Generalized Decidability via Brouwer Trees

In the setting of constructive mathematics, we suggest and study a framework for decidability of properties, which allows for finer distinctions than just "decidable, semidecidable, or undecidable". We work in homotopy type theory and use Brouwer ordinals to specify the level of decidability of a property. In this framework, we express the property that a proposition is $\alpha$-decidable, for a Brouwer ordinal $\alpha$, and show that it generalizes decidability and semidecidability. Further generalizing known results, we show that $\alpha$-decidable propositions are closed under binary conjunction, and discuss for which $\alpha$ they are closed under binary disjunction. We prove that if each $P(i)$ is semidecidable, then the countable meet $\forall i\in \mathbb N. P(i)$ is $\omega^2$-decidable, and similar results for countable joins and iterated quantifiers. We also discuss the relationship with countable choice. All our results are formalized in Cubical Agda.

==> anc/html/Abstract.Arithmetic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Abstract.Arithmetic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Axioms for ordinals arithmetic</a>
<a id="136" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical</a> <a id="260" class="Pragma">--erasure</a> <a id="270" class="Pragma">--guardedness</a> <a id="284" class="Pragma">--safe</a> <a id="291" class="Symbol">#-}</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="445" class="Keyword">module</a> <a id="452" href="Abstract.Arithmetic.html" class="Module">Abstract.Arithmetic</a>
  <a id="474" class="Symbol">{</a><a id="475" href="Abstract.Arithmetic.html#475" class="Bound">i</a> <a id="477" href="Abstract.Arithmetic.html#477" class="Bound">j</a> <a id="479" href="Abstract.Arithmetic.html#479" class="Bound">k</a><a id="480" class="Symbol">}</a>
  <a id="484" class="Symbol">{</a><a id="485" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="494" href="Abstract.Arithmetic.html#475" class="Bound">i</a><a id="495" class="Symbol">}</a>
  <a id="499" class="Symbol">(</a><a id="500" href="Abstract.Arithmetic.html#500" class="Bound Operator">_&lt;_</a> <a id="504" class="Symbol">:</a> <a id="506" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="508" class="Symbol">→</a> <a id="510" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="512" class="Symbol">→</a> <a id="514" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="519" href="Abstract.Arithmetic.html#477" class="Bound">j</a><a id="520" class="Symbol">)</a>
  <a id="524" class="Symbol">(</a><a id="525" href="Abstract.Arithmetic.html#525" class="Bound Operator">_≤_</a> <a id="529" class="Symbol">:</a> <a id="531" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="533" class="Symbol">→</a> <a id="535" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="537" class="Symbol">→</a> <a id="539" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="544" href="Abstract.Arithmetic.html#479" class="Bound">k</a><a id="545" class="Symbol">)</a>
  <a id="549" class="Keyword">where</a>

<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Abstract.ZerSucLim.html" class="Module">Abstract.ZerSucLim</a> <a id="587" href="Abstract.Arithmetic.html#500" class="Bound Operator">_&lt;_</a> <a id="591" href="Abstract.Arithmetic.html#525" class="Bound Operator">_≤_</a>


<a id="597" class="Comment">{- Addition -}</a>

<a id="is-add"></a><a id="613" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">(</a><a id="623" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="625" class="Symbol">→</a> <a id="627" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="629" class="Symbol">→</a> <a id="631" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="632" class="Symbol">)</a> <a id="634" class="Symbol">→</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="641" class="Symbol">_</a>
<a id="643" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="650" href="Abstract.Arithmetic.html#650" class="Bound Operator">_+_</a> <a id="654" class="Symbol">=</a>
  <a id="658" class="Symbol">(∀</a> <a id="661" href="Abstract.Arithmetic.html#661" class="Bound">a</a> <a id="663" href="Abstract.Arithmetic.html#663" class="Bound">c</a> <a id="665" class="Symbol">→</a> <a id="667" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="675" href="Abstract.Arithmetic.html#661" class="Bound">a</a> <a id="677" class="Symbol">→</a> <a id="679" href="Abstract.Arithmetic.html#663" class="Bound">c</a> <a id="681" href="Abstract.Arithmetic.html#650" class="Bound Operator">+</a> <a id="683" href="Abstract.Arithmetic.html#661" class="Bound">a</a> <a id="685" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="687" href="Abstract.Arithmetic.html#663" class="Bound">c</a><a id="688" class="Symbol">)</a> <a id="690" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
  <a id="694" class="Symbol">(∀</a> <a id="697" href="Abstract.Arithmetic.html#697" class="Bound">a</a> <a id="699" href="Abstract.Arithmetic.html#699" class="Bound">b</a> <a id="701" href="Abstract.Arithmetic.html#701" class="Bound">c</a> <a id="703" href="Abstract.Arithmetic.html#703" class="Bound">d</a> <a id="705" class="Symbol">→</a> <a id="707" href="Abstract.Arithmetic.html#697" class="Bound">a</a> <a id="709" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="719" href="Abstract.Arithmetic.html#699" class="Bound">b</a> <a id="721" class="Symbol">→</a> <a id="723" href="Abstract.Arithmetic.html#703" class="Bound">d</a> <a id="725" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="735" class="Symbol">(</a><a id="736" href="Abstract.Arithmetic.html#701" class="Bound">c</a> <a id="738" href="Abstract.Arithmetic.html#650" class="Bound Operator">+</a> <a id="740" href="Abstract.Arithmetic.html#699" class="Bound">b</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Abstract.Arithmetic.html#701" class="Bound">c</a> <a id="747" href="Abstract.Arithmetic.html#650" class="Bound Operator">+</a> <a id="749" href="Abstract.Arithmetic.html#697" class="Bound">a</a> <a id="751" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="753" href="Abstract.Arithmetic.html#703" class="Bound">d</a><a id="754" class="Symbol">)</a> <a id="756" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
  <a id="760" class="Symbol">(∀</a> <a id="763" href="Abstract.Arithmetic.html#763" class="Bound">a</a> <a id="765" href="Abstract.Arithmetic.html#765" class="Bound">b</a> <a id="767" href="Abstract.Arithmetic.html#767" class="Bound">c</a> <a id="769" href="Abstract.Arithmetic.html#769" class="Bound">f</a> <a id="771" href="Abstract.Arithmetic.html#771" class="Bound">f↑</a> <a id="774" class="Symbol">→</a> <a id="776" href="Abstract.Arithmetic.html#763" class="Bound">a</a> <a id="778" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="788" class="Symbol">(</a><a id="789" href="Abstract.Arithmetic.html#769" class="Bound">f</a> <a id="791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="793" href="Abstract.Arithmetic.html#771" class="Bound">f↑</a><a id="795" class="Symbol">)</a> <a id="797" class="Symbol">→</a> <a id="799" href="Abstract.Arithmetic.html#765" class="Bound">b</a> <a id="801" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="811" class="Symbol">(λ</a> <a id="814" href="Abstract.Arithmetic.html#814" class="Bound">i</a> <a id="816" class="Symbol">→</a> <a id="818" href="Abstract.Arithmetic.html#767" class="Bound">c</a> <a id="820" href="Abstract.Arithmetic.html#650" class="Bound Operator">+</a> <a id="822" href="Abstract.Arithmetic.html#769" class="Bound">f</a> <a id="824" href="Abstract.Arithmetic.html#814" class="Bound">i</a><a id="825" class="Symbol">)</a> <a id="827" class="Symbol">→</a> <a id="829" href="Abstract.Arithmetic.html#767" class="Bound">c</a> <a id="831" href="Abstract.Arithmetic.html#650" class="Bound Operator">+</a> <a id="833" href="Abstract.Arithmetic.html#763" class="Bound">a</a> <a id="835" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="837" href="Abstract.Arithmetic.html#765" class="Bound">b</a><a id="838" class="Symbol">)</a>

<a id="has-add"></a><a id="841" href="Abstract.Arithmetic.html#841" class="Function">has-add</a> <a id="849" class="Symbol">:</a> <a id="851" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="856" class="Symbol">_</a>
<a id="858" href="Abstract.Arithmetic.html#841" class="Function">has-add</a> <a id="866" class="Symbol">=</a> <a id="868" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="871" href="Abstract.Arithmetic.html#871" class="Bound">f</a> <a id="873" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="875" class="Symbol">(</a><a id="876" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="878" class="Symbol">→</a> <a id="880" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="882" class="Symbol">→</a> <a id="884" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="885" class="Symbol">)</a> <a id="887" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="889" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="896" href="Abstract.Arithmetic.html#871" class="Bound">f</a>

<a id="has-unique-add"></a><a id="899" href="Abstract.Arithmetic.html#899" class="Function">has-unique-add</a> <a id="914" class="Symbol">:</a> <a id="916" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="921" class="Symbol">_</a>
<a id="923" href="Abstract.Arithmetic.html#899" class="Function">has-unique-add</a> <a id="938" class="Symbol">=</a> <a id="940" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="948" href="Abstract.Arithmetic.html#841" class="Function">has-add</a>

<a id="isProp⟨is-add⟩"></a><a id="957" href="Abstract.Arithmetic.html#957" class="Function">isProp⟨is-add⟩</a> <a id="972" class="Symbol">:</a> <a id="974" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="980" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="982" class="Symbol">→</a> <a id="984" class="Symbol">∀</a> <a id="986" href="Abstract.Arithmetic.html#986" class="Bound">f</a> <a id="988" class="Symbol">→</a> <a id="990" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="997" class="Symbol">(</a><a id="998" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="1005" href="Abstract.Arithmetic.html#986" class="Bound">f</a><a id="1006" class="Symbol">)</a>
<a id="1008" href="Abstract.Arithmetic.html#957" class="Function">isProp⟨is-add⟩</a> <a id="1023" href="Abstract.Arithmetic.html#1023" class="Bound">isSet⟨A⟩</a> <a id="1032" class="Symbol">_</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Cubical.Foundations.HLevels.html#13946" class="Function">isProp×2</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="1055" class="Symbol">λ</a> <a id="1057" href="Abstract.Arithmetic.html#1057" class="Bound">_</a> <a id="1059" href="Abstract.Arithmetic.html#1059" class="Bound">_</a> <a id="1061" href="Abstract.Arithmetic.html#1061" class="Bound">_</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Abstract.Arithmetic.html#1023" class="Bound">isSet⟨A⟩</a> <a id="1074" class="Symbol">_</a> <a id="1076" class="Symbol">_)</a>
                                     <a id="1116" class="Symbol">(</a><a id="1117" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="1126" class="Symbol">λ</a> <a id="1128" href="Abstract.Arithmetic.html#1128" class="Bound">_</a> <a id="1130" href="Abstract.Arithmetic.html#1130" class="Bound">_</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="1143" class="Symbol">λ</a> <a id="1145" href="Abstract.Arithmetic.html#1145" class="Bound">_</a> <a id="1147" href="Abstract.Arithmetic.html#1147" class="Bound">_</a> <a id="1149" href="Abstract.Arithmetic.html#1149" class="Bound">_</a> <a id="1151" href="Abstract.Arithmetic.html#1151" class="Bound">_</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Abstract.Arithmetic.html#1023" class="Bound">isSet⟨A⟩</a> <a id="1164" class="Symbol">_</a> <a id="1166" class="Symbol">_)</a>
                                     <a id="1206" class="Symbol">(</a><a id="1207" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="1216" class="Symbol">λ</a> <a id="1218" href="Abstract.Arithmetic.html#1218" class="Bound">_</a> <a id="1220" href="Abstract.Arithmetic.html#1220" class="Bound">_</a> <a id="1222" href="Abstract.Arithmetic.html#1222" class="Bound">_</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="1235" class="Symbol">λ</a> <a id="1237" href="Abstract.Arithmetic.html#1237" class="Bound">_</a> <a id="1239" href="Abstract.Arithmetic.html#1239" class="Bound">_</a> <a id="1241" href="Abstract.Arithmetic.html#1241" class="Bound">_</a> <a id="1243" href="Abstract.Arithmetic.html#1243" class="Bound">_</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Abstract.Arithmetic.html#1023" class="Bound">isSet⟨A⟩</a> <a id="1256" class="Symbol">_</a> <a id="1258" class="Symbol">_)</a>

<a id="1262" class="Comment">{- Multiplication -}</a>

<a id="1284" class="Keyword">module</a> <a id="Multiplication"></a><a id="1291" href="Abstract.Arithmetic.html#1291" class="Module">Multiplication</a>
  <a id="1308" class="Symbol">(</a><a id="1309" href="Abstract.Arithmetic.html#1309" class="Bound">add</a> <a id="1313" class="Symbol">:</a> <a id="1315" href="Abstract.Arithmetic.html#841" class="Function">has-add</a><a id="1322" class="Symbol">)</a>
  <a id="1326" class="Keyword">where</a>

  <a id="Multiplication._+_"></a><a id="1335" href="Abstract.Arithmetic.html#1335" class="Function Operator">_+_</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Abstract.Arithmetic.html#485" class="Bound">A</a>
  <a id="1353" href="Abstract.Arithmetic.html#1335" class="Function Operator">_+_</a> <a id="1357" class="Symbol">=</a> <a id="1359" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1363" href="Abstract.Arithmetic.html#1309" class="Bound">add</a>

  <a id="Multiplication.is-mul"></a><a id="1370" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="1377" class="Symbol">:</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1398" class="Symbol">_</a>
  <a id="1402" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="1409" href="Abstract.Arithmetic.html#1409" class="Bound Operator">_·_</a> <a id="1413" class="Symbol">=</a>
    <a id="1419" class="Symbol">(∀</a> <a id="1422" href="Abstract.Arithmetic.html#1422" class="Bound">a</a> <a id="1424" href="Abstract.Arithmetic.html#1424" class="Bound">c</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1436" href="Abstract.Arithmetic.html#1422" class="Bound">a</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Abstract.Arithmetic.html#1424" class="Bound">c</a> <a id="1442" href="Abstract.Arithmetic.html#1409" class="Bound Operator">·</a> <a id="1444" href="Abstract.Arithmetic.html#1422" class="Bound">a</a> <a id="1446" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1448" href="Abstract.Arithmetic.html#1422" class="Bound">a</a><a id="1449" class="Symbol">)</a> <a id="1451" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
    <a id="1457" class="Symbol">(∀</a> <a id="1460" href="Abstract.Arithmetic.html#1460" class="Bound">a</a> <a id="1462" href="Abstract.Arithmetic.html#1462" class="Bound">b</a> <a id="1464" href="Abstract.Arithmetic.html#1464" class="Bound">c</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Abstract.Arithmetic.html#1460" class="Bound">a</a> <a id="1470" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="1480" href="Abstract.Arithmetic.html#1462" class="Bound">b</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Abstract.Arithmetic.html#1464" class="Bound">c</a> <a id="1486" href="Abstract.Arithmetic.html#1409" class="Bound Operator">·</a> <a id="1488" href="Abstract.Arithmetic.html#1460" class="Bound">a</a> <a id="1490" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Abstract.Arithmetic.html#1464" class="Bound">c</a> <a id="1495" href="Abstract.Arithmetic.html#1409" class="Bound Operator">·</a> <a id="1497" href="Abstract.Arithmetic.html#1462" class="Bound">b</a><a id="1498" class="Symbol">)</a> <a id="1500" href="Abstract.Arithmetic.html#1335" class="Function Operator">+</a> <a id="1502" href="Abstract.Arithmetic.html#1464" class="Bound">c</a><a id="1503" class="Symbol">)</a> <a id="1505" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
    <a id="1511" class="Symbol">(∀</a> <a id="1514" href="Abstract.Arithmetic.html#1514" class="Bound">a</a> <a id="1516" href="Abstract.Arithmetic.html#1516" class="Bound">b</a> <a id="1518" href="Abstract.Arithmetic.html#1518" class="Bound">c</a> <a id="1520" href="Abstract.Arithmetic.html#1520" class="Bound">f</a> <a id="1522" href="Abstract.Arithmetic.html#1522" class="Bound">f↑</a> <a id="1525" class="Symbol">→</a> <a id="1527" href="Abstract.Arithmetic.html#1514" class="Bound">a</a> <a id="1529" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Abstract.Arithmetic.html#1520" class="Bound">f</a> <a id="1542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1544" href="Abstract.Arithmetic.html#1522" class="Bound">f↑</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Abstract.Arithmetic.html#1516" class="Bound">b</a> <a id="1552" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="1562" class="Symbol">(λ</a> <a id="1565" href="Abstract.Arithmetic.html#1565" class="Bound">i</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Abstract.Arithmetic.html#1518" class="Bound">c</a> <a id="1571" href="Abstract.Arithmetic.html#1409" class="Bound Operator">·</a> <a id="1573" href="Abstract.Arithmetic.html#1520" class="Bound">f</a> <a id="1575" href="Abstract.Arithmetic.html#1565" class="Bound">i</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Abstract.Arithmetic.html#1518" class="Bound">c</a> <a id="1582" href="Abstract.Arithmetic.html#1409" class="Bound Operator">·</a> <a id="1584" href="Abstract.Arithmetic.html#1514" class="Bound">a</a> <a id="1586" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1588" href="Abstract.Arithmetic.html#1516" class="Bound">b</a><a id="1589" class="Symbol">)</a>

  <a id="Multiplication.has-mul"></a><a id="1594" href="Abstract.Arithmetic.html#1594" class="Function">has-mul</a> <a id="1602" class="Symbol">:</a> <a id="1604" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1609" class="Symbol">_</a>
  <a id="1613" href="Abstract.Arithmetic.html#1594" class="Function">has-mul</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1626" href="Abstract.Arithmetic.html#1626" class="Bound">f</a> <a id="1628" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="1640" class="Symbol">)</a> <a id="1642" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1644" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="1651" href="Abstract.Arithmetic.html#1626" class="Bound">f</a>

  <a id="Multiplication.has-unique-mul"></a><a id="1656" href="Abstract.Arithmetic.html#1656" class="Function">has-unique-mul</a> <a id="1671" class="Symbol">:</a> <a id="1673" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1678" class="Symbol">_</a>
  <a id="1682" href="Abstract.Arithmetic.html#1656" class="Function">has-unique-mul</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1707" href="Abstract.Arithmetic.html#1594" class="Function">has-mul</a>

  <a id="Multiplication.isProp⟨is-mul⟩"></a><a id="1718" href="Abstract.Arithmetic.html#1718" class="Function">isProp⟨is-mul⟩</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1741" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="1743" class="Symbol">→</a> <a id="1745" class="Symbol">∀</a> <a id="1747" href="Abstract.Arithmetic.html#1747" class="Bound">f</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="1766" href="Abstract.Arithmetic.html#1747" class="Bound">f</a><a id="1767" class="Symbol">)</a>
  <a id="1771" href="Abstract.Arithmetic.html#1718" class="Function">isProp⟨is-mul⟩</a> <a id="1786" href="Abstract.Arithmetic.html#1786" class="Bound">isSet⟨A⟩</a> <a id="1795" class="Symbol">_</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="Cubical.Foundations.HLevels.html#13946" class="Function">isProp×2</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="1818" class="Symbol">λ</a> <a id="1820" href="Abstract.Arithmetic.html#1820" class="Bound">_</a> <a id="1822" href="Abstract.Arithmetic.html#1822" class="Bound">_</a> <a id="1824" href="Abstract.Arithmetic.html#1824" class="Bound">_</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Abstract.Arithmetic.html#1786" class="Bound">isSet⟨A⟩</a> <a id="1837" class="Symbol">_</a> <a id="1839" class="Symbol">_)</a>
                                       <a id="1881" class="Symbol">(</a><a id="1882" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="1891" class="Symbol">λ</a> <a id="1893" href="Abstract.Arithmetic.html#1893" class="Bound">_</a> <a id="1895" href="Abstract.Arithmetic.html#1895" class="Bound">_</a> <a id="1897" href="Abstract.Arithmetic.html#1897" class="Bound">_</a> <a id="1899" href="Abstract.Arithmetic.html#1899" class="Bound">_</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Abstract.Arithmetic.html#1786" class="Bound">isSet⟨A⟩</a> <a id="1912" class="Symbol">_</a> <a id="1914" class="Symbol">_)</a>
                                       <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="1966" class="Symbol">λ</a> <a id="1968" href="Abstract.Arithmetic.html#1968" class="Bound">_</a> <a id="1970" href="Abstract.Arithmetic.html#1970" class="Bound">_</a> <a id="1972" href="Abstract.Arithmetic.html#1972" class="Bound">_</a> <a id="1974" class="Symbol">→</a> <a id="1976" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="1985" class="Symbol">λ</a> <a id="1987" href="Abstract.Arithmetic.html#1987" class="Bound">_</a> <a id="1989" href="Abstract.Arithmetic.html#1989" class="Bound">_</a> <a id="1991" href="Abstract.Arithmetic.html#1991" class="Bound">_</a> <a id="1993" href="Abstract.Arithmetic.html#1993" class="Bound">_</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Abstract.Arithmetic.html#1786" class="Bound">isSet⟨A⟩</a> <a id="2006" class="Symbol">_</a> <a id="2008" class="Symbol">_)</a>

<a id="2012" class="Comment">{- Exponentiation -}</a>

<a id="2034" class="Keyword">module</a> <a id="Exponentiation"></a><a id="2041" href="Abstract.Arithmetic.html#2041" class="Module">Exponentiation</a>
  <a id="2058" class="Symbol">(</a><a id="2059" href="Abstract.Arithmetic.html#2059" class="Bound">add</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Abstract.Arithmetic.html#841" class="Function">has-add</a><a id="2072" class="Symbol">)</a>
  <a id="2076" class="Symbol">(</a><a id="2077" href="Abstract.Arithmetic.html#2077" class="Bound">mul</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Abstract.Arithmetic.html#1594" class="Function">Multiplication.has-mul</a> <a id="2106" href="Abstract.Arithmetic.html#2059" class="Bound">add</a><a id="2109" class="Symbol">)</a>
  <a id="2113" class="Keyword">where</a>

  <a id="Exponentiation._·_"></a><a id="2122" href="Abstract.Arithmetic.html#2122" class="Function Operator">_·_</a> <a id="2126" class="Symbol">:</a> <a id="2128" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2130" class="Symbol">→</a> <a id="2132" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="Abstract.Arithmetic.html#485" class="Bound">A</a>
  <a id="2140" href="Abstract.Arithmetic.html#2122" class="Function Operator">_·_</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2150" href="Abstract.Arithmetic.html#2077" class="Bound">mul</a>

  <a id="Exponentiation._is-exp-with-base_"></a><a id="2157" href="Abstract.Arithmetic.html#2157" class="Function Operator">_is-exp-with-base_</a> <a id="2176" class="Symbol">:</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2181" class="Symbol">→</a> <a id="2183" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2197" class="Symbol">_</a>
  <a id="2201" href="Abstract.Arithmetic.html#2201" class="Bound Operator">c^_</a> <a id="2205" href="Abstract.Arithmetic.html#2157" class="Function Operator">is-exp-with-base</a> <a id="2222" href="Abstract.Arithmetic.html#2222" class="Bound">c</a> <a id="2224" class="Symbol">=</a>
    <a id="2230" class="Symbol">(∀</a> <a id="2233" href="Abstract.Arithmetic.html#2233" class="Bound">a</a> <a id="2235" href="Abstract.Arithmetic.html#2235" class="Bound">b</a>   <a id="2239" class="Symbol">→</a> <a id="2241" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="2249" href="Abstract.Arithmetic.html#2233" class="Bound">a</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Abstract.Arithmetic.html#2235" class="Bound">b</a> <a id="2255" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2265" href="Abstract.Arithmetic.html#2233" class="Bound">a</a> <a id="2267" class="Symbol">→</a> <a id="2269" href="Abstract.Arithmetic.html#2201" class="Bound Operator">c^</a> <a id="2272" href="Abstract.Arithmetic.html#2233" class="Bound">a</a> <a id="2274" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2276" href="Abstract.Arithmetic.html#2235" class="Bound">b</a><a id="2277" class="Symbol">)</a> <a id="2279" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
    <a id="2285" class="Symbol">(∀</a> <a id="2288" href="Abstract.Arithmetic.html#2288" class="Bound">a</a> <a id="2290" href="Abstract.Arithmetic.html#2290" class="Bound">b</a>   <a id="2294" class="Symbol">→</a> <a id="2296" href="Abstract.Arithmetic.html#2288" class="Bound">a</a> <a id="2298" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2308" href="Abstract.Arithmetic.html#2290" class="Bound">b</a> <a id="2310" class="Symbol">→</a> <a id="2312" href="Abstract.Arithmetic.html#2201" class="Bound Operator">c^</a> <a id="2315" href="Abstract.Arithmetic.html#2288" class="Bound">a</a> <a id="2317" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Abstract.Arithmetic.html#2201" class="Bound Operator">c^</a> <a id="2323" href="Abstract.Arithmetic.html#2290" class="Bound">b</a><a id="2324" class="Symbol">)</a> <a id="2326" href="Abstract.Arithmetic.html#2122" class="Function Operator">·</a> <a id="2328" href="Abstract.Arithmetic.html#2222" class="Bound">c</a><a id="2329" class="Symbol">)</a> <a id="2331" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
    <a id="2337" class="Symbol">(∀</a> <a id="2340" href="Abstract.Arithmetic.html#2340" class="Bound">a</a> <a id="2342" href="Abstract.Arithmetic.html#2342" class="Bound">b</a> <a id="2344" href="Abstract.Arithmetic.html#2344" class="Bound">f</a> <a id="2346" href="Abstract.Arithmetic.html#2346" class="Bound">f↑</a> <a id="2349" class="Symbol">→</a> <a id="2351" href="Abstract.Arithmetic.html#2340" class="Bound">a</a> <a id="2353" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Abstract.Arithmetic.html#2344" class="Bound">f</a> <a id="2366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2368" href="Abstract.Arithmetic.html#2346" class="Bound">f↑</a><a id="2370" class="Symbol">)</a> <a id="2372" class="Symbol">→</a> <a id="2374" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2376" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="2384" href="Abstract.Arithmetic.html#2222" class="Bound">c</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Abstract.Arithmetic.html#2342" class="Bound">b</a> <a id="2390" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="2400" class="Symbol">(λ</a> <a id="2403" href="Abstract.Arithmetic.html#2403" class="Bound">i</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Abstract.Arithmetic.html#2201" class="Bound Operator">c^</a> <a id="2410" href="Abstract.Arithmetic.html#2344" class="Bound">f</a> <a id="2412" href="Abstract.Arithmetic.html#2403" class="Bound">i</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Abstract.Arithmetic.html#2201" class="Bound Operator">c^</a> <a id="2420" href="Abstract.Arithmetic.html#2340" class="Bound">a</a> <a id="2422" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2424" href="Abstract.Arithmetic.html#2342" class="Bound">b</a><a id="2425" class="Symbol">)</a> <a id="2427" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
    <a id="2433" class="Symbol">(∀</a> <a id="2436" href="Abstract.Arithmetic.html#2436" class="Bound">a</a>   <a id="2440" href="Abstract.Arithmetic.html#2440" class="Bound">f</a> <a id="2442" href="Abstract.Arithmetic.html#2442" class="Bound">f↑</a> <a id="2445" class="Symbol">→</a> <a id="2447" href="Abstract.Arithmetic.html#2436" class="Bound">a</a> <a id="2449" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Abstract.Arithmetic.html#2440" class="Bound">f</a> <a id="2462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2464" href="Abstract.Arithmetic.html#2442" class="Bound">f↑</a><a id="2466" class="Symbol">)</a> <a id="2468" class="Symbol">→</a>   <a id="2472" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="2480" href="Abstract.Arithmetic.html#2222" class="Bound">c</a>                              <a id="2511" class="Symbol">→</a> <a id="2513" href="Abstract.Arithmetic.html#2201" class="Bound Operator">c^</a> <a id="2516" href="Abstract.Arithmetic.html#2436" class="Bound">a</a> <a id="2518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2520" href="Abstract.Arithmetic.html#2222" class="Bound">c</a><a id="2521" class="Symbol">)</a>

  <a id="Exponentiation.has-exp-with-base"></a><a id="2526" href="Abstract.Arithmetic.html#2526" class="Function">has-exp-with-base</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2555" class="Symbol">_</a>
  <a id="2559" href="Abstract.Arithmetic.html#2526" class="Function">has-exp-with-base</a> <a id="2577" href="Abstract.Arithmetic.html#2577" class="Bound">c</a> <a id="2579" class="Symbol">=</a> <a id="2581" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2584" href="Abstract.Arithmetic.html#2584" class="Bound">f</a> <a id="2586" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="2594" class="Symbol">)</a> <a id="2596" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2598" href="Abstract.Arithmetic.html#2584" class="Bound">f</a> <a id="2600" href="Abstract.Arithmetic.html#2157" class="Function Operator">is-exp-with-base</a> <a id="2617" href="Abstract.Arithmetic.html#2577" class="Bound">c</a>

  <a id="Exponentiation.has-unique-exp-with-base"></a><a id="2622" href="Abstract.Arithmetic.html#2622" class="Function">has-unique-exp-with-base</a> <a id="2647" class="Symbol">:</a> <a id="2649" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2658" class="Symbol">_</a>
  <a id="2662" href="Abstract.Arithmetic.html#2622" class="Function">has-unique-exp-with-base</a> <a id="2687" href="Abstract.Arithmetic.html#2687" class="Bound">c</a> <a id="2689" class="Symbol">=</a> <a id="2691" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Abstract.Arithmetic.html#2526" class="Function">has-exp-with-base</a> <a id="2718" href="Abstract.Arithmetic.html#2687" class="Bound">c</a><a id="2719" class="Symbol">)</a>

  <a id="Exponentiation.has-unique-exp"></a><a id="2724" href="Abstract.Arithmetic.html#2724" class="Function">has-unique-exp</a> <a id="2739" class="Symbol">:</a> <a id="2741" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2746" class="Symbol">_</a>
  <a id="2750" href="Abstract.Arithmetic.html#2724" class="Function">has-unique-exp</a> <a id="2765" class="Symbol">=</a> <a id="2767" class="Symbol">∀</a> <a id="2769" href="Abstract.Arithmetic.html#2769" class="Bound">c</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Abstract.Arithmetic.html#2622" class="Function">has-unique-exp-with-base</a> <a id="2798" href="Abstract.Arithmetic.html#2769" class="Bound">c</a>

  <a id="Exponentiation.isProp⟨is-exp⟩"></a><a id="2803" href="Abstract.Arithmetic.html#2803" class="Function">isProp⟨is-exp⟩</a> <a id="2818" class="Symbol">:</a> <a id="2820" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2826" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="2828" class="Symbol">→</a> <a id="2830" class="Symbol">∀</a> <a id="2832" href="Abstract.Arithmetic.html#2832" class="Bound">c</a> <a id="2834" href="Abstract.Arithmetic.html#2834" class="Bound">f</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Abstract.Arithmetic.html#2834" class="Bound">f</a> <a id="2848" href="Abstract.Arithmetic.html#2157" class="Function Operator">is-exp-with-base</a> <a id="2865" href="Abstract.Arithmetic.html#2832" class="Bound">c</a><a id="2866" class="Symbol">)</a>
  <a id="2870" href="Abstract.Arithmetic.html#2803" class="Function">isProp⟨is-exp⟩</a> <a id="2885" href="Abstract.Arithmetic.html#2885" class="Bound">isSet⟨A⟩</a> <a id="2894" class="Symbol">_</a> <a id="2896" class="Symbol">_</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Cubical.Foundations.HLevels.html#14110" class="Function">isProp×3</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="2919" class="Symbol">λ</a> <a id="2921" href="Abstract.Arithmetic.html#2921" class="Bound">_</a> <a id="2923" href="Abstract.Arithmetic.html#2923" class="Bound">_</a> <a id="2925" href="Abstract.Arithmetic.html#2925" class="Bound">_</a> <a id="2927" href="Abstract.Arithmetic.html#2927" class="Bound">_</a> <a id="2929" class="Symbol">→</a> <a id="2931" href="Abstract.Arithmetic.html#2885" class="Bound">isSet⟨A⟩</a> <a id="2940" class="Symbol">_</a> <a id="2942" class="Symbol">_)</a>
                                         <a id="2986" class="Symbol">(</a><a id="2987" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="2996" class="Symbol">λ</a> <a id="2998" href="Abstract.Arithmetic.html#2998" class="Bound">_</a> <a id="3000" href="Abstract.Arithmetic.html#3000" class="Bound">_</a> <a id="3002" href="Abstract.Arithmetic.html#3002" class="Bound">_</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="Abstract.Arithmetic.html#2885" class="Bound">isSet⟨A⟩</a> <a id="3015" class="Symbol">_</a> <a id="3017" class="Symbol">_)</a>
                                         <a id="3061" class="Symbol">(</a><a id="3062" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="3071" class="Symbol">λ</a> <a id="3073" href="Abstract.Arithmetic.html#3073" class="Bound">_</a> <a id="3075" href="Abstract.Arithmetic.html#3075" class="Bound">_</a> <a id="3077" href="Abstract.Arithmetic.html#3077" class="Bound">_</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="3090" class="Symbol">λ</a> <a id="3092" href="Abstract.Arithmetic.html#3092" class="Bound">_</a> <a id="3094" href="Abstract.Arithmetic.html#3094" class="Bound">_</a> <a id="3096" href="Abstract.Arithmetic.html#3096" class="Bound">_</a> <a id="3098" href="Abstract.Arithmetic.html#3098" class="Bound">_</a> <a id="3100" class="Symbol">→</a> <a id="3102" href="Abstract.Arithmetic.html#2885" class="Bound">isSet⟨A⟩</a> <a id="3111" class="Symbol">_</a> <a id="3113" class="Symbol">_)</a>
                                         <a id="3157" class="Symbol">(</a><a id="3158" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="3167" class="Symbol">λ</a> <a id="3169" href="Abstract.Arithmetic.html#3169" class="Bound">_</a> <a id="3171" href="Abstract.Arithmetic.html#3171" class="Bound">_</a> <a id="3173" href="Abstract.Arithmetic.html#3173" class="Bound">_</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="3186" class="Symbol">λ</a> <a id="3188" href="Abstract.Arithmetic.html#3188" class="Bound">_</a> <a id="3190" href="Abstract.Arithmetic.html#3190" class="Bound">_</a> <a id="3192" class="Symbol">→</a> <a id="3194" href="Abstract.Arithmetic.html#2885" class="Bound">isSet⟨A⟩</a> <a id="3203" class="Symbol">_</a> <a id="3205" class="Symbol">_)</a>

<a id="3209" class="Comment">{- Subtraction -}</a>

<a id="3228" class="Keyword">module</a> <a id="Subtraction"></a><a id="3235" href="Abstract.Arithmetic.html#3235" class="Module">Subtraction</a>
  <a id="3249" class="Symbol">(</a><a id="3250" href="Abstract.Arithmetic.html#3250" class="Bound">add</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Abstract.Arithmetic.html#841" class="Function">has-add</a><a id="3263" class="Symbol">)</a>
  <a id="3267" class="Keyword">where</a>

  <a id="Subtraction._+_"></a><a id="3276" href="Abstract.Arithmetic.html#3276" class="Function Operator">_+_</a> <a id="3280" class="Symbol">:</a> <a id="3282" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="3284" class="Symbol">→</a> <a id="3286" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="3288" class="Symbol">→</a> <a id="3290" href="Abstract.Arithmetic.html#485" class="Bound">A</a>
  <a id="3294" href="Abstract.Arithmetic.html#3276" class="Function Operator">_+_</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3304" href="Abstract.Arithmetic.html#3250" class="Bound">add</a>

  <a id="Subtraction.is-sub"></a><a id="3311" href="Abstract.Arithmetic.html#3311" class="Function">is-sub</a> <a id="3318" class="Symbol">:</a> <a id="3320" class="Symbol">((</a><a id="3322" href="Abstract.Arithmetic.html#3322" class="Bound">b</a> <a id="3324" href="Abstract.Arithmetic.html#3324" class="Bound">a</a> <a id="3326" class="Symbol">:</a> <a id="3328" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="3329" class="Symbol">)</a> <a id="3331" class="Symbol">→</a> <a id="3333" href="Abstract.Arithmetic.html#3324" class="Bound">a</a> <a id="3335" href="Abstract.Arithmetic.html#525" class="Bound Operator">≤</a> <a id="3337" href="Abstract.Arithmetic.html#3322" class="Bound">b</a> <a id="3339" class="Symbol">→</a> <a id="3341" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3351" class="Symbol">_</a>
  <a id="3355" href="Abstract.Arithmetic.html#3311" class="Function">is-sub</a> <a id="3362" href="Abstract.Arithmetic.html#3362" class="Bound Operator">_-_[_]</a> <a id="3369" class="Symbol">=</a> <a id="3371" class="Symbol">∀</a> <a id="3373" href="Abstract.Arithmetic.html#3373" class="Bound">b</a> <a id="3375" href="Abstract.Arithmetic.html#3375" class="Bound">a</a> <a id="3377" class="Symbol">→</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Abstract.Arithmetic.html#3380" class="Bound">p</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="Abstract.Arithmetic.html#3375" class="Bound">a</a> <a id="3386" href="Abstract.Arithmetic.html#525" class="Bound Operator">≤</a> <a id="3388" href="Abstract.Arithmetic.html#3373" class="Bound">b</a><a id="3389" class="Symbol">)</a> <a id="3391" class="Symbol">→</a> <a id="3393" href="Abstract.Arithmetic.html#3375" class="Bound">a</a> <a id="3395" href="Abstract.Arithmetic.html#3276" class="Function Operator">+</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Abstract.Arithmetic.html#3373" class="Bound">b</a> <a id="3400" href="Abstract.Arithmetic.html#3362" class="Bound Operator">-</a> <a id="3402" href="Abstract.Arithmetic.html#3375" class="Bound">a</a> <a id="3404" href="Abstract.Arithmetic.html#3362" class="Bound Operator">[</a> <a id="3406" href="Abstract.Arithmetic.html#3380" class="Bound">p</a> <a id="3408" href="Abstract.Arithmetic.html#3362" class="Bound Operator">]</a><a id="3409" class="Symbol">)</a> <a id="3411" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3413" href="Abstract.Arithmetic.html#3373" class="Bound">b</a>

  <a id="Subtraction.has-sub"></a><a id="3418" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a> <a id="3426" class="Symbol">:</a> <a id="3428" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3433" class="Symbol">_</a>
  <a id="3437" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a> <a id="3445" class="Symbol">=</a> <a id="3447" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3450" href="Abstract.Arithmetic.html#3450" class="Bound">f</a> <a id="3452" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3454" class="Symbol">((</a><a id="3456" href="Abstract.Arithmetic.html#3456" class="Bound">b</a> <a id="3458" href="Abstract.Arithmetic.html#3458" class="Bound">a</a> <a id="3460" class="Symbol">:</a> <a id="3462" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="3463" class="Symbol">)</a> <a id="3465" class="Symbol">→</a> <a id="3467" href="Abstract.Arithmetic.html#3458" class="Bound">a</a> <a id="3469" href="Abstract.Arithmetic.html#525" class="Bound Operator">≤</a> <a id="3471" href="Abstract.Arithmetic.html#3456" class="Bound">b</a> <a id="3473" class="Symbol">→</a> <a id="3475" href="Abstract.Arithmetic.html#485" class="Bound">A</a><a id="3476" class="Symbol">)</a> <a id="3478" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3480" href="Abstract.Arithmetic.html#3311" class="Function">is-sub</a> <a id="3487" href="Abstract.Arithmetic.html#3450" class="Bound">f</a>

  <a id="Subtraction.has-unique-sub"></a><a id="3492" href="Abstract.Arithmetic.html#3492" class="Function">has-unique-sub</a> <a id="3507" class="Symbol">:</a> <a id="3509" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3514" class="Symbol">_</a>
  <a id="3518" href="Abstract.Arithmetic.html#3492" class="Function">has-unique-sub</a> <a id="3533" class="Symbol">=</a> <a id="3535" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3543" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a>

  <a id="Subtraction.isProp⟨is-sub⟩"></a><a id="3554" href="Abstract.Arithmetic.html#3554" class="Function">isProp⟨is-sub⟩</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3577" href="Abstract.Arithmetic.html#485" class="Bound">A</a> <a id="3579" class="Symbol">→</a> <a id="3581" class="Symbol">∀</a> <a id="3583" href="Abstract.Arithmetic.html#3583" class="Bound">f</a> <a id="3585" class="Symbol">→</a> <a id="3587" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Abstract.Arithmetic.html#3311" class="Function">is-sub</a> <a id="3602" href="Abstract.Arithmetic.html#3583" class="Bound">f</a><a id="3603" class="Symbol">)</a>
  <a id="3607" href="Abstract.Arithmetic.html#3554" class="Function">isProp⟨is-sub⟩</a> <a id="3622" href="Abstract.Arithmetic.html#3622" class="Bound">isSet⟨A⟩</a> <a id="3631" class="Symbol">_</a> <a id="3633" class="Symbol">=</a> <a id="3635" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="3644" class="Symbol">λ</a> <a id="3646" href="Abstract.Arithmetic.html#3646" class="Bound">_</a> <a id="3648" href="Abstract.Arithmetic.html#3648" class="Bound">_</a> <a id="3650" href="Abstract.Arithmetic.html#3650" class="Bound">_</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Abstract.Arithmetic.html#3622" class="Bound">isSet⟨A⟩</a> <a id="3663" class="Symbol">_</a> <a id="3665" class="Symbol">_</a>
</pre></body></html>

==> anc/html/Abstract.ZerSucLim.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Abstract.ZerSucLim</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- An axiomatic approach to ordinals</a>
<a id="139" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="241" class="Comment">{- A set `A` with relations `&lt;` and `≤` satisfying certain conditions
   allow us to define standard concepts of ordinals. This means that
   we treat `A` as some sort of &quot;abstract ordinal&quot;. -}</a>

<a id="436" class="Symbol">{-#</a> <a id="440" class="Keyword">OPTIONS</a> <a id="448" class="Pragma">--cubical</a> <a id="458" class="Pragma">--erasure</a> <a id="468" class="Pragma">--safe</a> <a id="475" class="Pragma">--guardedness</a>  <a id="490" class="Symbol">#-}</a>

<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="536" class="Keyword">module</a> <a id="543" href="Abstract.ZerSucLim.html" class="Module">Abstract.ZerSucLim</a>
  <a id="564" class="Symbol">{</a><a id="565" href="Abstract.ZerSucLim.html#565" class="Bound">i</a> <a id="567" href="Abstract.ZerSucLim.html#567" class="Bound">j</a> <a id="569" href="Abstract.ZerSucLim.html#569" class="Bound">k</a><a id="570" class="Symbol">}</a>
  <a id="574" class="Symbol">{</a><a id="575" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="577" class="Symbol">:</a> <a id="579" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="584" href="Abstract.ZerSucLim.html#565" class="Bound">i</a><a id="585" class="Symbol">}</a>
  <a id="589" class="Symbol">(</a><a id="590" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;_</a> <a id="594" class="Symbol">:</a> <a id="596" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="598" class="Symbol">→</a> <a id="600" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="602" class="Symbol">→</a> <a id="604" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="609" href="Abstract.ZerSucLim.html#567" class="Bound">j</a><a id="610" class="Symbol">)</a>
  <a id="614" class="Symbol">(</a><a id="615" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤_</a> <a id="619" class="Symbol">:</a> <a id="621" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="623" class="Symbol">→</a> <a id="625" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="627" class="Symbol">→</a> <a id="629" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="634" href="Abstract.ZerSucLim.html#569" class="Bound">k</a><a id="635" class="Symbol">)</a>
  <a id="639" class="Keyword">where</a>

<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="727" class="Keyword">open</a> <a id="732" class="Keyword">import</a> <a id="739" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="758" class="Keyword">hiding</a> <a id="765" class="Symbol">(</a><a id="766" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="767" class="Symbol">;</a> <a id="769" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="777" class="Symbol">)</a>
<a id="779" class="Keyword">open</a> <a id="784" class="Keyword">import</a> <a id="791" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="809" class="Keyword">renaming</a> <a id="818" class="Symbol">(</a><a id="819" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="824" class="Symbol">to</a> <a id="827" class="InductiveConstructor">tt</a><a id="829" class="Symbol">;</a> <a id="831" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="837" class="Symbol">to</a> <a id="840" class="InductiveConstructor">ff</a><a id="842" class="Symbol">)</a> <a id="844" class="Keyword">hiding</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="886" class="Keyword">open</a> <a id="891" class="Keyword">import</a> <a id="898" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="921" class="Symbol">as</a> <a id="924" class="Module">N</a> <a id="926" class="Keyword">using</a> <a id="932" class="Symbol">()</a>
<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="966" class="Symbol">as</a> <a id="969" class="Module">⊥</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="1000" class="Keyword">open</a> <a id="1005" class="Keyword">import</a> <a id="1012" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="1037" class="Keyword">using</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="1046" class="Symbol">;</a> <a id="1048" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a><a id="1056" class="Symbol">;</a> <a id="1058" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="1065" class="Symbol">)</a>
<a id="1067" class="Keyword">open</a> <a id="1072" class="Keyword">import</a> <a id="1079" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="1103" class="Keyword">open</a> <a id="1108" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>
  <a id="1125" class="Keyword">renaming</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1143" class="Symbol">to</a> <a id="1146" class="Function">isTransitive</a> <a id="1159" class="Symbol">;</a> <a id="1161" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1168" class="Symbol">to</a> <a id="1171" class="Function">isReflexive</a><a id="1182" class="Symbol">)</a>
<a id="1184" class="Keyword">open</a> <a id="1189" class="Keyword">import</a> <a id="1196" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
  <a id="1228" class="Keyword">renaming</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1250" class="Symbol">to</a> <a id="1253" class="Function">isWellFounded</a><a id="1266" class="Symbol">;</a> <a id="1268" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="1272" class="Symbol">to</a> <a id="1275" class="Datatype">isAcc</a><a id="1280" class="Symbol">)</a>

<a id="1283" class="Keyword">open</a> <a id="1288" class="Keyword">import</a> <a id="1295" href="Iff.html" class="Module">Iff</a>
<a id="1299" class="Keyword">open</a> <a id="1304" class="Keyword">import</a> <a id="1311" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="1321" class="Keyword">open</a> <a id="1326" class="Keyword">import</a> <a id="1333" href="General-Properties.html" class="Module">General-Properties</a>
<a id="1352" class="Keyword">open</a> <a id="1357" class="Keyword">import</a> <a id="1364" href="BooleanSequence.html" class="Module">BooleanSequence</a>

<a id="1381" class="Comment">-- open import Relation.Binary.PropositionalEquality using (inspect)</a>

<a id="1451" class="Comment">{- monotonicity definition -}</a>

<a id="is-&lt;-monotone"></a><a id="1482" href="Abstract.ZerSucLim.html#1482" class="Function">is-&lt;-monotone</a> <a id="1496" class="Symbol">:</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Abstract.ZerSucLim.html#1499" class="Bound">f</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1508" class="Symbol">)</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1517" class="Symbol">_</a>
<a id="1519" href="Abstract.ZerSucLim.html#1482" class="Function">is-&lt;-monotone</a> <a id="1533" href="Abstract.ZerSucLim.html#1533" class="Bound">f</a> <a id="1535" class="Symbol">=</a> <a id="1537" class="Symbol">{</a><a id="1538" href="Abstract.ZerSucLim.html#1538" class="Bound">b</a> <a id="1540" href="Abstract.ZerSucLim.html#1540" class="Bound">a</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1545" class="Symbol">}</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Abstract.ZerSucLim.html#1538" class="Bound">b</a> <a id="1551" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="1553" href="Abstract.ZerSucLim.html#1540" class="Bound">a</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Abstract.ZerSucLim.html#1533" class="Bound">f</a> <a id="1559" href="Abstract.ZerSucLim.html#1538" class="Bound">b</a> <a id="1561" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="1563" href="Abstract.ZerSucLim.html#1533" class="Bound">f</a> <a id="1565" href="Abstract.ZerSucLim.html#1540" class="Bound">a</a>

<a id="is-≤-monotone"></a><a id="1568" href="Abstract.ZerSucLim.html#1568" class="Function">is-≤-monotone</a> <a id="1582" class="Symbol">:</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Abstract.ZerSucLim.html#1585" class="Bound">f</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1603" class="Symbol">_</a>
<a id="1605" href="Abstract.ZerSucLim.html#1568" class="Function">is-≤-monotone</a> <a id="1619" href="Abstract.ZerSucLim.html#1619" class="Bound">f</a> <a id="1621" class="Symbol">=</a> <a id="1623" class="Symbol">{</a><a id="1624" href="Abstract.ZerSucLim.html#1624" class="Bound">b</a> <a id="1626" href="Abstract.ZerSucLim.html#1626" class="Bound">a</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Abstract.ZerSucLim.html#1624" class="Bound">b</a> <a id="1637" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="1639" href="Abstract.ZerSucLim.html#1626" class="Bound">a</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Abstract.ZerSucLim.html#1619" class="Bound">f</a> <a id="1645" href="Abstract.ZerSucLim.html#1624" class="Bound">b</a> <a id="1647" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="1649" href="Abstract.ZerSucLim.html#1619" class="Bound">f</a> <a id="1651" href="Abstract.ZerSucLim.html#1626" class="Bound">a</a>

<a id="is-pointwise-≤-monotone"></a><a id="1654" href="Abstract.ZerSucLim.html#1654" class="Function">is-pointwise-≤-monotone</a> <a id="1678" class="Symbol">:</a> <a id="1680" class="Symbol">((</a><a id="1682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1692" class="Symbol">)</a> <a id="1694" class="Symbol">→</a> <a id="1696" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1701" class="Symbol">_</a>
<a id="1703" href="Abstract.ZerSucLim.html#1654" class="Function">is-pointwise-≤-monotone</a> <a id="1727" href="Abstract.ZerSucLim.html#1727" class="Bound">⊔</a> <a id="1729" class="Symbol">=</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Abstract.ZerSucLim.html#1732" class="Bound">f</a> <a id="1734" href="Abstract.ZerSucLim.html#1734" class="Bound">g</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">→</a> <a id="1747" class="Symbol">(∀</a> <a id="1750" href="Abstract.ZerSucLim.html#1750" class="Bound">n</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Abstract.ZerSucLim.html#1732" class="Bound">f</a> <a id="1756" href="Abstract.ZerSucLim.html#1750" class="Bound">n</a> <a id="1758" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="1760" href="Abstract.ZerSucLim.html#1734" class="Bound">g</a> <a id="1762" href="Abstract.ZerSucLim.html#1750" class="Bound">n</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Abstract.ZerSucLim.html#1727" class="Bound">⊔</a> <a id="1769" href="Abstract.ZerSucLim.html#1732" class="Bound">f</a> <a id="1771" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="1773" href="Abstract.ZerSucLim.html#1727" class="Bound">⊔</a> <a id="1775" href="Abstract.ZerSucLim.html#1734" class="Bound">g</a>

<a id="1778" class="Comment">{- increasing definition -}</a>

<a id="is-&lt;-increasing"></a><a id="1807" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="1823" class="Symbol">:</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1840" class="Symbol">_</a>
<a id="1842" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="1858" href="Abstract.ZerSucLim.html#1858" class="Bound">f</a> <a id="1860" class="Symbol">=</a> <a id="1862" class="Symbol">∀</a> <a id="1864" href="Abstract.ZerSucLim.html#1864" class="Bound">k</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Abstract.ZerSucLim.html#1858" class="Bound">f</a> <a id="1870" href="Abstract.ZerSucLim.html#1864" class="Bound">k</a> <a id="1872" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="1874" href="Abstract.ZerSucLim.html#1858" class="Bound">f</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1881" href="Abstract.ZerSucLim.html#1864" class="Bound">k</a><a id="1882" class="Symbol">)</a>

<a id="is-≤-increasing"></a><a id="1885" href="Abstract.ZerSucLim.html#1885" class="Function">is-≤-increasing</a> <a id="1901" class="Symbol">:</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1906" class="Symbol">→</a> <a id="1908" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1918" class="Symbol">_</a>
<a id="1920" href="Abstract.ZerSucLim.html#1885" class="Function">is-≤-increasing</a> <a id="1936" href="Abstract.ZerSucLim.html#1936" class="Bound">f</a> <a id="1938" class="Symbol">=</a> <a id="1940" class="Symbol">∀</a> <a id="1942" href="Abstract.ZerSucLim.html#1942" class="Bound">k</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Abstract.ZerSucLim.html#1936" class="Bound">f</a> <a id="1948" href="Abstract.ZerSucLim.html#1942" class="Bound">k</a> <a id="1950" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="1952" href="Abstract.ZerSucLim.html#1936" class="Bound">f</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1959" href="Abstract.ZerSucLim.html#1942" class="Bound">k</a><a id="1960" class="Symbol">)</a>

<a id="1963" class="Comment">{- Zero -}</a>

<a id="is-zero"></a><a id="1975" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1994" class="Symbol">_</a>
<a id="1996" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="2004" href="Abstract.ZerSucLim.html#2004" class="Bound">a</a> <a id="2006" class="Symbol">=</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Abstract.ZerSucLim.html#2009" class="Bound">b</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2014" class="Symbol">)</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Abstract.ZerSucLim.html#2004" class="Bound">a</a> <a id="2020" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="2022" href="Abstract.ZerSucLim.html#2009" class="Bound">b</a>

<a id="Zer"></a><a id="2025" href="Abstract.ZerSucLim.html#2025" class="Function">Zer</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2036" class="Symbol">_</a>
<a id="2038" href="Abstract.ZerSucLim.html#2025" class="Function">Zer</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2047" href="Abstract.ZerSucLim.html#2047" class="Bound">a</a> <a id="2049" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2051" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2053" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="2064" href="Abstract.ZerSucLim.html#2047" class="Bound">a</a><a id="2065" class="Symbol">)</a>

<a id="has-zero"></a><a id="2068" href="Abstract.ZerSucLim.html#2068" class="Function">has-zero</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2084" class="Symbol">_</a>
<a id="2086" href="Abstract.ZerSucLim.html#2068" class="Function">has-zero</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Abstract.ZerSucLim.html#2025" class="Function">Zer</a>

<a id="2102" class="Comment">{- Successor -}</a>

<a id="_is-suc-of_"></a><a id="2119" href="Abstract.ZerSucLim.html#2119" class="Function Operator">_is-suc-of_</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2135" class="Symbol">→</a> <a id="2137" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2146" class="Symbol">_</a>
<a id="2148" href="Abstract.ZerSucLim.html#2148" class="Bound">a</a> <a id="2150" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2160" href="Abstract.ZerSucLim.html#2160" class="Bound">b</a> <a id="2162" class="Symbol">=</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Abstract.ZerSucLim.html#2160" class="Bound">b</a> <a id="2167" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="2169" href="Abstract.ZerSucLim.html#2148" class="Bound">a</a><a id="2170" class="Symbol">)</a> <a id="2172" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2174" class="Symbol">(∀</a> <a id="2177" href="Abstract.ZerSucLim.html#2177" class="Bound">x</a> <a id="2179" class="Symbol">→</a> <a id="2181" href="Abstract.ZerSucLim.html#2160" class="Bound">b</a> <a id="2183" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="2185" href="Abstract.ZerSucLim.html#2177" class="Bound">x</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Abstract.ZerSucLim.html#2148" class="Bound">a</a> <a id="2191" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="2193" href="Abstract.ZerSucLim.html#2177" class="Bound">x</a><a id="2194" class="Symbol">)</a>

<a id="calc-suc"></a><a id="2197" href="Abstract.ZerSucLim.html#2197" class="Function">calc-suc</a> <a id="2206" class="Symbol">:</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Abstract.ZerSucLim.html#2209" class="Bound">s</a> <a id="2211" class="Symbol">:</a> <a id="2213" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2218" class="Symbol">)</a> <a id="2220" class="Symbol">→</a> <a id="2222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2227" class="Symbol">_</a>
<a id="2229" href="Abstract.ZerSucLim.html#2197" class="Function">calc-suc</a> <a id="2238" href="Abstract.ZerSucLim.html#2238" class="Bound">s</a> <a id="2240" class="Symbol">=</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Abstract.ZerSucLim.html#2243" class="Bound">b</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2248" class="Symbol">)</a> <a id="2250" class="Symbol">→</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Abstract.ZerSucLim.html#2238" class="Bound">s</a> <a id="2255" href="Abstract.ZerSucLim.html#2243" class="Bound">b</a><a id="2256" class="Symbol">)</a> <a id="2258" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2268" href="Abstract.ZerSucLim.html#2243" class="Bound">b</a>

<a id="has-suc"></a><a id="2271" href="Abstract.ZerSucLim.html#2271" class="Function">has-suc</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2286" class="Symbol">_</a>
<a id="2288" href="Abstract.ZerSucLim.html#2271" class="Function">has-suc</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2301" href="Abstract.ZerSucLim.html#2301" class="Bound">s</a> <a id="2303" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2311" class="Symbol">)</a> <a id="2313" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2315" href="Abstract.ZerSucLim.html#2197" class="Function">calc-suc</a> <a id="2324" href="Abstract.ZerSucLim.html#2301" class="Bound">s</a>

<a id="is-suc"></a><a id="2327" href="Abstract.ZerSucLim.html#2327" class="Function">is-suc</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2345" class="Symbol">_</a>
<a id="2347" href="Abstract.ZerSucLim.html#2327" class="Function">is-suc</a> <a id="2354" href="Abstract.ZerSucLim.html#2354" class="Bound">a</a> <a id="2356" class="Symbol">=</a> <a id="2358" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2360" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2363" href="Abstract.ZerSucLim.html#2363" class="Bound">b</a> <a id="2365" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2367" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2369" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2371" href="Abstract.ZerSucLim.html#2354" class="Bound">a</a> <a id="2373" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2383" href="Abstract.ZerSucLim.html#2363" class="Bound">b</a> <a id="2385" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="2388" class="Comment">{- Predecessor and strong successor -}</a>
<a id="2427" class="Comment">-- (predecessor is not used, but the strong successor is central)</a>

<a id="_is-pred-of_"></a><a id="2494" href="Abstract.ZerSucLim.html#2494" class="Function Operator">_is-pred-of_</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2522" class="Symbol">_</a>
<a id="2524" href="Abstract.ZerSucLim.html#2524" class="Bound">b</a> <a id="2526" href="Abstract.ZerSucLim.html#2494" class="Function Operator">is-pred-of</a> <a id="2537" href="Abstract.ZerSucLim.html#2537" class="Bound">a</a> <a id="2539" class="Symbol">=</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Abstract.ZerSucLim.html#2524" class="Bound">b</a> <a id="2544" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="2546" href="Abstract.ZerSucLim.html#2537" class="Bound">a</a><a id="2547" class="Symbol">)</a> <a id="2549" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2551" class="Symbol">(∀</a> <a id="2554" href="Abstract.ZerSucLim.html#2554" class="Bound">x</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Abstract.ZerSucLim.html#2554" class="Bound">x</a> <a id="2560" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="2562" href="Abstract.ZerSucLim.html#2537" class="Bound">a</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Abstract.ZerSucLim.html#2554" class="Bound">x</a> <a id="2568" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="2570" href="Abstract.ZerSucLim.html#2524" class="Bound">b</a><a id="2571" class="Symbol">)</a>

<a id="_is-strong-suc-of_"></a><a id="2574" href="Abstract.ZerSucLim.html#2574" class="Function Operator">_is-strong-suc-of_</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2597" class="Symbol">→</a> <a id="2599" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2608" class="Symbol">_</a>
<a id="2610" href="Abstract.ZerSucLim.html#2610" class="Bound">a</a> <a id="2612" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="2629" href="Abstract.ZerSucLim.html#2629" class="Bound">b</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Abstract.ZerSucLim.html#2610" class="Bound">a</a> <a id="2635" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2645" href="Abstract.ZerSucLim.html#2629" class="Bound">b</a> <a id="2647" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2649" class="Symbol">∀</a> <a id="2651" href="Abstract.ZerSucLim.html#2651" class="Bound">x</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Abstract.ZerSucLim.html#2651" class="Bound">x</a> <a id="2657" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="2659" href="Abstract.ZerSucLim.html#2610" class="Bound">a</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Abstract.ZerSucLim.html#2651" class="Bound">x</a> <a id="2665" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="2667" href="Abstract.ZerSucLim.html#2629" class="Bound">b</a>

<a id="is-strong-suc"></a><a id="2670" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="2684" class="Symbol">:</a> <a id="2686" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2695" class="Symbol">_</a>
<a id="2697" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="2711" href="Abstract.ZerSucLim.html#2711" class="Bound">a</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2718" href="Abstract.ZerSucLim.html#2718" class="Bound">b</a> <a id="2720" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2722" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2724" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2726" href="Abstract.ZerSucLim.html#2711" class="Bound">a</a> <a id="2728" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="2745" href="Abstract.ZerSucLim.html#2718" class="Bound">b</a>

<a id="calc-strong-suc"></a><a id="2748" href="Abstract.ZerSucLim.html#2748" class="Function">calc-strong-suc</a> <a id="2764" class="Symbol">:</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Abstract.ZerSucLim.html#2767" class="Bound">s</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2785" class="Symbol">_</a>
<a id="2787" href="Abstract.ZerSucLim.html#2748" class="Function">calc-strong-suc</a> <a id="2803" href="Abstract.ZerSucLim.html#2803" class="Bound">s</a> <a id="2805" class="Symbol">=</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Abstract.ZerSucLim.html#2808" class="Bound">b</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">→</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Abstract.ZerSucLim.html#2803" class="Bound">s</a> <a id="2820" href="Abstract.ZerSucLim.html#2808" class="Bound">b</a><a id="2821" class="Symbol">)</a> <a id="2823" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="2840" href="Abstract.ZerSucLim.html#2808" class="Bound">b</a>

<a id="has-strong-suc"></a><a id="2843" href="Abstract.ZerSucLim.html#2843" class="Function">has-strong-suc</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2865" class="Symbol">_</a>
<a id="2867" href="Abstract.ZerSucLim.html#2843" class="Function">has-strong-suc</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2887" href="Abstract.ZerSucLim.html#2887" class="Bound">s</a> <a id="2889" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2897" class="Symbol">)</a> <a id="2899" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2901" href="Abstract.ZerSucLim.html#2748" class="Function">calc-strong-suc</a> <a id="2917" href="Abstract.ZerSucLim.html#2887" class="Bound">s</a>

<a id="2920" class="Comment">{- Supremum -}</a>

<a id="_is-_-sup-of_"></a><a id="2936" href="Abstract.ZerSucLim.html#2936" class="Function Operator">_is-_-sup-of_</a> <a id="2950" class="Symbol">:</a> <a id="2952" class="Symbol">∀</a> <a id="2954" class="Symbol">{</a><a id="2955" href="Abstract.ZerSucLim.html#2955" class="Bound">ℓ</a><a id="2956" class="Symbol">}</a> <a id="2958" class="Symbol">→</a> <a id="2960" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="2962" class="Symbol">→</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Abstract.ZerSucLim.html#2965" class="Bound">X</a> <a id="2967" class="Symbol">:</a> <a id="2969" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2974" href="Abstract.ZerSucLim.html#2955" class="Bound">ℓ</a><a id="2975" class="Symbol">)</a> <a id="2977" class="Symbol">→</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Abstract.ZerSucLim.html#2965" class="Bound">X</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Symbol">→</a> <a id="2989" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2994" class="Symbol">_</a>
<a id="2996" href="Abstract.ZerSucLim.html#2996" class="Bound">a</a> <a id="2998" href="Abstract.ZerSucLim.html#2936" class="Function Operator">is-</a> <a id="3002" href="Abstract.ZerSucLim.html#3002" class="Bound">X</a> <a id="3004" href="Abstract.ZerSucLim.html#2936" class="Function Operator">-sup-of</a> <a id="3012" href="Abstract.ZerSucLim.html#3012" class="Bound">f</a> <a id="3014" class="Symbol">=</a> <a id="3016" class="Symbol">(∀</a> <a id="3019" href="Abstract.ZerSucLim.html#3019" class="Bound">i</a> <a id="3021" class="Symbol">→</a> <a id="3023" href="Abstract.ZerSucLim.html#3012" class="Bound">f</a> <a id="3025" href="Abstract.ZerSucLim.html#3019" class="Bound">i</a> <a id="3027" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3029" href="Abstract.ZerSucLim.html#2996" class="Bound">a</a><a id="3030" class="Symbol">)</a> <a id="3032" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3034" class="Symbol">(∀</a> <a id="3037" href="Abstract.ZerSucLim.html#3037" class="Bound">x</a> <a id="3039" class="Symbol">→</a> <a id="3041" class="Symbol">((∀</a> <a id="3045" href="Abstract.ZerSucLim.html#3045" class="Bound">i</a> <a id="3047" class="Symbol">→</a> <a id="3049" href="Abstract.ZerSucLim.html#3012" class="Bound">f</a> <a id="3051" href="Abstract.ZerSucLim.html#3045" class="Bound">i</a> <a id="3053" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3055" href="Abstract.ZerSucLim.html#3037" class="Bound">x</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Abstract.ZerSucLim.html#2996" class="Bound">a</a> <a id="3062" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3064" href="Abstract.ZerSucLim.html#3037" class="Bound">x</a><a id="3065" class="Symbol">))</a>

<a id="_is-sup-of_"></a><a id="3069" href="Abstract.ZerSucLim.html#3069" class="Function Operator">_is-sup-of_</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3085" class="Symbol">→</a> <a id="3087" class="Symbol">(</a><a id="3088" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3093" class="Symbol">)</a> <a id="3095" class="Symbol">→</a> <a id="3097" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3102" class="Symbol">_</a>
<a id="3104" href="Abstract.ZerSucLim.html#3104" class="Bound">a</a> <a id="3106" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="3116" href="Abstract.ZerSucLim.html#3116" class="Bound">f</a> <a id="3118" class="Symbol">=</a> <a id="3120" href="Abstract.ZerSucLim.html#3104" class="Bound">a</a> <a id="3122" href="Abstract.ZerSucLim.html#2936" class="Function Operator">is-</a> <a id="3126" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3128" href="Abstract.ZerSucLim.html#2936" class="Function Operator">-sup-of</a> <a id="3136" href="Abstract.ZerSucLim.html#3116" class="Bound">f</a>

<a id="calc-sup"></a><a id="3139" href="Abstract.ZerSucLim.html#3139" class="Function">calc-sup</a> <a id="3148" class="Symbol">:</a> <a id="3150" class="Symbol">((</a><a id="3152" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3157" class="Symbol">)</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3171" class="Symbol">_</a>
<a id="3173" href="Abstract.ZerSucLim.html#3139" class="Function">calc-sup</a> <a id="3182" href="Abstract.ZerSucLim.html#3182" class="Bound">⊔</a> <a id="3184" class="Symbol">=</a> <a id="3186" class="Symbol">∀</a> <a id="3188" href="Abstract.ZerSucLim.html#3188" class="Bound">f</a> <a id="3190" class="Symbol">→</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Abstract.ZerSucLim.html#3182" class="Bound">⊔</a> <a id="3195" href="Abstract.ZerSucLim.html#3188" class="Bound">f</a><a id="3196" class="Symbol">)</a> <a id="3198" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="3208" href="Abstract.ZerSucLim.html#3188" class="Bound">f</a>

<a id="has-sup"></a><a id="3211" href="Abstract.ZerSucLim.html#3211" class="Function">has-sup</a> <a id="3219" class="Symbol">:</a> <a id="3221" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3226" class="Symbol">_</a>
<a id="3228" href="Abstract.ZerSucLim.html#3211" class="Function">has-sup</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3241" href="Abstract.ZerSucLim.html#3241" class="Bound">⊔</a> <a id="3243" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3245" class="Symbol">((</a><a id="3247" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3249" class="Symbol">→</a> <a id="3251" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3252" class="Symbol">)</a> <a id="3254" class="Symbol">→</a> <a id="3256" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3257" class="Symbol">)</a> <a id="3259" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3261" href="Abstract.ZerSucLim.html#3139" class="Function">calc-sup</a> <a id="3270" href="Abstract.ZerSucLim.html#3241" class="Bound">⊔</a>

<a id="3273" class="Comment">-- Remark: other definition of supremum (not used)</a>
<a id="_is-sup∃-of_"></a><a id="3324" href="Abstract.ZerSucLim.html#3324" class="Function Operator">_is-sup∃-of_</a> <a id="3337" class="Symbol">:</a> <a id="3339" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3341" class="Symbol">→</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3358" class="Symbol">_</a>
<a id="3360" href="Abstract.ZerSucLim.html#3360" class="Bound">a</a> <a id="3362" href="Abstract.ZerSucLim.html#3324" class="Function Operator">is-sup∃-of</a> <a id="3373" href="Abstract.ZerSucLim.html#3373" class="Bound">f</a> <a id="3375" class="Symbol">=</a> <a id="3377" class="Symbol">(∀</a> <a id="3380" href="Abstract.ZerSucLim.html#3380" class="Bound">i</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Abstract.ZerSucLim.html#3373" class="Bound">f</a> <a id="3386" href="Abstract.ZerSucLim.html#3380" class="Bound">i</a> <a id="3388" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3390" href="Abstract.ZerSucLim.html#3360" class="Bound">a</a><a id="3391" class="Symbol">)</a> <a id="3393" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3395" class="Symbol">(∀</a> <a id="3398" href="Abstract.ZerSucLim.html#3398" class="Bound">x</a> <a id="3400" class="Symbol">→</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Abstract.ZerSucLim.html#3398" class="Bound">x</a> <a id="3405" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="3407" href="Abstract.ZerSucLim.html#3360" class="Bound">a</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3414" href="Abstract.ZerSucLim.html#3414" class="Bound">i</a> <a id="3416" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3420" href="PropTrunc.html#1594" class="Function">]</a> <a id="3422" href="Abstract.ZerSucLim.html#3398" class="Bound">x</a> <a id="3424" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3426" href="Abstract.ZerSucLim.html#3373" class="Bound">f</a> <a id="3428" href="Abstract.ZerSucLim.html#3414" class="Bound">i</a><a id="3429" class="Symbol">))</a>

<a id="3433" class="Comment">{- Binary join -}</a>

<a id="_is-join-of_and_"></a><a id="3452" href="Abstract.ZerSucLim.html#3452" class="Function Operator">_is-join-of_and_</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3473" class="Symbol">→</a> <a id="3475" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3481" class="Symbol">→</a> <a id="3483" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3488" class="Symbol">_</a>
<a id="3490" href="Abstract.ZerSucLim.html#3490" class="Bound">a</a> <a id="3492" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="3503" href="Abstract.ZerSucLim.html#3503" class="Bound">b</a> <a id="3505" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="3509" href="Abstract.ZerSucLim.html#3509" class="Bound">c</a> <a id="3511" class="Symbol">=</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Abstract.ZerSucLim.html#3503" class="Bound">b</a> <a id="3516" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3518" href="Abstract.ZerSucLim.html#3490" class="Bound">a</a> <a id="3520" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3522" href="Abstract.ZerSucLim.html#3509" class="Bound">c</a> <a id="3524" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3526" href="Abstract.ZerSucLim.html#3490" class="Bound">a</a><a id="3527" class="Symbol">)</a> <a id="3529" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3531" class="Symbol">(∀</a> <a id="3534" href="Abstract.ZerSucLim.html#3534" class="Bound">x</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Abstract.ZerSucLim.html#3503" class="Bound">b</a> <a id="3540" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3542" href="Abstract.ZerSucLim.html#3534" class="Bound">x</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="Abstract.ZerSucLim.html#3509" class="Bound">c</a> <a id="3548" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3550" href="Abstract.ZerSucLim.html#3534" class="Bound">x</a> <a id="3552" class="Symbol">→</a> <a id="3554" href="Abstract.ZerSucLim.html#3490" class="Bound">a</a> <a id="3556" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="3558" href="Abstract.ZerSucLim.html#3534" class="Bound">x</a><a id="3559" class="Symbol">)</a>

<a id="calc-join"></a><a id="3562" href="Abstract.ZerSucLim.html#3562" class="Function">calc-join</a> <a id="3572" class="Symbol">:</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3577" class="Symbol">→</a> <a id="3579" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3581" class="Symbol">→</a> <a id="3583" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3593" class="Symbol">_</a>
<a id="3595" href="Abstract.ZerSucLim.html#3562" class="Function">calc-join</a> <a id="3605" href="Abstract.ZerSucLim.html#3605" class="Bound Operator">_⊔_</a> <a id="3609" class="Symbol">=</a> <a id="3611" class="Symbol">∀</a> <a id="3613" href="Abstract.ZerSucLim.html#3613" class="Bound">b</a> <a id="3615" href="Abstract.ZerSucLim.html#3615" class="Bound">c</a> <a id="3617" class="Symbol">→</a> <a id="3619" class="Symbol">(</a><a id="3620" href="Abstract.ZerSucLim.html#3613" class="Bound">b</a> <a id="3622" href="Abstract.ZerSucLim.html#3605" class="Bound Operator">⊔</a> <a id="3624" href="Abstract.ZerSucLim.html#3615" class="Bound">c</a><a id="3625" class="Symbol">)</a> <a id="3627" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="3638" href="Abstract.ZerSucLim.html#3613" class="Bound">b</a> <a id="3640" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="3644" href="Abstract.ZerSucLim.html#3615" class="Bound">c</a>

<a id="has-join"></a><a id="3647" href="Abstract.ZerSucLim.html#3647" class="Function">has-join</a> <a id="3656" class="Symbol">:</a> <a id="3658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3663" class="Symbol">_</a>
<a id="3665" href="Abstract.ZerSucLim.html#3647" class="Function">has-join</a> <a id="3674" class="Symbol">=</a> <a id="3676" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3679" href="Abstract.ZerSucLim.html#3679" class="Bound Operator">_⊔_</a> <a id="3683" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3692" class="Symbol">→</a> <a id="3694" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3695" class="Symbol">)</a> <a id="3697" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Abstract.ZerSucLim.html#3562" class="Function">calc-join</a> <a id="3710" href="Abstract.ZerSucLim.html#3679" class="Bound Operator">_⊔_</a><a id="3713" class="Symbol">)</a>

<a id="3716" class="Comment">{- Limits -}</a>

<a id="IncrSeq"></a><a id="3730" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3745" class="Symbol">_</a>
<a id="3747" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3760" href="Abstract.ZerSucLim.html#3760" class="Bound">f</a> <a id="3762" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3767" class="Symbol">→</a> <a id="3769" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3770" class="Symbol">)</a> <a id="3772" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3774" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="3790" href="Abstract.ZerSucLim.html#3760" class="Bound">f</a>

<a id="IncrBoundedSeq"></a><a id="3793" href="Abstract.ZerSucLim.html#3793" class="Function">IncrBoundedSeq</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3815" class="Symbol">_</a>
<a id="3817" href="Abstract.ZerSucLim.html#3793" class="Function">IncrBoundedSeq</a> <a id="3832" class="Symbol">=</a> <a id="3834" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3837" href="Abstract.ZerSucLim.html#3837" class="Bound">f</a> <a id="3839" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="3847" class="Symbol">)</a> <a id="3849" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="3868" href="Abstract.ZerSucLim.html#3837" class="Bound">f</a> <a id="3870" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3876" href="Abstract.ZerSucLim.html#3876" class="Bound">b</a> <a id="3878" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3880" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3882" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3884" class="Symbol">(∀</a> <a id="3887" href="Abstract.ZerSucLim.html#3887" class="Bound">k</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="Abstract.ZerSucLim.html#3837" class="Bound">f</a> <a id="3893" href="Abstract.ZerSucLim.html#3887" class="Bound">k</a> <a id="3895" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="3897" href="Abstract.ZerSucLim.html#3876" class="Bound">b</a><a id="3898" class="Symbol">)))</a>

<a id="_is-lim-of_"></a><a id="3903" href="Abstract.ZerSucLim.html#3903" class="Function Operator">_is-lim-of_</a> <a id="3915" class="Symbol">:</a> <a id="3917" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3919" class="Symbol">→</a> <a id="3921" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="3929" class="Symbol">→</a> <a id="3931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3936" class="Symbol">_</a>
<a id="3938" href="Abstract.ZerSucLim.html#3938" class="Bound">a</a> <a id="3940" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Abstract.ZerSucLim.html#3951" class="Bound">f</a> <a id="3953" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3955" class="Symbol">_)</a> <a id="3958" class="Symbol">=</a> <a id="3960" href="Abstract.ZerSucLim.html#3938" class="Bound">a</a> <a id="3962" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="3972" href="Abstract.ZerSucLim.html#3951" class="Bound">f</a>

<a id="is-Σlim"></a><a id="3975" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="3983" class="Symbol">:</a> <a id="3985" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="3987" class="Symbol">→</a> <a id="3989" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3994" class="Symbol">_</a>
<a id="3996" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="4004" href="Abstract.ZerSucLim.html#4004" class="Bound">a</a> <a id="4006" class="Symbol">=</a> <a id="4008" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4011" href="Abstract.ZerSucLim.html#4011" class="Bound">f</a> <a id="4013" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4015" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="4023" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4025" href="Abstract.ZerSucLim.html#4004" class="Bound">a</a> <a id="4027" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="4037" href="Abstract.ZerSucLim.html#4011" class="Bound">f</a>

<a id="is-lim"></a><a id="4040" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4047" class="Symbol">:</a> <a id="4049" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="4051" class="Symbol">→</a> <a id="4053" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4058" class="Symbol">_</a>
<a id="4060" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4067" href="Abstract.ZerSucLim.html#4067" class="Bound">a</a> <a id="4069" class="Symbol">=</a> <a id="4071" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="4073" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="4081" href="Abstract.ZerSucLim.html#4067" class="Bound">a</a> <a id="4083" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="is-general-lim"></a><a id="4086" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="4101" class="Symbol">:</a> <a id="4103" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="4105" class="Symbol">→</a> <a id="4107" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4112" class="Symbol">_</a>
<a id="4114" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="4129" href="Abstract.ZerSucLim.html#4129" class="Bound">a</a> <a id="4131" class="Symbol">=</a> <a id="4133" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="4135" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4137" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="4139" class="Symbol">(λ</a> <a id="4142" href="Abstract.ZerSucLim.html#4142" class="Bound">z</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Abstract.ZerSucLim.html#4142" class="Bound">z</a> <a id="4148" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="4150" href="Abstract.ZerSucLim.html#4129" class="Bound">a</a><a id="4151" class="Symbol">)</a> <a id="4153" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="4155" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Abstract.ZerSucLim.html#4129" class="Bound">a</a> <a id="4160" href="Abstract.ZerSucLim.html#2936" class="Function Operator">is-</a> <a id="4164" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4166" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="4168" class="Symbol">(</a><a id="4169" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;</a> <a id="4172" href="Abstract.ZerSucLim.html#4129" class="Bound">a</a><a id="4173" class="Symbol">)</a> <a id="4175" href="Abstract.ZerSucLim.html#2936" class="Function Operator">-sup-of</a> <a id="4183" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4186" class="Symbol">)</a>

<a id="has-limits"></a><a id="4189" href="Abstract.ZerSucLim.html#4189" class="Function">has-limits</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4207" class="Symbol">_</a>
<a id="4209" href="Abstract.ZerSucLim.html#4189" class="Function">has-limits</a> <a id="4220" class="Symbol">=</a> <a id="4222" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4225" href="Abstract.ZerSucLim.html#4225" class="Bound">lim</a> <a id="4229" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="4240" class="Symbol">→</a> <a id="4242" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="4243" class="Symbol">)</a> <a id="4245" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4247" class="Symbol">∀</a> <a id="4249" href="Abstract.ZerSucLim.html#4249" class="Bound">f</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="Abstract.ZerSucLim.html#4225" class="Bound">lim</a> <a id="4257" href="Abstract.ZerSucLim.html#4249" class="Bound">f</a> <a id="4259" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="4269" href="Abstract.ZerSucLim.html#4249" class="Bound">f</a>

<a id="has-limits-of-bounded-sequences"></a><a id="4272" href="Abstract.ZerSucLim.html#4272" class="Function">has-limits-of-bounded-sequences</a> <a id="4304" class="Symbol">:</a> <a id="4306" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4311" class="Symbol">_</a>
<a id="4313" href="Abstract.ZerSucLim.html#4272" class="Function">has-limits-of-bounded-sequences</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4350" href="Abstract.ZerSucLim.html#4350" class="Bound">lim</a> <a id="4354" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Abstract.ZerSucLim.html#3793" class="Function">IncrBoundedSeq</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="4375" class="Symbol">)</a> <a id="4377" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4379" class="Symbol">∀</a> <a id="4381" href="Abstract.ZerSucLim.html#4381" class="Bound">f</a> <a id="4383" class="Symbol">→</a> <a id="4385" href="Abstract.ZerSucLim.html#4350" class="Bound">lim</a> <a id="4389" href="Abstract.ZerSucLim.html#4381" class="Bound">f</a> <a id="4391" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4406" href="Abstract.ZerSucLim.html#4381" class="Bound">f</a><a id="4407" class="Symbol">)</a>

<a id="4410" class="Comment">{- Classifiability -}</a>

<a id="is-classifiable"></a><a id="4433" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="4449" class="Symbol">:</a> <a id="4451" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4460" class="Symbol">_</a>
<a id="4462" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="4478" href="Abstract.ZerSucLim.html#4478" class="Bound">a</a> <a id="4480" class="Symbol">=</a> <a id="4482" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="4490" href="Abstract.ZerSucLim.html#4478" class="Bound">a</a> <a id="4492" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4494" class="Symbol">(</a><a id="4495" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="4509" href="Abstract.ZerSucLim.html#4478" class="Bound">a</a> <a id="4511" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4513" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4520" href="Abstract.ZerSucLim.html#4478" class="Bound">a</a><a id="4521" class="Symbol">)</a>

<a id="is-weakly-classifiable"></a><a id="4524" href="Abstract.ZerSucLim.html#4524" class="Function">is-weakly-classifiable</a> <a id="4547" class="Symbol">:</a> <a id="4549" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="4551" class="Symbol">→</a> <a id="4553" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4558" class="Symbol">_</a>
<a id="4560" href="Abstract.ZerSucLim.html#4524" class="Function">is-weakly-classifiable</a> <a id="4583" href="Abstract.ZerSucLim.html#4583" class="Bound">a</a> <a id="4585" class="Symbol">=</a> <a id="4587" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="4595" href="Abstract.ZerSucLim.html#4583" class="Bound">a</a> <a id="4597" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4599" class="Symbol">(</a><a id="4600" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="4614" href="Abstract.ZerSucLim.html#4583" class="Bound">a</a> <a id="4616" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4618" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="4633" href="Abstract.ZerSucLim.html#4583" class="Bound">a</a><a id="4634" class="Symbol">)</a>

<a id="is-Σclassifiable"></a><a id="4637" href="Abstract.ZerSucLim.html#4637" class="Function">is-Σclassifiable</a> <a id="4654" class="Symbol">:</a> <a id="4656" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4665" class="Symbol">_</a>
<a id="4667" href="Abstract.ZerSucLim.html#4637" class="Function">is-Σclassifiable</a> <a id="4684" href="Abstract.ZerSucLim.html#4684" class="Bound">a</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="4696" href="Abstract.ZerSucLim.html#4684" class="Bound">a</a> <a id="4698" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="4715" href="Abstract.ZerSucLim.html#4684" class="Bound">a</a> <a id="4717" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4719" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="4727" href="Abstract.ZerSucLim.html#4684" class="Bound">a</a><a id="4728" class="Symbol">)</a>

<a id="to-is-classifiable"></a><a id="4731" href="Abstract.ZerSucLim.html#4731" class="Function">to-is-classifiable</a> <a id="4750" class="Symbol">:</a> <a id="4752" class="Symbol">{</a><a id="4753" href="Abstract.ZerSucLim.html#4753" class="Bound">a</a> <a id="4755" class="Symbol">:</a> <a id="4757" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="4758" class="Symbol">}</a> <a id="4760" class="Symbol">→</a> <a id="4762" href="Abstract.ZerSucLim.html#4637" class="Function">is-Σclassifiable</a> <a id="4779" href="Abstract.ZerSucLim.html#4753" class="Bound">a</a> <a id="4781" class="Symbol">→</a> <a id="4783" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="4799" href="Abstract.ZerSucLim.html#4753" class="Bound">a</a>
<a id="4801" href="Abstract.ZerSucLim.html#4731" class="Function">to-is-classifiable</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4825" href="Abstract.ZerSucLim.html#4825" class="Bound">x</a><a id="4826" class="Symbol">)</a> <a id="4828" class="Symbol">=</a> <a id="4830" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4834" href="Abstract.ZerSucLim.html#4825" class="Bound">x</a>
<a id="4836" href="Abstract.ZerSucLim.html#4731" class="Function">to-is-classifiable</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4865" href="Abstract.ZerSucLim.html#4865" class="Bound">x</a><a id="4866" class="Symbol">))</a> <a id="4869" class="Symbol">=</a> <a id="4871" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4875" class="Symbol">(</a><a id="4876" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4880" href="Abstract.ZerSucLim.html#4865" class="Bound">x</a><a id="4881" class="Symbol">)</a>
<a id="4883" href="Abstract.ZerSucLim.html#4731" class="Function">to-is-classifiable</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4907" class="Symbol">(</a><a id="4908" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4912" href="Abstract.ZerSucLim.html#4912" class="Bound">x</a><a id="4913" class="Symbol">))</a> <a id="4916" class="Symbol">=</a> <a id="4918" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4922" class="Symbol">(</a><a id="4923" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4927" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4929" href="Abstract.ZerSucLim.html#4912" class="Bound">x</a> <a id="4931" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="4932" class="Symbol">)</a>

<a id="not-zs-is-lim"></a><a id="4935" href="Abstract.ZerSucLim.html#4935" class="Function">not-zs-is-lim</a> <a id="4949" class="Symbol">:</a> <a id="4951" class="Symbol">{</a><a id="4952" href="Abstract.ZerSucLim.html#4952" class="Bound">a</a> <a id="4954" class="Symbol">:</a> <a id="4956" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="4957" class="Symbol">}</a> <a id="4959" class="Symbol">→</a> <a id="4961" href="Abstract.ZerSucLim.html#4637" class="Function">is-Σclassifiable</a> <a id="4978" href="Abstract.ZerSucLim.html#4952" class="Bound">a</a>
              <a id="4994" class="Symbol">→</a> <a id="4996" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="5007" href="Abstract.ZerSucLim.html#4952" class="Bound">a</a><a id="5008" class="Symbol">)</a> <a id="5010" class="Symbol">→</a> <a id="5012" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="5029" href="Abstract.ZerSucLim.html#4952" class="Bound">a</a><a id="5030" class="Symbol">)</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="5042" href="Abstract.ZerSucLim.html#4952" class="Bound">a</a>
<a id="5044" href="Abstract.ZerSucLim.html#4935" class="Function">not-zs-is-lim</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5063" href="Abstract.ZerSucLim.html#5063" class="Bound">x</a><a id="5064" class="Symbol">)</a>       <a id="5072" href="Abstract.ZerSucLim.html#5072" class="Bound">f</a> <a id="5074" href="Abstract.ZerSucLim.html#5074" class="Bound">g</a> <a id="5076" class="Symbol">=</a> <a id="5078" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Abstract.ZerSucLim.html#5072" class="Bound">f</a> <a id="5087" href="Abstract.ZerSucLim.html#5063" class="Bound">x</a><a id="5088" class="Symbol">)</a>
<a id="5090" href="Abstract.ZerSucLim.html#4935" class="Function">not-zs-is-lim</a> <a id="5104" class="Symbol">(</a><a id="5105" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5114" href="Abstract.ZerSucLim.html#5114" class="Bound">x</a><a id="5115" class="Symbol">))</a> <a id="5118" href="Abstract.ZerSucLim.html#5118" class="Bound">f</a> <a id="5120" href="Abstract.ZerSucLim.html#5120" class="Bound">g</a> <a id="5122" class="Symbol">=</a> <a id="5124" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5130" class="Symbol">(</a><a id="5131" href="Abstract.ZerSucLim.html#5120" class="Bound">g</a> <a id="5133" href="Abstract.ZerSucLim.html#5114" class="Bound">x</a><a id="5134" class="Symbol">)</a>
<a id="5136" href="Abstract.ZerSucLim.html#4935" class="Function">not-zs-is-lim</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5155" class="Symbol">(</a><a id="5156" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5160" href="Abstract.ZerSucLim.html#5160" class="Bound">x</a><a id="5161" class="Symbol">))</a> <a id="5164" href="Abstract.ZerSucLim.html#5164" class="Bound">f</a> <a id="5166" href="Abstract.ZerSucLim.html#5166" class="Bound">g</a> <a id="5168" class="Symbol">=</a> <a id="5170" href="Abstract.ZerSucLim.html#5160" class="Bound">x</a>

<a id="5173" class="Comment">-- We say that (A , &lt; , ≤) is classifiable if every `a : A` is.</a>
<a id="has-classification"></a><a id="5237" href="Abstract.ZerSucLim.html#5237" class="Function">has-classification</a> <a id="5256" class="Symbol">:</a> <a id="5258" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5263" class="Symbol">_</a>
<a id="5265" href="Abstract.ZerSucLim.html#5237" class="Function">has-classification</a> <a id="5284" class="Symbol">=</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Abstract.ZerSucLim.html#5287" class="Bound">a</a> <a id="5289" class="Symbol">:</a> <a id="5291" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="5292" class="Symbol">)</a> <a id="5294" class="Symbol">→</a> <a id="5296" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="5312" href="Abstract.ZerSucLim.html#5287" class="Bound">a</a>

<a id="has-weak-classification"></a><a id="5315" href="Abstract.ZerSucLim.html#5315" class="Function">has-weak-classification</a> <a id="5339" class="Symbol">:</a> <a id="5341" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5346" class="Symbol">_</a>
<a id="5348" href="Abstract.ZerSucLim.html#5315" class="Function">has-weak-classification</a> <a id="5372" class="Symbol">=</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Abstract.ZerSucLim.html#5375" class="Bound">a</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">→</a> <a id="5384" href="Abstract.ZerSucLim.html#4524" class="Function">is-weakly-classifiable</a> <a id="5407" href="Abstract.ZerSucLim.html#5375" class="Bound">a</a>

<a id="satisfies-classifiability-induction"></a><a id="5410" href="Abstract.ZerSucLim.html#5410" class="Function">satisfies-classifiability-induction</a> <a id="5446" class="Symbol">:</a> <a id="5448" class="Symbol">∀</a> <a id="5450" href="Abstract.ZerSucLim.html#5450" class="Bound">ℓ</a> <a id="5452" class="Symbol">→</a> <a id="5454" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5459" class="Symbol">_</a>
<a id="5461" href="Abstract.ZerSucLim.html#5410" class="Function">satisfies-classifiability-induction</a> <a id="5497" href="Abstract.ZerSucLim.html#5497" class="Bound">ℓ</a> <a id="5499" class="Symbol">=</a>
  <a id="5503" class="Symbol">∀</a> <a id="5505" class="Symbol">{</a><a id="5506" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5508" class="Symbol">:</a> <a id="5510" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="5512" class="Symbol">→</a> <a id="5514" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5519" href="Abstract.ZerSucLim.html#5497" class="Bound">ℓ</a><a id="5520" class="Symbol">}</a>
 <a id="5523" class="Symbol">→</a> <a id="5525" class="Symbol">(∀</a> <a id="5528" href="Abstract.ZerSucLim.html#5528" class="Bound">a</a> <a id="5530" class="Symbol">→</a> <a id="5532" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5539" class="Symbol">(</a><a id="5540" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5542" href="Abstract.ZerSucLim.html#5528" class="Bound">a</a><a id="5543" class="Symbol">))</a>
 <a id="5547" class="Symbol">→</a> <a id="5549" class="Symbol">(∀</a> <a id="5552" href="Abstract.ZerSucLim.html#5552" class="Bound">a</a> <a id="5554" class="Symbol">→</a> <a id="5556" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="5564" href="Abstract.ZerSucLim.html#5552" class="Bound">a</a> <a id="5566" class="Symbol">→</a> <a id="5568" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5570" href="Abstract.ZerSucLim.html#5552" class="Bound">a</a><a id="5571" class="Symbol">)</a>
 <a id="5574" class="Symbol">→</a> <a id="5576" class="Symbol">(∀</a> <a id="5579" href="Abstract.ZerSucLim.html#5579" class="Bound">a</a> <a id="5581" href="Abstract.ZerSucLim.html#5581" class="Bound">b</a> <a id="5583" class="Symbol">→</a> <a id="5585" href="Abstract.ZerSucLim.html#5579" class="Bound">a</a> <a id="5587" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="5604" href="Abstract.ZerSucLim.html#5581" class="Bound">b</a> <a id="5606" class="Symbol">→</a> <a id="5608" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5610" href="Abstract.ZerSucLim.html#5581" class="Bound">b</a> <a id="5612" class="Symbol">→</a> <a id="5614" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5616" href="Abstract.ZerSucLim.html#5579" class="Bound">a</a><a id="5617" class="Symbol">)</a>
 <a id="5620" class="Symbol">→</a> <a id="5622" class="Symbol">(∀</a> <a id="5625" href="Abstract.ZerSucLim.html#5625" class="Bound">a</a> <a id="5627" href="Abstract.ZerSucLim.html#5627" class="Bound">f</a> <a id="5629" href="Abstract.ZerSucLim.html#5629" class="Bound">f↑</a> <a id="5632" class="Symbol">→</a> <a id="5634" href="Abstract.ZerSucLim.html#5625" class="Bound">a</a> <a id="5636" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Abstract.ZerSucLim.html#5627" class="Bound">f</a> <a id="5649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5651" href="Abstract.ZerSucLim.html#5629" class="Bound">f↑</a><a id="5653" class="Symbol">)</a> <a id="5655" class="Symbol">→</a> <a id="5657" class="Symbol">(∀</a> <a id="5660" href="Abstract.ZerSucLim.html#5660" class="Bound">i</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Abstract.ZerSucLim.html#5627" class="Bound">f</a> <a id="5669" href="Abstract.ZerSucLim.html#5660" class="Bound">i</a><a id="5670" class="Symbol">))</a> <a id="5673" class="Symbol">→</a> <a id="5675" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5677" href="Abstract.ZerSucLim.html#5625" class="Bound">a</a><a id="5678" class="Symbol">)</a>
 <a id="5681" class="Symbol">→</a> <a id="5683" class="Symbol">∀</a> <a id="5685" href="Abstract.ZerSucLim.html#5685" class="Bound">a</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Abstract.ZerSucLim.html#5506" class="Bound">P</a> <a id="5691" href="Abstract.ZerSucLim.html#5685" class="Bound">a</a>

<a id="isProp⟨is-join-of⟩"></a><a id="5694" href="Abstract.ZerSucLim.html#5694" class="Function">isProp⟨is-join-of⟩</a> <a id="5713" class="Symbol">:</a> <a id="5715" class="Symbol">(∀</a> <a id="5718" class="Symbol">{</a><a id="5719" href="Abstract.ZerSucLim.html#5719" class="Bound">a</a> <a id="5721" href="Abstract.ZerSucLim.html#5721" class="Bound">b</a><a id="5722" class="Symbol">}</a> <a id="5724" class="Symbol">→</a> <a id="5726" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5733" class="Symbol">(</a><a id="5734" href="Abstract.ZerSucLim.html#5719" class="Bound">a</a> <a id="5736" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="5738" href="Abstract.ZerSucLim.html#5721" class="Bound">b</a><a id="5739" class="Symbol">))</a> <a id="5742" class="Symbol">→</a> <a id="5744" class="Symbol">∀</a> <a id="5746" class="Symbol">{</a><a id="5747" href="Abstract.ZerSucLim.html#5747" class="Bound">a</a> <a id="5749" href="Abstract.ZerSucLim.html#5749" class="Bound">b</a> <a id="5751" href="Abstract.ZerSucLim.html#5751" class="Bound">c</a><a id="5752" class="Symbol">}</a> <a id="5754" class="Symbol">→</a> <a id="5756" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Abstract.ZerSucLim.html#5747" class="Bound">a</a> <a id="5766" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="5777" href="Abstract.ZerSucLim.html#5749" class="Bound">b</a> <a id="5779" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="5783" href="Abstract.ZerSucLim.html#5751" class="Bound">c</a><a id="5784" class="Symbol">)</a>
<a id="5786" href="Abstract.ZerSucLim.html#5694" class="Function">isProp⟨is-join-of⟩</a> <a id="5805" href="Abstract.ZerSucLim.html#5805" class="Bound">isProp⟨≤⟩</a> <a id="5815" class="Symbol">=</a> <a id="5817" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5825" class="Symbol">(</a><a id="5826" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5834" href="Abstract.ZerSucLim.html#5805" class="Bound">isProp⟨≤⟩</a> <a id="5844" href="Abstract.ZerSucLim.html#5805" class="Bound">isProp⟨≤⟩</a><a id="5853" class="Symbol">)</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="5865" class="Symbol">λ</a> <a id="5867" href="Abstract.ZerSucLim.html#5867" class="Bound">y</a> <a id="5869" href="Abstract.ZerSucLim.html#5869" class="Bound">_</a> <a id="5871" href="Abstract.ZerSucLim.html#5871" class="Bound">_</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="Abstract.ZerSucLim.html#5805" class="Bound">isProp⟨≤⟩</a><a id="5884" class="Symbol">)</a>


<a id="5888" class="Keyword">module</a> <a id="Properties"></a><a id="5895" href="Abstract.ZerSucLim.html#5895" class="Module">Properties</a>
  <a id="5908" class="Symbol">(</a><a id="5909" href="Abstract.ZerSucLim.html#5909" class="Bound">A-is-set</a> <a id="5918" class="Symbol">:</a> <a id="5920" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5926" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="5927" class="Symbol">)</a>
  <a id="5931" class="Symbol">(</a><a id="5932" href="Abstract.ZerSucLim.html#5932" class="Bound">isProp⟨&lt;⟩</a> <a id="5942" class="Symbol">:</a> <a id="5944" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="5957" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;_</a><a id="5960" class="Symbol">)</a>
  <a id="5964" class="Symbol">(</a><a id="5965" href="Abstract.ZerSucLim.html#5965" class="Bound">isProp⟨≤⟩</a> <a id="5975" class="Symbol">:</a> <a id="5977" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="5990" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤_</a><a id="5993" class="Symbol">)</a>
  <a id="5997" class="Symbol">(</a><a id="5998" href="Abstract.ZerSucLim.html#5998" class="Bound">&lt;-irrefl</a> <a id="6007" class="Symbol">:</a> <a id="6009" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="6018" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;_</a><a id="6021" class="Symbol">)</a>
  <a id="6025" class="Symbol">(</a><a id="6026" href="Abstract.ZerSucLim.html#6026" class="Bound">≤-refl</a> <a id="6033" class="Symbol">:</a> <a id="6035" href="Abstract.ZerSucLim.html#1171" class="Function">isReflexive</a> <a id="6047" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤_</a><a id="6050" class="Symbol">)</a>
  <a id="6054" class="Symbol">(</a><a id="6055" href="Abstract.ZerSucLim.html#6055" class="Bound">≤-trans</a> <a id="6063" class="Symbol">:</a> <a id="6065" href="Abstract.ZerSucLim.html#1146" class="Function">isTransitive</a> <a id="6078" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤_</a><a id="6081" class="Symbol">)</a>
  <a id="6085" class="Symbol">(</a><a id="6086" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="6096" class="Symbol">:</a> <a id="6098" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="6108" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤_</a><a id="6111" class="Symbol">)</a>
  <a id="6115" class="Symbol">(</a><a id="6116" href="Abstract.ZerSucLim.html#6116" class="Bound">&lt;-in-≤</a> <a id="6123" class="Symbol">:</a> <a id="6125" class="Symbol">{</a><a id="6126" href="Abstract.ZerSucLim.html#6126" class="Bound">a</a> <a id="6128" href="Abstract.ZerSucLim.html#6128" class="Bound">b</a> <a id="6130" class="Symbol">:</a> <a id="6132" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6133" class="Symbol">}</a> <a id="6135" class="Symbol">→</a> <a id="6137" href="Abstract.ZerSucLim.html#6126" class="Bound">a</a> <a id="6139" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="6141" href="Abstract.ZerSucLim.html#6128" class="Bound">b</a> <a id="6143" class="Symbol">→</a> <a id="6145" href="Abstract.ZerSucLim.html#6126" class="Bound">a</a> <a id="6147" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="6149" href="Abstract.ZerSucLim.html#6128" class="Bound">b</a><a id="6150" class="Symbol">)</a>
  <a id="6154" class="Symbol">(</a><a id="6155" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="6164" class="Symbol">:</a> <a id="6166" class="Symbol">{</a><a id="6167" href="Abstract.ZerSucLim.html#6167" class="Bound">a</a> <a id="6169" href="Abstract.ZerSucLim.html#6169" class="Bound">b</a> <a id="6171" href="Abstract.ZerSucLim.html#6171" class="Bound">c</a> <a id="6173" class="Symbol">:</a> <a id="6175" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6176" class="Symbol">}</a> <a id="6178" class="Symbol">→</a> <a id="6180" href="Abstract.ZerSucLim.html#6167" class="Bound">a</a> <a id="6182" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="6184" href="Abstract.ZerSucLim.html#6169" class="Bound">b</a> <a id="6186" class="Symbol">→</a> <a id="6188" href="Abstract.ZerSucLim.html#6169" class="Bound">b</a> <a id="6190" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="6192" href="Abstract.ZerSucLim.html#6171" class="Bound">c</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Abstract.ZerSucLim.html#6167" class="Bound">a</a> <a id="6198" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="6200" href="Abstract.ZerSucLim.html#6171" class="Bound">c</a><a id="6201" class="Symbol">)</a>
  <a id="6205" class="Keyword">where</a>

  <a id="6214" class="Keyword">private</a>
    <a id="Properties.≤-reflexive"></a><a id="6226" href="Abstract.ZerSucLim.html#6226" class="Function">≤-reflexive</a> <a id="6238" class="Symbol">:</a> <a id="6240" class="Symbol">{</a><a id="6241" href="Abstract.ZerSucLim.html#6241" class="Bound">a</a> <a id="6243" href="Abstract.ZerSucLim.html#6243" class="Bound">b</a> <a id="6245" class="Symbol">:</a> <a id="6247" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6248" class="Symbol">}</a> <a id="6250" class="Symbol">→</a> <a id="6252" href="Abstract.ZerSucLim.html#6241" class="Bound">a</a> <a id="6254" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6256" href="Abstract.ZerSucLim.html#6243" class="Bound">b</a> <a id="6258" class="Symbol">→</a> <a id="6260" href="Abstract.ZerSucLim.html#6241" class="Bound">a</a> <a id="6262" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="6264" href="Abstract.ZerSucLim.html#6243" class="Bound">b</a>
    <a id="6270" href="Abstract.ZerSucLim.html#6226" class="Function">≤-reflexive</a> <a id="6282" class="Symbol">{</a><a id="6283" href="Abstract.ZerSucLim.html#6283" class="Bound">a</a><a id="6284" class="Symbol">}</a> <a id="6286" class="Symbol">{</a><a id="6287" href="Abstract.ZerSucLim.html#6287" class="Bound">b</a><a id="6288" class="Symbol">}</a> <a id="6290" href="Abstract.ZerSucLim.html#6290" class="Bound">p</a> <a id="6292" class="Symbol">=</a> <a id="6294" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Abstract.ZerSucLim.html#6283" class="Bound">a</a> <a id="6303" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤_</a><a id="6305" class="Symbol">)</a> <a id="6307" href="Abstract.ZerSucLim.html#6290" class="Bound">p</a> <a id="6309" class="Symbol">(</a><a id="6310" href="Abstract.ZerSucLim.html#6026" class="Bound">≤-refl</a> <a id="6317" href="Abstract.ZerSucLim.html#6283" class="Bound">a</a><a id="6318" class="Symbol">)</a>

  <a id="Properties.≮-zero"></a><a id="6323" href="Abstract.ZerSucLim.html#6323" class="Function">≮-zero</a> <a id="6330" class="Symbol">:</a> <a id="6332" class="Symbol">∀</a> <a id="6334" class="Symbol">{</a><a id="6335" href="Abstract.ZerSucLim.html#6335" class="Bound">a</a><a id="6336" class="Symbol">}</a> <a id="6338" class="Symbol">→</a> <a id="6340" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="6348" href="Abstract.ZerSucLim.html#6335" class="Bound">a</a> <a id="6350" class="Symbol">→</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Abstract.ZerSucLim.html#6353" class="Bound">b</a> <a id="6355" class="Symbol">:</a> <a id="6357" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6358" class="Symbol">)</a> <a id="6360" class="Symbol">→</a> <a id="6362" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="6364" class="Symbol">(</a><a id="6365" href="Abstract.ZerSucLim.html#6353" class="Bound">b</a> <a id="6367" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="6369" href="Abstract.ZerSucLim.html#6335" class="Bound">a</a><a id="6370" class="Symbol">)</a>
  <a id="6374" href="Abstract.ZerSucLim.html#6323" class="Function">≮-zero</a> <a id="6381" class="Symbol">{</a><a id="6382" href="Abstract.ZerSucLim.html#6382" class="Bound">a</a><a id="6383" class="Symbol">}</a> <a id="6385" href="Abstract.ZerSucLim.html#6385" class="Bound">isz</a> <a id="6389" href="Abstract.ZerSucLim.html#6389" class="Bound">b</a> <a id="6391" href="Abstract.ZerSucLim.html#6391" class="Bound">b&lt;a</a> <a id="6395" class="Symbol">=</a> <a id="6397" href="Abstract.ZerSucLim.html#5998" class="Bound">&lt;-irrefl</a> <a id="6406" href="Abstract.ZerSucLim.html#6389" class="Bound">b</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="6418" href="Abstract.ZerSucLim.html#6391" class="Bound">b&lt;a</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Abstract.ZerSucLim.html#6385" class="Bound">isz</a> <a id="6427" href="Abstract.ZerSucLim.html#6389" class="Bound">b</a><a id="6428" class="Symbol">))</a>

  <a id="Properties.isProp⟨is-zero⟩"></a><a id="6434" href="Abstract.ZerSucLim.html#6434" class="Function">isProp⟨is-zero⟩</a> <a id="6450" class="Symbol">:</a> <a id="6452" class="Symbol">(</a><a id="6453" href="Abstract.ZerSucLim.html#6453" class="Bound">a</a> <a id="6455" class="Symbol">:</a> <a id="6457" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6458" class="Symbol">)</a> <a id="6460" class="Symbol">→</a> <a id="6462" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6469" class="Symbol">(</a><a id="6470" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="6478" href="Abstract.ZerSucLim.html#6453" class="Bound">a</a><a id="6479" class="Symbol">)</a>
  <a id="6483" href="Abstract.ZerSucLim.html#6434" class="Function">isProp⟨is-zero⟩</a> <a id="6499" href="Abstract.ZerSucLim.html#6499" class="Bound">a</a> <a id="6501" class="Symbol">=</a> <a id="6503" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6511" class="Symbol">λ</a> <a id="6513" href="Abstract.ZerSucLim.html#6513" class="Bound">_</a> <a id="6515" class="Symbol">→</a> <a id="6517" href="Abstract.ZerSucLim.html#5965" class="Bound">isProp⟨≤⟩</a> <a id="6527" class="Symbol">_</a> <a id="6529" class="Symbol">_</a>

  <a id="Properties.isProp⟨Zer⟩"></a><a id="6534" href="Abstract.ZerSucLim.html#6534" class="Function">isProp⟨Zer⟩</a> <a id="6546" class="Symbol">:</a> <a id="6548" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6555" href="Abstract.ZerSucLim.html#2025" class="Function">Zer</a>
  <a id="6561" href="Abstract.ZerSucLim.html#6534" class="Function">isProp⟨Zer⟩</a> <a id="6573" class="Symbol">(</a><a id="6574" href="Abstract.ZerSucLim.html#6574" class="Bound">a₁</a> <a id="6577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6579" href="Abstract.ZerSucLim.html#6579" class="Bound">p₁</a><a id="6581" class="Symbol">)</a> <a id="6583" class="Symbol">(</a><a id="6584" href="Abstract.ZerSucLim.html#6584" class="Bound">a₂</a> <a id="6587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6589" href="Abstract.ZerSucLim.html#6589" class="Bound">p₂</a><a id="6591" class="Symbol">)</a> <a id="6593" class="Symbol">=</a> <a id="6595" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="6602" href="Abstract.ZerSucLim.html#6434" class="Function">isProp⟨is-zero⟩</a> <a id="6618" class="Symbol">(</a><a id="6619" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="6629" class="Symbol">_</a> <a id="6631" class="Symbol">_</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Abstract.ZerSucLim.html#6579" class="Bound">p₁</a> <a id="6637" href="Abstract.ZerSucLim.html#6584" class="Bound">a₂</a><a id="6639" class="Symbol">)</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Abstract.ZerSucLim.html#6589" class="Bound">p₂</a> <a id="6645" href="Abstract.ZerSucLim.html#6574" class="Bound">a₁</a><a id="6647" class="Symbol">))</a>

  <a id="Properties.isProp⟨is-suc-of⟩"></a><a id="6653" href="Abstract.ZerSucLim.html#6653" class="Function">isProp⟨is-suc-of⟩</a> <a id="6671" class="Symbol">:</a> <a id="6673" class="Symbol">{</a><a id="6674" href="Abstract.ZerSucLim.html#6674" class="Bound">a</a> <a id="6676" href="Abstract.ZerSucLim.html#6676" class="Bound">b</a> <a id="6678" class="Symbol">:</a> <a id="6680" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6681" class="Symbol">}</a> <a id="6683" class="Symbol">→</a> <a id="6685" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Abstract.ZerSucLim.html#6674" class="Bound">a</a> <a id="6695" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="6705" href="Abstract.ZerSucLim.html#6676" class="Bound">b</a><a id="6706" class="Symbol">)</a>
  <a id="6710" href="Abstract.ZerSucLim.html#6653" class="Function">isProp⟨is-suc-of⟩</a> <a id="6728" class="Symbol">=</a>
    <a id="6734" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6742" class="Symbol">(</a><a id="6743" href="Abstract.ZerSucLim.html#5932" class="Bound">isProp⟨&lt;⟩</a> <a id="6753" class="Symbol">_</a> <a id="6755" class="Symbol">_)</a>
            <a id="6770" class="Symbol">(</a><a id="6771" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6779" class="Symbol">λ</a> <a id="6781" href="Abstract.ZerSucLim.html#6781" class="Bound">_</a> <a id="6783" class="Symbol">→</a> <a id="6785" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6793" class="Symbol">λ</a> <a id="6795" href="Abstract.ZerSucLim.html#6795" class="Bound">_</a> <a id="6797" class="Symbol">→</a> <a id="6799" href="Abstract.ZerSucLim.html#5965" class="Bound">isProp⟨≤⟩</a> <a id="6809" class="Symbol">_</a> <a id="6811" class="Symbol">_)</a>

  <a id="Properties.isProp⟨calc-suc⟩"></a><a id="6817" href="Abstract.ZerSucLim.html#6817" class="Function">isProp⟨calc-suc⟩</a> <a id="6834" class="Symbol">:</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Abstract.ZerSucLim.html#6837" class="Bound">s</a> <a id="6839" class="Symbol">:</a> <a id="6841" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="6843" class="Symbol">→</a> <a id="6845" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6846" class="Symbol">)</a> <a id="6848" class="Symbol">→</a> <a id="6850" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6857" class="Symbol">(</a><a id="6858" href="Abstract.ZerSucLim.html#2197" class="Function">calc-suc</a> <a id="6867" href="Abstract.ZerSucLim.html#6837" class="Bound">s</a><a id="6868" class="Symbol">)</a>
  <a id="6872" href="Abstract.ZerSucLim.html#6817" class="Function">isProp⟨calc-suc⟩</a> <a id="6889" href="Abstract.ZerSucLim.html#6889" class="Bound">s</a> <a id="6891" class="Symbol">=</a> <a id="6893" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6901" class="Symbol">λ</a> <a id="6903" href="Abstract.ZerSucLim.html#6903" class="Bound">_</a> <a id="6905" class="Symbol">→</a> <a id="6907" href="Abstract.ZerSucLim.html#6653" class="Function">isProp⟨is-suc-of⟩</a>

  <a id="Properties.suc-unique"></a><a id="6928" href="Abstract.ZerSucLim.html#6928" class="Function">suc-unique</a> <a id="6939" class="Symbol">:</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Abstract.ZerSucLim.html#6942" class="Bound">b</a> <a id="6944" class="Symbol">:</a> <a id="6946" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="6947" class="Symbol">)</a> <a id="6949" class="Symbol">→</a> <a id="6951" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6958" class="Symbol">(</a><a id="6959" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6962" href="Abstract.ZerSucLim.html#6962" class="Bound">a</a> <a id="6964" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6966" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="6968" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6970" class="Symbol">(</a><a id="6971" href="Abstract.ZerSucLim.html#6962" class="Bound">a</a> <a id="6973" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="6983" href="Abstract.ZerSucLim.html#6942" class="Bound">b</a><a id="6984" class="Symbol">))</a>
  <a id="6989" href="Abstract.ZerSucLim.html#6928" class="Function">suc-unique</a> <a id="7000" href="Abstract.ZerSucLim.html#7000" class="Bound">b</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Abstract.ZerSucLim.html#7003" class="Bound">a₁</a> <a id="7006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7008" href="Abstract.ZerSucLim.html#7008" class="Bound">b&lt;a₁</a> <a id="7013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7015" href="Abstract.ZerSucLim.html#7015" class="Bound">a₁-min</a><a id="7021" class="Symbol">)</a> <a id="7023" class="Symbol">(</a><a id="7024" href="Abstract.ZerSucLim.html#7024" class="Bound">a₂</a> <a id="7027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7029" href="Abstract.ZerSucLim.html#7029" class="Bound">b&lt;a₂</a> <a id="7034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7036" href="Abstract.ZerSucLim.html#7036" class="Bound">a₂-min</a><a id="7042" class="Symbol">)</a> <a id="7044" class="Symbol">=</a>
    <a id="7050" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="7057" class="Symbol">(λ</a> <a id="7060" href="Abstract.ZerSucLim.html#7060" class="Bound">_</a> <a id="7062" class="Symbol">→</a> <a id="7064" href="Abstract.ZerSucLim.html#6653" class="Function">isProp⟨is-suc-of⟩</a><a id="7081" class="Symbol">)</a> <a id="7083" class="Symbol">(</a><a id="7084" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="7094" class="Symbol">_</a> <a id="7096" class="Symbol">_</a> <a id="7098" class="Symbol">(</a><a id="7099" href="Abstract.ZerSucLim.html#7015" class="Bound">a₁-min</a> <a id="7106" href="Abstract.ZerSucLim.html#7024" class="Bound">a₂</a> <a id="7109" href="Abstract.ZerSucLim.html#7029" class="Bound">b&lt;a₂</a><a id="7113" class="Symbol">)</a> <a id="7115" class="Symbol">(</a><a id="7116" href="Abstract.ZerSucLim.html#7036" class="Bound">a₂-min</a> <a id="7123" href="Abstract.ZerSucLim.html#7003" class="Bound">a₁</a> <a id="7126" href="Abstract.ZerSucLim.html#7008" class="Bound">b&lt;a₁</a><a id="7130" class="Symbol">))</a>

  <a id="Properties.isProp⟨has-suc⟩"></a><a id="7136" href="Abstract.ZerSucLim.html#7136" class="Function">isProp⟨has-suc⟩</a> <a id="7152" class="Symbol">:</a> <a id="7154" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7161" href="Abstract.ZerSucLim.html#2271" class="Function">has-suc</a>
  <a id="7171" href="Abstract.ZerSucLim.html#7136" class="Function">isProp⟨has-suc⟩</a> <a id="7187" class="Symbol">=</a> <a id="7189" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="7212" class="Number">1</a> <a id="7214" href="Cubical.Data.Sigma.Properties.html#6212" class="Function">Σ-Π-≃</a> <a id="7220" class="Symbol">(</a><a id="7221" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="7233" class="Number">1</a> <a id="7235" class="Symbol">λ</a> <a id="7237" href="Abstract.ZerSucLim.html#7237" class="Bound">_</a> <a id="7239" class="Symbol">→</a> <a id="7241" href="Abstract.ZerSucLim.html#6928" class="Function">suc-unique</a> <a id="7252" class="Symbol">_)</a>

  <a id="Properties.isProp⟨is-suc⟩"></a><a id="7258" href="Abstract.ZerSucLim.html#7258" class="Function">isProp⟨is-suc⟩</a> <a id="7273" class="Symbol">:</a> <a id="7275" class="Symbol">{</a><a id="7276" href="Abstract.ZerSucLim.html#7276" class="Bound">a</a> <a id="7278" class="Symbol">:</a> <a id="7280" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="7281" class="Symbol">}</a> <a id="7283" class="Symbol">→</a> <a id="7285" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Abstract.ZerSucLim.html#2327" class="Function">is-suc</a> <a id="7300" href="Abstract.ZerSucLim.html#7276" class="Bound">a</a><a id="7301" class="Symbol">)</a>
  <a id="7305" href="Abstract.ZerSucLim.html#7258" class="Function">isProp⟨is-suc⟩</a> <a id="7320" class="Symbol">=</a> <a id="7322" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>

  <a id="Properties.isProp⟨is-strong-suc-of⟩"></a><a id="7341" href="Abstract.ZerSucLim.html#7341" class="Function">isProp⟨is-strong-suc-of⟩</a> <a id="7366" class="Symbol">:</a> <a id="7368" class="Symbol">{</a><a id="7369" href="Abstract.ZerSucLim.html#7369" class="Bound">a</a> <a id="7371" href="Abstract.ZerSucLim.html#7371" class="Bound">b</a> <a id="7373" class="Symbol">:</a> <a id="7375" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="7376" class="Symbol">}</a> <a id="7378" class="Symbol">→</a> <a id="7380" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Abstract.ZerSucLim.html#7369" class="Bound">a</a> <a id="7390" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="7407" href="Abstract.ZerSucLim.html#7371" class="Bound">b</a><a id="7408" class="Symbol">)</a>
  <a id="7412" href="Abstract.ZerSucLim.html#7341" class="Function">isProp⟨is-strong-suc-of⟩</a> <a id="7437" class="Symbol">=</a>
    <a id="7443" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="7451" href="Abstract.ZerSucLim.html#6653" class="Function">isProp⟨is-suc-of⟩</a>
            <a id="7481" class="Symbol">(</a><a id="7482" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="7491" class="Symbol">λ</a> <a id="7493" href="Abstract.ZerSucLim.html#7493" class="Bound">_</a> <a id="7495" href="Abstract.ZerSucLim.html#7495" class="Bound">_</a> <a id="7497" class="Symbol">→</a> <a id="7499" href="Abstract.ZerSucLim.html#5965" class="Bound">isProp⟨≤⟩</a> <a id="7509" class="Symbol">_</a> <a id="7511" class="Symbol">_</a> <a id="7513" class="Symbol">)</a>

  <a id="Properties.isProp⟨is-strong-suc⟩"></a><a id="7518" href="Abstract.ZerSucLim.html#7518" class="Function">isProp⟨is-strong-suc⟩</a> <a id="7540" class="Symbol">:</a> <a id="7542" class="Symbol">{</a><a id="7543" href="Abstract.ZerSucLim.html#7543" class="Bound">a</a> <a id="7545" class="Symbol">:</a> <a id="7547" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="7548" class="Symbol">}</a> <a id="7550" class="Symbol">→</a> <a id="7552" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7559" class="Symbol">(</a><a id="7560" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="7574" href="Abstract.ZerSucLim.html#7543" class="Bound">a</a><a id="7575" class="Symbol">)</a>
  <a id="7579" href="Abstract.ZerSucLim.html#7518" class="Function">isProp⟨is-strong-suc⟩</a> <a id="7601" class="Symbol">{</a><a id="7602" href="Abstract.ZerSucLim.html#7602" class="Bound">a</a><a id="7603" class="Symbol">}</a> <a id="7605" class="Symbol">(</a><a id="7606" href="Abstract.ZerSucLim.html#7606" class="Bound">b₁</a> <a id="7609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7611" href="Abstract.ZerSucLim.html#7611" class="Bound">is-suc₁</a> <a id="7619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7621" href="Abstract.ZerSucLim.html#7621" class="Bound">is-pred₁</a><a id="7629" class="Symbol">)</a> <a id="7631" class="Symbol">(</a><a id="7632" href="Abstract.ZerSucLim.html#7632" class="Bound">b₂</a> <a id="7635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7637" href="Abstract.ZerSucLim.html#7637" class="Bound">is-suc₂</a> <a id="7645" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7647" href="Abstract.ZerSucLim.html#7647" class="Bound">is-pred₂</a><a id="7655" class="Symbol">)</a> <a id="7657" class="Symbol">=</a>
    <a id="7663" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="7670" class="Symbol">(λ</a> <a id="7673" href="Abstract.ZerSucLim.html#7673" class="Bound">_</a> <a id="7675" class="Symbol">→</a> <a id="7677" href="Abstract.ZerSucLim.html#7341" class="Function">isProp⟨is-strong-suc-of⟩</a><a id="7701" class="Symbol">)</a>
           <a id="7714" class="Symbol">(</a><a id="7715" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="7725" class="Symbol">_</a> <a id="7727" class="Symbol">_</a> <a id="7729" class="Symbol">(</a><a id="7730" href="Abstract.ZerSucLim.html#7647" class="Bound">is-pred₂</a> <a id="7739" href="Abstract.ZerSucLim.html#7606" class="Bound">b₁</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7747" href="Abstract.ZerSucLim.html#7611" class="Bound">is-suc₁</a><a id="7754" class="Symbol">))</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Abstract.ZerSucLim.html#7621" class="Bound">is-pred₁</a> <a id="7767" href="Abstract.ZerSucLim.html#7632" class="Bound">b₂</a> <a id="7770" class="Symbol">(</a><a id="7771" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7775" href="Abstract.ZerSucLim.html#7637" class="Bound">is-suc₂</a><a id="7782" class="Symbol">)))</a>

  <a id="7789" class="Comment">-- A useful lemma:</a>
  <a id="7810" class="Comment">-- a function s calculates successors IFF b &lt; a ↔ s b ≤ a</a>
  <a id="Properties.calc-suc↔≤-&lt;-characterization"></a><a id="7870" href="Abstract.ZerSucLim.html#7870" class="Function">calc-suc↔≤-&lt;-characterization</a> <a id="7900" class="Symbol">:</a> <a id="7902" class="Symbol">(</a><a id="7903" href="Abstract.ZerSucLim.html#7903" class="Bound">s</a> <a id="7905" class="Symbol">:</a> <a id="7907" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="7909" class="Symbol">→</a> <a id="7911" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="7912" class="Symbol">)</a> <a id="7914" class="Symbol">→</a>
    <a id="7920" class="Symbol">(</a><a id="7921" href="Abstract.ZerSucLim.html#2197" class="Function">calc-suc</a> <a id="7930" href="Abstract.ZerSucLim.html#7903" class="Bound">s</a><a id="7931" class="Symbol">)</a>
      <a id="7939" href="Iff.html#528" class="Function Operator">↔</a>
    <a id="7945" class="Symbol">((</a><a id="7947" href="Abstract.ZerSucLim.html#7947" class="Bound">b</a> <a id="7949" href="Abstract.ZerSucLim.html#7949" class="Bound">a</a> <a id="7951" class="Symbol">:</a> <a id="7953" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="7954" class="Symbol">)</a> <a id="7956" class="Symbol">→</a> <a id="7958" class="Symbol">((</a><a id="7960" href="Abstract.ZerSucLim.html#7947" class="Bound">b</a> <a id="7962" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="7964" href="Abstract.ZerSucLim.html#7949" class="Bound">a</a><a id="7965" class="Symbol">)</a> <a id="7967" href="Iff.html#528" class="Function Operator">↔</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Abstract.ZerSucLim.html#7903" class="Bound">s</a> <a id="7972" href="Abstract.ZerSucLim.html#7947" class="Bound">b</a> <a id="7974" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="7976" href="Abstract.ZerSucLim.html#7949" class="Bound">a</a><a id="7977" class="Symbol">)))</a>
  <a id="7983" href="Abstract.ZerSucLim.html#7870" class="Function">calc-suc↔≤-&lt;-characterization</a> <a id="8013" href="Abstract.ZerSucLim.html#8013" class="Bound">s</a> <a id="8015" class="Symbol">=</a>
    <a id="8021" class="Symbol">(λ</a> <a id="8024" href="Abstract.ZerSucLim.html#8024" class="Bound">s-is-suc</a> <a id="8033" href="Abstract.ZerSucLim.html#8033" class="Bound">b</a> <a id="8035" href="Abstract.ZerSucLim.html#8035" class="Bound">a</a> <a id="8037" class="Symbol">→</a> <a id="8039" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Abstract.ZerSucLim.html#8024" class="Bound">s-is-suc</a> <a id="8053" href="Abstract.ZerSucLim.html#8033" class="Bound">b</a><a id="8054" class="Symbol">)</a> <a id="8056" href="Abstract.ZerSucLim.html#8035" class="Bound">a</a> <a id="8058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                      <a id="8082" class="Symbol">λ</a> <a id="8084" href="Abstract.ZerSucLim.html#8084" class="Bound">sb≤a</a> <a id="8089" class="Symbol">→</a> <a id="8091" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8105" class="Symbol">(</a><a id="8106" href="Abstract.ZerSucLim.html#8024" class="Bound">s-is-suc</a> <a id="8115" href="Abstract.ZerSucLim.html#8033" class="Bound">b</a><a id="8116" class="Symbol">))</a> <a id="8119" href="Abstract.ZerSucLim.html#8084" class="Bound">sb≤a</a><a id="8123" class="Symbol">)</a>
    <a id="8129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="8135" class="Symbol">λ</a> <a id="8137" href="Abstract.ZerSucLim.html#8137" class="Bound">char</a> <a id="8142" href="Abstract.ZerSucLim.html#8142" class="Bound">b</a> <a id="8144" class="Symbol">→</a> <a id="8146" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8150" class="Symbol">(</a><a id="8151" href="Abstract.ZerSucLim.html#8137" class="Bound">char</a> <a id="8156" href="Abstract.ZerSucLim.html#8142" class="Bound">b</a> <a id="8158" class="Symbol">(</a><a id="8159" href="Abstract.ZerSucLim.html#8013" class="Bound">s</a> <a id="8161" href="Abstract.ZerSucLim.html#8142" class="Bound">b</a><a id="8162" class="Symbol">))</a> <a id="8165" class="Symbol">(</a><a id="8166" href="Abstract.ZerSucLim.html#6026" class="Bound">≤-refl</a> <a id="8173" class="Symbol">(</a><a id="8174" href="Abstract.ZerSucLim.html#8013" class="Bound">s</a> <a id="8176" href="Abstract.ZerSucLim.html#8142" class="Bound">b</a><a id="8177" class="Symbol">))</a> <a id="8180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="8186" class="Symbol">λ</a> <a id="8188" href="Abstract.ZerSucLim.html#8188" class="Bound">a</a> <a id="8190" class="Symbol">→</a> <a id="8192" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8196" class="Symbol">(</a><a id="8197" href="Abstract.ZerSucLim.html#8137" class="Bound">char</a> <a id="8202" href="Abstract.ZerSucLim.html#8142" class="Bound">b</a> <a id="8204" href="Abstract.ZerSucLim.html#8188" class="Bound">a</a><a id="8205" class="Symbol">)</a>

  <a id="Properties.isProp⟨is-sup-of⟩"></a><a id="8210" href="Abstract.ZerSucLim.html#8210" class="Function">isProp⟨is-sup-of⟩</a> <a id="8228" class="Symbol">:</a> <a id="8230" class="Symbol">∀</a> <a id="8232" class="Symbol">{</a><a id="8233" href="Abstract.ZerSucLim.html#8233" class="Bound">ℓ</a> <a id="8235" href="Abstract.ZerSucLim.html#8235" class="Bound">a</a><a id="8236" class="Symbol">}{</a><a id="8238" href="Abstract.ZerSucLim.html#8238" class="Bound">X</a> <a id="8240" class="Symbol">:</a> <a id="8242" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8247" href="Abstract.ZerSucLim.html#8233" class="Bound">ℓ</a><a id="8248" class="Symbol">}</a> <a id="8250" class="Symbol">{</a><a id="8251" href="Abstract.ZerSucLim.html#8251" class="Bound">f</a><a id="8252" class="Symbol">}</a> <a id="8254" class="Symbol">→</a> <a id="8256" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8263" class="Symbol">(</a><a id="8264" href="Abstract.ZerSucLim.html#8235" class="Bound">a</a> <a id="8266" href="Abstract.ZerSucLim.html#2936" class="Function Operator">is-</a> <a id="8270" href="Abstract.ZerSucLim.html#8238" class="Bound">X</a> <a id="8272" href="Abstract.ZerSucLim.html#2936" class="Function Operator">-sup-of</a> <a id="8280" href="Abstract.ZerSucLim.html#8251" class="Bound">f</a><a id="8281" class="Symbol">)</a>
  <a id="8285" href="Abstract.ZerSucLim.html#8210" class="Function">isProp⟨is-sup-of⟩</a> <a id="8303" class="Symbol">=</a> <a id="8305" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8313" class="Symbol">(</a><a id="8314" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8322" class="Symbol">λ</a> <a id="8324" href="Abstract.ZerSucLim.html#8324" class="Bound">_</a> <a id="8326" class="Symbol">→</a> <a id="8328" href="Abstract.ZerSucLim.html#5965" class="Bound">isProp⟨≤⟩</a> <a id="8338" class="Symbol">_</a> <a id="8340" class="Symbol">_)</a> <a id="8343" class="Symbol">(</a><a id="8344" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="8353" class="Symbol">λ</a> <a id="8355" href="Abstract.ZerSucLim.html#8355" class="Bound">_</a> <a id="8357" href="Abstract.ZerSucLim.html#8357" class="Bound">_</a> <a id="8359" class="Symbol">→</a> <a id="8361" href="Abstract.ZerSucLim.html#5965" class="Bound">isProp⟨≤⟩</a> <a id="8371" class="Symbol">_</a> <a id="8373" class="Symbol">_)</a>

  <a id="Properties.isProp⟨calc-sup⟩"></a><a id="8379" href="Abstract.ZerSucLim.html#8379" class="Function">isProp⟨calc-sup⟩</a> <a id="8396" class="Symbol">:</a> <a id="8398" class="Symbol">(</a><a id="8399" href="Abstract.ZerSucLim.html#8399" class="Bound">⊔</a> <a id="8401" class="Symbol">:</a> <a id="8403" class="Symbol">(</a><a id="8404" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8406" class="Symbol">→</a> <a id="8408" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="8409" class="Symbol">)</a> <a id="8411" class="Symbol">→</a> <a id="8413" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="8414" class="Symbol">)</a> <a id="8416" class="Symbol">→</a> <a id="8418" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8425" class="Symbol">(</a><a id="8426" href="Abstract.ZerSucLim.html#3139" class="Function">calc-sup</a> <a id="8435" href="Abstract.ZerSucLim.html#8399" class="Bound">⊔</a><a id="8436" class="Symbol">)</a>
  <a id="8440" href="Abstract.ZerSucLim.html#8379" class="Function">isProp⟨calc-sup⟩</a> <a id="8457" href="Abstract.ZerSucLim.html#8457" class="Bound">⊔</a> <a id="8459" class="Symbol">=</a> <a id="8461" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8469" class="Symbol">λ</a> <a id="8471" href="Abstract.ZerSucLim.html#8471" class="Bound">_</a> <a id="8473" class="Symbol">→</a> <a id="8475" href="Abstract.ZerSucLim.html#8210" class="Function">isProp⟨is-sup-of⟩</a>

  <a id="Properties.isProp⟨has-sup⟩"></a><a id="8496" href="Abstract.ZerSucLim.html#8496" class="Function">isProp⟨has-sup⟩</a> <a id="8512" class="Symbol">:</a> <a id="8514" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8521" href="Abstract.ZerSucLim.html#3211" class="Function">has-sup</a>
  <a id="8531" href="Abstract.ZerSucLim.html#8496" class="Function">isProp⟨has-sup⟩</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Abstract.ZerSucLim.html#8548" class="Bound">⊔₁</a> <a id="8551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8553" href="Abstract.ZerSucLim.html#8553" class="Bound">proof₁</a><a id="8559" class="Symbol">)</a> <a id="8561" class="Symbol">(</a><a id="8562" href="Abstract.ZerSucLim.html#8562" class="Bound">⊔₂</a> <a id="8565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8567" href="Abstract.ZerSucLim.html#8567" class="Bound">proof₂</a><a id="8573" class="Symbol">)</a> <a id="8575" class="Symbol">=</a>
    <a id="8581" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="8588" class="Symbol">(λ</a> <a id="8591" href="Abstract.ZerSucLim.html#8591" class="Bound">_</a> <a id="8593" class="Symbol">→</a> <a id="8595" href="Abstract.ZerSucLim.html#8379" class="Function">isProp⟨calc-sup⟩</a> <a id="8612" class="Symbol">_)</a>
           <a id="8626" class="Symbol">(</a><a id="8627" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8634" class="Symbol">{</a><a id="8635" class="Argument">f</a> <a id="8637" class="Symbol">=</a> <a id="8639" href="Abstract.ZerSucLim.html#8548" class="Bound">⊔₁</a><a id="8641" class="Symbol">}</a> <a id="8643" class="Symbol">{</a><a id="8644" class="Argument">g</a> <a id="8646" class="Symbol">=</a> <a id="8648" href="Abstract.ZerSucLim.html#8562" class="Bound">⊔₂</a><a id="8650" class="Symbol">}</a> <a id="8652" class="Symbol">λ</a> <a id="8654" href="Abstract.ZerSucLim.html#8654" class="Bound">f</a> <a id="8656" class="Symbol">→</a>
             <a id="8671" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="8681" class="Symbol">_</a> <a id="8683" class="Symbol">_</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8690" class="Symbol">(</a><a id="8691" href="Abstract.ZerSucLim.html#8553" class="Bound">proof₁</a> <a id="8698" href="Abstract.ZerSucLim.html#8654" class="Bound">f</a><a id="8699" class="Symbol">)</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Abstract.ZerSucLim.html#8562" class="Bound">⊔₂</a> <a id="8705" href="Abstract.ZerSucLim.html#8654" class="Bound">f</a><a id="8706" class="Symbol">)</a> <a id="8708" class="Symbol">(</a><a id="8709" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8713" class="Symbol">(</a><a id="8714" href="Abstract.ZerSucLim.html#8567" class="Bound">proof₂</a> <a id="8721" href="Abstract.ZerSucLim.html#8654" class="Bound">f</a><a id="8722" class="Symbol">)))</a>
                       <a id="8749" class="Symbol">(</a><a id="8750" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Abstract.ZerSucLim.html#8567" class="Bound">proof₂</a> <a id="8762" href="Abstract.ZerSucLim.html#8654" class="Bound">f</a><a id="8763" class="Symbol">)</a> <a id="8765" class="Symbol">(</a><a id="8766" href="Abstract.ZerSucLim.html#8548" class="Bound">⊔₁</a> <a id="8769" href="Abstract.ZerSucLim.html#8654" class="Bound">f</a><a id="8770" class="Symbol">)</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8777" class="Symbol">(</a><a id="8778" href="Abstract.ZerSucLim.html#8553" class="Bound">proof₁</a> <a id="8785" href="Abstract.ZerSucLim.html#8654" class="Bound">f</a><a id="8786" class="Symbol">))))</a>

  <a id="Properties.sup-zero"></a><a id="8794" href="Abstract.ZerSucLim.html#8794" class="Function">sup-zero</a> <a id="8803" class="Symbol">:</a> <a id="8805" class="Symbol">∀</a> <a id="8807" class="Symbol">{</a><a id="8808" href="Abstract.ZerSucLim.html#8808" class="Bound">a</a> <a id="8810" href="Abstract.ZerSucLim.html#8810" class="Bound">f</a><a id="8811" class="Symbol">}</a> <a id="8813" class="Symbol">→</a> <a id="8815" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="8823" href="Abstract.ZerSucLim.html#8808" class="Bound">a</a> <a id="8825" class="Symbol">→</a> <a id="8827" href="Abstract.ZerSucLim.html#8808" class="Bound">a</a> <a id="8829" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="8839" href="Abstract.ZerSucLim.html#8810" class="Bound">f</a> <a id="8841" class="Symbol">→</a> <a id="8843" class="Symbol">∀</a> <a id="8845" href="Abstract.ZerSucLim.html#8845" class="Bound">n</a> <a id="8847" class="Symbol">→</a> <a id="8849" href="Abstract.ZerSucLim.html#8810" class="Bound">f</a> <a id="8851" href="Abstract.ZerSucLim.html#8845" class="Bound">n</a> <a id="8853" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8855" href="Abstract.ZerSucLim.html#8808" class="Bound">a</a>
  <a id="8859" href="Abstract.ZerSucLim.html#8794" class="Function">sup-zero</a> <a id="8868" class="Symbol">{</a><a id="8869" href="Abstract.ZerSucLim.html#8869" class="Bound">a</a><a id="8870" class="Symbol">}</a> <a id="8872" class="Symbol">{</a><a id="8873" href="Abstract.ZerSucLim.html#8873" class="Bound">f</a><a id="8874" class="Symbol">}</a> <a id="8876" href="Abstract.ZerSucLim.html#8876" class="Bound">p</a> <a id="8878" href="Abstract.ZerSucLim.html#8878" class="Bound">q</a> <a id="8880" href="Abstract.ZerSucLim.html#8880" class="Bound">n</a> <a id="8882" class="Symbol">=</a> <a id="8884" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="8894" class="Symbol">_</a> <a id="8896" class="Symbol">_</a> <a id="8898" class="Symbol">(</a><a id="8899" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8903" href="Abstract.ZerSucLim.html#8878" class="Bound">q</a> <a id="8905" href="Abstract.ZerSucLim.html#8880" class="Bound">n</a><a id="8906" class="Symbol">)</a> <a id="8908" class="Symbol">(</a><a id="8909" href="Abstract.ZerSucLim.html#8876" class="Bound">p</a> <a id="8911" class="Symbol">(</a><a id="8912" href="Abstract.ZerSucLim.html#8873" class="Bound">f</a> <a id="8914" href="Abstract.ZerSucLim.html#8880" class="Bound">n</a><a id="8915" class="Symbol">))</a>

  <a id="Properties.sup-constant"></a><a id="8921" href="Abstract.ZerSucLim.html#8921" class="Function">sup-constant</a> <a id="8934" class="Symbol">:</a> <a id="8936" class="Symbol">∀</a> <a id="8938" class="Symbol">{</a><a id="8939" href="Abstract.ZerSucLim.html#8939" class="Bound">a</a> <a id="8941" href="Abstract.ZerSucLim.html#8941" class="Bound">c</a> <a id="8943" href="Abstract.ZerSucLim.html#8943" class="Bound">f</a><a id="8944" class="Symbol">}</a> <a id="8946" class="Symbol">→</a> <a id="8948" href="Abstract.ZerSucLim.html#8939" class="Bound">a</a> <a id="8950" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="8960" href="Abstract.ZerSucLim.html#8943" class="Bound">f</a> <a id="8962" class="Symbol">→</a> <a id="8964" class="Symbol">(∀</a> <a id="8967" href="Abstract.ZerSucLim.html#8967" class="Bound">n</a> <a id="8969" class="Symbol">→</a> <a id="8971" href="Abstract.ZerSucLim.html#8943" class="Bound">f</a> <a id="8973" href="Abstract.ZerSucLim.html#8967" class="Bound">n</a> <a id="8975" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8977" href="Abstract.ZerSucLim.html#8941" class="Bound">c</a><a id="8978" class="Symbol">)</a> <a id="8980" class="Symbol">→</a> <a id="8982" href="Abstract.ZerSucLim.html#8939" class="Bound">a</a> <a id="8984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8986" href="Abstract.ZerSucLim.html#8941" class="Bound">c</a>
  <a id="8990" href="Abstract.ZerSucLim.html#8921" class="Function">sup-constant</a> <a id="9003" class="Symbol">{</a><a id="9004" href="Abstract.ZerSucLim.html#9004" class="Bound">a</a><a id="9005" class="Symbol">}</a> <a id="9007" class="Symbol">{</a><a id="9008" href="Abstract.ZerSucLim.html#9008" class="Bound">c</a><a id="9009" class="Symbol">}</a> <a id="9011" href="Abstract.ZerSucLim.html#9011" class="Bound">p</a> <a id="9013" href="Abstract.ZerSucLim.html#9013" class="Bound">q</a> <a id="9015" class="Symbol">=</a> <a id="9017" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="9027" class="Symbol">_</a> <a id="9029" class="Symbol">_</a> <a id="9031" class="Symbol">(</a><a id="9032" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9036" href="Abstract.ZerSucLim.html#9011" class="Bound">p</a> <a id="9038" href="Abstract.ZerSucLim.html#9008" class="Bound">c</a> <a id="9040" class="Symbol">(</a><a id="9041" href="Abstract.ZerSucLim.html#6226" class="Function">≤-reflexive</a> <a id="9053" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9055" href="Abstract.ZerSucLim.html#9013" class="Bound">q</a><a id="9056" class="Symbol">))</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9066" class="Symbol">(</a><a id="9067" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤</a> <a id="9070" href="Abstract.ZerSucLim.html#9004" class="Bound">a</a><a id="9071" class="Symbol">)</a> <a id="9073" class="Symbol">(</a><a id="9074" href="Abstract.ZerSucLim.html#9013" class="Bound">q</a> <a id="9076" class="Number">0</a><a id="9077" class="Symbol">)</a> <a id="9079" class="Symbol">(</a><a id="9080" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9084" href="Abstract.ZerSucLim.html#9011" class="Bound">p</a> <a id="9086" class="Number">0</a><a id="9087" class="Symbol">))</a>

  <a id="Properties.sup-unique"></a><a id="9093" href="Abstract.ZerSucLim.html#9093" class="Function">sup-unique</a> <a id="9104" class="Symbol">:</a> <a id="9106" class="Symbol">∀</a> <a id="9108" class="Symbol">{</a><a id="9109" href="Abstract.ZerSucLim.html#9109" class="Bound">a</a> <a id="9111" href="Abstract.ZerSucLim.html#9111" class="Bound">b</a> <a id="9113" href="Abstract.ZerSucLim.html#9113" class="Bound">f</a><a id="9114" class="Symbol">}</a> <a id="9116" class="Symbol">→</a> <a id="9118" href="Abstract.ZerSucLim.html#9109" class="Bound">a</a> <a id="9120" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="9130" href="Abstract.ZerSucLim.html#9113" class="Bound">f</a> <a id="9132" class="Symbol">→</a> <a id="9134" href="Abstract.ZerSucLim.html#9111" class="Bound">b</a> <a id="9136" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="9146" href="Abstract.ZerSucLim.html#9113" class="Bound">f</a> <a id="9148" class="Symbol">→</a> <a id="9150" href="Abstract.ZerSucLim.html#9109" class="Bound">a</a> <a id="9152" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9154" href="Abstract.ZerSucLim.html#9111" class="Bound">b</a>
  <a id="9158" href="Abstract.ZerSucLim.html#9093" class="Function">sup-unique</a> <a id="9169" class="Symbol">{</a><a id="9170" href="Abstract.ZerSucLim.html#9170" class="Bound">a</a><a id="9171" class="Symbol">}</a> <a id="9173" class="Symbol">{</a><a id="9174" href="Abstract.ZerSucLim.html#9174" class="Bound">b</a><a id="9175" class="Symbol">}</a> <a id="9177" class="Symbol">{</a><a id="9178" href="Abstract.ZerSucLim.html#9178" class="Bound">f</a><a id="9179" class="Symbol">}</a> <a id="9181" class="Symbol">(</a><a id="9182" href="Abstract.ZerSucLim.html#9182" class="Bound">f≤a</a> <a id="9186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9188" href="Abstract.ZerSucLim.html#9188" class="Bound">a-min-over-f</a><a id="9200" class="Symbol">)</a> <a id="9202" class="Symbol">(</a><a id="9203" href="Abstract.ZerSucLim.html#9203" class="Bound">f≤b</a> <a id="9207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9209" href="Abstract.ZerSucLim.html#9209" class="Bound">b-min-over-f</a><a id="9221" class="Symbol">)</a> <a id="9223" class="Symbol">=</a> <a id="9225" href="Abstract.ZerSucLim.html#6086" class="Bound">≤-antisym</a> <a id="9235" class="Symbol">_</a> <a id="9237" class="Symbol">_</a> <a id="9239" href="Abstract.ZerSucLim.html#9260" class="Function">a≤b</a> <a id="9243" href="Abstract.ZerSucLim.html#9305" class="Function">b≤a</a>
   <a id="9250" class="Keyword">where</a>
    <a id="9260" href="Abstract.ZerSucLim.html#9260" class="Function">a≤b</a> <a id="9264" class="Symbol">:</a> <a id="9266" href="Abstract.ZerSucLim.html#9170" class="Bound">a</a> <a id="9268" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="9270" href="Abstract.ZerSucLim.html#9174" class="Bound">b</a>
    <a id="9276" href="Abstract.ZerSucLim.html#9260" class="Function">a≤b</a> <a id="9280" class="Symbol">=</a> <a id="9282" href="Abstract.ZerSucLim.html#9188" class="Bound">a-min-over-f</a> <a id="9295" href="Abstract.ZerSucLim.html#9174" class="Bound">b</a> <a id="9297" href="Abstract.ZerSucLim.html#9203" class="Bound">f≤b</a>
    <a id="9305" href="Abstract.ZerSucLim.html#9305" class="Function">b≤a</a> <a id="9309" class="Symbol">:</a> <a id="9311" href="Abstract.ZerSucLim.html#9174" class="Bound">b</a> <a id="9313" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="9315" href="Abstract.ZerSucLim.html#9170" class="Bound">a</a>
    <a id="9321" href="Abstract.ZerSucLim.html#9305" class="Function">b≤a</a> <a id="9325" class="Symbol">=</a> <a id="9327" href="Abstract.ZerSucLim.html#9209" class="Bound">b-min-over-f</a> <a id="9340" href="Abstract.ZerSucLim.html#9170" class="Bound">a</a> <a id="9342" href="Abstract.ZerSucLim.html#9182" class="Bound">f≤a</a>

  <a id="Properties.isProp⟨is-lim⟩"></a><a id="9349" href="Abstract.ZerSucLim.html#9349" class="Function">isProp⟨is-lim⟩</a> <a id="9364" class="Symbol">:</a> <a id="9366" class="Symbol">{</a><a id="9367" href="Abstract.ZerSucLim.html#9367" class="Bound">a</a> <a id="9369" class="Symbol">:</a> <a id="9371" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="9372" class="Symbol">}</a> <a id="9374" class="Symbol">→</a> <a id="9376" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9383" class="Symbol">(</a><a id="9384" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="9391" href="Abstract.ZerSucLim.html#9367" class="Bound">a</a><a id="9392" class="Symbol">)</a>
  <a id="9396" href="Abstract.ZerSucLim.html#9349" class="Function">isProp⟨is-lim⟩</a> <a id="9411" class="Symbol">=</a> <a id="9413" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>

  <a id="Properties.isProp⟨is-general-lim⟩"></a><a id="9432" href="Abstract.ZerSucLim.html#9432" class="Function">isProp⟨is-general-lim⟩</a> <a id="9455" class="Symbol">:</a> <a id="9457" class="Symbol">(</a><a id="9458" href="Abstract.ZerSucLim.html#9458" class="Bound">a</a> <a id="9460" class="Symbol">:</a> <a id="9462" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="9463" class="Symbol">)</a> <a id="9465" class="Symbol">→</a> <a id="9467" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9474" class="Symbol">(</a><a id="9475" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="9490" href="Abstract.ZerSucLim.html#9458" class="Bound">a</a><a id="9491" class="Symbol">)</a>
  <a id="9495" href="Abstract.ZerSucLim.html#9432" class="Function">isProp⟨is-general-lim⟩</a> <a id="9518" href="Abstract.ZerSucLim.html#9518" class="Bound">a</a> <a id="9520" class="Symbol">=</a> <a id="9522" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="9530" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="9546" href="Abstract.ZerSucLim.html#8210" class="Function">isProp⟨is-sup-of⟩</a>

  <a id="Properties.is-general-lim-some-family→is-general-lim"></a><a id="9567" href="Abstract.ZerSucLim.html#9567" class="Function">is-general-lim-some-family→is-general-lim</a> <a id="9609" class="Symbol">:</a>
    <a id="9615" class="Symbol">∀</a> <a id="9617" class="Symbol">{</a><a id="9618" href="Abstract.ZerSucLim.html#9618" class="Bound">ℓ</a><a id="9619" class="Symbol">}</a> <a id="9621" class="Symbol">→</a> <a id="9623" class="Symbol">(</a><a id="9624" href="Abstract.ZerSucLim.html#9624" class="Bound">a</a> <a id="9626" class="Symbol">:</a> <a id="9628" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="9629" class="Symbol">)</a> <a id="9631" class="Symbol">→</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Abstract.ZerSucLim.html#9634" class="Bound">X</a> <a id="9636" class="Symbol">:</a> <a id="9638" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9643" href="Abstract.ZerSucLim.html#9618" class="Bound">ℓ</a><a id="9644" class="Symbol">)</a> <a id="9646" class="Symbol">→</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Abstract.ZerSucLim.html#9649" class="Bound">f</a> <a id="9651" class="Symbol">:</a> <a id="9653" href="Abstract.ZerSucLim.html#9634" class="Bound">X</a> <a id="9655" class="Symbol">→</a> <a id="9657" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="9658" class="Symbol">)</a> <a id="9660" class="Symbol">→</a> <a id="9662" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9664" href="Abstract.ZerSucLim.html#9634" class="Bound">X</a> <a id="9666" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9668" class="Symbol">→</a>
    <a id="9674" class="Symbol">(</a><a id="9675" href="Abstract.ZerSucLim.html#9624" class="Bound">a</a> <a id="9677" href="Abstract.ZerSucLim.html#2936" class="Function Operator">is-</a> <a id="9681" href="Abstract.ZerSucLim.html#9634" class="Bound">X</a> <a id="9683" href="Abstract.ZerSucLim.html#2936" class="Function Operator">-sup-of</a> <a id="9691" href="Abstract.ZerSucLim.html#9649" class="Bound">f</a><a id="9692" class="Symbol">)</a> <a id="9694" class="Symbol">→</a> <a id="9696" class="Symbol">((</a><a id="9698" href="Abstract.ZerSucLim.html#9698" class="Bound">x</a> <a id="9700" class="Symbol">:</a> <a id="9702" href="Abstract.ZerSucLim.html#9634" class="Bound">X</a><a id="9703" class="Symbol">)</a> <a id="9705" class="Symbol">→</a> <a id="9707" href="Abstract.ZerSucLim.html#9649" class="Bound">f</a> <a id="9709" href="Abstract.ZerSucLim.html#9698" class="Bound">x</a> <a id="9711" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="9713" href="Abstract.ZerSucLim.html#9624" class="Bound">a</a><a id="9714" class="Symbol">)</a> <a id="9716" class="Symbol">→</a> <a id="9718" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="9733" href="Abstract.ZerSucLim.html#9624" class="Bound">a</a>
  <a id="9737" href="Abstract.ZerSucLim.html#9567" class="Function">is-general-lim-some-family→is-general-lim</a> <a id="9779" href="Abstract.ZerSucLim.html#9779" class="Bound">a</a> <a id="9781" href="Abstract.ZerSucLim.html#9781" class="Bound">X</a> <a id="9783" href="Abstract.ZerSucLim.html#9783" class="Bound">f</a> <a id="9785" href="Abstract.ZerSucLim.html#9785" class="Bound">∥x∥</a> <a id="9789" href="Abstract.ZerSucLim.html#9789" class="Bound">a-sup</a> <a id="9795" href="Abstract.ZerSucLim.html#9795" class="Bound">a-strictly-greater</a>
    <a id="9818" class="Symbol">=</a> <a id="9820" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9827" class="Symbol">(</a><a id="9828" href="Abstract.ZerSucLim.html#9432" class="Function">isProp⟨is-general-lim⟩</a> <a id="9851" href="Abstract.ZerSucLim.html#9779" class="Bound">a</a><a id="9852" class="Symbol">)</a>
            <a id="9866" class="Symbol">(λ</a> <a id="9869" href="Abstract.ZerSucLim.html#9869" class="Bound">x</a> <a id="9871" class="Symbol">→</a> <a id="9873" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9875" href="Abstract.ZerSucLim.html#9783" class="Bound">f</a> <a id="9877" href="Abstract.ZerSucLim.html#9869" class="Bound">x</a> <a id="9879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9881" href="Abstract.ZerSucLim.html#9795" class="Bound">a-strictly-greater</a> <a id="9900" href="Abstract.ZerSucLim.html#9869" class="Bound">x</a> <a id="9902" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9904" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                   <a id="9925" class="Symbol">(λ</a> <a id="9928" class="Symbol">(</a><a id="9929" href="Abstract.ZerSucLim.html#9929" class="Bound">x</a> <a id="9931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9933" href="Abstract.ZerSucLim.html#9933" class="Bound">x&lt;a</a><a id="9936" class="Symbol">)</a> <a id="9938" class="Symbol">→</a> <a id="9940" href="Abstract.ZerSucLim.html#6116" class="Bound">&lt;-in-≤</a> <a id="9947" href="Abstract.ZerSucLim.html#9933" class="Bound">x&lt;a</a><a id="9950" class="Symbol">)</a> <a id="9952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                   <a id="9973" class="Symbol">λ</a> <a id="9975" href="Abstract.ZerSucLim.html#9975" class="Bound">c</a> <a id="9977" href="Abstract.ZerSucLim.html#9977" class="Bound">h</a> <a id="9979" class="Symbol">→</a> <a id="9981" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9985" href="Abstract.ZerSucLim.html#9789" class="Bound">a-sup</a> <a id="9991" href="Abstract.ZerSucLim.html#9975" class="Bound">c</a> <a id="9993" class="Symbol">λ</a> <a id="9995" href="Abstract.ZerSucLim.html#9995" class="Bound">x</a> <a id="9997" class="Symbol">→</a> <a id="9999" href="Abstract.ZerSucLim.html#9977" class="Bound">h</a> <a id="10001" class="Symbol">(</a><a id="10002" href="Abstract.ZerSucLim.html#9783" class="Bound">f</a> <a id="10004" href="Abstract.ZerSucLim.html#9995" class="Bound">x</a> <a id="10006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10008" href="Abstract.ZerSucLim.html#9795" class="Bound">a-strictly-greater</a> <a id="10027" href="Abstract.ZerSucLim.html#9995" class="Bound">x</a><a id="10028" class="Symbol">))</a>
            <a id="10043" href="Abstract.ZerSucLim.html#9785" class="Bound">∥x∥</a>

  <a id="Properties.is-ℕ-lim→is-general-lim"></a><a id="10050" href="Abstract.ZerSucLim.html#10050" class="Function">is-ℕ-lim→is-general-lim</a> <a id="10074" class="Symbol">:</a> <a id="10076" class="Symbol">(</a><a id="10077" href="Abstract.ZerSucLim.html#10077" class="Bound">a</a> <a id="10079" class="Symbol">:</a> <a id="10081" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="10082" class="Symbol">)</a> <a id="10084" class="Symbol">→</a> <a id="10086" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="10093" href="Abstract.ZerSucLim.html#10077" class="Bound">a</a> <a id="10095" class="Symbol">→</a> <a id="10097" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="10112" href="Abstract.ZerSucLim.html#10077" class="Bound">a</a>
  <a id="10116" href="Abstract.ZerSucLim.html#10050" class="Function">is-ℕ-lim→is-general-lim</a> <a id="10140" href="Abstract.ZerSucLim.html#10140" class="Bound">a</a> <a id="10142" href="Abstract.ZerSucLim.html#10142" class="Bound">a-lim</a> <a id="10148" class="Symbol">=</a>
    <a id="10154" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="10161" class="Symbol">(</a><a id="10162" href="Abstract.ZerSucLim.html#9432" class="Function">isProp⟨is-general-lim⟩</a> <a id="10185" href="Abstract.ZerSucLim.html#10140" class="Bound">a</a><a id="10186" class="Symbol">)</a>
          <a id="10198" class="Symbol">(λ</a> <a id="10201" class="Symbol">((</a><a id="10203" href="Abstract.ZerSucLim.html#10203" class="Bound">f</a> <a id="10205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10207" href="Abstract.ZerSucLim.html#10207" class="Bound">f↑</a><a id="10209" class="Symbol">)</a> <a id="10211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10213" href="Abstract.ZerSucLim.html#10213" class="Bound">a-sup</a><a id="10218" class="Symbol">)</a> <a id="10220" class="Symbol">→</a> <a id="10222" href="Abstract.ZerSucLim.html#9567" class="Function">is-general-lim-some-family→is-general-lim</a> <a id="10264" href="Abstract.ZerSucLim.html#10140" class="Bound">a</a> <a id="10266" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10268" href="Abstract.ZerSucLim.html#10203" class="Bound">f</a> <a id="10270" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10272" class="Number">0</a> <a id="10274" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10276" href="Abstract.ZerSucLim.html#10213" class="Bound">a-sup</a> <a id="10282" class="Symbol">λ</a> <a id="10284" href="Abstract.ZerSucLim.html#10284" class="Bound">n</a> <a id="10286" class="Symbol">→</a> <a id="10288" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="10297" class="Symbol">(</a><a id="10298" href="Abstract.ZerSucLim.html#10207" class="Bound">f↑</a> <a id="10301" href="Abstract.ZerSucLim.html#10284" class="Bound">n</a><a id="10302" class="Symbol">)</a> <a id="10304" class="Symbol">(</a><a id="10305" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10309" href="Abstract.ZerSucLim.html#10213" class="Bound">a-sup</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10320" href="Abstract.ZerSucLim.html#10284" class="Bound">n</a><a id="10321" class="Symbol">)))</a>
          <a id="10335" href="Abstract.ZerSucLim.html#10142" class="Bound">a-lim</a>

  <a id="10344" class="Comment">-- `a : A` can only be one out of {zero, strong successor, limit}.</a>
  <a id="10413" class="Comment">-- We first show that `a` can&#39;t be two out of {zero, strong successor, limit} at the same time.</a>
  <a id="10511" class="Keyword">module</a> <a id="Properties.unique"></a><a id="10518" href="Abstract.ZerSucLim.html#10518" class="Module">unique</a> <a id="10525" class="Symbol">(</a><a id="10526" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a> <a id="10528" class="Symbol">:</a> <a id="10530" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="10531" class="Symbol">)</a> <a id="10533" class="Keyword">where</a>

    <a id="10544" class="Comment">-- Easy: `a` can&#39;t be zero and strong successor simultaneously.</a>
    <a id="Properties.unique.not-z-and-s"></a><a id="10612" href="Abstract.ZerSucLim.html#10612" class="Function">not-z-and-s</a> <a id="10624" class="Symbol">:</a> <a id="10626" class="Symbol">(</a><a id="10627" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="10635" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="10636" class="Symbol">)</a> <a id="10638" class="Symbol">→</a> <a id="10640" class="Symbol">(</a><a id="10641" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="10655" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="10656" class="Symbol">)</a> <a id="10658" class="Symbol">→</a> <a id="10660" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
    <a id="10666" href="Abstract.ZerSucLim.html#10612" class="Function">not-z-and-s</a> <a id="10678" href="Abstract.ZerSucLim.html#10678" class="Bound">is-z</a> <a id="10683" class="Symbol">(</a><a id="10684" href="Abstract.ZerSucLim.html#10684" class="Bound">b</a> <a id="10686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10688" class="Symbol">(</a><a id="10689" href="Abstract.ZerSucLim.html#10689" class="Bound">b&lt;a</a> <a id="10693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10695" class="Symbol">_)</a> <a id="10698" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10700" class="Symbol">_)</a> <a id="10703" class="Symbol">=</a> <a id="10705" href="Abstract.ZerSucLim.html#5998" class="Bound">&lt;-irrefl</a> <a id="10714" href="Abstract.ZerSucLim.html#10684" class="Bound">b</a> <a id="10716" class="Symbol">(</a><a id="10717" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="10726" href="Abstract.ZerSucLim.html#10689" class="Bound">b&lt;a</a> <a id="10730" class="Symbol">(</a><a id="10731" href="Abstract.ZerSucLim.html#10678" class="Bound">is-z</a> <a id="10736" href="Abstract.ZerSucLim.html#10684" class="Bound">b</a><a id="10737" class="Symbol">))</a>

    <a id="10745" class="Comment">-- `a` can&#39;t be zero and limit.</a>
    <a id="10781" class="Comment">-- We need to eliminate out of the propositional truncation. In cubical Agda, we can choose</a>
    <a id="10877" class="Comment">-- whether we use the &quot;old-style&quot; truncation recursion principle, proved in the library, or</a>
    <a id="10973" class="Comment">-- the new pattern matching for HITs. Here, we use the old-style principle;</a>
    <a id="11053" class="Comment">-- for the suc-lim case below, we use the new pattern matching.</a>
    <a id="Properties.unique.not-z-and-gen-l"></a><a id="11121" href="Abstract.ZerSucLim.html#11121" class="Function">not-z-and-gen-l</a> <a id="11137" class="Symbol">:</a> <a id="11139" class="Symbol">(</a><a id="11140" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="11148" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="11149" class="Symbol">)</a> <a id="11151" class="Symbol">→</a> <a id="11153" class="Symbol">(</a><a id="11154" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="11169" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="11170" class="Symbol">)</a> <a id="11172" class="Symbol">→</a> <a id="11174" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
    <a id="11180" href="Abstract.ZerSucLim.html#11121" class="Function">not-z-and-gen-l</a> <a id="11196" href="Abstract.ZerSucLim.html#11196" class="Bound">is-z</a> <a id="11201" class="Symbol">(</a><a id="11202" href="Abstract.ZerSucLim.html#11202" class="Bound">inhabited</a> <a id="11212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11214" href="Abstract.ZerSucLim.html#11214" class="Bound">fst≤a</a> <a id="11220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11222" class="Symbol">_)</a> <a id="11225" class="Symbol">=</a> <a id="11227" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="11234" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="11242" class="Symbol">(λ</a> <a id="11245" class="Symbol">{</a> <a id="11247" class="Symbol">(</a><a id="11248" href="Abstract.ZerSucLim.html#11248" class="Bound">x</a> <a id="11250" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11252" href="Abstract.ZerSucLim.html#11252" class="Bound">x&lt;a</a><a id="11255" class="Symbol">)</a> <a id="11257" class="Symbol">→</a>
      <a id="11265" href="Abstract.ZerSucLim.html#5998" class="Bound">&lt;-irrefl</a> <a id="11274" href="Abstract.ZerSucLim.html#11248" class="Bound">x</a> <a id="11276" class="Symbol">(</a><a id="11277" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="11286" href="Abstract.ZerSucLim.html#11252" class="Bound">x&lt;a</a> <a id="11290" class="Symbol">(</a><a id="11291" href="Abstract.ZerSucLim.html#11196" class="Bound">is-z</a> <a id="11296" href="Abstract.ZerSucLim.html#11248" class="Bound">x</a><a id="11297" class="Symbol">))</a> <a id="11300" class="Symbol">})</a> <a id="11303" href="Abstract.ZerSucLim.html#11202" class="Bound">inhabited</a>

    <a id="Properties.unique.not-z-and-l"></a><a id="11318" href="Abstract.ZerSucLim.html#11318" class="Function">not-z-and-l</a> <a id="11330" class="Symbol">:</a> <a id="11332" class="Symbol">(</a><a id="11333" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="11341" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="11342" class="Symbol">)</a> <a id="11344" class="Symbol">→</a> <a id="11346" class="Symbol">(</a><a id="11347" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="11354" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="11355" class="Symbol">)</a> <a id="11357" class="Symbol">→</a> <a id="11359" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
    <a id="11365" href="Abstract.ZerSucLim.html#11318" class="Function">not-z-and-l</a> <a id="11377" href="Abstract.ZerSucLim.html#11377" class="Bound">is-z</a> <a id="11382" href="Abstract.ZerSucLim.html#11382" class="Bound">is-lim</a> <a id="11389" class="Symbol">=</a> <a id="11391" href="Abstract.ZerSucLim.html#11121" class="Function">not-z-and-gen-l</a> <a id="11407" href="Abstract.ZerSucLim.html#11377" class="Bound">is-z</a> <a id="11412" class="Symbol">(</a><a id="11413" href="Abstract.ZerSucLim.html#10050" class="Function">is-ℕ-lim→is-general-lim</a> <a id="11437" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a> <a id="11439" href="Abstract.ZerSucLim.html#11382" class="Bound">is-lim</a><a id="11445" class="Symbol">)</a>

    <a id="11452" class="Comment">-- The hardest case: `a` can&#39;t be strong successor and limit simultaneously.</a>
    <a id="Properties.unique.not-s-and-gen-l"></a><a id="11533" href="Abstract.ZerSucLim.html#11533" class="Function">not-s-and-gen-l</a> <a id="11549" class="Symbol">:</a> <a id="11551" class="Symbol">(</a><a id="11552" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="11566" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="11567" class="Symbol">)</a> <a id="11569" class="Symbol">→</a> <a id="11571" class="Symbol">(</a><a id="11572" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="11587" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="11588" class="Symbol">)</a> <a id="11590" class="Symbol">→</a> <a id="11592" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
    <a id="11598" href="Abstract.ZerSucLim.html#11533" class="Function">not-s-and-gen-l</a> <a id="11614" class="Symbol">(</a><a id="11615" href="Abstract.ZerSucLim.html#11615" class="Bound">b</a> <a id="11617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11619" class="Symbol">(</a><a id="11620" href="Abstract.ZerSucLim.html#11620" class="Bound">b&lt;a</a> <a id="11624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11626" href="Abstract.ZerSucLim.html#11626" class="Bound">a-min-over-b</a><a id="11638" class="Symbol">)</a> <a id="11640" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11642" href="Abstract.ZerSucLim.html#11642" class="Bound">b-max</a><a id="11647" class="Symbol">)</a> <a id="11649" class="Symbol">(</a><a id="11650" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11652" href="Abstract.ZerSucLim.html#11652" class="Bound">x</a> <a id="11654" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11658" href="Abstract.ZerSucLim.html#11658" class="Bound">fst≤a</a> <a id="11664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11666" href="Abstract.ZerSucLim.html#11666" class="Bound">a-least</a><a id="11673" class="Symbol">)</a> <a id="11675" class="Symbol">=</a> <a id="11677" href="Abstract.ZerSucLim.html#5998" class="Bound">&lt;-irrefl</a> <a id="11686" href="Abstract.ZerSucLim.html#11615" class="Bound">b</a> <a id="11688" href="Abstract.ZerSucLim.html#11780" class="Function">b&lt;b</a>
      <a id="11698" class="Keyword">where</a>
      <a id="11710" href="Abstract.ZerSucLim.html#11710" class="Function">a≤b</a> <a id="11714" class="Symbol">:</a> <a id="11716" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a> <a id="11718" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="11720" href="Abstract.ZerSucLim.html#11615" class="Bound">b</a>
      <a id="11728" href="Abstract.ZerSucLim.html#11710" class="Function">a≤b</a> <a id="11732" class="Symbol">=</a> <a id="11734" href="Abstract.ZerSucLim.html#11666" class="Bound">a-least</a> <a id="11742" href="Abstract.ZerSucLim.html#11615" class="Bound">b</a> <a id="11744" class="Symbol">λ</a> <a id="11746" class="Symbol">{</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Abstract.ZerSucLim.html#11749" class="Bound">x</a> <a id="11751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11753" href="Abstract.ZerSucLim.html#11753" class="Bound">x&lt;a</a><a id="11756" class="Symbol">)</a> <a id="11758" class="Symbol">→</a> <a id="11760" href="Abstract.ZerSucLim.html#11642" class="Bound">b-max</a> <a id="11766" href="Abstract.ZerSucLim.html#11749" class="Bound">x</a> <a id="11768" href="Abstract.ZerSucLim.html#11753" class="Bound">x&lt;a</a> <a id="11772" class="Symbol">}</a>
      <a id="11780" href="Abstract.ZerSucLim.html#11780" class="Function">b&lt;b</a> <a id="11784" class="Symbol">:</a> <a id="11786" href="Abstract.ZerSucLim.html#11615" class="Bound">b</a> <a id="11788" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="11790" href="Abstract.ZerSucLim.html#11615" class="Bound">b</a>
      <a id="11798" href="Abstract.ZerSucLim.html#11780" class="Function">b&lt;b</a> <a id="11802" class="Symbol">=</a> <a id="11804" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="11813" href="Abstract.ZerSucLim.html#11620" class="Bound">b&lt;a</a> <a id="11817" href="Abstract.ZerSucLim.html#11710" class="Function">a≤b</a>
    <a id="11825" href="Abstract.ZerSucLim.html#11533" class="Function">not-s-and-gen-l</a> <a id="11841" href="Abstract.ZerSucLim.html#11841" class="Bound">a-str-suc</a> <a id="11851" class="Symbol">(</a><a id="11852" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="11859" href="Abstract.ZerSucLim.html#11859" class="Bound">x</a> <a id="11861" href="Abstract.ZerSucLim.html#11861" class="Bound">y</a> <a id="11863" href="Abstract.ZerSucLim.html#11863" class="Bound">i</a> <a id="11865" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11867" href="Abstract.ZerSucLim.html#11867" class="Bound">fst≤a</a> <a id="11873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11875" href="Abstract.ZerSucLim.html#11875" class="Bound">a-least</a><a id="11882" class="Symbol">)</a> <a id="11884" class="Symbol">=</a> <a id="11886" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="11894" class="Symbol">(</a><a id="11895" href="Abstract.ZerSucLim.html#11533" class="Function">not-s-and-gen-l</a> <a id="11911" href="Abstract.ZerSucLim.html#11841" class="Bound">a-str-suc</a> <a id="11921" class="Symbol">(</a><a id="11922" href="Abstract.ZerSucLim.html#11859" class="Bound">x</a> <a id="11924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11926" href="Abstract.ZerSucLim.html#11867" class="Bound">fst≤a</a> <a id="11932" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11934" href="Abstract.ZerSucLim.html#11875" class="Bound">a-least</a><a id="11941" class="Symbol">))</a>
                                                                         <a id="12017" class="Symbol">(</a><a id="12018" href="Abstract.ZerSucLim.html#11533" class="Function">not-s-and-gen-l</a> <a id="12034" href="Abstract.ZerSucLim.html#11841" class="Bound">a-str-suc</a> <a id="12044" class="Symbol">(</a><a id="12045" href="Abstract.ZerSucLim.html#11861" class="Bound">y</a> <a id="12047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12049" href="Abstract.ZerSucLim.html#11867" class="Bound">fst≤a</a> <a id="12055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12057" href="Abstract.ZerSucLim.html#11875" class="Bound">a-least</a><a id="12064" class="Symbol">))</a> <a id="12067" href="Abstract.ZerSucLim.html#11863" class="Bound">i</a>

    <a id="Properties.unique.not-s-and-l"></a><a id="12074" href="Abstract.ZerSucLim.html#12074" class="Function">not-s-and-l</a> <a id="12086" class="Symbol">:</a> <a id="12088" class="Symbol">(</a><a id="12089" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="12103" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="12104" class="Symbol">)</a> <a id="12106" class="Symbol">→</a> <a id="12108" class="Symbol">(</a><a id="12109" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="12116" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a><a id="12117" class="Symbol">)</a> <a id="12119" class="Symbol">→</a> <a id="12121" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
    <a id="12127" href="Abstract.ZerSucLim.html#12074" class="Function">not-s-and-l</a> <a id="12139" href="Abstract.ZerSucLim.html#12139" class="Bound">is-str-suc</a> <a id="12150" href="Abstract.ZerSucLim.html#12150" class="Bound">is-lim</a> <a id="12157" class="Symbol">=</a> <a id="12159" href="Abstract.ZerSucLim.html#11533" class="Function">not-s-and-gen-l</a> <a id="12175" href="Abstract.ZerSucLim.html#12139" class="Bound">is-str-suc</a> <a id="12186" class="Symbol">(</a><a id="12187" href="Abstract.ZerSucLim.html#10050" class="Function">is-ℕ-lim→is-general-lim</a> <a id="12211" href="Abstract.ZerSucLim.html#10526" class="Bound">a</a> <a id="12213" href="Abstract.ZerSucLim.html#12150" class="Bound">is-lim</a><a id="12219" class="Symbol">)</a>

  <a id="12224" class="Keyword">open</a> <a id="12229" href="Abstract.ZerSucLim.html#10518" class="Module">unique</a>

  <a id="12239" class="Comment">-- Uniqueness of classification. We simply put everything from above together.</a>
  <a id="12320" class="Comment">-- ⊎ is not declared left or right associative, thus we need brackets in the statement.</a>
  <a id="Properties.isProp⟨is-classifiable⟩"></a><a id="12410" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="12434" class="Symbol">:</a> <a id="12436" class="Symbol">(</a><a id="12437" href="Abstract.ZerSucLim.html#12437" class="Bound">a</a> <a id="12439" class="Symbol">:</a> <a id="12441" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="12442" class="Symbol">)</a> <a id="12444" class="Symbol">→</a> <a id="12446" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12453" class="Symbol">(</a><a id="12454" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="12470" href="Abstract.ZerSucLim.html#12437" class="Bound">a</a><a id="12471" class="Symbol">)</a>
  <a id="12475" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="12499" href="Abstract.ZerSucLim.html#12499" class="Bound">a</a> <a id="12501" class="Symbol">(</a><a id="12502" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12506" href="Abstract.ZerSucLim.html#12506" class="Bound">z₁</a><a id="12508" class="Symbol">)</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12515" href="Abstract.ZerSucLim.html#12515" class="Bound">z₂</a><a id="12517" class="Symbol">)</a> <a id="12519" class="Symbol">=</a>
      <a id="12527" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12532" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12536" class="Symbol">(</a><a id="12537" href="Abstract.ZerSucLim.html#6434" class="Function">isProp⟨is-zero⟩</a> <a id="12553" href="Abstract.ZerSucLim.html#12499" class="Bound">a</a> <a id="12555" class="Symbol">_</a> <a id="12557" class="Symbol">_)</a>
  <a id="12562" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="12586" href="Abstract.ZerSucLim.html#12586" class="Bound">a</a> <a id="12588" class="Symbol">(</a><a id="12589" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12593" href="Abstract.ZerSucLim.html#12593" class="Bound">z₁</a><a id="12595" class="Symbol">)</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12602" class="Symbol">(</a><a id="12603" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12607" href="Abstract.ZerSucLim.html#12607" class="Bound">s₂</a><a id="12609" class="Symbol">))</a> <a id="12612" class="Symbol">=</a>
      <a id="12620" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="12627" class="Symbol">{</a><a id="12628" class="Argument">A</a> <a id="12630" class="Symbol">=</a> <a id="12632" class="Symbol">λ</a> <a id="12634" href="Abstract.ZerSucLim.html#12634" class="Bound">_</a> <a id="12636" class="Symbol">→</a> <a id="12638" class="Symbol">(</a><a id="12639" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12643" href="Abstract.ZerSucLim.html#12593" class="Bound">z₁</a><a id="12645" class="Symbol">)</a> <a id="12647" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12649" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12653" class="Symbol">(</a><a id="12654" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12658" class="Symbol">{</a><a id="12659" class="Argument">B</a> <a id="12661" class="Symbol">=</a> <a id="12663" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="12670" href="Abstract.ZerSucLim.html#12586" class="Bound">a</a><a id="12671" class="Symbol">}</a> <a id="12673" href="Abstract.ZerSucLim.html#12607" class="Bound">s₂</a><a id="12675" class="Symbol">)}</a> <a id="12678" class="Symbol">(</a><a id="12679" href="Abstract.ZerSucLim.html#10612" class="Function">not-z-and-s</a> <a id="12691" href="Abstract.ZerSucLim.html#12586" class="Bound">a</a> <a id="12693" href="Abstract.ZerSucLim.html#12593" class="Bound">z₁</a> <a id="12696" href="Abstract.ZerSucLim.html#12607" class="Bound">s₂</a><a id="12698" class="Symbol">)</a>
  <a id="12702" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="12726" href="Abstract.ZerSucLim.html#12726" class="Bound">a</a> <a id="12728" class="Symbol">(</a><a id="12729" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12733" href="Abstract.ZerSucLim.html#12733" class="Bound">z₁</a><a id="12735" class="Symbol">)</a> <a id="12737" class="Symbol">(</a><a id="12738" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12742" class="Symbol">(</a><a id="12743" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12747" href="Abstract.ZerSucLim.html#12747" class="Bound">l₂</a><a id="12749" class="Symbol">))</a> <a id="12752" class="Symbol">=</a>
      <a id="12760" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="12767" class="Symbol">{</a><a id="12768" class="Argument">A</a> <a id="12770" class="Symbol">=</a> <a id="12772" class="Symbol">λ</a> <a id="12774" href="Abstract.ZerSucLim.html#12774" class="Bound">_</a> <a id="12776" class="Symbol">→</a> <a id="12778" class="Symbol">(</a><a id="12779" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12783" href="Abstract.ZerSucLim.html#12733" class="Bound">z₁</a><a id="12785" class="Symbol">)</a> <a id="12787" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12789" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12793" class="Symbol">(</a><a id="12794" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12798" class="Symbol">{</a><a id="12799" class="Argument">A</a> <a id="12801" class="Symbol">=</a> <a id="12803" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="12817" href="Abstract.ZerSucLim.html#12726" class="Bound">a</a><a id="12818" class="Symbol">}</a> <a id="12820" href="Abstract.ZerSucLim.html#12747" class="Bound">l₂</a><a id="12822" class="Symbol">)}</a> <a id="12825" class="Symbol">(</a><a id="12826" href="Abstract.ZerSucLim.html#11318" class="Function">not-z-and-l</a> <a id="12838" href="Abstract.ZerSucLim.html#12726" class="Bound">a</a> <a id="12840" href="Abstract.ZerSucLim.html#12733" class="Bound">z₁</a> <a id="12843" href="Abstract.ZerSucLim.html#12747" class="Bound">l₂</a><a id="12845" class="Symbol">)</a>
  <a id="12849" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="12873" href="Abstract.ZerSucLim.html#12873" class="Bound">a</a> <a id="12875" class="Symbol">(</a><a id="12876" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12880" class="Symbol">(</a><a id="12881" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12885" href="Abstract.ZerSucLim.html#12885" class="Bound">s₁</a><a id="12887" class="Symbol">))</a> <a id="12890" class="Symbol">(</a><a id="12891" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12895" href="Abstract.ZerSucLim.html#12895" class="Bound">z₂</a><a id="12897" class="Symbol">)</a> <a id="12899" class="Symbol">=</a>
      <a id="12907" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12911" class="Symbol">(</a><a id="12912" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="12936" href="Abstract.ZerSucLim.html#12873" class="Bound">a</a> <a id="12938" class="Symbol">(</a><a id="12939" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12943" href="Abstract.ZerSucLim.html#12895" class="Bound">z₂</a><a id="12945" class="Symbol">)</a> <a id="12947" class="Symbol">(</a><a id="12948" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12952" class="Symbol">(</a><a id="12953" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12957" href="Abstract.ZerSucLim.html#12885" class="Bound">s₁</a><a id="12959" class="Symbol">)))</a>
  <a id="12965" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="12989" href="Abstract.ZerSucLim.html#12989" class="Bound">a</a> <a id="12991" class="Symbol">(</a><a id="12992" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13001" href="Abstract.ZerSucLim.html#13001" class="Bound">s₁</a><a id="13003" class="Symbol">))</a> <a id="13006" class="Symbol">(</a><a id="13007" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13016" href="Abstract.ZerSucLim.html#13016" class="Bound">s₂</a><a id="13018" class="Symbol">))</a> <a id="13021" class="Symbol">=</a>
      <a id="13029" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13034" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13038" class="Symbol">(</a><a id="13039" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13044" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13048" class="Symbol">(</a><a id="13049" href="Abstract.ZerSucLim.html#7518" class="Function">isProp⟨is-strong-suc⟩</a> <a id="13071" href="Abstract.ZerSucLim.html#13001" class="Bound">s₁</a> <a id="13074" href="Abstract.ZerSucLim.html#13016" class="Bound">s₂</a><a id="13076" class="Symbol">))</a>
  <a id="13081" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="13105" href="Abstract.ZerSucLim.html#13105" class="Bound">a</a> <a id="13107" class="Symbol">(</a><a id="13108" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13112" class="Symbol">(</a><a id="13113" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13117" href="Abstract.ZerSucLim.html#13117" class="Bound">s₁</a><a id="13119" class="Symbol">))</a> <a id="13122" class="Symbol">(</a><a id="13123" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13127" class="Symbol">(</a><a id="13128" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13132" href="Abstract.ZerSucLim.html#13132" class="Bound">l₂</a><a id="13134" class="Symbol">))</a> <a id="13137" class="Symbol">=</a>
      <a id="13145" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="13152" class="Symbol">{</a><a id="13153" class="Argument">A</a> <a id="13155" class="Symbol">=</a> <a id="13157" class="Symbol">λ</a> <a id="13159" href="Abstract.ZerSucLim.html#13159" class="Bound">_</a> <a id="13161" class="Symbol">→</a> <a id="13163" class="Symbol">(</a><a id="13164" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13168" class="Symbol">{</a><a id="13169" class="Argument">A</a> <a id="13171" class="Symbol">=</a> <a id="13173" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="13181" href="Abstract.ZerSucLim.html#13105" class="Bound">a</a><a id="13182" class="Symbol">}</a> <a id="13184" class="Symbol">(</a><a id="13185" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13189" href="Abstract.ZerSucLim.html#13117" class="Bound">s₁</a><a id="13191" class="Symbol">))</a> <a id="13194" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13196" class="Symbol">(</a><a id="13197" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13201" class="Symbol">(</a><a id="13202" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13206" href="Abstract.ZerSucLim.html#13132" class="Bound">l₂</a><a id="13208" class="Symbol">))}</a> <a id="13212" class="Symbol">(</a><a id="13213" href="Abstract.ZerSucLim.html#12074" class="Function">not-s-and-l</a> <a id="13225" href="Abstract.ZerSucLim.html#13105" class="Bound">a</a> <a id="13227" href="Abstract.ZerSucLim.html#13117" class="Bound">s₁</a> <a id="13230" href="Abstract.ZerSucLim.html#13132" class="Bound">l₂</a><a id="13232" class="Symbol">)</a>
  <a id="13236" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="13260" href="Abstract.ZerSucLim.html#13260" class="Bound">a</a> <a id="13262" class="Symbol">(</a><a id="13263" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13267" class="Symbol">(</a><a id="13268" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13272" href="Abstract.ZerSucLim.html#13272" class="Bound">l₁</a><a id="13274" class="Symbol">))</a> <a id="13277" class="Symbol">(</a><a id="13278" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13282" href="Abstract.ZerSucLim.html#13282" class="Bound">z₂</a><a id="13284" class="Symbol">)</a> <a id="13286" class="Symbol">=</a>
      <a id="13294" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13298" class="Symbol">(</a><a id="13299" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="13323" href="Abstract.ZerSucLim.html#13260" class="Bound">a</a> <a id="13325" class="Symbol">(</a><a id="13326" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13330" href="Abstract.ZerSucLim.html#13282" class="Bound">z₂</a><a id="13332" class="Symbol">)</a> <a id="13334" class="Symbol">(</a><a id="13335" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13344" href="Abstract.ZerSucLim.html#13272" class="Bound">l₁</a><a id="13346" class="Symbol">)))</a>
  <a id="13352" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="13376" href="Abstract.ZerSucLim.html#13376" class="Bound">a</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13383" class="Symbol">(</a><a id="13384" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13388" href="Abstract.ZerSucLim.html#13388" class="Bound">l₁</a><a id="13390" class="Symbol">))</a> <a id="13393" class="Symbol">(</a><a id="13394" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13398" class="Symbol">(</a><a id="13399" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13403" href="Abstract.ZerSucLim.html#13403" class="Bound">s₂</a><a id="13405" class="Symbol">))</a> <a id="13408" class="Symbol">=</a>
      <a id="13416" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13420" class="Symbol">(</a><a id="13421" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="13445" href="Abstract.ZerSucLim.html#13376" class="Bound">a</a> <a id="13447" class="Symbol">(</a><a id="13448" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13452" class="Symbol">(</a><a id="13453" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13457" href="Abstract.ZerSucLim.html#13403" class="Bound">s₂</a><a id="13459" class="Symbol">))</a> <a id="13462" class="Symbol">(</a><a id="13463" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13467" class="Symbol">(</a><a id="13468" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13472" href="Abstract.ZerSucLim.html#13388" class="Bound">l₁</a><a id="13474" class="Symbol">)))</a>
  <a id="13480" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a> <a id="13504" href="Abstract.ZerSucLim.html#13504" class="Bound">a</a> <a id="13506" class="Symbol">(</a><a id="13507" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13511" class="Symbol">(</a><a id="13512" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13516" href="Abstract.ZerSucLim.html#13516" class="Bound">l₁</a><a id="13518" class="Symbol">))</a> <a id="13521" class="Symbol">(</a><a id="13522" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13526" class="Symbol">(</a><a id="13527" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13531" href="Abstract.ZerSucLim.html#13531" class="Bound">l₂</a><a id="13533" class="Symbol">))</a> <a id="13536" class="Symbol">=</a>
      <a id="13544" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13549" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13553" class="Symbol">(</a><a id="13554" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13559" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13563" class="Symbol">(</a><a id="13564" href="Abstract.ZerSucLim.html#9349" class="Function">isProp⟨is-lim⟩</a> <a id="13579" href="Abstract.ZerSucLim.html#13516" class="Bound">l₁</a> <a id="13582" href="Abstract.ZerSucLim.html#13531" class="Bound">l₂</a><a id="13584" class="Symbol">))</a>

  <a id="13590" class="Comment">-- Similarly we have all the pieces to prove uniqueness of weak classification</a>
  <a id="Properties.isProp⟨is-weakly-classifiable⟩"></a><a id="13671" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="13702" class="Symbol">:</a> <a id="13704" class="Symbol">(</a><a id="13705" href="Abstract.ZerSucLim.html#13705" class="Bound">a</a> <a id="13707" class="Symbol">:</a> <a id="13709" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="13710" class="Symbol">)</a> <a id="13712" class="Symbol">→</a> <a id="13714" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Abstract.ZerSucLim.html#4524" class="Function">is-weakly-classifiable</a> <a id="13745" href="Abstract.ZerSucLim.html#13705" class="Bound">a</a><a id="13746" class="Symbol">)</a>
  <a id="13750" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="13781" href="Abstract.ZerSucLim.html#13781" class="Bound">a</a> <a id="13783" class="Symbol">(</a><a id="13784" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13788" href="Abstract.ZerSucLim.html#13788" class="Bound">z₁</a><a id="13790" class="Symbol">)</a> <a id="13792" class="Symbol">(</a><a id="13793" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13797" href="Abstract.ZerSucLim.html#13797" class="Bound">z₂</a><a id="13799" class="Symbol">)</a> <a id="13801" class="Symbol">=</a>
      <a id="13809" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13814" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13818" class="Symbol">(</a><a id="13819" href="Abstract.ZerSucLim.html#6434" class="Function">isProp⟨is-zero⟩</a> <a id="13835" href="Abstract.ZerSucLim.html#13781" class="Bound">a</a> <a id="13837" class="Symbol">_</a> <a id="13839" class="Symbol">_)</a>
  <a id="13844" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="13875" href="Abstract.ZerSucLim.html#13875" class="Bound">a</a> <a id="13877" class="Symbol">(</a><a id="13878" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13882" href="Abstract.ZerSucLim.html#13882" class="Bound">z₁</a><a id="13884" class="Symbol">)</a> <a id="13886" class="Symbol">(</a><a id="13887" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13891" class="Symbol">(</a><a id="13892" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13896" href="Abstract.ZerSucLim.html#13896" class="Bound">s₂</a><a id="13898" class="Symbol">))</a> <a id="13901" class="Symbol">=</a>
      <a id="13909" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="13916" class="Symbol">{</a><a id="13917" class="Argument">A</a> <a id="13919" class="Symbol">=</a> <a id="13921" class="Symbol">λ</a> <a id="13923" href="Abstract.ZerSucLim.html#13923" class="Bound">_</a> <a id="13925" class="Symbol">→</a> <a id="13927" class="Symbol">(</a><a id="13928" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13932" href="Abstract.ZerSucLim.html#13882" class="Bound">z₁</a><a id="13934" class="Symbol">)</a> <a id="13936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13938" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13942" class="Symbol">(</a><a id="13943" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13947" class="Symbol">{</a><a id="13948" class="Argument">B</a> <a id="13950" class="Symbol">=</a> <a id="13952" href="Abstract.ZerSucLim.html#4086" class="Function">is-general-lim</a> <a id="13967" href="Abstract.ZerSucLim.html#13875" class="Bound">a</a><a id="13968" class="Symbol">}</a> <a id="13970" href="Abstract.ZerSucLim.html#13896" class="Bound">s₂</a><a id="13972" class="Symbol">)}</a> <a id="13975" class="Symbol">(</a><a id="13976" href="Abstract.ZerSucLim.html#10612" class="Function">not-z-and-s</a> <a id="13988" href="Abstract.ZerSucLim.html#13875" class="Bound">a</a> <a id="13990" href="Abstract.ZerSucLim.html#13882" class="Bound">z₁</a> <a id="13993" href="Abstract.ZerSucLim.html#13896" class="Bound">s₂</a><a id="13995" class="Symbol">)</a>
  <a id="13999" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14030" href="Abstract.ZerSucLim.html#14030" class="Bound">a</a> <a id="14032" class="Symbol">(</a><a id="14033" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14037" href="Abstract.ZerSucLim.html#14037" class="Bound">z₁</a><a id="14039" class="Symbol">)</a> <a id="14041" class="Symbol">(</a><a id="14042" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14046" class="Symbol">(</a><a id="14047" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14051" href="Abstract.ZerSucLim.html#14051" class="Bound">l₂</a><a id="14053" class="Symbol">))</a> <a id="14056" class="Symbol">=</a>
      <a id="14064" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="14071" class="Symbol">{</a><a id="14072" class="Argument">A</a> <a id="14074" class="Symbol">=</a> <a id="14076" class="Symbol">λ</a> <a id="14078" href="Abstract.ZerSucLim.html#14078" class="Bound">_</a> <a id="14080" class="Symbol">→</a> <a id="14082" class="Symbol">(</a><a id="14083" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14087" href="Abstract.ZerSucLim.html#14037" class="Bound">z₁</a><a id="14089" class="Symbol">)</a> <a id="14091" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14093" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14097" class="Symbol">(</a><a id="14098" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14102" class="Symbol">{</a><a id="14103" class="Argument">A</a> <a id="14105" class="Symbol">=</a> <a id="14107" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="14121" href="Abstract.ZerSucLim.html#14030" class="Bound">a</a><a id="14122" class="Symbol">}</a> <a id="14124" href="Abstract.ZerSucLim.html#14051" class="Bound">l₂</a><a id="14126" class="Symbol">)}</a> <a id="14129" class="Symbol">(</a><a id="14130" href="Abstract.ZerSucLim.html#11121" class="Function">not-z-and-gen-l</a> <a id="14146" href="Abstract.ZerSucLim.html#14030" class="Bound">a</a> <a id="14148" href="Abstract.ZerSucLim.html#14037" class="Bound">z₁</a> <a id="14151" href="Abstract.ZerSucLim.html#14051" class="Bound">l₂</a><a id="14153" class="Symbol">)</a>
  <a id="14157" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14188" href="Abstract.ZerSucLim.html#14188" class="Bound">a</a> <a id="14190" class="Symbol">(</a><a id="14191" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14195" class="Symbol">(</a><a id="14196" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14200" href="Abstract.ZerSucLim.html#14200" class="Bound">s₁</a><a id="14202" class="Symbol">))</a> <a id="14205" class="Symbol">(</a><a id="14206" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14210" href="Abstract.ZerSucLim.html#14210" class="Bound">z₂</a><a id="14212" class="Symbol">)</a> <a id="14214" class="Symbol">=</a>
      <a id="14222" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14226" class="Symbol">(</a><a id="14227" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14258" href="Abstract.ZerSucLim.html#14188" class="Bound">a</a> <a id="14260" class="Symbol">(</a><a id="14261" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14265" href="Abstract.ZerSucLim.html#14210" class="Bound">z₂</a><a id="14267" class="Symbol">)</a> <a id="14269" class="Symbol">(</a><a id="14270" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14274" class="Symbol">(</a><a id="14275" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14279" href="Abstract.ZerSucLim.html#14200" class="Bound">s₁</a><a id="14281" class="Symbol">)))</a>
  <a id="14287" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14318" href="Abstract.ZerSucLim.html#14318" class="Bound">a</a> <a id="14320" class="Symbol">(</a><a id="14321" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14325" class="Symbol">(</a><a id="14326" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14330" href="Abstract.ZerSucLim.html#14330" class="Bound">s₁</a><a id="14332" class="Symbol">))</a> <a id="14335" class="Symbol">(</a><a id="14336" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14340" class="Symbol">(</a><a id="14341" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14345" href="Abstract.ZerSucLim.html#14345" class="Bound">s₂</a><a id="14347" class="Symbol">))</a> <a id="14350" class="Symbol">=</a>
      <a id="14358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14363" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14367" class="Symbol">(</a><a id="14368" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14373" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14377" class="Symbol">(</a><a id="14378" href="Abstract.ZerSucLim.html#7518" class="Function">isProp⟨is-strong-suc⟩</a> <a id="14400" href="Abstract.ZerSucLim.html#14330" class="Bound">s₁</a> <a id="14403" href="Abstract.ZerSucLim.html#14345" class="Bound">s₂</a><a id="14405" class="Symbol">))</a>
  <a id="14410" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14441" href="Abstract.ZerSucLim.html#14441" class="Bound">a</a> <a id="14443" class="Symbol">(</a><a id="14444" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14448" class="Symbol">(</a><a id="14449" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14453" href="Abstract.ZerSucLim.html#14453" class="Bound">s₁</a><a id="14455" class="Symbol">))</a> <a id="14458" class="Symbol">(</a><a id="14459" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14463" class="Symbol">(</a><a id="14464" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14468" href="Abstract.ZerSucLim.html#14468" class="Bound">l₂</a><a id="14470" class="Symbol">))</a> <a id="14473" class="Symbol">=</a>
      <a id="14481" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="14488" class="Symbol">{</a><a id="14489" class="Argument">A</a> <a id="14491" class="Symbol">=</a> <a id="14493" class="Symbol">λ</a> <a id="14495" href="Abstract.ZerSucLim.html#14495" class="Bound">_</a> <a id="14497" class="Symbol">→</a> <a id="14499" class="Symbol">(</a><a id="14500" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14504" class="Symbol">{</a><a id="14505" class="Argument">A</a> <a id="14507" class="Symbol">=</a> <a id="14509" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="14517" href="Abstract.ZerSucLim.html#14441" class="Bound">a</a><a id="14518" class="Symbol">}</a> <a id="14520" class="Symbol">(</a><a id="14521" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14525" href="Abstract.ZerSucLim.html#14453" class="Bound">s₁</a><a id="14527" class="Symbol">))</a> <a id="14530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14532" class="Symbol">(</a><a id="14533" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14537" class="Symbol">(</a><a id="14538" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14542" href="Abstract.ZerSucLim.html#14468" class="Bound">l₂</a><a id="14544" class="Symbol">))}</a> <a id="14548" class="Symbol">(</a><a id="14549" href="Abstract.ZerSucLim.html#11533" class="Function">not-s-and-gen-l</a> <a id="14565" href="Abstract.ZerSucLim.html#14441" class="Bound">a</a> <a id="14567" href="Abstract.ZerSucLim.html#14453" class="Bound">s₁</a> <a id="14570" href="Abstract.ZerSucLim.html#14468" class="Bound">l₂</a><a id="14572" class="Symbol">)</a>
  <a id="14576" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14607" href="Abstract.ZerSucLim.html#14607" class="Bound">a</a> <a id="14609" class="Symbol">(</a><a id="14610" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14614" class="Symbol">(</a><a id="14615" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14619" href="Abstract.ZerSucLim.html#14619" class="Bound">l₁</a><a id="14621" class="Symbol">))</a> <a id="14624" class="Symbol">(</a><a id="14625" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14629" href="Abstract.ZerSucLim.html#14629" class="Bound">z₂</a><a id="14631" class="Symbol">)</a> <a id="14633" class="Symbol">=</a>
      <a id="14641" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14645" class="Symbol">(</a><a id="14646" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14677" href="Abstract.ZerSucLim.html#14607" class="Bound">a</a> <a id="14679" class="Symbol">(</a><a id="14680" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14684" href="Abstract.ZerSucLim.html#14629" class="Bound">z₂</a><a id="14686" class="Symbol">)</a> <a id="14688" class="Symbol">(</a><a id="14689" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14693" class="Symbol">(</a><a id="14694" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14698" href="Abstract.ZerSucLim.html#14619" class="Bound">l₁</a><a id="14700" class="Symbol">)))</a>
  <a id="14706" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14737" href="Abstract.ZerSucLim.html#14737" class="Bound">a</a> <a id="14739" class="Symbol">(</a><a id="14740" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14744" class="Symbol">(</a><a id="14745" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14749" href="Abstract.ZerSucLim.html#14749" class="Bound">l₁</a><a id="14751" class="Symbol">))</a> <a id="14754" class="Symbol">(</a><a id="14755" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14759" class="Symbol">(</a><a id="14760" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14764" href="Abstract.ZerSucLim.html#14764" class="Bound">s₂</a><a id="14766" class="Symbol">))</a> <a id="14769" class="Symbol">=</a>
      <a id="14777" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14781" class="Symbol">(</a><a id="14782" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14813" href="Abstract.ZerSucLim.html#14737" class="Bound">a</a> <a id="14815" class="Symbol">(</a><a id="14816" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14820" class="Symbol">(</a><a id="14821" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14825" href="Abstract.ZerSucLim.html#14764" class="Bound">s₂</a><a id="14827" class="Symbol">))</a> <a id="14830" class="Symbol">(</a><a id="14831" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14835" class="Symbol">(</a><a id="14836" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14840" href="Abstract.ZerSucLim.html#14749" class="Bound">l₁</a><a id="14842" class="Symbol">)))</a>
  <a id="14848" href="Abstract.ZerSucLim.html#13671" class="Function">isProp⟨is-weakly-classifiable⟩</a> <a id="14879" href="Abstract.ZerSucLim.html#14879" class="Bound">a</a> <a id="14881" class="Symbol">(</a><a id="14882" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14886" class="Symbol">(</a><a id="14887" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14891" href="Abstract.ZerSucLim.html#14891" class="Bound">l₁</a><a id="14893" class="Symbol">))</a> <a id="14896" class="Symbol">(</a><a id="14897" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14901" class="Symbol">(</a><a id="14902" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14906" href="Abstract.ZerSucLim.html#14906" class="Bound">l₂</a><a id="14908" class="Symbol">))</a> <a id="14911" class="Symbol">=</a>
      <a id="14919" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14924" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14928" class="Symbol">(</a><a id="14929" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14934" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14938" class="Symbol">(</a><a id="14939" href="Abstract.ZerSucLim.html#9432" class="Function">isProp⟨is-general-lim⟩</a> <a id="14962" href="Abstract.ZerSucLim.html#14879" class="Bound">a</a> <a id="14964" href="Abstract.ZerSucLim.html#14891" class="Bound">l₁</a> <a id="14967" href="Abstract.ZerSucLim.html#14906" class="Bound">l₂</a><a id="14969" class="Symbol">))</a>

  <a id="Properties.isProp⟨has-classification⟩"></a><a id="14975" href="Abstract.ZerSucLim.html#14975" class="Function">isProp⟨has-classification⟩</a> <a id="15002" class="Symbol">:</a> <a id="15004" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15011" href="Abstract.ZerSucLim.html#5237" class="Function">has-classification</a>
  <a id="15032" href="Abstract.ZerSucLim.html#14975" class="Function">isProp⟨has-classification⟩</a> <a id="15059" class="Symbol">=</a> <a id="15061" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="15069" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a>

  <a id="Properties.classifiability-induction→has-classification"></a><a id="15096" href="Abstract.ZerSucLim.html#15096" class="Function">classifiability-induction→has-classification</a> <a id="15141" class="Symbol">:</a>
    <a id="15147" href="Abstract.ZerSucLim.html#5410" class="Function">satisfies-classifiability-induction</a> <a id="15183" class="Symbol">_</a> <a id="15185" class="Symbol">→</a> <a id="15187" href="Abstract.ZerSucLim.html#5237" class="Function">has-classification</a>
  <a id="15208" href="Abstract.ZerSucLim.html#15096" class="Function">classifiability-induction→has-classification</a> <a id="15253" href="Abstract.ZerSucLim.html#15253" class="Bound">ci</a> <a id="15256" class="Symbol">=</a>
    <a id="15262" href="Abstract.ZerSucLim.html#15253" class="Bound">ci</a> <a id="15265" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a>
       <a id="15296" class="Symbol">(λ</a> <a id="15299" href="Abstract.ZerSucLim.html#15299" class="Bound">a</a> <a id="15301" href="Abstract.ZerSucLim.html#15301" class="Bound">is-zero</a> <a id="15309" class="Symbol">→</a> <a id="15311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15315" href="Abstract.ZerSucLim.html#15301" class="Bound">is-zero</a><a id="15322" class="Symbol">)</a>
       <a id="15331" class="Symbol">(λ</a> <a id="15334" href="Abstract.ZerSucLim.html#15334" class="Bound">a</a> <a id="15336" href="Abstract.ZerSucLim.html#15336" class="Bound">b</a> <a id="15338" href="Abstract.ZerSucLim.html#15338" class="Bound">a-is-suc-of-b</a> <a id="15352" href="Abstract.ZerSucLim.html#15352" class="Bound">_</a> <a id="15354" class="Symbol">→</a> <a id="15356" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15360" class="Symbol">(</a><a id="15361" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15365" class="Symbol">(</a><a id="15366" href="Abstract.ZerSucLim.html#15336" class="Bound">b</a> <a id="15368" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15370" href="Abstract.ZerSucLim.html#15338" class="Bound">a-is-suc-of-b</a><a id="15383" class="Symbol">)))</a>
       <a id="15394" class="Symbol">(λ</a> <a id="15397" href="Abstract.ZerSucLim.html#15397" class="Bound">a</a> <a id="15399" href="Abstract.ZerSucLim.html#15399" class="Bound">f</a> <a id="15401" href="Abstract.ZerSucLim.html#15401" class="Bound">f↑</a> <a id="15404" href="Abstract.ZerSucLim.html#15404" class="Bound">a-is-lim-of-f</a> <a id="15418" href="Abstract.ZerSucLim.html#15418" class="Bound">_</a> <a id="15420" class="Symbol">→</a> <a id="15422" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15426" class="Symbol">(</a><a id="15427" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15431" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15433" class="Symbol">(</a><a id="15434" href="Abstract.ZerSucLim.html#15399" class="Bound">f</a> <a id="15436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15438" href="Abstract.ZerSucLim.html#15401" class="Bound">f↑</a><a id="15440" class="Symbol">)</a> <a id="15442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15444" href="Abstract.ZerSucLim.html#15404" class="Bound">a-is-lim-of-f</a> <a id="15458" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="15459" class="Symbol">))</a>

  <a id="15465" class="Comment">{- Classifiability induction -}</a>

  <a id="15500" class="Keyword">module</a> <a id="Properties.ClassifiabilityInduction"></a><a id="15507" href="Abstract.ZerSucLim.html#15507" class="Module">ClassifiabilityInduction</a>
    <a id="15536" class="Symbol">(</a><a id="15537" href="Abstract.ZerSucLim.html#15537" class="Bound">cc</a> <a id="15540" class="Symbol">:</a> <a id="15542" href="Abstract.ZerSucLim.html#5237" class="Function">has-classification</a><a id="15560" class="Symbol">)</a>
    <a id="15566" class="Symbol">(</a><a id="15567" href="Abstract.ZerSucLim.html#15567" class="Bound">wf</a> <a id="15570" class="Symbol">:</a> <a id="15572" href="Abstract.ZerSucLim.html#1253" class="Function">isWellFounded</a> <a id="15586" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;_</a><a id="15589" class="Symbol">)</a>
    <a id="15595" class="Keyword">where</a>

    <a id="Properties.ClassifiabilityInduction.ind"></a><a id="15606" href="Abstract.ZerSucLim.html#15606" class="Function">ind</a> <a id="15610" class="Symbol">:</a> <a id="15612" class="Symbol">∀</a> <a id="15614" class="Symbol">{</a><a id="15615" href="Abstract.ZerSucLim.html#15615" class="Bound">ℓ</a><a id="15616" class="Symbol">}</a> <a id="15618" class="Symbol">{</a><a id="15619" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15621" class="Symbol">:</a> <a id="15623" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="15625" class="Symbol">→</a> <a id="15627" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15632" href="Abstract.ZerSucLim.html#15615" class="Bound">ℓ</a><a id="15633" class="Symbol">}</a>
        <a id="15643" class="Symbol">→</a> <a id="15645" class="Symbol">(∀</a> <a id="15648" href="Abstract.ZerSucLim.html#15648" class="Bound">a</a> <a id="15650" class="Symbol">→</a> <a id="15652" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15659" class="Symbol">(</a><a id="15660" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15662" href="Abstract.ZerSucLim.html#15648" class="Bound">a</a><a id="15663" class="Symbol">))</a>
        <a id="15674" class="Symbol">→</a> <a id="15676" class="Symbol">(∀</a> <a id="15679" href="Abstract.ZerSucLim.html#15679" class="Bound">a</a> <a id="15681" class="Symbol">→</a> <a id="15683" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="15691" href="Abstract.ZerSucLim.html#15679" class="Bound">a</a> <a id="15693" class="Symbol">→</a> <a id="15695" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15697" href="Abstract.ZerSucLim.html#15679" class="Bound">a</a><a id="15698" class="Symbol">)</a>
        <a id="15708" class="Symbol">→</a> <a id="15710" class="Symbol">(∀</a> <a id="15713" href="Abstract.ZerSucLim.html#15713" class="Bound">a</a> <a id="15715" href="Abstract.ZerSucLim.html#15715" class="Bound">b</a> <a id="15717" class="Symbol">→</a> <a id="15719" href="Abstract.ZerSucLim.html#15713" class="Bound">a</a> <a id="15721" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="15738" href="Abstract.ZerSucLim.html#15715" class="Bound">b</a> <a id="15740" class="Symbol">→</a> <a id="15742" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15744" href="Abstract.ZerSucLim.html#15715" class="Bound">b</a> <a id="15746" class="Symbol">→</a> <a id="15748" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15750" href="Abstract.ZerSucLim.html#15713" class="Bound">a</a><a id="15751" class="Symbol">)</a>
        <a id="15761" class="Symbol">→</a> <a id="15763" class="Symbol">(∀</a> <a id="15766" href="Abstract.ZerSucLim.html#15766" class="Bound">a</a> <a id="15768" href="Abstract.ZerSucLim.html#15768" class="Bound">f</a> <a id="15770" href="Abstract.ZerSucLim.html#15770" class="Bound">f↑</a> <a id="15773" class="Symbol">→</a> <a id="15775" href="Abstract.ZerSucLim.html#15766" class="Bound">a</a> <a id="15777" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="15787" class="Symbol">(</a><a id="15788" href="Abstract.ZerSucLim.html#15768" class="Bound">f</a> <a id="15790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15792" href="Abstract.ZerSucLim.html#15770" class="Bound">f↑</a><a id="15794" class="Symbol">)</a> <a id="15796" class="Symbol">→</a> <a id="15798" class="Symbol">(∀</a> <a id="15801" href="Abstract.ZerSucLim.html#15801" class="Bound">i</a> <a id="15803" class="Symbol">→</a> <a id="15805" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15807" class="Symbol">(</a><a id="15808" href="Abstract.ZerSucLim.html#15768" class="Bound">f</a> <a id="15810" href="Abstract.ZerSucLim.html#15801" class="Bound">i</a><a id="15811" class="Symbol">))</a> <a id="15814" class="Symbol">→</a> <a id="15816" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15818" href="Abstract.ZerSucLim.html#15766" class="Bound">a</a><a id="15819" class="Symbol">)</a>
        <a id="15829" class="Symbol">→</a> <a id="15831" class="Symbol">∀</a> <a id="15833" href="Abstract.ZerSucLim.html#15833" class="Bound">a</a> <a id="15835" class="Symbol">→</a> <a id="15837" href="Abstract.ZerSucLim.html#15619" class="Bound">P</a> <a id="15839" href="Abstract.ZerSucLim.html#15833" class="Bound">a</a>
    <a id="15845" href="Abstract.ZerSucLim.html#15606" class="Function">ind</a> <a id="15849" class="Symbol">{_}</a> <a id="15853" class="Symbol">{</a><a id="15854" href="Abstract.ZerSucLim.html#15854" class="Bound">P</a><a id="15855" class="Symbol">}</a> <a id="15857" href="Abstract.ZerSucLim.html#15857" class="Bound">pvP</a> <a id="15861" href="Abstract.ZerSucLim.html#15861" class="Bound">pz</a> <a id="15864" href="Abstract.ZerSucLim.html#15864" class="Bound">ps</a> <a id="15867" href="Abstract.ZerSucLim.html#15867" class="Bound">pl</a> <a id="15870" class="Symbol">=</a> <a id="15872" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="15886" href="Abstract.ZerSucLim.html#15567" class="Bound">wf</a> <a id="15889" href="Abstract.ZerSucLim.html#15911" class="Function">step</a>
     <a id="15899" class="Keyword">where</a>
      <a id="15911" href="Abstract.ZerSucLim.html#15911" class="Function">step</a> <a id="15916" class="Symbol">:</a> <a id="15918" class="Symbol">∀</a> <a id="15920" href="Abstract.ZerSucLim.html#15920" class="Bound">a</a> <a id="15922" class="Symbol">→</a> <a id="15924" class="Symbol">(∀</a> <a id="15927" href="Abstract.ZerSucLim.html#15927" class="Bound">b</a> <a id="15929" class="Symbol">→</a> <a id="15931" href="Abstract.ZerSucLim.html#15927" class="Bound">b</a> <a id="15933" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="15935" href="Abstract.ZerSucLim.html#15920" class="Bound">a</a> <a id="15937" class="Symbol">→</a> <a id="15939" href="Abstract.ZerSucLim.html#15854" class="Bound">P</a> <a id="15941" href="Abstract.ZerSucLim.html#15927" class="Bound">b</a><a id="15942" class="Symbol">)</a> <a id="15944" class="Symbol">→</a> <a id="15946" href="Abstract.ZerSucLim.html#15854" class="Bound">P</a> <a id="15948" href="Abstract.ZerSucLim.html#15920" class="Bound">a</a>
      <a id="15956" href="Abstract.ZerSucLim.html#15911" class="Function">step</a> <a id="15961" href="Abstract.ZerSucLim.html#15961" class="Bound">a</a> <a id="15963" href="Abstract.ZerSucLim.html#15963" class="Bound">h</a> <a id="15965" class="Keyword">with</a> <a id="15970" href="Abstract.ZerSucLim.html#15537" class="Bound">cc</a> <a id="15973" href="Abstract.ZerSucLim.html#15961" class="Bound">a</a>
      <a id="15981" class="Symbol">...</a> <a id="15985" class="Symbol">|</a> <a id="15987" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15991" href="Abstract.ZerSucLim.html#15991" class="Bound">a-is-zero</a> <a id="16001" class="Symbol">=</a> <a id="16003" href="Abstract.ZerSucLim.html#15861" class="Bound">pz</a> <a id="16006" class="Bound">a</a> <a id="16008" href="Abstract.ZerSucLim.html#15991" class="Bound">a-is-zero</a>
      <a id="16024" class="Symbol">...</a> <a id="16028" class="Symbol">|</a> <a id="16030" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16034" class="Symbol">(</a><a id="16035" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16039" class="Symbol">(</a><a id="16040" href="Abstract.ZerSucLim.html#16040" class="Bound">b</a> <a id="16042" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16044" href="Abstract.ZerSucLim.html#16044" class="Bound">a-is-suc-of-b</a><a id="16057" class="Symbol">))</a> <a id="16060" class="Symbol">=</a> <a id="16062" href="Abstract.ZerSucLim.html#15864" class="Bound">ps</a> <a id="16065" class="Bound">a</a> <a id="16067" href="Abstract.ZerSucLim.html#16040" class="Bound">b</a> <a id="16069" href="Abstract.ZerSucLim.html#16044" class="Bound">a-is-suc-of-b</a> <a id="16083" class="Symbol">(</a><a id="16084" class="Bound">h</a> <a id="16086" href="Abstract.ZerSucLim.html#16040" class="Bound">b</a> <a id="16088" class="Symbol">(</a><a id="16089" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16093" class="Symbol">(</a><a id="16094" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16098" href="Abstract.ZerSucLim.html#16044" class="Bound">a-is-suc-of-b</a><a id="16111" class="Symbol">)))</a>
      <a id="16121" class="Symbol">...</a> <a id="16125" class="Symbol">|</a> <a id="16127" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16131" class="Symbol">(</a><a id="16132" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16136" href="Abstract.ZerSucLim.html#16136" class="Bound">a-is-lim</a><a id="16144" class="Symbol">)</a> <a id="16146" class="Symbol">=</a> <a id="16148" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16155" class="Symbol">(</a><a id="16156" href="Abstract.ZerSucLim.html#15857" class="Bound">pvP</a> <a id="16160" class="Bound">a</a><a id="16161" class="Symbol">)</a> <a id="16163" href="Abstract.ZerSucLim.html#16199" class="Function">claim</a> <a id="16169" href="Abstract.ZerSucLim.html#16136" class="Bound">a-is-lim</a>
       <a id="16185" class="Keyword">where</a>
        <a id="16199" href="Abstract.ZerSucLim.html#16199" class="Function">claim</a> <a id="16205" class="Symbol">:</a> <a id="16207" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="16215" class="Bound">a</a> <a id="16217" class="Symbol">→</a> <a id="16219" href="Abstract.ZerSucLim.html#15854" class="Bound">P</a> <a id="16221" class="Bound">a</a>
        <a id="16231" href="Abstract.ZerSucLim.html#16199" class="Function">claim</a> <a id="16237" class="Symbol">((</a><a id="16239" href="Abstract.ZerSucLim.html#16239" class="Bound">f</a> <a id="16241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16243" href="Abstract.ZerSucLim.html#16243" class="Bound">f↑</a><a id="16245" class="Symbol">)</a> <a id="16247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16249" href="Abstract.ZerSucLim.html#16249" class="Bound">a-is-sup-of-f</a><a id="16262" class="Symbol">)</a> <a id="16264" class="Symbol">=</a> <a id="16266" href="Abstract.ZerSucLim.html#15867" class="Bound">pl</a> <a id="16269" class="Bound">a</a> <a id="16271" href="Abstract.ZerSucLim.html#16239" class="Bound">f</a> <a id="16273" href="Abstract.ZerSucLim.html#16243" class="Bound">f↑</a> <a id="16276" href="Abstract.ZerSucLim.html#16249" class="Bound">a-is-sup-of-f</a> <a id="16290" class="Symbol">(λ</a> <a id="16293" href="Abstract.ZerSucLim.html#16293" class="Bound">i</a> <a id="16295" class="Symbol">→</a> <a id="16297" class="Bound">h</a> <a id="16299" class="Symbol">(</a><a id="16300" href="Abstract.ZerSucLim.html#16239" class="Bound">f</a> <a id="16302" href="Abstract.ZerSucLim.html#16293" class="Bound">i</a><a id="16303" class="Symbol">)</a> <a id="16305" class="Symbol">(</a><a id="16306" href="Abstract.ZerSucLim.html#16339" class="Function">f&lt;a</a> <a id="16310" href="Abstract.ZerSucLim.html#16293" class="Bound">i</a><a id="16311" class="Symbol">))</a>
         <a id="16323" class="Keyword">where</a>
          <a id="16339" href="Abstract.ZerSucLim.html#16339" class="Function">f&lt;a</a> <a id="16343" class="Symbol">:</a> <a id="16345" class="Symbol">∀</a> <a id="16347" href="Abstract.ZerSucLim.html#16347" class="Bound">i</a> <a id="16349" class="Symbol">→</a> <a id="16351" href="Abstract.ZerSucLim.html#16239" class="Bound">f</a> <a id="16353" href="Abstract.ZerSucLim.html#16347" class="Bound">i</a> <a id="16355" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="16357" class="Bound">a</a>
          <a id="16369" href="Abstract.ZerSucLim.html#16339" class="Function">f&lt;a</a> <a id="16373" href="Abstract.ZerSucLim.html#16373" class="Bound">i</a> <a id="16375" class="Symbol">=</a> <a id="16377" href="Abstract.ZerSucLim.html#6155" class="Bound">&lt;∘≤-in-&lt;</a> <a id="16386" class="Symbol">(</a><a id="16387" href="Abstract.ZerSucLim.html#16243" class="Bound">f↑</a> <a id="16390" href="Abstract.ZerSucLim.html#16373" class="Bound">i</a><a id="16391" class="Symbol">)</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16398" href="Abstract.ZerSucLim.html#16249" class="Bound">a-is-sup-of-f</a> <a id="16412" class="Symbol">(</a><a id="16413" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16417" href="Abstract.ZerSucLim.html#16373" class="Bound">i</a><a id="16418" class="Symbol">))</a>


<a id="16423" class="Comment">--</a>
<a id="16426" class="Comment">-- Assume that A has zero, successor and limits of &lt;-increasing sequences.</a>
<a id="16501" class="Comment">-- If A has decidable equality, then WLPO holds.</a>
<a id="16550" class="Comment">--</a>
<a id="16553" class="Keyword">module</a> <a id="no-go"></a><a id="16560" href="Abstract.ZerSucLim.html#16560" class="Module">no-go</a>
  <a id="16568" class="Symbol">(</a><a id="16569" href="Abstract.ZerSucLim.html#16569" class="Bound">&lt;-irrefl</a> <a id="16578" class="Symbol">:</a> <a id="16580" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="16589" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;_</a><a id="16592" class="Symbol">)</a>
  <a id="16596" class="Symbol">(</a><a id="16597" href="Abstract.ZerSucLim.html#16597" class="Bound">&lt;-trans</a> <a id="16605" class="Symbol">:</a> <a id="16607" href="Abstract.ZerSucLim.html#1146" class="Function">isTransitive</a> <a id="16620" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;_</a><a id="16623" class="Symbol">)</a>
  <a id="16627" class="Symbol">(</a><a id="16628" href="Abstract.ZerSucLim.html#16628" class="Bound">≤-antisym</a> <a id="16638" class="Symbol">:</a> <a id="16640" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="16650" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤_</a><a id="16653" class="Symbol">)</a>
  <a id="16657" class="Symbol">(</a><a id="16658" href="Abstract.ZerSucLim.html#16658" class="Bound">&lt;∘≤-in-&lt;</a> <a id="16667" class="Symbol">:</a> <a id="16669" class="Symbol">{</a><a id="16670" href="Abstract.ZerSucLim.html#16670" class="Bound">a</a> <a id="16672" href="Abstract.ZerSucLim.html#16672" class="Bound">b</a> <a id="16674" href="Abstract.ZerSucLim.html#16674" class="Bound">c</a> <a id="16676" class="Symbol">:</a> <a id="16678" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="16679" class="Symbol">}</a> <a id="16681" class="Symbol">→</a> <a id="16683" href="Abstract.ZerSucLim.html#16670" class="Bound">a</a> <a id="16685" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="16687" href="Abstract.ZerSucLim.html#16672" class="Bound">b</a> <a id="16689" class="Symbol">→</a> <a id="16691" href="Abstract.ZerSucLim.html#16672" class="Bound">b</a> <a id="16693" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="16695" href="Abstract.ZerSucLim.html#16674" class="Bound">c</a> <a id="16697" class="Symbol">→</a> <a id="16699" href="Abstract.ZerSucLim.html#16670" class="Bound">a</a> <a id="16701" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="16703" href="Abstract.ZerSucLim.html#16674" class="Bound">c</a><a id="16704" class="Symbol">)</a>
  <a id="16708" class="Symbol">(</a><a id="16709" href="Abstract.ZerSucLim.html#16709" class="Bound">A-has-zero</a>   <a id="16722" class="Symbol">:</a> <a id="16724" href="Abstract.ZerSucLim.html#2068" class="Function">has-zero</a><a id="16732" class="Symbol">)</a>
  <a id="16736" class="Symbol">(</a><a id="16737" href="Abstract.ZerSucLim.html#16737" class="Bound">A-has-suc</a>    <a id="16750" class="Symbol">:</a> <a id="16752" href="Abstract.ZerSucLim.html#2271" class="Function">has-suc</a><a id="16759" class="Symbol">)</a>
  <a id="16763" class="Symbol">(</a><a id="16764" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a> <a id="16777" class="Symbol">:</a> <a id="16779" href="Abstract.ZerSucLim.html#4189" class="Function">has-limits</a><a id="16789" class="Symbol">)</a>
 <a id="16792" class="Keyword">where</a>
  <a id="no-go.&lt;-irreflexive"></a><a id="16800" href="Abstract.ZerSucLim.html#16800" class="Function">&lt;-irreflexive</a> <a id="16814" class="Symbol">:</a> <a id="16816" class="Symbol">{</a><a id="16817" href="Abstract.ZerSucLim.html#16817" class="Bound">a</a> <a id="16819" href="Abstract.ZerSucLim.html#16819" class="Bound">b</a> <a id="16821" class="Symbol">:</a> <a id="16823" href="Abstract.ZerSucLim.html#575" class="Bound">A</a><a id="16824" class="Symbol">}</a> <a id="16826" class="Symbol">→</a> <a id="16828" href="Abstract.ZerSucLim.html#16817" class="Bound">a</a> <a id="16830" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16832" href="Abstract.ZerSucLim.html#16819" class="Bound">b</a> <a id="16834" class="Symbol">→</a> <a id="16836" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="16838" class="Symbol">(</a><a id="16839" href="Abstract.ZerSucLim.html#16817" class="Bound">a</a> <a id="16841" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="16843" href="Abstract.ZerSucLim.html#16819" class="Bound">b</a><a id="16844" class="Symbol">)</a>
  <a id="16848" href="Abstract.ZerSucLim.html#16800" class="Function">&lt;-irreflexive</a> <a id="16862" class="Symbol">{</a><a id="16863" href="Abstract.ZerSucLim.html#16863" class="Bound">a</a><a id="16864" class="Symbol">}</a> <a id="16866" class="Symbol">{</a><a id="16867" href="Abstract.ZerSucLim.html#16867" class="Bound">b</a><a id="16868" class="Symbol">}</a> <a id="16870" href="Abstract.ZerSucLim.html#16870" class="Bound">p</a> <a id="16872" class="Symbol">=</a> <a id="16874" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="16880" class="Symbol">(λ</a> <a id="16883" href="Abstract.ZerSucLim.html#16883" class="Bound">x</a> <a id="16885" class="Symbol">→</a> <a id="16887" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="16889" class="Symbol">(</a><a id="16890" href="Abstract.ZerSucLim.html#16863" class="Bound">a</a> <a id="16892" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="16894" href="Abstract.ZerSucLim.html#16883" class="Bound">x</a><a id="16895" class="Symbol">))</a> <a id="16898" href="Abstract.ZerSucLim.html#16870" class="Bound">p</a> <a id="16900" class="Symbol">(</a><a id="16901" href="Abstract.ZerSucLim.html#16569" class="Bound">&lt;-irrefl</a> <a id="16910" href="Abstract.ZerSucLim.html#16863" class="Bound">a</a><a id="16911" class="Symbol">)</a>

  <a id="no-go.z"></a><a id="16916" href="Abstract.ZerSucLim.html#16916" class="Function">z</a> <a id="16918" class="Symbol">:</a> <a id="16920" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
  <a id="16924" href="Abstract.ZerSucLim.html#16916" class="Function">z</a> <a id="16926" class="Symbol">=</a> <a id="16928" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16932" href="Abstract.ZerSucLim.html#16709" class="Bound">A-has-zero</a>
  <a id="no-go.s"></a><a id="16945" href="Abstract.ZerSucLim.html#16945" class="Function">s</a> <a id="16947" class="Symbol">:</a> <a id="16949" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="16951" class="Symbol">→</a> <a id="16953" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
  <a id="16957" href="Abstract.ZerSucLim.html#16945" class="Function">s</a> <a id="16959" class="Symbol">=</a> <a id="16961" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16965" href="Abstract.ZerSucLim.html#16737" class="Bound">A-has-suc</a>
  <a id="no-go.lim"></a><a id="16977" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="16981" class="Symbol">:</a> <a id="16983" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="16991" class="Symbol">→</a> <a id="16993" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
  <a id="16997" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="17001" class="Symbol">=</a> <a id="17003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17007" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a>

  <a id="17023" class="Comment">-- Embedding of natural numbers into A</a>
  <a id="no-go.ι"></a><a id="17064" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17066" class="Symbol">:</a> <a id="17068" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17070" class="Symbol">→</a> <a id="17072" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
  <a id="17076" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a>  <a id="17079" class="Number">0</a>      <a id="17086" class="Symbol">=</a> <a id="17088" href="Abstract.ZerSucLim.html#16916" class="Function">z</a>
  <a id="17092" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17094" class="Symbol">(</a><a id="17095" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17099" href="Abstract.ZerSucLim.html#17099" class="Bound">i</a><a id="17100" class="Symbol">)</a> <a id="17102" class="Symbol">=</a> <a id="17104" href="Abstract.ZerSucLim.html#16945" class="Function">s</a> <a id="17106" class="Symbol">(</a><a id="17107" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17109" href="Abstract.ZerSucLim.html#17099" class="Bound">i</a><a id="17110" class="Symbol">)</a>
  <a id="no-go.ι-inc"></a><a id="17114" href="Abstract.ZerSucLim.html#17114" class="Function">ι-inc</a> <a id="17120" class="Symbol">:</a> <a id="17122" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="17138" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a>
  <a id="17142" href="Abstract.ZerSucLim.html#17114" class="Function">ι-inc</a> <a id="17148" href="Abstract.ZerSucLim.html#17148" class="Bound">i</a> <a id="17150" class="Symbol">=</a> <a id="17152" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17156" class="Symbol">(</a><a id="17157" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17161" href="Abstract.ZerSucLim.html#16737" class="Bound">A-has-suc</a> <a id="17171" class="Symbol">(</a><a id="17172" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17174" href="Abstract.ZerSucLim.html#17148" class="Bound">i</a><a id="17175" class="Symbol">))</a>

  <a id="17181" class="Comment">-- ω is the limit of ι</a>
  <a id="no-go.ω"></a><a id="17206" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="17208" class="Symbol">:</a> <a id="17210" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
  <a id="17214" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="17216" class="Symbol">=</a> <a id="17218" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="17222" class="Symbol">(</a><a id="17223" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17225" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17227" href="Abstract.ZerSucLim.html#17114" class="Function">ι-inc</a><a id="17232" class="Symbol">)</a>
  <a id="no-go.ι&lt;ω"></a><a id="17236" href="Abstract.ZerSucLim.html#17236" class="Function">ι&lt;ω</a> <a id="17240" class="Symbol">:</a> <a id="17242" class="Symbol">∀</a> <a id="17244" href="Abstract.ZerSucLim.html#17244" class="Bound">i</a> <a id="17246" class="Symbol">→</a> <a id="17248" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17250" href="Abstract.ZerSucLim.html#17244" class="Bound">i</a> <a id="17252" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="17254" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
  <a id="17258" href="Abstract.ZerSucLim.html#17236" class="Function">ι&lt;ω</a> <a id="17262" href="Abstract.ZerSucLim.html#17262" class="Bound">i</a> <a id="17264" class="Symbol">=</a> <a id="17266" href="Abstract.ZerSucLim.html#16658" class="Bound">&lt;∘≤-in-&lt;</a> <a id="17275" href="Abstract.ZerSucLim.html#17302" class="Function">claim₀</a> <a id="17282" href="Abstract.ZerSucLim.html#17352" class="Function">claim₁</a>
   <a id="17292" class="Keyword">where</a>
    <a id="17302" href="Abstract.ZerSucLim.html#17302" class="Function">claim₀</a> <a id="17309" class="Symbol">:</a> <a id="17311" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17313" href="Abstract.ZerSucLim.html#17262" class="Bound">i</a> <a id="17315" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="17317" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17319" class="Symbol">(</a><a id="17320" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17324" href="Abstract.ZerSucLim.html#17262" class="Bound">i</a><a id="17325" class="Symbol">)</a>
    <a id="17331" href="Abstract.ZerSucLim.html#17302" class="Function">claim₀</a> <a id="17338" class="Symbol">=</a> <a id="17340" href="Abstract.ZerSucLim.html#17114" class="Function">ι-inc</a> <a id="17346" href="Abstract.ZerSucLim.html#17262" class="Bound">i</a>
    <a id="17352" href="Abstract.ZerSucLim.html#17352" class="Function">claim₁</a> <a id="17359" class="Symbol">:</a> <a id="17361" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17363" class="Symbol">(</a><a id="17364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17368" href="Abstract.ZerSucLim.html#17262" class="Bound">i</a><a id="17369" class="Symbol">)</a> <a id="17371" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="17373" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="17379" href="Abstract.ZerSucLim.html#17352" class="Function">claim₁</a> <a id="17386" class="Symbol">=</a> <a id="17388" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17392" class="Symbol">(</a><a id="17393" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17397" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a> <a id="17410" class="Symbol">(</a><a id="17411" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17415" href="Abstract.ZerSucLim.html#17114" class="Function">ι-inc</a><a id="17420" class="Symbol">))</a> <a id="17423" class="Symbol">(</a><a id="17424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17428" href="Abstract.ZerSucLim.html#17262" class="Bound">i</a><a id="17429" class="Symbol">)</a>

  <a id="17434" class="Comment">-- Jumping sequence: (t ↑) &quot;jumps&quot; as soon as a tt is discovered in t.</a>
  <a id="no-go._↑"></a><a id="17507" href="Abstract.ZerSucLim.html#17507" class="Function Operator">_↑</a> <a id="17510" class="Symbol">:</a> <a id="17512" class="Symbol">(</a><a id="17513" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17515" class="Symbol">→</a> <a id="17517" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="17521" class="Symbol">)</a> <a id="17523" class="Symbol">→</a> <a id="17525" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17527" class="Symbol">→</a> <a id="17529" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
  <a id="17533" class="Symbol">(</a><a id="17534" href="Abstract.ZerSucLim.html#17534" class="Bound">t</a> <a id="17536" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="17537" class="Symbol">)</a>  <a id="17540" class="Number">0</a>      <a id="17547" class="Symbol">=</a> <a id="17549" href="Abstract.ZerSucLim.html#16916" class="Function">z</a>
  <a id="17553" class="Symbol">(</a><a id="17554" href="Abstract.ZerSucLim.html#17554" class="Bound">t</a> <a id="17556" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="17557" class="Symbol">)</a> <a id="17559" class="Symbol">(</a><a id="17560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17564" href="Abstract.ZerSucLim.html#17564" class="Bound">i</a><a id="17565" class="Symbol">)</a> <a id="17567" class="Symbol">=</a> <a id="17569" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="17572" class="Symbol">(</a><a id="17573" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="17590" href="Abstract.ZerSucLim.html#17554" class="Bound">t</a> <a id="17592" href="Abstract.ZerSucLim.html#17564" class="Bound">i</a><a id="17593" class="Symbol">)</a> <a id="17595" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="17600" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="17602" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="17607" class="Symbol">(</a><a id="17608" href="Abstract.ZerSucLim.html#16945" class="Function">s</a> <a id="17610" class="Symbol">((</a><a id="17612" href="Abstract.ZerSucLim.html#17554" class="Bound">t</a> <a id="17614" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="17615" class="Symbol">)</a> <a id="17617" href="Abstract.ZerSucLim.html#17564" class="Bound">i</a><a id="17618" class="Symbol">))</a>

  <a id="no-go.↑-spec-≡ι"></a><a id="17624" href="Abstract.ZerSucLim.html#17624" class="Function">↑-spec-≡ι</a> <a id="17634" class="Symbol">:</a> <a id="17636" class="Symbol">(</a><a id="17637" href="Abstract.ZerSucLim.html#17637" class="Bound">t</a> <a id="17639" class="Symbol">:</a> <a id="17641" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17643" class="Symbol">→</a> <a id="17645" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="17649" class="Symbol">)</a>
    <a id="17655" class="Symbol">→</a> <a id="17657" class="Symbol">(</a><a id="17658" href="Abstract.ZerSucLim.html#17658" class="Bound">n</a> <a id="17660" class="Symbol">:</a> <a id="17662" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17663" class="Symbol">)</a> <a id="17665" class="Symbol">→</a> <a id="17667" class="Symbol">(∀</a> <a id="17670" href="Abstract.ZerSucLim.html#17670" class="Bound">i</a> <a id="17672" class="Symbol">→</a> <a id="17674" href="Abstract.ZerSucLim.html#17670" class="Bound">i</a> <a id="17676" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="17680" href="Abstract.ZerSucLim.html#17658" class="Bound">n</a> <a id="17682" class="Symbol">→</a> <a id="17684" href="Abstract.ZerSucLim.html#17637" class="Bound">t</a> <a id="17686" href="Abstract.ZerSucLim.html#17670" class="Bound">i</a> <a id="17688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17690" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a><a id="17692" class="Symbol">)</a>
    <a id="17698" class="Symbol">→</a> <a id="17700" class="Symbol">(</a><a id="17701" href="Abstract.ZerSucLim.html#17637" class="Bound">t</a> <a id="17703" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="17704" class="Symbol">)</a> <a id="17706" href="Abstract.ZerSucLim.html#17658" class="Bound">n</a> <a id="17708" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17710" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="17712" href="Abstract.ZerSucLim.html#17658" class="Bound">n</a>
  <a id="17716" href="Abstract.ZerSucLim.html#17624" class="Function">↑-spec-≡ι</a> <a id="17726" href="Abstract.ZerSucLim.html#17726" class="Bound">t</a> <a id="17728" class="Number">0</a> <a id="17730" href="Abstract.ZerSucLim.html#17730" class="Bound">p</a> <a id="17732" class="Symbol">=</a> <a id="17734" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="17741" href="Abstract.ZerSucLim.html#17624" class="Function">↑-spec-≡ι</a> <a id="17751" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="17753" class="Symbol">(</a><a id="17754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17758" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="17759" class="Symbol">)</a> <a id="17761" href="Abstract.ZerSucLim.html#17761" class="Bound">p</a> <a id="17763" class="Symbol">=</a> <a id="17765" href="Abstract.ZerSucLim.html#18178" class="Function">goal</a>
   <a id="17773" class="Keyword">where</a>
    <a id="17783" href="Abstract.ZerSucLim.html#17783" class="Function">claim₀</a> <a id="17790" class="Symbol">:</a> <a id="17792" class="Symbol">∀</a> <a id="17794" href="Abstract.ZerSucLim.html#17794" class="Bound">i</a> <a id="17796" class="Symbol">→</a> <a id="17798" href="Abstract.ZerSucLim.html#17794" class="Bound">i</a> <a id="17800" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="17804" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a> <a id="17806" class="Symbol">→</a> <a id="17808" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="17810" href="Abstract.ZerSucLim.html#17794" class="Bound">i</a> <a id="17812" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17814" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a>
    <a id="17821" href="Abstract.ZerSucLim.html#17783" class="Function">claim₀</a> <a id="17828" href="Abstract.ZerSucLim.html#17828" class="Bound">i</a> <a id="17830" href="Abstract.ZerSucLim.html#17830" class="Bound">i≤n</a> <a id="17834" class="Symbol">=</a> <a id="17836" href="Abstract.ZerSucLim.html#17761" class="Bound">p</a> <a id="17838" href="Abstract.ZerSucLim.html#17828" class="Bound">i</a> <a id="17840" class="Symbol">(</a><a id="17841" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="17853" href="Abstract.ZerSucLim.html#17830" class="Bound">i≤n</a><a id="17856" class="Symbol">)</a>
    <a id="17862" href="Abstract.ZerSucLim.html#17862" class="Function">claim₁</a> <a id="17869" class="Symbol">:</a> <a id="17871" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="17888" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="17890" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a> <a id="17892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17894" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a>
    <a id="17901" href="Abstract.ZerSucLim.html#17862" class="Function">claim₁</a> <a id="17908" class="Symbol">=</a> <a id="17910" href="BooleanSequence.html#5371" class="Function">least-index-true-spec-ff</a> <a id="17935" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="17937" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a> <a id="17939" href="Abstract.ZerSucLim.html#17783" class="Function">claim₀</a>
    <a id="17950" href="Abstract.ZerSucLim.html#17950" class="Function">claim₂</a> <a id="17957" class="Symbol">:</a> <a id="17959" class="Symbol">(</a><a id="17960" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="17962" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="17963" class="Symbol">)</a> <a id="17965" class="Symbol">(</a><a id="17966" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17970" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="17971" class="Symbol">)</a> <a id="17973" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17975" href="Abstract.ZerSucLim.html#16945" class="Function">s</a><a id="17976" class="Symbol">((</a><a id="17978" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="17980" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="17981" class="Symbol">)</a> <a id="17983" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="17984" class="Symbol">)</a>
    <a id="17990" href="Abstract.ZerSucLim.html#17950" class="Function">claim₂</a> <a id="17997" class="Symbol">=</a> <a id="17999" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18004" class="Symbol">(</a><a id="18005" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="18013" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="18015" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="18020" href="Abstract.ZerSucLim.html#16945" class="Function">s</a><a id="18021" class="Symbol">((</a><a id="18023" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="18025" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18026" class="Symbol">)</a> <a id="18028" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="18029" class="Symbol">))</a> <a id="18032" href="Abstract.ZerSucLim.html#17862" class="Function">claim₁</a>
    <a id="18043" href="Abstract.ZerSucLim.html#18043" class="Function">IH</a> <a id="18046" class="Symbol">:</a> <a id="18048" class="Symbol">(</a><a id="18049" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="18051" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18052" class="Symbol">)</a> <a id="18054" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a> <a id="18056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18058" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="18060" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a>
    <a id="18066" href="Abstract.ZerSucLim.html#18043" class="Function">IH</a> <a id="18069" class="Symbol">=</a> <a id="18071" href="Abstract.ZerSucLim.html#17624" class="Function">↑-spec-≡ι</a> <a id="18081" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="18083" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a> <a id="18085" class="Symbol">(λ</a> <a id="18088" href="Abstract.ZerSucLim.html#18088" class="Bound">i</a> <a id="18090" href="Abstract.ZerSucLim.html#18090" class="Bound">i&lt;n</a> <a id="18094" class="Symbol">→</a> <a id="18096" href="Abstract.ZerSucLim.html#17761" class="Bound">p</a> <a id="18098" href="Abstract.ZerSucLim.html#18088" class="Bound">i</a> <a id="18100" class="Symbol">(</a><a id="18101" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="18109" href="Abstract.ZerSucLim.html#18090" class="Bound">i&lt;n</a><a id="18112" class="Symbol">))</a>
    <a id="18119" href="Abstract.ZerSucLim.html#18119" class="Function">claim₃</a> <a id="18126" class="Symbol">:</a> <a id="18128" href="Abstract.ZerSucLim.html#16945" class="Function">s</a><a id="18129" class="Symbol">((</a><a id="18131" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="18133" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18134" class="Symbol">)</a> <a id="18136" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="18137" class="Symbol">)</a> <a id="18139" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18141" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="18143" class="Symbol">(</a><a id="18144" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18148" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="18149" class="Symbol">)</a>
    <a id="18155" href="Abstract.ZerSucLim.html#18119" class="Function">claim₃</a> <a id="18162" class="Symbol">=</a> <a id="18164" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18169" href="Abstract.ZerSucLim.html#16945" class="Function">s</a> <a id="18171" href="Abstract.ZerSucLim.html#18043" class="Function">IH</a>
    <a id="18178" href="Abstract.ZerSucLim.html#18178" class="Function">goal</a> <a id="18183" class="Symbol">:</a> <a id="18185" class="Symbol">(</a><a id="18186" href="Abstract.ZerSucLim.html#17751" class="Bound">t</a> <a id="18188" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18189" class="Symbol">)</a> <a id="18191" class="Symbol">(</a><a id="18192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18196" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="18197" class="Symbol">)</a> <a id="18199" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18201" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="18203" class="Symbol">(</a><a id="18204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18208" href="Abstract.ZerSucLim.html#17758" class="Bound">n</a><a id="18209" class="Symbol">)</a>
    <a id="18215" href="Abstract.ZerSucLim.html#18178" class="Function">goal</a> <a id="18220" class="Symbol">=</a> <a id="18222" href="Abstract.ZerSucLim.html#17950" class="Function">claim₂</a> <a id="18229" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18231" href="Abstract.ZerSucLim.html#18119" class="Function">claim₃</a>

  <a id="no-go.↑-spec-&lt;ω"></a><a id="18241" href="Abstract.ZerSucLim.html#18241" class="Function">↑-spec-&lt;ω</a> <a id="18251" class="Symbol">:</a> <a id="18253" class="Symbol">(</a><a id="18254" href="Abstract.ZerSucLim.html#18254" class="Bound">t</a> <a id="18256" class="Symbol">:</a> <a id="18258" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18260" class="Symbol">→</a> <a id="18262" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="18266" class="Symbol">)</a>
    <a id="18272" class="Symbol">→</a> <a id="18274" class="Symbol">(</a><a id="18275" href="Abstract.ZerSucLim.html#18275" class="Bound">i</a> <a id="18277" class="Symbol">:</a> <a id="18279" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18280" class="Symbol">)</a> <a id="18282" class="Symbol">→</a> <a id="18284" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="18301" href="Abstract.ZerSucLim.html#18254" class="Bound">t</a> <a id="18303" href="Abstract.ZerSucLim.html#18275" class="Bound">i</a> <a id="18305" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18307" href="Abstract.ZerSucLim.html#827" class="InductiveConstructor">tt</a>
    <a id="18314" class="Symbol">→</a> <a id="18316" class="Symbol">(</a><a id="18317" href="Abstract.ZerSucLim.html#18254" class="Bound">t</a> <a id="18319" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18320" class="Symbol">)</a> <a id="18322" href="Abstract.ZerSucLim.html#18275" class="Bound">i</a> <a id="18324" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="18326" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
  <a id="18330" href="Abstract.ZerSucLim.html#18241" class="Function">↑-spec-&lt;ω</a> <a id="18340" href="Abstract.ZerSucLim.html#18340" class="Bound">t</a> <a id="18342" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a> <a id="18344" href="Abstract.ZerSucLim.html#18344" class="Bound">p</a> <a id="18346" class="Symbol">=</a> <a id="18348" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18354" class="Symbol">(</a><a id="18355" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;</a> <a id="18358" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a><a id="18359" class="Symbol">)</a> <a id="18361" class="Symbol">(</a><a id="18362" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18366" href="Abstract.ZerSucLim.html#18466" class="Function">claim₀</a><a id="18372" class="Symbol">)</a> <a id="18374" href="Abstract.ZerSucLim.html#18522" class="Function">claim₁</a>
   <a id="18384" class="Keyword">where</a>
    <a id="18394" href="Abstract.ZerSucLim.html#18394" class="Function">q</a> <a id="18396" class="Symbol">:</a> <a id="18398" class="Symbol">∀</a> <a id="18400" href="Abstract.ZerSucLim.html#18400" class="Bound">j</a> <a id="18402" class="Symbol">→</a> <a id="18404" href="Abstract.ZerSucLim.html#18400" class="Bound">j</a> <a id="18406" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="18410" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a> <a id="18412" class="Symbol">→</a> <a id="18414" href="Abstract.ZerSucLim.html#18340" class="Bound">t</a> <a id="18416" href="Abstract.ZerSucLim.html#18400" class="Bound">j</a> <a id="18418" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18420" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a>
    <a id="18427" href="Abstract.ZerSucLim.html#18394" class="Function">q</a> <a id="18429" class="Symbol">=</a> <a id="18431" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="18456" href="Abstract.ZerSucLim.html#18340" class="Bound">t</a> <a id="18458" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a> <a id="18460" href="Abstract.ZerSucLim.html#18344" class="Bound">p</a>
    <a id="18466" href="Abstract.ZerSucLim.html#18466" class="Function">claim₀</a> <a id="18473" class="Symbol">:</a> <a id="18475" class="Symbol">(</a><a id="18476" href="Abstract.ZerSucLim.html#18340" class="Bound">t</a> <a id="18478" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18479" class="Symbol">)</a> <a id="18481" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a> <a id="18483" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18485" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="18487" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a>
    <a id="18493" href="Abstract.ZerSucLim.html#18466" class="Function">claim₀</a> <a id="18500" class="Symbol">=</a> <a id="18502" href="Abstract.ZerSucLim.html#17624" class="Function">↑-spec-≡ι</a> <a id="18512" href="Abstract.ZerSucLim.html#18340" class="Bound">t</a> <a id="18514" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a> <a id="18516" href="Abstract.ZerSucLim.html#18394" class="Function">q</a>
    <a id="18522" href="Abstract.ZerSucLim.html#18522" class="Function">claim₁</a> <a id="18529" class="Symbol">:</a> <a id="18531" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="18533" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a> <a id="18535" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="18537" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="18543" href="Abstract.ZerSucLim.html#18522" class="Function">claim₁</a> <a id="18550" class="Symbol">=</a> <a id="18552" href="Abstract.ZerSucLim.html#17236" class="Function">ι&lt;ω</a> <a id="18556" href="Abstract.ZerSucLim.html#18342" class="Bound">i</a>

  <a id="no-go.↑-inc"></a><a id="18561" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="18567" class="Symbol">:</a> <a id="18569" class="Symbol">(</a><a id="18570" href="Abstract.ZerSucLim.html#18570" class="Bound">t</a> <a id="18572" class="Symbol">:</a> <a id="18574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18576" class="Symbol">→</a> <a id="18578" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="18582" class="Symbol">)</a> <a id="18584" class="Symbol">→</a> <a id="18586" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="18602" class="Symbol">(</a><a id="18603" href="Abstract.ZerSucLim.html#18570" class="Bound">t</a> <a id="18605" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18606" class="Symbol">)</a>
  <a id="18610" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="18616" href="Abstract.ZerSucLim.html#18616" class="Bound">t</a> <a id="18618" href="Abstract.ZerSucLim.html#18618" class="Bound">i</a> <a id="18620" class="Keyword">with</a> <a id="18625" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="18642" href="Abstract.ZerSucLim.html#18616" class="Bound">t</a> <a id="18644" href="Abstract.ZerSucLim.html#18618" class="Bound">i</a> <a id="18646" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="18648" href="Abstract.ZerSucLim.html#827" class="InductiveConstructor">tt</a>
  <a id="18653" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="18659" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18661" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a> <a id="18663" class="Symbol">|</a> <a id="18665" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="18669" href="Abstract.ZerSucLim.html#18669" class="Bound">p</a> <a id="18671" class="Symbol">=</a> <a id="18673" href="Abstract.ZerSucLim.html#18824" class="Function">goal</a>
   <a id="18681" class="Keyword">where</a>
    <a id="18691" href="Abstract.ZerSucLim.html#18691" class="Function">claim₀</a> <a id="18698" class="Symbol">:</a> <a id="18700" class="Symbol">(</a><a id="18701" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18703" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18704" class="Symbol">)</a> <a id="18706" class="Symbol">(</a><a id="18707" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18711" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a><a id="18712" class="Symbol">)</a> <a id="18714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18716" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="18722" href="Abstract.ZerSucLim.html#18691" class="Function">claim₀</a> <a id="18729" class="Symbol">=</a> <a id="18731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18736" class="Symbol">(</a><a id="18737" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="18745" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="18747" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="18752" href="Abstract.ZerSucLim.html#16945" class="Function">s</a><a id="18753" class="Symbol">((</a><a id="18755" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18757" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18758" class="Symbol">)</a> <a id="18760" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a><a id="18761" class="Symbol">))</a> <a id="18764" href="Abstract.ZerSucLim.html#18669" class="Bound">p</a>
    <a id="18770" href="Abstract.ZerSucLim.html#18770" class="Function">claim₁</a> <a id="18777" class="Symbol">:</a> <a id="18779" class="Symbol">(</a><a id="18780" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18782" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18783" class="Symbol">)</a> <a id="18785" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a> <a id="18787" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="18789" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="18795" href="Abstract.ZerSucLim.html#18770" class="Function">claim₁</a> <a id="18802" class="Symbol">=</a> <a id="18804" href="Abstract.ZerSucLim.html#18241" class="Function">↑-spec-&lt;ω</a> <a id="18814" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18816" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a> <a id="18818" href="Abstract.ZerSucLim.html#18669" class="Bound">p</a>
    <a id="18824" href="Abstract.ZerSucLim.html#18824" class="Function">goal</a> <a id="18829" class="Symbol">:</a> <a id="18831" class="Symbol">(</a><a id="18832" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18834" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18835" class="Symbol">)</a> <a id="18837" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a> <a id="18839" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="18841" class="Symbol">(</a><a id="18842" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18844" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18845" class="Symbol">)</a> <a id="18847" class="Symbol">(</a><a id="18848" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18852" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a><a id="18853" class="Symbol">)</a>
    <a id="18859" href="Abstract.ZerSucLim.html#18824" class="Function">goal</a> <a id="18864" class="Symbol">=</a> <a id="18866" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18872" class="Symbol">((</a><a id="18874" href="Abstract.ZerSucLim.html#18659" class="Bound">t</a> <a id="18876" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="18877" class="Symbol">)</a> <a id="18879" href="Abstract.ZerSucLim.html#18661" class="Bound">i</a> <a id="18881" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;_</a><a id="18883" class="Symbol">)</a> <a id="18885" class="Symbol">(</a><a id="18886" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18890" href="Abstract.ZerSucLim.html#18691" class="Function">claim₀</a><a id="18896" class="Symbol">)</a> <a id="18898" href="Abstract.ZerSucLim.html#18770" class="Function">claim₁</a>
  <a id="18907" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="18913" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="18915" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a> <a id="18917" class="Symbol">|</a> <a id="18919" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="18922" href="Abstract.ZerSucLim.html#18922" class="Bound">¬p</a> <a id="18925" class="Symbol">=</a> <a id="18927" href="Abstract.ZerSucLim.html#19171" class="Function">goal</a>
   <a id="18935" class="Keyword">where</a>
    <a id="18945" href="Abstract.ZerSucLim.html#18945" class="Function">p</a> <a id="18947" class="Symbol">:</a> <a id="18949" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="18966" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="18968" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a> <a id="18970" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18972" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a>
    <a id="18979" href="Abstract.ZerSucLim.html#18945" class="Function">p</a> <a id="18981" class="Symbol">=</a> <a id="18983" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="18995" class="Symbol">_</a> <a id="18997" href="Abstract.ZerSucLim.html#18922" class="Bound">¬p</a>
    <a id="19004" href="Abstract.ZerSucLim.html#19004" class="Function">claim₀</a> <a id="19011" class="Symbol">:</a> <a id="19013" class="Symbol">(</a><a id="19014" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19016" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19017" class="Symbol">)</a> <a id="19019" class="Symbol">(</a><a id="19020" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19024" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a><a id="19025" class="Symbol">)</a> <a id="19027" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19029" href="Abstract.ZerSucLim.html#16945" class="Function">s</a> <a id="19031" class="Symbol">((</a><a id="19033" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19035" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19036" class="Symbol">)</a> <a id="19038" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a><a id="19039" class="Symbol">)</a>
    <a id="19045" href="Abstract.ZerSucLim.html#19004" class="Function">claim₀</a> <a id="19052" class="Symbol">=</a> <a id="19054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19059" class="Symbol">(</a><a id="19060" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="19068" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="19070" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="19075" href="Abstract.ZerSucLim.html#16945" class="Function">s</a><a id="19076" class="Symbol">((</a><a id="19078" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19080" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19081" class="Symbol">)</a> <a id="19083" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a><a id="19084" class="Symbol">))</a> <a id="19087" href="Abstract.ZerSucLim.html#18945" class="Function">p</a>
    <a id="19093" href="Abstract.ZerSucLim.html#19093" class="Function">claim₁</a> <a id="19100" class="Symbol">:</a> <a id="19102" class="Symbol">(</a><a id="19103" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19105" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19106" class="Symbol">)</a> <a id="19108" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a> <a id="19110" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="19112" href="Abstract.ZerSucLim.html#16945" class="Function">s</a> <a id="19114" class="Symbol">((</a><a id="19116" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19118" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19119" class="Symbol">)</a> <a id="19121" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a><a id="19122" class="Symbol">)</a>
    <a id="19128" href="Abstract.ZerSucLim.html#19093" class="Function">claim₁</a> <a id="19135" class="Symbol">=</a> <a id="19137" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19141" class="Symbol">(</a><a id="19142" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="19146" href="Abstract.ZerSucLim.html#16737" class="Bound">A-has-suc</a> <a id="19156" class="Symbol">((</a><a id="19158" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19160" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19161" class="Symbol">)</a> <a id="19163" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a><a id="19164" class="Symbol">))</a>
    <a id="19171" href="Abstract.ZerSucLim.html#19171" class="Function">goal</a> <a id="19176" class="Symbol">:</a> <a id="19178" class="Symbol">(</a><a id="19179" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19181" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19182" class="Symbol">)</a> <a id="19184" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a> <a id="19186" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="19188" class="Symbol">(</a><a id="19189" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19191" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19192" class="Symbol">)</a> <a id="19194" class="Symbol">(</a><a id="19195" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19199" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a><a id="19200" class="Symbol">)</a>
    <a id="19206" href="Abstract.ZerSucLim.html#19171" class="Function">goal</a> <a id="19211" class="Symbol">=</a> <a id="19213" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="19219" class="Symbol">((</a><a id="19221" href="Abstract.ZerSucLim.html#18913" class="Bound">t</a> <a id="19223" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19224" class="Symbol">)</a> <a id="19226" href="Abstract.ZerSucLim.html#18915" class="Bound">i</a> <a id="19228" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;_</a><a id="19230" class="Symbol">)</a> <a id="19232" class="Symbol">(</a><a id="19233" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19237" href="Abstract.ZerSucLim.html#19004" class="Function">claim₀</a><a id="19243" class="Symbol">)</a> <a id="19245" href="Abstract.ZerSucLim.html#19093" class="Function">claim₁</a>

  <a id="no-go.↑-inc&#39;"></a><a id="19255" href="Abstract.ZerSucLim.html#19255" class="Function">↑-inc&#39;</a> <a id="19262" class="Symbol">:</a> <a id="19264" class="Symbol">(</a><a id="19265" href="Abstract.ZerSucLim.html#19265" class="Bound">t</a> <a id="19267" class="Symbol">:</a> <a id="19269" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19271" class="Symbol">→</a> <a id="19273" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="19277" class="Symbol">)</a> <a id="19279" class="Symbol">(</a><a id="19280" href="Abstract.ZerSucLim.html#19280" class="Bound">i</a> <a id="19282" href="Abstract.ZerSucLim.html#19282" class="Bound">j</a> <a id="19284" class="Symbol">:</a> <a id="19286" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19287" class="Symbol">)</a> <a id="19289" class="Symbol">→</a> <a id="19291" href="Abstract.ZerSucLim.html#19280" class="Bound">i</a> <a id="19293" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="19297" href="Abstract.ZerSucLim.html#19282" class="Bound">j</a> <a id="19299" class="Symbol">→</a> <a id="19301" class="Symbol">(</a><a id="19302" href="Abstract.ZerSucLim.html#19265" class="Bound">t</a> <a id="19304" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19305" class="Symbol">)</a> <a id="19307" href="Abstract.ZerSucLim.html#19280" class="Bound">i</a> <a id="19309" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="19311" class="Symbol">(</a><a id="19312" href="Abstract.ZerSucLim.html#19265" class="Bound">t</a> <a id="19314" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19315" class="Symbol">)</a> <a id="19317" href="Abstract.ZerSucLim.html#19282" class="Bound">j</a>
  <a id="19321" href="Abstract.ZerSucLim.html#19255" class="Function">↑-inc&#39;</a> <a id="19328" href="Abstract.ZerSucLim.html#19328" class="Bound">t</a> <a id="19330" href="Abstract.ZerSucLim.html#19330" class="Bound">i</a> <a id="19332" class="Number">0</a> <a id="19334" href="Abstract.ZerSucLim.html#19334" class="Bound">i&lt;0</a> <a id="19338" class="Symbol">=</a> <a id="19340" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="19346" class="Symbol">(</a><a id="19347" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="19358" href="Abstract.ZerSucLim.html#19334" class="Bound">i&lt;0</a><a id="19361" class="Symbol">)</a>
  <a id="19365" href="Abstract.ZerSucLim.html#19255" class="Function">↑-inc&#39;</a> <a id="19372" href="Abstract.ZerSucLim.html#19372" class="Bound">t</a> <a id="19374" href="Abstract.ZerSucLim.html#19374" class="Bound">i</a> <a id="19376" class="Symbol">(</a><a id="19377" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19381" href="Abstract.ZerSucLim.html#19381" class="Bound">j</a><a id="19382" class="Symbol">)</a> <a id="19384" class="Symbol">(</a><a id="19385" class="Number">0</a> <a id="19387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19389" href="Abstract.ZerSucLim.html#19389" class="Bound">i+1≡j+1</a><a id="19396" class="Symbol">)</a> <a id="19398" class="Symbol">=</a> <a id="19400" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="19406" class="Symbol">(λ</a> <a id="19409" href="Abstract.ZerSucLim.html#19409" class="Bound">x</a> <a id="19411" class="Symbol">→</a> <a id="19413" class="Symbol">(</a><a id="19414" href="Abstract.ZerSucLim.html#19372" class="Bound">t</a> <a id="19416" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19417" class="Symbol">)</a> <a id="19419" href="Abstract.ZerSucLim.html#19374" class="Bound">i</a> <a id="19421" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="19423" class="Symbol">(</a><a id="19424" href="Abstract.ZerSucLim.html#19372" class="Bound">t</a> <a id="19426" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19427" class="Symbol">)</a> <a id="19429" href="Abstract.ZerSucLim.html#19409" class="Bound">x</a><a id="19430" class="Symbol">)</a> <a id="19432" href="Abstract.ZerSucLim.html#19389" class="Bound">i+1≡j+1</a> <a id="19440" class="Symbol">(</a><a id="19441" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="19447" href="Abstract.ZerSucLim.html#19372" class="Bound">t</a> <a id="19449" href="Abstract.ZerSucLim.html#19374" class="Bound">i</a><a id="19450" class="Symbol">)</a>
  <a id="19454" href="Abstract.ZerSucLim.html#19255" class="Function">↑-inc&#39;</a> <a id="19461" href="Abstract.ZerSucLim.html#19461" class="Bound">t</a> <a id="19463" href="Abstract.ZerSucLim.html#19463" class="Bound">i</a> <a id="19465" class="Symbol">(</a><a id="19466" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19470" href="Abstract.ZerSucLim.html#19470" class="Bound">j</a><a id="19471" class="Symbol">)</a> <a id="19473" class="Symbol">(</a><a id="19474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19478" href="Abstract.ZerSucLim.html#19478" class="Bound">k</a> <a id="19480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19482" href="Abstract.ZerSucLim.html#19482" class="Bound">k+i+1≡j</a><a id="19489" class="Symbol">)</a> <a id="19491" class="Symbol">=</a> <a id="19493" href="Abstract.ZerSucLim.html#16597" class="Bound">&lt;-trans</a> <a id="19501" class="Symbol">_</a> <a id="19503" class="Symbol">_</a> <a id="19505" class="Symbol">_</a> <a id="19507" href="Abstract.ZerSucLim.html#19528" class="Function">IH</a> <a id="19510" href="Abstract.ZerSucLim.html#19598" class="Function">fact</a>
   <a id="19518" class="Keyword">where</a>
    <a id="19528" href="Abstract.ZerSucLim.html#19528" class="Function">IH</a> <a id="19531" class="Symbol">:</a> <a id="19533" class="Symbol">(</a><a id="19534" href="Abstract.ZerSucLim.html#19461" class="Bound">t</a> <a id="19536" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19537" class="Symbol">)</a> <a id="19539" href="Abstract.ZerSucLim.html#19463" class="Bound">i</a> <a id="19541" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="19543" class="Symbol">(</a><a id="19544" href="Abstract.ZerSucLim.html#19461" class="Bound">t</a> <a id="19546" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19547" class="Symbol">)</a> <a id="19549" href="Abstract.ZerSucLim.html#19470" class="Bound">j</a>
    <a id="19555" href="Abstract.ZerSucLim.html#19528" class="Function">IH</a> <a id="19558" class="Symbol">=</a> <a id="19560" href="Abstract.ZerSucLim.html#19255" class="Function">↑-inc&#39;</a> <a id="19567" href="Abstract.ZerSucLim.html#19461" class="Bound">t</a> <a id="19569" href="Abstract.ZerSucLim.html#19463" class="Bound">i</a> <a id="19571" href="Abstract.ZerSucLim.html#19470" class="Bound">j</a> <a id="19573" class="Symbol">(</a><a id="19574" href="Abstract.ZerSucLim.html#19478" class="Bound">k</a> <a id="19576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19578" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="19585" href="Abstract.ZerSucLim.html#19482" class="Bound">k+i+1≡j</a><a id="19592" class="Symbol">)</a>
    <a id="19598" href="Abstract.ZerSucLim.html#19598" class="Function">fact</a> <a id="19603" class="Symbol">:</a> <a id="19605" class="Symbol">(</a><a id="19606" href="Abstract.ZerSucLim.html#19461" class="Bound">t</a> <a id="19608" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19609" class="Symbol">)</a> <a id="19611" href="Abstract.ZerSucLim.html#19470" class="Bound">j</a> <a id="19613" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="19615" class="Symbol">(</a><a id="19616" href="Abstract.ZerSucLim.html#19461" class="Bound">t</a> <a id="19618" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19619" class="Symbol">)</a> <a id="19621" class="Symbol">(</a><a id="19622" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19626" href="Abstract.ZerSucLim.html#19470" class="Bound">j</a><a id="19627" class="Symbol">)</a>
    <a id="19633" href="Abstract.ZerSucLim.html#19598" class="Function">fact</a> <a id="19638" class="Symbol">=</a> <a id="19640" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="19646" href="Abstract.ZerSucLim.html#19461" class="Bound">t</a> <a id="19648" href="Abstract.ZerSucLim.html#19470" class="Bound">j</a>

  <a id="no-go.↑-spec-&gt;ω"></a><a id="19653" href="Abstract.ZerSucLim.html#19653" class="Function">↑-spec-&gt;ω</a> <a id="19663" class="Symbol">:</a> <a id="19665" class="Symbol">(</a><a id="19666" href="Abstract.ZerSucLim.html#19666" class="Bound">t</a> <a id="19668" class="Symbol">:</a> <a id="19670" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19672" class="Symbol">→</a> <a id="19674" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="19678" class="Symbol">)</a>
    <a id="19684" class="Symbol">→</a> <a id="19686" class="Symbol">(</a><a id="19687" href="Abstract.ZerSucLim.html#19687" class="Bound">i</a> <a id="19689" class="Symbol">:</a> <a id="19691" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19692" class="Symbol">)</a> <a id="19694" class="Symbol">→</a> <a id="19696" href="Abstract.ZerSucLim.html#19666" class="Bound">t</a> <a id="19698" href="Abstract.ZerSucLim.html#19687" class="Bound">i</a> <a id="19700" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19702" href="Abstract.ZerSucLim.html#827" class="InductiveConstructor">tt</a>
    <a id="19709" class="Symbol">→</a> <a id="19711" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="19713" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="19715" class="Symbol">(</a><a id="19716" href="Abstract.ZerSucLim.html#19666" class="Bound">t</a> <a id="19718" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="19719" class="Symbol">)</a> <a id="19721" class="Symbol">(</a><a id="19722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19726" class="Symbol">(</a><a id="19727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19731" href="Abstract.ZerSucLim.html#19687" class="Bound">i</a><a id="19732" class="Symbol">))</a>
  <a id="19737" href="Abstract.ZerSucLim.html#19653" class="Function">↑-spec-&gt;ω</a> <a id="19747" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="19749" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a> <a id="19751" href="Abstract.ZerSucLim.html#19751" class="Bound">ti≡tt</a> <a id="19757" class="Symbol">=</a> <a id="19759" href="Abstract.ZerSucLim.html#20260" class="Function">goal</a>
   <a id="19767" class="Keyword">where</a>
    <a id="19777" href="Abstract.ZerSucLim.html#19777" class="Function">n</a> <a id="19779" class="Symbol">:</a> <a id="19781" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="19787" href="Abstract.ZerSucLim.html#19777" class="Function">n</a> <a id="19789" class="Symbol">=</a> <a id="19791" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19795" class="Symbol">(</a><a id="19796" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="19821" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="19823" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a> <a id="19825" href="Abstract.ZerSucLim.html#19751" class="Bound">ti≡tt</a><a id="19830" class="Symbol">)</a>
    <a id="19836" href="Abstract.ZerSucLim.html#19836" class="Function">n≤i</a> <a id="19840" class="Symbol">:</a> <a id="19842" href="Abstract.ZerSucLim.html#19777" class="Function">n</a> <a id="19844" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="19848" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a>
    <a id="19854" href="Abstract.ZerSucLim.html#19836" class="Function">n≤i</a> <a id="19858" class="Symbol">=</a> <a id="19860" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19864" class="Symbol">(</a><a id="19865" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="19869" class="Symbol">(</a><a id="19870" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="19895" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="19897" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a> <a id="19899" href="Abstract.ZerSucLim.html#19751" class="Bound">ti≡tt</a><a id="19904" class="Symbol">))</a>
    <a id="19911" href="Abstract.ZerSucLim.html#19911" class="Function">p</a> <a id="19913" class="Symbol">:</a> <a id="19915" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="19932" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="19934" href="Abstract.ZerSucLim.html#19777" class="Function">n</a> <a id="19936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19938" href="Abstract.ZerSucLim.html#827" class="InductiveConstructor">tt</a>
    <a id="19945" href="Abstract.ZerSucLim.html#19911" class="Function">p</a> <a id="19947" class="Symbol">=</a> <a id="19949" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="19953" class="Symbol">(</a><a id="19954" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="19958" class="Symbol">(</a><a id="19959" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="19984" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="19986" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a> <a id="19988" href="Abstract.ZerSucLim.html#19751" class="Bound">ti≡tt</a><a id="19993" class="Symbol">))</a>
    <a id="20000" href="Abstract.ZerSucLim.html#20000" class="Function">claim₀</a> <a id="20007" class="Symbol">:</a> <a id="20009" class="Symbol">(</a><a id="20010" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="20012" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20013" class="Symbol">)</a> <a id="20015" class="Symbol">(</a><a id="20016" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20020" href="Abstract.ZerSucLim.html#19777" class="Function">n</a><a id="20021" class="Symbol">)</a> <a id="20023" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20025" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="20031" href="Abstract.ZerSucLim.html#20000" class="Function">claim₀</a> <a id="20038" class="Symbol">=</a> <a id="20040" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20045" class="Symbol">(</a><a id="20046" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="20054" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="20056" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="20061" href="Abstract.ZerSucLim.html#16945" class="Function">s</a><a id="20062" class="Symbol">((</a><a id="20064" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="20066" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20067" class="Symbol">)</a> <a id="20069" href="Abstract.ZerSucLim.html#19777" class="Function">n</a><a id="20070" class="Symbol">))</a> <a id="20073" href="Abstract.ZerSucLim.html#19911" class="Function">p</a>
    <a id="20079" href="Abstract.ZerSucLim.html#20079" class="Function">n+1&lt;i+2</a> <a id="20087" class="Symbol">:</a> <a id="20089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20093" href="Abstract.ZerSucLim.html#19777" class="Function">n</a> <a id="20095" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="20099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20103" class="Symbol">(</a><a id="20104" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20108" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a><a id="20109" class="Symbol">)</a>
    <a id="20115" href="Abstract.ZerSucLim.html#20079" class="Function">n+1&lt;i+2</a> <a id="20123" class="Symbol">=</a> <a id="20125" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="20137" class="Symbol">(</a><a id="20138" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="20150" href="Abstract.ZerSucLim.html#19836" class="Function">n≤i</a><a id="20153" class="Symbol">)</a>
    <a id="20159" href="Abstract.ZerSucLim.html#20159" class="Function">claim₁</a> <a id="20166" class="Symbol">:</a> <a id="20168" class="Symbol">(</a><a id="20169" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="20171" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20172" class="Symbol">)</a> <a id="20174" class="Symbol">(</a><a id="20175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20179" href="Abstract.ZerSucLim.html#19777" class="Function">n</a><a id="20180" class="Symbol">)</a> <a id="20182" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="20184" class="Symbol">(</a><a id="20185" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="20187" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20188" class="Symbol">)</a> <a id="20190" class="Symbol">(</a><a id="20191" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20195" class="Symbol">(</a><a id="20196" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20200" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a><a id="20201" class="Symbol">))</a>
    <a id="20208" href="Abstract.ZerSucLim.html#20159" class="Function">claim₁</a> <a id="20215" class="Symbol">=</a> <a id="20217" href="Abstract.ZerSucLim.html#19255" class="Function">↑-inc&#39;</a> <a id="20224" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="20226" class="Symbol">(</a><a id="20227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20231" href="Abstract.ZerSucLim.html#19777" class="Function">n</a><a id="20232" class="Symbol">)</a> <a id="20234" class="Symbol">(</a><a id="20235" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20239" class="Symbol">(</a><a id="20240" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20244" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a><a id="20245" class="Symbol">))</a> <a id="20248" href="Abstract.ZerSucLim.html#20079" class="Function">n+1&lt;i+2</a>
    <a id="20260" href="Abstract.ZerSucLim.html#20260" class="Function">goal</a> <a id="20265" class="Symbol">:</a> <a id="20267" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="20269" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="20271" class="Symbol">(</a><a id="20272" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="20274" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20275" class="Symbol">)</a> <a id="20277" class="Symbol">(</a><a id="20278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20282" class="Symbol">(</a><a id="20283" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20287" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a><a id="20288" class="Symbol">))</a>
    <a id="20295" href="Abstract.ZerSucLim.html#20260" class="Function">goal</a> <a id="20300" class="Symbol">=</a> <a id="20302" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20308" class="Symbol">(</a><a id="20309" href="Abstract.ZerSucLim.html#590" class="Bound Operator">_&lt;</a> <a id="20312" class="Symbol">(</a><a id="20313" href="Abstract.ZerSucLim.html#19747" class="Bound">t</a> <a id="20315" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20316" class="Symbol">)</a> <a id="20318" class="Symbol">(</a><a id="20319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20323" class="Symbol">(</a><a id="20324" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20328" href="Abstract.ZerSucLim.html#19749" class="Bound">i</a><a id="20329" class="Symbol">)))</a> <a id="20333" href="Abstract.ZerSucLim.html#20000" class="Function">claim₀</a> <a id="20340" href="Abstract.ZerSucLim.html#20159" class="Function">claim₁</a>

  <a id="no-go.case-ω&lt;lim↑"></a><a id="20350" href="Abstract.ZerSucLim.html#20350" class="Function">case-ω&lt;lim↑</a> <a id="20362" class="Symbol">:</a> <a id="20364" class="Symbol">(</a><a id="20365" href="Abstract.ZerSucLim.html#20365" class="Bound">t</a> <a id="20367" class="Symbol">:</a> <a id="20369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20371" class="Symbol">→</a> <a id="20373" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="20377" class="Symbol">)</a>
    <a id="20383" class="Symbol">→</a> <a id="20385" class="Symbol">∀</a> <a id="20387" href="Abstract.ZerSucLim.html#20387" class="Bound">i</a> <a id="20389" class="Symbol">→</a> <a id="20391" href="Abstract.ZerSucLim.html#20365" class="Bound">t</a> <a id="20393" href="Abstract.ZerSucLim.html#20387" class="Bound">i</a> <a id="20395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20397" href="Abstract.ZerSucLim.html#827" class="InductiveConstructor">tt</a> <a id="20400" class="Symbol">→</a> <a id="20402" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="20404" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="20406" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="20410" class="Symbol">(</a><a id="20411" href="Abstract.ZerSucLim.html#20365" class="Bound">t</a> <a id="20413" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="20415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20417" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="20423" href="Abstract.ZerSucLim.html#20365" class="Bound">t</a><a id="20424" class="Symbol">)</a>
  <a id="20428" href="Abstract.ZerSucLim.html#20350" class="Function">case-ω&lt;lim↑</a> <a id="20440" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a> <a id="20442" href="Abstract.ZerSucLim.html#20442" class="Bound">i</a> <a id="20444" href="Abstract.ZerSucLim.html#20444" class="Bound">p</a> <a id="20446" class="Symbol">=</a> <a id="20448" href="Abstract.ZerSucLim.html#16658" class="Bound">&lt;∘≤-in-&lt;</a> <a id="20457" href="Abstract.ZerSucLim.html#20484" class="Function">claim₀</a> <a id="20464" href="Abstract.ZerSucLim.html#20550" class="Function">claim₁</a>
   <a id="20474" class="Keyword">where</a>
    <a id="20484" href="Abstract.ZerSucLim.html#20484" class="Function">claim₀</a> <a id="20491" class="Symbol">:</a> <a id="20493" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="20495" href="Abstract.ZerSucLim.html#590" class="Bound Operator">&lt;</a> <a id="20497" class="Symbol">(</a><a id="20498" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a> <a id="20500" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20501" class="Symbol">)</a> <a id="20503" class="Symbol">(</a><a id="20504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20508" class="Symbol">(</a><a id="20509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20513" href="Abstract.ZerSucLim.html#20442" class="Bound">i</a><a id="20514" class="Symbol">))</a>
    <a id="20521" href="Abstract.ZerSucLim.html#20484" class="Function">claim₀</a> <a id="20528" class="Symbol">=</a> <a id="20530" href="Abstract.ZerSucLim.html#19653" class="Function">↑-spec-&gt;ω</a> <a id="20540" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a> <a id="20542" href="Abstract.ZerSucLim.html#20442" class="Bound">i</a> <a id="20544" href="Abstract.ZerSucLim.html#20444" class="Bound">p</a>
    <a id="20550" href="Abstract.ZerSucLim.html#20550" class="Function">claim₁</a> <a id="20557" class="Symbol">:</a> <a id="20559" class="Symbol">(</a><a id="20560" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a> <a id="20562" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20563" class="Symbol">)</a> <a id="20565" class="Symbol">(</a><a id="20566" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20570" class="Symbol">(</a><a id="20571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20575" href="Abstract.ZerSucLim.html#20442" class="Bound">i</a><a id="20576" class="Symbol">))</a> <a id="20579" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="20581" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="20585" class="Symbol">(</a><a id="20586" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a> <a id="20588" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="20590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20592" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="20598" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a><a id="20599" class="Symbol">)</a>
    <a id="20605" href="Abstract.ZerSucLim.html#20550" class="Function">claim₁</a> <a id="20612" class="Symbol">=</a> <a id="20614" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20618" class="Symbol">(</a><a id="20619" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20623" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a> <a id="20636" class="Symbol">(</a><a id="20637" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a> <a id="20639" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="20641" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20643" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="20649" href="Abstract.ZerSucLim.html#20440" class="Bound">t</a><a id="20650" class="Symbol">))</a> <a id="20653" class="Symbol">(</a><a id="20654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20658" class="Symbol">(</a><a id="20659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20663" href="Abstract.ZerSucLim.html#20442" class="Bound">i</a><a id="20664" class="Symbol">))</a>

  <a id="no-go.case-lim↑≡ω"></a><a id="20670" href="Abstract.ZerSucLim.html#20670" class="Function">case-lim↑≡ω</a> <a id="20682" class="Symbol">:</a> <a id="20684" class="Symbol">(</a><a id="20685" href="Abstract.ZerSucLim.html#20685" class="Bound">t</a> <a id="20687" class="Symbol">:</a> <a id="20689" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20691" class="Symbol">→</a> <a id="20693" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="20697" class="Symbol">)</a>
    <a id="20703" class="Symbol">→</a> <a id="20705" class="Symbol">(∀</a> <a id="20708" href="Abstract.ZerSucLim.html#20708" class="Bound">i</a> <a id="20710" class="Symbol">→</a> <a id="20712" href="Abstract.ZerSucLim.html#20685" class="Bound">t</a> <a id="20714" href="Abstract.ZerSucLim.html#20708" class="Bound">i</a> <a id="20716" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20718" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a><a id="20720" class="Symbol">)</a> <a id="20722" class="Symbol">→</a> <a id="20724" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="20728" class="Symbol">(</a><a id="20729" href="Abstract.ZerSucLim.html#20685" class="Bound">t</a> <a id="20731" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="20733" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20735" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="20741" href="Abstract.ZerSucLim.html#20685" class="Bound">t</a><a id="20742" class="Symbol">)</a> <a id="20744" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20746" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
  <a id="20750" href="Abstract.ZerSucLim.html#20670" class="Function">case-lim↑≡ω</a> <a id="20762" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="20764" href="Abstract.ZerSucLim.html#20764" class="Bound">p</a> <a id="20766" class="Symbol">=</a> <a id="20768" href="Abstract.ZerSucLim.html#16628" class="Bound">≤-antisym</a> <a id="20778" class="Symbol">_</a> <a id="20780" class="Symbol">_</a> <a id="20782" href="Abstract.ZerSucLim.html#21143" class="Function">lim≤ω</a> <a id="20788" href="Abstract.ZerSucLim.html#21239" class="Function">ω≤lim</a>
   <a id="20797" class="Keyword">where</a>
    <a id="20807" href="Abstract.ZerSucLim.html#20807" class="Function">claim₀</a> <a id="20814" class="Symbol">:</a> <a id="20816" class="Symbol">∀</a> <a id="20818" href="Abstract.ZerSucLim.html#20818" class="Bound">i</a> <a id="20820" class="Symbol">→</a> <a id="20822" class="Symbol">(</a><a id="20823" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="20825" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20826" class="Symbol">)</a> <a id="20828" href="Abstract.ZerSucLim.html#20818" class="Bound">i</a> <a id="20830" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20832" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="20834" href="Abstract.ZerSucLim.html#20818" class="Bound">i</a>
    <a id="20840" href="Abstract.ZerSucLim.html#20807" class="Function">claim₀</a> <a id="20847" href="Abstract.ZerSucLim.html#20847" class="Bound">i</a> <a id="20849" class="Symbol">=</a> <a id="20851" href="Abstract.ZerSucLim.html#17624" class="Function">↑-spec-≡ι</a> <a id="20861" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="20863" href="Abstract.ZerSucLim.html#20847" class="Bound">i</a> <a id="20865" class="Symbol">(λ</a> <a id="20868" href="Abstract.ZerSucLim.html#20868" class="Bound">i</a> <a id="20870" href="Abstract.ZerSucLim.html#20870" class="Bound">_</a> <a id="20872" class="Symbol">→</a> <a id="20874" href="Abstract.ZerSucLim.html#20764" class="Bound">p</a> <a id="20876" href="Abstract.ZerSucLim.html#20868" class="Bound">i</a><a id="20877" class="Symbol">)</a>
    <a id="20883" href="Abstract.ZerSucLim.html#20883" class="Function">claim₁</a> <a id="20890" class="Symbol">:</a> <a id="20892" class="Symbol">∀</a> <a id="20894" href="Abstract.ZerSucLim.html#20894" class="Bound">i</a> <a id="20896" class="Symbol">→</a> <a id="20898" class="Symbol">(</a><a id="20899" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="20901" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a><a id="20902" class="Symbol">)</a> <a id="20904" href="Abstract.ZerSucLim.html#20894" class="Bound">i</a> <a id="20906" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="20908" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="20914" href="Abstract.ZerSucLim.html#20883" class="Function">claim₁</a> <a id="20921" href="Abstract.ZerSucLim.html#20921" class="Bound">i</a> <a id="20923" class="Symbol">=</a> <a id="20925" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20931" class="Symbol">(</a><a id="20932" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤</a> <a id="20935" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a><a id="20936" class="Symbol">)</a> <a id="20938" class="Symbol">(</a><a id="20939" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20943" class="Symbol">(</a><a id="20944" href="Abstract.ZerSucLim.html#20807" class="Function">claim₀</a> <a id="20951" href="Abstract.ZerSucLim.html#20921" class="Bound">i</a><a id="20952" class="Symbol">))</a> <a id="20955" class="Symbol">(</a><a id="20956" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20960" class="Symbol">(</a><a id="20961" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20965" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a> <a id="20978" class="Symbol">(</a><a id="20979" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="20981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20983" href="Abstract.ZerSucLim.html#17114" class="Function">ι-inc</a><a id="20988" class="Symbol">))</a> <a id="20991" href="Abstract.ZerSucLim.html#20921" class="Bound">i</a><a id="20992" class="Symbol">)</a>
    <a id="20998" href="Abstract.ZerSucLim.html#20998" class="Function">claim₂</a> <a id="21005" class="Symbol">:</a> <a id="21007" class="Symbol">∀</a> <a id="21009" href="Abstract.ZerSucLim.html#21009" class="Bound">i</a> <a id="21011" class="Symbol">→</a> <a id="21013" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="21015" href="Abstract.ZerSucLim.html#21009" class="Bound">i</a> <a id="21017" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="21019" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="21023" class="Symbol">(</a><a id="21024" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="21026" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="21028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21030" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21036" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a><a id="21037" class="Symbol">)</a>
    <a id="21043" href="Abstract.ZerSucLim.html#20998" class="Function">claim₂</a> <a id="21050" href="Abstract.ZerSucLim.html#21050" class="Bound">i</a> <a id="21052" class="Symbol">=</a> <a id="21054" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="21060" class="Symbol">(</a><a id="21061" href="Abstract.ZerSucLim.html#615" class="Bound Operator">_≤</a> <a id="21064" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="21068" class="Symbol">(</a><a id="21069" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="21071" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="21073" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21075" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21081" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a><a id="21082" class="Symbol">))</a> <a id="21085" class="Symbol">(</a><a id="21086" href="Abstract.ZerSucLim.html#20807" class="Function">claim₀</a> <a id="21093" href="Abstract.ZerSucLim.html#21050" class="Bound">i</a><a id="21094" class="Symbol">)</a> <a id="21096" class="Symbol">(</a><a id="21097" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21101" class="Symbol">(</a><a id="21102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21106" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a> <a id="21119" class="Symbol">(</a><a id="21120" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="21122" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="21124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21126" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21132" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a><a id="21133" class="Symbol">))</a> <a id="21136" href="Abstract.ZerSucLim.html#21050" class="Bound">i</a><a id="21137" class="Symbol">)</a>
    <a id="21143" href="Abstract.ZerSucLim.html#21143" class="Function">lim≤ω</a> <a id="21149" class="Symbol">:</a> <a id="21151" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="21155" class="Symbol">(</a><a id="21156" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="21158" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="21160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21162" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21168" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a><a id="21169" class="Symbol">)</a> <a id="21171" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="21173" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="21179" href="Abstract.ZerSucLim.html#21143" class="Function">lim≤ω</a> <a id="21185" class="Symbol">=</a> <a id="21187" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21191" class="Symbol">(</a><a id="21192" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21196" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a> <a id="21209" class="Symbol">(</a><a id="21210" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="21212" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="21214" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21216" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21222" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a><a id="21223" class="Symbol">))</a> <a id="21226" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="21228" href="Abstract.ZerSucLim.html#20883" class="Function">claim₁</a>
    <a id="21239" href="Abstract.ZerSucLim.html#21239" class="Function">ω≤lim</a> <a id="21245" class="Symbol">:</a> <a id="21247" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a> <a id="21249" href="Abstract.ZerSucLim.html#615" class="Bound Operator">≤</a> <a id="21251" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="21255" class="Symbol">(</a><a id="21256" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="21258" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="21260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21262" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21268" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a><a id="21269" class="Symbol">)</a>
    <a id="21275" href="Abstract.ZerSucLim.html#21239" class="Function">ω≤lim</a> <a id="21281" class="Symbol">=</a> <a id="21283" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21287" class="Symbol">(</a><a id="21288" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21292" href="Abstract.ZerSucLim.html#16764" class="Bound">A-has-limits</a> <a id="21305" class="Symbol">(</a><a id="21306" href="Abstract.ZerSucLim.html#17064" class="Function">ι</a> <a id="21308" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21310" href="Abstract.ZerSucLim.html#17114" class="Function">ι-inc</a><a id="21315" class="Symbol">))</a> <a id="21318" class="Symbol">(</a><a id="21319" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="21323" class="Symbol">(</a><a id="21324" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a> <a id="21326" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a> <a id="21328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21330" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21336" href="Abstract.ZerSucLim.html#20762" class="Bound">t</a><a id="21337" class="Symbol">))</a> <a id="21340" href="Abstract.ZerSucLim.html#20998" class="Function">claim₂</a>

  <a id="no-go.no-go-theorem"></a><a id="21350" href="Abstract.ZerSucLim.html#21350" class="Function">no-go-theorem</a> <a id="21364" class="Symbol">:</a> <a id="21366" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="21375" href="Abstract.ZerSucLim.html#575" class="Bound">A</a> <a id="21377" class="Symbol">→</a> <a id="21379" href="General-Properties.html#3802" class="Function">WLPO</a>
  <a id="21386" href="Abstract.ZerSucLim.html#21350" class="Function">no-go-theorem</a> <a id="21400" href="Abstract.ZerSucLim.html#21400" class="Bound">d</a> <a id="21402" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21404" class="Symbol">=</a> <a id="21406" href="Abstract.ZerSucLim.html#21489" class="Function">goal</a>
   <a id="21414" class="Keyword">where</a>
    <a id="21424" href="Abstract.ZerSucLim.html#21424" class="Function">t↑</a> <a id="21427" class="Symbol">:</a> <a id="21429" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21431" class="Symbol">→</a> <a id="21433" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
    <a id="21439" href="Abstract.ZerSucLim.html#21424" class="Function">t↑</a> <a id="21442" class="Symbol">=</a> <a id="21444" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21446" href="Abstract.ZerSucLim.html#17507" class="Function Operator">↑</a>
    <a id="21452" href="Abstract.ZerSucLim.html#21452" class="Function">a</a> <a id="21454" class="Symbol">:</a> <a id="21456" href="Abstract.ZerSucLim.html#575" class="Bound">A</a>
    <a id="21462" href="Abstract.ZerSucLim.html#21452" class="Function">a</a> <a id="21464" class="Symbol">=</a> <a id="21466" href="Abstract.ZerSucLim.html#16977" class="Function">lim</a> <a id="21470" class="Symbol">(</a><a id="21471" href="Abstract.ZerSucLim.html#21424" class="Function">t↑</a> <a id="21474" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21476" href="Abstract.ZerSucLim.html#18561" class="Function">↑-inc</a> <a id="21482" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a><a id="21483" class="Symbol">)</a>
    <a id="21489" href="Abstract.ZerSucLim.html#21489" class="Function">goal</a> <a id="21494" class="Symbol">:</a> <a id="21496" class="Symbol">(∀</a> <a id="21499" href="Abstract.ZerSucLim.html#21499" class="Bound">i</a> <a id="21501" class="Symbol">→</a> <a id="21503" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21505" href="Abstract.ZerSucLim.html#21499" class="Bound">i</a> <a id="21507" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21509" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a><a id="21511" class="Symbol">)</a> <a id="21513" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="21515" class="Symbol">(</a><a id="21516" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a><a id="21517" class="Symbol">(∀</a> <a id="21520" href="Abstract.ZerSucLim.html#21520" class="Bound">i</a> <a id="21522" class="Symbol">→</a> <a id="21524" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21526" href="Abstract.ZerSucLim.html#21520" class="Bound">i</a> <a id="21528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21530" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a><a id="21532" class="Symbol">))</a>
    <a id="21539" href="Abstract.ZerSucLim.html#21489" class="Function">goal</a> <a id="21544" class="Keyword">with</a> <a id="21549" href="Abstract.ZerSucLim.html#21400" class="Bound">d</a> <a id="21551" href="Abstract.ZerSucLim.html#21452" class="Function">a</a> <a id="21553" href="Abstract.ZerSucLim.html#17206" class="Function">ω</a>
    <a id="21559" href="Abstract.ZerSucLim.html#21489" class="Function">...</a> <a id="21563" class="Symbol">|</a> <a id="21565" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="21569" href="Abstract.ZerSucLim.html#21569" class="Bound">a≡ω</a> <a id="21573" class="Symbol">=</a> <a id="21575" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21579" href="Abstract.ZerSucLim.html#21604" class="Function">subgoal</a>
     <a id="21592" class="Keyword">where</a>
      <a id="21604" href="Abstract.ZerSucLim.html#21604" class="Function">subgoal</a> <a id="21612" class="Symbol">:</a> <a id="21614" class="Symbol">∀</a> <a id="21616" href="Abstract.ZerSucLim.html#21616" class="Bound">i</a> <a id="21618" class="Symbol">→</a> <a id="21620" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21622" href="Abstract.ZerSucLim.html#21616" class="Bound">i</a> <a id="21624" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21626" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a>
      <a id="21635" href="Abstract.ZerSucLim.html#21604" class="Function">subgoal</a> <a id="21643" href="Abstract.ZerSucLim.html#21643" class="Bound">i</a> <a id="21645" class="Symbol">=</a> <a id="21647" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="21659" class="Symbol">(</a><a id="21660" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21662" href="Abstract.ZerSucLim.html#21643" class="Bound">i</a><a id="21663" class="Symbol">)</a> <a id="21665" class="Symbol">(λ</a> <a id="21668" href="Abstract.ZerSucLim.html#21668" class="Bound">p</a> <a id="21670" class="Symbol">→</a> <a id="21672" href="Abstract.ZerSucLim.html#16800" class="Function">&lt;-irreflexive</a> <a id="21686" class="Symbol">(</a><a id="21687" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21691" href="Abstract.ZerSucLim.html#21569" class="Bound">a≡ω</a><a id="21694" class="Symbol">)</a> <a id="21696" class="Symbol">(</a><a id="21697" href="Abstract.ZerSucLim.html#20350" class="Function">case-ω&lt;lim↑</a> <a id="21709" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21711" href="Abstract.ZerSucLim.html#21643" class="Bound">i</a> <a id="21713" href="Abstract.ZerSucLim.html#21668" class="Bound">p</a><a id="21714" class="Symbol">))</a>
    <a id="21721" href="Abstract.ZerSucLim.html#21489" class="Function">...</a> <a id="21725" class="Symbol">|</a> <a id="21727" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="21730" href="Abstract.ZerSucLim.html#21730" class="Bound">¬a≡ω</a> <a id="21735" class="Symbol">=</a> <a id="21737" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="21741" href="Abstract.ZerSucLim.html#21766" class="Function">subgoal</a>
     <a id="21754" class="Keyword">where</a>
      <a id="21766" href="Abstract.ZerSucLim.html#21766" class="Function">subgoal</a> <a id="21774" class="Symbol">:</a> <a id="21776" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="21778" class="Symbol">(∀</a> <a id="21781" href="Abstract.ZerSucLim.html#21781" class="Bound">i</a> <a id="21783" class="Symbol">→</a> <a id="21785" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21787" href="Abstract.ZerSucLim.html#21781" class="Bound">i</a> <a id="21789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21791" href="Abstract.ZerSucLim.html#840" class="InductiveConstructor">ff</a><a id="21793" class="Symbol">)</a>
      <a id="21801" href="Abstract.ZerSucLim.html#21766" class="Function">subgoal</a> <a id="21809" href="Abstract.ZerSucLim.html#21809" class="Bound">q</a> <a id="21811" class="Symbol">=</a> <a id="21813" href="Abstract.ZerSucLim.html#21730" class="Bound">¬a≡ω</a> <a id="21818" class="Symbol">(</a><a id="21819" href="Abstract.ZerSucLim.html#20670" class="Function">case-lim↑≡ω</a> <a id="21831" href="Abstract.ZerSucLim.html#21402" class="Bound">t</a> <a id="21833" href="Abstract.ZerSucLim.html#21809" class="Bound">q</a><a id="21834" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">data</a> <a id="Bool"></a><a id="173" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="184" class="Keyword">where</a>
  <a id="Bool.false"></a><a id="192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="Bool.true"></a><a id="198" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">BUILTIN</a> <a id="223" class="Keyword">BOOL</a>  <a id="229" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">BUILTIN</a> <a id="251" class="Keyword">FALSE</a> <a id="257" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="263" class="Symbol">#-}</a>
<a id="267" class="Symbol">{-#</a> <a id="271" class="Keyword">BUILTIN</a> <a id="279" class="Keyword">TRUE</a>  <a id="285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="291" class="Symbol">#-}</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">COMPILE</a> <a id="308" class="Keyword">JS</a> <a id="311" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="317" class="Pragma">=</a> <a id="319" class="Pragma">function</a> <a id="328" class="Pragma">(x,v)</a> <a id="334" class="Pragma">{</a> <a id="336" class="Pragma">return</a> <a id="343" class="Pragma">((x)?</a> <a id="349" class="Pragma">v[&quot;true&quot;]()</a> <a id="361" class="Pragma">:</a> <a id="363" class="Pragma">v[&quot;false&quot;]());</a> <a id="378" class="Pragma">}</a> <a id="380" class="Symbol">#-}</a>
<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">COMPILE</a> <a id="396" class="Keyword">JS</a> <a id="399" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="405" class="Pragma">=</a> <a id="407" class="Pragma">false</a> <a id="413" class="Symbol">#-}</a>
<a id="417" class="Symbol">{-#</a> <a id="421" class="Keyword">COMPILE</a> <a id="429" class="Keyword">JS</a> <a id="432" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="438" class="Pragma">=</a> <a id="440" class="Pragma">true</a>  <a id="446" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Char.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Char</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="228" class="Keyword">postulate</a> <a id="Char"></a><a id="238" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="243" class="Symbol">:</a> <a id="245" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">BUILTIN</a> <a id="261" class="Keyword">CHAR</a> <a id="266" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">primitive</a>
  <a id="primIsLower"></a><a id="288" href="Agda.Builtin.Char.html#288" class="Primitive">primIsLower</a> <a id="primIsDigit"></a><a id="300" href="Agda.Builtin.Char.html#300" class="Primitive">primIsDigit</a> <a id="primIsAlpha"></a><a id="312" href="Agda.Builtin.Char.html#312" class="Primitive">primIsAlpha</a> <a id="primIsSpace"></a><a id="324" href="Agda.Builtin.Char.html#324" class="Primitive">primIsSpace</a> <a id="primIsAscii"></a><a id="336" href="Agda.Builtin.Char.html#336" class="Primitive">primIsAscii</a>
    <a id="primIsLatin1"></a><a id="352" href="Agda.Builtin.Char.html#352" class="Primitive">primIsLatin1</a> <a id="primIsPrint"></a><a id="365" href="Agda.Builtin.Char.html#365" class="Primitive">primIsPrint</a> <a id="primIsHexDigit"></a><a id="377" href="Agda.Builtin.Char.html#377" class="Primitive">primIsHexDigit</a> <a id="392" class="Symbol">:</a> <a id="394" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="399" class="Symbol">→</a> <a id="401" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primToUpper"></a><a id="408" href="Agda.Builtin.Char.html#408" class="Primitive">primToUpper</a> <a id="primToLower"></a><a id="420" href="Agda.Builtin.Char.html#420" class="Primitive">primToLower</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="439" class="Symbol">→</a> <a id="441" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primCharToNat"></a><a id="448" href="Agda.Builtin.Char.html#448" class="Primitive">primCharToNat</a> <a id="462" class="Symbol">:</a> <a id="464" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="469" class="Symbol">→</a> <a id="471" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="primNatToChar"></a><a id="477" href="Agda.Builtin.Char.html#477" class="Primitive">primNatToChar</a> <a id="491" class="Symbol">:</a> <a id="493" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="497" class="Symbol">→</a> <a id="499" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primCharEquality"></a><a id="506" href="Agda.Builtin.Char.html#506" class="Primitive">primCharEquality</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="530" class="Symbol">→</a> <a id="532" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="537" class="Symbol">→</a> <a id="539" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Equiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Equiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.Equiv.html" class="Module">Agda.Builtin.Cubical.Equiv</a> <a id="110" class="Keyword">where</a>

<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="210" class="Keyword">renaming</a> <a id="219" class="Symbol">(</a><a id="220" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a> <a id="229" class="Symbol">to</a> <a id="232" class="Primitive">~_</a><a id="234" class="Symbol">;</a> <a id="236" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="245" class="Symbol">to</a> <a id="248" class="Primitive">_∨_</a><a id="251" class="Symbol">;</a> <a id="253" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="262" class="Symbol">to</a> <a id="265" class="Primitive">_∧_</a><a id="268" class="Symbol">;</a>
                                             <a id="315" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a> <a id="325" class="Symbol">to</a> <a id="328" class="Primitive">hcomp</a><a id="333" class="Symbol">;</a> <a id="335" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a> <a id="346" class="Symbol">to</a> <a id="349" class="Primitive">transp</a><a id="355" class="Symbol">;</a> <a id="357" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a> <a id="366" class="Symbol">to</a> <a id="369" class="Primitive">comp</a><a id="373" class="Symbol">;</a>
                                             <a id="420" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="428" class="Symbol">to</a> <a id="431" class="Postulate">1=1</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="511" class="Keyword">renaming</a> <a id="520" class="Symbol">(</a><a id="521" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="525" class="Symbol">to</a> <a id="528" class="Postulate">_[_↦_]</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">import</a> <a id="543" href="Agda.Builtin.Cubical.HCompU.html" class="Module">Agda.Builtin.Cubical.HCompU</a> <a id="571" class="Symbol">as</a> <a id="574" class="Module">HCompU</a>

<a id="582" class="Keyword">module</a> <a id="Helpers"></a><a id="589" href="Agda.Builtin.Cubical.Equiv.html#589" class="Module">Helpers</a> <a id="597" class="Symbol">=</a> <a id="599" href="Agda.Builtin.Cubical.HCompU.html#565" class="Module">HCompU.Helpers</a>

<a id="615" class="Keyword">open</a> <a id="620" href="Agda.Builtin.Cubical.Equiv.html#589" class="Module">Helpers</a>


<a id="630" class="Comment">-- We make this a record so that isEquiv can be proved using</a>
<a id="691" class="Comment">-- copatterns. This is good because copatterns don&#39;t get unfolded</a>
<a id="757" class="Comment">-- unless a projection is applied so it should be more efficient.</a>
<a id="823" class="Keyword">record</a> <a id="isEquiv"></a><a id="830" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="838" class="Symbol">{</a><a id="839" href="Agda.Builtin.Cubical.Equiv.html#839" class="Bound">ℓ</a> <a id="841" href="Agda.Builtin.Cubical.Equiv.html#841" class="Bound">ℓ&#39;</a><a id="843" class="Symbol">}</a> <a id="845" class="Symbol">{</a><a id="846" href="Agda.Builtin.Cubical.Equiv.html#846" class="Bound">A</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Agda.Builtin.Cubical.Equiv.html#839" class="Bound">ℓ</a><a id="855" class="Symbol">}</a> <a id="857" class="Symbol">{</a><a id="858" href="Agda.Builtin.Cubical.Equiv.html#858" class="Bound">B</a> <a id="860" class="Symbol">:</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="866" href="Agda.Builtin.Cubical.Equiv.html#841" class="Bound">ℓ&#39;</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">(</a><a id="871" href="Agda.Builtin.Cubical.Equiv.html#871" class="Bound">f</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Builtin.Cubical.Equiv.html#846" class="Bound">A</a> <a id="877" class="Symbol">→</a> <a id="879" href="Agda.Builtin.Cubical.Equiv.html#858" class="Bound">B</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">:</a> <a id="884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="888" class="Symbol">(</a><a id="889" href="Agda.Builtin.Cubical.Equiv.html#839" class="Bound">ℓ</a> <a id="891" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="893" href="Agda.Builtin.Cubical.Equiv.html#841" class="Bound">ℓ&#39;</a><a id="895" class="Symbol">)</a> <a id="897" class="Keyword">where</a>
  <a id="905" class="Keyword">no-eta-equality</a>
  <a id="923" class="Keyword">field</a>
    <a id="isEquiv.equiv-proof"></a><a id="933" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="945" class="Symbol">:</a> <a id="947" class="Symbol">(</a><a id="948" href="Agda.Builtin.Cubical.Equiv.html#948" class="Bound">y</a> <a id="950" class="Symbol">:</a> <a id="952" href="Agda.Builtin.Cubical.Equiv.html#858" class="Bound">B</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="965" class="Symbol">(</a><a id="966" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="972" href="Agda.Builtin.Cubical.Equiv.html#871" class="Bound">f</a> <a id="974" href="Agda.Builtin.Cubical.Equiv.html#948" class="Bound">y</a><a id="975" class="Symbol">)</a>

<a id="978" class="Keyword">open</a> <a id="983" href="Agda.Builtin.Cubical.Equiv.html#830" class="Module">isEquiv</a> <a id="991" class="Keyword">public</a>

<a id="999" class="Keyword">infix</a> <a id="1005" class="Number">4</a> <a id="1007" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>

<a id="_≃_"></a><a id="1012" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a> <a id="1016" class="Symbol">:</a> <a id="1018" class="Symbol">∀</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Agda.Builtin.Cubical.Equiv.html#1021" class="Bound">ℓ</a> <a id="1023" href="Agda.Builtin.Cubical.Equiv.html#1023" class="Bound">ℓ&#39;</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Agda.Builtin.Cubical.Equiv.html#1028" class="Bound">A</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1036" href="Agda.Builtin.Cubical.Equiv.html#1021" class="Bound">ℓ</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Agda.Builtin.Cubical.Equiv.html#1040" class="Bound">B</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1048" href="Agda.Builtin.Cubical.Equiv.html#1023" class="Bound">ℓ&#39;</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Symbol">→</a> <a id="1054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Agda.Builtin.Cubical.Equiv.html#1021" class="Bound">ℓ</a> <a id="1061" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1063" href="Agda.Builtin.Cubical.Equiv.html#1023" class="Bound">ℓ&#39;</a><a id="1065" class="Symbol">)</a>
<a id="1067" href="Agda.Builtin.Cubical.Equiv.html#1067" class="Bound">A</a> <a id="1069" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1071" href="Agda.Builtin.Cubical.Equiv.html#1071" class="Bound">B</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Agda.Builtin.Cubical.Equiv.html#1067" class="Bound">A</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Agda.Builtin.Cubical.Equiv.html#1071" class="Bound">B</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Symbol">\</a> <a id="1087" href="Agda.Builtin.Cubical.Equiv.html#1087" class="Bound">f</a> <a id="1089" class="Symbol">→</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1100" href="Agda.Builtin.Cubical.Equiv.html#1087" class="Bound">f</a><a id="1101" class="Symbol">)</a>

<a id="equivFun"></a><a id="1104" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1113" class="Symbol">:</a> <a id="1115" class="Symbol">∀</a> <a id="1117" class="Symbol">{</a><a id="1118" href="Agda.Builtin.Cubical.Equiv.html#1118" class="Bound">ℓ</a> <a id="1120" href="Agda.Builtin.Cubical.Equiv.html#1120" class="Bound">ℓ&#39;</a><a id="1122" class="Symbol">}</a> <a id="1124" class="Symbol">{</a><a id="1125" href="Agda.Builtin.Cubical.Equiv.html#1125" class="Bound">A</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1133" href="Agda.Builtin.Cubical.Equiv.html#1118" class="Bound">ℓ</a><a id="1134" class="Symbol">}</a> <a id="1136" class="Symbol">{</a><a id="1137" href="Agda.Builtin.Cubical.Equiv.html#1137" class="Bound">B</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1145" href="Agda.Builtin.Cubical.Equiv.html#1120" class="Bound">ℓ&#39;</a><a id="1147" class="Symbol">}</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Agda.Builtin.Cubical.Equiv.html#1125" class="Bound">A</a> <a id="1153" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1155" href="Agda.Builtin.Cubical.Equiv.html#1137" class="Bound">B</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Agda.Builtin.Cubical.Equiv.html#1125" class="Bound">A</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Agda.Builtin.Cubical.Equiv.html#1137" class="Bound">B</a>
<a id="1165" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1174" href="Agda.Builtin.Cubical.Equiv.html#1174" class="Bound">e</a> <a id="1176" class="Symbol">=</a> <a id="1178" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1182" href="Agda.Builtin.Cubical.Equiv.html#1174" class="Bound">e</a>

<a id="1185" class="Comment">-- Improved version of equivProof compared to Lemma 5 in CCHM. We put</a>
<a id="1255" class="Comment">-- the (φ = i0) face in contr&#39; making it be definitionally c in this</a>
<a id="1324" class="Comment">-- case. This makes the computational behavior better, in particular</a>
<a id="1393" class="Comment">-- for transp in Glue.</a>
<a id="equivProof"></a><a id="1416" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="1427" class="Symbol">:</a> <a id="1429" class="Symbol">∀</a> <a id="1431" class="Symbol">{</a><a id="1432" href="Agda.Builtin.Cubical.Equiv.html#1432" class="Bound">la</a> <a id="1435" href="Agda.Builtin.Cubical.Equiv.html#1435" class="Bound">lt</a><a id="1437" class="Symbol">}</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Agda.Builtin.Cubical.Equiv.html#1440" class="Bound">T</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1448" href="Agda.Builtin.Cubical.Equiv.html#1432" class="Bound">la</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Agda.Builtin.Cubical.Equiv.html#1453" class="Bound">A</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1461" href="Agda.Builtin.Cubical.Equiv.html#1435" class="Bound">lt</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">→</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Agda.Builtin.Cubical.Equiv.html#1468" class="Bound">w</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Agda.Builtin.Cubical.Equiv.html#1440" class="Bound">T</a> <a id="1474" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1476" href="Agda.Builtin.Cubical.Equiv.html#1453" class="Bound">A</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">→</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Agda.Builtin.Cubical.Equiv.html#1482" class="Bound">a</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Agda.Builtin.Cubical.Equiv.html#1453" class="Bound">A</a><a id="1487" class="Symbol">)</a>
           <a id="1500" class="Symbol">→</a> <a id="1502" class="Symbol">∀</a> <a id="1504" href="Agda.Builtin.Cubical.Equiv.html#1504" class="Bound">ψ</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Agda.Builtin.Cubical.Equiv.html#1507" class="Bound">f</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1519" href="Agda.Builtin.Cubical.Equiv.html#1504" class="Bound">ψ</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Agda.Builtin.Cubical.Equiv.html#1468" class="Bound">w</a> <a id="1531" class="Symbol">.</a><a id="1532" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1535" class="Symbol">)</a> <a id="1537" href="Agda.Builtin.Cubical.Equiv.html#1482" class="Bound">a</a><a id="1538" class="Symbol">))</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Agda.Builtin.Cubical.Equiv.html#1468" class="Bound">w</a> <a id="1552" class="Symbol">.</a><a id="1553" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1556" class="Symbol">)</a> <a id="1558" href="Agda.Builtin.Cubical.Equiv.html#1482" class="Bound">a</a> <a id="1560" href="Agda.Builtin.Cubical.Equiv.html#528" class="Postulate Operator">[</a> <a id="1562" href="Agda.Builtin.Cubical.Equiv.html#1504" class="Bound">ψ</a> <a id="1564" href="Agda.Builtin.Cubical.Equiv.html#528" class="Postulate Operator">↦</a> <a id="1566" href="Agda.Builtin.Cubical.Equiv.html#1507" class="Bound">f</a> <a id="1568" href="Agda.Builtin.Cubical.Equiv.html#528" class="Postulate Operator">]</a>
<a id="1570" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="1581" href="Agda.Builtin.Cubical.Equiv.html#1581" class="Bound">A</a> <a id="1583" href="Agda.Builtin.Cubical.Equiv.html#1583" class="Bound">B</a> <a id="1585" href="Agda.Builtin.Cubical.Equiv.html#1585" class="Bound">w</a> <a id="1587" href="Agda.Builtin.Cubical.Equiv.html#1587" class="Bound">a</a> <a id="1589" href="Agda.Builtin.Cubical.Equiv.html#1589" class="Bound">ψ</a> <a id="1591" href="Agda.Builtin.Cubical.Equiv.html#1591" class="Bound">fb</a> <a id="1594" class="Symbol">=</a>
  <a id="1598" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Agda.Builtin.Cubical.Equiv.html#1675" class="Function">contr&#39;</a> <a id="1610" class="Symbol">{</a><a id="1611" class="Argument">A</a> <a id="1613" class="Symbol">=</a> <a id="1615" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Agda.Builtin.Cubical.Equiv.html#1585" class="Bound">w</a> <a id="1624" class="Symbol">.</a><a id="1625" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1628" class="Symbol">)</a> <a id="1630" href="Agda.Builtin.Cubical.Equiv.html#1587" class="Bound">a</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Agda.Builtin.Cubical.Equiv.html#1585" class="Bound">w</a> <a id="1636" class="Symbol">.</a><a id="1637" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1641" class="Symbol">.</a><a id="1642" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1654" href="Agda.Builtin.Cubical.Equiv.html#1587" class="Bound">a</a><a id="1655" class="Symbol">)</a> <a id="1657" href="Agda.Builtin.Cubical.Equiv.html#1589" class="Bound">ψ</a> <a id="1659" href="Agda.Builtin.Cubical.Equiv.html#1591" class="Bound">fb</a><a id="1661" class="Symbol">)</a>
  <a id="1665" class="Keyword">where</a>
    <a id="1675" href="Agda.Builtin.Cubical.Equiv.html#1675" class="Function">contr&#39;</a> <a id="1682" class="Symbol">:</a> <a id="1684" class="Symbol">∀</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Agda.Builtin.Cubical.Equiv.html#1687" class="Bound">ℓ</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1699" href="Agda.Builtin.Cubical.Equiv.html#1687" class="Bound">ℓ</a><a id="1700" class="Symbol">}</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="1712" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a> <a id="1714" class="Symbol">→</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Agda.Builtin.Cubical.Equiv.html#1717" class="Bound">φ</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">→</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Agda.Builtin.Cubical.Equiv.html#1727" class="Bound">u</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1739" href="Agda.Builtin.Cubical.Equiv.html#1717" class="Bound">φ</a> <a id="1741" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Agda.Builtin.Cubical.Equiv.html#1691" class="Bound">A</a>
    <a id="1752" href="Agda.Builtin.Cubical.Equiv.html#1675" class="Function">contr&#39;</a> <a id="1759" class="Symbol">{</a><a id="1760" class="Argument">A</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Agda.Builtin.Cubical.Equiv.html#1764" class="Bound">A</a><a id="1765" class="Symbol">}</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Agda.Builtin.Cubical.Equiv.html#1768" class="Bound">c</a> <a id="1770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1772" href="Agda.Builtin.Cubical.Equiv.html#1772" class="Bound">p</a><a id="1773" class="Symbol">)</a> <a id="1775" href="Agda.Builtin.Cubical.Equiv.html#1775" class="Bound">φ</a> <a id="1777" href="Agda.Builtin.Cubical.Equiv.html#1777" class="Bound">u</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Agda.Builtin.Cubical.Equiv.html#328" class="Primitive">hcomp</a> <a id="1787" class="Symbol">(λ</a> <a id="1790" href="Agda.Builtin.Cubical.Equiv.html#1790" class="Bound">i</a> <a id="1792" class="Symbol">→</a> <a id="1794" class="Symbol">λ</a> <a id="1796" class="Symbol">{</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Agda.Builtin.Cubical.Equiv.html#1775" class="Bound">φ</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Agda.Builtin.Cubical.Equiv.html#1772" class="Bound">p</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Agda.Builtin.Cubical.Equiv.html#1777" class="Bound">u</a> <a id="1814" href="Agda.Builtin.Cubical.Equiv.html#431" class="Postulate">1=1</a><a id="1817" class="Symbol">)</a> <a id="1819" href="Agda.Builtin.Cubical.Equiv.html#1790" class="Bound">i</a>
                                                <a id="1869" class="Symbol">;</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Agda.Builtin.Cubical.Equiv.html#1775" class="Bound">φ</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Agda.Builtin.Cubical.Equiv.html#1768" class="Bound">c</a> <a id="1884" class="Symbol">})</a> <a id="1887" href="Agda.Builtin.Cubical.Equiv.html#1768" class="Bound">c</a>


<a id="1891" class="Symbol">{-#</a> <a id="1895" class="Keyword">BUILTIN</a> <a id="1903" class="Keyword">EQUIV</a>      <a id="1914" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>        <a id="1925" class="Symbol">#-}</a>
<a id="1929" class="Symbol">{-#</a> <a id="1933" class="Keyword">BUILTIN</a> <a id="1941" class="Keyword">EQUIVFUN</a>   <a id="1952" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a>   <a id="1963" class="Symbol">#-}</a>
<a id="1967" class="Symbol">{-#</a> <a id="1971" class="Keyword">BUILTIN</a> <a id="1979" class="Keyword">EQUIVPROOF</a> <a id="1990" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="2001" class="Symbol">#-}</a>

<a id="2006" class="Keyword">module</a> <a id="2013" href="Agda.Builtin.Cubical.Equiv.html#2013" class="Module">_</a> <a id="2015" class="Symbol">{</a><a id="2016" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2029" class="Symbol">}</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Agda.Builtin.Cubical.Equiv.html#2037" class="Bound">i</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2053" href="Agda.Builtin.Cubical.Equiv.html#2037" class="Bound">i</a><a id="2054" class="Symbol">))</a> <a id="2057" class="Keyword">where</a>
  <a id="2065" class="Keyword">private</a>
    <a id="2077" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2079" class="Symbol">:</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Agda.Builtin.Cubical.Equiv.html#2082" class="Bound">i</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2098" href="Agda.Builtin.Cubical.Equiv.html#2082" class="Bound">i</a><a id="2099" class="Symbol">)</a>
    <a id="2105" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a>  <a id="2108" class="Symbol">=</a> <a id="2110" class="Symbol">λ</a> <a id="2112" href="Agda.Builtin.Cubical.Equiv.html#2112" class="Bound">i</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2118" href="Agda.Builtin.Cubical.Equiv.html#2112" class="Bound">i</a>
    <a id="2124" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2127" class="Symbol">:</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Agda.Builtin.Cubical.Equiv.html#2130" class="Bound">i</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2135" class="Symbol">)</a> <a id="2137" class="Symbol">→</a> <a id="2139" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Agda.Builtin.Cubical.Equiv.html#2016" class="Bound">ℓ</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2149" href="Agda.Builtin.Cubical.Equiv.html#2130" class="Bound">i</a><a id="2150" class="Symbol">))</a>
    <a id="2157" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2160" class="Symbol">=</a> <a id="2162" class="Symbol">λ</a> <a id="2164" href="Agda.Builtin.Cubical.Equiv.html#2164" class="Bound">i</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2173" href="Agda.Builtin.Cubical.Equiv.html#2164" class="Bound">i</a><a id="2174" class="Symbol">)</a>

    <a id="2181" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2187" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
    <a id="2194" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a> <a id="2196" class="Symbol">=</a> <a id="2198" href="Agda.Builtin.Cubical.Equiv.html#2032" class="Bound">P</a> <a id="2200" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

    <a id="2208" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a>
    <a id="2222" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="2224" href="Agda.Builtin.Cubical.Equiv.html#2224" class="Bound">x</a> <a id="2226" class="Symbol">=</a> <a id="2228" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2235" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2237" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2240" href="Agda.Builtin.Cubical.Equiv.html#2224" class="Bound">x</a>

    <a id="2247" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a> <a id="2253" class="Symbol">→</a> <a id="2255" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a>
    <a id="2261" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="2263" href="Agda.Builtin.Cubical.Equiv.html#2263" class="Bound">y</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2274" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2277" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2280" href="Agda.Builtin.Cubical.Equiv.html#2263" class="Bound">y</a>

    <a id="2287" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="2289" class="Symbol">:</a> <a id="2291" class="Symbol">∀</a> <a id="2293" href="Agda.Builtin.Cubical.Equiv.html#2293" class="Bound">i</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2303" href="Agda.Builtin.Cubical.Equiv.html#2293" class="Bound">i</a>
    <a id="2309" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="2311" href="Agda.Builtin.Cubical.Equiv.html#2311" class="Bound">i</a> <a id="2313" href="Agda.Builtin.Cubical.Equiv.html#2313" class="Bound">x</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2324" class="Symbol">(λ</a> <a id="2327" href="Agda.Builtin.Cubical.Equiv.html#2327" class="Bound">j</a> <a id="2329" class="Symbol">→</a> <a id="2331" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Agda.Builtin.Cubical.Equiv.html#2311" class="Bound">i</a> <a id="2336" href="Agda.Builtin.Cubical.Equiv.html#265" class="Primitive Operator">∧</a> <a id="2338" href="Agda.Builtin.Cubical.Equiv.html#2327" class="Bound">j</a><a id="2339" class="Symbol">))</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2345" href="Agda.Builtin.Cubical.Equiv.html#2311" class="Bound">i</a><a id="2346" class="Symbol">)</a> <a id="2348" href="Agda.Builtin.Cubical.Equiv.html#2313" class="Bound">x</a>

    <a id="2355" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="2357" class="Symbol">:</a> <a id="2359" class="Symbol">∀</a> <a id="2361" href="Agda.Builtin.Cubical.Equiv.html#2361" class="Bound">i</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2371" href="Agda.Builtin.Cubical.Equiv.html#2361" class="Bound">i</a>
    <a id="2377" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="2379" href="Agda.Builtin.Cubical.Equiv.html#2379" class="Bound">i</a> <a id="2381" href="Agda.Builtin.Cubical.Equiv.html#2381" class="Bound">y</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Agda.Builtin.Cubical.Equiv.html#349" class="Primitive">transp</a> <a id="2392" class="Symbol">(λ</a> <a id="2395" href="Agda.Builtin.Cubical.Equiv.html#2395" class="Bound">j</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2402" class="Symbol">(</a> <a id="2404" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2406" href="Agda.Builtin.Cubical.Equiv.html#2379" class="Bound">i</a> <a id="2408" href="Agda.Builtin.Cubical.Equiv.html#265" class="Primitive Operator">∧</a> <a id="2410" href="Agda.Builtin.Cubical.Equiv.html#2395" class="Bound">j</a><a id="2411" class="Symbol">))</a> <a id="2414" href="Agda.Builtin.Cubical.Equiv.html#2379" class="Bound">i</a> <a id="2416" href="Agda.Builtin.Cubical.Equiv.html#2381" class="Bound">y</a>

    <a id="2423" href="Agda.Builtin.Cubical.Equiv.html#2423" class="Function">fiberPath</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Agda.Builtin.Cubical.Equiv.html#2436" class="Bound">y</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a><a id="2441" class="Symbol">)</a> <a id="2443" class="Symbol">→</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Agda.Builtin.Cubical.Equiv.html#2446" class="Bound">xβ0</a> <a id="2450" href="Agda.Builtin.Cubical.Equiv.html#2450" class="Bound">xβ1</a> <a id="2454" class="Symbol">:</a> <a id="2456" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="2462" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="2464" href="Agda.Builtin.Cubical.Equiv.html#2436" class="Bound">y</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Agda.Builtin.Cubical.Equiv.html#2446" class="Bound">xβ0</a> <a id="2473" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2475" href="Agda.Builtin.Cubical.Equiv.html#2450" class="Bound">xβ1</a>
    <a id="2483" href="Agda.Builtin.Cubical.Equiv.html#2423" class="Function">fiberPath</a> <a id="2493" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Agda.Builtin.Cubical.Equiv.html#2496" class="Bound">x0</a> <a id="2499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2501" href="Agda.Builtin.Cubical.Equiv.html#2501" class="Bound">β0</a><a id="2503" class="Symbol">)</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Agda.Builtin.Cubical.Equiv.html#2506" class="Bound">x1</a> <a id="2509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2511" href="Agda.Builtin.Cubical.Equiv.html#2511" class="Bound">β1</a><a id="2513" class="Symbol">)</a> <a id="2515" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="2517" class="Symbol">=</a> <a id="2519" href="Agda.Builtin.Cubical.Equiv.html#2967" class="Function">ω</a> <a id="2521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2523" class="Symbol">λ</a> <a id="2525" href="Agda.Builtin.Cubical.Equiv.html#2525" class="Bound">j</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="Agda.Builtin.Cubical.Equiv.html#3025" class="Function">δ</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2534" href="Agda.Builtin.Cubical.Equiv.html#2525" class="Bound">j</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Keyword">where</a>
      <a id="2549" class="Keyword">module</a> <a id="2556" href="Agda.Builtin.Cubical.Equiv.html#2556" class="Module">_</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2564" class="Symbol">)</a> <a id="2566" class="Keyword">where</a>
        <a id="2580" class="Keyword">private</a>
          <a id="2598" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="2606" class="Symbol">→</a> <a id="2608" class="Symbol">∀</a> <a id="2610" href="Agda.Builtin.Cubical.Equiv.html#2610" class="Bound">i</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2626" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2628" href="Agda.Builtin.Cubical.Equiv.html#248" class="Primitive Operator">∨</a> <a id="2630" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">(λ</a> <a id="2636" href="Agda.Builtin.Cubical.Equiv.html#2636" class="Bound">_</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2645" href="Agda.Builtin.Cubical.Equiv.html#2610" class="Bound">i</a><a id="2646" class="Symbol">))</a>
          <a id="2659" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2663" href="Agda.Builtin.Cubical.Equiv.html#2663" class="Bound">x</a> <a id="2665" href="Agda.Builtin.Cubical.Equiv.html#2665" class="Bound">i</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2683" href="Agda.Builtin.Cubical.Equiv.html#2665" class="Bound">i</a><a id="2684" class="Symbol">)</a> <a id="2686" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a>
          <a id="2698" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2702" href="Agda.Builtin.Cubical.Equiv.html#2702" class="Bound">x</a> <a id="2704" href="Agda.Builtin.Cubical.Equiv.html#2704" class="Bound">i</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a> <a id="2709" class="Symbol">=</a> <a id="2711" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Symbol">=</a> <a id="2717" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2722" href="Agda.Builtin.Cubical.Equiv.html#2704" class="Bound">i</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Agda.Builtin.Cubical.Equiv.html#2702" class="Bound">x</a>
        <a id="2735" href="Agda.Builtin.Cubical.Equiv.html#2735" class="Function">ω0</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="2745" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2753" href="Agda.Builtin.Cubical.Equiv.html#2496" class="Bound">x0</a><a id="2755" class="Symbol">)</a> <a id="2757" class="Symbol">((</a><a id="2759" href="Agda.Builtin.Cubical.Equiv.html#2501" class="Bound">β0</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2765" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2766" class="Symbol">)))</a>
        <a id="2778" href="Agda.Builtin.Cubical.Equiv.html#2778" class="Function">ω1</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="2788" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2796" href="Agda.Builtin.Cubical.Equiv.html#2506" class="Bound">x1</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">((</a><a id="2802" href="Agda.Builtin.Cubical.Equiv.html#2511" class="Bound">β1</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2808" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2809" class="Symbol">)))</a>
        <a id="2821" href="Agda.Builtin.Cubical.Equiv.html#2821" class="Function">θ0</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="2831" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2834" class="Symbol">(</a><a id="2835" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2839" href="Agda.Builtin.Cubical.Equiv.html#2496" class="Bound">x0</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Agda.Builtin.Cubical.Equiv.html#2501" class="Bound">β0</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2855" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2856" class="Symbol">)))</a>
        <a id="2868" href="Agda.Builtin.Cubical.Equiv.html#2868" class="Function">θ1</a> <a id="2871" class="Symbol">=</a> <a id="2873" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="2878" href="Agda.Builtin.Cubical.Equiv.html#2124" class="Function">~E</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Agda.Builtin.Cubical.Equiv.html#2598" class="Function">sys</a> <a id="2886" href="Agda.Builtin.Cubical.Equiv.html#2506" class="Bound">x1</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Agda.Builtin.Cubical.Equiv.html#2511" class="Bound">β1</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="2902" href="Agda.Builtin.Cubical.Equiv.html#2559" class="Bound">j</a><a id="2903" class="Symbol">)))</a>
      <a id="2913" href="Agda.Builtin.Cubical.Equiv.html#2913" class="Function">sys</a> <a id="2917" class="Symbol">=</a> <a id="2919" class="Symbol">λ</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Agda.Builtin.Cubical.Equiv.html#2922" class="Bound">j</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="2927" class="Symbol">=</a> <a id="2929" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">→</a> <a id="2935" href="Agda.Builtin.Cubical.Equiv.html#2735" class="Function">ω0</a> <a id="2938" href="Agda.Builtin.Cubical.Equiv.html#2922" class="Bound">j</a> <a id="2940" class="Symbol">;</a> <a id="2942" href="Agda.Builtin.Cubical.Equiv.html#2942" class="Bound">j</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Agda.Builtin.Cubical.Equiv.html#2778" class="Function">ω1</a> <a id="2958" href="Agda.Builtin.Cubical.Equiv.html#2942" class="Bound">j</a><a id="2959" class="Symbol">}</a>
      <a id="2967" href="Agda.Builtin.Cubical.Equiv.html#2967" class="Function">ω</a> <a id="2969" class="Symbol">=</a> <a id="2971" href="Agda.Builtin.Cubical.Equiv.html#328" class="Primitive">hcomp</a> <a id="2977" href="Agda.Builtin.Cubical.Equiv.html#2913" class="Function">sys</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="2984" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a><a id="2985" class="Symbol">)</a>
      <a id="2993" href="Agda.Builtin.Cubical.Equiv.html#2993" class="Function">θ</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Agda.Builtin.Cubical.HCompU.html#610" class="Function">hfill</a> <a id="3003" href="Agda.Builtin.Cubical.Equiv.html#2913" class="Function">sys</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3015" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a><a id="3016" class="Symbol">))</a>
      <a id="3025" href="Agda.Builtin.Cubical.Equiv.html#3025" class="Function">δ</a> <a id="3027" class="Symbol">=</a> <a id="3029" class="Symbol">λ</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3034" class="Symbol">:</a> <a id="3036" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Symbol">→</a> <a id="3041" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="3046" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a>
            <a id="3060" class="Symbol">(λ</a> <a id="3063" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a> <a id="3065" class="Symbol">→</a> <a id="3067" class="Symbol">λ</a> <a id="3069" class="Symbol">{</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3078" class="Symbol">)</a> <a id="3080" class="Symbol">→</a> <a id="3082" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="3084" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a> <a id="3086" href="Agda.Builtin.Cubical.Equiv.html#2493" class="Bound">y</a> <a id="3088" class="Symbol">;</a> <a id="3090" class="Symbol">(</a><a id="3091" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3097" class="Symbol">)</a> <a id="3099" class="Symbol">→</a> <a id="3101" href="Agda.Builtin.Cubical.Equiv.html#2821" class="Function">θ0</a> <a id="3104" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="3109" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a><a id="3110" class="Symbol">)</a>
                     <a id="3133" class="Symbol">;</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3138" class="Symbol">=</a> <a id="3140" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3142" class="Symbol">)</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="3148" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a> <a id="3150" href="Agda.Builtin.Cubical.Equiv.html#2967" class="Function">ω</a> <a id="3152" class="Symbol">;</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Agda.Builtin.Cubical.Equiv.html#2515" class="Bound">k</a> <a id="3157" class="Symbol">=</a> <a id="3159" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3161" class="Symbol">)</a> <a id="3163" class="Symbol">→</a> <a id="3165" href="Agda.Builtin.Cubical.Equiv.html#2868" class="Function">θ1</a> <a id="3168" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Agda.Builtin.Cubical.Equiv.html#232" class="Primitive Operator">~</a> <a id="3173" href="Agda.Builtin.Cubical.Equiv.html#3063" class="Bound">i</a><a id="3174" class="Symbol">)</a> <a id="3176" class="Symbol">})</a>
             <a id="3192" class="Symbol">(</a><a id="3193" href="Agda.Builtin.Cubical.Equiv.html#2993" class="Function">θ</a> <a id="3195" href="Agda.Builtin.Cubical.Equiv.html#3032" class="Bound">j</a><a id="3196" class="Symbol">)</a>

    <a id="3203" href="Agda.Builtin.Cubical.Equiv.html#3203" class="Function">γ</a> <a id="3205" class="Symbol">:</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Agda.Builtin.Cubical.Equiv.html#3208" class="Bound">y</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Agda.Builtin.Cubical.Equiv.html#3208" class="Bound">y</a> <a id="3219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3221" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3226" href="Agda.Builtin.Cubical.Equiv.html#3208" class="Bound">y</a><a id="3227" class="Symbol">)</a>
    <a id="3233" href="Agda.Builtin.Cubical.Equiv.html#3203" class="Function">γ</a> <a id="3235" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a> <a id="3237" href="Agda.Builtin.Cubical.Equiv.html#3237" class="Bound">j</a> <a id="3239" class="Symbol">=</a> <a id="3241" href="Agda.Builtin.Cubical.Equiv.html#369" class="Primitive">comp</a> <a id="3246" href="Agda.Builtin.Cubical.Equiv.html#2077" class="Function">E</a> <a id="3248" class="Symbol">(λ</a> <a id="3251" href="Agda.Builtin.Cubical.Equiv.html#3251" class="Bound">i</a> <a id="3253" class="Symbol">→</a> <a id="3255" class="Symbol">λ</a> <a id="3257" class="Symbol">{</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Agda.Builtin.Cubical.Equiv.html#3237" class="Bound">j</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Agda.Builtin.Cubical.Equiv.html#2355" class="Function">v</a> <a id="3272" href="Agda.Builtin.Cubical.Equiv.html#3251" class="Bound">i</a> <a id="3274" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a>
                            <a id="3304" class="Symbol">;</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Agda.Builtin.Cubical.Equiv.html#3237" class="Bound">j</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3313" class="Symbol">)</a> <a id="3315" class="Symbol">→</a> <a id="3317" href="Agda.Builtin.Cubical.Equiv.html#2287" class="Function">u</a> <a id="3319" href="Agda.Builtin.Cubical.Equiv.html#3251" class="Bound">i</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3324" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a><a id="3325" class="Symbol">)</a> <a id="3327" class="Symbol">})</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3333" href="Agda.Builtin.Cubical.Equiv.html#3235" class="Bound">y</a><a id="3334" class="Symbol">)</a>

  <a id="3339" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3363" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a>
  <a id="3367" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3381" class="Symbol">.</a><a id="3382" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3394" href="Agda.Builtin.Cubical.Equiv.html#3394" class="Bound">y</a> <a id="3396" class="Symbol">.</a><a id="3397" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3401" class="Symbol">.</a><a id="3402" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3406" class="Symbol">=</a> <a id="3408" href="Agda.Builtin.Cubical.Equiv.html#2247" class="Function">g</a> <a id="3410" href="Agda.Builtin.Cubical.Equiv.html#3394" class="Bound">y</a>
  <a id="3414" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3428" class="Symbol">.</a><a id="3429" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3441" href="Agda.Builtin.Cubical.Equiv.html#3441" class="Bound">y</a> <a id="3443" class="Symbol">.</a><a id="3444" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3448" class="Symbol">.</a><a id="3449" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3453" class="Symbol">=</a> <a id="3455" href="Agda.Builtin.Cubical.HCompU.html#1363" class="Function">sym</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Agda.Builtin.Cubical.Equiv.html#3203" class="Function">γ</a> <a id="3462" href="Agda.Builtin.Cubical.Equiv.html#3441" class="Bound">y</a><a id="3463" class="Symbol">)</a>
  <a id="3467" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a> <a id="3481" class="Symbol">.</a><a id="3482" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3494" href="Agda.Builtin.Cubical.Equiv.html#3494" class="Bound">y</a> <a id="3496" class="Symbol">.</a><a id="3497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3501" class="Symbol">=</a> <a id="3503" href="Agda.Builtin.Cubical.Equiv.html#2423" class="Function">fiberPath</a> <a id="3513" href="Agda.Builtin.Cubical.Equiv.html#3494" class="Bound">y</a> <a id="3515" class="Symbol">_</a>

  <a id="3520" href="Agda.Builtin.Cubical.Equiv.html#3520" class="Function">pathToEquiv</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="Agda.Builtin.Cubical.Equiv.html#2181" class="Function">A</a> <a id="3536" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3538" href="Agda.Builtin.Cubical.Equiv.html#2194" class="Function">B</a>
  <a id="3542" href="Agda.Builtin.Cubical.Equiv.html#3520" class="Function">pathToEquiv</a> <a id="3554" class="Symbol">.</a><a id="3555" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3559" class="Symbol">=</a> <a id="3561" href="Agda.Builtin.Cubical.Equiv.html#2208" class="Function">f</a>
  <a id="3565" href="Agda.Builtin.Cubical.Equiv.html#3520" class="Function">pathToEquiv</a> <a id="3577" class="Symbol">.</a><a id="3578" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Agda.Builtin.Cubical.Equiv.html#3339" class="Function">pathToisEquiv</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Glue.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Glue</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--safe</a> <a id="30" class="Pragma">--no-sized-types</a> <a id="47" class="Pragma">--no-guardedness</a> <a id="64" class="Symbol">#-}</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a> <a id="102" class="Keyword">where</a>

<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Agda.Builtin.Cubical.Equiv.html" class="Module">Agda.Builtin.Cubical.Equiv</a> <a id="210" class="Keyword">public</a>

<a id="218" class="Keyword">primitive</a>
    <a id="primGlue"></a><a id="232" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a>    <a id="244" class="Symbol">:</a> <a id="246" class="Symbol">∀</a> <a id="248" class="Symbol">{</a><a id="249" href="Agda.Builtin.Cubical.Glue.html#249" class="Bound">ℓ</a> <a id="251" href="Agda.Builtin.Cubical.Glue.html#251" class="Bound">ℓ&#39;</a><a id="253" class="Symbol">}</a> <a id="255" class="Symbol">(</a><a id="256" href="Agda.Builtin.Cubical.Glue.html#256" class="Bound">A</a> <a id="258" class="Symbol">:</a> <a id="260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="264" href="Agda.Builtin.Cubical.Glue.html#249" class="Bound">ℓ</a><a id="265" class="Symbol">)</a> <a id="267" class="Symbol">{</a><a id="268" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">φ</a> <a id="270" class="Symbol">:</a> <a id="272" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="273" class="Symbol">}</a>
      <a id="281" class="Symbol">→</a> <a id="283" class="Symbol">(</a><a id="284" href="Agda.Builtin.Cubical.Glue.html#284" class="Bound">T</a> <a id="286" class="Symbol">:</a> <a id="288" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="296" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">φ</a> <a id="298" class="Symbol">(</a><a id="299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="303" href="Agda.Builtin.Cubical.Glue.html#251" class="Bound">ℓ&#39;</a><a id="305" class="Symbol">))</a> <a id="308" class="Symbol">→</a> <a id="310" class="Symbol">(</a><a id="311" href="Agda.Builtin.Cubical.Glue.html#311" class="Bound">e</a> <a id="313" class="Symbol">:</a> <a id="315" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="324" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">φ</a> <a id="326" class="Symbol">(λ</a> <a id="329" href="Agda.Builtin.Cubical.Glue.html#329" class="Bound">o</a> <a id="331" class="Symbol">→</a> <a id="333" href="Agda.Builtin.Cubical.Glue.html#284" class="Bound">T</a> <a id="335" href="Agda.Builtin.Cubical.Glue.html#329" class="Bound">o</a> <a id="337" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="339" href="Agda.Builtin.Cubical.Glue.html#256" class="Bound">A</a><a id="340" class="Symbol">))</a>
      <a id="349" class="Symbol">→</a> <a id="351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="355" href="Agda.Builtin.Cubical.Glue.html#251" class="Bound">ℓ&#39;</a>
    <a id="prim^glue"></a><a id="362" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">prim^glue</a>   <a id="374" class="Symbol">:</a> <a id="376" class="Symbol">∀</a> <a id="378" class="Symbol">{</a><a id="379" href="Agda.Builtin.Cubical.Glue.html#379" class="Bound">ℓ</a> <a id="381" href="Agda.Builtin.Cubical.Glue.html#381" class="Bound">ℓ&#39;</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">{</a><a id="386" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a> <a id="388" class="Symbol">:</a> <a id="390" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="394" href="Agda.Builtin.Cubical.Glue.html#379" class="Bound">ℓ</a><a id="395" class="Symbol">}</a> <a id="397" class="Symbol">{</a><a id="398" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="400" class="Symbol">:</a> <a id="402" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="403" class="Symbol">}</a>
      <a id="411" class="Symbol">→</a> <a id="413" class="Symbol">{</a><a id="414" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a> <a id="416" class="Symbol">:</a> <a id="418" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="426" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="433" href="Agda.Builtin.Cubical.Glue.html#381" class="Bound">ℓ&#39;</a><a id="435" class="Symbol">)}</a> <a id="438" class="Symbol">→</a> <a id="440" class="Symbol">{</a><a id="441" href="Agda.Builtin.Cubical.Glue.html#441" class="Bound">e</a> <a id="443" class="Symbol">:</a> <a id="445" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="454" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="456" class="Symbol">(λ</a> <a id="459" href="Agda.Builtin.Cubical.Glue.html#459" class="Bound">o</a> <a id="461" class="Symbol">→</a> <a id="463" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a> <a id="465" href="Agda.Builtin.Cubical.Glue.html#459" class="Bound">o</a> <a id="467" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="469" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a><a id="470" class="Symbol">)}</a>
      <a id="479" class="Symbol">→</a> <a id="481" class="Symbol">(</a><a id="482" href="Agda.Builtin.Cubical.Glue.html#482" class="Bound">t</a> <a id="484" class="Symbol">:</a> <a id="486" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="495" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">φ</a> <a id="497" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a><a id="498" class="Symbol">)</a> <a id="500" class="Symbol">→</a> <a id="502" class="Symbol">(</a><a id="503" href="Agda.Builtin.Cubical.Glue.html#503" class="Bound">a</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a><a id="508" class="Symbol">)</a> <a id="510" class="Symbol">→</a> <a id="512" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="521" href="Agda.Builtin.Cubical.Glue.html#386" class="Bound">A</a> <a id="523" href="Agda.Builtin.Cubical.Glue.html#414" class="Bound">T</a> <a id="525" href="Agda.Builtin.Cubical.Glue.html#441" class="Bound">e</a>
    <a id="prim^unglue"></a><a id="531" href="Agda.Builtin.Cubical.Glue.html#531" class="Primitive">prim^unglue</a> <a id="543" class="Symbol">:</a> <a id="545" class="Symbol">∀</a> <a id="547" class="Symbol">{</a><a id="548" href="Agda.Builtin.Cubical.Glue.html#548" class="Bound">ℓ</a> <a id="550" href="Agda.Builtin.Cubical.Glue.html#550" class="Bound">ℓ&#39;</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="563" href="Agda.Builtin.Cubical.Glue.html#548" class="Bound">ℓ</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">{</a><a id="567" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">φ</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="572" class="Symbol">}</a>
      <a id="580" class="Symbol">→</a> <a id="582" class="Symbol">{</a><a id="583" href="Agda.Builtin.Cubical.Glue.html#583" class="Bound">T</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="595" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">φ</a> <a id="597" class="Symbol">(</a><a id="598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="602" href="Agda.Builtin.Cubical.Glue.html#550" class="Bound">ℓ&#39;</a><a id="604" class="Symbol">)}</a> <a id="607" class="Symbol">→</a> <a id="609" class="Symbol">{</a><a id="610" href="Agda.Builtin.Cubical.Glue.html#610" class="Bound">e</a> <a id="612" class="Symbol">:</a> <a id="614" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="623" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">φ</a> <a id="625" class="Symbol">(λ</a> <a id="628" href="Agda.Builtin.Cubical.Glue.html#628" class="Bound">o</a> <a id="630" class="Symbol">→</a> <a id="632" href="Agda.Builtin.Cubical.Glue.html#583" class="Bound">T</a> <a id="634" href="Agda.Builtin.Cubical.Glue.html#628" class="Bound">o</a> <a id="636" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="638" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a><a id="639" class="Symbol">)}</a>
      <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="659" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a> <a id="661" href="Agda.Builtin.Cubical.Glue.html#583" class="Bound">T</a> <a id="663" href="Agda.Builtin.Cubical.Glue.html#610" class="Bound">e</a> <a id="665" class="Symbol">→</a> <a id="667" href="Agda.Builtin.Cubical.Glue.html#555" class="Bound">A</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.HCompU.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.HCompU</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.HCompU.html" class="Module">Agda.Builtin.Cubical.HCompU</a> <a id="111" class="Keyword">where</a>

<a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="145" class="Keyword">open</a> <a id="150" class="Keyword">import</a> <a id="157" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="211" class="Keyword">renaming</a> <a id="220" class="Symbol">(</a><a id="221" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a> <a id="230" class="Symbol">to</a> <a id="233" class="Primitive">~_</a><a id="235" class="Symbol">;</a> <a id="237" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="246" class="Symbol">to</a> <a id="249" class="Primitive">_∨_</a><a id="252" class="Symbol">;</a> <a id="254" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="263" class="Symbol">to</a> <a id="266" class="Primitive">_∧_</a><a id="269" class="Symbol">;</a>
                                             <a id="316" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a> <a id="326" class="Symbol">to</a> <a id="329" class="Primitive">hcomp</a><a id="334" class="Symbol">;</a> <a id="336" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a> <a id="347" class="Symbol">to</a> <a id="350" class="Primitive">transp</a><a id="356" class="Symbol">;</a> <a id="358" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a> <a id="367" class="Symbol">to</a> <a id="370" class="Primitive">comp</a><a id="374" class="Symbol">;</a>
                                             <a id="421" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="429" class="Symbol">to</a> <a id="432" class="Postulate">1=1</a><a id="435" class="Symbol">)</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="512" class="Keyword">renaming</a> <a id="521" class="Symbol">(</a><a id="522" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="526" class="Symbol">to</a> <a id="529" class="Postulate">_[_↦_]</a><a id="535" class="Symbol">;</a> <a id="537" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">primSubOut</a> <a id="548" class="Symbol">to</a> <a id="551" class="Primitive">outS</a><a id="555" class="Symbol">)</a>

<a id="558" class="Keyword">module</a> <a id="Helpers"></a><a id="565" href="Agda.Builtin.Cubical.HCompU.html#565" class="Module">Helpers</a> <a id="573" class="Keyword">where</a>
    <a id="583" class="Comment">-- Homogeneous filling</a>
    <a id="Helpers.hfill"></a><a id="610" href="Agda.Builtin.Cubical.HCompU.html#610" class="Function">hfill</a> <a id="616" class="Symbol">:</a> <a id="618" class="Symbol">∀</a> <a id="620" class="Symbol">{</a><a id="621" href="Agda.Builtin.Cubical.HCompU.html#621" class="Bound">ℓ</a><a id="622" class="Symbol">}</a> <a id="624" class="Symbol">{</a><a id="625" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a> <a id="627" class="Symbol">:</a> <a id="629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="633" href="Agda.Builtin.Cubical.HCompU.html#621" class="Bound">ℓ</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">{</a><a id="637" href="Agda.Builtin.Cubical.HCompU.html#637" class="Bound">φ</a> <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="642" class="Symbol">}</a>
              <a id="658" class="Symbol">(</a><a id="659" href="Agda.Builtin.Cubical.HCompU.html#659" class="Bound">u</a> <a id="661" class="Symbol">:</a> <a id="663" class="Symbol">∀</a> <a id="665" href="Agda.Builtin.Cubical.HCompU.html#665" class="Bound">i</a> <a id="667" class="Symbol">→</a> <a id="669" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="677" href="Agda.Builtin.Cubical.HCompU.html#637" class="Bound">φ</a> <a id="679" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a><a id="680" class="Symbol">)</a>
              <a id="696" class="Symbol">(</a><a id="697" href="Agda.Builtin.Cubical.HCompU.html#697" class="Bound">u0</a> <a id="700" class="Symbol">:</a> <a id="702" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a> <a id="704" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="706" href="Agda.Builtin.Cubical.HCompU.html#637" class="Bound">φ</a> <a id="708" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="710" href="Agda.Builtin.Cubical.HCompU.html#659" class="Bound">u</a> <a id="712" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="715" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="716" class="Symbol">)</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Cubical.HCompU.html#719" class="Bound">i</a> <a id="721" class="Symbol">:</a> <a id="723" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Agda.Builtin.Cubical.HCompU.html#625" class="Bound">A</a>
    <a id="734" href="Agda.Builtin.Cubical.HCompU.html#610" class="Function">hfill</a> <a id="740" class="Symbol">{</a><a id="741" class="Argument">φ</a> <a id="743" class="Symbol">=</a> <a id="745" href="Agda.Builtin.Cubical.HCompU.html#745" class="Bound">φ</a><a id="746" class="Symbol">}</a> <a id="748" href="Agda.Builtin.Cubical.HCompU.html#748" class="Bound">u</a> <a id="750" href="Agda.Builtin.Cubical.HCompU.html#750" class="Bound">u0</a> <a id="753" href="Agda.Builtin.Cubical.HCompU.html#753" class="Bound">i</a> <a id="755" class="Symbol">=</a>
      <a id="763" href="Agda.Builtin.Cubical.HCompU.html#329" class="Primitive">hcomp</a> <a id="769" class="Symbol">(λ</a> <a id="772" href="Agda.Builtin.Cubical.HCompU.html#772" class="Bound">j</a> <a id="774" class="Symbol">→</a> <a id="776" class="Symbol">\</a> <a id="778" class="Symbol">{</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Cubical.HCompU.html#745" class="Bound">φ</a> <a id="783" class="Symbol">=</a> <a id="785" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="787" class="Symbol">)</a> <a id="789" class="Symbol">→</a> <a id="791" href="Agda.Builtin.Cubical.HCompU.html#748" class="Bound">u</a> <a id="793" class="Symbol">(</a><a id="794" href="Agda.Builtin.Cubical.HCompU.html#753" class="Bound">i</a> <a id="796" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="798" href="Agda.Builtin.Cubical.HCompU.html#772" class="Bound">j</a><a id="799" class="Symbol">)</a> <a id="801" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a>
                     <a id="826" class="Symbol">;</a> <a id="828" class="Symbol">(</a><a id="829" href="Agda.Builtin.Cubical.HCompU.html#753" class="Bound">i</a> <a id="831" class="Symbol">=</a> <a id="833" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">→</a> <a id="839" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="844" href="Agda.Builtin.Cubical.HCompU.html#750" class="Bound">u0</a> <a id="847" class="Symbol">})</a>
            <a id="862" class="Symbol">(</a><a id="863" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="868" href="Agda.Builtin.Cubical.HCompU.html#750" class="Bound">u0</a><a id="870" class="Symbol">)</a>

    <a id="877" class="Comment">-- Heterogeneous filling defined using comp</a>
    <a id="Helpers.fill"></a><a id="925" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">∀</a> <a id="934" class="Symbol">{</a><a id="935" href="Agda.Builtin.Cubical.HCompU.html#935" class="Bound">ℓ</a> <a id="937" class="Symbol">:</a> <a id="939" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="941" class="Symbol">→</a> <a id="943" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="948" class="Symbol">}</a> <a id="950" class="Symbol">(</a><a id="951" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" href="Agda.Builtin.Cubical.HCompU.html#957" class="Bound">i</a> <a id="959" class="Symbol">→</a> <a id="961" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="965" class="Symbol">(</a><a id="966" href="Agda.Builtin.Cubical.HCompU.html#935" class="Bound">ℓ</a> <a id="968" href="Agda.Builtin.Cubical.HCompU.html#957" class="Bound">i</a><a id="969" class="Symbol">))</a> <a id="972" class="Symbol">{</a><a id="973" href="Agda.Builtin.Cubical.HCompU.html#973" class="Bound">φ</a> <a id="975" class="Symbol">:</a> <a id="977" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="978" class="Symbol">}</a>
             <a id="993" class="Symbol">(</a><a id="994" href="Agda.Builtin.Cubical.HCompU.html#994" class="Bound">u</a> <a id="996" class="Symbol">:</a> <a id="998" class="Symbol">∀</a> <a id="1000" href="Agda.Builtin.Cubical.HCompU.html#1000" class="Bound">i</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1012" href="Agda.Builtin.Cubical.HCompU.html#973" class="Bound">φ</a> <a id="1014" class="Symbol">(</a><a id="1015" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="1017" href="Agda.Builtin.Cubical.HCompU.html#1000" class="Bound">i</a><a id="1018" class="Symbol">))</a>
             <a id="1034" class="Symbol">(</a><a id="1035" href="Agda.Builtin.Cubical.HCompU.html#1035" class="Bound">u0</a> <a id="1038" class="Symbol">:</a> <a id="1040" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="1042" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1045" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="1047" href="Agda.Builtin.Cubical.HCompU.html#973" class="Bound">φ</a> <a id="1049" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="1051" href="Agda.Builtin.Cubical.HCompU.html#994" class="Bound">u</a> <a id="1053" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1056" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">→</a>
             <a id="1074" class="Symbol">∀</a> <a id="1076" href="Agda.Builtin.Cubical.HCompU.html#1076" class="Bound">i</a> <a id="1078" class="Symbol">→</a>  <a id="1081" href="Agda.Builtin.Cubical.HCompU.html#951" class="Bound">A</a> <a id="1083" href="Agda.Builtin.Cubical.HCompU.html#1076" class="Bound">i</a>
    <a id="1089" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="1094" href="Agda.Builtin.Cubical.HCompU.html#1094" class="Bound">A</a> <a id="1096" class="Symbol">{</a><a id="1097" class="Argument">φ</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Agda.Builtin.Cubical.HCompU.html#1101" class="Bound">φ</a><a id="1102" class="Symbol">}</a> <a id="1104" href="Agda.Builtin.Cubical.HCompU.html#1104" class="Bound">u</a> <a id="1106" href="Agda.Builtin.Cubical.HCompU.html#1106" class="Bound">u0</a> <a id="1109" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1111" class="Symbol">=</a>
      <a id="1119" href="Agda.Builtin.Cubical.HCompU.html#370" class="Primitive">comp</a> <a id="1124" class="Symbol">(λ</a> <a id="1127" href="Agda.Builtin.Cubical.HCompU.html#1127" class="Bound">j</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="Agda.Builtin.Cubical.HCompU.html#1094" class="Bound">A</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1136" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="1138" href="Agda.Builtin.Cubical.HCompU.html#1127" class="Bound">j</a><a id="1139" class="Symbol">))</a>
           <a id="1153" class="Symbol">(λ</a> <a id="1156" href="Agda.Builtin.Cubical.HCompU.html#1156" class="Bound">j</a> <a id="1158" class="Symbol">→</a> <a id="1160" class="Symbol">\</a> <a id="1162" class="Symbol">{</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Agda.Builtin.Cubical.HCompU.html#1101" class="Bound">φ</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1171" class="Symbol">)</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Agda.Builtin.Cubical.HCompU.html#1104" class="Bound">u</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1180" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="1182" href="Agda.Builtin.Cubical.HCompU.html#1156" class="Bound">j</a><a id="1183" class="Symbol">)</a> <a id="1185" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a>
                    <a id="1209" class="Symbol">;</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Agda.Builtin.Cubical.HCompU.html#1109" class="Bound">i</a> <a id="1214" class="Symbol">=</a> <a id="1216" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1227" href="Agda.Builtin.Cubical.HCompU.html#1106" class="Bound">u0</a> <a id="1230" class="Symbol">})</a>
           <a id="1244" class="Symbol">(</a><a id="1245" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1250" class="Symbol">{</a><a id="1251" class="Argument">φ</a> <a id="1253" class="Symbol">=</a> <a id="1255" href="Agda.Builtin.Cubical.HCompU.html#1101" class="Bound">φ</a><a id="1256" class="Symbol">}</a> <a id="1258" href="Agda.Builtin.Cubical.HCompU.html#1106" class="Bound">u0</a><a id="1260" class="Symbol">)</a>

    <a id="1267" class="Keyword">module</a> <a id="1274" href="Agda.Builtin.Cubical.HCompU.html#1274" class="Module">_</a> <a id="1276" class="Symbol">{</a><a id="1277" href="Agda.Builtin.Cubical.HCompU.html#1277" class="Bound">ℓ</a><a id="1278" class="Symbol">}</a> <a id="1280" class="Symbol">{</a><a id="1281" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1289" href="Agda.Builtin.Cubical.HCompU.html#1277" class="Bound">ℓ</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Keyword">where</a>
      <a id="1304" href="Agda.Builtin.Cubical.HCompU.html#1304" class="Function">refl</a> <a id="1309" class="Symbol">:</a> <a id="1311" class="Symbol">{</a><a id="1312" href="Agda.Builtin.Cubical.HCompU.html#1312" class="Bound">x</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1317" class="Symbol">}</a> <a id="1319" class="Symbol">→</a> <a id="1321" href="Agda.Builtin.Cubical.HCompU.html#1312" class="Bound">x</a> <a id="1323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1325" href="Agda.Builtin.Cubical.HCompU.html#1312" class="Bound">x</a>
      <a id="1333" href="Agda.Builtin.Cubical.HCompU.html#1304" class="Function">refl</a> <a id="1338" class="Symbol">{</a><a id="1339" class="Argument">x</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Agda.Builtin.Cubical.HCompU.html#1343" class="Bound">x</a><a id="1344" class="Symbol">}</a> <a id="1346" class="Symbol">=</a> <a id="1348" class="Symbol">λ</a> <a id="1350" href="Agda.Builtin.Cubical.HCompU.html#1350" class="Bound">_</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Agda.Builtin.Cubical.HCompU.html#1343" class="Bound">x</a>

      <a id="1363" href="Agda.Builtin.Cubical.HCompU.html#1363" class="Function">sym</a> <a id="1367" class="Symbol">:</a> <a id="1369" class="Symbol">{</a><a id="1370" href="Agda.Builtin.Cubical.HCompU.html#1370" class="Bound">x</a> <a id="1372" href="Agda.Builtin.Cubical.HCompU.html#1372" class="Bound">y</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="Agda.Builtin.Cubical.HCompU.html#1370" class="Bound">x</a> <a id="1383" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1385" href="Agda.Builtin.Cubical.HCompU.html#1372" class="Bound">y</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Agda.Builtin.Cubical.HCompU.html#1372" class="Bound">y</a> <a id="1391" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1393" href="Agda.Builtin.Cubical.HCompU.html#1370" class="Bound">x</a>
      <a id="1401" href="Agda.Builtin.Cubical.HCompU.html#1363" class="Function">sym</a> <a id="1405" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">p</a> <a id="1407" class="Symbol">=</a> <a id="1409" class="Symbol">λ</a> <a id="1411" href="Agda.Builtin.Cubical.HCompU.html#1411" class="Bound">i</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">p</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="1420" href="Agda.Builtin.Cubical.HCompU.html#1411" class="Bound">i</a><a id="1421" class="Symbol">)</a>

      <a id="1430" href="Agda.Builtin.Cubical.HCompU.html#1430" class="Function">cong</a> <a id="1435" class="Symbol">:</a> <a id="1437" class="Symbol">∀</a> <a id="1439" class="Symbol">{</a><a id="1440" href="Agda.Builtin.Cubical.HCompU.html#1440" class="Bound">ℓ&#39;</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Agda.Builtin.Cubical.HCompU.html#1445" class="Bound">B</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1457" href="Agda.Builtin.Cubical.HCompU.html#1440" class="Bound">ℓ&#39;</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Agda.Builtin.Cubical.HCompU.html#1462" class="Bound">x</a> <a id="1464" href="Agda.Builtin.Cubical.HCompU.html#1464" class="Bound">y</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1469" class="Symbol">}</a>
             <a id="1484" class="Symbol">(</a><a id="1485" href="Agda.Builtin.Cubical.HCompU.html#1485" class="Bound">f</a> <a id="1487" class="Symbol">:</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Agda.Builtin.Cubical.HCompU.html#1490" class="Bound">a</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Agda.Builtin.Cubical.HCompU.html#1281" class="Bound">A</a><a id="1495" class="Symbol">)</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Agda.Builtin.Cubical.HCompU.html#1445" class="Bound">B</a> <a id="1501" href="Agda.Builtin.Cubical.HCompU.html#1490" class="Bound">a</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Agda.Builtin.Cubical.HCompU.html#1505" class="Bound">p</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Agda.Builtin.Cubical.HCompU.html#1462" class="Bound">x</a> <a id="1511" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1513" href="Agda.Builtin.Cubical.HCompU.html#1464" class="Bound">y</a><a id="1514" class="Symbol">)</a>
           <a id="1527" class="Symbol">→</a> <a id="1529" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1535" class="Symbol">(λ</a> <a id="1538" href="Agda.Builtin.Cubical.HCompU.html#1538" class="Bound">i</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Agda.Builtin.Cubical.HCompU.html#1445" class="Bound">B</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Builtin.Cubical.HCompU.html#1505" class="Bound">p</a> <a id="1547" href="Agda.Builtin.Cubical.HCompU.html#1538" class="Bound">i</a><a id="1548" class="Symbol">))</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Agda.Builtin.Cubical.HCompU.html#1485" class="Bound">f</a> <a id="1554" href="Agda.Builtin.Cubical.HCompU.html#1462" class="Bound">x</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Agda.Builtin.Cubical.HCompU.html#1485" class="Bound">f</a> <a id="1560" href="Agda.Builtin.Cubical.HCompU.html#1464" class="Bound">y</a><a id="1561" class="Symbol">)</a>
      <a id="1569" href="Agda.Builtin.Cubical.HCompU.html#1430" class="Function">cong</a> <a id="1574" href="Agda.Builtin.Cubical.HCompU.html#1574" class="Bound">f</a> <a id="1576" href="Agda.Builtin.Cubical.HCompU.html#1576" class="Bound">p</a> <a id="1578" class="Symbol">=</a> <a id="1580" class="Symbol">λ</a> <a id="1582" href="Agda.Builtin.Cubical.HCompU.html#1582" class="Bound">i</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Agda.Builtin.Cubical.HCompU.html#1574" class="Bound">f</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Agda.Builtin.Cubical.HCompU.html#1576" class="Bound">p</a> <a id="1591" href="Agda.Builtin.Cubical.HCompU.html#1582" class="Bound">i</a><a id="1592" class="Symbol">)</a>

    <a id="Helpers.isContr"></a><a id="1599" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">∀</a> <a id="1611" class="Symbol">{</a><a id="1612" href="Agda.Builtin.Cubical.HCompU.html#1612" class="Bound">ℓ</a><a id="1613" class="Symbol">}</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1621" href="Agda.Builtin.Cubical.HCompU.html#1612" class="Bound">ℓ</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1629" href="Agda.Builtin.Cubical.HCompU.html#1612" class="Bound">ℓ</a>
    <a id="1635" href="Agda.Builtin.Cubical.HCompU.html#1599" class="Function">isContr</a> <a id="1643" href="Agda.Builtin.Cubical.HCompU.html#1643" class="Bound">A</a> <a id="1645" class="Symbol">=</a> <a id="1647" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1649" href="Agda.Builtin.Cubical.HCompU.html#1643" class="Bound">A</a> <a id="1651" class="Symbol">\</a> <a id="1653" href="Agda.Builtin.Cubical.HCompU.html#1653" class="Bound">x</a> <a id="1655" class="Symbol">→</a> <a id="1657" class="Symbol">(∀</a> <a id="1660" href="Agda.Builtin.Cubical.HCompU.html#1660" class="Bound">y</a> <a id="1662" class="Symbol">→</a> <a id="1664" href="Agda.Builtin.Cubical.HCompU.html#1653" class="Bound">x</a> <a id="1666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1668" href="Agda.Builtin.Cubical.HCompU.html#1660" class="Bound">y</a><a id="1669" class="Symbol">)</a>

    <a id="Helpers.fiber"></a><a id="1676" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1682" class="Symbol">:</a> <a id="1684" class="Symbol">∀</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Agda.Builtin.Cubical.HCompU.html#1687" class="Bound">ℓ</a> <a id="1689" href="Agda.Builtin.Cubical.HCompU.html#1689" class="Bound">ℓ&#39;</a><a id="1691" class="Symbol">}</a> <a id="1693" class="Symbol">{</a><a id="1694" href="Agda.Builtin.Cubical.HCompU.html#1694" class="Bound">A</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1702" href="Agda.Builtin.Cubical.HCompU.html#1687" class="Bound">ℓ</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">B</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1714" href="Agda.Builtin.Cubical.HCompU.html#1689" class="Bound">ℓ&#39;</a><a id="1716" class="Symbol">}</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Agda.Builtin.Cubical.HCompU.html#1719" class="Bound">f</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Agda.Builtin.Cubical.HCompU.html#1694" class="Bound">A</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">B</a><a id="1728" class="Symbol">)</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Agda.Builtin.Cubical.HCompU.html#1731" class="Bound">y</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">B</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Agda.Builtin.Cubical.HCompU.html#1687" class="Bound">ℓ</a> <a id="1747" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1749" href="Agda.Builtin.Cubical.HCompU.html#1689" class="Bound">ℓ&#39;</a><a id="1751" class="Symbol">)</a>
    <a id="1757" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="1763" class="Symbol">{</a><a id="1764" class="Argument">A</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Agda.Builtin.Cubical.HCompU.html#1768" class="Bound">A</a><a id="1769" class="Symbol">}</a> <a id="1771" href="Agda.Builtin.Cubical.HCompU.html#1771" class="Bound">f</a> <a id="1773" href="Agda.Builtin.Cubical.HCompU.html#1773" class="Bound">y</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1779" href="Agda.Builtin.Cubical.HCompU.html#1768" class="Bound">A</a> <a id="1781" class="Symbol">\</a> <a id="1783" href="Agda.Builtin.Cubical.HCompU.html#1783" class="Bound">x</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Agda.Builtin.Cubical.HCompU.html#1771" class="Bound">f</a> <a id="1789" href="Agda.Builtin.Cubical.HCompU.html#1783" class="Bound">x</a> <a id="1791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1793" href="Agda.Builtin.Cubical.HCompU.html#1773" class="Bound">y</a>

<a id="1796" class="Keyword">open</a> <a id="1801" href="Agda.Builtin.Cubical.HCompU.html#565" class="Module">Helpers</a>


<a id="1811" class="Keyword">primitive</a>
  <a id="prim^glueU"></a><a id="1823" href="Agda.Builtin.Cubical.HCompU.html#1823" class="Primitive">prim^glueU</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Agda.Builtin.Cubical.HCompU.html#1837" class="Bound">la</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">{</a><a id="1850" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1874" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1881" href="Agda.Builtin.Cubical.HCompU.html#1837" class="Bound">la</a><a id="1883" class="Symbol">)}</a>
                 <a id="1903" class="Symbol">{</a><a id="1904" href="Agda.Builtin.Cubical.HCompU.html#1904" class="Bound">A</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1912" href="Agda.Builtin.Cubical.HCompU.html#1837" class="Bound">la</a> <a id="1915" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="1917" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1919" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="1921" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1923" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1926" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">→</a>
                 <a id="1948" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1957" href="Agda.Builtin.Cubical.HCompU.html#1850" class="Bound">φ</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1962" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1973" href="Agda.Builtin.Cubical.HCompU.html#1904" class="Bound">A</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Builtin.Cubical.HCompU.html#329" class="Primitive">hcomp</a> <a id="1983" href="Agda.Builtin.Cubical.HCompU.html#1858" class="Bound">T</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="1991" href="Agda.Builtin.Cubical.HCompU.html#1904" class="Bound">A</a><a id="1992" class="Symbol">)</a>
  <a id="prim^unglueU"></a><a id="1996" href="Agda.Builtin.Cubical.HCompU.html#1996" class="Primitive">prim^unglueU</a> <a id="2009" class="Symbol">:</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Agda.Builtin.Cubical.HCompU.html#2012" class="Bound">la</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2022" class="Symbol">}</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Agda.Builtin.Cubical.HCompU.html#2025" class="Bound">φ</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">{</a><a id="2033" href="Agda.Builtin.Cubical.HCompU.html#2033" class="Bound">T</a> <a id="2035" class="Symbol">:</a> <a id="2037" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2049" href="Agda.Builtin.Cubical.HCompU.html#2025" class="Bound">φ</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2056" href="Agda.Builtin.Cubical.HCompU.html#2012" class="Bound">la</a><a id="2058" class="Symbol">)}</a>
                   <a id="2080" class="Symbol">{</a><a id="2081" href="Agda.Builtin.Cubical.HCompU.html#2081" class="Bound">A</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2089" href="Agda.Builtin.Cubical.HCompU.html#2012" class="Bound">la</a> <a id="2092" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="2094" href="Agda.Builtin.Cubical.HCompU.html#2025" class="Bound">φ</a> <a id="2096" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="2098" href="Agda.Builtin.Cubical.HCompU.html#2033" class="Bound">T</a> <a id="2100" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2103" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">→</a>
                   <a id="2127" href="Agda.Builtin.Cubical.HCompU.html#329" class="Primitive">hcomp</a> <a id="2133" href="Agda.Builtin.Cubical.HCompU.html#2033" class="Bound">T</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2141" href="Agda.Builtin.Cubical.HCompU.html#2081" class="Bound">A</a><a id="2142" class="Symbol">)</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2151" href="Agda.Builtin.Cubical.HCompU.html#2081" class="Bound">A</a>
  <a id="2155" class="Comment">-- Needed for transp.</a>
  <a id="primFaceForall"></a><a id="2179" href="Agda.Builtin.Cubical.HCompU.html#2179" class="Primitive">primFaceForall</a> <a id="2194" class="Symbol">:</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2202" class="Symbol">)</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>

<a id="transpProof"></a><a id="2209" href="Agda.Builtin.Cubical.HCompU.html#2209" class="Function">transpProof</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">∀</a> <a id="2225" class="Symbol">{</a><a id="2226" href="Agda.Builtin.Cubical.HCompU.html#2226" class="Bound">l</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">→</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2244" href="Agda.Builtin.Cubical.HCompU.html#2226" class="Bound">l</a><a id="2245" class="Symbol">)</a> <a id="2247" class="Symbol">→</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Agda.Builtin.Cubical.HCompU.html#2250" class="Bound">φ</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2255" class="Symbol">)</a> <a id="2257" class="Symbol">→</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Agda.Builtin.Cubical.HCompU.html#2260" class="Bound">a</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2272" href="Agda.Builtin.Cubical.HCompU.html#2250" class="Bound">φ</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2277" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2279" class="Symbol">))</a> <a id="2282" class="Symbol">→</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Agda.Builtin.Cubical.HCompU.html#2285" class="Bound">b</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2291" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2294" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">[</a> <a id="2296" href="Agda.Builtin.Cubical.HCompU.html#2250" class="Bound">φ</a> <a id="2298" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">↦</a> <a id="2300" class="Symbol">(\</a> <a id="2303" href="Agda.Builtin.Cubical.HCompU.html#2303" class="Bound">o</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2314" class="Symbol">(\</a> <a id="2317" href="Agda.Builtin.Cubical.HCompU.html#2317" class="Bound">i</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2323" href="Agda.Builtin.Cubical.HCompU.html#2317" class="Bound">i</a><a id="2324" class="Symbol">)</a> <a id="2326" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Agda.Builtin.Cubical.HCompU.html#2260" class="Bound">a</a> <a id="2332" href="Agda.Builtin.Cubical.HCompU.html#2303" class="Bound">o</a><a id="2333" class="Symbol">))</a> <a id="2336" href="Agda.Builtin.Cubical.HCompU.html#529" class="Postulate Operator">]</a> <a id="2338" class="Symbol">)</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="Agda.Builtin.Cubical.HCompU.html#1676" class="Function">fiber</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2356" class="Symbol">(\</a> <a id="2359" href="Agda.Builtin.Cubical.HCompU.html#2359" class="Bound">i</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Agda.Builtin.Cubical.HCompU.html#2232" class="Bound">e</a> <a id="2365" href="Agda.Builtin.Cubical.HCompU.html#2359" class="Bound">i</a><a id="2366" class="Symbol">)</a> <a id="2368" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2370" class="Symbol">)</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2378" href="Agda.Builtin.Cubical.HCompU.html#2285" class="Bound">b</a><a id="2379" class="Symbol">)</a>
<a id="2381" href="Agda.Builtin.Cubical.HCompU.html#2209" class="Function">transpProof</a> <a id="2393" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2395" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2397" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2399" href="Agda.Builtin.Cubical.HCompU.html#2399" class="Bound">b</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a> <a id="2405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2407" class="Symbol">\</a> <a id="2409" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">j</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="Agda.Builtin.Cubical.HCompU.html#370" class="Primitive">comp</a> <a id="2418" class="Symbol">(\</a> <a id="2421" href="Agda.Builtin.Cubical.HCompU.html#2421" class="Bound">i</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2427" href="Agda.Builtin.Cubical.HCompU.html#2421" class="Bound">i</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(\</a> <a id="2433" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a> <a id="2435" class="Symbol">→</a>
                                               <a id="2484" class="Symbol">\</a> <a id="2486" class="Symbol">{</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2495" class="Symbol">)</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2506" class="Symbol">(\</a> <a id="2509" href="Agda.Builtin.Cubical.HCompU.html#2509" class="Bound">j</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Agda.Builtin.Cubical.HCompU.html#2509" class="Bound">j</a> <a id="2518" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="2520" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2521" class="Symbol">))</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2527" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2533" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a><a id="2536" class="Symbol">)</a>
                                                 <a id="2587" class="Symbol">;</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">j</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2607" class="Symbol">(\</a> <a id="2610" href="Agda.Builtin.Cubical.HCompU.html#2610" class="Bound">j</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Agda.Builtin.Cubical.HCompU.html#2610" class="Bound">j</a> <a id="2619" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="2621" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2622" class="Symbol">))</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2628" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2629" class="Symbol">)</a> <a id="2631" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a>
                                                 <a id="2682" class="Symbol">;</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">j</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2691" class="Symbol">)</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Agda.Builtin.Cubical.HCompU.html#2824" class="Function">g</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2700" href="Agda.Builtin.Cubical.HCompU.html#2433" class="Bound">i</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">})</a>
                                        <a id="2746" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a>
    <a id="2752" class="Keyword">where</a>
      <a id="2764" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a> <a id="2767" class="Symbol">=</a> <a id="2769" href="Agda.Builtin.Cubical.HCompU.html#551" class="Primitive">outS</a> <a id="2774" class="Symbol">{</a><a id="2775" class="Argument">u</a> <a id="2777" class="Symbol">=</a> <a id="2779" class="Symbol">(\</a> <a id="2782" href="Agda.Builtin.Cubical.HCompU.html#2782" class="Bound">o</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2793" class="Symbol">(\</a> <a id="2796" href="Agda.Builtin.Cubical.HCompU.html#2796" class="Bound">i</a> <a id="2798" class="Symbol">→</a> <a id="2800" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2802" href="Agda.Builtin.Cubical.HCompU.html#2796" class="Bound">i</a><a id="2803" class="Symbol">)</a> <a id="2805" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2811" href="Agda.Builtin.Cubical.HCompU.html#2782" class="Bound">o</a><a id="2812" class="Symbol">))}</a> <a id="2816" href="Agda.Builtin.Cubical.HCompU.html#2399" class="Bound">b</a>
      <a id="2824" href="Agda.Builtin.Cubical.HCompU.html#2824" class="Function">g</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Agda.Builtin.Cubical.HCompU.html#2829" class="Bound">k</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2843" href="Agda.Builtin.Cubical.HCompU.html#2829" class="Bound">k</a><a id="2844" class="Symbol">)</a>
      <a id="2852" href="Agda.Builtin.Cubical.HCompU.html#2824" class="Function">g</a> <a id="2854" href="Agda.Builtin.Cubical.HCompU.html#2854" class="Bound">k</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Agda.Builtin.Cubical.HCompU.html#925" class="Function">fill</a> <a id="2863" class="Symbol">(\</a> <a id="2866" href="Agda.Builtin.Cubical.HCompU.html#2866" class="Bound">i</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2875" href="Agda.Builtin.Cubical.HCompU.html#2866" class="Bound">i</a><a id="2876" class="Symbol">))</a> <a id="2879" class="Symbol">(\</a> <a id="2882" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a> <a id="2884" class="Symbol">→</a> <a id="2886" class="Symbol">\</a> <a id="2888" class="Symbol">{</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="2908" class="Symbol">(\</a> <a id="2911" href="Agda.Builtin.Cubical.HCompU.html#2911" class="Bound">j</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Agda.Builtin.Cubical.HCompU.html#2911" class="Bound">j</a> <a id="2920" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="2922" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="2924" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a><a id="2925" class="Symbol">))</a> <a id="2928" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a> <a id="2930" class="Symbol">(</a><a id="2931" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="2933" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a><a id="2936" class="Symbol">)</a>
                                          <a id="2980" class="Symbol">;</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="2985" class="Symbol">=</a> <a id="2987" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2989" class="Symbol">)</a> <a id="2991" class="Symbol">→</a> <a id="2993" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="3000" class="Symbol">(\</a> <a id="3003" href="Agda.Builtin.Cubical.HCompU.html#3003" class="Bound">j</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3012" href="Agda.Builtin.Cubical.HCompU.html#3003" class="Bound">j</a> <a id="3014" href="Agda.Builtin.Cubical.HCompU.html#249" class="Primitive Operator">∨</a> <a id="3016" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3018" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a><a id="3019" class="Symbol">))</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3025" href="Agda.Builtin.Cubical.HCompU.html#2882" class="Bound">i</a><a id="3026" class="Symbol">)</a> <a id="3028" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a> <a id="3031" class="Symbol">})</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3039" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a><a id="3041" class="Symbol">)</a> <a id="3043" href="Agda.Builtin.Cubical.HCompU.html#2854" class="Bound">k</a>
      <a id="3051" href="Agda.Builtin.Cubical.HCompU.html#3051" class="Function">f</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Agda.Builtin.Cubical.HCompU.html#370" class="Primitive">comp</a> <a id="3060" class="Symbol">(\</a> <a id="3063" href="Agda.Builtin.Cubical.HCompU.html#3063" class="Bound">i</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3069" class="Symbol">(</a><a id="3070" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3072" href="Agda.Builtin.Cubical.HCompU.html#3063" class="Bound">i</a><a id="3073" class="Symbol">))</a> <a id="3076" class="Symbol">(\</a> <a id="3079" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a> <a id="3081" class="Symbol">→</a> <a id="3083" class="Symbol">\</a> <a id="3085" class="Symbol">{</a> <a id="3087" class="Symbol">(</a><a id="3088" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="3090" class="Symbol">=</a> <a id="3092" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="3105" class="Symbol">(\</a> <a id="3108" href="Agda.Builtin.Cubical.HCompU.html#3108" class="Bound">j</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Agda.Builtin.Cubical.HCompU.html#3108" class="Bound">j</a> <a id="3117" href="Agda.Builtin.Cubical.HCompU.html#266" class="Primitive Operator">∧</a> <a id="3119" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3121" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a><a id="3122" class="Symbol">))</a> <a id="3125" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Agda.Builtin.Cubical.HCompU.html#2397" class="Bound">a</a> <a id="3130" href="Agda.Builtin.Cubical.HCompU.html#432" class="Postulate">1=1</a><a id="3133" class="Symbol">);</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Agda.Builtin.Cubical.HCompU.html#2395" class="Bound">φ</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3143" class="Symbol">)</a> <a id="3145" class="Symbol">→</a> <a id="3147" href="Agda.Builtin.Cubical.HCompU.html#350" class="Primitive">transp</a> <a id="3154" class="Symbol">(\</a> <a id="3157" href="Agda.Builtin.Cubical.HCompU.html#3157" class="Bound">j</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="Agda.Builtin.Cubical.HCompU.html#2393" class="Bound">e</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3166" href="Agda.Builtin.Cubical.HCompU.html#3157" class="Bound">j</a> <a id="3168" href="Agda.Builtin.Cubical.HCompU.html#249" class="Primitive Operator">∨</a> <a id="3170" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3172" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a><a id="3173" class="Symbol">))</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Agda.Builtin.Cubical.HCompU.html#233" class="Primitive Operator">~</a> <a id="3179" href="Agda.Builtin.Cubical.HCompU.html#3079" class="Bound">i</a><a id="3180" class="Symbol">)</a> <a id="3182" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a> <a id="3185" class="Symbol">})</a> <a id="3188" href="Agda.Builtin.Cubical.HCompU.html#2764" class="Function">b&#39;</a>

<a id="3192" class="Symbol">{-#</a> <a id="3196" class="Keyword">BUILTIN</a> <a id="3204" class="Keyword">TRANSPPROOF</a> <a id="3216" href="Agda.Builtin.Cubical.HCompU.html#2209" class="Function">transpProof</a> <a id="3228" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Path.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Path</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a> <a id="109" class="Keyword">where</a>

  <a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="153" class="Keyword">using</a> <a id="159" class="Symbol">(</a><a id="160" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a><a id="165" class="Symbol">)</a> <a id="167" class="Keyword">public</a>


  <a id="178" class="Keyword">infix</a> <a id="184" class="Number">4</a> <a id="186" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a>

  <a id="193" class="Comment">-- We have a variable name in `(λ i → A)` as a hint for case</a>
  <a id="256" class="Comment">-- splitting.</a>
  <a id="_≡_"></a><a id="272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="276" class="Symbol">:</a> <a id="278" class="Symbol">∀</a> <a id="280" class="Symbol">{</a><a id="281" href="Agda.Builtin.Cubical.Path.html#281" class="Bound">ℓ</a><a id="282" class="Symbol">}</a> <a id="284" class="Symbol">{</a><a id="285" href="Agda.Builtin.Cubical.Path.html#285" class="Bound">A</a> <a id="287" class="Symbol">:</a> <a id="289" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="293" href="Agda.Builtin.Cubical.Path.html#281" class="Bound">ℓ</a><a id="294" class="Symbol">}</a> <a id="296" class="Symbol">→</a> <a id="298" href="Agda.Builtin.Cubical.Path.html#285" class="Bound">A</a> <a id="300" class="Symbol">→</a> <a id="302" href="Agda.Builtin.Cubical.Path.html#285" class="Bound">A</a> <a id="304" class="Symbol">→</a> <a id="306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="310" href="Agda.Builtin.Cubical.Path.html#281" class="Bound">ℓ</a>
  <a id="314" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="318" class="Symbol">{</a><a id="319" class="Argument">A</a> <a id="321" class="Symbol">=</a> <a id="323" href="Agda.Builtin.Cubical.Path.html#323" class="Bound">A</a><a id="324" class="Symbol">}</a> <a id="326" class="Symbol">=</a> <a id="328" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="334" class="Symbol">(λ</a> <a id="337" href="Agda.Builtin.Cubical.Path.html#337" class="Bound">i</a> <a id="339" class="Symbol">→</a> <a id="341" href="Agda.Builtin.Cubical.Path.html#323" class="Bound">A</a><a id="342" class="Symbol">)</a>

  <a id="347" class="Symbol">{-#</a> <a id="351" class="Keyword">BUILTIN</a> <a id="359" class="Keyword">PATH</a>         <a id="372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a>     <a id="380" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Sub.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Sub</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--safe</a> <a id="37" class="Pragma">--no-sized-types</a> <a id="54" class="Pragma">--no-guardedness</a> <a id="71" class="Symbol">#-}</a>

<a id="76" class="Keyword">module</a> <a id="83" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="108" class="Keyword">where</a>

  <a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>

  <a id="155" class="Symbol">{-#</a> <a id="159" class="Keyword">BUILTIN</a> <a id="167" class="Keyword">SUB</a> <a id="Sub"></a><a id="171" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="175" class="Symbol">#-}</a>

  <a id="182" class="Keyword">postulate</a>
    <a id="inS"></a><a id="196" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="200" class="Symbol">:</a> <a id="202" class="Symbol">∀</a> <a id="204" class="Symbol">{</a><a id="205" href="Agda.Builtin.Cubical.Sub.html#205" class="Bound">ℓ</a><a id="206" class="Symbol">}</a> <a id="208" class="Symbol">{</a><a id="209" href="Agda.Builtin.Cubical.Sub.html#209" class="Bound">A</a> <a id="211" class="Symbol">:</a> <a id="213" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="217" href="Agda.Builtin.Cubical.Sub.html#205" class="Bound">ℓ</a><a id="218" class="Symbol">}</a> <a id="220" class="Symbol">{</a><a id="221" href="Agda.Builtin.Cubical.Sub.html#221" class="Bound">φ</a><a id="222" class="Symbol">}</a> <a id="224" class="Symbol">(</a><a id="225" href="Agda.Builtin.Cubical.Sub.html#225" class="Bound">x</a> <a id="227" class="Symbol">:</a> <a id="229" href="Agda.Builtin.Cubical.Sub.html#209" class="Bound">A</a><a id="230" class="Symbol">)</a> <a id="232" class="Symbol">→</a> <a id="234" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="238" href="Agda.Builtin.Cubical.Sub.html#209" class="Bound">A</a> <a id="240" href="Agda.Builtin.Cubical.Sub.html#221" class="Bound">φ</a> <a id="242" class="Symbol">(λ</a> <a id="245" href="Agda.Builtin.Cubical.Sub.html#245" class="Bound">_</a> <a id="247" class="Symbol">→</a> <a id="249" href="Agda.Builtin.Cubical.Sub.html#225" class="Bound">x</a><a id="250" class="Symbol">)</a>

  <a id="255" class="Symbol">{-#</a> <a id="259" class="Keyword">BUILTIN</a> <a id="267" class="Keyword">SUBIN</a> <a id="273" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="277" class="Symbol">#-}</a>

  <a id="284" class="Comment">-- Sub A φ u is treated as A.</a>
  <a id="316" class="Symbol">{-#</a> <a id="320" class="Keyword">COMPILE</a> <a id="328" class="Keyword">JS</a> <a id="331" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="335" class="Pragma">=</a> <a id="337" class="Pragma">_</a> <a id="339" class="Pragma">=&gt;</a> <a id="342" class="Pragma">_</a> <a id="344" class="Pragma">=&gt;</a> <a id="347" class="Pragma">_</a> <a id="349" class="Pragma">=&gt;</a> <a id="352" class="Pragma">x</a> <a id="354" class="Pragma">=&gt;</a> <a id="357" class="Pragma">x</a> <a id="359" class="Symbol">#-}</a>

  <a id="366" class="Keyword">primitive</a>
    <a id="primSubOut"></a><a id="380" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">primSubOut</a> <a id="391" class="Symbol">:</a> <a id="393" class="Symbol">∀</a> <a id="395" class="Symbol">{</a><a id="396" href="Agda.Builtin.Cubical.Sub.html#396" class="Bound">ℓ</a><a id="397" class="Symbol">}</a> <a id="399" class="Symbol">{</a><a id="400" href="Agda.Builtin.Cubical.Sub.html#400" class="Bound">A</a> <a id="402" class="Symbol">:</a> <a id="404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="408" href="Agda.Builtin.Cubical.Sub.html#396" class="Bound">ℓ</a><a id="409" class="Symbol">}</a> <a id="411" class="Symbol">{</a><a id="412" href="Agda.Builtin.Cubical.Sub.html#412" class="Bound">φ</a> <a id="414" class="Symbol">:</a> <a id="416" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="417" class="Symbol">}</a> <a id="419" class="Symbol">{</a><a id="420" href="Agda.Builtin.Cubical.Sub.html#420" class="Bound">u</a> <a id="422" class="Symbol">:</a> <a id="424" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="432" href="Agda.Builtin.Cubical.Sub.html#412" class="Bound">φ</a> <a id="434" href="Agda.Builtin.Cubical.Sub.html#400" class="Bound">A</a><a id="435" class="Symbol">}</a> <a id="437" class="Symbol">→</a> <a id="439" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="443" class="Symbol">_</a> <a id="445" href="Agda.Builtin.Cubical.Sub.html#412" class="Bound">φ</a> <a id="447" href="Agda.Builtin.Cubical.Sub.html#420" class="Bound">u</a> <a id="449" class="Symbol">→</a> <a id="451" href="Agda.Builtin.Cubical.Sub.html#400" class="Bound">A</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">infix</a> <a id="139" class="Number">4</a> <a id="141" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="145" class="Keyword">data</a> <a id="_≡_"></a><a id="150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="154" class="Symbol">{</a><a id="155" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="156" class="Symbol">}</a> <a id="158" class="Symbol">{</a><a id="159" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="161" class="Symbol">:</a> <a id="163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="167" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="168" class="Symbol">}</a> <a id="170" class="Symbol">(</a><a id="171" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="173" class="Symbol">:</a> <a id="175" href="Agda.Builtin.Equality.html#159" class="Bound">A</a><a id="176" class="Symbol">)</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="188" href="Agda.Builtin.Equality.html#155" class="Bound">a</a> <a id="190" class="Keyword">where</a>
  <a id="198" class="Keyword">instance</a> <a id="_≡_.refl"></a><a id="207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="218" href="Agda.Builtin.Equality.html#171" class="Bound">x</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">EQUALITY</a> <a id="242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="246" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Float.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Float</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>

<a id="343" class="Keyword">postulate</a> <a id="Float"></a><a id="353" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="365" class="Symbol">{-#</a> <a id="369" class="Keyword">BUILTIN</a> <a id="377" class="Keyword">FLOAT</a> <a id="383" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="389" class="Symbol">#-}</a>

<a id="394" class="Keyword">primitive</a>
  <a id="406" class="Comment">-- Relations</a>
  <a id="primFloatInequality"></a><a id="421" href="Agda.Builtin.Float.html#421" class="Primitive">primFloatInequality</a>        <a id="448" class="Symbol">:</a> <a id="450" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="456" class="Symbol">→</a> <a id="458" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="464" class="Symbol">→</a> <a id="466" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatEquality"></a><a id="473" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a>          <a id="500" class="Symbol">:</a> <a id="502" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="508" class="Symbol">→</a> <a id="510" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatLess"></a><a id="525" href="Agda.Builtin.Float.html#525" class="Primitive">primFloatLess</a>              <a id="552" class="Symbol">:</a> <a id="554" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="560" class="Symbol">→</a> <a id="562" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="568" class="Symbol">→</a> <a id="570" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsInfinite"></a><a id="577" href="Agda.Builtin.Float.html#577" class="Primitive">primFloatIsInfinite</a>        <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="612" class="Symbol">→</a> <a id="614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsNaN"></a><a id="621" href="Agda.Builtin.Float.html#621" class="Primitive">primFloatIsNaN</a>             <a id="648" class="Symbol">:</a> <a id="650" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="656" class="Symbol">→</a> <a id="658" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsNegativeZero"></a><a id="665" href="Agda.Builtin.Float.html#665" class="Primitive">primFloatIsNegativeZero</a>    <a id="692" class="Symbol">:</a> <a id="694" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="700" class="Symbol">→</a> <a id="702" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsSafeInteger"></a><a id="709" href="Agda.Builtin.Float.html#709" class="Primitive">primFloatIsSafeInteger</a>     <a id="736" class="Symbol">:</a> <a id="738" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="744" class="Symbol">→</a> <a id="746" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="753" class="Comment">-- Conversions</a>
  <a id="primFloatToWord64"></a><a id="770" href="Agda.Builtin.Float.html#770" class="Primitive">primFloatToWord64</a>          <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="805" class="Symbol">→</a> <a id="807" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="813" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>
  <a id="primNatToFloat"></a><a id="822" href="Agda.Builtin.Float.html#822" class="Primitive">primNatToFloat</a>             <a id="849" class="Symbol">:</a> <a id="851" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="855" class="Symbol">→</a> <a id="857" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primIntToFloat"></a><a id="865" href="Agda.Builtin.Float.html#865" class="Primitive">primIntToFloat</a>             <a id="892" class="Symbol">:</a> <a id="894" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="898" class="Symbol">→</a> <a id="900" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatRound"></a><a id="908" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a>             <a id="935" class="Symbol">:</a> <a id="937" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="943" class="Symbol">→</a> <a id="945" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="951" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatFloor"></a><a id="957" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a>             <a id="984" class="Symbol">:</a> <a id="986" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="992" class="Symbol">→</a> <a id="994" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1000" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatCeiling"></a><a id="1006" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a>           <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1049" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatToRatio"></a><a id="1055" href="Agda.Builtin.Float.html#1055" class="Primitive">primFloatToRatio</a>           <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1090" class="Symbol">→</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1095" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1099" class="Symbol">λ</a> <a id="1101" href="Agda.Builtin.Float.html#1101" class="Bound">_</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a><a id="1108" class="Symbol">)</a>
  <a id="primRatioToFloat"></a><a id="1112" href="Agda.Builtin.Float.html#1112" class="Primitive">primRatioToFloat</a>           <a id="1139" class="Symbol">:</a> <a id="1141" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1145" class="Symbol">→</a> <a id="1147" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatDecode"></a><a id="1161" href="Agda.Builtin.Float.html#1161" class="Primitive">primFloatDecode</a>            <a id="1188" class="Symbol">:</a> <a id="1190" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1196" class="Symbol">→</a> <a id="1198" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1207" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1211" class="Symbol">λ</a> <a id="1213" href="Agda.Builtin.Float.html#1213" class="Bound">_</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a><a id="1220" class="Symbol">)</a>
  <a id="primFloatEncode"></a><a id="1224" href="Agda.Builtin.Float.html#1224" class="Primitive">primFloatEncode</a>            <a id="1251" class="Symbol">:</a> <a id="1253" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1271" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primShowFloat"></a><a id="1279" href="Agda.Builtin.Float.html#1279" class="Primitive">primShowFloat</a>              <a id="1306" class="Symbol">:</a> <a id="1308" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="1325" class="Comment">-- Operations</a>
  <a id="primFloatPlus"></a><a id="1341" href="Agda.Builtin.Float.html#1341" class="Primitive">primFloatPlus</a>              <a id="1368" class="Symbol">:</a> <a id="1370" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatMinus"></a><a id="1394" href="Agda.Builtin.Float.html#1394" class="Primitive">primFloatMinus</a>             <a id="1421" class="Symbol">:</a> <a id="1423" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTimes"></a><a id="1447" href="Agda.Builtin.Float.html#1447" class="Primitive">primFloatTimes</a>             <a id="1474" class="Symbol">:</a> <a id="1476" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatDiv"></a><a id="1500" href="Agda.Builtin.Float.html#1500" class="Primitive">primFloatDiv</a>               <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatPow"></a><a id="1553" href="Agda.Builtin.Float.html#1553" class="Primitive">primFloatPow</a>               <a id="1580" class="Symbol">:</a> <a id="1582" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatNegate"></a><a id="1606" href="Agda.Builtin.Float.html#1606" class="Primitive">primFloatNegate</a>            <a id="1633" class="Symbol">:</a> <a id="1635" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSqrt"></a><a id="1651" href="Agda.Builtin.Float.html#1651" class="Primitive">primFloatSqrt</a>              <a id="1678" class="Symbol">:</a> <a id="1680" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatExp"></a><a id="1696" href="Agda.Builtin.Float.html#1696" class="Primitive">primFloatExp</a>               <a id="1723" class="Symbol">:</a> <a id="1725" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatLog"></a><a id="1741" href="Agda.Builtin.Float.html#1741" class="Primitive">primFloatLog</a>               <a id="1768" class="Symbol">:</a> <a id="1770" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSin"></a><a id="1786" href="Agda.Builtin.Float.html#1786" class="Primitive">primFloatSin</a>               <a id="1813" class="Symbol">:</a> <a id="1815" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatCos"></a><a id="1831" href="Agda.Builtin.Float.html#1831" class="Primitive">primFloatCos</a>               <a id="1858" class="Symbol">:</a> <a id="1860" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTan"></a><a id="1876" href="Agda.Builtin.Float.html#1876" class="Primitive">primFloatTan</a>               <a id="1903" class="Symbol">:</a> <a id="1905" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatASin"></a><a id="1921" href="Agda.Builtin.Float.html#1921" class="Primitive">primFloatASin</a>              <a id="1948" class="Symbol">:</a> <a id="1950" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatACos"></a><a id="1966" href="Agda.Builtin.Float.html#1966" class="Primitive">primFloatACos</a>              <a id="1993" class="Symbol">:</a> <a id="1995" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATan"></a><a id="2011" href="Agda.Builtin.Float.html#2011" class="Primitive">primFloatATan</a>              <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATan2"></a><a id="2056" href="Agda.Builtin.Float.html#2056" class="Primitive">primFloatATan2</a>             <a id="2083" class="Symbol">:</a> <a id="2085" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSinh"></a><a id="2109" href="Agda.Builtin.Float.html#2109" class="Primitive">primFloatSinh</a>              <a id="2136" class="Symbol">:</a> <a id="2138" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatCosh"></a><a id="2154" href="Agda.Builtin.Float.html#2154" class="Primitive">primFloatCosh</a>              <a id="2181" class="Symbol">:</a> <a id="2183" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTanh"></a><a id="2199" href="Agda.Builtin.Float.html#2199" class="Primitive">primFloatTanh</a>              <a id="2226" class="Symbol">:</a> <a id="2228" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatASinh"></a><a id="2244" href="Agda.Builtin.Float.html#2244" class="Primitive">primFloatASinh</a>             <a id="2271" class="Symbol">:</a> <a id="2273" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatACosh"></a><a id="2289" href="Agda.Builtin.Float.html#2289" class="Primitive">primFloatACosh</a>             <a id="2316" class="Symbol">:</a> <a id="2318" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATanh"></a><a id="2334" href="Agda.Builtin.Float.html#2334" class="Primitive">primFloatATanh</a>             <a id="2361" class="Symbol">:</a> <a id="2363" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2369" class="Symbol">→</a> <a id="2371" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>

<a id="2378" class="Symbol">{-#</a> <a id="2382" class="Keyword">COMPILE</a> <a id="2390" class="Keyword">JS</a>
    <a id="2397" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a> <a id="2412" class="Pragma">=</a> <a id="2414" class="Pragma">function(x)</a> <a id="2426" class="Pragma">{</a>
        <a id="2436" class="Pragma">x</a> <a id="2438" class="Pragma">=</a> <a id="2440" class="Pragma">agdaRTS._primFloatRound(x);</a>
        <a id="2476" class="Pragma">if</a> <a id="2479" class="Pragma">(x</a> <a id="2482" class="Pragma">===</a> <a id="2486" class="Pragma">null)</a> <a id="2492" class="Pragma">{</a>
            <a id="2506" class="Pragma">return</a> <a id="2513" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2569" class="Pragma">}</a>
        <a id="2579" class="Pragma">else</a> <a id="2584" class="Pragma">{</a>
            <a id="2598" class="Pragma">return</a> <a id="2605" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2661" class="Pragma">}</a>
    <a id="2667" class="Pragma">};</a>
<a id="2670" class="Symbol">#-}</a>
<a id="2674" class="Symbol">{-#</a> <a id="2678" class="Keyword">COMPILE</a> <a id="2686" class="Keyword">JS</a>
    <a id="2693" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a> <a id="2708" class="Pragma">=</a> <a id="2710" class="Pragma">function(x)</a> <a id="2722" class="Pragma">{</a>
        <a id="2732" class="Pragma">x</a> <a id="2734" class="Pragma">=</a> <a id="2736" class="Pragma">agdaRTS._primFloatFloor(x);</a>
        <a id="2772" class="Pragma">if</a> <a id="2775" class="Pragma">(x</a> <a id="2778" class="Pragma">===</a> <a id="2782" class="Pragma">null)</a> <a id="2788" class="Pragma">{</a>
            <a id="2802" class="Pragma">return</a> <a id="2809" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2865" class="Pragma">}</a>
        <a id="2875" class="Pragma">else</a> <a id="2880" class="Pragma">{</a>
            <a id="2894" class="Pragma">return</a> <a id="2901" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2957" class="Pragma">}</a>
    <a id="2963" class="Pragma">};</a>
<a id="2966" class="Symbol">#-}</a>
<a id="2970" class="Symbol">{-#</a> <a id="2974" class="Keyword">COMPILE</a> <a id="2982" class="Keyword">JS</a>
    <a id="2989" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a> <a id="3006" class="Pragma">=</a> <a id="3008" class="Pragma">function(x)</a> <a id="3020" class="Pragma">{</a>
        <a id="3030" class="Pragma">x</a> <a id="3032" class="Pragma">=</a> <a id="3034" class="Pragma">agdaRTS._primFloatCeiling(x);</a>
        <a id="3072" class="Pragma">if</a> <a id="3075" class="Pragma">(x</a> <a id="3078" class="Pragma">===</a> <a id="3082" class="Pragma">null)</a> <a id="3088" class="Pragma">{</a>
            <a id="3102" class="Pragma">return</a> <a id="3109" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3165" class="Pragma">}</a>
        <a id="3175" class="Pragma">else</a> <a id="3180" class="Pragma">{</a>
            <a id="3194" class="Pragma">return</a> <a id="3201" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="3257" class="Pragma">}</a>
    <a id="3263" class="Pragma">};</a>
<a id="3266" class="Symbol">#-}</a>
<a id="3270" class="Symbol">{-#</a> <a id="3274" class="Keyword">COMPILE</a> <a id="3282" class="Keyword">JS</a>
    <a id="3289" href="Agda.Builtin.Float.html#1055" class="Primitive">primFloatToRatio</a> <a id="3306" class="Pragma">=</a> <a id="3308" class="Pragma">function(x)</a> <a id="3320" class="Pragma">{</a>
        <a id="3330" class="Pragma">x</a> <a id="3332" class="Pragma">=</a> <a id="3334" class="Pragma">agdaRTS._primFloatToRatio(x);</a>
        <a id="3372" class="Pragma">return</a> <a id="3379" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.numerator)(x.denominator);</a>
    <a id="3446" class="Pragma">};</a>
<a id="3449" class="Symbol">#-}</a>
<a id="3453" class="Symbol">{-#</a> <a id="3457" class="Keyword">COMPILE</a> <a id="3465" class="Keyword">JS</a>
    <a id="3472" href="Agda.Builtin.Float.html#1161" class="Primitive">primFloatDecode</a> <a id="3488" class="Pragma">=</a> <a id="3490" class="Pragma">function(x)</a> <a id="3502" class="Pragma">{</a>
        <a id="3512" class="Pragma">x</a> <a id="3514" class="Pragma">=</a> <a id="3516" class="Pragma">agdaRTS._primFloatDecode(x);</a>
        <a id="3553" class="Pragma">if</a> <a id="3556" class="Pragma">(x</a> <a id="3559" class="Pragma">===</a> <a id="3563" class="Pragma">null)</a> <a id="3569" class="Pragma">{</a>
            <a id="3583" class="Pragma">return</a> <a id="3590" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3646" class="Pragma">}</a>
        <a id="3656" class="Pragma">else</a> <a id="3661" class="Pragma">{</a>
            <a id="3675" class="Pragma">return</a> <a id="3682" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](</a>
                <a id="3743" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.mantissa)(x.exponent));</a>
        <a id="3811" class="Pragma">}</a>
    <a id="3817" class="Pragma">};</a>
<a id="3820" class="Symbol">#-}</a>
<a id="3824" class="Symbol">{-#</a> <a id="3828" class="Keyword">COMPILE</a> <a id="3836" class="Keyword">JS</a>
    <a id="3843" href="Agda.Builtin.Float.html#1224" class="Primitive">primFloatEncode</a> <a id="3859" class="Pragma">=</a> <a id="3861" class="Pragma">function(x)</a> <a id="3873" class="Pragma">{</a>
        <a id="3883" class="Pragma">return</a> <a id="3890" class="Pragma">function</a> <a id="3899" class="Pragma">(y)</a> <a id="3903" class="Pragma">{</a>
            <a id="3917" class="Pragma">x</a> <a id="3919" class="Pragma">=</a> <a id="3921" class="Pragma">agdaRTS.uprimFloatEncode(x,</a> <a id="3949" class="Pragma">y);</a>
            <a id="3965" class="Pragma">if</a> <a id="3968" class="Pragma">(x</a> <a id="3971" class="Pragma">===</a> <a id="3975" class="Pragma">null)</a> <a id="3981" class="Pragma">{</a>
                <a id="3999" class="Pragma">return</a> <a id="4006" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
            <a id="4066" class="Pragma">}</a>
            <a id="4080" class="Pragma">else</a> <a id="4085" class="Pragma">{</a>
                <a id="4103" class="Pragma">return</a> <a id="4110" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
            <a id="4170" class="Pragma">}</a>
        <a id="4180" class="Pragma">}</a>
    <a id="4186" class="Pragma">};</a>
<a id="4189" class="Symbol">#-}</a>

<a id="primFloatNumericalEquality"></a><a id="4194" href="Agda.Builtin.Float.html#4194" class="Function">primFloatNumericalEquality</a> <a id="4221" class="Symbol">=</a> <a id="4223" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a>
<a id="4241" class="Symbol">{-#</a> <a id="4245" class="Keyword">WARNING_ON_USAGE</a> <a id="4262" class="Pragma">primFloatNumericalEquality</a>
<a id="4289" class="String">&quot;Warning: primFloatNumericalEquality was deprecated in Agda v2.6.2.
Please use primFloatEquality instead.&quot;</a>
<a id="4396" class="Symbol">#-}</a>

<a id="primFloatNumericalLess"></a><a id="4401" href="Agda.Builtin.Float.html#4401" class="Function">primFloatNumericalLess</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="Agda.Builtin.Float.html#525" class="Primitive">primFloatLess</a>
<a id="4440" class="Symbol">{-#</a> <a id="4444" class="Keyword">WARNING_ON_USAGE</a> <a id="4461" class="Pragma">primFloatNumericalLess</a>
<a id="4484" class="String">&quot;Warning: primFloatNumericalLess was deprecated in Agda v2.6.2.
Please use primFloatLess instead.&quot;</a>
<a id="4583" class="Symbol">#-}</a>

<a id="primRound"></a><a id="4588" href="Agda.Builtin.Float.html#4588" class="Function">primRound</a> <a id="4598" class="Symbol">=</a> <a id="4600" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a>
<a id="4615" class="Symbol">{-#</a> <a id="4619" class="Keyword">WARNING_ON_USAGE</a> <a id="4636" class="Pragma">primRound</a>
<a id="4646" class="String">&quot;Warning: primRound was deprecated in Agda v2.6.2.
Please use primFloatRound instead.&quot;</a>
<a id="4733" class="Symbol">#-}</a>

<a id="primFloor"></a><a id="4738" href="Agda.Builtin.Float.html#4738" class="Function">primFloor</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a>
<a id="4765" class="Symbol">{-#</a> <a id="4769" class="Keyword">WARNING_ON_USAGE</a> <a id="4786" class="Pragma">primFloor</a>
<a id="4796" class="String">&quot;Warning: primFloor was deprecated in Agda v2.6.2.
Please use primFloatFloor instead.&quot;</a>
<a id="4883" class="Symbol">#-}</a>

<a id="primCeiling"></a><a id="4888" href="Agda.Builtin.Float.html#4888" class="Function">primCeiling</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a>
<a id="4919" class="Symbol">{-#</a> <a id="4923" class="Keyword">WARNING_ON_USAGE</a> <a id="4940" class="Pragma">primCeiling</a>
<a id="4952" class="String">&quot;Warning: primCeiling was deprecated in Agda v2.6.2.
Please use primFloatCeiling instead.&quot;</a>
<a id="5043" class="Symbol">#-}</a>

<a id="primExp"></a><a id="5048" href="Agda.Builtin.Float.html#5048" class="Function">primExp</a> <a id="5056" class="Symbol">=</a> <a id="5058" href="Agda.Builtin.Float.html#1696" class="Primitive">primFloatExp</a>
<a id="5071" class="Symbol">{-#</a> <a id="5075" class="Keyword">WARNING_ON_USAGE</a> <a id="5092" class="Pragma">primExp</a>
<a id="5100" class="String">&quot;Warning: primExp was deprecated in Agda v2.6.2.
Please use primFloatExp instead.&quot;</a>
<a id="5183" class="Symbol">#-}</a>

<a id="primLog"></a><a id="5188" href="Agda.Builtin.Float.html#5188" class="Function">primLog</a> <a id="5196" class="Symbol">=</a> <a id="5198" href="Agda.Builtin.Float.html#1741" class="Primitive">primFloatLog</a>
<a id="5211" class="Symbol">{-#</a> <a id="5215" class="Keyword">WARNING_ON_USAGE</a> <a id="5232" class="Pragma">primLog</a>
<a id="5240" class="String">&quot;Warning: primLog was deprecated in Agda v2.6.2.
Please use primFloatLog instead.&quot;</a>
<a id="5323" class="Symbol">#-}</a>

<a id="primSin"></a><a id="5328" href="Agda.Builtin.Float.html#5328" class="Function">primSin</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Agda.Builtin.Float.html#1786" class="Primitive">primFloatSin</a>
<a id="5351" class="Symbol">{-#</a> <a id="5355" class="Keyword">WARNING_ON_USAGE</a> <a id="5372" class="Pragma">primSin</a>
<a id="5380" class="String">&quot;Warning: primSin was deprecated in Agda v2.6.2.
Please use primFloatSin instead.&quot;</a>
<a id="5463" class="Symbol">#-}</a>

<a id="primCos"></a><a id="5468" href="Agda.Builtin.Float.html#5468" class="Function">primCos</a> <a id="5476" class="Symbol">=</a> <a id="5478" href="Agda.Builtin.Float.html#1831" class="Primitive">primFloatCos</a>
<a id="5491" class="Symbol">{-#</a> <a id="5495" class="Keyword">WARNING_ON_USAGE</a> <a id="5512" class="Pragma">primCos</a>
<a id="5520" class="String">&quot;Warning: primCos was deprecated in Agda v2.6.2.
Please use primFloatCos instead.&quot;</a>
<a id="5603" class="Symbol">#-}</a>

<a id="primTan"></a><a id="5608" href="Agda.Builtin.Float.html#5608" class="Function">primTan</a> <a id="5616" class="Symbol">=</a> <a id="5618" href="Agda.Builtin.Float.html#1876" class="Primitive">primFloatTan</a>
<a id="5631" class="Symbol">{-#</a> <a id="5635" class="Keyword">WARNING_ON_USAGE</a> <a id="5652" class="Pragma">primTan</a>
<a id="5660" class="String">&quot;Warning: primTan was deprecated in Agda v2.6.2.
Please use primFloatTan instead.&quot;</a>
<a id="5743" class="Symbol">#-}</a>

<a id="primASin"></a><a id="5748" href="Agda.Builtin.Float.html#5748" class="Function">primASin</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="Agda.Builtin.Float.html#1921" class="Primitive">primFloatASin</a>
<a id="5773" class="Symbol">{-#</a> <a id="5777" class="Keyword">WARNING_ON_USAGE</a> <a id="5794" class="Pragma">primASin</a>
<a id="5803" class="String">&quot;Warning: primASin was deprecated in Agda v2.6.2.
Please use primFloatASin instead.&quot;</a>
<a id="5888" class="Symbol">#-}</a>


<a id="primACos"></a><a id="5894" href="Agda.Builtin.Float.html#5894" class="Function">primACos</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Agda.Builtin.Float.html#1966" class="Primitive">primFloatACos</a>
<a id="5919" class="Symbol">{-#</a> <a id="5923" class="Keyword">WARNING_ON_USAGE</a> <a id="5940" class="Pragma">primACos</a>
<a id="5949" class="String">&quot;Warning: primACos was deprecated in Agda v2.6.2.
Please use primFloatACos instead.&quot;</a>
<a id="6034" class="Symbol">#-}</a>

<a id="primATan"></a><a id="6039" href="Agda.Builtin.Float.html#6039" class="Function">primATan</a> <a id="6048" class="Symbol">=</a> <a id="6050" href="Agda.Builtin.Float.html#2011" class="Primitive">primFloatATan</a>
<a id="6064" class="Symbol">{-#</a> <a id="6068" class="Keyword">WARNING_ON_USAGE</a> <a id="6085" class="Pragma">primATan</a>
<a id="6094" class="String">&quot;Warning: primATan was deprecated in Agda v2.6.2.
Please use primFloatATan instead.&quot;</a>
<a id="6179" class="Symbol">#-}</a>

<a id="primATan2"></a><a id="6184" href="Agda.Builtin.Float.html#6184" class="Function">primATan2</a> <a id="6194" class="Symbol">=</a> <a id="6196" href="Agda.Builtin.Float.html#2056" class="Primitive">primFloatATan2</a>
<a id="6211" class="Symbol">{-#</a> <a id="6215" class="Keyword">WARNING_ON_USAGE</a> <a id="6232" class="Pragma">primATan2</a>
<a id="6242" class="String">&quot;Warning: primATan2 was deprecated in Agda v2.6.2.
Please use primFloatATan2 instead.&quot;</a>
<a id="6329" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.FromNat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.FromNat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.FromNat.html" class="Module">Agda.Builtin.FromNat</a> <a id="125" class="Keyword">where</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="189" class="Keyword">record</a> <a id="Number"></a><a id="196" href="Agda.Builtin.FromNat.html#196" class="Record">Number</a> <a id="203" class="Symbol">{</a><a id="204" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a><a id="205" class="Symbol">}</a> <a id="207" class="Symbol">(</a><a id="208" href="Agda.Builtin.FromNat.html#208" class="Bound">A</a> <a id="210" class="Symbol">:</a> <a id="212" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="216" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a><a id="217" class="Symbol">)</a> <a id="219" class="Symbol">:</a> <a id="221" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="225" class="Symbol">(</a><a id="226" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="231" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a><a id="232" class="Symbol">)</a> <a id="234" class="Keyword">where</a>
  <a id="242" class="Keyword">field</a>
    <a id="Number.Constraint"></a><a id="252" href="Agda.Builtin.FromNat.html#252" class="Field">Constraint</a> <a id="263" class="Symbol">:</a> <a id="265" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="269" class="Symbol">→</a> <a id="271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="275" href="Agda.Builtin.FromNat.html#204" class="Bound">a</a>
    <a id="Number.fromNat"></a><a id="281" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="289" class="Symbol">:</a> <a id="291" class="Symbol">∀</a> <a id="293" href="Agda.Builtin.FromNat.html#293" class="Bound">n</a> <a id="295" class="Symbol">→</a> <a id="297" class="Symbol">{{</a><a id="299" href="Agda.Builtin.FromNat.html#299" class="Bound">_</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Builtin.FromNat.html#252" class="Field">Constraint</a> <a id="314" href="Agda.Builtin.FromNat.html#293" class="Bound">n</a><a id="315" class="Symbol">}}</a> <a id="318" class="Symbol">→</a> <a id="320" href="Agda.Builtin.FromNat.html#208" class="Bound">A</a>

<a id="323" class="Keyword">open</a> <a id="328" href="Agda.Builtin.FromNat.html#196" class="Module">Number</a> <a id="335" class="Symbol">{{...}}</a> <a id="343" class="Keyword">public</a> <a id="350" class="Keyword">using</a> <a id="356" class="Symbol">(</a><a id="357" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a><a id="364" class="Symbol">)</a>

<a id="367" class="Symbol">{-#</a> <a id="371" class="Keyword">BUILTIN</a> <a id="379" class="Keyword">FROMNAT</a> <a id="387" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="395" class="Symbol">#-}</a>
<a id="399" class="Symbol">{-#</a> <a id="403" class="Keyword">DISPLAY</a> <a id="411" href="Agda.Builtin.FromNat.html#281" class="Field">Number.fromNat</a> <a id="426" class="Pragma">_</a> <a id="428" href="Agda.Builtin.FromNat.html#428" class="Bound">n</a> <a id="430" class="Pragma">=</a> <a id="432" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="440" href="Agda.Builtin.FromNat.html#428" class="Bound">n</a> <a id="442" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.FromNeg.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.FromNeg</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.FromNeg.html" class="Module">Agda.Builtin.FromNeg</a> <a id="125" class="Keyword">where</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="189" class="Keyword">record</a> <a id="Negative"></a><a id="196" href="Agda.Builtin.FromNeg.html#196" class="Record">Negative</a> <a id="205" class="Symbol">{</a><a id="206" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a><a id="207" class="Symbol">}</a> <a id="209" class="Symbol">(</a><a id="210" href="Agda.Builtin.FromNeg.html#210" class="Bound">A</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="218" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a><a id="219" class="Symbol">)</a> <a id="221" class="Symbol">:</a> <a id="223" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="227" class="Symbol">(</a><a id="228" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="233" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a><a id="234" class="Symbol">)</a> <a id="236" class="Keyword">where</a>
  <a id="244" class="Keyword">field</a>
    <a id="Negative.Constraint"></a><a id="254" href="Agda.Builtin.FromNeg.html#254" class="Field">Constraint</a> <a id="265" class="Symbol">:</a> <a id="267" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="271" class="Symbol">→</a> <a id="273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="277" href="Agda.Builtin.FromNeg.html#206" class="Bound">a</a>
    <a id="Negative.fromNeg"></a><a id="283" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a> <a id="291" class="Symbol">:</a> <a id="293" class="Symbol">∀</a> <a id="295" href="Agda.Builtin.FromNeg.html#295" class="Bound">n</a> <a id="297" class="Symbol">→</a> <a id="299" class="Symbol">{{</a><a id="301" href="Agda.Builtin.FromNeg.html#301" class="Bound">_</a> <a id="303" class="Symbol">:</a> <a id="305" href="Agda.Builtin.FromNeg.html#254" class="Field">Constraint</a> <a id="316" href="Agda.Builtin.FromNeg.html#295" class="Bound">n</a><a id="317" class="Symbol">}}</a> <a id="320" class="Symbol">→</a> <a id="322" href="Agda.Builtin.FromNeg.html#210" class="Bound">A</a>

<a id="325" class="Keyword">open</a> <a id="330" href="Agda.Builtin.FromNeg.html#196" class="Module">Negative</a> <a id="339" class="Symbol">{{...}}</a> <a id="347" class="Keyword">public</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a><a id="368" class="Symbol">)</a>

<a id="371" class="Symbol">{-#</a> <a id="375" class="Keyword">BUILTIN</a> <a id="383" class="Keyword">FROMNEG</a> <a id="391" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a> <a id="399" class="Symbol">#-}</a>
<a id="403" class="Symbol">{-#</a> <a id="407" class="Keyword">DISPLAY</a> <a id="415" href="Agda.Builtin.FromNeg.html#283" class="Field">Negative.fromNeg</a> <a id="432" class="Pragma">_</a> <a id="434" href="Agda.Builtin.FromNeg.html#434" class="Bound">n</a> <a id="436" class="Pragma">=</a> <a id="438" href="Agda.Builtin.FromNeg.html#283" class="Field">fromNeg</a> <a id="446" href="Agda.Builtin.FromNeg.html#434" class="Bound">n</a> <a id="448" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Int.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Int</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a> <a id="121" class="Keyword">where</a>

<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="190" class="Keyword">infix</a> <a id="196" class="Number">8</a> <a id="198" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>  <a id="203" class="Comment">-- Standard library uses this as +_</a>

<a id="240" class="Keyword">data</a> <a id="Int"></a><a id="245" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="249" class="Symbol">:</a> <a id="251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="255" class="Keyword">where</a>
  <a id="Int.pos"></a><a id="263" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>    <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">(</a><a id="273" href="Agda.Builtin.Int.html#273" class="Bound">n</a> <a id="275" class="Symbol">:</a> <a id="277" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">→</a> <a id="284" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="Int.negsuc"></a><a id="290" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">negsuc</a> <a id="297" class="Symbol">:</a> <a id="299" class="Symbol">(</a><a id="300" href="Agda.Builtin.Int.html#300" class="Bound">n</a> <a id="302" class="Symbol">:</a> <a id="304" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="307" class="Symbol">)</a> <a id="309" class="Symbol">→</a> <a id="311" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>

<a id="316" class="Symbol">{-#</a> <a id="320" class="Keyword">BUILTIN</a> <a id="328" class="Keyword">INTEGER</a>       <a id="342" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>    <a id="349" class="Symbol">#-}</a>
<a id="353" class="Symbol">{-#</a> <a id="357" class="Keyword">BUILTIN</a> <a id="365" class="Keyword">INTEGERPOS</a>    <a id="379" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>    <a id="386" class="Symbol">#-}</a>
<a id="390" class="Symbol">{-#</a> <a id="394" class="Keyword">BUILTIN</a> <a id="402" class="Keyword">INTEGERNEGSUC</a> <a id="416" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">negsuc</a> <a id="423" class="Symbol">#-}</a>

<a id="428" class="Keyword">primitive</a> <a id="primShowInteger"></a><a id="438" href="Agda.Builtin.Int.html#438" class="Primitive">primShowInteger</a> <a id="454" class="Symbol">:</a> <a id="456" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="460" class="Symbol">→</a> <a id="462" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
</pre></body></html>

==> anc/html/Agda.Builtin.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="122" class="Keyword">where</a>

<a id="129" class="Keyword">infixr</a> <a id="136" class="Number">5</a> <a id="138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a>
<a id="142" class="Keyword">data</a> <a id="List"></a><a id="147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="152" class="Symbol">{</a><a id="153" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="154" class="Symbol">}</a> <a id="156" class="Symbol">(</a><a id="157" href="Agda.Builtin.List.html#157" class="Bound">A</a> <a id="159" class="Symbol">:</a> <a id="161" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="165" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="166" class="Symbol">)</a> <a id="168" class="Symbol">:</a> <a id="170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="174" href="Agda.Builtin.List.html#153" class="Bound">a</a> <a id="176" class="Keyword">where</a>
  <a id="List.[]"></a><a id="184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="195" href="Agda.Builtin.List.html#157" class="Bound">A</a>
  <a id="List._∷_"></a><a id="199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="203" class="Symbol">:</a> <a id="205" class="Symbol">(</a><a id="206" href="Agda.Builtin.List.html#206" class="Bound">x</a> <a id="208" class="Symbol">:</a> <a id="210" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="211" class="Symbol">)</a> <a id="213" class="Symbol">(</a><a id="214" href="Agda.Builtin.List.html#214" class="Bound">xs</a> <a id="217" class="Symbol">:</a> <a id="219" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="224" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="225" class="Symbol">)</a> <a id="227" class="Symbol">→</a> <a id="229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="234" href="Agda.Builtin.List.html#157" class="Bound">A</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">BUILTIN</a> <a id="249" class="Keyword">LIST</a> <a id="254" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">COMPILE</a> <a id="276" class="Keyword">JS</a>  <a id="280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="285" class="Pragma">=</a> <a id="287" class="Pragma">function(x,v)</a> <a id="301" class="Pragma">{</a>
  <a id="305" class="Pragma">if</a> <a id="308" class="Pragma">(x.length</a> <a id="318" class="Pragma">&lt;</a> <a id="320" class="Pragma">1)</a> <a id="323" class="Pragma">{</a> <a id="325" class="Pragma">return</a> <a id="332" class="Pragma">v[&quot;[]&quot;]();</a> <a id="343" class="Pragma">}</a> <a id="345" class="Pragma">else</a> <a id="350" class="Pragma">{</a> <a id="352" class="Pragma">return</a> <a id="359" class="Pragma">v[&quot;_∷_&quot;](x[0],</a> <a id="374" class="Pragma">x.slice(1));</a> <a id="387" class="Pragma">}</a>
<a id="389" class="Pragma">}</a> <a id="391" class="Symbol">#-}</a>
<a id="395" class="Symbol">{-#</a> <a id="399" class="Keyword">COMPILE</a> <a id="407" class="Keyword">JS</a> <a id="410" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="413" class="Pragma">=</a> <a id="415" class="Pragma">Array()</a> <a id="423" class="Symbol">#-}</a>
<a id="427" class="Symbol">{-#</a> <a id="431" class="Keyword">COMPILE</a> <a id="439" class="Keyword">JS</a> <a id="442" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="446" class="Pragma">=</a> <a id="448" class="Pragma">function</a> <a id="457" class="Pragma">(x)</a> <a id="461" class="Pragma">{</a> <a id="463" class="Pragma">return</a> <a id="470" class="Pragma">function(y)</a> <a id="482" class="Pragma">{</a> <a id="484" class="Pragma">return</a> <a id="491" class="Pragma">Array(x).concat(y);</a> <a id="511" class="Pragma">};</a> <a id="514" class="Pragma">}</a> <a id="516" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">data</a> <a id="Maybe"></a><a id="135" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="141" class="Symbol">{</a><a id="142" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="143" class="Symbol">}</a> <a id="145" class="Symbol">(</a><a id="146" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="148" class="Symbol">:</a> <a id="150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="154" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="155" class="Symbol">)</a> <a id="157" class="Symbol">:</a> <a id="159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="163" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a> <a id="165" class="Keyword">where</a>
  <a id="Maybe.just"></a><a id="173" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="190" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>
  <a id="Maybe.nothing"></a><a id="194" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="202" class="Symbol">:</a> <a id="204" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="210" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">BUILTIN</a> <a id="225" class="Keyword">MAYBE</a> <a id="231" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="237" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="160" class="Keyword">where</a>

<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="198" class="Keyword">data</a> <a id="Nat"></a><a id="203" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="207" class="Symbol">:</a> <a id="209" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="213" class="Keyword">where</a>
  <a id="Nat.zero"></a><a id="221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="226" class="Symbol">:</a> <a id="228" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="Nat.suc"></a><a id="234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="239" class="Symbol">:</a> <a id="241" class="Symbol">(</a><a id="242" href="Agda.Builtin.Nat.html#242" class="Bound">n</a> <a id="244" class="Symbol">:</a> <a id="246" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="249" class="Symbol">)</a> <a id="251" class="Symbol">→</a> <a id="253" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">BUILTIN</a> <a id="270" class="Keyword">NATURAL</a> <a id="278" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">infix</a>  <a id="294" class="Number">4</a> <a id="296" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="301" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a>
<a id="305" class="Keyword">infixl</a> <a id="312" class="Number">6</a> <a id="314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="318" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a>
<a id="322" class="Keyword">infixl</a> <a id="329" class="Number">7</a> <a id="331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>

<a id="_+_"></a><a id="336" href="Agda.Builtin.Nat.html#336" class="Function Operator">_+_</a> <a id="340" class="Symbol">:</a> <a id="342" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="346" class="Symbol">→</a> <a id="348" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="352" class="Symbol">→</a> <a id="354" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="358" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="364" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="366" href="Agda.Builtin.Nat.html#366" class="Bound">m</a> <a id="368" class="Symbol">=</a> <a id="370" href="Agda.Builtin.Nat.html#366" class="Bound">m</a>
<a id="372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="376" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="378" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="380" href="Agda.Builtin.Nat.html#380" class="Bound">m</a> <a id="382" class="Symbol">=</a> <a id="384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="388" class="Symbol">(</a><a id="389" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="391" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="393" href="Agda.Builtin.Nat.html#380" class="Bound">m</a><a id="394" class="Symbol">)</a>

<a id="397" class="Symbol">{-#</a> <a id="401" class="Keyword">BUILTIN</a> <a id="409" class="Keyword">NATPLUS</a> <a id="417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="421" class="Symbol">#-}</a>

<a id="_-_"></a><a id="426" href="Agda.Builtin.Nat.html#426" class="Function Operator">_-_</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="436" class="Symbol">→</a> <a id="438" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="442" class="Symbol">→</a> <a id="444" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="448" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>     <a id="454" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="461" class="Symbol">=</a> <a id="463" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>
<a id="465" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="471" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="477" href="Agda.Builtin.Nat.html#477" class="Bound">m</a> <a id="479" class="Symbol">=</a> <a id="481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="490" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="492" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="498" href="Agda.Builtin.Nat.html#498" class="Bound">m</a> <a id="500" class="Symbol">=</a> <a id="502" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="504" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="506" href="Agda.Builtin.Nat.html#498" class="Bound">m</a>

<a id="509" class="Symbol">{-#</a> <a id="513" class="Keyword">BUILTIN</a> <a id="521" class="Keyword">NATMINUS</a> <a id="530" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="534" class="Symbol">#-}</a>

<a id="_*_"></a><a id="539" href="Agda.Builtin.Nat.html#539" class="Function Operator">_*_</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="549" class="Symbol">→</a> <a id="551" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="561" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="567" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="569" href="Agda.Builtin.Nat.html#569" class="Bound">m</a> <a id="571" class="Symbol">=</a> <a id="573" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="582" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="584" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="586" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="588" class="Symbol">=</a> <a id="590" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="592" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="594" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="596" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="598" href="Agda.Builtin.Nat.html#586" class="Bound">m</a>

<a id="601" class="Symbol">{-#</a> <a id="605" class="Keyword">BUILTIN</a> <a id="613" class="Keyword">NATTIMES</a> <a id="622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="626" class="Symbol">#-}</a>

<a id="_==_"></a><a id="631" href="Agda.Builtin.Nat.html#631" class="Function Operator">_==_</a> <a id="636" class="Symbol">:</a> <a id="638" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="642" class="Symbol">→</a> <a id="644" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="655" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="661" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="664" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="670" class="Symbol">=</a> <a id="672" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="681" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="683" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="690" href="Agda.Builtin.Nat.html#690" class="Bound">m</a> <a id="692" class="Symbol">=</a> <a id="694" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="696" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="699" href="Agda.Builtin.Nat.html#690" class="Bound">m</a>
<a id="701" class="CatchallClause Symbol">_</a><a id="702" class="CatchallClause">     </a><a id="707" href="Agda.Builtin.Nat.html#631" class="CatchallClause Function Operator">==</a><a id="709" class="CatchallClause"> </a><a id="710" class="CatchallClause Symbol">_</a>     <a id="716" class="Symbol">=</a> <a id="718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="725" class="Symbol">{-#</a> <a id="729" class="Keyword">BUILTIN</a> <a id="737" class="Keyword">NATEQUALS</a> <a id="747" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="752" class="Symbol">#-}</a>

<a id="_&lt;_"></a><a id="757" href="Agda.Builtin.Nat.html#757" class="Function Operator">_&lt;_</a> <a id="761" class="Symbol">:</a> <a id="763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="767" class="Symbol">→</a> <a id="769" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="773" class="Symbol">→</a> <a id="775" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="780" class="Symbol">_</a>     <a id="786" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="788" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="794" class="Symbol">=</a> <a id="796" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="802" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="808" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="814" class="Symbol">_</a> <a id="816" class="Symbol">=</a> <a id="818" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="827" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="829" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="835" href="Agda.Builtin.Nat.html#835" class="Bound">m</a> <a id="837" class="Symbol">=</a> <a id="839" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="841" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="843" href="Agda.Builtin.Nat.html#835" class="Bound">m</a>

<a id="846" class="Symbol">{-#</a> <a id="850" class="Keyword">BUILTIN</a> <a id="858" class="Keyword">NATLESS</a> <a id="866" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="870" class="Symbol">#-}</a>

<a id="875" class="Comment">-- Helper function  div-helper  for Euclidean division.</a>
<a id="931" class="Comment">---------------------------------------------------------------------------</a>
<a id="1007" class="Comment">--</a>
<a id="1010" class="Comment">-- div-helper computes n / 1+m via iteration on n.</a>
<a id="1061" class="Comment">--</a>
<a id="1064" class="Comment">--   n div (suc m) = div-helper 0 m n m</a>
<a id="1104" class="Comment">--</a>
<a id="1107" class="Comment">-- The state of the iterator has two accumulator variables:</a>
<a id="1167" class="Comment">--</a>
<a id="1170" class="Comment">--   k: The quotient, returned once n=0.  Initialized to 0.</a>
<a id="1230" class="Comment">--</a>
<a id="1233" class="Comment">--   j: A counter, initialized to the divisor m, decreased on each iteration step.</a>
<a id="1316" class="Comment">--      Once it reaches 0, the quotient k is increased and j reset to m,</a>
<a id="1389" class="Comment">--      starting the next countdown.</a>
<a id="1426" class="Comment">--</a>
<a id="1429" class="Comment">-- Under the precondition j ≤ m, the invariant is</a>
<a id="1479" class="Comment">--</a>
<a id="1482" class="Comment">--   div-helper k m n j = k + (n + m - j) div (1 + m)</a>

<a id="div-helper"></a><a id="1537" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Agda.Builtin.Nat.html#1551" class="Bound">k</a> <a id="1553" href="Agda.Builtin.Nat.html#1553" class="Bound">m</a> <a id="1555" href="Agda.Builtin.Nat.html#1555" class="Bound">n</a> <a id="1557" href="Agda.Builtin.Nat.html#1557" class="Bound">j</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="1572" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1583" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a> <a id="1585" href="Agda.Builtin.Nat.html#1585" class="Bound">m</a>  <a id="1588" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1596" href="Agda.Builtin.Nat.html#1596" class="Bound">j</a>      <a id="1603" class="Symbol">=</a> <a id="1605" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a>
<a id="1607" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1618" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a> <a id="1620" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1627" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a><a id="1628" class="Symbol">)</a>  <a id="1631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="1638" class="Symbol">=</a> <a id="1640" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1656" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a><a id="1657" class="Symbol">)</a> <a id="1659" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1661" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a> <a id="1663" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a>
<a id="1665" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1676" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a> <a id="1678" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1693" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1709" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a>       <a id="1717" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1719" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a> <a id="1721" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a>

<a id="1724" class="Symbol">{-#</a> <a id="1728" class="Keyword">BUILTIN</a> <a id="1736" class="Keyword">NATDIVSUCAUX</a> <a id="1749" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="1760" class="Symbol">#-}</a>

<a id="1765" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="1810" class="Comment">--</a>
<a id="1813" class="Comment">--   clause 1: div-helper k m 0 j</a>
<a id="1847" class="Comment">--           = k                                        by definition</a>
<a id="1917" class="Comment">--           = k + (0 + m - j) div (1 + m)              since m - j &lt; 1 + m</a>
<a id="1993" class="Comment">--</a>
<a id="1996" class="Comment">--   clause 2: div-helper k m (1 + n) 0</a>
<a id="2036" class="Comment">--           = div-helper (1 + k) m n m                 by definition</a>
<a id="2106" class="Comment">--           = 1 + k + (n + m - m) div (1 + m)          by induction hypothesis</a>
<a id="2186" class="Comment">--           = 1 + k +          n  div (1 + m)          by simplification</a>
<a id="2260" class="Comment">--           = k +   (n + (1 + m)) div (1 + m)          by expansion</a>
<a id="2329" class="Comment">--           = k + (1 + n + m - 0) div (1 + m)          by expansion</a>
<a id="2398" class="Comment">--</a>
<a id="2401" class="Comment">--   clause 3: div-helper k m (1 + n) (1 + j)</a>
<a id="2447" class="Comment">--           = div-helper k m n j                       by definition</a>
<a id="2517" class="Comment">--           = k + (n + m - j) div (1 + m)              by induction hypothesis</a>
<a id="2597" class="Comment">--           = k + ((1 + n) + m - (1 + j)) div (1 + m)  by expansion</a>
<a id="2666" class="Comment">--</a>
<a id="2669" class="Comment">-- Q.e.d.</a>

<a id="2680" class="Comment">-- Helper function  mod-helper  for the remainder computation.</a>
<a id="2743" class="Comment">---------------------------------------------------------------------------</a>
<a id="2819" class="Comment">--</a>
<a id="2822" class="Comment">-- (Analogous to div-helper.)</a>
<a id="2852" class="Comment">--</a>
<a id="2855" class="Comment">-- mod-helper computes n % 1+m via iteration on n.</a>
<a id="2906" class="Comment">--</a>
<a id="2909" class="Comment">--   n mod (suc m) = mod-helper 0 m n m</a>
<a id="2949" class="Comment">--</a>
<a id="2952" class="Comment">-- The invariant is:</a>
<a id="2973" class="Comment">--</a>
<a id="2976" class="Comment">--   m = k + j  ==&gt;  mod-helper k m n j = (n + k) mod (1 + m).</a>

<a id="mod-helper"></a><a id="3040" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Agda.Builtin.Nat.html#3054" class="Bound">k</a> <a id="3056" href="Agda.Builtin.Nat.html#3056" class="Bound">m</a> <a id="3058" href="Agda.Builtin.Nat.html#3058" class="Bound">n</a> <a id="3060" href="Agda.Builtin.Nat.html#3060" class="Bound">j</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="3067" class="Symbol">)</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="3075" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3086" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a> <a id="3088" href="Agda.Builtin.Nat.html#3088" class="Bound">m</a>  <a id="3091" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3099" href="Agda.Builtin.Nat.html#3099" class="Bound">j</a>      <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a>
<a id="3110" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3121" href="Agda.Builtin.Nat.html#3121" class="Bound">k</a> <a id="3123" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3130" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a><a id="3131" class="Symbol">)</a>  <a id="3134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="3141" class="Symbol">=</a> <a id="3143" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3154" class="Number">0</a>       <a id="3162" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3164" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a> <a id="3166" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a>
<a id="3168" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3179" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a> <a id="3181" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3188" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3196" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3217" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3222" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a> <a id="3224" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a>

<a id="3227" class="Symbol">{-#</a> <a id="3231" class="Keyword">BUILTIN</a> <a id="3239" class="Keyword">NATMODSUCAUX</a> <a id="3252" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="3263" class="Symbol">#-}</a>

<a id="3268" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="3313" class="Comment">--</a>
<a id="3316" class="Comment">--   clause 1: mod-helper k m 0 j</a>
<a id="3350" class="Comment">--           = k                               by definition</a>
<a id="3411" class="Comment">--           = (0 + k) mod (1 + m)             since m = k + j, thus k &lt; m</a>
<a id="3486" class="Comment">--</a>
<a id="3489" class="Comment">--   clause 2: mod-helper k m (1 + n) 0</a>
<a id="3529" class="Comment">--           = mod-helper 0 m n m              by definition</a>
<a id="3590" class="Comment">--           = (n + 0)       mod (1 + m)       by induction hypothesis</a>
<a id="3661" class="Comment">--           = (n + (1 + m)) mod (1 + m)       by expansion</a>
<a id="3721" class="Comment">--           = (1 + n) + k)  mod (1 + m)       since k = m (as l = 0)</a>
<a id="3791" class="Comment">--</a>
<a id="3794" class="Comment">--   clause 3: mod-helper k m (1 + n) (1 + j)</a>
<a id="3840" class="Comment">--           = mod-helper (1 + k) m n j        by definition</a>
<a id="3901" class="Comment">--           = (n + (1 + k)) mod (1 + m)       by induction hypothesis</a>
<a id="3972" class="Comment">--           = ((1 + n) + k) mod (1 + m)       by commutativity</a>
<a id="4036" class="Comment">--</a>
<a id="4039" class="Comment">-- Q.e.d.</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="128" class="Keyword">where</a>

<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="465" class="Comment">-- Names --</a>

<a id="478" class="Keyword">postulate</a> <a id="Name"></a><a id="488" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="493" class="Symbol">:</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="499" class="Symbol">{-#</a> <a id="503" class="Keyword">BUILTIN</a> <a id="511" class="Keyword">QNAME</a> <a id="517" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="522" class="Symbol">#-}</a>

<a id="527" class="Keyword">primitive</a>
  <a id="primQNameEquality"></a><a id="539" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="564" class="Symbol">→</a> <a id="566" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="571" class="Symbol">→</a> <a id="573" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primQNameLess"></a><a id="580" href="Agda.Builtin.Reflection.html#580" class="Primitive">primQNameLess</a>     <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="605" class="Symbol">→</a> <a id="607" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="612" class="Symbol">→</a> <a id="614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowQName"></a><a id="621" href="Agda.Builtin.Reflection.html#621" class="Primitive">primShowQName</a>     <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="646" class="Symbol">→</a> <a id="648" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="656" class="Comment">-- Fixity --</a>

<a id="670" class="Keyword">data</a> <a id="Associativity"></a><a id="675" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="695" class="Keyword">where</a>
  <a id="Associativity.left-assoc"></a><a id="703" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>  <a id="715" class="Symbol">:</a> <a id="717" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>
  <a id="Associativity.right-assoc"></a><a id="733" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a> <a id="745" class="Symbol">:</a> <a id="747" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>
  <a id="Associativity.non-assoc"></a><a id="763" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>   <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>

<a id="792" class="Keyword">data</a> <a id="Precedence"></a><a id="797" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="808" class="Symbol">:</a> <a id="810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="814" class="Keyword">where</a>
  <a id="Precedence.related"></a><a id="822" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>   <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="840" class="Symbol">→</a> <a id="842" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>
  <a id="Precedence.unrelated"></a><a id="855" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a> <a id="865" class="Symbol">:</a> <a id="867" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>

<a id="879" class="Keyword">data</a> <a id="Fixity"></a><a id="884" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Keyword">where</a>
  <a id="Fixity.fixity"></a><a id="905" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a> <a id="912" class="Symbol">:</a> <a id="914" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="928" class="Symbol">→</a> <a id="930" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="941" class="Symbol">→</a> <a id="943" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>

<a id="951" class="Symbol">{-#</a> <a id="955" class="Keyword">BUILTIN</a> <a id="963" class="Keyword">ASSOC</a>      <a id="974" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="988" class="Symbol">#-}</a>
<a id="992" class="Symbol">{-#</a> <a id="996" class="Keyword">BUILTIN</a> <a id="1004" class="Keyword">ASSOCLEFT</a>  <a id="1015" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>    <a id="1029" class="Symbol">#-}</a>
<a id="1033" class="Symbol">{-#</a> <a id="1037" class="Keyword">BUILTIN</a> <a id="1045" class="Keyword">ASSOCRIGHT</a> <a id="1056" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a>   <a id="1070" class="Symbol">#-}</a>
<a id="1074" class="Symbol">{-#</a> <a id="1078" class="Keyword">BUILTIN</a> <a id="1086" class="Keyword">ASSOCNON</a>   <a id="1097" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>     <a id="1111" class="Symbol">#-}</a>

<a id="1116" class="Symbol">{-#</a> <a id="1120" class="Keyword">BUILTIN</a> <a id="1128" class="Keyword">PRECEDENCE</a>    <a id="1142" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="1153" class="Symbol">#-}</a>
<a id="1157" class="Symbol">{-#</a> <a id="1161" class="Keyword">BUILTIN</a> <a id="1169" class="Keyword">PRECRELATED</a>   <a id="1183" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>    <a id="1194" class="Symbol">#-}</a>
<a id="1198" class="Symbol">{-#</a> <a id="1202" class="Keyword">BUILTIN</a> <a id="1210" class="Keyword">PRECUNRELATED</a> <a id="1224" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a>  <a id="1235" class="Symbol">#-}</a>

<a id="1240" class="Symbol">{-#</a> <a id="1244" class="Keyword">BUILTIN</a> <a id="1252" class="Keyword">FIXITY</a>       <a id="1265" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a> <a id="1272" class="Symbol">#-}</a>
<a id="1276" class="Symbol">{-#</a> <a id="1280" class="Keyword">BUILTIN</a> <a id="1288" class="Keyword">FIXITYFIXITY</a> <a id="1301" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a> <a id="1308" class="Symbol">#-}</a>

<a id="1313" class="Symbol">{-#</a> <a id="1317" class="Keyword">COMPILE</a> <a id="1325" class="Keyword">GHC</a> <a id="1329" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="1343" class="Pragma">=</a> <a id="1345" class="Pragma">data</a> <a id="1350" class="Pragma">MAlonzo.RTE.Assoc</a> <a id="1368" class="Pragma">(MAlonzo.RTE.LeftAssoc</a> <a id="1391" class="Pragma">|</a> <a id="1393" class="Pragma">MAlonzo.RTE.RightAssoc</a> <a id="1416" class="Pragma">|</a> <a id="1418" class="Pragma">MAlonzo.RTE.NonAssoc)</a> <a id="1440" class="Symbol">#-}</a>
<a id="1444" class="Symbol">{-#</a> <a id="1448" class="Keyword">COMPILE</a> <a id="1456" class="Keyword">GHC</a> <a id="1460" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>    <a id="1474" class="Pragma">=</a> <a id="1476" class="Pragma">data</a> <a id="1481" class="Pragma">MAlonzo.RTE.Precedence</a> <a id="1504" class="Pragma">(MAlonzo.RTE.Related</a> <a id="1525" class="Pragma">|</a> <a id="1527" class="Pragma">MAlonzo.RTE.Unrelated)</a> <a id="1550" class="Symbol">#-}</a>
<a id="1554" class="Symbol">{-#</a> <a id="1558" class="Keyword">COMPILE</a> <a id="1566" class="Keyword">GHC</a> <a id="1570" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>        <a id="1584" class="Pragma">=</a> <a id="1586" class="Pragma">data</a> <a id="1591" class="Pragma">MAlonzo.RTE.Fixity</a> <a id="1610" class="Pragma">(MAlonzo.RTE.Fixity)</a> <a id="1631" class="Symbol">#-}</a>

<a id="1636" class="Symbol">{-#</a> <a id="1640" class="Keyword">COMPILE</a> <a id="1648" class="Keyword">JS</a> <a id="1651" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>  <a id="1666" class="Pragma">=</a> <a id="1668" class="Pragma">function</a> <a id="1677" class="Pragma">(x,v)</a> <a id="1683" class="Pragma">{</a> <a id="1685" class="Pragma">return</a> <a id="1692" class="Pragma">v[x]();</a> <a id="1700" class="Pragma">}</a> <a id="1702" class="Symbol">#-}</a>
<a id="1706" class="Symbol">{-#</a> <a id="1710" class="Keyword">COMPILE</a> <a id="1718" class="Keyword">JS</a> <a id="1721" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>     <a id="1736" class="Pragma">=</a> <a id="1738" class="Pragma">&quot;left-assoc&quot;</a>  <a id="1752" class="Symbol">#-}</a>
<a id="1756" class="Symbol">{-#</a> <a id="1760" class="Keyword">COMPILE</a> <a id="1768" class="Keyword">JS</a> <a id="1771" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a>    <a id="1786" class="Pragma">=</a> <a id="1788" class="Pragma">&quot;right-assoc&quot;</a> <a id="1802" class="Symbol">#-}</a>
<a id="1806" class="Symbol">{-#</a> <a id="1810" class="Keyword">COMPILE</a> <a id="1818" class="Keyword">JS</a> <a id="1821" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>      <a id="1836" class="Pragma">=</a> <a id="1838" class="Pragma">&quot;non-assoc&quot;</a>   <a id="1852" class="Symbol">#-}</a>

<a id="1857" class="Symbol">{-#</a> <a id="1861" class="Keyword">COMPILE</a> <a id="1869" class="Keyword">JS</a> <a id="1872" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>     <a id="1887" class="Pragma">=</a>
  <a id="1891" class="Pragma">function</a> <a id="1900" class="Pragma">(x,v)</a> <a id="1906" class="Pragma">{</a>
    <a id="1912" class="Pragma">if</a> <a id="1915" class="Pragma">(x</a> <a id="1918" class="Pragma">===</a> <a id="1922" class="Pragma">&quot;unrelated&quot;)</a> <a id="1935" class="Pragma">{</a> <a id="1937" class="Pragma">return</a> <a id="1944" class="Pragma">v[x]();</a> <a id="1952" class="Pragma">}</a> <a id="1954" class="Pragma">else</a> <a id="1959" class="Pragma">{</a> <a id="1961" class="Pragma">return</a> <a id="1968" class="Pragma">v[&quot;related&quot;](x);</a> <a id="1985" class="Pragma">}}</a> <a id="1988" class="Symbol">#-}</a>
<a id="1992" class="Symbol">{-#</a> <a id="1996" class="Keyword">COMPILE</a> <a id="2004" class="Keyword">JS</a> <a id="2007" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>        <a id="2022" class="Pragma">=</a> <a id="2024" class="Pragma">function(x)</a> <a id="2036" class="Pragma">{</a> <a id="2038" class="Pragma">return</a> <a id="2045" class="Pragma">x;</a> <a id="2048" class="Pragma">}</a> <a id="2050" class="Symbol">#-}</a>
<a id="2054" class="Symbol">{-#</a> <a id="2058" class="Keyword">COMPILE</a> <a id="2066" class="Keyword">JS</a> <a id="2069" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a>      <a id="2084" class="Pragma">=</a> <a id="2086" class="Pragma">&quot;unrelated&quot;</a>               <a id="2112" class="Symbol">#-}</a>

<a id="2117" class="Symbol">{-#</a> <a id="2121" class="Keyword">COMPILE</a> <a id="2129" class="Keyword">JS</a> <a id="2132" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>         <a id="2147" class="Pragma">=</a> <a id="2149" class="Pragma">function</a> <a id="2158" class="Pragma">(x,v)</a> <a id="2164" class="Pragma">{</a> <a id="2166" class="Pragma">return</a> <a id="2173" class="Pragma">v[&quot;fixity&quot;](x[&quot;assoc&quot;],</a> <a id="2197" class="Pragma">x[&quot;prec&quot;]);</a> <a id="2209" class="Pragma">}</a> <a id="2211" class="Symbol">#-}</a>
<a id="2215" class="Symbol">{-#</a> <a id="2219" class="Keyword">COMPILE</a> <a id="2227" class="Keyword">JS</a> <a id="2230" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a>         <a id="2245" class="Pragma">=</a> <a id="2247" class="Pragma">function</a> <a id="2256" class="Pragma">(x)</a> <a id="2260" class="Pragma">{</a> <a id="2262" class="Pragma">return</a> <a id="2269" class="Pragma">function</a> <a id="2278" class="Pragma">(y)</a> <a id="2282" class="Pragma">{</a> <a id="2284" class="Pragma">return</a> <a id="2291" class="Pragma">{</a> <a id="2293" class="Pragma">&quot;assoc&quot;:</a> <a id="2302" class="Pragma">x,</a> <a id="2305" class="Pragma">&quot;prec&quot;:</a> <a id="2313" class="Pragma">y};</a> <a id="2317" class="Pragma">};</a> <a id="2320" class="Pragma">}</a> <a id="2322" class="Symbol">#-}</a>

<a id="2327" class="Keyword">primitive</a>
  <a id="primQNameFixity"></a><a id="2339" href="Agda.Builtin.Reflection.html#2339" class="Primitive">primQNameFixity</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>
  <a id="primQNameToWord64s"></a><a id="2373" href="Agda.Builtin.Reflection.html#2373" class="Primitive">primQNameToWord64s</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2403" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="2410" class="Symbol">(λ</a> <a id="2413" href="Agda.Builtin.Reflection.html#2413" class="Bound">_</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="2423" class="Symbol">)</a>

<a id="2426" class="Comment">-- Metavariables --</a>

<a id="2447" class="Keyword">postulate</a> <a id="Meta"></a><a id="2457" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2468" class="Symbol">{-#</a> <a id="2472" class="Keyword">BUILTIN</a> <a id="2480" class="Keyword">AGDAMETA</a> <a id="2489" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2494" class="Symbol">#-}</a>

<a id="2499" class="Keyword">primitive</a>
  <a id="primMetaEquality"></a><a id="2511" href="Agda.Builtin.Reflection.html#2511" class="Primitive">primMetaEquality</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primMetaLess"></a><a id="2551" href="Agda.Builtin.Reflection.html#2551" class="Primitive">primMetaLess</a>     <a id="2568" class="Symbol">:</a> <a id="2570" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowMeta"></a><a id="2591" href="Agda.Builtin.Reflection.html#2591" class="Primitive">primShowMeta</a>     <a id="2608" class="Symbol">:</a> <a id="2610" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primMetaToNat"></a><a id="2626" href="Agda.Builtin.Reflection.html#2626" class="Primitive">primMetaToNat</a>    <a id="2643" class="Symbol">:</a> <a id="2645" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="2657" class="Comment">-- Arguments --</a>

<a id="2674" class="Comment">-- Arguments can be (visible), {hidden}, or {{instance}}.</a>
<a id="2732" class="Keyword">data</a> <a id="Visibility"></a><a id="2737" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2754" class="Keyword">where</a>
  <a id="Visibility.visible"></a><a id="2762" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a> <a id="Visibility.hidden"></a><a id="2770" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a> <a id="Visibility.instance′"></a><a id="2777" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a>

<a id="2801" class="Symbol">{-#</a> <a id="2805" class="Keyword">BUILTIN</a> <a id="2813" class="Keyword">HIDING</a>   <a id="2822" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="2833" class="Symbol">#-}</a>
<a id="2837" class="Symbol">{-#</a> <a id="2841" class="Keyword">BUILTIN</a> <a id="2849" class="Keyword">VISIBLE</a>  <a id="2858" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>    <a id="2869" class="Symbol">#-}</a>
<a id="2873" class="Symbol">{-#</a> <a id="2877" class="Keyword">BUILTIN</a> <a id="2885" class="Keyword">HIDDEN</a>   <a id="2894" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>     <a id="2905" class="Symbol">#-}</a>
<a id="2909" class="Symbol">{-#</a> <a id="2913" class="Keyword">BUILTIN</a> <a id="2921" class="Keyword">INSTANCE</a> <a id="2930" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a>  <a id="2941" class="Symbol">#-}</a>

<a id="2946" class="Comment">-- Arguments can be relevant or irrelevant.</a>
<a id="2990" class="Keyword">data</a> <a id="Relevance"></a><a id="2995" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3011" class="Keyword">where</a>
  <a id="Relevance.relevant"></a><a id="3019" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a> <a id="Relevance.irrelevant"></a><a id="3028" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>

<a id="3052" class="Symbol">{-#</a> <a id="3056" class="Keyword">BUILTIN</a> <a id="3064" class="Keyword">RELEVANCE</a>  <a id="3075" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>  <a id="3086" class="Symbol">#-}</a>
<a id="3090" class="Symbol">{-#</a> <a id="3094" class="Keyword">BUILTIN</a> <a id="3102" class="Keyword">RELEVANT</a>   <a id="3113" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="3124" class="Symbol">#-}</a>
<a id="3128" class="Symbol">{-#</a> <a id="3132" class="Keyword">BUILTIN</a> <a id="3140" class="Keyword">IRRELEVANT</a> <a id="3151" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="3162" class="Symbol">#-}</a>

<a id="3167" class="Comment">-- Arguments also have a quantity.</a>
<a id="3202" class="Keyword">data</a> <a id="Quantity"></a><a id="3207" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3222" class="Keyword">where</a>
  <a id="Quantity.quantity-0"></a><a id="3230" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="Quantity.quantity-ω"></a><a id="3241" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>

<a id="3264" class="Symbol">{-#</a> <a id="3268" class="Keyword">BUILTIN</a> <a id="3276" class="Keyword">QUANTITY</a>   <a id="3287" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>   <a id="3298" class="Symbol">#-}</a>
<a id="3302" class="Symbol">{-#</a> <a id="3306" class="Keyword">BUILTIN</a> <a id="3314" class="Keyword">QUANTITY-0</a> <a id="3325" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="3336" class="Symbol">#-}</a>
<a id="3340" class="Symbol">{-#</a> <a id="3344" class="Keyword">BUILTIN</a> <a id="3352" class="Keyword">QUANTITY-ω</a> <a id="3363" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="3374" class="Symbol">#-}</a>

<a id="3379" class="Comment">-- Relevance and quantity are combined into a modality.</a>
<a id="3435" class="Keyword">data</a> <a id="Modality"></a><a id="3440" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3455" class="Keyword">where</a>
  <a id="Modality.modality"></a><a id="3463" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="3472" class="Symbol">:</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Agda.Builtin.Reflection.html#3475" class="Bound">r</a> <a id="3477" class="Symbol">:</a> <a id="3479" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Agda.Builtin.Reflection.html#3491" class="Bound">q</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="3503" class="Symbol">)</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a>

<a id="3517" class="Symbol">{-#</a> <a id="3521" class="Keyword">BUILTIN</a> <a id="3529" class="Keyword">MODALITY</a>             <a id="3550" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="3559" class="Symbol">#-}</a>
<a id="3563" class="Symbol">{-#</a> <a id="3567" class="Keyword">BUILTIN</a> <a id="3575" class="Keyword">MODALITY-CONSTRUCTOR</a> <a id="3596" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="3605" class="Symbol">#-}</a>

<a id="3610" class="Keyword">data</a> <a id="ArgInfo"></a><a id="3615" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3629" class="Keyword">where</a>
  <a id="ArgInfo.arg-info"></a><a id="3637" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Agda.Builtin.Reflection.html#3649" class="Bound">v</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="3663" class="Symbol">)</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Agda.Builtin.Reflection.html#3666" class="Bound">m</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a><a id="3678" class="Symbol">)</a> <a id="3680" class="Symbol">→</a> <a id="3682" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>

<a id="3691" class="Keyword">data</a> <a id="Arg"></a><a id="3696" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3700" class="Symbol">{</a><a id="3701" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a><a id="3702" class="Symbol">}</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3713" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3722" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a> <a id="3724" class="Keyword">where</a>
  <a id="Arg.arg"></a><a id="3732" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3736" class="Symbol">:</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Agda.Builtin.Reflection.html#3739" class="Bound">i</a> <a id="3741" class="Symbol">:</a> <a id="3743" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a><a id="3750" class="Symbol">)</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Agda.Builtin.Reflection.html#3753" class="Bound">x</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">→</a> <a id="3762" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3766" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a>

<a id="3769" class="Symbol">{-#</a> <a id="3773" class="Keyword">BUILTIN</a> <a id="3781" class="Keyword">ARGINFO</a>    <a id="3792" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>  <a id="3801" class="Symbol">#-}</a>
<a id="3805" class="Symbol">{-#</a> <a id="3809" class="Keyword">BUILTIN</a> <a id="3817" class="Keyword">ARGARGINFO</a> <a id="3828" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="3837" class="Symbol">#-}</a>
<a id="3841" class="Symbol">{-#</a> <a id="3845" class="Keyword">BUILTIN</a> <a id="3853" class="Keyword">ARG</a>        <a id="3864" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a>      <a id="3873" class="Symbol">#-}</a>
<a id="3877" class="Symbol">{-#</a> <a id="3881" class="Keyword">BUILTIN</a> <a id="3889" class="Keyword">ARGARG</a>     <a id="3900" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a>      <a id="3909" class="Symbol">#-}</a>

<a id="3914" class="Keyword">data</a> <a id="Blocker"></a><a id="3919" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="3927" class="Symbol">:</a> <a id="3929" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3933" class="Keyword">where</a>
  <a id="Blocker.blockerAny"></a><a id="3941" href="Agda.Builtin.Reflection.html#3941" class="InductiveConstructor">blockerAny</a>  <a id="3953" class="Symbol">:</a> <a id="3955" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3960" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="3968" class="Symbol">→</a> <a id="3970" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>
  <a id="Blocker.blockerAll"></a><a id="3980" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a>  <a id="3992" class="Symbol">:</a> <a id="3994" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3999" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="4007" class="Symbol">→</a> <a id="4009" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>
  <a id="Blocker.blockerMeta"></a><a id="4019" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="4031" class="Symbol">:</a> <a id="4033" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>

<a id="4049" class="Symbol">{-#</a> <a id="4053" class="Keyword">BUILTIN</a> <a id="4061" class="Keyword">AGDABLOCKER</a>     <a id="4077" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="4085" class="Symbol">#-}</a>
<a id="4089" class="Symbol">{-#</a> <a id="4093" class="Keyword">BUILTIN</a> <a id="4101" class="Keyword">AGDABLOCKERANY</a>  <a id="4117" href="Agda.Builtin.Reflection.html#3941" class="InductiveConstructor">blockerAny</a> <a id="4128" class="Symbol">#-}</a>
<a id="4132" class="Symbol">{-#</a> <a id="4136" class="Keyword">BUILTIN</a> <a id="4144" class="Keyword">AGDABLOCKERALL</a>  <a id="4160" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a> <a id="4171" class="Symbol">#-}</a>
<a id="4175" class="Symbol">{-#</a> <a id="4179" class="Keyword">BUILTIN</a> <a id="4187" class="Keyword">AGDABLOCKERMETA</a> <a id="4203" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="4215" class="Symbol">#-}</a>

<a id="4220" class="Comment">-- Name abstraction --</a>

<a id="4244" class="Keyword">data</a> <a id="Abs"></a><a id="4249" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4253" class="Symbol">{</a><a id="4254" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a><a id="4255" class="Symbol">}</a> <a id="4257" class="Symbol">(</a><a id="4258" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a> <a id="4260" class="Symbol">:</a> <a id="4262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4266" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">:</a> <a id="4271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4275" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a> <a id="4277" class="Keyword">where</a>
  <a id="Abs.abs"></a><a id="4285" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="4289" class="Symbol">:</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Agda.Builtin.Reflection.html#4292" class="Bound">s</a> <a id="4294" class="Symbol">:</a> <a id="4296" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Agda.Builtin.Reflection.html#4305" class="Bound">x</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4318" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a>

<a id="4321" class="Symbol">{-#</a> <a id="4325" class="Keyword">BUILTIN</a> <a id="4333" class="Keyword">ABS</a>    <a id="4340" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4344" class="Symbol">#-}</a>
<a id="4348" class="Symbol">{-#</a> <a id="4352" class="Keyword">BUILTIN</a> <a id="4360" class="Keyword">ABSABS</a> <a id="4367" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="4371" class="Symbol">#-}</a>

<a id="4376" class="Comment">-- Literals --</a>

<a id="4392" class="Keyword">data</a> <a id="Literal"></a><a id="4397" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="4405" class="Symbol">:</a> <a id="4407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4411" class="Keyword">where</a>
  <a id="Literal.nat"></a><a id="4419" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a>    <a id="4426" class="Symbol">:</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Agda.Builtin.Reflection.html#4429" class="Bound">n</a> <a id="4431" class="Symbol">:</a> <a id="4433" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="4436" class="Symbol">)</a>    <a id="4441" class="Symbol">→</a> <a id="4443" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.word64"></a><a id="4453" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="4460" class="Symbol">:</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Agda.Builtin.Reflection.html#4463" class="Bound">n</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="4473" class="Symbol">)</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.float"></a><a id="4487" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a>  <a id="4494" class="Symbol">:</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Agda.Builtin.Reflection.html#4497" class="Bound">x</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a><a id="4506" class="Symbol">)</a>  <a id="4509" class="Symbol">→</a> <a id="4511" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.char"></a><a id="4521" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a>   <a id="4528" class="Symbol">:</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Agda.Builtin.Reflection.html#4531" class="Bound">c</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="4539" class="Symbol">)</a>   <a id="4543" class="Symbol">→</a> <a id="4545" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.string"></a><a id="4555" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="4562" class="Symbol">:</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Agda.Builtin.Reflection.html#4565" class="Bound">s</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="4575" class="Symbol">)</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.name"></a><a id="4589" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a>   <a id="4596" class="Symbol">:</a> <a id="4598" class="Symbol">(</a><a id="4599" href="Agda.Builtin.Reflection.html#4599" class="Bound">x</a> <a id="4601" class="Symbol">:</a> <a id="4603" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="4607" class="Symbol">)</a>   <a id="4611" class="Symbol">→</a> <a id="4613" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.meta"></a><a id="4623" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a>   <a id="4630" class="Symbol">:</a> <a id="4632" class="Symbol">(</a><a id="4633" href="Agda.Builtin.Reflection.html#4633" class="Bound">x</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="4641" class="Symbol">)</a>   <a id="4645" class="Symbol">→</a> <a id="4647" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>

<a id="4656" class="Symbol">{-#</a> <a id="4660" class="Keyword">BUILTIN</a> <a id="4668" class="Keyword">AGDALITERAL</a>   <a id="4682" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="4690" class="Symbol">#-}</a>
<a id="4694" class="Symbol">{-#</a> <a id="4698" class="Keyword">BUILTIN</a> <a id="4706" class="Keyword">AGDALITNAT</a>    <a id="4720" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a>     <a id="4728" class="Symbol">#-}</a>
<a id="4732" class="Symbol">{-#</a> <a id="4736" class="Keyword">BUILTIN</a> <a id="4744" class="Keyword">AGDALITWORD64</a> <a id="4758" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a>  <a id="4766" class="Symbol">#-}</a>
<a id="4770" class="Symbol">{-#</a> <a id="4774" class="Keyword">BUILTIN</a> <a id="4782" class="Keyword">AGDALITFLOAT</a>  <a id="4796" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a>   <a id="4804" class="Symbol">#-}</a>
<a id="4808" class="Symbol">{-#</a> <a id="4812" class="Keyword">BUILTIN</a> <a id="4820" class="Keyword">AGDALITCHAR</a>   <a id="4834" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a>    <a id="4842" class="Symbol">#-}</a>
<a id="4846" class="Symbol">{-#</a> <a id="4850" class="Keyword">BUILTIN</a> <a id="4858" class="Keyword">AGDALITSTRING</a> <a id="4872" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a>  <a id="4880" class="Symbol">#-}</a>
<a id="4884" class="Symbol">{-#</a> <a id="4888" class="Keyword">BUILTIN</a> <a id="4896" class="Keyword">AGDALITQNAME</a>  <a id="4910" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a>    <a id="4918" class="Symbol">#-}</a>
<a id="4922" class="Symbol">{-#</a> <a id="4926" class="Keyword">BUILTIN</a> <a id="4934" class="Keyword">AGDALITMETA</a>   <a id="4948" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a>    <a id="4956" class="Symbol">#-}</a>


<a id="4962" class="Comment">-- Terms and patterns --</a>

<a id="4988" class="Keyword">data</a> <a id="Term"></a><a id="4993" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>    <a id="5001" class="Symbol">:</a> <a id="5003" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5007" class="Keyword">data</a> <a id="Sort"></a><a id="5012" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>    <a id="5020" class="Symbol">:</a> <a id="5022" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5026" class="Keyword">data</a> <a id="Pattern"></a><a id="5031" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="5039" class="Symbol">:</a> <a id="5041" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5045" class="Keyword">data</a> <a id="Clause"></a><a id="5050" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>  <a id="5058" class="Symbol">:</a> <a id="5060" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="Type"></a><a id="5064" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="Telescope"></a><a id="5076" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5096" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5103" class="Symbol">λ</a> <a id="5105" href="Agda.Builtin.Reflection.html#5105" class="Bound">_</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5113" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5117" class="Symbol">)</a>

<a id="5120" class="Keyword">data</a> <a id="5125" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="5130" class="Keyword">where</a>
  <a id="Term.var"></a><a id="5138" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>       <a id="5148" class="Symbol">:</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Agda.Builtin.Reflection.html#5151" class="Bound">x</a> <a id="5153" class="Symbol">:</a> <a id="5155" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Agda.Builtin.Reflection.html#5161" class="Bound">args</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5178" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5182" class="Symbol">))</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.con"></a><a id="5194" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>       <a id="5204" class="Symbol">:</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Agda.Builtin.Reflection.html#5207" class="Bound">c</a> <a id="5209" class="Symbol">:</a> <a id="5211" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Agda.Builtin.Reflection.html#5218" class="Bound">args</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5235" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5239" class="Symbol">))</a> <a id="5242" class="Symbol">→</a> <a id="5244" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.def"></a><a id="5251" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>       <a id="5261" class="Symbol">:</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Agda.Builtin.Reflection.html#5264" class="Bound">f</a> <a id="5266" class="Symbol">:</a> <a id="5268" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5272" class="Symbol">)</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Agda.Builtin.Reflection.html#5275" class="Bound">args</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5292" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5296" class="Symbol">))</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.lam"></a><a id="5308" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a>       <a id="5318" class="Symbol">:</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Agda.Builtin.Reflection.html#5321" class="Bound">v</a> <a id="5323" class="Symbol">:</a> <a id="5325" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="5335" class="Symbol">)</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Agda.Builtin.Reflection.html#5338" class="Bound">t</a> <a id="5340" class="Symbol">:</a> <a id="5342" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5346" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5350" class="Symbol">)</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.pat-lam"></a><a id="5361" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a>   <a id="5371" class="Symbol">:</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Agda.Builtin.Reflection.html#5374" class="Bound">cs</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5384" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="5390" class="Symbol">)</a> <a id="5392" class="Symbol">(</a><a id="5393" href="Agda.Builtin.Reflection.html#5393" class="Bound">args</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5410" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5414" class="Symbol">))</a> <a id="5417" class="Symbol">→</a> <a id="5419" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.pi"></a><a id="5426" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a>        <a id="5436" class="Symbol">:</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Agda.Builtin.Reflection.html#5439" class="Bound">a</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5447" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5451" class="Symbol">)</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Agda.Builtin.Reflection.html#5454" class="Bound">b</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5462" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">→</a> <a id="5470" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.agda-sort"></a><a id="5477" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Agda.Builtin.Reflection.html#5490" class="Bound">s</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.lit"></a><a id="5509" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a>       <a id="5519" class="Symbol">:</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Agda.Builtin.Reflection.html#5522" class="Bound">l</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.meta"></a><a id="5544" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>      <a id="5554" class="Symbol">:</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Agda.Builtin.Reflection.html#5557" class="Bound">x</a> <a id="5559" class="Symbol">:</a> <a id="5561" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5579" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.unknown"></a><a id="5594" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>   <a id="5604" class="Symbol">:</a> <a id="5606" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="5612" class="Keyword">data</a> <a id="5617" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a> <a id="5622" class="Keyword">where</a>
  <a id="Sort.set"></a><a id="5630" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a>     <a id="5638" class="Symbol">:</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Agda.Builtin.Reflection.html#5641" class="Bound">t</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">→</a> <a id="5653" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.lit"></a><a id="5660" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a>     <a id="5668" class="Symbol">:</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Agda.Builtin.Reflection.html#5671" class="Bound">n</a> <a id="5673" class="Symbol">:</a> <a id="5675" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5678" class="Symbol">)</a> <a id="5680" class="Symbol">→</a> <a id="5682" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.prop"></a><a id="5689" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a>    <a id="5697" class="Symbol">:</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Agda.Builtin.Reflection.html#5700" class="Bound">t</a> <a id="5702" class="Symbol">:</a> <a id="5704" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">→</a> <a id="5712" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.propLit"></a><a id="5719" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="5727" class="Symbol">:</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Agda.Builtin.Reflection.html#5730" class="Bound">n</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.inf"></a><a id="5748" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a>     <a id="5756" class="Symbol">:</a> <a id="5758" class="Symbol">(</a><a id="5759" href="Agda.Builtin.Reflection.html#5759" class="Bound">n</a> <a id="5761" class="Symbol">:</a> <a id="5763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.unknown"></a><a id="5777" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>

<a id="5793" class="Keyword">data</a> <a id="5798" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="5806" class="Keyword">where</a>
  <a id="Pattern.con"></a><a id="5814" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a>    <a id="5821" class="Symbol">:</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Agda.Builtin.Reflection.html#5824" class="Bound">c</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5832" class="Symbol">)</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Agda.Builtin.Reflection.html#5835" class="Bound">ps</a> <a id="5838" class="Symbol">:</a> <a id="5840" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5850" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="5857" class="Symbol">))</a> <a id="5860" class="Symbol">→</a> <a id="5862" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.dot"></a><a id="5872" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a>    <a id="5879" class="Symbol">:</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Agda.Builtin.Reflection.html#5882" class="Bound">t</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5890" class="Symbol">)</a>    <a id="5895" class="Symbol">→</a> <a id="5897" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.var"></a><a id="5907" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a>    <a id="5914" class="Symbol">:</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Agda.Builtin.Reflection.html#5917" class="Bound">x</a> <a id="5919" class="Symbol">:</a> <a id="5921" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5924" class="Symbol">)</a>     <a id="5930" class="Symbol">→</a> <a id="5932" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.lit"></a><a id="5942" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a>    <a id="5949" class="Symbol">:</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Agda.Builtin.Reflection.html#5952" class="Bound">l</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="5963" class="Symbol">)</a> <a id="5965" class="Symbol">→</a> <a id="5967" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.proj"></a><a id="5977" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a>   <a id="5984" class="Symbol">:</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Agda.Builtin.Reflection.html#5987" class="Bound">f</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5995" class="Symbol">)</a>    <a id="6000" class="Symbol">→</a> <a id="6002" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.absurd"></a><a id="6012" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="6019" class="Symbol">:</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Agda.Builtin.Reflection.html#6022" class="Bound">x</a> <a id="6024" class="Symbol">:</a> <a id="6026" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="6029" class="Symbol">)</a>     <a id="6035" class="Symbol">→</a> <a id="6037" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>  <a id="6046" class="Comment">-- absurd patterns counts as variables</a>

<a id="6086" class="Keyword">data</a> <a id="6091" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="6098" class="Keyword">where</a>
  <a id="Clause.clause"></a><a id="6106" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a>        <a id="6120" class="Symbol">:</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Agda.Builtin.Reflection.html#6123" class="Bound">tel</a> <a id="6127" class="Symbol">:</a> <a id="6129" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a><a id="6138" class="Symbol">)</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Agda.Builtin.Reflection.html#6141" class="Bound">ps</a> <a id="6144" class="Symbol">:</a> <a id="6146" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6151" class="Symbol">(</a><a id="6152" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="6156" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="6163" class="Symbol">))</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Agda.Builtin.Reflection.html#6167" class="Bound">t</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="6175" class="Symbol">)</a> <a id="6177" class="Symbol">→</a> <a id="6179" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>
  <a id="Clause.absurd-clause"></a><a id="6188" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="6202" class="Symbol">:</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Agda.Builtin.Reflection.html#6205" class="Bound">tel</a> <a id="6209" class="Symbol">:</a> <a id="6211" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a><a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">(</a><a id="6223" href="Agda.Builtin.Reflection.html#6223" class="Bound">ps</a> <a id="6226" class="Symbol">:</a> <a id="6228" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6233" class="Symbol">(</a><a id="6234" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="6238" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="6245" class="Symbol">))</a> <a id="6248" class="Symbol">→</a> <a id="6250" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>

<a id="6258" class="Symbol">{-#</a> <a id="6262" class="Keyword">BUILTIN</a> <a id="6270" class="Keyword">AGDATERM</a>      <a id="6284" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>    <a id="6292" class="Symbol">#-}</a>
<a id="6296" class="Symbol">{-#</a> <a id="6300" class="Keyword">BUILTIN</a> <a id="6308" class="Keyword">AGDASORT</a>      <a id="6322" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>    <a id="6330" class="Symbol">#-}</a>
<a id="6334" class="Symbol">{-#</a> <a id="6338" class="Keyword">BUILTIN</a> <a id="6346" class="Keyword">AGDAPATTERN</a>   <a id="6360" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="6368" class="Symbol">#-}</a>
<a id="6372" class="Symbol">{-#</a> <a id="6376" class="Keyword">BUILTIN</a> <a id="6384" class="Keyword">AGDACLAUSE</a>    <a id="6398" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>  <a id="6406" class="Symbol">#-}</a>

<a id="6411" class="Symbol">{-#</a> <a id="6415" class="Keyword">BUILTIN</a> <a id="6423" class="Keyword">AGDATERMVAR</a>         <a id="6443" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>       <a id="6453" class="Symbol">#-}</a>
<a id="6457" class="Symbol">{-#</a> <a id="6461" class="Keyword">BUILTIN</a> <a id="6469" class="Keyword">AGDATERMCON</a>         <a id="6489" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>       <a id="6499" class="Symbol">#-}</a>
<a id="6503" class="Symbol">{-#</a> <a id="6507" class="Keyword">BUILTIN</a> <a id="6515" class="Keyword">AGDATERMDEF</a>         <a id="6535" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>       <a id="6545" class="Symbol">#-}</a>
<a id="6549" class="Symbol">{-#</a> <a id="6553" class="Keyword">BUILTIN</a> <a id="6561" class="Keyword">AGDATERMMETA</a>        <a id="6581" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>      <a id="6591" class="Symbol">#-}</a>
<a id="6595" class="Symbol">{-#</a> <a id="6599" class="Keyword">BUILTIN</a> <a id="6607" class="Keyword">AGDATERMLAM</a>         <a id="6627" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a>       <a id="6637" class="Symbol">#-}</a>
<a id="6641" class="Symbol">{-#</a> <a id="6645" class="Keyword">BUILTIN</a> <a id="6653" class="Keyword">AGDATERMEXTLAM</a>      <a id="6673" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a>   <a id="6683" class="Symbol">#-}</a>
<a id="6687" class="Symbol">{-#</a> <a id="6691" class="Keyword">BUILTIN</a> <a id="6699" class="Keyword">AGDATERMPI</a>          <a id="6719" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a>        <a id="6729" class="Symbol">#-}</a>
<a id="6733" class="Symbol">{-#</a> <a id="6737" class="Keyword">BUILTIN</a> <a id="6745" class="Keyword">AGDATERMSORT</a>        <a id="6765" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="6775" class="Symbol">#-}</a>
<a id="6779" class="Symbol">{-#</a> <a id="6783" class="Keyword">BUILTIN</a> <a id="6791" class="Keyword">AGDATERMLIT</a>         <a id="6811" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a>       <a id="6821" class="Symbol">#-}</a>
<a id="6825" class="Symbol">{-#</a> <a id="6829" class="Keyword">BUILTIN</a> <a id="6837" class="Keyword">AGDATERMUNSUPPORTED</a> <a id="6857" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>   <a id="6867" class="Symbol">#-}</a>

<a id="6872" class="Symbol">{-#</a> <a id="6876" class="Keyword">BUILTIN</a> <a id="6884" class="Keyword">AGDASORTSET</a>         <a id="6904" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a>     <a id="6912" class="Symbol">#-}</a>
<a id="6916" class="Symbol">{-#</a> <a id="6920" class="Keyword">BUILTIN</a> <a id="6928" class="Keyword">AGDASORTLIT</a>         <a id="6948" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a>     <a id="6956" class="Symbol">#-}</a>
<a id="6960" class="Symbol">{-#</a> <a id="6964" class="Keyword">BUILTIN</a> <a id="6972" class="Keyword">AGDASORTPROP</a>        <a id="6992" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a>    <a id="7000" class="Symbol">#-}</a>
<a id="7004" class="Symbol">{-#</a> <a id="7008" class="Keyword">BUILTIN</a> <a id="7016" class="Keyword">AGDASORTPROPLIT</a>     <a id="7036" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="7044" class="Symbol">#-}</a>
<a id="7048" class="Symbol">{-#</a> <a id="7052" class="Keyword">BUILTIN</a> <a id="7060" class="Keyword">AGDASORTINF</a>         <a id="7080" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a>     <a id="7088" class="Symbol">#-}</a>
<a id="7092" class="Symbol">{-#</a> <a id="7096" class="Keyword">BUILTIN</a> <a id="7104" class="Keyword">AGDASORTUNSUPPORTED</a> <a id="7124" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="7132" class="Symbol">#-}</a>

<a id="7137" class="Symbol">{-#</a> <a id="7141" class="Keyword">BUILTIN</a> <a id="7149" class="Keyword">AGDAPATCON</a>    <a id="7163" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a>     <a id="7171" class="Symbol">#-}</a>
<a id="7175" class="Symbol">{-#</a> <a id="7179" class="Keyword">BUILTIN</a> <a id="7187" class="Keyword">AGDAPATDOT</a>    <a id="7201" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a>     <a id="7209" class="Symbol">#-}</a>
<a id="7213" class="Symbol">{-#</a> <a id="7217" class="Keyword">BUILTIN</a> <a id="7225" class="Keyword">AGDAPATVAR</a>    <a id="7239" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a>     <a id="7247" class="Symbol">#-}</a>
<a id="7251" class="Symbol">{-#</a> <a id="7255" class="Keyword">BUILTIN</a> <a id="7263" class="Keyword">AGDAPATLIT</a>    <a id="7277" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a>     <a id="7285" class="Symbol">#-}</a>
<a id="7289" class="Symbol">{-#</a> <a id="7293" class="Keyword">BUILTIN</a> <a id="7301" class="Keyword">AGDAPATPROJ</a>   <a id="7315" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a>    <a id="7323" class="Symbol">#-}</a>
<a id="7327" class="Symbol">{-#</a> <a id="7331" class="Keyword">BUILTIN</a> <a id="7339" class="Keyword">AGDAPATABSURD</a> <a id="7353" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a>  <a id="7361" class="Symbol">#-}</a>

<a id="7366" class="Symbol">{-#</a> <a id="7370" class="Keyword">BUILTIN</a> <a id="7378" class="Keyword">AGDACLAUSECLAUSE</a> <a id="7395" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a>        <a id="7409" class="Symbol">#-}</a>
<a id="7413" class="Symbol">{-#</a> <a id="7417" class="Keyword">BUILTIN</a> <a id="7425" class="Keyword">AGDACLAUSEABSURD</a> <a id="7442" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="7456" class="Symbol">#-}</a>

<a id="7461" class="Comment">-- Definitions --</a>

<a id="7480" class="Keyword">data</a> <a id="Definition"></a><a id="7485" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7502" class="Keyword">where</a>
  <a id="Definition.function"></a><a id="7510" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a>    <a id="7522" class="Symbol">:</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Agda.Builtin.Reflection.html#7525" class="Bound">cs</a> <a id="7528" class="Symbol">:</a> <a id="7530" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7535" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="7541" class="Symbol">)</a> <a id="7543" class="Symbol">→</a> <a id="7545" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.data-type"></a><a id="7558" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a>   <a id="7570" class="Symbol">:</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Agda.Builtin.Reflection.html#7573" class="Bound">pars</a> <a id="7578" class="Symbol">:</a> <a id="7580" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="7583" class="Symbol">)</a> <a id="7585" class="Symbol">(</a><a id="7586" href="Agda.Builtin.Reflection.html#7586" class="Bound">cs</a> <a id="7589" class="Symbol">:</a> <a id="7591" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7596" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7600" class="Symbol">)</a> <a id="7602" class="Symbol">→</a> <a id="7604" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.record-type"></a><a id="7617" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record-type</a> <a id="7629" class="Symbol">:</a> <a id="7631" class="Symbol">(</a><a id="7632" href="Agda.Builtin.Reflection.html#7632" class="Bound">c</a> <a id="7634" class="Symbol">:</a> <a id="7636" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7640" class="Symbol">)</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Agda.Builtin.Reflection.html#7643" class="Bound">fs</a> <a id="7646" class="Symbol">:</a> <a id="7648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="7658" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7662" class="Symbol">))</a> <a id="7665" class="Symbol">→</a> <a id="7667" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.data-cons"></a><a id="7680" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">data-cons</a>   <a id="7692" class="Symbol">:</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Agda.Builtin.Reflection.html#7695" class="Bound">d</a> <a id="7697" class="Symbol">:</a> <a id="7699" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Agda.Builtin.Reflection.html#7706" class="Bound">q</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="7718" class="Symbol">)</a> <a id="7720" class="Symbol">→</a> <a id="7722" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.axiom"></a><a id="7735" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>       <a id="7747" class="Symbol">:</a> <a id="7749" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.prim-fun"></a><a id="7762" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">prim-fun</a>    <a id="7774" class="Symbol">:</a> <a id="7776" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>

<a id="7788" class="Symbol">{-#</a> <a id="7792" class="Keyword">BUILTIN</a> <a id="7800" class="Keyword">AGDADEFINITION</a>                <a id="7830" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>  <a id="7842" class="Symbol">#-}</a>
<a id="7846" class="Symbol">{-#</a> <a id="7850" class="Keyword">BUILTIN</a> <a id="7858" class="Keyword">AGDADEFINITIONFUNDEF</a>          <a id="7888" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a>    <a id="7900" class="Symbol">#-}</a>
<a id="7904" class="Symbol">{-#</a> <a id="7908" class="Keyword">BUILTIN</a> <a id="7916" class="Keyword">AGDADEFINITIONDATADEF</a>         <a id="7946" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a>   <a id="7958" class="Symbol">#-}</a>
<a id="7962" class="Symbol">{-#</a> <a id="7966" class="Keyword">BUILTIN</a> <a id="7974" class="Keyword">AGDADEFINITIONRECORDDEF</a>       <a id="8004" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record-type</a> <a id="8016" class="Symbol">#-}</a>
<a id="8020" class="Symbol">{-#</a> <a id="8024" class="Keyword">BUILTIN</a> <a id="8032" class="Keyword">AGDADEFINITIONDATACONSTRUCTOR</a> <a id="8062" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">data-cons</a>   <a id="8074" class="Symbol">#-}</a>
<a id="8078" class="Symbol">{-#</a> <a id="8082" class="Keyword">BUILTIN</a> <a id="8090" class="Keyword">AGDADEFINITIONPOSTULATE</a>       <a id="8120" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>       <a id="8132" class="Symbol">#-}</a>
<a id="8136" class="Symbol">{-#</a> <a id="8140" class="Keyword">BUILTIN</a> <a id="8148" class="Keyword">AGDADEFINITIONPRIMITIVE</a>       <a id="8178" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">prim-fun</a>    <a id="8190" class="Symbol">#-}</a>

<a id="8195" class="Comment">-- Errors --</a>

<a id="8209" class="Keyword">data</a> <a id="ErrorPart"></a><a id="8214" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8224" class="Symbol">:</a> <a id="8226" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8230" class="Keyword">where</a>
  <a id="ErrorPart.strErr"></a><a id="8238" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a>  <a id="8246" class="Symbol">:</a> <a id="8248" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="8255" class="Symbol">→</a> <a id="8257" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.termErr"></a><a id="8269" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.pattErr"></a><a id="8298" href="Agda.Builtin.Reflection.html#8298" class="InductiveConstructor">pattErr</a> <a id="8306" class="Symbol">:</a> <a id="8308" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="8316" class="Symbol">→</a> <a id="8318" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.nameErr"></a><a id="8330" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a> <a id="8338" class="Symbol">:</a> <a id="8340" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="8345" class="Symbol">→</a> <a id="8347" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>

<a id="8358" class="Symbol">{-#</a> <a id="8362" class="Keyword">BUILTIN</a> <a id="8370" class="Keyword">AGDAERRORPART</a>       <a id="8390" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8400" class="Symbol">#-}</a>
<a id="8404" class="Symbol">{-#</a> <a id="8408" class="Keyword">BUILTIN</a> <a id="8416" class="Keyword">AGDAERRORPARTSTRING</a> <a id="8436" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a>    <a id="8446" class="Symbol">#-}</a>
<a id="8450" class="Symbol">{-#</a> <a id="8454" class="Keyword">BUILTIN</a> <a id="8462" class="Keyword">AGDAERRORPARTTERM</a>   <a id="8482" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a>   <a id="8492" class="Symbol">#-}</a>
<a id="8496" class="Symbol">{-#</a> <a id="8500" class="Keyword">BUILTIN</a> <a id="8508" class="Keyword">AGDAERRORPARTPATT</a>   <a id="8528" href="Agda.Builtin.Reflection.html#8298" class="InductiveConstructor">pattErr</a>   <a id="8538" class="Symbol">#-}</a>
<a id="8542" class="Symbol">{-#</a> <a id="8546" class="Keyword">BUILTIN</a> <a id="8554" class="Keyword">AGDAERRORPARTNAME</a>   <a id="8574" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a>   <a id="8584" class="Symbol">#-}</a>

<a id="8589" class="Comment">-- TC monad --</a>

<a id="8605" class="Keyword">postulate</a>
  <a id="TC"></a><a id="8617" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a>               <a id="8634" class="Symbol">:</a> <a id="8636" class="Symbol">∀</a> <a id="8638" class="Symbol">{</a><a id="8639" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a><a id="8640" class="Symbol">}</a> <a id="8642" class="Symbol">→</a> <a id="8644" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8648" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a> <a id="8650" class="Symbol">→</a> <a id="8652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8656" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a>
  <a id="returnTC"></a><a id="8660" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>         <a id="8677" class="Symbol">:</a> <a id="8679" class="Symbol">∀</a> <a id="8681" class="Symbol">{</a><a id="8682" href="Agda.Builtin.Reflection.html#8682" class="Bound">a</a><a id="8683" class="Symbol">}</a> <a id="8685" class="Symbol">{</a><a id="8686" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a> <a id="8688" class="Symbol">:</a> <a id="8690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8694" href="Agda.Builtin.Reflection.html#8682" class="Bound">a</a><a id="8695" class="Symbol">}</a> <a id="8697" class="Symbol">→</a> <a id="8699" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a> <a id="8701" class="Symbol">→</a> <a id="8703" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8706" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a>
  <a id="bindTC"></a><a id="8710" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>           <a id="8727" class="Symbol">:</a> <a id="8729" class="Symbol">∀</a> <a id="8731" class="Symbol">{</a><a id="8732" href="Agda.Builtin.Reflection.html#8732" class="Bound">a</a> <a id="8734" href="Agda.Builtin.Reflection.html#8734" class="Bound">b</a><a id="8735" class="Symbol">}</a> <a id="8737" class="Symbol">{</a><a id="8738" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8740" class="Symbol">:</a> <a id="8742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8746" href="Agda.Builtin.Reflection.html#8732" class="Bound">a</a><a id="8747" class="Symbol">}</a> <a id="8749" class="Symbol">{</a><a id="8750" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a> <a id="8752" class="Symbol">:</a> <a id="8754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8758" href="Agda.Builtin.Reflection.html#8734" class="Bound">b</a><a id="8759" class="Symbol">}</a> <a id="8761" class="Symbol">→</a> <a id="8763" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8766" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8768" class="Symbol">→</a> <a id="8770" class="Symbol">(</a><a id="8771" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8773" class="Symbol">→</a> <a id="8775" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8778" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a><a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">→</a> <a id="8783" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8786" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a>
  <a id="unify"></a><a id="8790" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>            <a id="8807" class="Symbol">:</a> <a id="8809" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8821" class="Symbol">→</a> <a id="8823" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8826" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="typeError"></a><a id="8830" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>        <a id="8847" class="Symbol">:</a> <a id="8849" class="Symbol">∀</a> <a id="8851" class="Symbol">{</a><a id="8852" href="Agda.Builtin.Reflection.html#8852" class="Bound">a</a><a id="8853" class="Symbol">}</a> <a id="8855" class="Symbol">{</a><a id="8856" href="Agda.Builtin.Reflection.html#8856" class="Bound">A</a> <a id="8858" class="Symbol">:</a> <a id="8860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8864" href="Agda.Builtin.Reflection.html#8852" class="Bound">a</a><a id="8865" class="Symbol">}</a> <a id="8867" class="Symbol">→</a> <a id="8869" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8874" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8884" class="Symbol">→</a> <a id="8886" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8889" href="Agda.Builtin.Reflection.html#8856" class="Bound">A</a>
  <a id="inferType"></a><a id="8893" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>        <a id="8910" class="Symbol">:</a> <a id="8912" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8917" class="Symbol">→</a> <a id="8919" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8922" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a>
  <a id="checkType"></a><a id="8929" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>        <a id="8946" class="Symbol">:</a> <a id="8948" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8953" class="Symbol">→</a> <a id="8955" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="8960" class="Symbol">→</a> <a id="8962" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8965" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="normalise"></a><a id="8972" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>        <a id="8989" class="Symbol">:</a> <a id="8991" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8996" class="Symbol">→</a> <a id="8998" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9001" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="reduce"></a><a id="9008" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>           <a id="9025" class="Symbol">:</a> <a id="9027" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="9032" class="Symbol">→</a> <a id="9034" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9037" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="catchTC"></a><a id="9044" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>          <a id="9061" class="Symbol">:</a> <a id="9063" class="Symbol">∀</a> <a id="9065" class="Symbol">{</a><a id="9066" href="Agda.Builtin.Reflection.html#9066" class="Bound">a</a><a id="9067" class="Symbol">}</a> <a id="9069" class="Symbol">{</a><a id="9070" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9072" class="Symbol">:</a> <a id="9074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9078" href="Agda.Builtin.Reflection.html#9066" class="Bound">a</a><a id="9079" class="Symbol">}</a> <a id="9081" class="Symbol">→</a> <a id="9083" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9086" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9088" class="Symbol">→</a> <a id="9090" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9093" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9095" class="Symbol">→</a> <a id="9097" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9100" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a>
  <a id="quoteTC"></a><a id="9104" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>          <a id="9121" class="Symbol">:</a> <a id="9123" class="Symbol">∀</a> <a id="9125" class="Symbol">{</a><a id="9126" href="Agda.Builtin.Reflection.html#9126" class="Bound">a</a><a id="9127" class="Symbol">}</a> <a id="9129" class="Symbol">{</a><a id="9130" href="Agda.Builtin.Reflection.html#9130" class="Bound">A</a> <a id="9132" class="Symbol">:</a> <a id="9134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9138" href="Agda.Builtin.Reflection.html#9126" class="Bound">a</a><a id="9139" class="Symbol">}</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="Agda.Builtin.Reflection.html#9130" class="Bound">A</a> <a id="9145" class="Symbol">→</a> <a id="9147" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9150" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="unquoteTC"></a><a id="9157" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>        <a id="9174" class="Symbol">:</a> <a id="9176" class="Symbol">∀</a> <a id="9178" class="Symbol">{</a><a id="9179" href="Agda.Builtin.Reflection.html#9179" class="Bound">a</a><a id="9180" class="Symbol">}</a> <a id="9182" class="Symbol">{</a><a id="9183" href="Agda.Builtin.Reflection.html#9183" class="Bound">A</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9191" href="Agda.Builtin.Reflection.html#9179" class="Bound">a</a><a id="9192" class="Symbol">}</a> <a id="9194" class="Symbol">→</a> <a id="9196" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="9201" class="Symbol">→</a> <a id="9203" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9206" href="Agda.Builtin.Reflection.html#9183" class="Bound">A</a>
  <a id="quoteωTC"></a><a id="9210" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>         <a id="9227" class="Symbol">:</a> <a id="9229" class="Symbol">∀</a> <a id="9231" class="Symbol">{</a><a id="9232" href="Agda.Builtin.Reflection.html#9232" class="Bound">A</a> <a id="9234" class="Symbol">:</a> <a id="9236" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="9240" class="Symbol">}</a> <a id="9242" class="Symbol">→</a> <a id="9244" href="Agda.Builtin.Reflection.html#9232" class="Bound">A</a> <a id="9246" class="Symbol">→</a> <a id="9248" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9251" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="getContext"></a><a id="9258" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>       <a id="9275" class="Symbol">:</a> <a id="9277" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9280" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a>
  <a id="extendContext"></a><a id="9292" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>    <a id="9309" class="Symbol">:</a> <a id="9311" class="Symbol">∀</a> <a id="9313" class="Symbol">{</a><a id="9314" href="Agda.Builtin.Reflection.html#9314" class="Bound">a</a><a id="9315" class="Symbol">}</a> <a id="9317" class="Symbol">{</a><a id="9318" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a> <a id="9320" class="Symbol">:</a> <a id="9322" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9326" href="Agda.Builtin.Reflection.html#9314" class="Bound">a</a><a id="9327" class="Symbol">}</a> <a id="9329" class="Symbol">→</a> <a id="9331" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9338" class="Symbol">→</a> <a id="9340" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9344" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9349" class="Symbol">→</a> <a id="9351" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9354" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a> <a id="9356" class="Symbol">→</a> <a id="9358" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9361" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a>
  <a id="inContext"></a><a id="9365" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>        <a id="9382" class="Symbol">:</a> <a id="9384" class="Symbol">∀</a> <a id="9386" class="Symbol">{</a><a id="9387" href="Agda.Builtin.Reflection.html#9387" class="Bound">a</a><a id="9388" class="Symbol">}</a> <a id="9390" class="Symbol">{</a><a id="9391" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a> <a id="9393" class="Symbol">:</a> <a id="9395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9399" href="Agda.Builtin.Reflection.html#9387" class="Bound">a</a><a id="9400" class="Symbol">}</a> <a id="9402" class="Symbol">→</a> <a id="9404" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a> <a id="9414" class="Symbol">→</a> <a id="9416" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9419" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a> <a id="9421" class="Symbol">→</a> <a id="9423" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9426" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a>
  <a id="freshName"></a><a id="9430" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>        <a id="9447" class="Symbol">:</a> <a id="9449" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9456" class="Symbol">→</a> <a id="9458" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9461" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="declareDef"></a><a id="9468" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>       <a id="9485" class="Symbol">:</a> <a id="9487" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9491" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9496" class="Symbol">→</a> <a id="9498" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9503" class="Symbol">→</a> <a id="9505" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9508" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="declarePostulate"></a><a id="9512" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9535" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9540" class="Symbol">→</a> <a id="9542" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9547" class="Symbol">→</a> <a id="9549" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9552" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="declareData"></a><a id="9556" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>      <a id="9573" class="Symbol">:</a> <a id="9575" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9580" class="Symbol">→</a> <a id="9582" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="9586" class="Symbol">→</a> <a id="9588" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9593" class="Symbol">→</a> <a id="9595" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9598" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="defineData"></a><a id="9602" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>       <a id="9619" class="Symbol">:</a> <a id="9621" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9626" class="Symbol">→</a> <a id="9628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9636" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9641" class="Symbol">(λ</a> <a id="9644" href="Agda.Builtin.Reflection.html#9644" class="Bound">_</a> <a id="9646" class="Symbol">→</a> <a id="9648" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9650" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a> <a id="9659" class="Symbol">(λ</a> <a id="9662" href="Agda.Builtin.Reflection.html#9662" class="Bound">_</a> <a id="9664" class="Symbol">→</a> <a id="9666" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="9670" class="Symbol">)))</a> <a id="9674" class="Symbol">→</a> <a id="9676" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9679" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="defineFun"></a><a id="9683" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>        <a id="9700" class="Symbol">:</a> <a id="9702" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9707" class="Symbol">→</a> <a id="9709" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9714" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="9721" class="Symbol">→</a> <a id="9723" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9726" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="getType"></a><a id="9730" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>          <a id="9747" class="Symbol">:</a> <a id="9749" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9754" class="Symbol">→</a> <a id="9756" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9759" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a>
  <a id="getDefinition"></a><a id="9766" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>    <a id="9783" class="Symbol">:</a> <a id="9785" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9790" class="Symbol">→</a> <a id="9792" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9795" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="blockTC"></a><a id="9808" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>          <a id="9825" class="Symbol">:</a> <a id="9827" class="Symbol">∀</a> <a id="9829" class="Symbol">{</a><a id="9830" href="Agda.Builtin.Reflection.html#9830" class="Bound">a</a><a id="9831" class="Symbol">}</a> <a id="9833" class="Symbol">{</a><a id="9834" href="Agda.Builtin.Reflection.html#9834" class="Bound">A</a> <a id="9836" class="Symbol">:</a> <a id="9838" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9842" href="Agda.Builtin.Reflection.html#9830" class="Bound">a</a><a id="9843" class="Symbol">}</a> <a id="9845" class="Symbol">→</a> <a id="9847" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="9855" class="Symbol">→</a> <a id="9857" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9860" href="Agda.Builtin.Reflection.html#9834" class="Bound">A</a>
  <a id="commitTC"></a><a id="9864" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>         <a id="9881" class="Symbol">:</a> <a id="9883" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9886" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="isMacro"></a><a id="9890" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>          <a id="9907" class="Symbol">:</a> <a id="9909" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9914" class="Symbol">→</a> <a id="9916" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9919" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="pragmaForeign"></a><a id="9926" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>    <a id="9943" class="Symbol">:</a> <a id="9945" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9952" class="Symbol">→</a> <a id="9954" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9961" class="Symbol">→</a> <a id="9963" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9966" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="pragmaCompile"></a><a id="9970" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>    <a id="9987" class="Symbol">:</a> <a id="9989" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9996" class="Symbol">→</a> <a id="9998" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="10003" class="Symbol">→</a> <a id="10005" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="10012" class="Symbol">→</a> <a id="10014" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10017" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="10022" class="Comment">-- If &#39;true&#39;, makes the following primitives also normalise</a>
  <a id="10084" class="Comment">-- their results: inferType, checkType, quoteTC, getType, and getContext</a>
  <a id="withNormalisation"></a><a id="10159" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="10177" class="Symbol">:</a> <a id="10179" class="Symbol">∀</a> <a id="10181" class="Symbol">{</a><a id="10182" href="Agda.Builtin.Reflection.html#10182" class="Bound">a</a><a id="10183" class="Symbol">}</a> <a id="10185" class="Symbol">{</a><a id="10186" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a> <a id="10188" class="Symbol">:</a> <a id="10190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10194" href="Agda.Builtin.Reflection.html#10182" class="Bound">a</a><a id="10195" class="Symbol">}</a> <a id="10197" class="Symbol">→</a> <a id="10199" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10204" class="Symbol">→</a> <a id="10206" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10209" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a> <a id="10211" class="Symbol">→</a> <a id="10213" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10216" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a>
  <a id="askNormalisation"></a><a id="10220" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>  <a id="10238" class="Symbol">:</a> <a id="10240" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10243" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10251" class="Comment">-- If &#39;true&#39;, makes the following primitives to reconstruct hidden arguments:</a>
  <a id="10331" class="Comment">-- getDefinition, normalise, reduce, inferType, checkType and getContext</a>
  <a id="withReconstructed"></a><a id="10406" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a> <a id="10424" class="Symbol">:</a> <a id="10426" class="Symbol">∀</a> <a id="10428" class="Symbol">{</a><a id="10429" href="Agda.Builtin.Reflection.html#10429" class="Bound">a</a><a id="10430" class="Symbol">}</a> <a id="10432" class="Symbol">{</a><a id="10433" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a> <a id="10435" class="Symbol">:</a> <a id="10437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10441" href="Agda.Builtin.Reflection.html#10429" class="Bound">a</a><a id="10442" class="Symbol">}</a> <a id="10444" class="Symbol">→</a> <a id="10446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10451" class="Symbol">→</a> <a id="10453" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10456" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a> <a id="10458" class="Symbol">→</a> <a id="10460" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10463" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a>
  <a id="askReconstructed"></a><a id="10467" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>  <a id="10485" class="Symbol">:</a> <a id="10487" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10490" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10498" class="Comment">-- Whether implicit arguments at the end should be turned into metavariables</a>
  <a id="withExpandLast"></a><a id="10577" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a> <a id="10592" class="Symbol">:</a> <a id="10594" class="Symbol">∀</a> <a id="10596" class="Symbol">{</a><a id="10597" href="Agda.Builtin.Reflection.html#10597" class="Bound">a</a><a id="10598" class="Symbol">}</a> <a id="10600" class="Symbol">{</a><a id="10601" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a> <a id="10603" class="Symbol">:</a> <a id="10605" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10609" href="Agda.Builtin.Reflection.html#10597" class="Bound">a</a><a id="10610" class="Symbol">}</a> <a id="10612" class="Symbol">→</a> <a id="10614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10619" class="Symbol">→</a> <a id="10621" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10624" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a> <a id="10626" class="Symbol">→</a> <a id="10628" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10631" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a>
  <a id="askExpandLast"></a><a id="10635" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>  <a id="10650" class="Symbol">:</a> <a id="10652" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10655" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10663" class="Comment">-- White/blacklist specific definitions for reduction while executing the TC computation</a>
  <a id="10754" class="Comment">-- &#39;true&#39; for whitelist, &#39;false&#39; for blacklist</a>
  <a id="withReduceDefs"></a><a id="10803" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="10818" class="Symbol">:</a> <a id="10820" class="Symbol">∀</a> <a id="10822" class="Symbol">{</a><a id="10823" href="Agda.Builtin.Reflection.html#10823" class="Bound">a</a><a id="10824" class="Symbol">}</a> <a id="10826" class="Symbol">{</a><a id="10827" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a> <a id="10829" class="Symbol">:</a> <a id="10831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10835" href="Agda.Builtin.Reflection.html#10823" class="Bound">a</a><a id="10836" class="Symbol">}</a> <a id="10838" class="Symbol">→</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10843" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10848" class="Symbol">λ</a> <a id="10850" href="Agda.Builtin.Reflection.html#10850" class="Bound">_</a> <a id="10852" class="Symbol">→</a> <a id="10854" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10859" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="10863" class="Symbol">)</a> <a id="10865" class="Symbol">→</a> <a id="10867" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10870" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a> <a id="10872" class="Symbol">→</a> <a id="10874" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10877" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a>
  <a id="askReduceDefs"></a><a id="10881" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>  <a id="10896" class="Symbol">:</a> <a id="10898" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10901" class="Symbol">(</a><a id="10902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10904" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10909" class="Symbol">λ</a> <a id="10911" href="Agda.Builtin.Reflection.html#10911" class="Bound">_</a> <a id="10913" class="Symbol">→</a> <a id="10915" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10920" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="10924" class="Symbol">)</a>

  <a id="formatErrorParts"></a><a id="10929" href="Agda.Builtin.Reflection.html#10929" class="Postulate">formatErrorParts</a> <a id="10946" class="Symbol">:</a> <a id="10948" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10953" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="10963" class="Symbol">→</a> <a id="10965" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10968" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="10977" class="Comment">-- Prints the third argument if the corresponding verbosity level is turned</a>
  <a id="11055" class="Comment">-- on (with the -v flag to Agda).</a>
  <a id="debugPrint"></a><a id="11091" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="11102" class="Symbol">:</a> <a id="11104" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="11111" class="Symbol">→</a> <a id="11113" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="11117" class="Symbol">→</a> <a id="11119" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11124" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="11134" class="Symbol">→</a> <a id="11136" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11139" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="11144" class="Comment">-- Fail if the given computation gives rise to new, unsolved</a>
  <a id="11207" class="Comment">-- &quot;blocking&quot; constraints.</a>
  <a id="noConstraints"></a><a id="11236" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a> <a id="11250" class="Symbol">:</a> <a id="11252" class="Symbol">∀</a> <a id="11254" class="Symbol">{</a><a id="11255" href="Agda.Builtin.Reflection.html#11255" class="Bound">a</a><a id="11256" class="Symbol">}</a> <a id="11258" class="Symbol">{</a><a id="11259" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11267" href="Agda.Builtin.Reflection.html#11255" class="Bound">a</a><a id="11268" class="Symbol">}</a> <a id="11270" class="Symbol">→</a> <a id="11272" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11275" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a> <a id="11277" class="Symbol">→</a> <a id="11279" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11282" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a>

  <a id="11287" class="Comment">-- Run the given computation at the type level, allowing use of erased things.</a>
  <a id="workOnTypes"></a><a id="11368" href="Agda.Builtin.Reflection.html#11368" class="Postulate">workOnTypes</a> <a id="11380" class="Symbol">:</a> <a id="11382" class="Symbol">∀</a> <a id="11384" class="Symbol">{</a><a id="11385" href="Agda.Builtin.Reflection.html#11385" class="Bound">a</a><a id="11386" class="Symbol">}</a> <a id="11388" class="Symbol">{</a><a id="11389" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a> <a id="11391" class="Symbol">:</a> <a id="11393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11397" href="Agda.Builtin.Reflection.html#11385" class="Bound">a</a><a id="11398" class="Symbol">}</a> <a id="11400" class="Symbol">→</a> <a id="11402" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11405" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a> <a id="11407" class="Symbol">→</a> <a id="11409" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11412" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a>

  <a id="11417" class="Comment">-- Run the given TC action and return the first component. Resets to</a>
  <a id="11488" class="Comment">-- the old TC state if the second component is &#39;false&#39;, or keep the</a>
  <a id="11558" class="Comment">-- new TC state if it is &#39;true&#39;.</a>
  <a id="runSpeculative"></a><a id="11593" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a> <a id="11608" class="Symbol">:</a> <a id="11610" class="Symbol">∀</a> <a id="11612" class="Symbol">{</a><a id="11613" href="Agda.Builtin.Reflection.html#11613" class="Bound">a</a><a id="11614" class="Symbol">}</a> <a id="11616" class="Symbol">{</a><a id="11617" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a> <a id="11619" class="Symbol">:</a> <a id="11621" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11625" href="Agda.Builtin.Reflection.html#11613" class="Bound">a</a><a id="11626" class="Symbol">}</a> <a id="11628" class="Symbol">→</a> <a id="11630" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11633" class="Symbol">(</a><a id="11634" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11636" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a> <a id="11638" class="Symbol">λ</a> <a id="11640" href="Agda.Builtin.Reflection.html#11640" class="Bound">_</a> <a id="11642" class="Symbol">→</a> <a id="11644" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11648" class="Symbol">)</a> <a id="11650" class="Symbol">→</a> <a id="11652" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11655" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a>

  <a id="11660" class="Comment">-- Get a list of all possible instance candidates for the given meta</a>
  <a id="11731" class="Comment">-- variable (it does not have to be an instance meta).</a>
  <a id="getInstances"></a><a id="11788" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a> <a id="11801" class="Symbol">:</a> <a id="11803" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11813" class="Symbol">(</a><a id="11814" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11819" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="11823" class="Symbol">)</a>

  <a id="11828" class="Comment">-- Try to solve open instance constraints. When wrapped in `noConstraints`,</a>
  <a id="11906" class="Comment">-- fails if there are unsolved instance constraints left over that originate</a>
  <a id="11985" class="Comment">-- from the current macro invokation. Outside constraints are still attempted,</a>
  <a id="12066" class="Comment">-- but failure to solve them are ignored by `noConstraints`.</a>
  <a id="solveInstanceConstraints"></a><a id="12129" href="Agda.Builtin.Reflection.html#12129" class="Postulate">solveInstanceConstraints</a> <a id="12154" class="Symbol">:</a> <a id="12156" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="12159" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="12164" class="Comment">-- Parse and type check the given string against the given type, returning</a>
  <a id="12241" class="Comment">-- the resulting term (when successful).</a>
  <a id="checkFromStringTC"></a><a id="12284" href="Agda.Builtin.Reflection.html#12284" class="Postulate">checkFromStringTC</a> <a id="12302" class="Symbol">:</a> <a id="12304" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="12311" class="Symbol">→</a> <a id="12313" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="12318" class="Symbol">→</a> <a id="12320" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="12323" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="12329" class="Symbol">{-#</a> <a id="12333" class="Keyword">BUILTIN</a> <a id="12341" class="Keyword">AGDATCM</a>                           <a id="12375" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a>                         <a id="12402" class="Symbol">#-}</a>
<a id="12406" class="Symbol">{-#</a> <a id="12410" class="Keyword">BUILTIN</a> <a id="12418" class="Keyword">AGDATCMRETURN</a>                     <a id="12452" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>                   <a id="12479" class="Symbol">#-}</a>
<a id="12483" class="Symbol">{-#</a> <a id="12487" class="Keyword">BUILTIN</a> <a id="12495" class="Keyword">AGDATCMBIND</a>                       <a id="12529" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>                     <a id="12556" class="Symbol">#-}</a>
<a id="12560" class="Symbol">{-#</a> <a id="12564" class="Keyword">BUILTIN</a> <a id="12572" class="Keyword">AGDATCMUNIFY</a>                      <a id="12606" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>                      <a id="12633" class="Symbol">#-}</a>
<a id="12637" class="Symbol">{-#</a> <a id="12641" class="Keyword">BUILTIN</a> <a id="12649" class="Keyword">AGDATCMTYPEERROR</a>                  <a id="12683" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>                  <a id="12710" class="Symbol">#-}</a>
<a id="12714" class="Symbol">{-#</a> <a id="12718" class="Keyword">BUILTIN</a> <a id="12726" class="Keyword">AGDATCMINFERTYPE</a>                  <a id="12760" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>                  <a id="12787" class="Symbol">#-}</a>
<a id="12791" class="Symbol">{-#</a> <a id="12795" class="Keyword">BUILTIN</a> <a id="12803" class="Keyword">AGDATCMCHECKTYPE</a>                  <a id="12837" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>                  <a id="12864" class="Symbol">#-}</a>
<a id="12868" class="Symbol">{-#</a> <a id="12872" class="Keyword">BUILTIN</a> <a id="12880" class="Keyword">AGDATCMNORMALISE</a>                  <a id="12914" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>                  <a id="12941" class="Symbol">#-}</a>
<a id="12945" class="Symbol">{-#</a> <a id="12949" class="Keyword">BUILTIN</a> <a id="12957" class="Keyword">AGDATCMREDUCE</a>                     <a id="12991" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>                     <a id="13018" class="Symbol">#-}</a>
<a id="13022" class="Symbol">{-#</a> <a id="13026" class="Keyword">BUILTIN</a> <a id="13034" class="Keyword">AGDATCMCATCHERROR</a>                 <a id="13068" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>                    <a id="13095" class="Symbol">#-}</a>
<a id="13099" class="Symbol">{-#</a> <a id="13103" class="Keyword">BUILTIN</a> <a id="13111" class="Keyword">AGDATCMQUOTETERM</a>                  <a id="13145" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>                    <a id="13172" class="Symbol">#-}</a>
<a id="13176" class="Symbol">{-#</a> <a id="13180" class="Keyword">BUILTIN</a> <a id="13188" class="Keyword">AGDATCMUNQUOTETERM</a>                <a id="13222" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>                  <a id="13249" class="Symbol">#-}</a>
<a id="13253" class="Symbol">{-#</a> <a id="13257" class="Keyword">BUILTIN</a> <a id="13265" class="Keyword">AGDATCMQUOTEOMEGATERM</a>             <a id="13299" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>                   <a id="13326" class="Symbol">#-}</a>
<a id="13330" class="Symbol">{-#</a> <a id="13334" class="Keyword">BUILTIN</a> <a id="13342" class="Keyword">AGDATCMGETCONTEXT</a>                 <a id="13376" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>                 <a id="13403" class="Symbol">#-}</a>
<a id="13407" class="Symbol">{-#</a> <a id="13411" class="Keyword">BUILTIN</a> <a id="13419" class="Keyword">AGDATCMEXTENDCONTEXT</a>              <a id="13453" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>              <a id="13480" class="Symbol">#-}</a>
<a id="13484" class="Symbol">{-#</a> <a id="13488" class="Keyword">BUILTIN</a> <a id="13496" class="Keyword">AGDATCMINCONTEXT</a>                  <a id="13530" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>                  <a id="13557" class="Symbol">#-}</a>
<a id="13561" class="Symbol">{-#</a> <a id="13565" class="Keyword">BUILTIN</a> <a id="13573" class="Keyword">AGDATCMFRESHNAME</a>                  <a id="13607" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>                  <a id="13634" class="Symbol">#-}</a>
<a id="13638" class="Symbol">{-#</a> <a id="13642" class="Keyword">BUILTIN</a> <a id="13650" class="Keyword">AGDATCMDECLAREDEF</a>                 <a id="13684" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>                 <a id="13711" class="Symbol">#-}</a>
<a id="13715" class="Symbol">{-#</a> <a id="13719" class="Keyword">BUILTIN</a> <a id="13727" class="Keyword">AGDATCMDECLAREPOSTULATE</a>           <a id="13761" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a>           <a id="13788" class="Symbol">#-}</a>
<a id="13792" class="Symbol">{-#</a> <a id="13796" class="Keyword">BUILTIN</a> <a id="13804" class="Keyword">AGDATCMDECLAREDATA</a>                <a id="13838" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>                <a id="13865" class="Symbol">#-}</a>
<a id="13869" class="Symbol">{-#</a> <a id="13873" class="Keyword">BUILTIN</a> <a id="13881" class="Keyword">AGDATCMDEFINEDATA</a>                 <a id="13915" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>                 <a id="13942" class="Symbol">#-}</a>
<a id="13946" class="Symbol">{-#</a> <a id="13950" class="Keyword">BUILTIN</a> <a id="13958" class="Keyword">AGDATCMDEFINEFUN</a>                  <a id="13992" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>                  <a id="14019" class="Symbol">#-}</a>
<a id="14023" class="Symbol">{-#</a> <a id="14027" class="Keyword">BUILTIN</a> <a id="14035" class="Keyword">AGDATCMGETTYPE</a>                    <a id="14069" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>                    <a id="14096" class="Symbol">#-}</a>
<a id="14100" class="Symbol">{-#</a> <a id="14104" class="Keyword">BUILTIN</a> <a id="14112" class="Keyword">AGDATCMGETDEFINITION</a>              <a id="14146" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>              <a id="14173" class="Symbol">#-}</a>
<a id="14177" class="Symbol">{-#</a> <a id="14181" class="Keyword">BUILTIN</a> <a id="14189" class="Keyword">AGDATCMBLOCK</a>                      <a id="14223" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>                    <a id="14250" class="Symbol">#-}</a>
<a id="14254" class="Symbol">{-#</a> <a id="14258" class="Keyword">BUILTIN</a> <a id="14266" class="Keyword">AGDATCMCOMMIT</a>                     <a id="14300" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>                   <a id="14327" class="Symbol">#-}</a>
<a id="14331" class="Symbol">{-#</a> <a id="14335" class="Keyword">BUILTIN</a> <a id="14343" class="Keyword">AGDATCMISMACRO</a>                    <a id="14377" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>                    <a id="14404" class="Symbol">#-}</a>
<a id="14408" class="Symbol">{-#</a> <a id="14412" class="Keyword">BUILTIN</a> <a id="14420" class="Keyword">AGDATCMPRAGMAFOREIGN</a>              <a id="14454" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>              <a id="14481" class="Symbol">#-}</a>
<a id="14485" class="Symbol">{-#</a> <a id="14489" class="Keyword">BUILTIN</a> <a id="14497" class="Keyword">AGDATCMPRAGMACOMPILE</a>              <a id="14531" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>              <a id="14558" class="Symbol">#-}</a>
<a id="14562" class="Symbol">{-#</a> <a id="14566" class="Keyword">BUILTIN</a> <a id="14574" class="Keyword">AGDATCMWITHNORMALISATION</a>          <a id="14608" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a>          <a id="14635" class="Symbol">#-}</a>
<a id="14639" class="Symbol">{-#</a> <a id="14643" class="Keyword">BUILTIN</a> <a id="14651" class="Keyword">AGDATCMWITHRECONSTRUCTED</a>          <a id="14685" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a>          <a id="14712" class="Symbol">#-}</a>
<a id="14716" class="Symbol">{-#</a> <a id="14720" class="Keyword">BUILTIN</a> <a id="14728" class="Keyword">AGDATCMWITHEXPANDLAST</a>             <a id="14762" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a>             <a id="14789" class="Symbol">#-}</a>
<a id="14793" class="Symbol">{-#</a> <a id="14797" class="Keyword">BUILTIN</a> <a id="14805" class="Keyword">AGDATCMWITHREDUCEDEFS</a>             <a id="14839" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a>             <a id="14866" class="Symbol">#-}</a>
<a id="14870" class="Symbol">{-#</a> <a id="14874" class="Keyword">BUILTIN</a> <a id="14882" class="Keyword">AGDATCMASKNORMALISATION</a>           <a id="14916" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>           <a id="14943" class="Symbol">#-}</a>
<a id="14947" class="Symbol">{-#</a> <a id="14951" class="Keyword">BUILTIN</a> <a id="14959" class="Keyword">AGDATCMASKRECONSTRUCTED</a>           <a id="14993" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>           <a id="15020" class="Symbol">#-}</a>
<a id="15024" class="Symbol">{-#</a> <a id="15028" class="Keyword">BUILTIN</a> <a id="15036" class="Keyword">AGDATCMASKEXPANDLAST</a>              <a id="15070" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>              <a id="15097" class="Symbol">#-}</a>
<a id="15101" class="Symbol">{-#</a> <a id="15105" class="Keyword">BUILTIN</a> <a id="15113" class="Keyword">AGDATCMASKREDUCEDEFS</a>              <a id="15147" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>              <a id="15174" class="Symbol">#-}</a>
<a id="15178" class="Symbol">{-#</a> <a id="15182" class="Keyword">BUILTIN</a> <a id="15190" class="Keyword">AGDATCMFORMATERRORPARTS</a>           <a id="15224" href="Agda.Builtin.Reflection.html#10929" class="Postulate">formatErrorParts</a>           <a id="15251" class="Symbol">#-}</a>
<a id="15255" class="Symbol">{-#</a> <a id="15259" class="Keyword">BUILTIN</a> <a id="15267" class="Keyword">AGDATCMDEBUGPRINT</a>                 <a id="15301" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a>                 <a id="15328" class="Symbol">#-}</a>
<a id="15332" class="Symbol">{-#</a> <a id="15336" class="Keyword">BUILTIN</a> <a id="15344" class="Keyword">AGDATCMNOCONSTRAINTS</a>              <a id="15378" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a>              <a id="15405" class="Symbol">#-}</a>
<a id="15409" class="Symbol">{-#</a> <a id="15413" class="Keyword">BUILTIN</a> <a id="15421" class="Keyword">AGDATCMWORKONTYPES</a>                <a id="15455" href="Agda.Builtin.Reflection.html#11368" class="Postulate">workOnTypes</a>                <a id="15482" class="Symbol">#-}</a>
<a id="15486" class="Symbol">{-#</a> <a id="15490" class="Keyword">BUILTIN</a> <a id="15498" class="Keyword">AGDATCMRUNSPECULATIVE</a>             <a id="15532" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a>             <a id="15559" class="Symbol">#-}</a>
<a id="15563" class="Symbol">{-#</a> <a id="15567" class="Keyword">BUILTIN</a> <a id="15575" class="Keyword">AGDATCMGETINSTANCES</a>               <a id="15609" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a>               <a id="15636" class="Symbol">#-}</a>
<a id="15640" class="Symbol">{-#</a> <a id="15644" class="Keyword">BUILTIN</a> <a id="15652" class="Keyword">AGDATCMSOLVEINSTANCES</a>             <a id="15686" href="Agda.Builtin.Reflection.html#12129" class="Postulate">solveInstanceConstraints</a>   <a id="15713" class="Symbol">#-}</a>
<a id="15717" class="Symbol">{-#</a> <a id="15721" class="Keyword">BUILTIN</a> <a id="15729" class="Keyword">AGDATCMCHECKFROMSTRING</a>            <a id="15763" href="Agda.Builtin.Reflection.html#12284" class="Postulate">checkFromStringTC</a>          <a id="15790" class="Symbol">#-}</a>

<a id="15795" class="Comment">-- All the TC primitives are compiled to functions that return</a>
<a id="15858" class="Comment">-- undefined, rather than just undefined, in an attempt to make sure</a>
<a id="15927" class="Comment">-- that code will run properly.</a>
<a id="15959" class="Symbol">{-#</a> <a id="15963" class="Keyword">COMPILE</a> <a id="15971" class="Keyword">JS</a> <a id="15974" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>          <a id="15992" class="Pragma">=</a> <a id="15994" class="Pragma">_</a> <a id="15996" class="Pragma">=&gt;</a> <a id="15999" class="Pragma">_</a> <a id="16001" class="Pragma">=&gt;</a> <a id="16004" class="Pragma">_</a> <a id="16006" class="Pragma">=&gt;</a>      <a id="16014" class="Pragma">undefined</a> <a id="16024" class="Symbol">#-}</a>
<a id="16028" class="Symbol">{-#</a> <a id="16032" class="Keyword">COMPILE</a> <a id="16040" class="Keyword">JS</a> <a id="16043" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>            <a id="16061" class="Pragma">=</a> <a id="16063" class="Pragma">_</a> <a id="16065" class="Pragma">=&gt;</a> <a id="16068" class="Pragma">_</a> <a id="16070" class="Pragma">=&gt;</a> <a id="16073" class="Pragma">_</a> <a id="16075" class="Pragma">=&gt;</a> <a id="16078" class="Pragma">_</a> <a id="16080" class="Pragma">=&gt;</a>
                                   <a id="16118" class="Pragma">_</a> <a id="16120" class="Pragma">=&gt;</a> <a id="16123" class="Pragma">_</a> <a id="16125" class="Pragma">=&gt;</a>           <a id="16138" class="Pragma">undefined</a> <a id="16148" class="Symbol">#-}</a>
<a id="16152" class="Symbol">{-#</a> <a id="16156" class="Keyword">COMPILE</a> <a id="16164" class="Keyword">JS</a> <a id="16167" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>             <a id="16185" class="Pragma">=</a> <a id="16187" class="Pragma">_</a> <a id="16189" class="Pragma">=&gt;</a> <a id="16192" class="Pragma">_</a> <a id="16194" class="Pragma">=&gt;</a>           <a id="16207" class="Pragma">undefined</a> <a id="16217" class="Symbol">#-}</a>
<a id="16221" class="Symbol">{-#</a> <a id="16225" class="Keyword">COMPILE</a> <a id="16233" class="Keyword">JS</a> <a id="16236" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>         <a id="16254" class="Pragma">=</a> <a id="16256" class="Pragma">_</a> <a id="16258" class="Pragma">=&gt;</a> <a id="16261" class="Pragma">_</a> <a id="16263" class="Pragma">=&gt;</a> <a id="16266" class="Pragma">_</a> <a id="16268" class="Pragma">=&gt;</a>      <a id="16276" class="Pragma">undefined</a> <a id="16286" class="Symbol">#-}</a>
<a id="16290" class="Symbol">{-#</a> <a id="16294" class="Keyword">COMPILE</a> <a id="16302" class="Keyword">JS</a> <a id="16305" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>         <a id="16323" class="Pragma">=</a> <a id="16325" class="Pragma">_</a> <a id="16327" class="Pragma">=&gt;</a>                <a id="16345" class="Pragma">undefined</a> <a id="16355" class="Symbol">#-}</a>
<a id="16359" class="Symbol">{-#</a> <a id="16363" class="Keyword">COMPILE</a> <a id="16371" class="Keyword">JS</a> <a id="16374" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>         <a id="16392" class="Pragma">=</a> <a id="16394" class="Pragma">_</a> <a id="16396" class="Pragma">=&gt;</a> <a id="16399" class="Pragma">_</a> <a id="16401" class="Pragma">=&gt;</a>           <a id="16414" class="Pragma">undefined</a> <a id="16424" class="Symbol">#-}</a>
<a id="16428" class="Symbol">{-#</a> <a id="16432" class="Keyword">COMPILE</a> <a id="16440" class="Keyword">JS</a> <a id="16443" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>         <a id="16461" class="Pragma">=</a> <a id="16463" class="Pragma">_</a> <a id="16465" class="Pragma">=&gt;</a>                <a id="16483" class="Pragma">undefined</a> <a id="16493" class="Symbol">#-}</a>
<a id="16497" class="Symbol">{-#</a> <a id="16501" class="Keyword">COMPILE</a> <a id="16509" class="Keyword">JS</a> <a id="16512" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>            <a id="16530" class="Pragma">=</a> <a id="16532" class="Pragma">_</a> <a id="16534" class="Pragma">=&gt;</a>                <a id="16552" class="Pragma">undefined</a> <a id="16562" class="Symbol">#-}</a>
<a id="16566" class="Symbol">{-#</a> <a id="16570" class="Keyword">COMPILE</a> <a id="16578" class="Keyword">JS</a> <a id="16581" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>           <a id="16599" class="Pragma">=</a> <a id="16601" class="Pragma">_</a> <a id="16603" class="Pragma">=&gt;</a> <a id="16606" class="Pragma">_</a> <a id="16608" class="Pragma">=&gt;</a> <a id="16611" class="Pragma">_</a> <a id="16613" class="Pragma">=&gt;</a> <a id="16616" class="Pragma">_</a> <a id="16618" class="Pragma">=&gt;</a> <a id="16621" class="Pragma">undefined</a> <a id="16631" class="Symbol">#-}</a>
<a id="16635" class="Symbol">{-#</a> <a id="16639" class="Keyword">COMPILE</a> <a id="16647" class="Keyword">JS</a> <a id="16650" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>           <a id="16668" class="Pragma">=</a> <a id="16670" class="Pragma">_</a> <a id="16672" class="Pragma">=&gt;</a> <a id="16675" class="Pragma">_</a> <a id="16677" class="Pragma">=&gt;</a> <a id="16680" class="Pragma">_</a> <a id="16682" class="Pragma">=&gt;</a>      <a id="16690" class="Pragma">undefined</a> <a id="16700" class="Symbol">#-}</a>
<a id="16704" class="Symbol">{-#</a> <a id="16708" class="Keyword">COMPILE</a> <a id="16716" class="Keyword">JS</a> <a id="16719" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>         <a id="16737" class="Pragma">=</a> <a id="16739" class="Pragma">_</a> <a id="16741" class="Pragma">=&gt;</a> <a id="16744" class="Pragma">_</a> <a id="16746" class="Pragma">=&gt;</a> <a id="16749" class="Pragma">_</a> <a id="16751" class="Pragma">=&gt;</a>      <a id="16759" class="Pragma">undefined</a> <a id="16769" class="Symbol">#-}</a>
<a id="16773" class="Symbol">{-#</a> <a id="16777" class="Keyword">COMPILE</a> <a id="16785" class="Keyword">JS</a> <a id="16788" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>          <a id="16806" class="Pragma">=</a> <a id="16808" class="Pragma">_</a> <a id="16810" class="Pragma">=&gt;</a> <a id="16813" class="Pragma">_</a> <a id="16815" class="Pragma">=&gt;</a>           <a id="16828" class="Pragma">undefined</a> <a id="16838" class="Symbol">#-}</a>
<a id="16842" class="Symbol">{-#</a> <a id="16846" class="Keyword">COMPILE</a> <a id="16854" class="Keyword">JS</a> <a id="16857" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>        <a id="16875" class="Pragma">=</a>                     <a id="16897" class="Pragma">undefined</a> <a id="16907" class="Symbol">#-}</a>
<a id="16911" class="Symbol">{-#</a> <a id="16915" class="Keyword">COMPILE</a> <a id="16923" class="Keyword">JS</a> <a id="16926" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>     <a id="16944" class="Pragma">=</a> <a id="16946" class="Pragma">_</a> <a id="16948" class="Pragma">=&gt;</a> <a id="16951" class="Pragma">_</a> <a id="16953" class="Pragma">=&gt;</a> <a id="16956" class="Pragma">_</a> <a id="16958" class="Pragma">=&gt;</a> <a id="16961" class="Pragma">_</a> <a id="16963" class="Pragma">=&gt;</a> <a id="16966" class="Pragma">_</a> <a id="16968" class="Pragma">=&gt;</a> <a id="16971" class="Pragma">undefined</a> <a id="16981" class="Symbol">#-}</a>
<a id="16985" class="Symbol">{-#</a> <a id="16989" class="Keyword">COMPILE</a> <a id="16997" class="Keyword">JS</a> <a id="17000" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>         <a id="17018" class="Pragma">=</a> <a id="17020" class="Pragma">_</a> <a id="17022" class="Pragma">=&gt;</a> <a id="17025" class="Pragma">_</a> <a id="17027" class="Pragma">=&gt;</a> <a id="17030" class="Pragma">_</a> <a id="17032" class="Pragma">=&gt;</a> <a id="17035" class="Pragma">_</a> <a id="17037" class="Pragma">=&gt;</a> <a id="17040" class="Pragma">undefined</a> <a id="17050" class="Symbol">#-}</a>
<a id="17054" class="Symbol">{-#</a> <a id="17058" class="Keyword">COMPILE</a> <a id="17066" class="Keyword">JS</a> <a id="17069" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>         <a id="17087" class="Pragma">=</a> <a id="17089" class="Pragma">_</a> <a id="17091" class="Pragma">=&gt;</a>                <a id="17109" class="Pragma">undefined</a> <a id="17119" class="Symbol">#-}</a>
<a id="17123" class="Symbol">{-#</a> <a id="17127" class="Keyword">COMPILE</a> <a id="17135" class="Keyword">JS</a> <a id="17138" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>        <a id="17156" class="Pragma">=</a> <a id="17158" class="Pragma">_</a> <a id="17160" class="Pragma">=&gt;</a> <a id="17163" class="Pragma">_</a> <a id="17165" class="Pragma">=&gt;</a>           <a id="17178" class="Pragma">undefined</a> <a id="17188" class="Symbol">#-}</a>
<a id="17192" class="Symbol">{-#</a> <a id="17196" class="Keyword">COMPILE</a> <a id="17204" class="Keyword">JS</a> <a id="17207" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a>  <a id="17225" class="Pragma">=</a> <a id="17227" class="Pragma">_</a> <a id="17229" class="Pragma">=&gt;</a> <a id="17232" class="Pragma">_</a> <a id="17234" class="Pragma">=&gt;</a>           <a id="17247" class="Pragma">undefined</a> <a id="17257" class="Symbol">#-}</a>
<a id="17261" class="Symbol">{-#</a> <a id="17265" class="Keyword">COMPILE</a> <a id="17273" class="Keyword">JS</a> <a id="17276" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>       <a id="17294" class="Pragma">=</a> <a id="17296" class="Pragma">_</a> <a id="17298" class="Pragma">=&gt;</a> <a id="17301" class="Pragma">_</a> <a id="17303" class="Pragma">=&gt;</a> <a id="17306" class="Pragma">_</a> <a id="17308" class="Pragma">=&gt;</a>      <a id="17316" class="Pragma">undefined</a> <a id="17326" class="Symbol">#-}</a>
<a id="17330" class="Symbol">{-#</a> <a id="17334" class="Keyword">COMPILE</a> <a id="17342" class="Keyword">JS</a> <a id="17345" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>        <a id="17363" class="Pragma">=</a> <a id="17365" class="Pragma">_</a> <a id="17367" class="Pragma">=&gt;</a> <a id="17370" class="Pragma">_</a> <a id="17372" class="Pragma">=&gt;</a>           <a id="17385" class="Pragma">undefined</a> <a id="17395" class="Symbol">#-}</a>
<a id="17399" class="Symbol">{-#</a> <a id="17403" class="Keyword">COMPILE</a> <a id="17411" class="Keyword">JS</a> <a id="17414" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>         <a id="17432" class="Pragma">=</a> <a id="17434" class="Pragma">_</a> <a id="17436" class="Pragma">=&gt;</a> <a id="17439" class="Pragma">_</a> <a id="17441" class="Pragma">=&gt;</a>           <a id="17454" class="Pragma">undefined</a> <a id="17464" class="Symbol">#-}</a>
<a id="17468" class="Symbol">{-#</a> <a id="17472" class="Keyword">COMPILE</a> <a id="17480" class="Keyword">JS</a> <a id="17483" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>           <a id="17501" class="Pragma">=</a> <a id="17503" class="Pragma">_</a> <a id="17505" class="Pragma">=&gt;</a>                <a id="17523" class="Pragma">undefined</a> <a id="17533" class="Symbol">#-}</a>
<a id="17537" class="Symbol">{-#</a> <a id="17541" class="Keyword">COMPILE</a> <a id="17549" class="Keyword">JS</a> <a id="17552" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>     <a id="17570" class="Pragma">=</a> <a id="17572" class="Pragma">_</a> <a id="17574" class="Pragma">=&gt;</a>                <a id="17592" class="Pragma">undefined</a> <a id="17602" class="Symbol">#-}</a>
<a id="17606" class="Symbol">{-#</a> <a id="17610" class="Keyword">COMPILE</a> <a id="17618" class="Keyword">JS</a> <a id="17621" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>           <a id="17639" class="Pragma">=</a> <a id="17641" class="Pragma">_</a> <a id="17643" class="Pragma">=&gt;</a> <a id="17646" class="Pragma">_</a> <a id="17648" class="Pragma">=&gt;</a>           <a id="17661" class="Pragma">undefined</a> <a id="17671" class="Symbol">#-}</a>
<a id="17675" class="Symbol">{-#</a> <a id="17679" class="Keyword">COMPILE</a> <a id="17687" class="Keyword">JS</a> <a id="17690" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>          <a id="17708" class="Pragma">=</a>                     <a id="17730" class="Pragma">undefined</a> <a id="17740" class="Symbol">#-}</a>
<a id="17744" class="Symbol">{-#</a> <a id="17748" class="Keyword">COMPILE</a> <a id="17756" class="Keyword">JS</a> <a id="17759" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>           <a id="17777" class="Pragma">=</a> <a id="17779" class="Pragma">_</a> <a id="17781" class="Pragma">=&gt;</a>                <a id="17799" class="Pragma">undefined</a> <a id="17809" class="Symbol">#-}</a>
<a id="17813" class="Symbol">{-#</a> <a id="17817" class="Keyword">COMPILE</a> <a id="17825" class="Keyword">JS</a> <a id="17828" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>     <a id="17846" class="Pragma">=</a> <a id="17848" class="Pragma">_</a> <a id="17850" class="Pragma">=&gt;</a> <a id="17853" class="Pragma">_</a> <a id="17855" class="Pragma">=&gt;</a>           <a id="17868" class="Pragma">undefined</a> <a id="17878" class="Symbol">#-}</a>
<a id="17882" class="Symbol">{-#</a> <a id="17886" class="Keyword">COMPILE</a> <a id="17894" class="Keyword">JS</a> <a id="17897" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>     <a id="17915" class="Pragma">=</a> <a id="17917" class="Pragma">_</a> <a id="17919" class="Pragma">=&gt;</a> <a id="17922" class="Pragma">_</a> <a id="17924" class="Pragma">=&gt;</a> <a id="17927" class="Pragma">_</a> <a id="17929" class="Pragma">=&gt;</a>      <a id="17937" class="Pragma">undefined</a> <a id="17947" class="Symbol">#-}</a>
<a id="17951" class="Symbol">{-#</a> <a id="17955" class="Keyword">COMPILE</a> <a id="17963" class="Keyword">JS</a> <a id="17966" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="17984" class="Pragma">=</a> <a id="17986" class="Pragma">_</a> <a id="17988" class="Pragma">=&gt;</a> <a id="17991" class="Pragma">_</a> <a id="17993" class="Pragma">=&gt;</a> <a id="17996" class="Pragma">_</a> <a id="17998" class="Pragma">=&gt;</a> <a id="18001" class="Pragma">_</a> <a id="18003" class="Pragma">=&gt;</a> <a id="18006" class="Pragma">undefined</a> <a id="18016" class="Symbol">#-}</a>
<a id="18020" class="Symbol">{-#</a> <a id="18024" class="Keyword">COMPILE</a> <a id="18032" class="Keyword">JS</a> <a id="18035" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a> <a id="18053" class="Pragma">=</a> <a id="18055" class="Pragma">_</a> <a id="18057" class="Pragma">=&gt;</a> <a id="18060" class="Pragma">_</a> <a id="18062" class="Pragma">=&gt;</a> <a id="18065" class="Pragma">_</a> <a id="18067" class="Pragma">=&gt;</a> <a id="18070" class="Pragma">_</a> <a id="18072" class="Pragma">=&gt;</a> <a id="18075" class="Pragma">undefined</a> <a id="18085" class="Symbol">#-}</a>
<a id="18089" class="Symbol">{-#</a> <a id="18093" class="Keyword">COMPILE</a> <a id="18101" class="Keyword">JS</a> <a id="18104" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a>    <a id="18122" class="Pragma">=</a> <a id="18124" class="Pragma">_</a> <a id="18126" class="Pragma">=&gt;</a> <a id="18129" class="Pragma">_</a> <a id="18131" class="Pragma">=&gt;</a> <a id="18134" class="Pragma">_</a> <a id="18136" class="Pragma">=&gt;</a> <a id="18139" class="Pragma">_</a> <a id="18141" class="Pragma">=&gt;</a> <a id="18144" class="Pragma">undefined</a> <a id="18154" class="Symbol">#-}</a>
<a id="18158" class="Symbol">{-#</a> <a id="18162" class="Keyword">COMPILE</a> <a id="18170" class="Keyword">JS</a> <a id="18173" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a>    <a id="18191" class="Pragma">=</a> <a id="18193" class="Pragma">_</a> <a id="18195" class="Pragma">=&gt;</a> <a id="18198" class="Pragma">_</a> <a id="18200" class="Pragma">=&gt;</a> <a id="18203" class="Pragma">_</a> <a id="18205" class="Pragma">=&gt;</a> <a id="18208" class="Pragma">_</a> <a id="18210" class="Pragma">=&gt;</a> <a id="18213" class="Pragma">undefined</a> <a id="18223" class="Symbol">#-}</a>
<a id="18227" class="Symbol">{-#</a> <a id="18231" class="Keyword">COMPILE</a> <a id="18239" class="Keyword">JS</a> <a id="18242" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>  <a id="18260" class="Pragma">=</a>                     <a id="18282" class="Pragma">undefined</a> <a id="18292" class="Symbol">#-}</a>
<a id="18296" class="Symbol">{-#</a> <a id="18300" class="Keyword">COMPILE</a> <a id="18308" class="Keyword">JS</a> <a id="18311" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>  <a id="18329" class="Pragma">=</a>                     <a id="18351" class="Pragma">undefined</a> <a id="18361" class="Symbol">#-}</a>
<a id="18365" class="Symbol">{-#</a> <a id="18369" class="Keyword">COMPILE</a> <a id="18377" class="Keyword">JS</a> <a id="18380" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>     <a id="18398" class="Pragma">=</a>                     <a id="18420" class="Pragma">undefined</a> <a id="18430" class="Symbol">#-}</a>
<a id="18434" class="Symbol">{-#</a> <a id="18438" class="Keyword">COMPILE</a> <a id="18446" class="Keyword">JS</a> <a id="18449" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>     <a id="18467" class="Pragma">=</a>                     <a id="18489" class="Pragma">undefined</a> <a id="18499" class="Symbol">#-}</a>
<a id="18503" class="Symbol">{-#</a> <a id="18507" class="Keyword">COMPILE</a> <a id="18515" class="Keyword">JS</a> <a id="18518" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a>        <a id="18536" class="Pragma">=</a> <a id="18538" class="Pragma">_</a> <a id="18540" class="Pragma">=&gt;</a> <a id="18543" class="Pragma">_</a> <a id="18545" class="Pragma">=&gt;</a> <a id="18548" class="Pragma">_</a> <a id="18550" class="Pragma">=&gt;</a>      <a id="18558" class="Pragma">undefined</a> <a id="18568" class="Symbol">#-}</a>
<a id="18572" class="Symbol">{-#</a> <a id="18576" class="Keyword">COMPILE</a> <a id="18584" class="Keyword">JS</a> <a id="18587" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a>     <a id="18605" class="Pragma">=</a> <a id="18607" class="Pragma">_</a> <a id="18609" class="Pragma">=&gt;</a> <a id="18612" class="Pragma">_</a> <a id="18614" class="Pragma">=&gt;</a> <a id="18617" class="Pragma">_</a> <a id="18619" class="Pragma">=&gt;</a>      <a id="18627" class="Pragma">undefined</a> <a id="18637" class="Symbol">#-}</a>
<a id="18641" class="Symbol">{-#</a> <a id="18645" class="Keyword">COMPILE</a> <a id="18653" class="Keyword">JS</a> <a id="18656" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a>    <a id="18674" class="Pragma">=</a> <a id="18676" class="Pragma">_</a> <a id="18678" class="Pragma">=&gt;</a> <a id="18681" class="Pragma">_</a> <a id="18683" class="Pragma">=&gt;</a> <a id="18686" class="Pragma">_</a> <a id="18688" class="Pragma">=&gt;</a>      <a id="18696" class="Pragma">undefined</a> <a id="18706" class="Symbol">#-}</a>
<a id="18710" class="Symbol">{-#</a> <a id="18714" class="Keyword">COMPILE</a> <a id="18722" class="Keyword">JS</a> <a id="18725" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a>      <a id="18743" class="Pragma">=</a> <a id="18745" class="Pragma">_</a> <a id="18747" class="Pragma">=&gt;</a>                <a id="18765" class="Pragma">undefined</a> <a id="18775" class="Symbol">#-}</a>

<a id="18780" class="Keyword">private</a>
  <a id="filter"></a><a id="18790" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18797" class="Symbol">:</a> <a id="18799" class="Symbol">(</a><a id="18800" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18805" class="Symbol">→</a> <a id="18807" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="18811" class="Symbol">)</a> <a id="18813" class="Symbol">→</a> <a id="18815" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18820" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18825" class="Symbol">→</a> <a id="18827" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18832" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="18839" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18846" href="Agda.Builtin.Reflection.html#18846" class="Bound">p</a> <a id="18848" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18851" class="Symbol">=</a> <a id="18853" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="18858" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18865" href="Agda.Builtin.Reflection.html#18865" class="Bound">p</a> <a id="18867" class="Symbol">(</a><a id="18868" href="Agda.Builtin.Reflection.html#18868" class="Bound">x</a> <a id="18870" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18872" href="Agda.Builtin.Reflection.html#18872" class="Bound">xs</a><a id="18874" class="Symbol">)</a> <a id="18876" class="Keyword">with</a> <a id="18881" href="Agda.Builtin.Reflection.html#18865" class="Bound">p</a> <a id="18883" href="Agda.Builtin.Reflection.html#18868" class="Bound">x</a>
  <a id="18887" class="Symbol">...</a> <a id="18891" class="Symbol">|</a> <a id="18893" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18899" class="Symbol">=</a> <a id="18901" class="Bound">x</a> <a id="18903" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18905" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18912" class="Bound">p</a> <a id="18914" class="Bound">xs</a>
  <a id="18919" class="Symbol">...</a> <a id="18923" class="Symbol">|</a> <a id="18925" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18931" class="Symbol">=</a> <a id="18933" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18940" class="Bound">p</a> <a id="18942" class="Bound">xs</a>

  <a id="_∈_"></a><a id="18948" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">_∈_</a> <a id="18952" class="Symbol">:</a> <a id="18954" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18959" class="Symbol">→</a> <a id="18961" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18966" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18971" class="Symbol">→</a> <a id="18973" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="18980" href="Agda.Builtin.Reflection.html#18980" class="Bound">n</a> <a id="18982" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="18984" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="18992" class="Symbol">=</a> <a id="18994" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="19002" href="Agda.Builtin.Reflection.html#19002" class="Bound">n</a> <a id="19004" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19006" class="Symbol">(</a><a id="19007" href="Agda.Builtin.Reflection.html#19007" class="Bound">n&#39;</a> <a id="19010" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19012" href="Agda.Builtin.Reflection.html#19012" class="Bound">l</a><a id="19013" class="Symbol">)</a> <a id="19015" class="Keyword">with</a> <a id="19020" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a> <a id="19038" href="Agda.Builtin.Reflection.html#19002" class="Bound">n</a> <a id="19040" href="Agda.Builtin.Reflection.html#19007" class="Bound">n&#39;</a>
  <a id="19045" class="Symbol">...</a> <a id="19049" class="Symbol">|</a> <a id="19051" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19057" class="Symbol">=</a> <a id="19059" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="19066" class="Symbol">...</a> <a id="19070" class="Symbol">|</a> <a id="19072" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19078" class="Symbol">=</a> <a id="19080" class="Bound">n</a> <a id="19082" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19084" class="Bound">l</a>

  <a id="_∉_"></a><a id="19089" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉_</a> <a id="19093" class="Symbol">:</a> <a id="19095" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19100" class="Symbol">→</a> <a id="19102" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19107" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19112" class="Symbol">→</a> <a id="19114" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="19121" href="Agda.Builtin.Reflection.html#19121" class="Bound">n</a> <a id="19123" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">∉</a> <a id="19125" href="Agda.Builtin.Reflection.html#19125" class="Bound">l</a> <a id="19127" class="Keyword">with</a> <a id="19132" href="Agda.Builtin.Reflection.html#19121" class="Bound">n</a> <a id="19134" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19136" href="Agda.Builtin.Reflection.html#19125" class="Bound">l</a>
  <a id="19140" class="Symbol">...</a> <a id="19144" class="Symbol">|</a> <a id="19146" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19152" class="Symbol">=</a> <a id="19154" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="19162" class="Symbol">...</a> <a id="19166" class="Symbol">|</a> <a id="19168" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19174" class="Symbol">=</a> <a id="19176" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

  <a id="_++_"></a><a id="19184" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">_++_</a> <a id="19189" class="Symbol">:</a> <a id="19191" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19196" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19201" class="Symbol">→</a> <a id="19203" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19208" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19213" class="Symbol">→</a> <a id="19215" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19220" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="19227" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="19230" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19233" href="Agda.Builtin.Reflection.html#19233" class="Bound">l</a>       <a id="19241" class="Symbol">=</a> <a id="19243" href="Agda.Builtin.Reflection.html#19233" class="Bound">l</a>
  <a id="19247" class="Symbol">(</a><a id="19248" href="Agda.Builtin.Reflection.html#19248" class="Bound">x</a> <a id="19250" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19252" href="Agda.Builtin.Reflection.html#19252" class="Bound">xs</a><a id="19254" class="Symbol">)</a> <a id="19256" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19259" href="Agda.Builtin.Reflection.html#19259" class="Bound">l</a> <a id="19261" class="Symbol">=</a> <a id="19263" href="Agda.Builtin.Reflection.html#19248" class="Bound">x</a> <a id="19265" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19267" class="Symbol">(</a><a id="19268" href="Agda.Builtin.Reflection.html#19252" class="Bound">xs</a> <a id="19271" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19274" href="Agda.Builtin.Reflection.html#19259" class="Bound">l</a><a id="19275" class="Symbol">)</a>

  <a id="combineReduceDefs"></a><a id="19280" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19298" class="Symbol">:</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19303" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19308" class="Symbol">λ</a> <a id="19310" href="Agda.Builtin.Reflection.html#19310" class="Bound">_</a> <a id="19312" class="Symbol">→</a> <a id="19314" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19319" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19323" class="Symbol">)</a> <a id="19325" class="Symbol">→</a> <a id="19327" class="Symbol">(</a><a id="19328" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19330" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19335" class="Symbol">λ</a> <a id="19337" href="Agda.Builtin.Reflection.html#19337" class="Bound">_</a> <a id="19339" class="Symbol">→</a> <a id="19341" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19346" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19350" class="Symbol">)</a> <a id="19352" class="Symbol">→</a> <a id="19354" class="Symbol">(</a><a id="19355" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19357" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19362" class="Symbol">λ</a> <a id="19364" href="Agda.Builtin.Reflection.html#19364" class="Bound">_</a> <a id="19366" class="Symbol">→</a> <a id="19368" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19373" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19377" class="Symbol">)</a>
  <a id="19381" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19399" class="Symbol">(</a><a id="19400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19406" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19408" href="Agda.Builtin.Reflection.html#19408" class="Bound">defs₁</a><a id="19413" class="Symbol">)</a> <a id="19415" class="Symbol">(</a><a id="19416" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19424" href="Agda.Builtin.Reflection.html#19424" class="Bound">defs₂</a><a id="19429" class="Symbol">)</a> <a id="19431" class="Symbol">=</a> <a id="19433" class="Symbol">(</a><a id="19434" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19442" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19449" class="Symbol">(</a><a id="19450" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">_∈</a> <a id="19453" href="Agda.Builtin.Reflection.html#19408" class="Bound">defs₁</a><a id="19458" class="Symbol">)</a> <a id="19460" href="Agda.Builtin.Reflection.html#19424" class="Bound">defs₂</a><a id="19465" class="Symbol">)</a>
  <a id="19469" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19487" class="Symbol">(</a><a id="19488" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19496" href="Agda.Builtin.Reflection.html#19496" class="Bound">defs₁</a><a id="19501" class="Symbol">)</a> <a id="19503" class="Symbol">(</a><a id="19504" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19512" href="Agda.Builtin.Reflection.html#19512" class="Bound">defs₂</a><a id="19517" class="Symbol">)</a> <a id="19519" class="Symbol">=</a> <a id="19521" class="Symbol">(</a><a id="19522" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19530" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19537" class="Symbol">(</a><a id="19538" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉</a> <a id="19541" href="Agda.Builtin.Reflection.html#19496" class="Bound">defs₁</a><a id="19546" class="Symbol">)</a> <a id="19548" href="Agda.Builtin.Reflection.html#19512" class="Bound">defs₂</a><a id="19553" class="Symbol">)</a>
  <a id="19557" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19575" class="Symbol">(</a><a id="19576" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19584" href="Agda.Builtin.Reflection.html#19584" class="Bound">defs₁</a><a id="19589" class="Symbol">)</a> <a id="19591" class="Symbol">(</a><a id="19592" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19600" href="Agda.Builtin.Reflection.html#19600" class="Bound">defs₂</a><a id="19605" class="Symbol">)</a> <a id="19607" class="Symbol">=</a> <a id="19609" class="Symbol">(</a><a id="19610" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19618" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19625" class="Symbol">(</a><a id="19626" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉</a> <a id="19629" href="Agda.Builtin.Reflection.html#19600" class="Bound">defs₂</a><a id="19634" class="Symbol">)</a> <a id="19636" href="Agda.Builtin.Reflection.html#19584" class="Bound">defs₁</a><a id="19641" class="Symbol">)</a>
  <a id="19645" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19663" class="Symbol">(</a><a id="19664" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19672" href="Agda.Builtin.Reflection.html#19672" class="Bound">defs₁</a><a id="19677" class="Symbol">)</a> <a id="19679" class="Symbol">(</a><a id="19680" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19688" href="Agda.Builtin.Reflection.html#19688" class="Bound">defs₂</a><a id="19693" class="Symbol">)</a> <a id="19695" class="Symbol">=</a> <a id="19697" class="Symbol">(</a><a id="19698" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19706" href="Agda.Builtin.Reflection.html#19672" class="Bound">defs₁</a> <a id="19712" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19715" href="Agda.Builtin.Reflection.html#19688" class="Bound">defs₂</a><a id="19720" class="Symbol">)</a>

<a id="onlyReduceDefs"></a><a id="19723" href="Agda.Builtin.Reflection.html#19723" class="Function">onlyReduceDefs</a> <a id="dontReduceDefs"></a><a id="19738" href="Agda.Builtin.Reflection.html#19738" class="Function">dontReduceDefs</a> <a id="19753" class="Symbol">:</a> <a id="19755" class="Symbol">∀</a> <a id="19757" class="Symbol">{</a><a id="19758" href="Agda.Builtin.Reflection.html#19758" class="Bound">a</a><a id="19759" class="Symbol">}</a> <a id="19761" class="Symbol">{</a><a id="19762" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a> <a id="19764" class="Symbol">:</a> <a id="19766" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19770" href="Agda.Builtin.Reflection.html#19758" class="Bound">a</a><a id="19771" class="Symbol">}</a> <a id="19773" class="Symbol">→</a> <a id="19775" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19780" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19785" class="Symbol">→</a> <a id="19787" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="19790" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a> <a id="19792" class="Symbol">→</a> <a id="19794" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="19797" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a>
<a id="19799" href="Agda.Builtin.Reflection.html#19723" class="Function">onlyReduceDefs</a> <a id="19814" href="Agda.Builtin.Reflection.html#19814" class="Bound">defs</a> <a id="19819" href="Agda.Builtin.Reflection.html#19819" class="Bound">x</a> <a id="19821" class="Symbol">=</a> <a id="19823" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="19830" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a> <a id="19844" class="Symbol">(λ</a> <a id="19847" href="Agda.Builtin.Reflection.html#19847" class="Bound">exDefs</a> <a id="19854" class="Symbol">→</a> <a id="19856" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="19871" class="Symbol">(</a><a id="19872" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19890" class="Symbol">(</a><a id="19891" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19899" href="Agda.Builtin.Reflection.html#19814" class="Bound">defs</a><a id="19903" class="Symbol">)</a> <a id="19905" href="Agda.Builtin.Reflection.html#19847" class="Bound">exDefs</a><a id="19911" class="Symbol">)</a> <a id="19913" href="Agda.Builtin.Reflection.html#19819" class="Bound">x</a><a id="19914" class="Symbol">)</a>
<a id="19916" href="Agda.Builtin.Reflection.html#19738" class="Function">dontReduceDefs</a> <a id="19931" href="Agda.Builtin.Reflection.html#19931" class="Bound">defs</a> <a id="19936" href="Agda.Builtin.Reflection.html#19936" class="Bound">x</a> <a id="19938" class="Symbol">=</a> <a id="19940" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="19947" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a> <a id="19961" class="Symbol">(λ</a> <a id="19964" href="Agda.Builtin.Reflection.html#19964" class="Bound">exDefs</a> <a id="19971" class="Symbol">→</a> <a id="19973" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="19988" class="Symbol">(</a><a id="19989" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="20007" class="Symbol">(</a><a id="20008" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20016" href="Agda.Builtin.Reflection.html#19931" class="Bound">defs</a><a id="20020" class="Symbol">)</a> <a id="20022" href="Agda.Builtin.Reflection.html#19964" class="Bound">exDefs</a><a id="20028" class="Symbol">)</a> <a id="20030" href="Agda.Builtin.Reflection.html#19936" class="Bound">x</a><a id="20031" class="Symbol">)</a>

<a id="blockOnMeta"></a><a id="20034" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a>   <a id="20048" class="Symbol">:</a> <a id="20050" class="Symbol">∀</a> <a id="20052" class="Symbol">{</a><a id="20053" href="Agda.Builtin.Reflection.html#20053" class="Bound">a</a><a id="20054" class="Symbol">}</a> <a id="20056" class="Symbol">{</a><a id="20057" href="Agda.Builtin.Reflection.html#20057" class="Bound">A</a> <a id="20059" class="Symbol">:</a> <a id="20061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20065" href="Agda.Builtin.Reflection.html#20053" class="Bound">a</a><a id="20066" class="Symbol">}</a> <a id="20068" class="Symbol">→</a> <a id="20070" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="20075" class="Symbol">→</a> <a id="20077" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="20080" href="Agda.Builtin.Reflection.html#20057" class="Bound">A</a>
<a id="20082" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a> <a id="20094" href="Agda.Builtin.Reflection.html#20094" class="Bound">m</a> <a id="20096" class="Symbol">=</a> <a id="20098" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a> <a id="20106" class="Symbol">(</a><a id="20107" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="20119" href="Agda.Builtin.Reflection.html#20094" class="Bound">m</a><a id="20120" class="Symbol">)</a>

<a id="20123" class="Symbol">{-#</a> <a id="20127" class="Keyword">WARNING_ON_USAGE</a> <a id="20144" class="Pragma">onlyReduceDefs</a> <a id="20159" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `onlyReduceDefs`&quot;</a> <a id="20222" class="Symbol">#-}</a>
<a id="20226" class="Symbol">{-#</a> <a id="20230" class="Keyword">WARNING_ON_USAGE</a> <a id="20247" class="Pragma">dontReduceDefs</a> <a id="20262" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `dontReduceDefs`&quot;</a> <a id="20325" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="158" class="Keyword">record</a> <a id="Σ"></a><a id="165" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="167" class="Symbol">{</a><a id="168" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="170" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="171" class="Symbol">}</a> <a id="173" class="Symbol">(</a><a id="174" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="182" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">(</a><a id="186" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="192" class="Symbol">→</a> <a id="194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="198" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="199" class="Symbol">)</a> <a id="201" class="Symbol">:</a> <a id="203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="207" class="Symbol">(</a><a id="208" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="212" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="213" class="Symbol">)</a> <a id="215" class="Keyword">where</a>
  <a id="223" class="Keyword">constructor</a> <a id="_,_"></a><a id="235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>
  <a id="241" class="Keyword">field</a>
    <a id="Σ.fst"></a><a id="251" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="255" class="Symbol">:</a> <a id="257" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a>
    <a id="Σ.snd"></a><a id="263" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="267" class="Symbol">:</a> <a id="269" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="271" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="276" class="Keyword">open</a> <a id="281" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="283" class="Keyword">public</a>

<a id="291" class="Keyword">infixr</a> <a id="298" class="Number">4</a> <a id="300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">BUILTIN</a> <a id="317" class="Keyword">SIGMA</a> <a id="323" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="325" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.String.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.String</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="281" class="Keyword">using</a> <a id="287" class="Symbol">(</a><a id="288" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="291" class="Symbol">)</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>

<a id="325" class="Keyword">postulate</a> <a id="String"></a><a id="335" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="342" class="Symbol">:</a> <a id="344" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="348" class="Symbol">{-#</a> <a id="352" class="Keyword">BUILTIN</a> <a id="360" class="Keyword">STRING</a> <a id="367" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="374" class="Symbol">#-}</a>

<a id="379" class="Keyword">primitive</a>
  <a id="primStringUncons"></a><a id="391" href="Agda.Builtin.String.html#391" class="Primitive">primStringUncons</a>   <a id="410" class="Symbol">:</a> <a id="412" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="419" class="Symbol">→</a> <a id="421" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="430" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="435" class="Symbol">(λ</a> <a id="438" href="Agda.Builtin.String.html#438" class="Bound">_</a> <a id="440" class="Symbol">→</a> <a id="442" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="448" class="Symbol">))</a>
  <a id="primStringToList"></a><a id="453" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a>   <a id="472" class="Symbol">:</a> <a id="474" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="481" class="Symbol">→</a> <a id="483" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="488" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primStringFromList"></a><a id="495" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="514" class="Symbol">:</a> <a id="516" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="521" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="526" class="Symbol">→</a> <a id="528" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primStringAppend"></a><a id="537" href="Agda.Builtin.String.html#537" class="Primitive">primStringAppend</a>   <a id="556" class="Symbol">:</a> <a id="558" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="565" class="Symbol">→</a> <a id="567" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="574" class="Symbol">→</a> <a id="576" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primStringEquality"></a><a id="585" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="613" class="Symbol">→</a> <a id="615" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="622" class="Symbol">→</a> <a id="624" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowChar"></a><a id="631" href="Agda.Builtin.String.html#631" class="Primitive">primShowChar</a>       <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primShowString"></a><a id="668" href="Agda.Builtin.String.html#668" class="Primitive">primShowString</a>     <a id="687" class="Symbol">:</a> <a id="689" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="696" class="Symbol">→</a> <a id="698" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primShowNat"></a><a id="707" href="Agda.Builtin.String.html#707" class="Primitive">primShowNat</a>        <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="732" class="Symbol">→</a> <a id="734" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="742" class="Symbol">{-#</a> <a id="746" class="Keyword">COMPILE</a> <a id="754" class="Keyword">JS</a> <a id="757" href="Agda.Builtin.String.html#391" class="Primitive">primStringUncons</a> <a id="774" class="Pragma">=</a> <a id="776" class="Pragma">function(x)</a> <a id="788" class="Pragma">{</a>
   <a id="793" class="Pragma">if</a> <a id="796" class="Pragma">(x</a> <a id="799" class="Pragma">===</a> <a id="803" class="Pragma">&quot;&quot;)</a> <a id="807" class="Pragma">{</a> <a id="809" class="Pragma">return</a> <a id="816" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a> <a id="864" class="Pragma">};</a>
   <a id="870" class="Pragma">return</a> <a id="877" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.charAt(0))(x.slice(1)));</a>
   <a id="985" class="Pragma">}</a>
 <a id="988" class="Symbol">#-}</a>
<a id="992" class="Symbol">{-#</a> <a id="996" class="Keyword">COMPILE</a> <a id="1004" class="Keyword">JS</a> <a id="1007" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a> <a id="1024" class="Pragma">=</a> <a id="1026" class="Pragma">function(x)</a> <a id="1038" class="Pragma">{</a> <a id="1040" class="Pragma">return</a> <a id="1047" class="Pragma">x.split(&quot;&quot;);</a> <a id="1060" class="Pragma">}</a> <a id="1062" class="Symbol">#-}</a>
<a id="1066" class="Symbol">{-#</a> <a id="1070" class="Keyword">COMPILE</a> <a id="1078" class="Keyword">JS</a> <a id="1081" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="1100" class="Pragma">=</a> <a id="1102" class="Pragma">function(x)</a> <a id="1114" class="Pragma">{</a> <a id="1116" class="Pragma">return</a> <a id="1123" class="Pragma">x.join(&quot;&quot;);</a> <a id="1135" class="Pragma">}</a> <a id="1137" class="Symbol">#-}</a>
<a id="1141" class="Symbol">{-#</a> <a id="1145" class="Keyword">COMPILE</a> <a id="1153" class="Keyword">JS</a> <a id="1156" href="Agda.Builtin.String.html#537" class="Primitive">primStringAppend</a> <a id="1173" class="Pragma">=</a> <a id="1175" class="Pragma">function(x)</a> <a id="1187" class="Pragma">{</a> <a id="1189" class="Pragma">return</a> <a id="1196" class="Pragma">function(y)</a> <a id="1208" class="Pragma">{</a> <a id="1210" class="Pragma">return</a> <a id="1217" class="Pragma">x+y;</a> <a id="1222" class="Pragma">};</a> <a id="1225" class="Pragma">}</a> <a id="1227" class="Symbol">#-}</a>
<a id="1231" class="Symbol">{-#</a> <a id="1235" class="Keyword">COMPILE</a> <a id="1243" class="Keyword">JS</a> <a id="1246" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="1265" class="Pragma">=</a> <a id="1267" class="Pragma">function(x)</a> <a id="1279" class="Pragma">{</a> <a id="1281" class="Pragma">return</a> <a id="1288" class="Pragma">function(y)</a> <a id="1300" class="Pragma">{</a> <a id="1302" class="Pragma">return</a> <a id="1309" class="Pragma">x===y;</a> <a id="1316" class="Pragma">};</a> <a id="1319" class="Pragma">}</a> <a id="1321" class="Symbol">#-}</a>
<a id="1325" class="Symbol">{-#</a> <a id="1329" class="Keyword">COMPILE</a> <a id="1337" class="Keyword">JS</a> <a id="1340" href="Agda.Builtin.String.html#631" class="Primitive">primShowChar</a> <a id="1353" class="Pragma">=</a> <a id="1355" class="Pragma">function(x)</a> <a id="1367" class="Pragma">{</a> <a id="1369" class="Pragma">return</a> <a id="1376" class="Pragma">JSON.stringify(x);</a> <a id="1395" class="Pragma">}</a> <a id="1397" class="Symbol">#-}</a>
<a id="1401" class="Symbol">{-#</a> <a id="1405" class="Keyword">COMPILE</a> <a id="1413" class="Keyword">JS</a> <a id="1416" href="Agda.Builtin.String.html#668" class="Primitive">primShowString</a> <a id="1431" class="Pragma">=</a> <a id="1433" class="Pragma">function(x)</a> <a id="1445" class="Pragma">{</a> <a id="1447" class="Pragma">return</a> <a id="1454" class="Pragma">JSON.stringify(x);</a> <a id="1473" class="Pragma">}</a> <a id="1475" class="Symbol">#-}</a>
<a id="1479" class="Symbol">{-#</a> <a id="1483" class="Keyword">COMPILE</a> <a id="1491" class="Keyword">JS</a> <a id="1494" href="Agda.Builtin.String.html#707" class="Primitive">primShowNat</a> <a id="1506" class="Pragma">=</a> <a id="1508" class="Pragma">function(x)</a> <a id="1520" class="Pragma">{</a> <a id="1522" class="Pragma">return</a> <a id="1529" class="Pragma">x.toString();</a> <a id="1543" class="Pragma">}</a> <a id="1545" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">record</a> <a id="⊤"></a><a id="175" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="177" class="Symbol">:</a> <a id="179" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="183" class="Keyword">where</a>
  <a id="191" class="Keyword">instance</a> <a id="200" class="Keyword">constructor</a> <a id="tt"></a><a id="212" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">BUILTIN</a> <a id="228" class="Keyword">UNIT</a> <a id="233" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">COMPILE</a> <a id="251" class="Keyword">GHC</a> <a id="255" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="257" class="Pragma">=</a> <a id="259" class="Pragma">data</a> <a id="264" class="Pragma">()</a> <a id="267" class="Pragma">(())</a> <a id="272" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Word.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Word</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="198" class="Keyword">postulate</a> <a id="Word64"></a><a id="208" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="215" class="Symbol">:</a> <a id="217" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">WORD64</a> <a id="240" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">primitive</a>
  <a id="primWord64ToNat"></a><a id="264" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a>   <a id="282" class="Symbol">:</a> <a id="284" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="291" class="Symbol">→</a> <a id="293" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="primWord64FromNat"></a><a id="299" href="Agda.Builtin.Word.html#299" class="Primitive">primWord64FromNat</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="323" class="Symbol">→</a> <a id="325" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>
</pre></body></html>

==> anc/html/Agda.Primitive.Cubical.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive.Cubical</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Symbol">#-}</a>

<a id="35" class="Keyword">module</a> <a id="42" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="65" class="Keyword">where</a>

<a id="72" class="Symbol">{-#</a> <a id="76" class="Keyword">BUILTIN</a> <a id="84" class="Keyword">CUBEINTERVALUNIV</a> <a id="IUniv"></a><a id="101" href="Agda.Primitive.Cubical.html#101" class="Primitive">IUniv</a> <a id="107" class="Symbol">#-}</a>  <a id="112" class="Comment">-- IUniv : SSet₁</a>
<a id="129" class="Symbol">{-#</a> <a id="133" class="Keyword">BUILTIN</a> <a id="141" class="Keyword">INTERVAL</a> <a id="I"></a><a id="150" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>  <a id="153" class="Symbol">#-}</a>  <a id="158" class="Comment">-- I : IUniv</a>

<a id="172" class="Symbol">{-#</a> <a id="176" class="Keyword">BUILTIN</a> <a id="184" class="Keyword">IZERO</a>    <a id="i0"></a><a id="193" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="196" class="Symbol">#-}</a>
<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">BUILTIN</a> <a id="212" class="Keyword">IONE</a>     <a id="i1"></a><a id="221" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="224" class="Symbol">#-}</a>

<a id="229" class="Comment">-- I is treated as the type of booleans.</a>
<a id="270" class="Symbol">{-#</a> <a id="274" class="Keyword">COMPILE</a> <a id="282" class="Keyword">JS</a> <a id="285" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="288" class="Pragma">=</a> <a id="290" class="Pragma">false</a> <a id="296" class="Symbol">#-}</a>
<a id="300" class="Symbol">{-#</a> <a id="304" class="Keyword">COMPILE</a> <a id="312" class="Keyword">JS</a> <a id="315" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="318" class="Pragma">=</a> <a id="320" class="Pragma">true</a>  <a id="326" class="Symbol">#-}</a>

<a id="331" class="Keyword">infix</a>  <a id="338" class="Number">30</a> <a id="341" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a>
<a id="350" class="Keyword">infixr</a> <a id="357" class="Number">20</a> <a id="360" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="369" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a>

<a id="379" class="Keyword">primitive</a>
    <a id="primIMin"></a><a id="393" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a> <a id="402" class="Symbol">:</a> <a id="404" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="406" class="Symbol">→</a> <a id="408" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="410" class="Symbol">→</a> <a id="412" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
    <a id="primIMax"></a><a id="418" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="431" class="Symbol">→</a> <a id="433" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
    <a id="primINeg"></a><a id="443" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a> <a id="452" class="Symbol">:</a> <a id="454" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="456" class="Symbol">→</a> <a id="458" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>

<a id="461" class="Symbol">{-#</a> <a id="465" class="Keyword">BUILTIN</a> <a id="473" class="Keyword">ISONE</a>    <a id="IsOne"></a><a id="482" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a>    <a id="491" class="Symbol">#-}</a>  <a id="496" class="Comment">-- IsOne : I → Setω</a>

<a id="517" class="Keyword">postulate</a>
  <a id="itIsOne"></a><a id="529" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="537" class="Symbol">:</a> <a id="539" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="545" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="IsOne1"></a><a id="550" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a>  <a id="558" class="Symbol">:</a> <a id="560" class="Symbol">∀</a> <a id="562" href="Agda.Primitive.Cubical.html#562" class="Bound">i</a> <a id="564" href="Agda.Primitive.Cubical.html#564" class="Bound">j</a> <a id="566" class="Symbol">→</a> <a id="568" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="574" href="Agda.Primitive.Cubical.html#562" class="Bound">i</a> <a id="576" class="Symbol">→</a> <a id="578" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="584" class="Symbol">(</a><a id="585" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="594" href="Agda.Primitive.Cubical.html#562" class="Bound">i</a> <a id="596" href="Agda.Primitive.Cubical.html#564" class="Bound">j</a><a id="597" class="Symbol">)</a>
  <a id="IsOne2"></a><a id="601" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a>  <a id="609" class="Symbol">:</a> <a id="611" class="Symbol">∀</a> <a id="613" href="Agda.Primitive.Cubical.html#613" class="Bound">i</a> <a id="615" href="Agda.Primitive.Cubical.html#615" class="Bound">j</a> <a id="617" class="Symbol">→</a> <a id="619" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="625" href="Agda.Primitive.Cubical.html#615" class="Bound">j</a> <a id="627" class="Symbol">→</a> <a id="629" href="Agda.Primitive.Cubical.html#482" class="Postulate">IsOne</a> <a id="635" class="Symbol">(</a><a id="636" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="645" href="Agda.Primitive.Cubical.html#613" class="Bound">i</a> <a id="647" href="Agda.Primitive.Cubical.html#615" class="Bound">j</a><a id="648" class="Symbol">)</a>

<a id="651" class="Symbol">{-#</a> <a id="655" class="Keyword">BUILTIN</a> <a id="663" class="Keyword">ITISONE</a>  <a id="672" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a>  <a id="681" class="Symbol">#-}</a>
<a id="685" class="Symbol">{-#</a> <a id="689" class="Keyword">BUILTIN</a> <a id="697" class="Keyword">ISONE1</a>   <a id="706" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a>   <a id="715" class="Symbol">#-}</a>
<a id="719" class="Symbol">{-#</a> <a id="723" class="Keyword">BUILTIN</a> <a id="731" class="Keyword">ISONE2</a>   <a id="740" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a>   <a id="749" class="Symbol">#-}</a>

<a id="754" class="Comment">-- IsOne i is treated as the unit type.</a>
<a id="794" class="Symbol">{-#</a> <a id="798" class="Keyword">COMPILE</a> <a id="806" class="Keyword">JS</a> <a id="809" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a> <a id="817" class="Pragma">=</a> <a id="819" class="Pragma">{</a> <a id="821" class="Pragma">&quot;tt&quot;</a> <a id="826" class="Pragma">:</a> <a id="828" class="Pragma">a</a> <a id="830" class="Pragma">=&gt;</a> <a id="833" class="Pragma">a[&quot;tt&quot;]()</a> <a id="843" class="Pragma">}</a> <a id="845" class="Symbol">#-}</a>
<a id="849" class="Symbol">{-#</a> <a id="853" class="Keyword">COMPILE</a> <a id="861" class="Keyword">JS</a> <a id="864" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a> <a id="871" class="Pragma">=</a>
  <a id="875" class="Pragma">_</a> <a id="877" class="Pragma">=&gt;</a> <a id="880" class="Pragma">_</a> <a id="882" class="Pragma">=&gt;</a> <a id="885" class="Pragma">_</a> <a id="887" class="Pragma">=&gt;</a> <a id="890" class="Pragma">{</a> <a id="892" class="Pragma">return</a> <a id="899" class="Pragma">{</a> <a id="901" class="Pragma">&quot;tt&quot;</a> <a id="906" class="Pragma">:</a> <a id="908" class="Pragma">a</a> <a id="910" class="Pragma">=&gt;</a> <a id="913" class="Pragma">a[&quot;tt&quot;]()</a> <a id="923" class="Pragma">}</a> <a id="925" class="Pragma">}</a>
  <a id="929" class="Symbol">#-}</a>
<a id="933" class="Symbol">{-#</a> <a id="937" class="Keyword">COMPILE</a> <a id="945" class="Keyword">JS</a> <a id="948" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a> <a id="955" class="Pragma">=</a>
  <a id="959" class="Pragma">_</a> <a id="961" class="Pragma">=&gt;</a> <a id="964" class="Pragma">_</a> <a id="966" class="Pragma">=&gt;</a> <a id="969" class="Pragma">_</a> <a id="971" class="Pragma">=&gt;</a> <a id="974" class="Pragma">{</a> <a id="976" class="Pragma">return</a> <a id="983" class="Pragma">{</a> <a id="985" class="Pragma">&quot;tt&quot;</a> <a id="990" class="Pragma">:</a> <a id="992" class="Pragma">a</a> <a id="994" class="Pragma">=&gt;</a> <a id="997" class="Pragma">a[&quot;tt&quot;]()</a> <a id="1007" class="Pragma">}</a> <a id="1009" class="Pragma">}</a>
  <a id="1013" class="Symbol">#-}</a>

<a id="1018" class="Comment">-- Partial : ∀{ℓ} (i : I) (A : Set ℓ) → Set ℓ</a>
<a id="1064" class="Comment">-- Partial i A = IsOne i → A</a>

<a id="1094" class="Symbol">{-#</a> <a id="1098" class="Keyword">BUILTIN</a> <a id="1106" class="Keyword">PARTIAL</a>  <a id="Partial"></a><a id="1115" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a>  <a id="1124" class="Symbol">#-}</a>
<a id="1128" class="Symbol">{-#</a> <a id="1132" class="Keyword">BUILTIN</a> <a id="1140" class="Keyword">PARTIALP</a> <a id="PartialP"></a><a id="1149" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1158" class="Symbol">#-}</a>

<a id="1163" class="Keyword">postulate</a>
  <a id="isOneEmpty"></a><a id="1175" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a> <a id="1186" class="Symbol">:</a> <a id="1188" class="Symbol">∀</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Agda.Primitive.Cubical.html#1191" class="Bound">ℓ</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Agda.Primitive.Cubical.html#1195" class="Bound">A</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1207" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1215" href="Agda.Primitive.Cubical.html#1191" class="Bound">ℓ</a><a id="1216" class="Symbol">)}</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1230" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1233" href="Agda.Primitive.Cubical.html#1195" class="Bound">A</a>

<a id="1236" class="Symbol">{-#</a> <a id="1240" class="Keyword">BUILTIN</a> <a id="1248" class="Keyword">ISONEEMPTY</a> <a id="1259" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a> <a id="1270" class="Symbol">#-}</a>

<a id="1275" class="Comment">-- Partial i A and PartialP i A are treated as IsOne i → A.</a>
<a id="1335" class="Symbol">{-#</a> <a id="1339" class="Keyword">COMPILE</a> <a id="1347" class="Keyword">JS</a> <a id="1350" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a> <a id="1361" class="Pragma">=</a>
  <a id="1365" class="Pragma">_</a> <a id="1367" class="Pragma">=&gt;</a> <a id="1370" class="Pragma">x</a> <a id="1372" class="Pragma">=&gt;</a> <a id="1375" class="Pragma">_</a> <a id="1377" class="Pragma">=&gt;</a> <a id="1380" class="Pragma">x({</a> <a id="1384" class="Pragma">&quot;tt&quot;</a> <a id="1389" class="Pragma">:</a> <a id="1391" class="Pragma">a</a> <a id="1393" class="Pragma">=&gt;</a> <a id="1396" class="Pragma">a[&quot;tt&quot;]()</a> <a id="1406" class="Pragma">})</a>
  <a id="1411" class="Symbol">#-}</a>

<a id="1416" class="Keyword">primitive</a>
  <a id="primPOr"></a><a id="1428" href="Agda.Primitive.Cubical.html#1428" class="Primitive">primPOr</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">∀</a> <a id="1440" class="Symbol">{</a><a id="1441" href="Agda.Primitive.Cubical.html#1441" class="Bound">ℓ</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1447" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">{</a><a id="1455" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="1477" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1479" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1487" href="Agda.Primitive.Cubical.html#1441" class="Bound">ℓ</a><a id="1488" class="Symbol">)}</a>
            <a id="1503" class="Symbol">→</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Agda.Primitive.Cubical.html#1506" class="Bound">u</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1519" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1521" class="Symbol">(λ</a> <a id="1524" href="Agda.Primitive.Cubical.html#1524" class="Bound">z</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Agda.Primitive.Cubical.html#550" class="Postulate">IsOne1</a> <a id="1538" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1540" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1542" href="Agda.Primitive.Cubical.html#1524" class="Bound">z</a><a id="1543" class="Symbol">)))</a>
            <a id="1559" class="Symbol">→</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Agda.Primitive.Cubical.html#1562" class="Bound">v</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1575" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1577" class="Symbol">(λ</a> <a id="1580" href="Agda.Primitive.Cubical.html#1580" class="Bound">z</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Agda.Primitive.Cubical.html#601" class="Postulate">IsOne2</a> <a id="1594" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1596" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a> <a id="1598" href="Agda.Primitive.Cubical.html#1580" class="Bound">z</a><a id="1599" class="Symbol">)))</a>
            <a id="1615" class="Symbol">→</a> <a id="1617" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a> <a id="1636" href="Agda.Primitive.Cubical.html#1445" class="Bound">i</a> <a id="1638" href="Agda.Primitive.Cubical.html#1447" class="Bound">j</a><a id="1639" class="Symbol">)</a> <a id="1641" href="Agda.Primitive.Cubical.html#1455" class="Bound">A</a>

  <a id="1646" class="Comment">-- Computes in terms of primHComp and primTransp</a>
  <a id="primComp"></a><a id="1697" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a> <a id="1706" class="Symbol">:</a> <a id="1708" class="Symbol">∀</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Agda.Primitive.Cubical.html#1711" class="Bound">ℓ</a><a id="1712" class="Symbol">}</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1717" class="Symbol">:</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Agda.Primitive.Cubical.html#1720" class="Bound">i</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Agda.Primitive.Cubical.html#1711" class="Bound">ℓ</a> <a id="1736" href="Agda.Primitive.Cubical.html#1720" class="Bound">i</a><a id="1737" class="Symbol">))</a> <a id="1740" class="Symbol">{</a><a id="1741" href="Agda.Primitive.Cubical.html#1741" class="Bound">φ</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1746" class="Symbol">}</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Agda.Primitive.Cubical.html#1749" class="Bound">u</a> <a id="1751" class="Symbol">:</a> <a id="1753" class="Symbol">∀</a> <a id="1755" href="Agda.Primitive.Cubical.html#1755" class="Bound">i</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1767" href="Agda.Primitive.Cubical.html#1741" class="Bound">φ</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1772" href="Agda.Primitive.Cubical.html#1755" class="Bound">i</a><a id="1773" class="Symbol">))</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Agda.Primitive.Cubical.html#1777" class="Bound">a</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1783" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1785" class="Symbol">)</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Agda.Primitive.Cubical.html#1715" class="Bound">A</a> <a id="1791" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

<a id="1795" class="Keyword">syntax</a> <a id="1802" href="Agda.Primitive.Cubical.html#1428" class="Primitive">primPOr</a> <a id="1810" class="Bound">p</a> <a id="1812" class="Bound">q</a> <a id="1814" class="Bound">u</a> <a id="1816" class="Bound">t</a> <a id="1818" class="Symbol">=</a> <a id="1820" class="Primitive">[</a> <a id="1822" class="Bound">p</a> <a id="1824" class="Primitive">↦</a> <a id="1826" class="Bound">u</a> <a id="1828" class="Primitive">,</a> <a id="1830" class="Bound">q</a> <a id="1832" class="Primitive">↦</a> <a id="1834" class="Bound">t</a> <a id="1836" class="Primitive">]</a>

<a id="1839" class="Keyword">primitive</a>
  <a id="primTransp"></a><a id="1851" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">∀</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Agda.Primitive.Cubical.html#1867" class="Bound">ℓ</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Agda.Primitive.Cubical.html#1871" class="Bound">A</a> <a id="1873" class="Symbol">:</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Agda.Primitive.Cubical.html#1876" class="Bound">i</a> <a id="1878" class="Symbol">:</a> <a id="1880" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1881" class="Symbol">)</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Agda.Primitive.Cubical.html#1867" class="Bound">ℓ</a> <a id="1892" href="Agda.Primitive.Cubical.html#1876" class="Bound">i</a><a id="1893" class="Symbol">))</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Agda.Primitive.Cubical.html#1897" class="Bound">φ</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Agda.Primitive.Cubical.html#1905" class="Bound">a</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Agda.Primitive.Cubical.html#1871" class="Bound">A</a> <a id="1911" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1913" class="Symbol">)</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="Agda.Primitive.Cubical.html#1871" class="Bound">A</a> <a id="1919" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="primHComp"></a><a id="1924" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a>  <a id="1935" class="Symbol">:</a> <a id="1937" class="Symbol">∀</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Agda.Primitive.Cubical.html#1940" class="Bound">ℓ</a><a id="1941" class="Symbol">}</a> <a id="1943" class="Symbol">{</a><a id="1944" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1952" href="Agda.Primitive.Cubical.html#1940" class="Bound">ℓ</a><a id="1953" class="Symbol">}</a> <a id="1955" class="Symbol">{</a><a id="1956" href="Agda.Primitive.Cubical.html#1956" class="Bound">φ</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Agda.Primitive.Cubical.html#1964" class="Bound">u</a> <a id="1966" class="Symbol">:</a> <a id="1968" class="Symbol">∀</a> <a id="1970" href="Agda.Primitive.Cubical.html#1970" class="Bound">i</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1982" href="Agda.Primitive.Cubical.html#1956" class="Bound">φ</a> <a id="1984" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Agda.Primitive.Cubical.html#1988" class="Bound">a</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Agda.Primitive.Cubical.html#1944" class="Bound">A</a>


<a id="2001" class="Keyword">postulate</a>
  <a id="PathP"></a><a id="2013" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2019" class="Symbol">:</a> <a id="2021" class="Symbol">∀</a> <a id="2023" class="Symbol">{</a><a id="2024" href="Agda.Primitive.Cubical.html#2024" class="Bound">ℓ</a><a id="2025" class="Symbol">}</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Agda.Primitive.Cubical.html#2028" class="Bound">A</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2040" href="Agda.Primitive.Cubical.html#2024" class="Bound">ℓ</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="Agda.Primitive.Cubical.html#2028" class="Bound">A</a> <a id="2047" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="Agda.Primitive.Cubical.html#2028" class="Bound">A</a> <a id="2054" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2063" href="Agda.Primitive.Cubical.html#2024" class="Bound">ℓ</a>

<a id="2066" class="Symbol">{-#</a> <a id="2070" class="Keyword">BUILTIN</a> <a id="2078" class="Keyword">PATHP</a>        <a id="2091" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a>     <a id="2101" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--no-import-sorts</a> <a id="89" class="Pragma">--level-universe</a> <a id="106" class="Symbol">#-}</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Comment">------------------------------------------------------------------------</a>
<a id="213" class="Comment">-- Universe levels</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Keyword">infixl</a> <a id="313" class="Number">6</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">PROP</a>           <a id="Prop"></a><a id="347" href="Agda.Primitive.html#347" class="Primitive">Prop</a>      <a id="357" class="Symbol">#-}</a>
<a id="361" class="Symbol">{-#</a> <a id="365" class="Keyword">BUILTIN</a> <a id="373" class="Keyword">TYPE</a>           <a id="Set"></a><a id="388" href="Agda.Primitive.html#388" class="Primitive">Set</a>       <a id="398" class="Symbol">#-}</a>
<a id="402" class="Symbol">{-#</a> <a id="406" class="Keyword">BUILTIN</a> <a id="414" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="429" href="Agda.Primitive.html#429" class="Primitive">SSet</a>      <a id="439" class="Symbol">#-}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">BUILTIN</a> <a id="456" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="471" href="Agda.Primitive.html#471" class="Primitive">Propω</a>     <a id="481" class="Symbol">#-}</a>
<a id="485" class="Symbol">{-#</a> <a id="489" class="Keyword">BUILTIN</a> <a id="497" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="512" href="Agda.Primitive.html#512" class="Primitive">Setω</a>      <a id="522" class="Symbol">#-}</a>
<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="553" href="Agda.Primitive.html#553" class="Primitive">SSetω</a>     <a id="563" class="Symbol">#-}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">BUILTIN</a> <a id="580" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="595" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a> <a id="605" class="Symbol">#-}</a>

<a id="610" class="Comment">-- Level is the first thing we need to define.</a>
<a id="657" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="730" class="Keyword">postulate</a>
  <a id="Level"></a><a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a>

<a id="761" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="829" class="Comment">-- not possible to pattern match on levels.</a>

<a id="874" class="Symbol">{-#</a> <a id="878" class="Keyword">BUILTIN</a> <a id="886" class="Keyword">LEVEL</a> <a id="892" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="898" class="Symbol">#-}</a>

<a id="903" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="915" href="Agda.Primitive.html#915" class="Postulate">lzero</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="931" href="Agda.Primitive.html#931" class="Postulate">lsuc</a>  <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.html#940" class="Bound">ℓ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="961" href="Agda.Primitive.html#961" class="Postulate Operator">_⊔_</a>   <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Agda.Primitive.html#970" class="Bound">ℓ₁</a> <a id="973" href="Agda.Primitive.html#973" class="Bound">ℓ₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="994" class="Symbol">{-#</a> <a id="998" class="Keyword">BUILTIN</a> <a id="1006" class="Keyword">LEVELZERO</a> <a id="1016" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1022" class="Symbol">#-}</a>
<a id="1026" class="Symbol">{-#</a> <a id="1030" class="Keyword">BUILTIN</a> <a id="1038" class="Keyword">LEVELSUC</a>  <a id="1048" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1054" class="Symbol">#-}</a>
<a id="1058" class="Symbol">{-#</a> <a id="1062" class="Keyword">BUILTIN</a> <a id="1070" class="Keyword">LEVELMAX</a>  <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1086" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/html/Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a>  <a id="48" class="Symbol">#-}</a>
<a id="52" class="Keyword">module</a> <a id="59" href="Bool.html" class="Module">Bool</a> <a id="64" class="Keyword">where</a>

<a id="71" class="Keyword">open</a> <a id="76" class="Keyword">import</a> <a id="83" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="173" class="Symbol">as</a> <a id="176" class="Module">⊥</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="207" class="Symbol">as</a> <a id="210" class="Module">N</a>
<a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="242" class="Symbol">as</a> <a id="245" class="Module">N</a>

<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="321" class="Symbol">as</a> <a id="324" class="Module">B</a> <a id="326" class="Keyword">renaming</a> <a id="335" class="Symbol">(</a><a id="336" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a> <a id="340" class="Symbol">to</a> <a id="343" class="Function Operator">_B≤_</a><a id="347" class="Symbol">)</a> <a id="349" class="Keyword">public</a>

<a id="Bool→Nat"></a><a id="357" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="366" class="Symbol">:</a>  <a id="369" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="374" class="Symbol">→</a> <a id="376" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="378" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="387" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="393" class="Symbol">=</a> <a id="395" class="Number">0</a>
<a id="397" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="406" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="411" class="Symbol">=</a> <a id="413" class="Number">1</a>

<a id="Bool→Nat-mono"></a><a id="416" href="Bool.html#416" class="Function">Bool→Nat-mono</a> <a id="430" class="Symbol">:</a> <a id="432" class="Symbol">{</a><a id="433" href="Bool.html#433" class="Bound">u</a> <a id="435" href="Bool.html#435" class="Bound">v</a> <a id="437" class="Symbol">:</a> <a id="439" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="443" class="Symbol">}</a> <a id="445" class="Symbol">→</a> <a id="447" href="Bool.html#433" class="Bound">u</a> <a id="449" href="Bool.html#343" class="Function Operator">B≤</a> <a id="452" href="Bool.html#435" class="Bound">v</a> <a id="454" class="Symbol">→</a> <a id="456" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="465" href="Bool.html#433" class="Bound">u</a> <a id="467" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="471" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="480" href="Bool.html#435" class="Bound">v</a>
<a id="482" href="Bool.html#416" class="Function">Bool→Nat-mono</a> <a id="496" class="Symbol">{</a><a id="497" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="502" class="Symbol">}</a> <a id="504" class="Symbol">{</a><a id="505" href="Bool.html#505" class="Bound">v</a><a id="506" class="Symbol">}</a> <a id="508" href="Bool.html#508" class="Bound">p</a> <a id="510" class="Symbol">=</a> <a id="512" href="Cubical.Data.Nat.Order.html#1124" class="Function">N.zero-≤</a>
<a id="521" href="Bool.html#416" class="Function">Bool→Nat-mono</a> <a id="535" class="Symbol">{</a><a id="536" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="540" class="Symbol">}</a> <a id="542" class="Symbol">{</a><a id="543" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="547" class="Symbol">}</a> <a id="549" href="Bool.html#549" class="Bound">p</a> <a id="551" class="Symbol">=</a> <a id="553" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>

<a id="Bool≤true"></a><a id="563" href="Bool.html#563" class="Function">Bool≤true</a> <a id="573" class="Symbol">:</a> <a id="575" class="Symbol">{</a><a id="576" href="Bool.html#576" class="Bound">s</a> <a id="578" class="Symbol">:</a> <a id="580" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="584" class="Symbol">}</a> <a id="586" class="Symbol">→</a> <a id="588" href="Bool.html#576" class="Bound">s</a> <a id="590" href="Bool.html#343" class="Function Operator">B≤</a> <a id="593" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="598" href="Bool.html#563" class="Function">Bool≤true</a> <a id="608" class="Symbol">{</a><a id="609" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="614" class="Symbol">}</a> <a id="616" class="Symbol">=</a> <a id="618" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="621" href="Bool.html#563" class="Function">Bool≤true</a> <a id="631" class="Symbol">{</a><a id="632" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="636" class="Symbol">}</a> <a id="638" class="Symbol">=</a> <a id="640" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="Bool-true≤→≡"></a><a id="644" href="Bool.html#644" class="Function">Bool-true≤→≡</a> <a id="657" class="Symbol">:</a> <a id="659" class="Symbol">{</a><a id="660" href="Bool.html#660" class="Bound">s</a> <a id="662" class="Symbol">:</a> <a id="664" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="668" class="Symbol">}</a> <a id="670" class="Symbol">→</a> <a id="672" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="677" href="Bool.html#343" class="Function Operator">B≤</a> <a id="680" href="Bool.html#660" class="Bound">s</a> <a id="682" class="Symbol">→</a> <a id="684" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="689" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="691" href="Bool.html#660" class="Bound">s</a>
<a id="693" href="Bool.html#644" class="Function">Bool-true≤→≡</a> <a id="706" class="Symbol">{</a><a id="707" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="712" class="Symbol">}</a> <a id="714" href="Bool.html#714" class="Bound">p</a> <a id="716" class="Symbol">=</a> <a id="718" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="724" href="Bool.html#714" class="Bound">p</a>
<a id="726" href="Bool.html#644" class="Function">Bool-true≤→≡</a> <a id="739" class="Symbol">{</a><a id="740" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="744" class="Symbol">}</a> <a id="746" href="Bool.html#746" class="Bound">p</a> <a id="748" class="Symbol">=</a> <a id="750" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool≡→≤"></a><a id="756" href="Bool.html#756" class="Function">Bool≡→≤</a> <a id="764" class="Symbol">:</a> <a id="766" class="Symbol">{</a><a id="767" href="Bool.html#767" class="Bound">v</a> <a id="769" href="Bool.html#769" class="Bound">u</a> <a id="771" class="Symbol">:</a> <a id="773" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="777" class="Symbol">}</a> <a id="779" class="Symbol">→</a> <a id="781" href="Bool.html#767" class="Bound">v</a> <a id="783" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="785" href="Bool.html#769" class="Bound">u</a> <a id="787" class="Symbol">→</a> <a id="789" href="Bool.html#767" class="Bound">v</a> <a id="791" href="Bool.html#343" class="Function Operator">B≤</a> <a id="794" href="Bool.html#769" class="Bound">u</a>
<a id="796" href="Bool.html#756" class="Function">Bool≡→≤</a> <a id="804" class="Symbol">{</a><a id="805" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="810" class="Symbol">}</a> <a id="812" class="Symbol">{</a><a id="813" href="Bool.html#813" class="Bound">u</a><a id="814" class="Symbol">}</a> <a id="816" href="Bool.html#816" class="Bound">p</a> <a id="818" class="Symbol">=</a> <a id="820" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="823" href="Bool.html#756" class="Function">Bool≡→≤</a> <a id="831" class="Symbol">{</a><a id="832" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="836" class="Symbol">}</a> <a id="838" class="Symbol">{</a><a id="839" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="844" class="Symbol">}</a> <a id="846" href="Bool.html#846" class="Bound">p</a> <a id="848" class="Symbol">=</a> <a id="850" href="Cubical.Data.Bool.Properties.html#2229" class="Function">not≢const</a> <a id="860" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="866" href="Bool.html#846" class="Bound">p</a>
<a id="868" href="Bool.html#756" class="Function">Bool≡→≤</a> <a id="876" class="Symbol">{</a><a id="877" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="881" class="Symbol">}</a> <a id="883" class="Symbol">{</a><a id="884" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="888" class="Symbol">}</a> <a id="890" href="Bool.html#890" class="Bound">p</a> <a id="892" class="Symbol">=</a> <a id="894" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="Boolx≤y∧x≡t→y=t"></a><a id="898" href="Bool.html#898" class="Function">Boolx≤y∧x≡t→y=t</a> <a id="914" class="Symbol">:</a> <a id="916" class="Symbol">{</a><a id="917" href="Bool.html#917" class="Bound">x</a> <a id="919" href="Bool.html#919" class="Bound">y</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="927" class="Symbol">}</a> <a id="929" class="Symbol">→</a> <a id="931" href="Bool.html#917" class="Bound">x</a> <a id="933" href="Bool.html#343" class="Function Operator">B≤</a> <a id="936" href="Bool.html#919" class="Bound">y</a> <a id="938" class="Symbol">→</a> <a id="940" href="Bool.html#917" class="Bound">x</a> <a id="942" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="944" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="949" class="Symbol">→</a> <a id="951" href="Bool.html#919" class="Bound">y</a> <a id="953" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="955" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="960" href="Bool.html#898" class="Function">Boolx≤y∧x≡t→y=t</a> <a id="976" class="Symbol">{</a><a id="977" href="Bool.html#977" class="Bound">x</a><a id="978" class="Symbol">}</a> <a id="980" class="Symbol">{</a><a id="981" href="Bool.html#981" class="Bound">y</a><a id="982" class="Symbol">}</a> <a id="984" href="Bool.html#984" class="Bound">p</a> <a id="986" href="Bool.html#986" class="Bound">q</a> <a id="988" class="Symbol">=</a> <a id="990" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="994" class="Symbol">(</a><a id="995" href="Bool.html#644" class="Function">Bool-true≤→≡</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1015" class="Symbol">(λ</a> <a id="1018" href="Bool.html#1018" class="Bound">z</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Bool.html#1018" class="Bound">z</a> <a id="1024" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1027" href="Bool.html#981" class="Bound">y</a><a id="1028" class="Symbol">)</a> <a id="1030" href="Bool.html#986" class="Bound">q</a> <a id="1032" href="Bool.html#984" class="Bound">p</a><a id="1033" class="Symbol">))</a>

<a id="Boolx≡t∧y=t→x≤y"></a><a id="1037" href="Bool.html#1037" class="Function">Boolx≡t∧y=t→x≤y</a> <a id="1053" class="Symbol">:</a> <a id="1055" class="Symbol">{</a><a id="1056" href="Bool.html#1056" class="Bound">x</a> <a id="1058" href="Bool.html#1058" class="Bound">y</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">→</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Bool.html#1056" class="Bound">x</a> <a id="1073" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1075" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Bool.html#1058" class="Bound">y</a> <a id="1084" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1086" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1090" class="Symbol">)</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Bool.html#1056" class="Bound">x</a> <a id="1096" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1099" href="Bool.html#1058" class="Bound">y</a>
<a id="1101" href="Bool.html#1037" class="Function">Boolx≡t∧y=t→x≤y</a> <a id="1117" class="Symbol">{</a><a id="1118" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1123" class="Symbol">}</a> <a id="1125" href="Bool.html#1125" class="Bound">p</a> <a id="1127" class="Symbol">=</a> <a id="1129" class="Symbol">_</a>
<a id="1131" href="Bool.html#1037" class="Function">Boolx≡t∧y=t→x≤y</a> <a id="1147" class="Symbol">{</a><a id="1148" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1152" class="Symbol">}</a> <a id="1154" href="Bool.html#1154" class="Bound">p</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1170" href="Bool.html#343" class="Function Operator">B≤_</a><a id="1173" class="Symbol">)</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Bool.html#1154" class="Bound">p</a> <a id="1183" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1187" class="Symbol">))</a> <a id="1190" class="Symbol">_</a>

<a id="Bool≤-trans"></a><a id="1193" href="Bool.html#1193" class="Function">Bool≤-trans</a> <a id="1205" class="Symbol">:</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Bool.html#1208" class="Bound">u</a> <a id="1210" href="Bool.html#1210" class="Bound">v</a> <a id="1212" href="Bool.html#1212" class="Bound">s</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1220" class="Symbol">}</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Bool.html#1208" class="Bound">u</a> <a id="1226" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1229" href="Bool.html#1210" class="Bound">v</a>  <a id="1232" class="Symbol">→</a> <a id="1234" href="Bool.html#1210" class="Bound">v</a> <a id="1236" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1239" href="Bool.html#1212" class="Bound">s</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Bool.html#1208" class="Bound">u</a> <a id="1245" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1248" href="Bool.html#1212" class="Bound">s</a>
<a id="1250" href="Bool.html#1193" class="Function">Bool≤-trans</a> <a id="1262" class="Symbol">{</a><a id="1263" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1268" class="Symbol">}</a> <a id="1270" class="Symbol">{</a><a id="1271" href="Bool.html#1271" class="Bound">v</a><a id="1272" class="Symbol">}</a> <a id="1274" class="Symbol">{</a><a id="1275" href="Bool.html#1275" class="Bound">s</a><a id="1276" class="Symbol">}</a> <a id="1278" href="Bool.html#1278" class="Bound">p</a> <a id="1280" href="Bool.html#1280" class="Bound">q</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1287" href="Bool.html#1193" class="Function">Bool≤-trans</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1304" class="Symbol">}</a> <a id="1306" class="Symbol">{</a><a id="1307" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1311" class="Symbol">}</a> <a id="1313" class="Symbol">{</a><a id="1314" href="Bool.html#1314" class="Bound">s</a><a id="1315" class="Symbol">}</a> <a id="1317" href="Bool.html#1317" class="Bound">p</a> <a id="1319" href="Bool.html#1319" class="Bound">q</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Bool.html#1319" class="Bound">q</a>

<a id="Bool-≤-refl"></a><a id="1326" href="Bool.html#1326" class="Function">Bool-≤-refl</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Bool.html#1341" class="Bound">u</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1349" class="Symbol">}</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="Bool.html#1341" class="Bound">u</a> <a id="1355" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1358" href="Bool.html#1341" class="Bound">u</a>
<a id="1360" href="Bool.html#1326" class="Function">Bool-≤-refl</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Bool.html#756" class="Function">Bool≡→≤</a> <a id="1382" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool-≤-or"></a><a id="1388" href="Bool.html#1388" class="Function">Bool-≤-or</a> <a id="1398" class="Symbol">:</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Bool.html#1401" class="Bound">x</a> <a id="1403" href="Bool.html#1403" class="Bound">y</a> <a id="1405" href="Bool.html#1405" class="Bound">z</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1413" class="Symbol">}</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Bool.html#1401" class="Bound">x</a> <a id="1419" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1422" href="Bool.html#1403" class="Bound">y</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="Bool.html#1401" class="Bound">x</a> <a id="1428" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Bool.html#1403" class="Bound">y</a> <a id="1434" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="1437" href="Bool.html#1405" class="Bound">z</a><a id="1438" class="Symbol">)</a>
<a id="1440" href="Bool.html#1388" class="Function">Bool-≤-or</a> <a id="1450" class="Symbol">{</a><a id="1451" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1456" class="Symbol">}</a> <a id="1458" href="Bool.html#1458" class="Bound">p</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1465" href="Bool.html#1388" class="Function">Bool-≤-or</a> <a id="1475" class="Symbol">{</a><a id="1476" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1480" class="Symbol">}</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1487" class="Symbol">}</a> <a id="1489" href="Bool.html#1489" class="Bound">p</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="Bool-≤-or-2"></a><a id="1497" href="Bool.html#1497" class="Function">Bool-≤-or-2</a> <a id="1509" class="Symbol">:</a> <a id="1511" class="Symbol">{</a><a id="1512" href="Bool.html#1512" class="Bound">x</a> <a id="1514" href="Bool.html#1514" class="Bound">y</a> <a id="1516" href="Bool.html#1516" class="Bound">z</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1524" class="Symbol">}</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Bool.html#1512" class="Bound">x</a> <a id="1530" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1533" href="Bool.html#1514" class="Bound">y</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Bool.html#1512" class="Bound">x</a> <a id="1539" href="Bool.html#343" class="Function Operator">B≤</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Bool.html#1516" class="Bound">z</a> <a id="1545" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="1548" href="Bool.html#1514" class="Bound">y</a><a id="1549" class="Symbol">)</a>
<a id="1551" href="Bool.html#1497" class="Function">Bool-≤-or-2</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1569" class="Symbol">}</a> <a id="1571" href="Bool.html#1571" class="Bound">p</a> <a id="1573" class="Symbol">=</a> <a id="1575" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1578" href="Bool.html#1497" class="Function">Bool-≤-or-2</a> <a id="1590" class="Symbol">{</a><a id="1591" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1595" class="Symbol">}</a> <a id="1597" class="Symbol">{</a><a id="1598" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1602" class="Symbol">}</a> <a id="1604" class="Symbol">{</a><a id="1605" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1610" class="Symbol">}</a> <a id="1612" href="Bool.html#1612" class="Bound">p</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1619" href="Bool.html#1497" class="Function">Bool-≤-or-2</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1636" class="Symbol">}</a> <a id="1638" class="Symbol">{</a><a id="1639" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">{</a><a id="1646" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1650" class="Symbol">}</a> <a id="1652" href="Bool.html#1652" class="Bound">p</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="Bool-or-introL"></a><a id="1660" href="Bool.html#1660" class="Function">Bool-or-introL</a> <a id="1675" class="Symbol">:</a> <a id="1677" class="Symbol">{</a><a id="1678" href="Bool.html#1678" class="Bound">x</a> <a id="1680" href="Bool.html#1680" class="Bound">y</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Bool.html#1678" class="Bound">x</a> <a id="1694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1696" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Bool.html#1678" class="Bound">x</a> <a id="1705" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="1708" href="Bool.html#1680" class="Bound">y</a> <a id="1710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1712" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1717" href="Bool.html#1660" class="Function">Bool-or-introL</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1738" class="Symbol">}</a> <a id="1740" href="Bool.html#1740" class="Bound">p</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="1762" href="Bool.html#1740" class="Bound">p</a><a id="1763" class="Symbol">)</a>
<a id="1765" href="Bool.html#1660" class="Function">Bool-or-introL</a> <a id="1780" class="Symbol">{</a><a id="1781" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1785" class="Symbol">}</a> <a id="1787" href="Bool.html#1787" class="Bound">p</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Bool.html#1787" class="Bound">p</a>

<a id="Bool-or-introR"></a><a id="1794" href="Bool.html#1794" class="Function">Bool-or-introR</a> <a id="1809" class="Symbol">:</a> <a id="1811" class="Symbol">{</a><a id="1812" href="Bool.html#1812" class="Bound">x</a> <a id="1814" href="Bool.html#1814" class="Bound">y</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1822" class="Symbol">}</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="Bool.html#1814" class="Bound">y</a> <a id="1828" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1830" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Bool.html#1812" class="Bound">x</a> <a id="1839" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="1842" href="Bool.html#1814" class="Bound">y</a> <a id="1844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1846" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1851" href="Bool.html#1794" class="Function">Bool-or-introR</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1872" class="Symbol">}</a> <a id="1874" href="Bool.html#1874" class="Bound">p</a> <a id="1876" class="Symbol">=</a> <a id="1878" href="Bool.html#1874" class="Bound">p</a>
<a id="1880" href="Bool.html#1794" class="Function">Bool-or-introR</a> <a id="1895" class="Symbol">{</a><a id="1896" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1900" class="Symbol">}</a> <a id="1902" href="Bool.html#1902" class="Bound">p</a> <a id="1904" class="Symbol">=</a> <a id="1906" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Dec→Bool≡true"></a><a id="1912" href="Bool.html#1912" class="Function">Dec→Bool≡true</a> <a id="1926" class="Symbol">:</a> <a id="1928" class="Symbol">{</a><a id="1929" href="Bool.html#1929" class="Bound">ℓ</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Bool.html#1941" class="Bound">A</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1950" href="Bool.html#1929" class="Bound">ℓ</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Bool.html#1941" class="Bound">A</a> <a id="1957" class="Symbol">→</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Bool.html#1960" class="Bound">d</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1968" href="Bool.html#1941" class="Bound">A</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="1982" href="Bool.html#1960" class="Bound">d</a> <a id="1984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1986" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1991" href="Bool.html#1912" class="Function">Dec→Bool≡true</a> <a id="2005" href="Bool.html#2005" class="Bound">A</a> <a id="2007" href="Bool.html#2007" class="Bound">a</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2014" href="Bool.html#2014" class="Bound">p</a><a id="2015" class="Symbol">)</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2024" href="Bool.html#1912" class="Function">Dec→Bool≡true</a> <a id="2038" href="Bool.html#2038" class="Bound">A</a> <a id="2040" href="Bool.html#2040" class="Bound">a</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2046" href="Bool.html#2046" class="Bound">¬p</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">=</a> <a id="2052" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Bool.html#2046" class="Bound">¬p</a> <a id="2062" href="Bool.html#2040" class="Bound">a</a><a id="2063" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BooleanSequence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BooleanSequence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Some functions on boolean-value sequences</a>
<a id="147" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">OPTIONS</a> <a id="261" class="Pragma">--cubical</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Pragma">--guardedness</a> <a id="292" class="Pragma">--erasure</a> <a id="302" class="Symbol">#-}</a>

<a id="307" class="Keyword">module</a> <a id="314" href="BooleanSequence.html" class="Module">BooleanSequence</a> <a id="330" class="Keyword">where</a>

<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="439" class="Keyword">renaming</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="454" class="Symbol">to</a> <a id="457" class="InductiveConstructor">tt</a><a id="459" class="Symbol">;</a> <a id="461" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="467" class="Symbol">to</a> <a id="470" class="InductiveConstructor">ff</a><a id="472" class="Symbol">)</a> <a id="474" class="Keyword">hiding</a> <a id="481" class="Symbol">(</a><a id="482" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="551" class="Keyword">hiding</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">_≟_</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="595" class="Symbol">as</a> <a id="598" class="Module">⊥</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="637" class="Keyword">using</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="646" class="Symbol">;</a> <a id="648" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="651" class="Symbol">;</a> <a id="653" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="656" class="Symbol">;</a> <a id="658" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="660" class="Symbol">)</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>

<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="722" class="Comment">--</a>
<a id="725" class="Comment">-- some-true f n = tt  iff  f i = tt for some i ≤ n</a>
<a id="777" class="Comment">--</a>
<a id="some-true"></a><a id="780" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="790" class="Symbol">:</a> <a id="792" class="Symbol">(</a><a id="793" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="795" class="Symbol">→</a> <a id="797" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="801" class="Symbol">)</a> <a id="803" class="Symbol">→</a> <a id="805" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="807" class="Symbol">→</a> <a id="809" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="814" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="824" href="BooleanSequence.html#824" class="Bound">f</a>  <a id="827" class="Number">0</a>      <a id="834" class="Symbol">=</a> <a id="836" href="BooleanSequence.html#824" class="Bound">f</a> <a id="838" class="Number">0</a>
<a id="840" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="850" href="BooleanSequence.html#850" class="Bound">f</a> <a id="852" class="Symbol">(</a><a id="853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="857" href="BooleanSequence.html#857" class="Bound">n</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">=</a> <a id="862" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="865" class="Symbol">(</a><a id="866" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="876" href="BooleanSequence.html#850" class="Bound">f</a> <a id="878" href="BooleanSequence.html#857" class="Bound">n</a><a id="879" class="Symbol">)</a> <a id="881" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="886" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="889" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="894" href="BooleanSequence.html#850" class="Bound">f</a><a id="895" class="Symbol">(</a><a id="896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="900" href="BooleanSequence.html#857" class="Bound">n</a><a id="901" class="Symbol">)</a>

<a id="some-true-spec-tt"></a><a id="904" href="BooleanSequence.html#904" class="Function">some-true-spec-tt</a> <a id="922" class="Symbol">:</a> <a id="924" class="Symbol">(</a><a id="925" href="BooleanSequence.html#925" class="Bound">f</a> <a id="927" class="Symbol">:</a> <a id="929" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="931" class="Symbol">→</a> <a id="933" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="937" class="Symbol">)</a>
  <a id="941" class="Symbol">→</a> <a id="943" class="Symbol">(</a><a id="944" href="BooleanSequence.html#944" class="Bound">n</a> <a id="946" class="Symbol">:</a> <a id="948" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="BooleanSequence.html#925" class="Bound">f</a> <a id="955" href="BooleanSequence.html#944" class="Bound">n</a> <a id="957" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="959" class="InductiveConstructor">tt</a>
  <a id="964" class="Symbol">→</a> <a id="966" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="976" href="BooleanSequence.html#925" class="Bound">f</a> <a id="978" href="BooleanSequence.html#944" class="Bound">n</a> <a id="980" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="982" class="InductiveConstructor">tt</a>
<a id="985" href="BooleanSequence.html#904" class="Function">some-true-spec-tt</a> <a id="1003" href="BooleanSequence.html#1003" class="Bound">f</a> <a id="1005" class="Number">0</a> <a id="1007" href="BooleanSequence.html#1007" class="Bound">f0≡tt</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="BooleanSequence.html#1007" class="Bound">f0≡tt</a>
<a id="1021" href="BooleanSequence.html#904" class="Function">some-true-spec-tt</a> <a id="1039" href="BooleanSequence.html#1039" class="Bound">f</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1046" href="BooleanSequence.html#1046" class="Bound">n</a><a id="1047" class="Symbol">)</a> <a id="1049" href="BooleanSequence.html#1049" class="Bound">fn+1≡tt</a> <a id="1057" class="Keyword">with</a> <a id="1062" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1072" href="BooleanSequence.html#1039" class="Bound">f</a> <a id="1074" href="BooleanSequence.html#1046" class="Bound">n</a> <a id="1076" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="1078" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
<a id="1081" class="Symbol">...</a> <a id="1085" class="Symbol">|</a> <a id="1087" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1091" href="BooleanSequence.html#1091" class="Bound">p</a> <a id="1093" class="Symbol">=</a> <a id="1095" href="BooleanSequence.html#1109" class="Function">goal</a>
 <a id="1101" class="Keyword">where</a>
  <a id="1109" href="BooleanSequence.html#1109" class="Function">goal</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1126" class="Bound">f</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1133" class="Bound">n</a><a id="1134" class="Symbol">)</a> <a id="1136" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1138" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
  <a id="1143" href="BooleanSequence.html#1109" class="Function">goal</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="1164" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="1167" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1172" class="Bound">f</a><a id="1173" class="Symbol">(</a><a id="1174" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1178" class="Bound">n</a><a id="1179" class="Symbol">))</a> <a id="1182" href="BooleanSequence.html#1091" class="Bound">p</a>
<a id="1184" class="Symbol">...</a> <a id="1188" class="Symbol">|</a> <a id="1190" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1193" href="BooleanSequence.html#1193" class="Bound">¬p</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="BooleanSequence.html#1346" class="Function">goal</a>
 <a id="1204" class="Keyword">where</a>
  <a id="1212" href="BooleanSequence.html#1212" class="Function">p</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1226" class="Bound">f</a> <a id="1228" class="Bound">n</a> <a id="1230" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1232" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="1237" href="BooleanSequence.html#1212" class="Function">p</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="1253" class="Symbol">_</a> <a id="1255" href="BooleanSequence.html#1193" class="Bound">¬p</a>
  <a id="1260" href="BooleanSequence.html#1260" class="Function">claim</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1278" class="Bound">f</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1285" class="Bound">n</a><a id="1286" class="Symbol">)</a> <a id="1288" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1290" class="Bound">f</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1297" class="Bound">n</a><a id="1298" class="Symbol">)</a>
  <a id="1302" href="BooleanSequence.html#1260" class="Function">claim</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="1324" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="1327" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1332" class="Bound">f</a><a id="1333" class="Symbol">(</a><a id="1334" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1338" class="Bound">n</a><a id="1339" class="Symbol">))</a> <a id="1342" href="BooleanSequence.html#1212" class="Function">p</a>
  <a id="1346" href="BooleanSequence.html#1346" class="Function">goal</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1363" class="Bound">f</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1370" class="Bound">n</a><a id="1371" class="Symbol">)</a> <a id="1373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1375" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
  <a id="1380" href="BooleanSequence.html#1346" class="Function">goal</a> <a id="1385" class="Symbol">=</a> <a id="1387" href="BooleanSequence.html#1260" class="Function">claim</a> <a id="1393" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1395" class="Bound">fn+1≡tt</a>

<a id="some-true-case-tt"></a><a id="1404" href="BooleanSequence.html#1404" class="Function">some-true-case-tt</a> <a id="1422" class="Symbol">:</a> <a id="1424" class="Symbol">(</a><a id="1425" href="BooleanSequence.html#1425" class="Bound">f</a> <a id="1427" class="Symbol">:</a> <a id="1429" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1431" class="Symbol">→</a> <a id="1433" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1437" class="Symbol">)</a>
  <a id="1441" class="Symbol">→</a> <a id="1443" class="Symbol">(</a><a id="1444" href="BooleanSequence.html#1444" class="Bound">n</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1463" href="BooleanSequence.html#1425" class="Bound">f</a> <a id="1465" href="BooleanSequence.html#1444" class="Bound">n</a> <a id="1467" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1469" class="InductiveConstructor">tt</a>
  <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1479" href="BooleanSequence.html#1479" class="Bound">i</a> <a id="1481" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1483" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1485" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1487" class="Symbol">(</a><a id="1488" href="BooleanSequence.html#1479" class="Bound">i</a> <a id="1490" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1492" href="BooleanSequence.html#1444" class="Bound">n</a><a id="1493" class="Symbol">)</a> <a id="1495" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1497" class="Symbol">(</a><a id="1498" href="BooleanSequence.html#1425" class="Bound">f</a> <a id="1500" href="BooleanSequence.html#1479" class="Bound">i</a> <a id="1502" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1504" class="InductiveConstructor">tt</a><a id="1506" class="Symbol">)</a>
<a id="1508" href="BooleanSequence.html#1404" class="Function">some-true-case-tt</a> <a id="1526" href="BooleanSequence.html#1526" class="Bound">f</a> <a id="1528" class="Number">0</a> <a id="1530" href="BooleanSequence.html#1530" class="Bound">p</a> <a id="1532" class="Symbol">=</a> <a id="1534" class="Number">0</a> <a id="1536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1538" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="1545" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1547" href="BooleanSequence.html#1530" class="Bound">p</a>
<a id="1549" href="BooleanSequence.html#1404" class="Function">some-true-case-tt</a> <a id="1567" href="BooleanSequence.html#1567" class="Bound">f</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1574" href="BooleanSequence.html#1574" class="Bound">n</a><a id="1575" class="Symbol">)</a> <a id="1577" href="BooleanSequence.html#1577" class="Bound">p</a> <a id="1579" class="Keyword">with</a> <a id="1584" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1594" href="BooleanSequence.html#1567" class="Bound">f</a> <a id="1596" href="BooleanSequence.html#1574" class="Bound">n</a> <a id="1598" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="1600" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
<a id="1603" class="Symbol">...</a> <a id="1607" class="Symbol">|</a> <a id="1609" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1613" href="BooleanSequence.html#1613" class="Bound">q</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1621" href="BooleanSequence.html#1671" class="Function">IH</a> <a id="1624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1626" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1642" href="BooleanSequence.html#1671" class="Function">IH</a><a id="1644" class="Symbol">))</a> <a id="1647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1649" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1658" href="BooleanSequence.html#1671" class="Function">IH</a><a id="1660" class="Symbol">)</a>
 <a id="1663" class="Keyword">where</a>
  <a id="1671" href="BooleanSequence.html#1671" class="Function">IH</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1679" href="BooleanSequence.html#1679" class="Bound">i</a> <a id="1681" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1683" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1685" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1687" class="Symbol">(</a><a id="1688" href="BooleanSequence.html#1679" class="Bound">i</a> <a id="1690" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1692" class="Bound">n</a><a id="1693" class="Symbol">)</a> <a id="1695" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1697" class="Symbol">(</a><a id="1698" class="Bound">f</a> <a id="1700" href="BooleanSequence.html#1679" class="Bound">i</a> <a id="1702" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1704" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a><a id="1706" class="Symbol">)</a>
  <a id="1710" href="BooleanSequence.html#1671" class="Function">IH</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="BooleanSequence.html#1404" class="Function">some-true-case-tt</a> <a id="1733" class="Bound">f</a> <a id="1735" class="Bound">n</a> <a id="1737" href="BooleanSequence.html#1613" class="Bound">q</a>
<a id="1739" class="Symbol">...</a> <a id="1743" class="Symbol">|</a> <a id="1745" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1748" href="BooleanSequence.html#1748" class="Bound">¬q</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1757" class="Bound">n</a> <a id="1759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1761" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="1768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1770" href="BooleanSequence.html#1921" class="Function">fn+1≡tt</a>
 <a id="1779" class="Keyword">where</a>
  <a id="1787" href="BooleanSequence.html#1787" class="Function">q</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1801" class="Bound">f</a> <a id="1803" class="Bound">n</a> <a id="1805" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1807" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="1812" href="BooleanSequence.html#1787" class="Function">q</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="1828" class="Symbol">_</a> <a id="1830" href="BooleanSequence.html#1748" class="Bound">¬q</a>
  <a id="1835" href="BooleanSequence.html#1835" class="Function">claim</a> <a id="1841" class="Symbol">:</a> <a id="1843" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="1853" class="Bound">f</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1860" class="Bound">n</a><a id="1861" class="Symbol">)</a> <a id="1863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1865" class="Bound">f</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1872" class="Bound">n</a><a id="1873" class="Symbol">)</a>
  <a id="1877" href="BooleanSequence.html#1835" class="Function">claim</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="1899" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="1902" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1907" class="Bound">f</a><a id="1908" class="Symbol">(</a><a id="1909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1913" class="Bound">n</a><a id="1914" class="Symbol">))</a> <a id="1917" href="BooleanSequence.html#1787" class="Function">q</a>
  <a id="1921" href="BooleanSequence.html#1921" class="Function">fn+1≡tt</a> <a id="1929" class="Symbol">:</a> <a id="1931" class="Bound">f</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1938" class="Bound">n</a><a id="1939" class="Symbol">)</a> <a id="1941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1943" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
  <a id="1948" href="BooleanSequence.html#1921" class="Function">fn+1≡tt</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1962" href="BooleanSequence.html#1835" class="Function">claim</a> <a id="1968" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1970" class="Bound">p</a>

<a id="some-true-spec-ff"></a><a id="1973" href="BooleanSequence.html#1973" class="Function">some-true-spec-ff</a> <a id="1991" class="Symbol">:</a> <a id="1993" class="Symbol">(</a><a id="1994" href="BooleanSequence.html#1994" class="Bound">f</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2006" class="Symbol">)</a>
  <a id="2010" class="Symbol">→</a> <a id="2012" class="Symbol">(</a><a id="2013" href="BooleanSequence.html#2013" class="Bound">n</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2018" class="Symbol">)</a> <a id="2020" class="Symbol">→</a> <a id="2022" class="Symbol">(∀</a> <a id="2025" href="BooleanSequence.html#2025" class="Bound">i</a> <a id="2027" class="Symbol">→</a> <a id="2029" href="BooleanSequence.html#2025" class="Bound">i</a> <a id="2031" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2033" href="BooleanSequence.html#2013" class="Bound">n</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="BooleanSequence.html#1994" class="Bound">f</a> <a id="2039" href="BooleanSequence.html#2025" class="Bound">i</a> <a id="2041" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2043" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a><a id="2045" class="Symbol">)</a>
  <a id="2049" class="Symbol">→</a> <a id="2051" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="2061" href="BooleanSequence.html#1994" class="Bound">f</a> <a id="2063" href="BooleanSequence.html#2013" class="Bound">n</a> <a id="2065" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2067" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
<a id="2070" href="BooleanSequence.html#1973" class="Function">some-true-spec-ff</a> <a id="2088" href="BooleanSequence.html#2088" class="Bound">f</a> <a id="2090" class="Number">0</a> <a id="2092" href="BooleanSequence.html#2092" class="Bound">p</a> <a id="2094" class="Symbol">=</a> <a id="2096" href="BooleanSequence.html#2092" class="Bound">p</a> <a id="2098" class="Number">0</a> <a id="2100" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="2107" href="BooleanSequence.html#1973" class="Function">some-true-spec-ff</a> <a id="2125" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2132" href="BooleanSequence.html#2132" class="Bound">n</a><a id="2133" class="Symbol">)</a> <a id="2135" href="BooleanSequence.html#2135" class="Bound">p</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="BooleanSequence.html#2410" class="Function">goal</a>
 <a id="2145" class="Keyword">where</a>
  <a id="2153" href="BooleanSequence.html#2153" class="Function">q</a> <a id="2155" class="Symbol">:</a> <a id="2157" class="Symbol">∀</a> <a id="2159" href="BooleanSequence.html#2159" class="Bound">i</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="BooleanSequence.html#2159" class="Bound">i</a> <a id="2165" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2167" href="BooleanSequence.html#2132" class="Bound">n</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2173" href="BooleanSequence.html#2159" class="Bound">i</a> <a id="2175" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2177" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2182" href="BooleanSequence.html#2153" class="Function">q</a> <a id="2184" href="BooleanSequence.html#2184" class="Bound">i</a> <a id="2186" href="BooleanSequence.html#2186" class="Bound">i≤n</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="BooleanSequence.html#2135" class="Bound">p</a> <a id="2194" href="BooleanSequence.html#2184" class="Bound">i</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="2203" href="BooleanSequence.html#2186" class="Bound">i≤n</a><a id="2206" class="Symbol">)</a>
  <a id="2210" href="BooleanSequence.html#2210" class="Function">IH</a> <a id="2213" class="Symbol">:</a> <a id="2215" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="2225" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2227" href="BooleanSequence.html#2132" class="Bound">n</a> <a id="2229" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2231" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2236" href="BooleanSequence.html#2210" class="Function">IH</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="BooleanSequence.html#1973" class="Function">some-true-spec-ff</a> <a id="2259" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2261" href="BooleanSequence.html#2132" class="Bound">n</a> <a id="2263" href="BooleanSequence.html#2153" class="Function">q</a>
  <a id="2267" href="BooleanSequence.html#2267" class="Function">claim₀</a> <a id="2274" class="Symbol">:</a> <a id="2276" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="2286" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2293" href="BooleanSequence.html#2132" class="Bound">n</a><a id="2294" class="Symbol">)</a> <a id="2296" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2298" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2305" href="BooleanSequence.html#2132" class="Bound">n</a><a id="2306" class="Symbol">)</a>
  <a id="2310" href="BooleanSequence.html#2267" class="Function">claim₀</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="2333" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="2336" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2341" href="BooleanSequence.html#2125" class="Bound">f</a><a id="2342" class="Symbol">(</a><a id="2343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2347" href="BooleanSequence.html#2132" class="Bound">n</a><a id="2348" class="Symbol">))</a> <a id="2351" href="BooleanSequence.html#2210" class="Function">IH</a>
  <a id="2356" href="BooleanSequence.html#2356" class="Function">claim₁</a> <a id="2363" class="Symbol">:</a> <a id="2365" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2372" href="BooleanSequence.html#2132" class="Bound">n</a><a id="2373" class="Symbol">)</a> <a id="2375" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2377" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2382" href="BooleanSequence.html#2356" class="Function">claim₁</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="BooleanSequence.html#2135" class="Bound">p</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2398" href="BooleanSequence.html#2132" class="Bound">n</a><a id="2399" class="Symbol">)</a> <a id="2401" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
  <a id="2410" href="BooleanSequence.html#2410" class="Function">goal</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="2427" href="BooleanSequence.html#2125" class="Bound">f</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2434" href="BooleanSequence.html#2132" class="Bound">n</a><a id="2435" class="Symbol">)</a> <a id="2437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2439" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2444" href="BooleanSequence.html#2410" class="Function">goal</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="BooleanSequence.html#2267" class="Function">claim₀</a> <a id="2458" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2460" href="BooleanSequence.html#2356" class="Function">claim₁</a>

<a id="some-true-case-ff"></a><a id="2468" href="BooleanSequence.html#2468" class="Function">some-true-case-ff</a> <a id="2486" class="Symbol">:</a> <a id="2488" class="Symbol">(</a><a id="2489" href="BooleanSequence.html#2489" class="Bound">f</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2501" class="Symbol">)</a>
  <a id="2505" class="Symbol">→</a> <a id="2507" class="Symbol">(</a><a id="2508" href="BooleanSequence.html#2508" class="Bound">n</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="2527" href="BooleanSequence.html#2489" class="Bound">f</a> <a id="2529" href="BooleanSequence.html#2508" class="Bound">n</a> <a id="2531" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2533" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2538" class="Symbol">→</a> <a id="2540" class="Symbol">∀</a> <a id="2542" href="BooleanSequence.html#2542" class="Bound">i</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="BooleanSequence.html#2542" class="Bound">i</a> <a id="2548" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2550" href="BooleanSequence.html#2508" class="Bound">n</a> <a id="2552" class="Symbol">→</a> <a id="2554" href="BooleanSequence.html#2489" class="Bound">f</a> <a id="2556" href="BooleanSequence.html#2542" class="Bound">i</a> <a id="2558" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2560" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
<a id="2563" href="BooleanSequence.html#2468" class="Function">some-true-case-ff</a> <a id="2581" href="BooleanSequence.html#2581" class="Bound">f</a> <a id="2583" class="Number">0</a> <a id="2585" href="BooleanSequence.html#2585" class="Bound">p</a> <a id="2587" href="BooleanSequence.html#2587" class="Bound">i</a> <a id="2589" href="BooleanSequence.html#2589" class="Bound">i≤0</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2601" class="Symbol">(λ</a> <a id="2604" href="BooleanSequence.html#2604" class="Bound">x</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="BooleanSequence.html#2581" class="Bound">f</a> <a id="2610" href="BooleanSequence.html#2604" class="Bound">x</a> <a id="2612" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2614" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Data.Nat.Order.html#3617" class="Function">≤0→≡0</a> <a id="2630" href="BooleanSequence.html#2589" class="Bound">i≤0</a><a id="2633" class="Symbol">))</a> <a id="2636" href="BooleanSequence.html#2585" class="Bound">p</a>
<a id="2638" href="BooleanSequence.html#2468" class="Function">some-true-case-ff</a> <a id="2656" href="BooleanSequence.html#2656" class="Bound">f</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2663" href="BooleanSequence.html#2663" class="Bound">n</a><a id="2664" class="Symbol">)</a> <a id="2666" href="BooleanSequence.html#2666" class="Bound">p</a> <a id="2668" class="Keyword">with</a> <a id="2673" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="2683" href="BooleanSequence.html#2656" class="Bound">f</a> <a id="2685" href="BooleanSequence.html#2663" class="Bound">n</a> <a id="2687" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="2689" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
<a id="2692" href="BooleanSequence.html#2468" class="Function">some-true-case-ff</a> <a id="2710" href="BooleanSequence.html#2710" class="Bound">f</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2717" href="BooleanSequence.html#2717" class="Bound">n</a><a id="2718" class="Symbol">)</a> <a id="2720" href="BooleanSequence.html#2720" class="Bound">p</a> <a id="2722" class="Symbol">|</a> <a id="2724" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2728" href="BooleanSequence.html#2728" class="Bound">q</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="2750" href="BooleanSequence.html#2766" class="Function">tt≡ff</a><a id="2755" class="Symbol">)</a>
 <a id="2758" class="Keyword">where</a>
  <a id="2766" href="BooleanSequence.html#2766" class="Function">tt≡ff</a> <a id="2772" class="Symbol">:</a> <a id="2774" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="2777" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2779" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2784" href="BooleanSequence.html#2766" class="Function">tt≡ff</a> <a id="2790" class="Symbol">=</a> <a id="2792" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="2811" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="2814" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2819" href="BooleanSequence.html#2710" class="Bound">f</a><a id="2820" class="Symbol">(</a><a id="2821" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2825" href="BooleanSequence.html#2717" class="Bound">n</a><a id="2826" class="Symbol">))</a> <a id="2829" href="BooleanSequence.html#2728" class="Bound">q</a><a id="2830" class="Symbol">)</a> <a id="2832" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2834" href="BooleanSequence.html#2720" class="Bound">p</a>
<a id="2836" href="BooleanSequence.html#2468" class="Function">some-true-case-ff</a> <a id="2854" href="BooleanSequence.html#2854" class="Bound">f</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2861" href="BooleanSequence.html#2861" class="Bound">n</a><a id="2862" class="Symbol">)</a> <a id="2864" href="BooleanSequence.html#2864" class="Bound">p</a> <a id="2866" class="Symbol">|</a> <a id="2868" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2871" href="BooleanSequence.html#2871" class="Bound">¬q</a> <a id="2874" class="Symbol">=</a> <a id="2876" href="BooleanSequence.html#3082" class="Function">goal</a>
 <a id="2882" class="Keyword">where</a>
  <a id="2890" href="BooleanSequence.html#2890" class="Function">q</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="2904" href="BooleanSequence.html#2854" class="Bound">f</a> <a id="2906" href="BooleanSequence.html#2861" class="Bound">n</a> <a id="2908" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2910" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2915" href="BooleanSequence.html#2890" class="Function">q</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="2931" class="Symbol">_</a> <a id="2933" href="BooleanSequence.html#2871" class="Bound">¬q</a>
  <a id="2938" href="BooleanSequence.html#2938" class="Function">IH</a> <a id="2941" class="Symbol">:</a> <a id="2943" class="Symbol">∀</a> <a id="2945" href="BooleanSequence.html#2945" class="Bound">i</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="BooleanSequence.html#2945" class="Bound">i</a> <a id="2951" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2953" href="BooleanSequence.html#2861" class="Bound">n</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="BooleanSequence.html#2854" class="Bound">f</a> <a id="2959" href="BooleanSequence.html#2945" class="Bound">i</a> <a id="2961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2963" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="2968" href="BooleanSequence.html#2938" class="Function">IH</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="BooleanSequence.html#2468" class="Function">some-true-case-ff</a> <a id="2991" href="BooleanSequence.html#2854" class="Bound">f</a> <a id="2993" href="BooleanSequence.html#2861" class="Bound">n</a> <a id="2995" href="BooleanSequence.html#2890" class="Function">q</a>
  <a id="2999" href="BooleanSequence.html#2999" class="Function">fn+1≡ff</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="BooleanSequence.html#2854" class="Bound">f</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3016" href="BooleanSequence.html#2861" class="Bound">n</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3021" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="3026" href="BooleanSequence.html#2999" class="Function">fn+1≡ff</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3046" class="Symbol">(</a><a id="3047" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="3055" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="3058" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3063" href="BooleanSequence.html#2854" class="Bound">f</a><a id="3064" class="Symbol">(</a><a id="3065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3069" href="BooleanSequence.html#2861" class="Bound">n</a><a id="3070" class="Symbol">))</a> <a id="3073" href="BooleanSequence.html#2890" class="Function">q</a><a id="3074" class="Symbol">)</a> <a id="3076" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3078" href="BooleanSequence.html#2864" class="Bound">p</a>
  <a id="3082" href="BooleanSequence.html#3082" class="Function">goal</a> <a id="3087" class="Symbol">:</a> <a id="3089" class="Symbol">∀</a> <a id="3091" href="BooleanSequence.html#3091" class="Bound">i</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="BooleanSequence.html#3091" class="Bound">i</a> <a id="3097" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3103" href="BooleanSequence.html#2861" class="Bound">n</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="BooleanSequence.html#2854" class="Bound">f</a> <a id="3109" href="BooleanSequence.html#3091" class="Bound">i</a> <a id="3111" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3113" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="3118" href="BooleanSequence.html#3082" class="Function">goal</a> <a id="3123" href="BooleanSequence.html#3123" class="Bound">i</a> <a id="3125" class="Symbol">(</a><a id="3126" class="Number">0</a> <a id="3128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3130" href="BooleanSequence.html#3130" class="Bound">i≡n+1</a><a id="3135" class="Symbol">)</a> <a id="3137" class="Symbol">=</a> <a id="3139" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3145" class="Symbol">(λ</a> <a id="3148" href="BooleanSequence.html#3148" class="Bound">x</a> <a id="3150" class="Symbol">→</a> <a id="3152" href="BooleanSequence.html#2854" class="Bound">f</a> <a id="3154" href="BooleanSequence.html#3148" class="Bound">x</a> <a id="3156" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3158" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a><a id="3160" class="Symbol">)</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3167" href="BooleanSequence.html#3130" class="Bound">i≡n+1</a><a id="3172" class="Symbol">)</a> <a id="3174" href="BooleanSequence.html#2999" class="Function">fn+1≡ff</a>
  <a id="3184" href="BooleanSequence.html#3082" class="Function">goal</a> <a id="3189" href="BooleanSequence.html#3189" class="Bound">i</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3196" href="BooleanSequence.html#3196" class="Bound">k</a> <a id="3198" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3200" href="BooleanSequence.html#3200" class="Bound">k+i+1≡n+1</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">=</a> <a id="3213" href="BooleanSequence.html#2938" class="Function">IH</a> <a id="3216" href="BooleanSequence.html#3189" class="Bound">i</a> <a id="3218" class="Symbol">(</a><a id="3219" href="BooleanSequence.html#3196" class="Bound">k</a> <a id="3221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3223" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="3230" href="BooleanSequence.html#3200" class="Bound">k+i+1≡n+1</a><a id="3239" class="Symbol">)</a>


<a id="3243" class="Comment">--</a>
<a id="3246" class="Comment">-- least-true f i = tt  iff  i is the least such that f i = tt</a>
<a id="3309" class="Comment">--</a>
<a id="least-index-true"></a><a id="3312" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="3329" class="Symbol">:</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3340" class="Symbol">)</a> <a id="3342" class="Symbol">→</a> <a id="3344" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3353" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="3370" href="BooleanSequence.html#3370" class="Bound">f</a>  <a id="3373" class="Number">0</a>      <a id="3380" class="Symbol">=</a> <a id="3382" href="BooleanSequence.html#3370" class="Bound">f</a> <a id="3384" class="Number">0</a>
<a id="3386" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="3403" href="BooleanSequence.html#3403" class="Bound">f</a> <a id="3405" class="Symbol">(</a><a id="3406" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3410" href="BooleanSequence.html#3410" class="Bound">n</a><a id="3411" class="Symbol">)</a> <a id="3413" class="Symbol">=</a> <a id="3415" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="3418" class="Symbol">(</a><a id="3419" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="3429" href="BooleanSequence.html#3403" class="Bound">f</a> <a id="3431" href="BooleanSequence.html#3410" class="Bound">n</a><a id="3432" class="Symbol">)</a> <a id="3434" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="3439" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a> <a id="3442" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3447" href="BooleanSequence.html#3403" class="Bound">f</a><a id="3448" class="Symbol">(</a><a id="3449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3453" href="BooleanSequence.html#3410" class="Bound">n</a><a id="3454" class="Symbol">)</a>

<a id="least-index-true-case-tt"></a><a id="3457" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="3482" class="Symbol">:</a> <a id="3484" class="Symbol">(</a><a id="3485" href="BooleanSequence.html#3485" class="Bound">f</a> <a id="3487" class="Symbol">:</a> <a id="3489" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3497" class="Symbol">)</a>
  <a id="3501" class="Symbol">→</a> <a id="3503" class="Symbol">(</a><a id="3504" href="BooleanSequence.html#3504" class="Bound">n</a> <a id="3506" class="Symbol">:</a> <a id="3508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3509" class="Symbol">)</a> <a id="3511" class="Symbol">→</a> <a id="3513" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="3530" href="BooleanSequence.html#3485" class="Bound">f</a> <a id="3532" href="BooleanSequence.html#3504" class="Bound">n</a> <a id="3534" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3536" class="InductiveConstructor">tt</a>
  <a id="3541" class="Symbol">→</a> <a id="3543" class="Symbol">∀</a> <a id="3545" href="BooleanSequence.html#3545" class="Bound">i</a> <a id="3547" class="Symbol">→</a> <a id="3549" href="BooleanSequence.html#3545" class="Bound">i</a> <a id="3551" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3553" href="BooleanSequence.html#3504" class="Bound">n</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="BooleanSequence.html#3485" class="Bound">f</a> <a id="3559" href="BooleanSequence.html#3545" class="Bound">i</a> <a id="3561" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3563" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
<a id="3566" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="3591" href="BooleanSequence.html#3591" class="Bound">f</a> <a id="3593" class="Number">0</a> <a id="3595" href="BooleanSequence.html#3595" class="Bound">p</a> <a id="3597" href="BooleanSequence.html#3597" class="Bound">i</a> <a id="3599" href="BooleanSequence.html#3599" class="Bound">i&lt;0</a> <a id="3603" class="Symbol">=</a> <a id="3605" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="3621" href="BooleanSequence.html#3599" class="Bound">i&lt;0</a><a id="3624" class="Symbol">)</a>
<a id="3626" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="3651" href="BooleanSequence.html#3651" class="Bound">f</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3658" href="BooleanSequence.html#3658" class="Bound">n</a><a id="3659" class="Symbol">)</a> <a id="3661" href="BooleanSequence.html#3661" class="Bound">p</a> <a id="3663" class="Keyword">with</a> <a id="3668" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="3678" href="BooleanSequence.html#3651" class="Bound">f</a> <a id="3680" href="BooleanSequence.html#3658" class="Bound">n</a> <a id="3682" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="3684" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
<a id="3687" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="3712" href="BooleanSequence.html#3712" class="Bound">f</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3719" href="BooleanSequence.html#3719" class="Bound">n</a><a id="3720" class="Symbol">)</a> <a id="3722" href="BooleanSequence.html#3722" class="Bound">p</a> <a id="3724" class="Symbol">|</a> <a id="3726" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3730" href="BooleanSequence.html#3730" class="Bound">q</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3757" href="BooleanSequence.html#3722" class="Bound">p</a> <a id="3759" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3761" href="BooleanSequence.html#3778" class="Function">claim</a><a id="3766" class="Symbol">))</a>
 <a id="3770" class="Keyword">where</a>
  <a id="3778" href="BooleanSequence.html#3778" class="Function">claim</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="3803" href="BooleanSequence.html#3712" class="Bound">f</a> <a id="3805" class="Symbol">(</a><a id="3806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3810" href="BooleanSequence.html#3719" class="Bound">n</a><a id="3811" class="Symbol">)</a> <a id="3813" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3815" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="3820" href="BooleanSequence.html#3778" class="Function">claim</a> <a id="3826" class="Symbol">=</a> <a id="3828" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="3842" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a> <a id="3845" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3850" href="BooleanSequence.html#3712" class="Bound">f</a><a id="3851" class="Symbol">(</a><a id="3852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3856" href="BooleanSequence.html#3719" class="Bound">n</a><a id="3857" class="Symbol">))</a> <a id="3860" href="BooleanSequence.html#3730" class="Bound">q</a>
<a id="3862" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="3887" href="BooleanSequence.html#3887" class="Bound">f</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3894" href="BooleanSequence.html#3894" class="Bound">n</a><a id="3895" class="Symbol">)</a> <a id="3897" href="BooleanSequence.html#3897" class="Bound">p</a> <a id="3899" class="Symbol">|</a> <a id="3901" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3904" href="BooleanSequence.html#3904" class="Bound">¬q</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="BooleanSequence.html#4038" class="Function">goal</a>
 <a id="3915" class="Keyword">where</a>
  <a id="3923" href="BooleanSequence.html#3923" class="Function">q</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="3937" href="BooleanSequence.html#3887" class="Bound">f</a> <a id="3939" href="BooleanSequence.html#3894" class="Bound">n</a> <a id="3941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3943" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="3948" href="BooleanSequence.html#3923" class="Function">q</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="3964" class="Symbol">_</a> <a id="3966" href="BooleanSequence.html#3904" class="Bound">¬q</a>
  <a id="3971" href="BooleanSequence.html#3971" class="Function">claim</a> <a id="3977" class="Symbol">:</a> <a id="3979" class="Symbol">∀</a> <a id="3981" href="BooleanSequence.html#3981" class="Bound">i</a> <a id="3983" class="Symbol">→</a> <a id="3985" href="BooleanSequence.html#3981" class="Bound">i</a> <a id="3987" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3989" href="BooleanSequence.html#3894" class="Bound">n</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="BooleanSequence.html#3887" class="Bound">f</a> <a id="3995" href="BooleanSequence.html#3981" class="Bound">i</a> <a id="3997" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3999" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="4004" href="BooleanSequence.html#3971" class="Function">claim</a> <a id="4010" class="Symbol">=</a> <a id="4012" href="BooleanSequence.html#2468" class="Function">some-true-case-ff</a> <a id="4030" href="BooleanSequence.html#3887" class="Bound">f</a> <a id="4032" href="BooleanSequence.html#3894" class="Bound">n</a> <a id="4034" href="BooleanSequence.html#3923" class="Function">q</a>
  <a id="4038" href="BooleanSequence.html#4038" class="Function">goal</a> <a id="4043" class="Symbol">:</a> <a id="4045" class="Symbol">∀</a> <a id="4047" href="BooleanSequence.html#4047" class="Bound">i</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="BooleanSequence.html#4047" class="Bound">i</a> <a id="4053" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4055" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4059" href="BooleanSequence.html#3894" class="Bound">n</a> <a id="4061" class="Symbol">→</a> <a id="4063" href="BooleanSequence.html#3887" class="Bound">f</a> <a id="4065" href="BooleanSequence.html#4047" class="Bound">i</a> <a id="4067" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4069" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="4074" href="BooleanSequence.html#4038" class="Function">goal</a> <a id="4079" href="BooleanSequence.html#4079" class="Bound">i</a> <a id="4081" href="BooleanSequence.html#4081" class="Bound">i&lt;n+1</a> <a id="4087" class="Symbol">=</a> <a id="4089" href="BooleanSequence.html#3971" class="Function">claim</a> <a id="4095" href="BooleanSequence.html#4079" class="Bound">i</a> <a id="4097" class="Symbol">(</a><a id="4098" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="4110" href="BooleanSequence.html#4081" class="Bound">i&lt;n+1</a><a id="4115" class="Symbol">)</a>

<a id="least-index-true-is-true"></a><a id="4118" href="BooleanSequence.html#4118" class="Function">least-index-true-is-true</a> <a id="4143" class="Symbol">:</a> <a id="4145" class="Symbol">(</a><a id="4146" href="BooleanSequence.html#4146" class="Bound">f</a> <a id="4148" class="Symbol">:</a> <a id="4150" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4152" class="Symbol">→</a> <a id="4154" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4158" class="Symbol">)</a>
  <a id="4162" class="Symbol">→</a> <a id="4164" class="Symbol">(</a><a id="4165" href="BooleanSequence.html#4165" class="Bound">n</a> <a id="4167" class="Symbol">:</a> <a id="4169" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4170" class="Symbol">)</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="4191" href="BooleanSequence.html#4146" class="Bound">f</a> <a id="4193" href="BooleanSequence.html#4165" class="Bound">n</a> <a id="4195" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4197" class="InductiveConstructor">tt</a>
  <a id="4202" class="Symbol">→</a> <a id="4204" href="BooleanSequence.html#4146" class="Bound">f</a> <a id="4206" href="BooleanSequence.html#4165" class="Bound">n</a> <a id="4208" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4210" class="InductiveConstructor">tt</a>
<a id="4213" href="BooleanSequence.html#4118" class="Function">least-index-true-is-true</a> <a id="4238" href="BooleanSequence.html#4238" class="Bound">f</a> <a id="4240" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4245" href="BooleanSequence.html#4245" class="Bound">p</a> <a id="4247" class="Symbol">=</a> <a id="4249" href="BooleanSequence.html#4245" class="Bound">p</a>
<a id="4251" href="BooleanSequence.html#4118" class="Function">least-index-true-is-true</a> <a id="4276" href="BooleanSequence.html#4276" class="Bound">f</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4283" href="BooleanSequence.html#4283" class="Bound">n</a><a id="4284" class="Symbol">)</a> <a id="4286" href="BooleanSequence.html#4286" class="Bound">p</a>  <a id="4289" class="Keyword">with</a> <a id="4294" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="4304" href="BooleanSequence.html#4276" class="Bound">f</a> <a id="4306" href="BooleanSequence.html#4283" class="Bound">n</a>
<a id="4308" class="Symbol">...</a> <a id="4312" class="Symbol">|</a> <a id="4314" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a> <a id="4317" class="Symbol">=</a> <a id="4319" class="Bound">p</a>
<a id="4321" class="Symbol">...</a> <a id="4325" class="Symbol">|</a> <a id="4327" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="4330" class="Symbol">=</a> <a id="4332" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="4350" class="Bound">p</a><a id="4351" class="Symbol">)</a>

<a id="least-index-true-spec-tt&#39;"></a><a id="4354" href="BooleanSequence.html#4354" class="Function">least-index-true-spec-tt&#39;</a> <a id="4380" class="Symbol">:</a> <a id="4382" class="Symbol">(</a><a id="4383" href="BooleanSequence.html#4383" class="Bound">f</a> <a id="4385" class="Symbol">:</a> <a id="4387" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4389" class="Symbol">→</a> <a id="4391" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4395" class="Symbol">)</a>
  <a id="4399" class="Symbol">→</a> <a id="4401" class="Symbol">(</a><a id="4402" href="BooleanSequence.html#4402" class="Bound">n</a> <a id="4404" class="Symbol">:</a> <a id="4406" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4407" class="Symbol">)</a> <a id="4409" class="Symbol">→</a> <a id="4411" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="4421" href="BooleanSequence.html#4383" class="Bound">f</a> <a id="4423" href="BooleanSequence.html#4402" class="Bound">n</a> <a id="4425" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4427" class="InductiveConstructor">tt</a>
  <a id="4432" class="Symbol">→</a> <a id="4434" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4437" href="BooleanSequence.html#4437" class="Bound">i</a> <a id="4439" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4443" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4445" class="Symbol">(</a><a id="4446" href="BooleanSequence.html#4437" class="Bound">i</a> <a id="4448" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4450" href="BooleanSequence.html#4402" class="Bound">n</a><a id="4451" class="Symbol">)</a> <a id="4453" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4455" class="Symbol">(</a><a id="4456" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="4473" href="BooleanSequence.html#4383" class="Bound">f</a> <a id="4475" href="BooleanSequence.html#4437" class="Bound">i</a> <a id="4477" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4479" class="InductiveConstructor">tt</a><a id="4481" class="Symbol">)</a>
<a id="4483" href="BooleanSequence.html#4354" class="Function">least-index-true-spec-tt&#39;</a> <a id="4509" href="BooleanSequence.html#4509" class="Bound">f</a> <a id="4511" class="Number">0</a> <a id="4513" href="BooleanSequence.html#4513" class="Bound">p</a> <a id="4515" class="Symbol">=</a> <a id="4517" class="Number">0</a> <a id="4519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4521" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="4528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4530" href="BooleanSequence.html#4513" class="Bound">p</a>
<a id="4532" href="BooleanSequence.html#4354" class="Function">least-index-true-spec-tt&#39;</a> <a id="4558" href="BooleanSequence.html#4558" class="Bound">f</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4565" href="BooleanSequence.html#4565" class="Bound">n</a><a id="4566" class="Symbol">)</a> <a id="4568" href="BooleanSequence.html#4568" class="Bound">p</a> <a id="4570" class="Keyword">with</a> <a id="4575" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="4585" href="BooleanSequence.html#4558" class="Bound">f</a> <a id="4587" href="BooleanSequence.html#4565" class="Bound">n</a> <a id="4589" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="4591" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
<a id="4594" class="Symbol">...</a> <a id="4598" class="Symbol">|</a> <a id="4600" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4604" href="BooleanSequence.html#4604" class="Bound">q</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4612" href="BooleanSequence.html#4662" class="Function">IH</a> <a id="4615" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4617" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4628" class="Symbol">(</a><a id="4629" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4633" href="BooleanSequence.html#4662" class="Function">IH</a><a id="4635" class="Symbol">))</a> <a id="4638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4640" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4649" href="BooleanSequence.html#4662" class="Function">IH</a><a id="4651" class="Symbol">)</a>
 <a id="4654" class="Keyword">where</a>
  <a id="4662" href="BooleanSequence.html#4662" class="Function">IH</a> <a id="4665" class="Symbol">:</a> <a id="4667" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4670" href="BooleanSequence.html#4670" class="Bound">i</a> <a id="4672" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4674" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4676" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4678" class="Symbol">(</a><a id="4679" href="BooleanSequence.html#4670" class="Bound">i</a> <a id="4681" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4683" class="Bound">n</a><a id="4684" class="Symbol">)</a> <a id="4686" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4688" class="Symbol">(</a><a id="4689" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="4706" class="Bound">f</a> <a id="4708" href="BooleanSequence.html#4670" class="Bound">i</a> <a id="4710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4712" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a><a id="4714" class="Symbol">)</a>
  <a id="4718" href="BooleanSequence.html#4662" class="Function">IH</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="BooleanSequence.html#4354" class="Function">least-index-true-spec-tt&#39;</a> <a id="4749" class="Bound">f</a> <a id="4751" class="Bound">n</a> <a id="4753" href="BooleanSequence.html#4604" class="Bound">q</a>
<a id="4755" class="Symbol">...</a> <a id="4759" class="Symbol">|</a> <a id="4761" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4764" href="BooleanSequence.html#4764" class="Bound">¬q</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4773" class="Bound">n</a> <a id="4775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4777" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="4784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4786" href="BooleanSequence.html#5084" class="Function">claim₃</a>
 <a id="4794" class="Keyword">where</a>
  <a id="4802" href="BooleanSequence.html#4802" class="Function">q</a> <a id="4804" class="Symbol">:</a> <a id="4806" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="4816" class="Bound">f</a> <a id="4818" class="Bound">n</a> <a id="4820" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4822" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="4827" href="BooleanSequence.html#4802" class="Function">q</a> <a id="4829" class="Symbol">=</a> <a id="4831" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="4843" class="Symbol">_</a> <a id="4845" href="BooleanSequence.html#4764" class="Bound">¬q</a>
  <a id="4850" href="BooleanSequence.html#4850" class="Function">claim₀</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="4876" class="Bound">f</a> <a id="4878" class="Symbol">(</a><a id="4879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4883" class="Bound">n</a><a id="4884" class="Symbol">)</a> <a id="4886" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4888" class="Bound">f</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4895" class="Bound">n</a><a id="4896" class="Symbol">)</a>
  <a id="4900" href="BooleanSequence.html#4850" class="Function">claim₀</a> <a id="4907" class="Symbol">=</a> <a id="4909" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4914" class="Symbol">(</a><a id="4915" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="4923" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a> <a id="4926" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="4931" class="Bound">f</a><a id="4932" class="Symbol">(</a><a id="4933" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4937" class="Bound">n</a><a id="4938" class="Symbol">))</a> <a id="4941" href="BooleanSequence.html#4802" class="Function">q</a>
  <a id="4945" href="BooleanSequence.html#4945" class="Function">claim₁</a> <a id="4952" class="Symbol">:</a> <a id="4954" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="4964" class="Bound">f</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4971" class="Bound">n</a><a id="4972" class="Symbol">)</a> <a id="4974" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4976" class="Bound">f</a><a id="4977" class="Symbol">(</a><a id="4978" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4982" class="Bound">n</a><a id="4983" class="Symbol">)</a>
  <a id="4987" href="BooleanSequence.html#4945" class="Function">claim₁</a> <a id="4994" class="Symbol">=</a> <a id="4996" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="5010" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a> <a id="5013" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="5018" class="Bound">f</a><a id="5019" class="Symbol">(</a><a id="5020" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5024" class="Bound">n</a><a id="5025" class="Symbol">))</a> <a id="5028" href="BooleanSequence.html#4802" class="Function">q</a>
  <a id="5032" href="BooleanSequence.html#5032" class="Function">claim₂</a> <a id="5039" class="Symbol">:</a> <a id="5041" class="Bound">f</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5048" class="Bound">n</a><a id="5049" class="Symbol">)</a> <a id="5051" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5053" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
  <a id="5058" href="BooleanSequence.html#5032" class="Function">claim₂</a> <a id="5065" class="Symbol">=</a> <a id="5067" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5071" href="BooleanSequence.html#4945" class="Function">claim₁</a> <a id="5078" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5080" class="Bound">p</a>
  <a id="5084" href="BooleanSequence.html#5084" class="Function">claim₃</a> <a id="5091" class="Symbol">:</a> <a id="5093" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="5110" class="Bound">f</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5117" class="Bound">n</a><a id="5118" class="Symbol">)</a> <a id="5120" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5122" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
  <a id="5127" href="BooleanSequence.html#5084" class="Function">claim₃</a> <a id="5134" class="Symbol">=</a> <a id="5136" href="BooleanSequence.html#4850" class="Function">claim₀</a> <a id="5143" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5145" href="BooleanSequence.html#5032" class="Function">claim₂</a>

<a id="least-index-true-spec-tt"></a><a id="5153" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="5178" class="Symbol">:</a> <a id="5180" class="Symbol">(</a><a id="5181" href="BooleanSequence.html#5181" class="Bound">f</a> <a id="5183" class="Symbol">:</a> <a id="5185" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5187" class="Symbol">→</a> <a id="5189" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5193" class="Symbol">)</a>
  <a id="5197" class="Symbol">→</a> <a id="5199" class="Symbol">(</a><a id="5200" href="BooleanSequence.html#5200" class="Bound">n</a> <a id="5202" class="Symbol">:</a> <a id="5204" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5205" class="Symbol">)</a> <a id="5207" class="Symbol">→</a> <a id="5209" href="BooleanSequence.html#5181" class="Bound">f</a> <a id="5211" href="BooleanSequence.html#5200" class="Bound">n</a> <a id="5213" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5215" class="InductiveConstructor">tt</a>
  <a id="5220" class="Symbol">→</a> <a id="5222" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5225" href="BooleanSequence.html#5225" class="Bound">i</a> <a id="5227" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5229" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5231" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5233" class="Symbol">(</a><a id="5234" href="BooleanSequence.html#5225" class="Bound">i</a> <a id="5236" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="5238" href="BooleanSequence.html#5200" class="Bound">n</a><a id="5239" class="Symbol">)</a> <a id="5241" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5243" class="Symbol">(</a><a id="5244" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="5261" href="BooleanSequence.html#5181" class="Bound">f</a> <a id="5263" href="BooleanSequence.html#5225" class="Bound">i</a> <a id="5265" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5267" class="InductiveConstructor">tt</a><a id="5269" class="Symbol">)</a>
<a id="5271" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="5296" href="BooleanSequence.html#5296" class="Bound">f</a> <a id="5298" href="BooleanSequence.html#5298" class="Bound">n</a> <a id="5300" href="BooleanSequence.html#5300" class="Bound">fn≡tt</a> <a id="5306" class="Symbol">=</a>
  <a id="5310" href="BooleanSequence.html#4354" class="Function">least-index-true-spec-tt&#39;</a> <a id="5336" href="BooleanSequence.html#5296" class="Bound">f</a> <a id="5338" href="BooleanSequence.html#5298" class="Bound">n</a> <a id="5340" class="Symbol">(</a><a id="5341" href="BooleanSequence.html#904" class="Function">some-true-spec-tt</a> <a id="5359" href="BooleanSequence.html#5296" class="Bound">f</a> <a id="5361" href="BooleanSequence.html#5298" class="Bound">n</a> <a id="5363" href="BooleanSequence.html#5300" class="Bound">fn≡tt</a><a id="5368" class="Symbol">)</a>

<a id="least-index-true-spec-ff"></a><a id="5371" href="BooleanSequence.html#5371" class="Function">least-index-true-spec-ff</a> <a id="5396" class="Symbol">:</a> <a id="5398" class="Symbol">(</a><a id="5399" href="BooleanSequence.html#5399" class="Bound">f</a> <a id="5401" class="Symbol">:</a> <a id="5403" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5405" class="Symbol">→</a> <a id="5407" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5411" class="Symbol">)</a>
  <a id="5415" class="Symbol">→</a> <a id="5417" class="Symbol">(</a><a id="5418" href="BooleanSequence.html#5418" class="Bound">n</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5423" class="Symbol">)</a> <a id="5425" class="Symbol">→</a> <a id="5427" class="Symbol">(∀</a> <a id="5430" href="BooleanSequence.html#5430" class="Bound">i</a> <a id="5432" class="Symbol">→</a> <a id="5434" href="BooleanSequence.html#5430" class="Bound">i</a> <a id="5436" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="5438" href="BooleanSequence.html#5418" class="Bound">n</a> <a id="5440" class="Symbol">→</a> <a id="5442" href="BooleanSequence.html#5399" class="Bound">f</a> <a id="5444" href="BooleanSequence.html#5430" class="Bound">i</a> <a id="5446" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5448" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a><a id="5450" class="Symbol">)</a>
  <a id="5454" class="Symbol">→</a> <a id="5456" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="5473" href="BooleanSequence.html#5399" class="Bound">f</a> <a id="5475" href="BooleanSequence.html#5418" class="Bound">n</a> <a id="5477" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5479" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
<a id="5482" href="BooleanSequence.html#5371" class="Function">least-index-true-spec-ff</a> <a id="5507" href="BooleanSequence.html#5507" class="Bound">f</a> <a id="5509" class="Number">0</a> <a id="5511" href="BooleanSequence.html#5511" class="Bound">p</a> <a id="5513" class="Symbol">=</a> <a id="5515" href="BooleanSequence.html#5511" class="Bound">p</a> <a id="5517" class="Number">0</a> <a id="5519" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="5526" href="BooleanSequence.html#5371" class="Function">least-index-true-spec-ff</a> <a id="5551" href="BooleanSequence.html#5551" class="Bound">f</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5558" href="BooleanSequence.html#5558" class="Bound">n</a><a id="5559" class="Symbol">)</a> <a id="5561" href="BooleanSequence.html#5561" class="Bound">p</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="BooleanSequence.html#5809" class="Function">goal</a>
 <a id="5571" class="Keyword">where</a>
  <a id="5579" href="BooleanSequence.html#5579" class="Function">q</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="BooleanSequence.html#780" class="Function">some-true</a> <a id="5593" href="BooleanSequence.html#5551" class="Bound">f</a> <a id="5595" href="BooleanSequence.html#5558" class="Bound">n</a> <a id="5597" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5599" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="5604" href="BooleanSequence.html#5579" class="Function">q</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="BooleanSequence.html#1973" class="Function">some-true-spec-ff</a> <a id="5626" href="BooleanSequence.html#5551" class="Bound">f</a> <a id="5628" href="BooleanSequence.html#5558" class="Bound">n</a> <a id="5630" class="Symbol">(λ</a> <a id="5633" href="BooleanSequence.html#5633" class="Bound">i</a> <a id="5635" href="BooleanSequence.html#5635" class="Bound">i≤n</a> <a id="5639" class="Symbol">→</a> <a id="5641" href="BooleanSequence.html#5561" class="Bound">p</a> <a id="5643" href="BooleanSequence.html#5633" class="Bound">i</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="5652" href="BooleanSequence.html#5635" class="Bound">i≤n</a><a id="5655" class="Symbol">))</a>
  <a id="5660" href="BooleanSequence.html#5660" class="Function">claim₀</a> <a id="5667" class="Symbol">:</a> <a id="5669" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="5686" href="BooleanSequence.html#5551" class="Bound">f</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5693" href="BooleanSequence.html#5558" class="Bound">n</a><a id="5694" class="Symbol">)</a> <a id="5696" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5698" href="BooleanSequence.html#5551" class="Bound">f</a> <a id="5700" class="Symbol">(</a><a id="5701" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5705" href="BooleanSequence.html#5558" class="Bound">n</a><a id="5706" class="Symbol">)</a>
  <a id="5710" href="BooleanSequence.html#5660" class="Function">claim₀</a> <a id="5717" class="Symbol">=</a> <a id="5719" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="5733" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a> <a id="5736" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="5741" href="BooleanSequence.html#5551" class="Bound">f</a><a id="5742" class="Symbol">(</a><a id="5743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5747" href="BooleanSequence.html#5558" class="Bound">n</a><a id="5748" class="Symbol">))</a> <a id="5751" href="BooleanSequence.html#5579" class="Function">q</a>
  <a id="5755" href="BooleanSequence.html#5755" class="Function">claim₁</a> <a id="5762" class="Symbol">:</a> <a id="5764" href="BooleanSequence.html#5551" class="Bound">f</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5771" href="BooleanSequence.html#5558" class="Bound">n</a><a id="5772" class="Symbol">)</a> <a id="5774" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5776" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="5781" href="BooleanSequence.html#5755" class="Function">claim₁</a> <a id="5788" class="Symbol">=</a> <a id="5790" href="BooleanSequence.html#5561" class="Bound">p</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5797" href="BooleanSequence.html#5558" class="Bound">n</a><a id="5798" class="Symbol">)</a> <a id="5800" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
  <a id="5809" href="BooleanSequence.html#5809" class="Function">goal</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="5833" href="BooleanSequence.html#5551" class="Bound">f</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5840" href="BooleanSequence.html#5558" class="Bound">n</a><a id="5841" class="Symbol">)</a> <a id="5843" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5845" href="BooleanSequence.html#470" class="InductiveConstructor">ff</a>
  <a id="5850" href="BooleanSequence.html#5809" class="Function">goal</a> <a id="5855" class="Symbol">=</a> <a id="5857" href="BooleanSequence.html#5660" class="Function">claim₀</a> <a id="5864" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5866" href="BooleanSequence.html#5755" class="Function">claim₁</a>


<a id="5875" class="Comment">----------------</a>
<a id="5892" class="Comment">-- It is decidable to get true in a finite segment of a countable sequence.</a>
<a id="dec-true-below"></a><a id="5968" href="BooleanSequence.html#5968" class="Function">dec-true-below</a> <a id="5983" class="Symbol">:</a> <a id="5985" class="Symbol">(</a><a id="5986" href="BooleanSequence.html#5986" class="Bound">n</a> <a id="5988" class="Symbol">:</a> <a id="5990" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5991" class="Symbol">)</a> <a id="5993" class="Symbol">→</a> <a id="5995" class="Symbol">(</a><a id="5996" href="BooleanSequence.html#5996" class="Bound">s</a> <a id="5998" class="Symbol">:</a> <a id="6000" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6002" class="Symbol">→</a> <a id="6004" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6008" class="Symbol">)</a> <a id="6010" class="Symbol">→</a> <a id="6012" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6019" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6021" class="Symbol">(λ</a> <a id="6024" href="BooleanSequence.html#6024" class="Bound">k</a>  <a id="6027" class="Symbol">→</a> <a id="6029" class="Symbol">(</a><a id="6030" href="BooleanSequence.html#6024" class="Bound">k</a> <a id="6032" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6034" href="BooleanSequence.html#5986" class="Bound">n</a><a id="6035" class="Symbol">)</a> <a id="6037" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6039" class="Symbol">(</a><a id="6040" href="BooleanSequence.html#5996" class="Bound">s</a> <a id="6042" href="BooleanSequence.html#6024" class="Bound">k</a> <a id="6044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6046" class="InductiveConstructor">tt</a><a id="6048" class="Symbol">)))</a>
<a id="6052" href="BooleanSequence.html#5968" class="Function">dec-true-below</a> <a id="6067" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6072" href="BooleanSequence.html#6072" class="Bound">s</a> <a id="6074" class="Keyword">with</a> <a id="6079" href="BooleanSequence.html#6072" class="Bound">s</a> <a id="6081" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6086" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="6088" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
<a id="6091" class="Symbol">...</a> <a id="6095" class="Symbol">|</a> <a id="6097" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6101" href="BooleanSequence.html#6101" class="Bound">z</a> <a id="6103" class="Symbol">=</a>  <a id="6106" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6118" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a> <a id="6125" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6127" href="BooleanSequence.html#6101" class="Bound">z</a><a id="6128" class="Symbol">)</a>
<a id="6130" class="Symbol">...</a> <a id="6134" class="Symbol">|</a> <a id="6136" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="6140" href="BooleanSequence.html#6140" class="Bound">z&#39;</a> <a id="6143" class="Symbol">=</a> <a id="6145" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6148" href="BooleanSequence.html#6159" class="Function">h</a>
 <a id="6151" class="Keyword">where</a>
  <a id="6159" href="BooleanSequence.html#6159" class="Function">h</a> <a id="6161" class="Symbol">:</a> <a id="6163" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="6165" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6167" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6169" class="Symbol">(λ</a> <a id="6172" href="BooleanSequence.html#6172" class="Bound">k</a>  <a id="6175" class="Symbol">→</a> <a id="6177" class="Symbol">(</a><a id="6178" href="BooleanSequence.html#6172" class="Bound">k</a> <a id="6180" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6186" class="Symbol">)</a> <a id="6188" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6190" class="Symbol">(</a><a id="6191" class="Bound">s</a> <a id="6193" href="BooleanSequence.html#6172" class="Bound">k</a> <a id="6195" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6197" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a><a id="6199" class="Symbol">))</a>
  <a id="6204" href="BooleanSequence.html#6159" class="Function">h</a> <a id="6206" class="Symbol">(</a><a id="6207" href="BooleanSequence.html#6207" class="Bound">k</a> <a id="6209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6211" href="BooleanSequence.html#6211" class="Bound">l</a> <a id="6213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6215" href="BooleanSequence.html#6215" class="Bound">p</a><a id="6216" class="Symbol">)</a> <a id="6218" class="Symbol">=</a> <a id="6220" href="BooleanSequence.html#6140" class="Bound">z&#39;</a> <a id="6223" class="Symbol">(</a><a id="6224" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6230" class="Symbol">(λ</a> <a id="6233" href="BooleanSequence.html#6233" class="Bound">-</a> <a id="6235" class="Symbol">→</a> <a id="6237" class="Bound">s</a> <a id="6239" href="BooleanSequence.html#6233" class="Bound">-</a> <a id="6241" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6243" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Cubical.Data.Nat.Order.html#3617" class="Function">≤0→≡0</a> <a id="6254" href="BooleanSequence.html#6211" class="Bound">l</a><a id="6255" class="Symbol">)</a> <a id="6257" href="BooleanSequence.html#6215" class="Bound">p</a><a id="6258" class="Symbol">)</a>
<a id="6260" href="BooleanSequence.html#5968" class="Function">dec-true-below</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6280" href="BooleanSequence.html#6280" class="Bound">n</a><a id="6281" class="Symbol">)</a> <a id="6283" href="BooleanSequence.html#6283" class="Bound">s</a> <a id="6285" class="Keyword">with</a> <a id="6290" href="BooleanSequence.html#5968" class="Function">dec-true-below</a> <a id="6305" href="BooleanSequence.html#6280" class="Bound">n</a> <a id="6307" href="BooleanSequence.html#6283" class="Bound">s</a>
<a id="6309" class="Symbol">...</a> <a id="6313" class="Symbol">|</a> <a id="6315" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6319" class="Symbol">(</a><a id="6320" href="BooleanSequence.html#6320" class="Bound">k</a> <a id="6322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6324" href="BooleanSequence.html#6324" class="Bound">l</a> <a id="6326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6328" href="BooleanSequence.html#6328" class="Bound">p</a><a id="6329" class="Symbol">)</a>  <a id="6332" class="Symbol">=</a> <a id="6334" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6338" class="Symbol">(</a><a id="6339" href="BooleanSequence.html#6320" class="Bound">k</a> <a id="6341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6343" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="6349" href="BooleanSequence.html#6324" class="Bound">l</a> <a id="6351" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6353" href="BooleanSequence.html#6328" class="Bound">p</a><a id="6354" class="Symbol">)</a>
<a id="6356" class="Symbol">...</a> <a id="6360" class="Symbol">|</a> <a id="6362" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="6366" href="BooleanSequence.html#6366" class="Bound">z&#39;</a> <a id="6369" class="Keyword">with</a> <a id="6374" class="Bound">s</a> <a id="6376" class="Symbol">(</a><a id="6377" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6381" class="Bound">n</a><a id="6382" class="Symbol">)</a> <a id="6384" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="6386" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a>
<a id="6389" class="Symbol">...</a> <a id="6393" class="Symbol">|</a> <a id="6395" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6399" href="BooleanSequence.html#6399" class="Bound">y</a> <a id="6401" class="Symbol">=</a> <a id="6403" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6412" class="Bound">n</a> <a id="6414" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6416" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="6423" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6425" href="BooleanSequence.html#6399" class="Bound">y</a><a id="6426" class="Symbol">)</a>
<a id="6428" class="Symbol">...</a> <a id="6432" class="Symbol">|</a> <a id="6434" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="6438" href="BooleanSequence.html#6438" class="Bound">y&#39;</a> <a id="6441" class="Symbol">=</a> <a id="6443" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6446" href="BooleanSequence.html#6457" class="Function">h</a>
 <a id="6449" class="Keyword">where</a>
  <a id="6457" href="BooleanSequence.html#6457" class="Function">h</a> <a id="6459" class="Symbol">:</a> <a id="6461" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="6463" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6465" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6467" class="Symbol">(λ</a> <a id="6470" href="BooleanSequence.html#6470" class="Bound">k</a>  <a id="6473" class="Symbol">→</a> <a id="6475" class="Symbol">((</a><a id="6477" href="BooleanSequence.html#6470" class="Bound">k</a> <a id="6479" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6481" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6485" class="Bound">n</a><a id="6486" class="Symbol">)</a> <a id="6488" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6490" class="Symbol">(</a><a id="6491" class="Bound">s</a> <a id="6493" href="BooleanSequence.html#6470" class="Bound">k</a> <a id="6495" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6497" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a><a id="6499" class="Symbol">)))</a>
  <a id="6505" href="BooleanSequence.html#6457" class="Function">h</a> <a id="6507" class="Symbol">(</a><a id="6508" href="BooleanSequence.html#6508" class="Bound">k</a> <a id="6510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6512" href="BooleanSequence.html#6512" class="Bound">l</a> <a id="6514" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6516" href="BooleanSequence.html#6516" class="Bound">p</a><a id="6517" class="Symbol">)</a> <a id="6519" class="Symbol">=</a> <a id="6521" class="Bound">z&#39;</a> <a id="6524" class="Symbol">(</a><a id="6525" href="BooleanSequence.html#6508" class="Bound">k</a> <a id="6527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6529" href="Cubical.Data.Nat.Order.html#11290" class="Function">≤-suc-≢</a> <a id="6537" href="BooleanSequence.html#6512" class="Bound">l</a> <a id="6539" href="BooleanSequence.html#6560" class="Function">h&#39;</a> <a id="6542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6544" href="BooleanSequence.html#6516" class="Bound">p</a><a id="6545" class="Symbol">)</a>
   <a id="6550" class="Keyword">where</a>
    <a id="6560" href="BooleanSequence.html#6560" class="Function">h&#39;</a> <a id="6563" class="Symbol">:</a> <a id="6565" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="6567" href="BooleanSequence.html#6508" class="Bound">k</a> <a id="6569" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6575" class="Bound">n</a>
    <a id="6581" href="BooleanSequence.html#6560" class="Function">h&#39;</a> <a id="6584" href="BooleanSequence.html#6584" class="Bound">e</a> <a id="6586" class="Symbol">=</a> <a id="6588" href="BooleanSequence.html#6438" class="Bound">y&#39;</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6598" class="Symbol">(λ</a> <a id="6601" href="BooleanSequence.html#6601" class="Bound">-</a> <a id="6603" class="Symbol">→</a> <a id="6605" class="Bound">s</a> <a id="6607" href="BooleanSequence.html#6601" class="Bound">-</a> <a id="6609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6611" href="BooleanSequence.html#457" class="InductiveConstructor">tt</a><a id="6613" class="Symbol">)</a> <a id="6615" href="BooleanSequence.html#6584" class="Bound">e</a> <a id="6617" href="BooleanSequence.html#6516" class="Bound">p</a><a id="6618" class="Symbol">)</a>

<a id="dec-∃-true-below"></a><a id="6621" href="BooleanSequence.html#6621" class="Function">dec-∃-true-below</a> <a id="6638" class="Symbol">:</a> <a id="6640" class="Symbol">(</a><a id="6641" href="BooleanSequence.html#6641" class="Bound">n</a> <a id="6643" class="Symbol">:</a> <a id="6645" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6646" class="Symbol">)</a> <a id="6648" class="Symbol">→</a> <a id="6650" class="Symbol">(</a><a id="6651" href="BooleanSequence.html#6651" class="Bound">s</a> <a id="6653" class="Symbol">:</a> <a id="6655" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6663" class="Symbol">)</a> <a id="6665" class="Symbol">→</a> <a id="6667" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6671" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="6673" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6675" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6677" class="Symbol">(λ</a> <a id="6680" href="BooleanSequence.html#6680" class="Bound">k</a>  <a id="6683" class="Symbol">→</a> <a id="6685" class="Symbol">(</a><a id="6686" href="BooleanSequence.html#6680" class="Bound">k</a> <a id="6688" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6690" href="BooleanSequence.html#6641" class="Bound">n</a><a id="6691" class="Symbol">)</a> <a id="6693" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6695" class="Symbol">(</a><a id="6696" href="BooleanSequence.html#6651" class="Bound">s</a> <a id="6698" href="BooleanSequence.html#6680" class="Bound">k</a> <a id="6700" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6702" class="InductiveConstructor">tt</a><a id="6704" class="Symbol">))</a> <a id="6707" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="6709" href="BooleanSequence.html#6621" class="Function">dec-∃-true-below</a> <a id="6726" href="BooleanSequence.html#6726" class="Bound">n</a> <a id="6728" href="BooleanSequence.html#6728" class="Bound">s</a> <a id="6730" class="Keyword">with</a> <a id="6735" href="BooleanSequence.html#5968" class="Function">dec-true-below</a> <a id="6750" href="BooleanSequence.html#6726" class="Bound">n</a> <a id="6752" href="BooleanSequence.html#6728" class="Bound">s</a>
<a id="6754" class="Symbol">...</a> <a id="6758" class="Symbol">|</a> <a id="6760" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6764" href="BooleanSequence.html#6764" class="Bound">v</a> <a id="6766" class="Symbol">=</a> <a id="6768" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6772" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6774" href="BooleanSequence.html#6764" class="Bound">v</a> <a id="6776" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="6778" class="Symbol">...</a> <a id="6782" class="Symbol">|</a> <a id="6784" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="6788" href="BooleanSequence.html#6788" class="Bound">v&#39;</a> <a id="6791" class="Symbol">=</a> <a id="6793" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6796" class="Symbol">(λ</a> <a id="6799" href="BooleanSequence.html#6799" class="Bound">x</a> <a id="6801" class="Symbol">→</a> <a id="6803" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6810" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="6817" href="BooleanSequence.html#6788" class="Bound">v&#39;</a> <a id="6820" href="BooleanSequence.html#6799" class="Bound">x</a><a id="6821" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.AlternativeDefinition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.AlternativeDefinition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- An alternative definition of Brouwer trees</a>
<a id="148" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="250" class="Symbol">{-#</a> <a id="254" class="Keyword">OPTIONS</a> <a id="262" class="Pragma">--cubical</a> <a id="272" class="Pragma">--erasure</a> <a id="282" class="Pragma">--guardedness</a> <a id="296" class="Symbol">#-}</a>

<a id="301" class="Comment">{- This file presents an alternative definition of Brouwer trees.
   The difference to our main definition of Brouwer trees is:
   * The main definition uses a constructors
     `bisim` and `trunc` which ensure that weakly bisimilar
     sequences have equal limits, and that the type of
     Brouwer trees is a set.
   * This alternative definition instead directly uses a
     constructor `antisym`.
   Here, we show that the two definitions are equivalent.
-}</a>

<a id="765" class="Keyword">module</a> <a id="772" href="BrouwerTree.AlternativeDefinition.html" class="Module">BrouwerTree.AlternativeDefinition</a> <a id="806" class="Keyword">where</a>

<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="853" class="Keyword">open</a> <a id="858" class="Keyword">import</a> <a id="865" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="975" class="Keyword">open</a> <a id="980" class="Keyword">import</a> <a id="987" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="1046" class="Keyword">open</a> <a id="1051" class="Keyword">import</a> <a id="1058" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="1078" class="Keyword">open</a> <a id="1083" class="Keyword">import</a> <a id="1090" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
  <a id="1117" class="Keyword">using</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a><a id="1134" class="Symbol">;</a> <a id="1136" href="Cubical.Relation.Nullary.Properties.html#5833" class="Function">HSeparated→isSet</a><a id="1152" class="Symbol">)</a>

<a id="1155" class="Keyword">open</a> <a id="1160" class="Keyword">import</a> <a id="1167" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="1178" class="Keyword">open</a> <a id="1183" class="Keyword">import</a> <a id="1190" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="1207" class="Keyword">open</a> <a id="1212" class="Keyword">import</a> <a id="1219" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="1242" class="Keyword">open</a> <a id="1247" class="Keyword">import</a> <a id="1254" href="BrouwerTree.Code.html" class="Module">BrouwerTree.Code</a>
<a id="1271" class="Keyword">open</a> <a id="1276" class="Keyword">import</a> <a id="1283" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>

<a id="1309" class="Comment">{- The alternative definition -}</a>

<a id="1343" class="Keyword">mutual</a>
  <a id="1352" class="Keyword">data</a> <a id="Brw&#39;"></a><a id="1357" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1369" class="Keyword">where</a>
    <a id="Brw&#39;.zero&#39;"></a><a id="1379" href="BrouwerTree.AlternativeDefinition.html#1379" class="InductiveConstructor">zero&#39;</a>    <a id="1388" class="Symbol">:</a> <a id="1390" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a>
    <a id="Brw&#39;.succ&#39;"></a><a id="1399" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a>    <a id="1408" class="Symbol">:</a> <a id="1410" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="1415" class="Symbol">-&gt;</a> <a id="1418" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a>
    <a id="Brw&#39;.limit&#39;"></a><a id="1427" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a>   <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">(</a><a id="1439" href="BrouwerTree.AlternativeDefinition.html#1439" class="Bound">f</a> <a id="1441" class="Symbol">:</a> <a id="1443" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1445" class="Symbol">-&gt;</a> <a id="1448" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">{</a><a id="1455" href="BrouwerTree.AlternativeDefinition.html#1455" class="Bound">f↑</a> <a id="1458" class="Symbol">:</a> <a id="1460" href="BrouwerTree.AlternativeDefinition.html#1970" class="Function">increasing&#39;</a> <a id="1472" href="BrouwerTree.AlternativeDefinition.html#1439" class="Bound">f</a><a id="1473" class="Symbol">}</a> <a id="1475" class="Symbol">-&gt;</a> <a id="1478" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a>
    <a id="Brw&#39;.antisym&#39;"></a><a id="1487" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="1496" class="Symbol">:</a> <a id="1498" class="Symbol">∀</a> <a id="1500" class="Symbol">{</a><a id="1501" href="BrouwerTree.AlternativeDefinition.html#1501" class="Bound">x</a> <a id="1503" href="BrouwerTree.AlternativeDefinition.html#1503" class="Bound">y</a><a id="1504" class="Symbol">}</a> <a id="1506" class="Symbol">-&gt;</a> <a id="1509" href="BrouwerTree.AlternativeDefinition.html#1501" class="Bound">x</a> <a id="1511" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1514" href="BrouwerTree.AlternativeDefinition.html#1503" class="Bound">y</a> <a id="1516" class="Symbol">-&gt;</a> <a id="1519" href="BrouwerTree.AlternativeDefinition.html#1503" class="Bound">y</a> <a id="1521" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1524" href="BrouwerTree.AlternativeDefinition.html#1501" class="Bound">x</a> <a id="1526" class="Symbol">-&gt;</a> <a id="1529" href="BrouwerTree.AlternativeDefinition.html#1501" class="Bound">x</a> <a id="1531" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1533" href="BrouwerTree.AlternativeDefinition.html#1503" class="Bound">y</a>

  <a id="1538" class="Keyword">data</a> <a id="_≤&#39;_"></a><a id="1543" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">_≤&#39;_</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="1555" class="Symbol">-&gt;</a> <a id="1558" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="1563" class="Symbol">-&gt;</a> <a id="1566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1571" class="Keyword">where</a>
    <a id="_≤&#39;_.≤-zero&#39;"></a><a id="1581" href="BrouwerTree.AlternativeDefinition.html#1581" class="InductiveConstructor">≤-zero&#39;</a>    <a id="1592" class="Symbol">:</a> <a id="1594" class="Symbol">∀</a> <a id="1596" class="Symbol">{</a><a id="1597" href="BrouwerTree.AlternativeDefinition.html#1597" class="Bound">x</a><a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="BrouwerTree.AlternativeDefinition.html#1379" class="InductiveConstructor">zero&#39;</a> <a id="1608" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1611" href="BrouwerTree.AlternativeDefinition.html#1597" class="Bound">x</a>
    <a id="_≤&#39;_.≤-trans&#39;"></a><a id="1617" href="BrouwerTree.AlternativeDefinition.html#1617" class="InductiveConstructor">≤-trans&#39;</a>   <a id="1628" class="Symbol">:</a> <a id="1630" class="Symbol">∀</a> <a id="1632" class="Symbol">{</a><a id="1633" href="BrouwerTree.AlternativeDefinition.html#1633" class="Bound">x</a> <a id="1635" href="BrouwerTree.AlternativeDefinition.html#1635" class="Bound">y</a> <a id="1637" href="BrouwerTree.AlternativeDefinition.html#1637" class="Bound">z</a><a id="1638" class="Symbol">}</a> <a id="1640" class="Symbol">-&gt;</a> <a id="1643" href="BrouwerTree.AlternativeDefinition.html#1633" class="Bound">x</a> <a id="1645" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1648" href="BrouwerTree.AlternativeDefinition.html#1635" class="Bound">y</a> <a id="1650" class="Symbol">-&gt;</a> <a id="1653" href="BrouwerTree.AlternativeDefinition.html#1635" class="Bound">y</a> <a id="1655" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1658" href="BrouwerTree.AlternativeDefinition.html#1637" class="Bound">z</a> <a id="1660" class="Symbol">-&gt;</a> <a id="1663" href="BrouwerTree.AlternativeDefinition.html#1633" class="Bound">x</a> <a id="1665" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1668" href="BrouwerTree.AlternativeDefinition.html#1637" class="Bound">z</a>
    <a id="_≤&#39;_.succ-mono&#39;"></a><a id="1674" href="BrouwerTree.AlternativeDefinition.html#1674" class="InductiveConstructor">succ-mono&#39;</a> <a id="1685" class="Symbol">:</a> <a id="1687" class="Symbol">∀</a> <a id="1689" class="Symbol">{</a><a id="1690" href="BrouwerTree.AlternativeDefinition.html#1690" class="Bound">x</a> <a id="1692" href="BrouwerTree.AlternativeDefinition.html#1692" class="Bound">y</a><a id="1693" class="Symbol">}</a> <a id="1695" class="Symbol">-&gt;</a> <a id="1698" href="BrouwerTree.AlternativeDefinition.html#1690" class="Bound">x</a> <a id="1700" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1703" href="BrouwerTree.AlternativeDefinition.html#1692" class="Bound">y</a> <a id="1705" class="Symbol">-&gt;</a> <a id="1708" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="1714" href="BrouwerTree.AlternativeDefinition.html#1690" class="Bound">x</a> <a id="1716" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1719" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="1725" href="BrouwerTree.AlternativeDefinition.html#1692" class="Bound">y</a>
    <a id="_≤&#39;_.cocone&#39;"></a><a id="1731" href="BrouwerTree.AlternativeDefinition.html#1731" class="InductiveConstructor">cocone&#39;</a>    <a id="1742" class="Symbol">:</a> <a id="1744" class="Symbol">∀</a> <a id="1746" href="BrouwerTree.AlternativeDefinition.html#1746" class="Bound">f</a> <a id="1748" class="Symbol">{</a><a id="1749" href="BrouwerTree.AlternativeDefinition.html#1749" class="Bound">f↑</a><a id="1751" class="Symbol">}</a> <a id="1753" href="BrouwerTree.AlternativeDefinition.html#1753" class="Bound">k</a> <a id="1755" class="Symbol">{</a><a id="1756" href="BrouwerTree.AlternativeDefinition.html#1756" class="Bound">x</a><a id="1757" class="Symbol">}</a> <a id="1759" class="Symbol">-&gt;</a> <a id="1762" href="BrouwerTree.AlternativeDefinition.html#1756" class="Bound">x</a> <a id="1764" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1767" href="BrouwerTree.AlternativeDefinition.html#1746" class="Bound">f</a> <a id="1769" href="BrouwerTree.AlternativeDefinition.html#1753" class="Bound">k</a> <a id="1771" class="Symbol">-&gt;</a> <a id="1774" href="BrouwerTree.AlternativeDefinition.html#1756" class="Bound">x</a> <a id="1776" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1779" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="1786" href="BrouwerTree.AlternativeDefinition.html#1746" class="Bound">f</a> <a id="1788" class="Symbol">{</a><a id="1789" href="BrouwerTree.AlternativeDefinition.html#1749" class="Bound">f↑</a><a id="1791" class="Symbol">}</a>
    <a id="_≤&#39;_.limiting&#39;"></a><a id="1797" href="BrouwerTree.AlternativeDefinition.html#1797" class="InductiveConstructor">limiting&#39;</a>  <a id="1808" class="Symbol">:</a> <a id="1810" class="Symbol">∀</a> <a id="1812" href="BrouwerTree.AlternativeDefinition.html#1812" class="Bound">f</a> <a id="1814" class="Symbol">{</a><a id="1815" href="BrouwerTree.AlternativeDefinition.html#1815" class="Bound">f↑</a> <a id="1818" href="BrouwerTree.AlternativeDefinition.html#1818" class="Bound">x</a><a id="1819" class="Symbol">}</a> <a id="1821" class="Symbol">-&gt;</a> <a id="1824" class="Symbol">((</a><a id="1826" href="BrouwerTree.AlternativeDefinition.html#1826" class="Bound">k</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">-&gt;</a> <a id="1836" href="BrouwerTree.AlternativeDefinition.html#1812" class="Bound">f</a> <a id="1838" href="BrouwerTree.AlternativeDefinition.html#1826" class="Bound">k</a> <a id="1840" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1843" href="BrouwerTree.AlternativeDefinition.html#1818" class="Bound">x</a><a id="1844" class="Symbol">)</a> <a id="1846" class="Symbol">-&gt;</a> <a id="1849" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="1856" href="BrouwerTree.AlternativeDefinition.html#1812" class="Bound">f</a> <a id="1858" class="Symbol">{</a><a id="1859" href="BrouwerTree.AlternativeDefinition.html#1815" class="Bound">f↑</a><a id="1861" class="Symbol">}</a> <a id="1863" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1866" href="BrouwerTree.AlternativeDefinition.html#1818" class="Bound">x</a>
    <a id="_≤&#39;_.≤-trunc&#39;"></a><a id="1872" href="BrouwerTree.AlternativeDefinition.html#1872" class="InductiveConstructor">≤-trunc&#39;</a>   <a id="1883" class="Symbol">:</a> <a id="1885" class="Symbol">∀</a> <a id="1887" class="Symbol">{</a><a id="1888" href="BrouwerTree.AlternativeDefinition.html#1888" class="Bound">x</a> <a id="1890" href="BrouwerTree.AlternativeDefinition.html#1890" class="Bound">y</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">-&gt;</a> <a id="1896" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1903" class="Symbol">(</a><a id="1904" href="BrouwerTree.AlternativeDefinition.html#1888" class="Bound">x</a> <a id="1906" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1909" href="BrouwerTree.AlternativeDefinition.html#1890" class="Bound">y</a><a id="1910" class="Symbol">)</a>

  <a id="_&lt;&#39;_"></a><a id="1915" href="BrouwerTree.AlternativeDefinition.html#1915" class="Function Operator">_&lt;&#39;_</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="1927" class="Symbol">-&gt;</a> <a id="1930" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="1935" class="Symbol">-&gt;</a> <a id="1938" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="1945" href="BrouwerTree.AlternativeDefinition.html#1945" class="Bound">x</a> <a id="1947" href="BrouwerTree.AlternativeDefinition.html#1915" class="Function Operator">&lt;&#39;</a> <a id="1950" href="BrouwerTree.AlternativeDefinition.html#1950" class="Bound">y</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="1960" href="BrouwerTree.AlternativeDefinition.html#1945" class="Bound">x</a> <a id="1962" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="1965" href="BrouwerTree.AlternativeDefinition.html#1950" class="Bound">y</a>

  <a id="increasing&#39;"></a><a id="1970" href="BrouwerTree.AlternativeDefinition.html#1970" class="Function">increasing&#39;</a> <a id="1982" class="Symbol">:</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">-&gt;</a> <a id="1998" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="2005" href="BrouwerTree.AlternativeDefinition.html#1970" class="Function">increasing&#39;</a> <a id="2017" href="BrouwerTree.AlternativeDefinition.html#2017" class="Bound">f</a> <a id="2019" class="Symbol">=</a> <a id="2021" class="Symbol">∀</a> <a id="2023" href="BrouwerTree.AlternativeDefinition.html#2023" class="Bound">k</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="BrouwerTree.AlternativeDefinition.html#2017" class="Bound">f</a> <a id="2029" href="BrouwerTree.AlternativeDefinition.html#2023" class="Bound">k</a> <a id="2031" href="BrouwerTree.AlternativeDefinition.html#1915" class="Function Operator">&lt;&#39;</a> <a id="2034" href="BrouwerTree.AlternativeDefinition.html#2017" class="Bound">f</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2041" href="BrouwerTree.AlternativeDefinition.html#2023" class="Bound">k</a><a id="2042" class="Symbol">)</a>

<a id="Brw&#39;-ind"></a><a id="2045" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2054" class="Symbol">:</a> <a id="2056" class="Symbol">∀</a> <a id="2058" class="Symbol">{</a><a id="2059" href="BrouwerTree.AlternativeDefinition.html#2059" class="Bound">a</a><a id="2060" class="Symbol">}</a> <a id="2062" class="Symbol">→</a>
             <a id="2077" class="Symbol">(</a><a id="2078" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2094" href="BrouwerTree.AlternativeDefinition.html#2059" class="Bound">a</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">→</a>
             <a id="2112" class="Symbol">(</a><a id="2113" href="BrouwerTree.AlternativeDefinition.html#2113" class="Bound">P-prop</a> <a id="2120" class="Symbol">:</a> <a id="2122" class="Symbol">(</a><a id="2123" href="BrouwerTree.AlternativeDefinition.html#2123" class="Bound">x</a> <a id="2125" class="Symbol">:</a> <a id="2127" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2142" class="Symbol">(</a><a id="2143" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2145" href="BrouwerTree.AlternativeDefinition.html#2123" class="Bound">x</a><a id="2146" class="Symbol">))</a> <a id="2149" class="Symbol">→</a>
             <a id="2164" class="Symbol">(</a><a id="2165" href="BrouwerTree.AlternativeDefinition.html#2165" class="Bound">z</a> <a id="2167" class="Symbol">:</a> <a id="2169" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2171" href="BrouwerTree.AlternativeDefinition.html#1379" class="InductiveConstructor">zero&#39;</a><a id="2176" class="Symbol">)</a> <a id="2178" class="Symbol">→</a>
             <a id="2193" class="Symbol">(</a><a id="2194" href="BrouwerTree.AlternativeDefinition.html#2194" class="Bound">s</a> <a id="2196" class="Symbol">:</a> <a id="2198" class="Symbol">{</a><a id="2199" href="BrouwerTree.AlternativeDefinition.html#2199" class="Bound">x</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a><a id="2207" class="Symbol">}</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2213" href="BrouwerTree.AlternativeDefinition.html#2199" class="Bound">x</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2219" class="Symbol">(</a><a id="2220" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="2226" href="BrouwerTree.AlternativeDefinition.html#2199" class="Bound">x</a><a id="2227" class="Symbol">))</a> <a id="2230" class="Symbol">→</a>
             <a id="2245" class="Symbol">(</a><a id="2246" href="BrouwerTree.AlternativeDefinition.html#2246" class="Bound">l</a> <a id="2248" class="Symbol">:</a> <a id="2250" class="Symbol">∀</a> <a id="2252" class="Symbol">{</a><a id="2253" href="BrouwerTree.AlternativeDefinition.html#2253" class="Bound">f</a> <a id="2255" href="BrouwerTree.AlternativeDefinition.html#2255" class="Bound">f↑</a><a id="2257" class="Symbol">}</a> <a id="2259" class="Symbol">→</a> <a id="2261" class="Symbol">((</a><a id="2263" href="BrouwerTree.AlternativeDefinition.html#2263" class="Bound">k</a> <a id="2265" class="Symbol">:</a> <a id="2267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2274" class="Symbol">(</a><a id="2275" href="BrouwerTree.AlternativeDefinition.html#2253" class="Bound">f</a> <a id="2277" href="BrouwerTree.AlternativeDefinition.html#2263" class="Bound">k</a><a id="2278" class="Symbol">))</a> <a id="2281" class="Symbol">→</a> <a id="2283" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2285" class="Symbol">(</a><a id="2286" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="2293" href="BrouwerTree.AlternativeDefinition.html#2253" class="Bound">f</a> <a id="2295" class="Symbol">{</a><a id="2296" href="BrouwerTree.AlternativeDefinition.html#2255" class="Bound">f↑</a><a id="2298" class="Symbol">}))</a> <a id="2302" class="Symbol">→</a>
             <a id="2317" class="Symbol">(</a><a id="2318" href="BrouwerTree.AlternativeDefinition.html#2318" class="Bound">x</a> <a id="2320" class="Symbol">:</a> <a id="2322" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="BrouwerTree.AlternativeDefinition.html#2078" class="Bound">P</a> <a id="2332" href="BrouwerTree.AlternativeDefinition.html#2318" class="Bound">x</a>
<a id="2334" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2343" href="BrouwerTree.AlternativeDefinition.html#2343" class="Bound">P</a> <a id="2345" href="BrouwerTree.AlternativeDefinition.html#2345" class="Bound">isProp⟨P⟩</a> <a id="2355" href="BrouwerTree.AlternativeDefinition.html#2355" class="Bound">z</a> <a id="2357" href="BrouwerTree.AlternativeDefinition.html#2357" class="Bound">s</a> <a id="2359" href="BrouwerTree.AlternativeDefinition.html#2359" class="Bound">l</a> <a id="2361" href="BrouwerTree.AlternativeDefinition.html#1379" class="InductiveConstructor">zero&#39;</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="BrouwerTree.AlternativeDefinition.html#2355" class="Bound">z</a>
<a id="2371" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2380" href="BrouwerTree.AlternativeDefinition.html#2380" class="Bound">P</a> <a id="2382" href="BrouwerTree.AlternativeDefinition.html#2382" class="Bound">isProp⟨P⟩</a> <a id="2392" href="BrouwerTree.AlternativeDefinition.html#2392" class="Bound">z</a> <a id="2394" href="BrouwerTree.AlternativeDefinition.html#2394" class="Bound">s</a> <a id="2396" href="BrouwerTree.AlternativeDefinition.html#2396" class="Bound">l</a> <a id="2398" class="Symbol">(</a><a id="2399" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="2405" href="BrouwerTree.AlternativeDefinition.html#2405" class="Bound">x</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">=</a> <a id="2410" href="BrouwerTree.AlternativeDefinition.html#2394" class="Bound">s</a> <a id="2412" class="Symbol">(</a><a id="2413" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2422" href="BrouwerTree.AlternativeDefinition.html#2380" class="Bound">P</a> <a id="2424" href="BrouwerTree.AlternativeDefinition.html#2382" class="Bound">isProp⟨P⟩</a> <a id="2434" href="BrouwerTree.AlternativeDefinition.html#2392" class="Bound">z</a> <a id="2436" href="BrouwerTree.AlternativeDefinition.html#2394" class="Bound">s</a> <a id="2438" href="BrouwerTree.AlternativeDefinition.html#2396" class="Bound">l</a> <a id="2440" href="BrouwerTree.AlternativeDefinition.html#2405" class="Bound">x</a><a id="2441" class="Symbol">)</a>
<a id="2443" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2452" href="BrouwerTree.AlternativeDefinition.html#2452" class="Bound">P</a> <a id="2454" href="BrouwerTree.AlternativeDefinition.html#2454" class="Bound">isProp⟨P⟩</a> <a id="2464" href="BrouwerTree.AlternativeDefinition.html#2464" class="Bound">z</a> <a id="2466" href="BrouwerTree.AlternativeDefinition.html#2466" class="Bound">s</a> <a id="2468" href="BrouwerTree.AlternativeDefinition.html#2468" class="Bound">l</a> <a id="2470" class="Symbol">(</a><a id="2471" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="2478" href="BrouwerTree.AlternativeDefinition.html#2478" class="Bound">f</a> <a id="2480" class="Symbol">{</a><a id="2481" href="BrouwerTree.AlternativeDefinition.html#2481" class="Bound">f↑</a><a id="2483" class="Symbol">})</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="BrouwerTree.AlternativeDefinition.html#2468" class="Bound">l</a> <a id="2490" class="Symbol">λ</a> <a id="2492" href="BrouwerTree.AlternativeDefinition.html#2492" class="Bound">k</a> <a id="2494" class="Symbol">→</a> <a id="2496" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2505" href="BrouwerTree.AlternativeDefinition.html#2452" class="Bound">P</a> <a id="2507" href="BrouwerTree.AlternativeDefinition.html#2454" class="Bound">isProp⟨P⟩</a> <a id="2517" href="BrouwerTree.AlternativeDefinition.html#2464" class="Bound">z</a> <a id="2519" href="BrouwerTree.AlternativeDefinition.html#2466" class="Bound">s</a> <a id="2521" href="BrouwerTree.AlternativeDefinition.html#2468" class="Bound">l</a> <a id="2523" class="Symbol">(</a><a id="2524" href="BrouwerTree.AlternativeDefinition.html#2478" class="Bound">f</a> <a id="2526" href="BrouwerTree.AlternativeDefinition.html#2492" class="Bound">k</a><a id="2527" class="Symbol">)</a>
<a id="2529" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2538" href="BrouwerTree.AlternativeDefinition.html#2538" class="Bound">P</a> <a id="2540" href="BrouwerTree.AlternativeDefinition.html#2540" class="Bound">isProp⟨P⟩</a> <a id="2550" href="BrouwerTree.AlternativeDefinition.html#2550" class="Bound">z</a> <a id="2552" href="BrouwerTree.AlternativeDefinition.html#2552" class="Bound">s</a> <a id="2554" href="BrouwerTree.AlternativeDefinition.html#2554" class="Bound">l</a> <a id="2556" class="Symbol">(</a><a id="2557" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="2566" class="Symbol">{</a><a id="2567" href="BrouwerTree.AlternativeDefinition.html#2567" class="Bound">x</a><a id="2568" class="Symbol">}</a> <a id="2570" class="Symbol">{</a><a id="2571" href="BrouwerTree.AlternativeDefinition.html#2571" class="Bound">y</a><a id="2572" class="Symbol">}</a> <a id="2574" href="BrouwerTree.AlternativeDefinition.html#2574" class="Bound">p</a> <a id="2576" href="BrouwerTree.AlternativeDefinition.html#2576" class="Bound">q</a> <a id="2578" href="BrouwerTree.AlternativeDefinition.html#2578" class="Bound">i</a><a id="2579" class="Symbol">)</a> <a id="2581" class="Symbol">=</a>
  <a id="2585" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2598" class="Symbol">(λ</a> <a id="2601" href="BrouwerTree.AlternativeDefinition.html#2601" class="Bound">j</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="BrouwerTree.AlternativeDefinition.html#2540" class="Bound">isProp⟨P⟩</a> <a id="2615" class="Symbol">(</a><a id="2616" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="2625" href="BrouwerTree.AlternativeDefinition.html#2574" class="Bound">p</a> <a id="2627" href="BrouwerTree.AlternativeDefinition.html#2576" class="Bound">q</a> <a id="2629" href="BrouwerTree.AlternativeDefinition.html#2601" class="Bound">j</a><a id="2630" class="Symbol">))</a>
               <a id="2648" class="Symbol">(</a><a id="2649" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2658" href="BrouwerTree.AlternativeDefinition.html#2538" class="Bound">P</a> <a id="2660" href="BrouwerTree.AlternativeDefinition.html#2540" class="Bound">isProp⟨P⟩</a> <a id="2670" href="BrouwerTree.AlternativeDefinition.html#2550" class="Bound">z</a> <a id="2672" href="BrouwerTree.AlternativeDefinition.html#2552" class="Bound">s</a> <a id="2674" href="BrouwerTree.AlternativeDefinition.html#2554" class="Bound">l</a> <a id="2676" href="BrouwerTree.AlternativeDefinition.html#2567" class="Bound">x</a><a id="2677" class="Symbol">)</a>
               <a id="2694" class="Symbol">(</a><a id="2695" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="2704" href="BrouwerTree.AlternativeDefinition.html#2538" class="Bound">P</a> <a id="2706" href="BrouwerTree.AlternativeDefinition.html#2540" class="Bound">isProp⟨P⟩</a> <a id="2716" href="BrouwerTree.AlternativeDefinition.html#2550" class="Bound">z</a> <a id="2718" href="BrouwerTree.AlternativeDefinition.html#2552" class="Bound">s</a> <a id="2720" href="BrouwerTree.AlternativeDefinition.html#2554" class="Bound">l</a> <a id="2722" href="BrouwerTree.AlternativeDefinition.html#2571" class="Bound">y</a><a id="2723" class="Symbol">)</a> <a id="2725" href="BrouwerTree.AlternativeDefinition.html#2578" class="Bound">i</a>

<a id="≤&#39;-refl"></a><a id="2728" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="2736" class="Symbol">:</a> <a id="2738" class="Symbol">∀</a> <a id="2740" class="Symbol">{</a><a id="2741" href="BrouwerTree.AlternativeDefinition.html#2741" class="Bound">x</a><a id="2742" class="Symbol">}</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="BrouwerTree.AlternativeDefinition.html#2741" class="Bound">x</a> <a id="2748" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="2751" href="BrouwerTree.AlternativeDefinition.html#2741" class="Bound">x</a>
<a id="2753" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="2761" class="Symbol">{</a><a id="2762" href="BrouwerTree.AlternativeDefinition.html#1379" class="InductiveConstructor">zero&#39;</a><a id="2767" class="Symbol">}</a> <a id="2769" class="Symbol">=</a> <a id="2771" href="BrouwerTree.AlternativeDefinition.html#1581" class="InductiveConstructor">≤-zero&#39;</a>
<a id="2779" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="2787" class="Symbol">{</a><a id="2788" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="2794" href="BrouwerTree.AlternativeDefinition.html#2794" class="Bound">x</a><a id="2795" class="Symbol">}</a> <a id="2797" class="Symbol">=</a> <a id="2799" href="BrouwerTree.AlternativeDefinition.html#1674" class="InductiveConstructor">succ-mono&#39;</a> <a id="2810" class="Symbol">(</a><a id="2811" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="2819" class="Symbol">{</a><a id="2820" href="BrouwerTree.AlternativeDefinition.html#2794" class="Bound">x</a><a id="2821" class="Symbol">})</a>
<a id="2824" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="2832" class="Symbol">{</a><a id="2833" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="2840" href="BrouwerTree.AlternativeDefinition.html#2840" class="Bound">f</a> <a id="2842" class="Symbol">{</a><a id="2843" href="BrouwerTree.AlternativeDefinition.html#2843" class="Bound">f↑</a><a id="2845" class="Symbol">}}</a> <a id="2848" class="Symbol">=</a> <a id="2850" href="BrouwerTree.AlternativeDefinition.html#1797" class="InductiveConstructor">limiting&#39;</a> <a id="2860" href="BrouwerTree.AlternativeDefinition.html#2840" class="Bound">f</a> <a id="2862" class="Symbol">{</a><a id="2863" href="BrouwerTree.AlternativeDefinition.html#2843" class="Bound">f↑</a><a id="2865" class="Symbol">}</a> <a id="2867" class="Symbol">λ</a> <a id="2869" href="BrouwerTree.AlternativeDefinition.html#2869" class="Bound">k</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="BrouwerTree.AlternativeDefinition.html#1731" class="InductiveConstructor">cocone&#39;</a> <a id="2881" href="BrouwerTree.AlternativeDefinition.html#2840" class="Bound">f</a> <a id="2883" class="Symbol">{</a><a id="2884" href="BrouwerTree.AlternativeDefinition.html#2843" class="Bound">f↑</a><a id="2886" class="Symbol">}</a> <a id="2888" href="BrouwerTree.AlternativeDefinition.html#2869" class="Bound">k</a> <a id="2890" class="Symbol">{</a><a id="2891" href="BrouwerTree.AlternativeDefinition.html#2840" class="Bound">f</a> <a id="2893" href="BrouwerTree.AlternativeDefinition.html#2869" class="Bound">k</a><a id="2894" class="Symbol">}</a> <a id="2896" class="Symbol">(</a><a id="2897" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="2905" class="Symbol">{</a><a id="2906" href="BrouwerTree.AlternativeDefinition.html#2840" class="Bound">f</a> <a id="2908" href="BrouwerTree.AlternativeDefinition.html#2869" class="Bound">k</a><a id="2909" class="Symbol">})</a>
<a id="2912" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="2920" class="Symbol">{</a><a id="2921" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="2930" class="Symbol">{</a><a id="2931" href="BrouwerTree.AlternativeDefinition.html#2931" class="Bound">x</a><a id="2932" class="Symbol">}</a> <a id="2934" class="Symbol">{</a><a id="2935" href="BrouwerTree.AlternativeDefinition.html#2935" class="Bound">y</a><a id="2936" class="Symbol">}</a> <a id="2938" href="BrouwerTree.AlternativeDefinition.html#2938" class="Bound">p</a> <a id="2940" href="BrouwerTree.AlternativeDefinition.html#2940" class="Bound">q</a> <a id="2942" href="BrouwerTree.AlternativeDefinition.html#2942" class="Bound">i</a><a id="2943" class="Symbol">}</a> <a id="2945" class="Symbol">=</a>
  <a id="2949" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2962" class="Symbol">{</a><a id="2963" class="Argument">B</a> <a id="2965" class="Symbol">=</a> <a id="2967" class="Symbol">λ</a> <a id="2969" href="BrouwerTree.AlternativeDefinition.html#2969" class="Bound">i</a> <a id="2971" class="Symbol">→</a> <a id="2973" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="2982" href="BrouwerTree.AlternativeDefinition.html#2938" class="Bound">p</a> <a id="2984" href="BrouwerTree.AlternativeDefinition.html#2940" class="Bound">q</a> <a id="2986" href="BrouwerTree.AlternativeDefinition.html#2969" class="Bound">i</a> <a id="2988" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="2991" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="3000" href="BrouwerTree.AlternativeDefinition.html#2938" class="Bound">p</a> <a id="3002" href="BrouwerTree.AlternativeDefinition.html#2940" class="Bound">q</a> <a id="3004" href="BrouwerTree.AlternativeDefinition.html#2969" class="Bound">i</a><a id="3005" class="Symbol">}</a>
               <a id="3022" class="Symbol">(λ</a> <a id="3025" href="BrouwerTree.AlternativeDefinition.html#3025" class="Bound">_</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="BrouwerTree.AlternativeDefinition.html#1872" class="InductiveConstructor">≤-trunc&#39;</a><a id="3037" class="Symbol">)</a>
               <a id="3054" class="Symbol">(</a><a id="3055" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="3063" class="Symbol">{</a><a id="3064" href="BrouwerTree.AlternativeDefinition.html#2931" class="Bound">x</a><a id="3065" class="Symbol">})</a>
               <a id="3083" class="Symbol">(</a><a id="3084" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="3092" class="Symbol">{</a><a id="3093" href="BrouwerTree.AlternativeDefinition.html#2935" class="Bound">y</a><a id="3094" class="Symbol">})</a> <a id="3097" href="BrouwerTree.AlternativeDefinition.html#2942" class="Bound">i</a>

<a id="≤&#39;-refl-≡"></a><a id="3100" href="BrouwerTree.AlternativeDefinition.html#3100" class="Function">≤&#39;-refl-≡</a> <a id="3110" class="Symbol">:</a> <a id="3112" class="Symbol">∀</a> <a id="3114" class="Symbol">{</a><a id="3115" href="BrouwerTree.AlternativeDefinition.html#3115" class="Bound">x</a> <a id="3117" href="BrouwerTree.AlternativeDefinition.html#3117" class="Bound">y</a><a id="3118" class="Symbol">}</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="BrouwerTree.AlternativeDefinition.html#3115" class="Bound">x</a> <a id="3124" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3126" href="BrouwerTree.AlternativeDefinition.html#3117" class="Bound">y</a> <a id="3128" class="Symbol">→</a> <a id="3130" href="BrouwerTree.AlternativeDefinition.html#3115" class="Bound">x</a> <a id="3132" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="3135" href="BrouwerTree.AlternativeDefinition.html#3117" class="Bound">y</a>
<a id="3137" href="BrouwerTree.AlternativeDefinition.html#3100" class="Function">≤&#39;-refl-≡</a> <a id="3147" class="Symbol">{</a><a id="3148" href="BrouwerTree.AlternativeDefinition.html#3148" class="Bound">x</a><a id="3149" class="Symbol">}</a> <a id="3151" class="Symbol">{</a><a id="3152" href="BrouwerTree.AlternativeDefinition.html#3152" class="Bound">y</a><a id="3153" class="Symbol">}</a> <a id="3155" href="BrouwerTree.AlternativeDefinition.html#3155" class="Bound">x≡y</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3167" class="Symbol">(λ</a> <a id="3170" href="BrouwerTree.AlternativeDefinition.html#3170" class="Bound">z</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="BrouwerTree.AlternativeDefinition.html#3170" class="Bound">z</a> <a id="3176" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="3179" href="BrouwerTree.AlternativeDefinition.html#3152" class="Bound">y</a><a id="3180" class="Symbol">)</a> <a id="3182" class="Symbol">(</a><a id="3183" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3187" href="BrouwerTree.AlternativeDefinition.html#3155" class="Bound">x≡y</a><a id="3190" class="Symbol">)</a> <a id="3192" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a>

<a id="Brw&#39;-hSeparated"></a><a id="3201" href="BrouwerTree.AlternativeDefinition.html#3201" class="Function">Brw&#39;-hSeparated</a> <a id="3217" class="Symbol">:</a> <a id="3219" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="3230" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a>
<a id="3235" href="BrouwerTree.AlternativeDefinition.html#3201" class="Function">Brw&#39;-hSeparated</a> <a id="3251" href="BrouwerTree.AlternativeDefinition.html#3251" class="Bound">x</a> <a id="3253" href="BrouwerTree.AlternativeDefinition.html#3253" class="Bound">y</a> <a id="3255" href="BrouwerTree.AlternativeDefinition.html#3255" class="Bound">∣x≡y∣</a> <a id="3261" class="Symbol">=</a> <a id="3263" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="3272" href="BrouwerTree.AlternativeDefinition.html#3456" class="Function">x≤y</a> <a id="3276" href="BrouwerTree.AlternativeDefinition.html#3476" class="Function">y≤x</a>
  <a id="3282" class="Keyword">where</a>
  <a id="3290" href="BrouwerTree.AlternativeDefinition.html#3290" class="Function">x≤y×y≤x</a> <a id="3298" class="Symbol">=</a>
    <a id="3304" href="PropTrunc.html#721" class="Function">∥-∥rec</a>
      <a id="3317" class="Symbol">(</a><a id="3318" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="3326" href="BrouwerTree.AlternativeDefinition.html#1872" class="InductiveConstructor">≤-trunc&#39;</a> <a id="3335" href="BrouwerTree.AlternativeDefinition.html#1872" class="InductiveConstructor">≤-trunc&#39;</a><a id="3343" class="Symbol">)</a>
      <a id="3351" class="Symbol">(λ</a> <a id="3354" href="BrouwerTree.AlternativeDefinition.html#3354" class="Bound">x≡y</a> <a id="3358" class="Symbol">→</a> <a id="3360" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3366" class="Symbol">(λ</a> <a id="3369" href="BrouwerTree.AlternativeDefinition.html#3369" class="Bound">z</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="BrouwerTree.AlternativeDefinition.html#3251" class="Bound">x</a> <a id="3375" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="3378" href="BrouwerTree.AlternativeDefinition.html#3369" class="Bound">z</a><a id="3379" class="Symbol">)</a> <a id="3381" href="BrouwerTree.AlternativeDefinition.html#3354" class="Bound">x≡y</a> <a id="3385" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a> <a id="3393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3395" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3401" class="Symbol">(λ</a> <a id="3404" href="BrouwerTree.AlternativeDefinition.html#3404" class="Bound">z</a> <a id="3406" class="Symbol">→</a> <a id="3408" href="BrouwerTree.AlternativeDefinition.html#3404" class="Bound">z</a> <a id="3410" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="3413" href="BrouwerTree.AlternativeDefinition.html#3251" class="Bound">x</a><a id="3414" class="Symbol">)</a> <a id="3416" href="BrouwerTree.AlternativeDefinition.html#3354" class="Bound">x≡y</a> <a id="3420" href="BrouwerTree.AlternativeDefinition.html#2728" class="Function">≤&#39;-refl</a><a id="3427" class="Symbol">)</a>
      <a id="3435" class="Symbol">(</a><a id="3436" href="PropTrunc.html#1312" class="Function">fromLib∥-∥</a> <a id="3447" href="BrouwerTree.AlternativeDefinition.html#3255" class="Bound">∣x≡y∣</a><a id="3452" class="Symbol">)</a>
  <a id="3456" href="BrouwerTree.AlternativeDefinition.html#3456" class="Function">x≤y</a> <a id="3460" class="Symbol">=</a> <a id="3462" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3466" href="BrouwerTree.AlternativeDefinition.html#3290" class="Function">x≤y×y≤x</a>
  <a id="3476" href="BrouwerTree.AlternativeDefinition.html#3476" class="Function">y≤x</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3486" href="BrouwerTree.AlternativeDefinition.html#3290" class="Function">x≤y×y≤x</a>

<a id="Brw&#39;-is-set"></a><a id="3495" href="BrouwerTree.AlternativeDefinition.html#3495" class="Function">Brw&#39;-is-set</a> <a id="3507" class="Symbol">:</a> <a id="3509" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3515" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a>
<a id="3520" href="BrouwerTree.AlternativeDefinition.html#3495" class="Function">Brw&#39;-is-set</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Cubical.Relation.Nullary.Properties.html#5833" class="Function">HSeparated→isSet</a> <a id="3551" href="BrouwerTree.AlternativeDefinition.html#3201" class="Function">Brw&#39;-hSeparated</a>


<a id="3569" class="Keyword">open</a> <a id="3574" class="Keyword">import</a> <a id="3581" href="Simulations.html" class="Module">Simulations</a> <a id="3593" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="3598" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">_≤&#39;_</a>
  <a id="3605" class="Keyword">renaming</a> <a id="3614" class="Symbol">(</a><a id="3615" href="Simulations.html#501" class="Function Operator">_simulated-by_</a> <a id="3630" class="Symbol">to</a> <a id="3633" class="Function Operator">_≲&#39;_</a> <a id="3638" class="Symbol">;</a> <a id="3640" href="Simulations.html#593" class="Function Operator">_bisimilar-to_</a> <a id="3655" class="Symbol">to</a> <a id="3658" class="Function Operator">_≈&#39;_</a><a id="3662" class="Symbol">)</a>

<a id="bisim→≤&#39;"></a><a id="3665" href="BrouwerTree.AlternativeDefinition.html#3665" class="Function">bisim→≤&#39;</a> <a id="3674" class="Symbol">:</a> <a id="3676" class="Symbol">∀</a> <a id="3678" class="Symbol">{</a><a id="3679" href="BrouwerTree.AlternativeDefinition.html#3679" class="Bound">f</a> <a id="3681" href="BrouwerTree.AlternativeDefinition.html#3681" class="Bound">f↑</a> <a id="3684" href="BrouwerTree.AlternativeDefinition.html#3684" class="Bound">g</a> <a id="3686" href="BrouwerTree.AlternativeDefinition.html#3686" class="Bound">g↑</a><a id="3688" class="Symbol">}</a> <a id="3690" class="Symbol">→</a> <a id="3692" href="BrouwerTree.AlternativeDefinition.html#3679" class="Bound">f</a> <a id="3694" href="BrouwerTree.AlternativeDefinition.html#3633" class="Function Operator">≲&#39;</a> <a id="3697" href="BrouwerTree.AlternativeDefinition.html#3684" class="Bound">g</a> <a id="3699" class="Symbol">→</a> <a id="3701" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="3708" href="BrouwerTree.AlternativeDefinition.html#3679" class="Bound">f</a> <a id="3710" class="Symbol">{</a><a id="3711" href="BrouwerTree.AlternativeDefinition.html#3681" class="Bound">f↑</a><a id="3713" class="Symbol">}</a> <a id="3715" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="3718" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="3725" href="BrouwerTree.AlternativeDefinition.html#3684" class="Bound">g</a> <a id="3727" class="Symbol">{</a><a id="3728" href="BrouwerTree.AlternativeDefinition.html#3686" class="Bound">g↑</a><a id="3730" class="Symbol">}</a>
<a id="3732" href="BrouwerTree.AlternativeDefinition.html#3665" class="Function">bisim→≤&#39;</a> <a id="3741" class="Symbol">{</a><a id="3742" href="BrouwerTree.AlternativeDefinition.html#3742" class="Bound">f</a><a id="3743" class="Symbol">}</a> <a id="3745" class="Symbol">{</a><a id="3746" href="BrouwerTree.AlternativeDefinition.html#3746" class="Bound">f↑</a><a id="3748" class="Symbol">}</a> <a id="3750" class="Symbol">{</a><a id="3751" href="BrouwerTree.AlternativeDefinition.html#3751" class="Bound">g</a><a id="3752" class="Symbol">}</a> <a id="3754" class="Symbol">{</a><a id="3755" href="BrouwerTree.AlternativeDefinition.html#3755" class="Bound">g↑</a><a id="3757" class="Symbol">}</a> <a id="3759" href="BrouwerTree.AlternativeDefinition.html#3759" class="Bound">f≲g</a> <a id="3763" class="Symbol">=</a>
  <a id="3767" href="BrouwerTree.AlternativeDefinition.html#1797" class="InductiveConstructor">limiting&#39;</a> <a id="3777" href="BrouwerTree.AlternativeDefinition.html#3742" class="Bound">f</a> <a id="3779" class="Symbol">{</a><a id="3780" class="Argument">x</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="3791" href="BrouwerTree.AlternativeDefinition.html#3751" class="Bound">g</a><a id="3792" class="Symbol">}</a> <a id="3794" class="Symbol">(λ</a> <a id="3797" href="BrouwerTree.AlternativeDefinition.html#3797" class="Bound">k</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3808" class="Symbol">{</a><a id="3809" class="Argument">A</a> <a id="3811" class="Symbol">=</a> <a id="3813" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3816" href="BrouwerTree.AlternativeDefinition.html#3816" class="Bound">n</a> <a id="3818" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3820" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3822" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3824" href="BrouwerTree.AlternativeDefinition.html#3742" class="Bound">f</a> <a id="3826" href="BrouwerTree.AlternativeDefinition.html#3797" class="Bound">k</a> <a id="3828" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="3831" href="BrouwerTree.AlternativeDefinition.html#3751" class="Bound">g</a> <a id="3833" href="BrouwerTree.AlternativeDefinition.html#3816" class="Bound">n</a><a id="3834" class="Symbol">}</a>
                                           <a id="3879" class="Symbol">{</a><a id="3880" class="Argument">P</a> <a id="3882" class="Symbol">=</a> <a id="3884" href="BrouwerTree.AlternativeDefinition.html#3742" class="Bound">f</a> <a id="3886" href="BrouwerTree.AlternativeDefinition.html#3797" class="Bound">k</a> <a id="3888" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="3891" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="3898" href="BrouwerTree.AlternativeDefinition.html#3751" class="Bound">g</a><a id="3899" class="Symbol">}</a>
                                           <a id="3944" href="BrouwerTree.AlternativeDefinition.html#1872" class="InductiveConstructor">≤-trunc&#39;</a>
                                           <a id="3996" class="Symbol">(λ</a> <a id="3999" class="Symbol">{(</a><a id="4001" href="BrouwerTree.AlternativeDefinition.html#4001" class="Bound">n</a> <a id="4003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4005" href="BrouwerTree.AlternativeDefinition.html#4005" class="Bound">fk≤&#39;gn</a><a id="4011" class="Symbol">)</a> <a id="4013" class="Symbol">→</a> <a id="4015" href="BrouwerTree.AlternativeDefinition.html#1731" class="InductiveConstructor">cocone&#39;</a> <a id="4023" href="BrouwerTree.AlternativeDefinition.html#3751" class="Bound">g</a> <a id="4025" href="BrouwerTree.AlternativeDefinition.html#4001" class="Bound">n</a> <a id="4027" class="Symbol">{</a><a id="4028" href="BrouwerTree.AlternativeDefinition.html#3742" class="Bound">f</a> <a id="4030" href="BrouwerTree.AlternativeDefinition.html#3797" class="Bound">k</a><a id="4031" class="Symbol">}</a> <a id="4033" href="BrouwerTree.AlternativeDefinition.html#4005" class="Bound">fk≤&#39;gn</a><a id="4039" class="Symbol">})</a>
                                           <a id="4085" class="Symbol">(</a><a id="4086" href="BrouwerTree.AlternativeDefinition.html#3759" class="Bound">f≲g</a> <a id="4090" href="BrouwerTree.AlternativeDefinition.html#3797" class="Bound">k</a><a id="4091" class="Symbol">))</a>

<a id="bisim&#39;"></a><a id="4095" href="BrouwerTree.AlternativeDefinition.html#4095" class="Function">bisim&#39;</a> <a id="4102" class="Symbol">:</a> <a id="4104" class="Symbol">∀</a> <a id="4106" class="Symbol">{</a><a id="4107" href="BrouwerTree.AlternativeDefinition.html#4107" class="Bound">f</a> <a id="4109" href="BrouwerTree.AlternativeDefinition.html#4109" class="Bound">f↑</a> <a id="4112" href="BrouwerTree.AlternativeDefinition.html#4112" class="Bound">g</a> <a id="4114" href="BrouwerTree.AlternativeDefinition.html#4114" class="Bound">g↑</a><a id="4116" class="Symbol">}</a> <a id="4118" class="Symbol">→</a> <a id="4120" href="BrouwerTree.AlternativeDefinition.html#4107" class="Bound">f</a> <a id="4122" href="BrouwerTree.AlternativeDefinition.html#3658" class="Function Operator">≈&#39;</a> <a id="4125" href="BrouwerTree.AlternativeDefinition.html#4112" class="Bound">g</a> <a id="4127" class="Symbol">→</a> <a id="4129" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="4136" href="BrouwerTree.AlternativeDefinition.html#4107" class="Bound">f</a> <a id="4138" class="Symbol">{</a><a id="4139" href="BrouwerTree.AlternativeDefinition.html#4109" class="Bound">f↑</a><a id="4141" class="Symbol">}</a> <a id="4143" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4145" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="4152" href="BrouwerTree.AlternativeDefinition.html#4112" class="Bound">g</a> <a id="4154" class="Symbol">{</a><a id="4155" href="BrouwerTree.AlternativeDefinition.html#4114" class="Bound">g↑</a><a id="4157" class="Symbol">}</a>
<a id="4159" href="BrouwerTree.AlternativeDefinition.html#4095" class="Function">bisim&#39;</a> <a id="4166" class="Symbol">{</a><a id="4167" href="BrouwerTree.AlternativeDefinition.html#4167" class="Bound">f</a><a id="4168" class="Symbol">}</a> <a id="4170" class="Symbol">{</a><a id="4171" href="BrouwerTree.AlternativeDefinition.html#4171" class="Bound">f↑</a><a id="4173" class="Symbol">}</a> <a id="4175" class="Symbol">{</a><a id="4176" href="BrouwerTree.AlternativeDefinition.html#4176" class="Bound">g</a><a id="4177" class="Symbol">}</a> <a id="4179" class="Symbol">{</a><a id="4180" href="BrouwerTree.AlternativeDefinition.html#4180" class="Bound">g↑</a><a id="4182" class="Symbol">}</a> <a id="4184" class="Symbol">(</a><a id="4185" href="BrouwerTree.AlternativeDefinition.html#4185" class="Bound">f≲&#39;g</a> <a id="4190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4192" href="BrouwerTree.AlternativeDefinition.html#4192" class="Bound">g≲&#39;f</a><a id="4196" class="Symbol">)</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="4209" class="Symbol">(</a><a id="4210" href="BrouwerTree.AlternativeDefinition.html#3665" class="Function">bisim→≤&#39;</a> <a id="4219" href="BrouwerTree.AlternativeDefinition.html#4185" class="Bound">f≲&#39;g</a><a id="4223" class="Symbol">)</a> <a id="4225" class="Symbol">(</a><a id="4226" href="BrouwerTree.AlternativeDefinition.html#3665" class="Function">bisim→≤&#39;</a> <a id="4235" href="BrouwerTree.AlternativeDefinition.html#4192" class="Bound">g≲&#39;f</a><a id="4239" class="Symbol">)</a>

<a id="4242" class="Comment">{- Maps back and forth -}</a>

<a id="4269" class="Keyword">mutual</a>
  <a id="Brw→Brw&#39;"></a><a id="4278" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4287" class="Symbol">:</a> <a id="4289" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4293" class="Symbol">→</a> <a id="4295" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a>
  <a id="4302" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4311" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4316" class="Symbol">=</a> <a id="4318" href="BrouwerTree.AlternativeDefinition.html#1379" class="InductiveConstructor">zero&#39;</a>
  <a id="4326" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4335" class="Symbol">(</a><a id="4336" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4341" href="BrouwerTree.AlternativeDefinition.html#4341" class="Bound">x</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">=</a> <a id="4346" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="4352" class="Symbol">(</a><a id="4353" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4362" href="BrouwerTree.AlternativeDefinition.html#4341" class="Bound">x</a><a id="4363" class="Symbol">)</a>
  <a id="4367" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4376" class="Symbol">(</a><a id="4377" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4383" href="BrouwerTree.AlternativeDefinition.html#4383" class="Bound">f</a> <a id="4385" class="Symbol">{</a><a id="4386" href="BrouwerTree.AlternativeDefinition.html#4386" class="Bound">f↑</a><a id="4388" class="Symbol">})</a> <a id="4391" class="Symbol">=</a> <a id="4393" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="4400" class="Symbol">(</a><a id="4401" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4410" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4412" href="BrouwerTree.AlternativeDefinition.html#4383" class="Bound">f</a><a id="4413" class="Symbol">)</a>
                                   <a id="4450" class="Symbol">{λ</a> <a id="4453" href="BrouwerTree.AlternativeDefinition.html#4453" class="Bound">k</a> <a id="4455" class="Symbol">→</a> <a id="4457" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="4471" class="Symbol">{</a><a id="4472" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4477" class="Symbol">(</a><a id="4478" href="BrouwerTree.AlternativeDefinition.html#4383" class="Bound">f</a> <a id="4480" href="BrouwerTree.AlternativeDefinition.html#4453" class="Bound">k</a><a id="4481" class="Symbol">)}</a> <a id="4484" class="Symbol">{</a><a id="4485" href="BrouwerTree.AlternativeDefinition.html#4383" class="Bound">f</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4492" href="BrouwerTree.AlternativeDefinition.html#4453" class="Bound">k</a><a id="4493" class="Symbol">)}</a> <a id="4496" class="Symbol">(</a><a id="4497" href="BrouwerTree.AlternativeDefinition.html#4386" class="Bound">f↑</a> <a id="4500" href="BrouwerTree.AlternativeDefinition.html#4453" class="Bound">k</a><a id="4501" class="Symbol">)}</a>
  <a id="4506" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4515" class="Symbol">(</a><a id="4516" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4522" href="BrouwerTree.AlternativeDefinition.html#4522" class="Bound">f</a> <a id="4524" class="Symbol">{</a><a id="4525" href="BrouwerTree.AlternativeDefinition.html#4525" class="Bound">f↑</a><a id="4527" class="Symbol">}</a> <a id="4529" href="BrouwerTree.AlternativeDefinition.html#4529" class="Bound">g</a> <a id="4531" class="Symbol">{</a><a id="4532" href="BrouwerTree.AlternativeDefinition.html#4532" class="Bound">g↑</a><a id="4534" class="Symbol">}</a> <a id="4536" class="Symbol">(</a><a id="4537" href="BrouwerTree.AlternativeDefinition.html#4537" class="Bound">f≲g</a> <a id="4541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4543" href="BrouwerTree.AlternativeDefinition.html#4543" class="Bound">g≲f</a><a id="4546" class="Symbol">)</a> <a id="4548" href="BrouwerTree.AlternativeDefinition.html#4548" class="Bound">i</a><a id="4549" class="Symbol">)</a> <a id="4551" class="Symbol">=</a>
    <a id="4557" href="BrouwerTree.AlternativeDefinition.html#4095" class="Function">bisim&#39;</a> <a id="4564" class="Symbol">{</a><a id="4565" class="Argument">f↑</a> <a id="4568" class="Symbol">=</a> <a id="4570" class="Symbol">λ</a> <a id="4572" href="BrouwerTree.AlternativeDefinition.html#4572" class="Bound">k</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="4590" class="Symbol">{</a><a id="4591" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4596" class="Symbol">(</a><a id="4597" href="BrouwerTree.AlternativeDefinition.html#4522" class="Bound">f</a> <a id="4599" href="BrouwerTree.AlternativeDefinition.html#4572" class="Bound">k</a><a id="4600" class="Symbol">)}</a> <a id="4603" class="Symbol">{</a><a id="4604" href="BrouwerTree.AlternativeDefinition.html#4522" class="Bound">f</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4611" href="BrouwerTree.AlternativeDefinition.html#4572" class="Bound">k</a><a id="4612" class="Symbol">)}</a> <a id="4615" class="Symbol">(</a><a id="4616" href="BrouwerTree.AlternativeDefinition.html#4525" class="Bound">f↑</a> <a id="4619" href="BrouwerTree.AlternativeDefinition.html#4572" class="Bound">k</a><a id="4620" class="Symbol">)}</a>
           <a id="4634" class="Symbol">{</a><a id="4635" class="Argument">g↑</a> <a id="4638" class="Symbol">=</a> <a id="4640" class="Symbol">λ</a> <a id="4642" href="BrouwerTree.AlternativeDefinition.html#4642" class="Bound">k</a> <a id="4644" class="Symbol">→</a> <a id="4646" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="4660" class="Symbol">{</a><a id="4661" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4666" class="Symbol">(</a><a id="4667" href="BrouwerTree.AlternativeDefinition.html#4529" class="Bound">g</a> <a id="4669" href="BrouwerTree.AlternativeDefinition.html#4642" class="Bound">k</a><a id="4670" class="Symbol">)}</a> <a id="4673" class="Symbol">{</a><a id="4674" href="BrouwerTree.AlternativeDefinition.html#4529" class="Bound">g</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4681" href="BrouwerTree.AlternativeDefinition.html#4642" class="Bound">k</a><a id="4682" class="Symbol">)}</a> <a id="4685" class="Symbol">(</a><a id="4686" href="BrouwerTree.AlternativeDefinition.html#4532" class="Bound">g↑</a> <a id="4689" href="BrouwerTree.AlternativeDefinition.html#4642" class="Bound">k</a><a id="4690" class="Symbol">)}</a>
           <a id="4704" class="Symbol">(</a><a id="4705" href="BrouwerTree.AlternativeDefinition.html#6194" class="Function">Brw→Brw&#39;-pres-bisim</a> <a id="4725" href="BrouwerTree.AlternativeDefinition.html#4537" class="Bound">f≲g</a>  <a id="4730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4732" href="BrouwerTree.AlternativeDefinition.html#6194" class="Function">Brw→Brw&#39;-pres-bisim</a> <a id="4752" href="BrouwerTree.AlternativeDefinition.html#4543" class="Bound">g≲f</a><a id="4755" class="Symbol">)</a> <a id="4757" href="BrouwerTree.AlternativeDefinition.html#4548" class="Bound">i</a>
  <a id="4761" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4770" class="Symbol">(</a><a id="4771" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4777" href="BrouwerTree.AlternativeDefinition.html#4777" class="Bound">x</a> <a id="4779" href="BrouwerTree.AlternativeDefinition.html#4779" class="Bound">y</a> <a id="4781" href="BrouwerTree.AlternativeDefinition.html#4781" class="Bound">p</a> <a id="4783" href="BrouwerTree.AlternativeDefinition.html#4783" class="Bound">q</a> <a id="4785" href="BrouwerTree.AlternativeDefinition.html#4785" class="Bound">i</a> <a id="4787" href="BrouwerTree.AlternativeDefinition.html#4787" class="Bound">j</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">=</a> <a id="4792" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="4806" class="Symbol">{</a><a id="4807" class="Argument">A</a> <a id="4809" class="Symbol">=</a> <a id="4811" class="Symbol">λ</a> <a id="4813" href="BrouwerTree.AlternativeDefinition.html#4813" class="Bound">_</a> <a id="4815" href="BrouwerTree.AlternativeDefinition.html#4815" class="Bound">_</a> <a id="4817" class="Symbol">→</a> <a id="4819" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a><a id="4823" class="Symbol">}</a> <a id="4825" class="Symbol">(λ</a> <a id="4828" href="BrouwerTree.AlternativeDefinition.html#4828" class="Bound">_</a> <a id="4830" href="BrouwerTree.AlternativeDefinition.html#4830" class="Bound">_</a> <a id="4832" class="Symbol">→</a> <a id="4834" href="BrouwerTree.AlternativeDefinition.html#3495" class="Function">Brw&#39;-is-set</a><a id="4845" class="Symbol">)</a>
                                                <a id="4895" class="Symbol">(λ</a> <a id="4898" href="BrouwerTree.AlternativeDefinition.html#4898" class="Bound">j</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4911" class="Symbol">(</a><a id="4912" href="BrouwerTree.AlternativeDefinition.html#4781" class="Bound">p</a> <a id="4914" href="BrouwerTree.AlternativeDefinition.html#4898" class="Bound">j</a><a id="4915" class="Symbol">))</a>
                                                <a id="4966" class="Symbol">(λ</a> <a id="4969" href="BrouwerTree.AlternativeDefinition.html#4969" class="Bound">j</a> <a id="4971" class="Symbol">→</a> <a id="4973" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="4982" class="Symbol">(</a><a id="4983" href="BrouwerTree.AlternativeDefinition.html#4783" class="Bound">q</a> <a id="4985" href="BrouwerTree.AlternativeDefinition.html#4969" class="Bound">j</a><a id="4986" class="Symbol">))</a>
                                                <a id="5037" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                                                <a id="5090" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5095" href="BrouwerTree.AlternativeDefinition.html#4785" class="Bound">i</a> <a id="5097" href="BrouwerTree.AlternativeDefinition.html#4787" class="Bound">j</a>

  <a id="Brw→Brw&#39;-mono"></a><a id="5102" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5116" class="Symbol">:</a> <a id="5118" class="Symbol">∀</a> <a id="5120" class="Symbol">{</a><a id="5121" href="BrouwerTree.AlternativeDefinition.html#5121" class="Bound">x</a> <a id="5123" href="BrouwerTree.AlternativeDefinition.html#5123" class="Bound">y</a><a id="5124" class="Symbol">}</a> <a id="5126" class="Symbol">→</a> <a id="5128" href="BrouwerTree.AlternativeDefinition.html#5121" class="Bound">x</a> <a id="5130" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5132" href="BrouwerTree.AlternativeDefinition.html#5123" class="Bound">y</a> <a id="5134" class="Symbol">→</a> <a id="5136" class="Symbol">(</a><a id="5137" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="5146" href="BrouwerTree.AlternativeDefinition.html#5121" class="Bound">x</a> <a id="5148" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="5151" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="5160" href="BrouwerTree.AlternativeDefinition.html#5123" class="Bound">y</a><a id="5161" class="Symbol">)</a>
  <a id="5165" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5179" class="Symbol">{</a><a id="5180" class="DottedPattern Symbol">.</a><a id="5181" href="BrouwerTree.Core.html#998" class="DottedPattern InductiveConstructor">zero</a><a id="5185" class="Symbol">}</a> <a id="5187" class="Symbol">{</a><a id="5188" href="BrouwerTree.AlternativeDefinition.html#5188" class="Bound">y</a><a id="5189" class="Symbol">}</a> <a id="5191" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="5198" class="Symbol">=</a> <a id="5200" href="BrouwerTree.AlternativeDefinition.html#1581" class="InductiveConstructor">≤-zero&#39;</a>
  <a id="5210" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5224" class="Symbol">(</a><a id="5225" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5233" class="Symbol">{</a><a id="5234" href="BrouwerTree.AlternativeDefinition.html#5234" class="Bound">x</a><a id="5235" class="Symbol">}</a> <a id="5237" class="Symbol">{</a><a id="5238" href="BrouwerTree.AlternativeDefinition.html#5238" class="Bound">y</a><a id="5239" class="Symbol">}</a> <a id="5241" class="Symbol">{</a><a id="5242" href="BrouwerTree.AlternativeDefinition.html#5242" class="Bound">z</a><a id="5243" class="Symbol">}</a> <a id="5245" href="BrouwerTree.AlternativeDefinition.html#5245" class="Bound">x≤y</a> <a id="5249" href="BrouwerTree.AlternativeDefinition.html#5249" class="Bound">y≤z</a><a id="5252" class="Symbol">)</a> <a id="5254" class="Symbol">=</a> <a id="5256" href="BrouwerTree.AlternativeDefinition.html#1617" class="InductiveConstructor">≤-trans&#39;</a> <a id="5265" class="Symbol">(</a><a id="5266" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5280" href="BrouwerTree.AlternativeDefinition.html#5245" class="Bound">x≤y</a><a id="5283" class="Symbol">)</a> <a id="5285" class="Symbol">(</a><a id="5286" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5300" href="BrouwerTree.AlternativeDefinition.html#5249" class="Bound">y≤z</a><a id="5303" class="Symbol">)</a>
  <a id="5307" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5321" class="Symbol">{</a><a id="5322" class="DottedPattern Symbol">.(</a><a id="5324" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="5329" href="BrouwerTree.AlternativeDefinition.html#5359" class="DottedPattern Bound">x</a><a id="5330" class="DottedPattern Symbol">)</a><a id="5331" class="Symbol">}</a> <a id="5333" class="Symbol">{</a><a id="5334" class="DottedPattern Symbol">.(</a><a id="5336" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="5341" href="BrouwerTree.AlternativeDefinition.html#5363" class="DottedPattern Bound">y</a><a id="5342" class="DottedPattern Symbol">)</a><a id="5343" class="Symbol">}</a> <a id="5345" class="Symbol">(</a><a id="5346" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5358" class="Symbol">{</a><a id="5359" href="BrouwerTree.AlternativeDefinition.html#5359" class="Bound">x</a><a id="5360" class="Symbol">}</a> <a id="5362" class="Symbol">{</a><a id="5363" href="BrouwerTree.AlternativeDefinition.html#5363" class="Bound">y</a><a id="5364" class="Symbol">}</a> <a id="5366" href="BrouwerTree.AlternativeDefinition.html#5366" class="Bound">x≤y</a><a id="5369" class="Symbol">)</a> <a id="5371" class="Symbol">=</a> <a id="5373" href="BrouwerTree.AlternativeDefinition.html#1674" class="InductiveConstructor">succ-mono&#39;</a> <a id="5384" class="Symbol">(</a><a id="5385" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5399" href="BrouwerTree.AlternativeDefinition.html#5366" class="Bound">x≤y</a><a id="5402" class="Symbol">)</a>
  <a id="5406" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5420" class="Symbol">{</a><a id="5421" href="BrouwerTree.AlternativeDefinition.html#5421" class="Bound">x</a><a id="5422" class="Symbol">}</a> <a id="5424" class="Symbol">{</a><a id="5425" class="DottedPattern Symbol">.(</a><a id="5427" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="5433" href="BrouwerTree.AlternativeDefinition.html#5447" class="DottedPattern Bound">f</a><a id="5434" class="DottedPattern Symbol">)</a><a id="5435" class="Symbol">}</a> <a id="5437" class="Symbol">(</a><a id="5438" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="5447" href="BrouwerTree.AlternativeDefinition.html#5447" class="Bound">f</a> <a id="5449" class="Symbol">{</a><a id="5450" class="Argument">k</a> <a id="5452" class="Symbol">=</a> <a id="5454" href="BrouwerTree.AlternativeDefinition.html#5454" class="Bound">k</a><a id="5455" class="Symbol">}</a> <a id="5457" href="BrouwerTree.AlternativeDefinition.html#5457" class="Bound">x≤y</a><a id="5460" class="Symbol">)</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="BrouwerTree.AlternativeDefinition.html#1731" class="InductiveConstructor">cocone&#39;</a> <a id="5472" class="Symbol">(</a><a id="5473" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="5482" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5484" href="BrouwerTree.AlternativeDefinition.html#5447" class="Bound">f</a><a id="5485" class="Symbol">)</a> <a id="5487" href="BrouwerTree.AlternativeDefinition.html#5454" class="Bound">k</a>
                                                                    <a id="5557" class="Symbol">(</a><a id="5558" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5572" href="BrouwerTree.AlternativeDefinition.html#5457" class="Bound">x≤y</a><a id="5575" class="Symbol">)</a>
  <a id="5579" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5593" class="Symbol">{</a><a id="5594" class="DottedPattern Symbol">.(</a><a id="5596" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="5602" href="BrouwerTree.AlternativeDefinition.html#5622" class="DottedPattern Bound">f</a><a id="5603" class="DottedPattern Symbol">)</a><a id="5604" class="Symbol">}</a> <a id="5606" class="Symbol">{</a><a id="5607" href="BrouwerTree.AlternativeDefinition.html#5607" class="Bound">y</a><a id="5608" class="Symbol">}</a> <a id="5610" class="Symbol">(</a><a id="5611" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="5622" href="BrouwerTree.AlternativeDefinition.html#5622" class="Bound">f</a> <a id="5624" href="BrouwerTree.AlternativeDefinition.html#5624" class="Bound">f≤y</a><a id="5627" class="Symbol">)</a> <a id="5629" class="Symbol">=</a> <a id="5631" href="BrouwerTree.AlternativeDefinition.html#1797" class="InductiveConstructor">limiting&#39;</a> <a id="5641" class="Symbol">(</a><a id="5642" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="5651" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5653" href="BrouwerTree.AlternativeDefinition.html#5622" class="Bound">f</a><a id="5654" class="Symbol">)</a> <a id="5656" class="Symbol">(</a><a id="5657" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5671" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5673" href="BrouwerTree.AlternativeDefinition.html#5624" class="Bound">f≤y</a><a id="5676" class="Symbol">)</a>
  <a id="5680" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5694" class="Symbol">{</a><a id="5695" href="BrouwerTree.AlternativeDefinition.html#5695" class="Bound">x</a><a id="5696" class="Symbol">}</a> <a id="5698" class="Symbol">{</a><a id="5699" href="BrouwerTree.AlternativeDefinition.html#5699" class="Bound">y</a><a id="5700" class="Symbol">}</a> <a id="5702" class="Symbol">(</a><a id="5703" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="5711" href="BrouwerTree.AlternativeDefinition.html#5711" class="Bound">p</a> <a id="5713" href="BrouwerTree.AlternativeDefinition.html#5713" class="Bound">q</a> <a id="5715" href="BrouwerTree.AlternativeDefinition.html#5715" class="Bound">i</a><a id="5716" class="Symbol">)</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="BrouwerTree.AlternativeDefinition.html#1872" class="InductiveConstructor">≤-trunc&#39;</a> <a id="5729" class="Symbol">(</a><a id="5730" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5744" href="BrouwerTree.AlternativeDefinition.html#5711" class="Bound">p</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">(</a><a id="5748" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="5762" href="BrouwerTree.AlternativeDefinition.html#5713" class="Bound">q</a><a id="5763" class="Symbol">)</a> <a id="5765" href="BrouwerTree.AlternativeDefinition.html#5715" class="Bound">i</a>

  <a id="5770" class="Comment">-- Agda does not see that the recursive call on `fk≤gn` is structurally smaller,</a>
  <a id="5853" class="Comment">-- because it has been uncovered under the propositional truncation. In the</a>
  <a id="5931" class="Comment">-- &quot;official&quot; induction principle, we instead get a family of truncated inductive hypothesis,</a>
  <a id="6027" class="Comment">-- and here we can uncover the k-th one because we are proving a proposition.</a>
  <a id="6107" class="Comment">-- To work around this, we mark the definition as terminating.</a>
  <a id="6172" class="Symbol">{-#</a> <a id="6176" class="Keyword">TERMINATING</a> <a id="6188" class="Symbol">#-}</a>
  <a id="Brw→Brw&#39;-pres-bisim"></a><a id="6194" href="BrouwerTree.AlternativeDefinition.html#6194" class="Function">Brw→Brw&#39;-pres-bisim</a> <a id="6214" class="Symbol">:</a> <a id="6216" class="Symbol">∀</a> <a id="6218" class="Symbol">{</a><a id="6219" href="BrouwerTree.AlternativeDefinition.html#6219" class="Bound">f</a> <a id="6221" href="BrouwerTree.AlternativeDefinition.html#6221" class="Bound">g</a><a id="6222" class="Symbol">}</a> <a id="6224" class="Symbol">→</a> <a id="6226" href="BrouwerTree.AlternativeDefinition.html#6219" class="Bound">f</a> <a id="6228" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="6230" href="BrouwerTree.AlternativeDefinition.html#6221" class="Bound">g</a> <a id="6232" class="Symbol">→</a> <a id="6234" class="Symbol">(</a><a id="6235" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="6244" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6246" href="BrouwerTree.AlternativeDefinition.html#6219" class="Bound">f</a><a id="6247" class="Symbol">)</a> <a id="6249" href="BrouwerTree.AlternativeDefinition.html#3633" class="Function Operator">≲&#39;</a> <a id="6252" class="Symbol">(</a><a id="6253" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="6262" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6264" href="BrouwerTree.AlternativeDefinition.html#6221" class="Bound">g</a><a id="6265" class="Symbol">)</a>
  <a id="6269" href="BrouwerTree.AlternativeDefinition.html#6194" class="Function">Brw→Brw&#39;-pres-bisim</a> <a id="6289" class="Symbol">{</a><a id="6290" href="BrouwerTree.AlternativeDefinition.html#6290" class="Bound">f</a><a id="6291" class="Symbol">}</a> <a id="6293" class="Symbol">{</a><a id="6294" href="BrouwerTree.AlternativeDefinition.html#6294" class="Bound">g</a><a id="6295" class="Symbol">}</a> <a id="6297" href="BrouwerTree.AlternativeDefinition.html#6297" class="Bound">f≲g</a> <a id="6301" class="Symbol">=</a>
    <a id="6307" class="Symbol">λ</a> <a id="6309" href="BrouwerTree.AlternativeDefinition.html#6309" class="Bound">k</a> <a id="6311" class="Symbol">→</a> <a id="6313" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6320" class="Symbol">{</a><a id="6321" class="Argument">A</a> <a id="6323" class="Symbol">=</a> <a id="6325" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6328" href="BrouwerTree.AlternativeDefinition.html#6328" class="Bound">n</a> <a id="6330" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6332" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6334" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6336" href="BrouwerTree.AlternativeDefinition.html#6290" class="Bound">f</a> <a id="6338" href="BrouwerTree.AlternativeDefinition.html#6309" class="Bound">k</a> <a id="6340" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6342" href="BrouwerTree.AlternativeDefinition.html#6294" class="Bound">g</a> <a id="6344" href="BrouwerTree.AlternativeDefinition.html#6328" class="Bound">n</a><a id="6345" class="Symbol">}</a>
                 <a id="6364" class="Symbol">{</a><a id="6365" class="Argument">P</a> <a id="6367" class="Symbol">=</a> <a id="6369" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="6371" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6374" href="BrouwerTree.AlternativeDefinition.html#6374" class="Bound">n</a> <a id="6376" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6378" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6380" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6382" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="6391" class="Symbol">(</a><a id="6392" href="BrouwerTree.AlternativeDefinition.html#6290" class="Bound">f</a> <a id="6394" href="BrouwerTree.AlternativeDefinition.html#6309" class="Bound">k</a><a id="6395" class="Symbol">)</a> <a id="6397" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="6400" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="6409" class="Symbol">(</a><a id="6410" href="BrouwerTree.AlternativeDefinition.html#6294" class="Bound">g</a> <a id="6412" href="BrouwerTree.AlternativeDefinition.html#6374" class="Bound">n</a><a id="6413" class="Symbol">)</a> <a id="6415" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="6416" class="Symbol">}</a>
                 <a id="6435" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                 <a id="6468" class="Symbol">(λ</a> <a id="6471" class="Symbol">{(</a><a id="6473" href="BrouwerTree.AlternativeDefinition.html#6473" class="Bound">n</a> <a id="6475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6477" href="BrouwerTree.AlternativeDefinition.html#6477" class="Bound">fk≤gn</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">→</a> <a id="6486" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="6487" class="Symbol">(</a><a id="6488" href="BrouwerTree.AlternativeDefinition.html#6473" class="Bound">n</a> <a id="6490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6492" href="BrouwerTree.AlternativeDefinition.html#5102" class="Function">Brw→Brw&#39;-mono</a> <a id="6506" href="BrouwerTree.AlternativeDefinition.html#6477" class="Bound">fk≤gn</a><a id="6511" class="Symbol">)</a><a id="6512" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="6513" class="Symbol">})</a>
                 <a id="6533" class="Symbol">(</a><a id="6534" href="BrouwerTree.AlternativeDefinition.html#6297" class="Bound">f≲g</a> <a id="6538" href="BrouwerTree.AlternativeDefinition.html#6309" class="Bound">k</a><a id="6539" class="Symbol">)</a>

<a id="6542" class="Keyword">mutual</a>
  <a id="Brw&#39;→Brw"></a><a id="6551" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6560" class="Symbol">:</a> <a id="6562" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a> <a id="6567" class="Symbol">→</a> <a id="6569" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="6575" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6584" href="BrouwerTree.AlternativeDefinition.html#1379" class="InductiveConstructor">zero&#39;</a> <a id="6590" class="Symbol">=</a> <a id="6592" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="6599" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6608" class="Symbol">(</a><a id="6609" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="6615" href="BrouwerTree.AlternativeDefinition.html#6615" class="Bound">x</a><a id="6616" class="Symbol">)</a> <a id="6618" class="Symbol">=</a> <a id="6620" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6625" class="Symbol">(</a><a id="6626" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6635" href="BrouwerTree.AlternativeDefinition.html#6615" class="Bound">x</a><a id="6636" class="Symbol">)</a>
  <a id="6640" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6649" class="Symbol">(</a><a id="6650" href="BrouwerTree.AlternativeDefinition.html#1427" class="InductiveConstructor">limit&#39;</a> <a id="6657" href="BrouwerTree.AlternativeDefinition.html#6657" class="Bound">f</a> <a id="6659" class="Symbol">{</a><a id="6660" href="BrouwerTree.AlternativeDefinition.html#6660" class="Bound">f↑</a><a id="6662" class="Symbol">})</a> <a id="6665" class="Symbol">=</a> <a id="6667" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6673" class="Symbol">(λ</a> <a id="6676" href="BrouwerTree.AlternativeDefinition.html#6676" class="Bound">n</a> <a id="6678" class="Symbol">→</a> <a id="6680" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6689" class="Symbol">(</a><a id="6690" href="BrouwerTree.AlternativeDefinition.html#6657" class="Bound">f</a> <a id="6692" href="BrouwerTree.AlternativeDefinition.html#6676" class="Bound">n</a><a id="6693" class="Symbol">))</a> <a id="6696" class="Symbol">{λ</a> <a id="6699" href="BrouwerTree.AlternativeDefinition.html#6699" class="Bound">k</a> <a id="6701" class="Symbol">→</a> <a id="6703" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6717" class="Symbol">(</a><a id="6718" href="BrouwerTree.AlternativeDefinition.html#6660" class="Bound">f↑</a> <a id="6721" href="BrouwerTree.AlternativeDefinition.html#6699" class="Bound">k</a><a id="6722" class="Symbol">)}</a>
  <a id="6727" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6736" class="Symbol">(</a><a id="6737" href="BrouwerTree.AlternativeDefinition.html#1487" class="InductiveConstructor">antisym&#39;</a> <a id="6746" href="BrouwerTree.AlternativeDefinition.html#6746" class="Bound">p</a> <a id="6748" href="BrouwerTree.AlternativeDefinition.html#6748" class="Bound">q</a> <a id="6750" href="BrouwerTree.AlternativeDefinition.html#6750" class="Bound">i</a><a id="6751" class="Symbol">)</a> <a id="6753" class="Symbol">=</a> <a id="6755" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="6765" class="Symbol">(</a><a id="6766" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6780" href="BrouwerTree.AlternativeDefinition.html#6746" class="Bound">p</a><a id="6781" class="Symbol">)</a> <a id="6783" class="Symbol">(</a><a id="6784" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6798" href="BrouwerTree.AlternativeDefinition.html#6748" class="Bound">q</a><a id="6799" class="Symbol">)</a> <a id="6801" href="BrouwerTree.AlternativeDefinition.html#6750" class="Bound">i</a>

  <a id="Brw&#39;→Brw-mono"></a><a id="6806" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6820" class="Symbol">:</a> <a id="6822" class="Symbol">∀</a> <a id="6824" class="Symbol">{</a><a id="6825" href="BrouwerTree.AlternativeDefinition.html#6825" class="Bound">x</a> <a id="6827" href="BrouwerTree.AlternativeDefinition.html#6827" class="Bound">y</a><a id="6828" class="Symbol">}</a> <a id="6830" class="Symbol">→</a> <a id="6832" href="BrouwerTree.AlternativeDefinition.html#6825" class="Bound">x</a> <a id="6834" href="BrouwerTree.AlternativeDefinition.html#1543" class="Datatype Operator">≤&#39;</a> <a id="6837" href="BrouwerTree.AlternativeDefinition.html#6827" class="Bound">y</a> <a id="6839" class="Symbol">→</a> <a id="6841" class="Symbol">(</a><a id="6842" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6851" href="BrouwerTree.AlternativeDefinition.html#6825" class="Bound">x</a> <a id="6853" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6855" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="6864" href="BrouwerTree.AlternativeDefinition.html#6827" class="Bound">y</a><a id="6865" class="Symbol">)</a>
  <a id="6869" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6883" href="BrouwerTree.AlternativeDefinition.html#1581" class="InductiveConstructor">≤-zero&#39;</a> <a id="6891" class="Symbol">=</a> <a id="6893" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="6902" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6916" class="Symbol">(</a><a id="6917" href="BrouwerTree.AlternativeDefinition.html#1617" class="InductiveConstructor">≤-trans&#39;</a> <a id="6926" href="BrouwerTree.AlternativeDefinition.html#6926" class="Bound">x≤z</a> <a id="6930" href="BrouwerTree.AlternativeDefinition.html#6930" class="Bound">z≤y</a><a id="6933" class="Symbol">)</a> <a id="6935" class="Symbol">=</a> <a id="6937" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6945" class="Symbol">(</a><a id="6946" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6960" href="BrouwerTree.AlternativeDefinition.html#6926" class="Bound">x≤z</a><a id="6963" class="Symbol">)</a> <a id="6965" class="Symbol">(</a><a id="6966" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="6980" href="BrouwerTree.AlternativeDefinition.html#6930" class="Bound">z≤y</a><a id="6983" class="Symbol">)</a>
  <a id="6987" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7001" class="Symbol">(</a><a id="7002" href="BrouwerTree.AlternativeDefinition.html#1674" class="InductiveConstructor">succ-mono&#39;</a> <a id="7013" href="BrouwerTree.AlternativeDefinition.html#7013" class="Bound">x≤y</a><a id="7016" class="Symbol">)</a> <a id="7018" class="Symbol">=</a> <a id="7020" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="7032" class="Symbol">(</a><a id="7033" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7047" href="BrouwerTree.AlternativeDefinition.html#7013" class="Bound">x≤y</a><a id="7050" class="Symbol">)</a>
  <a id="7054" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7068" class="Symbol">(</a><a id="7069" href="BrouwerTree.AlternativeDefinition.html#1731" class="InductiveConstructor">cocone&#39;</a> <a id="7077" href="BrouwerTree.AlternativeDefinition.html#7077" class="Bound">f</a> <a id="7079" href="BrouwerTree.AlternativeDefinition.html#7079" class="Bound">k</a> <a id="7081" href="BrouwerTree.AlternativeDefinition.html#7081" class="Bound">x≤fk</a><a id="7085" class="Symbol">)</a> <a id="7087" class="Symbol">=</a> <a id="7089" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="7098" class="Symbol">(λ</a> <a id="7101" href="BrouwerTree.AlternativeDefinition.html#7101" class="Bound">n</a> <a id="7103" class="Symbol">→</a> <a id="7105" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="7114" class="Symbol">(</a><a id="7115" href="BrouwerTree.AlternativeDefinition.html#7077" class="Bound">f</a> <a id="7117" href="BrouwerTree.AlternativeDefinition.html#7101" class="Bound">n</a><a id="7118" class="Symbol">))</a> <a id="7121" class="Symbol">{</a><a id="7122" class="Argument">k</a> <a id="7124" class="Symbol">=</a> <a id="7126" href="BrouwerTree.AlternativeDefinition.html#7079" class="Bound">k</a><a id="7127" class="Symbol">}</a> <a id="7129" class="Symbol">(</a><a id="7130" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7144" href="BrouwerTree.AlternativeDefinition.html#7081" class="Bound">x≤fk</a><a id="7148" class="Symbol">)</a>
  <a id="7152" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7166" class="Symbol">(</a><a id="7167" href="BrouwerTree.AlternativeDefinition.html#1797" class="InductiveConstructor">limiting&#39;</a> <a id="7177" href="BrouwerTree.AlternativeDefinition.html#7177" class="Bound">f</a> <a id="7179" href="BrouwerTree.AlternativeDefinition.html#7179" class="Bound">f≤y</a><a id="7182" class="Symbol">)</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="7197" class="Symbol">(λ</a> <a id="7200" href="BrouwerTree.AlternativeDefinition.html#7200" class="Bound">n</a> <a id="7202" class="Symbol">→</a> <a id="7204" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="7213" class="Symbol">(</a><a id="7214" href="BrouwerTree.AlternativeDefinition.html#7177" class="Bound">f</a> <a id="7216" href="BrouwerTree.AlternativeDefinition.html#7200" class="Bound">n</a><a id="7217" class="Symbol">))</a> <a id="7220" class="Symbol">(λ</a> <a id="7223" href="BrouwerTree.AlternativeDefinition.html#7223" class="Bound">k</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7241" class="Symbol">(</a><a id="7242" href="BrouwerTree.AlternativeDefinition.html#7179" class="Bound">f≤y</a> <a id="7246" href="BrouwerTree.AlternativeDefinition.html#7223" class="Bound">k</a><a id="7247" class="Symbol">))</a>
  <a id="7252" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7266" class="Symbol">(</a><a id="7267" href="BrouwerTree.AlternativeDefinition.html#1872" class="InductiveConstructor">≤-trunc&#39;</a> <a id="7276" href="BrouwerTree.AlternativeDefinition.html#7276" class="Bound">p</a> <a id="7278" href="BrouwerTree.AlternativeDefinition.html#7278" class="Bound">q</a> <a id="7280" href="BrouwerTree.AlternativeDefinition.html#7280" class="Bound">i</a><a id="7281" class="Symbol">)</a> <a id="7283" class="Symbol">=</a> <a id="7285" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="7293" class="Symbol">(</a><a id="7294" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7308" href="BrouwerTree.AlternativeDefinition.html#7276" class="Bound">p</a><a id="7309" class="Symbol">)</a> <a id="7311" class="Symbol">(</a><a id="7312" href="BrouwerTree.AlternativeDefinition.html#6806" class="Function">Brw&#39;→Brw-mono</a> <a id="7326" href="BrouwerTree.AlternativeDefinition.html#7278" class="Bound">q</a><a id="7327" class="Symbol">)</a> <a id="7329" href="BrouwerTree.AlternativeDefinition.html#7280" class="Bound">i</a>

<a id="7332" class="Comment">{- Identities are straightforward. -}</a>

<a id="right-identity"></a><a id="7371" href="BrouwerTree.AlternativeDefinition.html#7371" class="Function">right-identity</a> <a id="7386" class="Symbol">:</a> <a id="7388" class="Symbol">(</a><a id="7389" href="BrouwerTree.AlternativeDefinition.html#7389" class="Bound">x</a> <a id="7391" class="Symbol">:</a> <a id="7393" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a><a id="7397" class="Symbol">)</a> <a id="7399" class="Symbol">→</a> <a id="7401" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="7410" class="Symbol">(</a><a id="7411" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="7420" href="BrouwerTree.AlternativeDefinition.html#7389" class="Bound">x</a><a id="7421" class="Symbol">)</a> <a id="7423" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7425" href="BrouwerTree.AlternativeDefinition.html#7389" class="Bound">x</a>
<a id="7427" href="BrouwerTree.AlternativeDefinition.html#7371" class="Function">right-identity</a> <a id="7442" class="Symbol">=</a> <a id="7444" href="BrouwerTree.AlternativeDefinition.html#2045" class="Function">Brw&#39;-ind</a> <a id="7453" class="Symbol">(λ</a> <a id="7456" href="BrouwerTree.AlternativeDefinition.html#7456" class="Bound">x</a> <a id="7458" class="Symbol">→</a> <a id="7460" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="7469" class="Symbol">(</a><a id="7470" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="7479" href="BrouwerTree.AlternativeDefinition.html#7456" class="Bound">x</a><a id="7480" class="Symbol">)</a> <a id="7482" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7484" href="BrouwerTree.AlternativeDefinition.html#7456" class="Bound">x</a><a id="7485" class="Symbol">)</a>
                          <a id="7513" class="Symbol">(λ</a> <a id="7516" href="BrouwerTree.AlternativeDefinition.html#7516" class="Bound">c</a> <a id="7518" class="Symbol">→</a> <a id="7520" href="BrouwerTree.AlternativeDefinition.html#3495" class="Function">Brw&#39;-is-set</a> <a id="7532" class="Symbol">_</a> <a id="7534" class="Symbol">_)</a>
                          <a id="7563" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="7594" class="Symbol">(λ</a> <a id="7597" class="Symbol">{</a><a id="7598" href="BrouwerTree.AlternativeDefinition.html#7598" class="Bound">x</a><a id="7599" class="Symbol">}</a> <a id="7601" href="BrouwerTree.AlternativeDefinition.html#7601" class="Bound">ih</a> <a id="7604" class="Symbol">→</a> <a id="7606" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7611" href="BrouwerTree.AlternativeDefinition.html#1399" class="InductiveConstructor">succ&#39;</a> <a id="7617" href="BrouwerTree.AlternativeDefinition.html#7601" class="Bound">ih</a><a id="7619" class="Symbol">)</a>
                          <a id="7647" class="Symbol">(λ</a> <a id="7650" class="Symbol">{</a><a id="7651" href="BrouwerTree.AlternativeDefinition.html#7651" class="Bound">f</a><a id="7652" class="Symbol">}</a> <a id="7654" class="Symbol">{</a><a id="7655" href="BrouwerTree.AlternativeDefinition.html#7655" class="Bound">f↑</a><a id="7657" class="Symbol">}</a> <a id="7659" href="BrouwerTree.AlternativeDefinition.html#7659" class="Bound">ih</a> <a id="7662" class="Symbol">→</a> <a id="7664" href="BrouwerTree.AlternativeDefinition.html#4095" class="Function">bisim&#39;</a> <a id="7671" class="Symbol">((λ</a> <a id="7675" href="BrouwerTree.AlternativeDefinition.html#7675" class="Bound">k</a> <a id="7677" class="Symbol">→</a> <a id="7679" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7681" href="BrouwerTree.AlternativeDefinition.html#7675" class="Bound">k</a> <a id="7683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7685" href="BrouwerTree.AlternativeDefinition.html#3100" class="Function">≤&#39;-refl-≡</a> <a id="7695" class="Symbol">(</a><a id="7696" href="BrouwerTree.AlternativeDefinition.html#7659" class="Bound">ih</a> <a id="7699" href="BrouwerTree.AlternativeDefinition.html#7675" class="Bound">k</a><a id="7700" class="Symbol">)</a> <a id="7702" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7703" class="Symbol">)</a> <a id="7705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                                   <a id="7758" class="Symbol">(λ</a> <a id="7761" href="BrouwerTree.AlternativeDefinition.html#7761" class="Bound">k</a> <a id="7763" class="Symbol">→</a> <a id="7765" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7767" href="BrouwerTree.AlternativeDefinition.html#7761" class="Bound">k</a> <a id="7769" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7771" href="BrouwerTree.AlternativeDefinition.html#3100" class="Function">≤&#39;-refl-≡</a> <a id="7781" class="Symbol">(</a><a id="7782" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7786" class="Symbol">(</a><a id="7787" href="BrouwerTree.AlternativeDefinition.html#7659" class="Bound">ih</a> <a id="7790" href="BrouwerTree.AlternativeDefinition.html#7761" class="Bound">k</a><a id="7791" class="Symbol">))</a> <a id="7794" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7795" class="Symbol">)))</a>

<a id="left-identity"></a><a id="7800" href="BrouwerTree.AlternativeDefinition.html#7800" class="Function">left-identity</a> <a id="7814" class="Symbol">:</a> <a id="7816" class="Symbol">(</a><a id="7817" href="BrouwerTree.AlternativeDefinition.html#7817" class="Bound">x</a> <a id="7819" class="Symbol">:</a> <a id="7821" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7824" class="Symbol">)</a> <a id="7826" class="Symbol">→</a> <a id="7828" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="7837" class="Symbol">(</a><a id="7838" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="7847" href="BrouwerTree.AlternativeDefinition.html#7817" class="Bound">x</a><a id="7848" class="Symbol">)</a> <a id="7850" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7852" href="BrouwerTree.AlternativeDefinition.html#7817" class="Bound">x</a>
<a id="7854" href="BrouwerTree.AlternativeDefinition.html#7800" class="Function">left-identity</a> <a id="7868" class="Symbol">=</a> <a id="7870" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7878" class="Symbol">(λ</a> <a id="7881" href="BrouwerTree.AlternativeDefinition.html#7881" class="Bound">x</a> <a id="7883" class="Symbol">→</a> <a id="7885" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="7894" class="Symbol">(</a><a id="7895" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="7904" href="BrouwerTree.AlternativeDefinition.html#7881" class="Bound">x</a><a id="7905" class="Symbol">)</a> <a id="7907" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7909" href="BrouwerTree.AlternativeDefinition.html#7881" class="Bound">x</a><a id="7910" class="Symbol">)</a>
                        <a id="7936" class="Symbol">(λ</a> <a id="7939" href="BrouwerTree.AlternativeDefinition.html#7939" class="Bound">c</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="7954" class="Symbol">_</a> <a id="7956" class="Symbol">_)</a>
                        <a id="7983" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                        <a id="8012" class="Symbol">(λ</a> <a id="8015" class="Symbol">{</a><a id="8016" href="BrouwerTree.AlternativeDefinition.html#8016" class="Bound">x</a><a id="8017" class="Symbol">}</a> <a id="8019" href="BrouwerTree.AlternativeDefinition.html#8019" class="Bound">ih</a> <a id="8022" class="Symbol">→</a> <a id="8024" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8029" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8034" href="BrouwerTree.AlternativeDefinition.html#8019" class="Bound">ih</a><a id="8036" class="Symbol">)</a>
                        <a id="8062" class="Symbol">(λ</a> <a id="8065" class="Symbol">{</a><a id="8066" href="BrouwerTree.AlternativeDefinition.html#8066" class="Bound">f</a><a id="8067" class="Symbol">}</a> <a id="8069" class="Symbol">{</a><a id="8070" href="BrouwerTree.AlternativeDefinition.html#8070" class="Bound">f↑</a><a id="8072" class="Symbol">}</a> <a id="8074" href="BrouwerTree.AlternativeDefinition.html#8074" class="Bound">ih</a> <a id="8077" class="Symbol">→</a> <a id="8079" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8085" class="Symbol">(λ</a> <a id="8088" href="BrouwerTree.AlternativeDefinition.html#8088" class="Bound">n</a> <a id="8090" class="Symbol">→</a> <a id="8092" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="8101" class="Symbol">(</a><a id="8102" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a> <a id="8111" class="Symbol">(</a><a id="8112" href="BrouwerTree.AlternativeDefinition.html#8066" class="Bound">f</a> <a id="8114" href="BrouwerTree.AlternativeDefinition.html#8088" class="Bound">n</a><a id="8115" class="Symbol">)))</a> <a id="8119" href="BrouwerTree.AlternativeDefinition.html#8066" class="Bound">f</a>
                                               <a id="8168" class="Symbol">((λ</a> <a id="8172" href="BrouwerTree.AlternativeDefinition.html#8172" class="Bound">k</a> <a id="8174" class="Symbol">→</a> <a id="8176" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8178" href="BrouwerTree.AlternativeDefinition.html#8172" class="Bound">k</a> <a id="8180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8182" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="8191" class="Symbol">(</a><a id="8192" href="BrouwerTree.AlternativeDefinition.html#8074" class="Bound">ih</a> <a id="8195" href="BrouwerTree.AlternativeDefinition.html#8172" class="Bound">k</a><a id="8196" class="Symbol">)</a> <a id="8198" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="8199" class="Symbol">)</a> <a id="8201" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                                <a id="8251" class="Symbol">(λ</a> <a id="8254" href="BrouwerTree.AlternativeDefinition.html#8254" class="Bound">k</a> <a id="8256" class="Symbol">→</a> <a id="8258" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8260" href="BrouwerTree.AlternativeDefinition.html#8254" class="Bound">k</a> <a id="8262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8264" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="8273" class="Symbol">(</a><a id="8274" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8278" class="Symbol">(</a><a id="8279" href="BrouwerTree.AlternativeDefinition.html#8074" class="Bound">ih</a> <a id="8282" href="BrouwerTree.AlternativeDefinition.html#8254" class="Bound">k</a><a id="8283" class="Symbol">))</a> <a id="8286" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="8287" class="Symbol">)))</a>

<a id="8292" class="Comment">{- Hence Brw and Brw&#39; are equivalent. -}</a>

<a id="Brw≃Brw&#39;"></a><a id="8334" href="BrouwerTree.AlternativeDefinition.html#8334" class="Function">Brw≃Brw&#39;</a> <a id="8343" class="Symbol">:</a> <a id="8345" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="8349" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8351" href="BrouwerTree.AlternativeDefinition.html#1357" class="Datatype">Brw&#39;</a>
<a id="8356" href="BrouwerTree.AlternativeDefinition.html#8334" class="Function">Brw≃Brw&#39;</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8378" class="Symbol">(</a><a id="8379" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8383" href="BrouwerTree.AlternativeDefinition.html#4278" class="Function">Brw→Brw&#39;</a>  <a id="8393" href="BrouwerTree.AlternativeDefinition.html#6551" class="Function">Brw&#39;→Brw</a> <a id="8402" href="BrouwerTree.AlternativeDefinition.html#7371" class="Function">right-identity</a> <a id="8417" href="BrouwerTree.AlternativeDefinition.html#7800" class="Function">left-identity</a><a id="8430" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.Arithmetic.Addition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Arithmetic.Addition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--erased-cubical</a> <a id="30" class="Pragma">--erasure</a> <a id="40" class="Pragma">--guardedness</a>  <a id="55" class="Symbol">#-}</a>

<a id="60" class="Keyword">module</a> <a id="67" href="BrouwerTree.Arithmetic.Addition.html" class="Module">BrouwerTree.Arithmetic.Addition</a> <a id="99" class="Keyword">where</a>

<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>

<a id="226" class="Keyword">infixr</a> <a id="233" class="Number">35</a> <a id="236" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a>

<a id="241" class="Keyword">mutual</a>
  <a id="_+_"></a><a id="250" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a> <a id="254" class="Symbol">:</a> <a id="256" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="260" class="Symbol">→</a> <a id="262" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="266" class="Symbol">→</a> <a id="268" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="274" href="BrouwerTree.Arithmetic.Addition.html#274" class="Bound">x</a> <a id="276" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="278" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="283" class="Symbol">=</a> <a id="285" href="BrouwerTree.Arithmetic.Addition.html#274" class="Bound">x</a>
  <a id="289" href="BrouwerTree.Arithmetic.Addition.html#289" class="Bound">x</a> <a id="291" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="293" class="Symbol">(</a><a id="294" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="299" href="BrouwerTree.Arithmetic.Addition.html#299" class="Bound">y</a><a id="300" class="Symbol">)</a> <a id="302" class="Symbol">=</a> <a id="304" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="309" class="Symbol">(</a><a id="310" href="BrouwerTree.Arithmetic.Addition.html#289" class="Bound">x</a> <a id="312" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="314" href="BrouwerTree.Arithmetic.Addition.html#299" class="Bound">y</a><a id="315" class="Symbol">)</a>
  <a id="319" href="BrouwerTree.Arithmetic.Addition.html#319" class="Bound">x</a> <a id="321" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="323" class="Symbol">(</a><a id="324" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="330" href="BrouwerTree.Arithmetic.Addition.html#330" class="Bound">f</a> <a id="332" class="Symbol">{</a><a id="333" href="BrouwerTree.Arithmetic.Addition.html#333" class="Bound">f↑</a><a id="335" class="Symbol">})</a> <a id="338" class="Symbol">=</a> <a id="340" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="346" class="Symbol">(λ</a> <a id="349" href="BrouwerTree.Arithmetic.Addition.html#349" class="Bound">n</a> <a id="351" class="Symbol">→</a> <a id="353" href="BrouwerTree.Arithmetic.Addition.html#319" class="Bound">x</a> <a id="355" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="357" href="BrouwerTree.Arithmetic.Addition.html#330" class="Bound">f</a> <a id="359" href="BrouwerTree.Arithmetic.Addition.html#349" class="Bound">n</a><a id="360" class="Symbol">)</a> <a id="362" class="Symbol">{λ</a> <a id="365" href="BrouwerTree.Arithmetic.Addition.html#365" class="Bound">k</a> <a id="367" class="Symbol">→</a> <a id="369" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="377" class="Symbol">(</a><a id="378" href="BrouwerTree.Arithmetic.Addition.html#333" class="Bound">f↑</a> <a id="381" href="BrouwerTree.Arithmetic.Addition.html#365" class="Bound">k</a><a id="382" class="Symbol">)}</a>
  <a id="387" href="BrouwerTree.Arithmetic.Addition.html#387" class="Bound">x</a> <a id="389" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="391" class="Symbol">(</a><a id="392" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="398" href="BrouwerTree.Arithmetic.Addition.html#398" class="Bound">f</a> <a id="400" class="Symbol">{</a><a id="401" href="BrouwerTree.Arithmetic.Addition.html#401" class="Bound">f↑</a><a id="403" class="Symbol">}</a> <a id="405" href="BrouwerTree.Arithmetic.Addition.html#405" class="Bound">g</a> <a id="407" class="Symbol">{</a><a id="408" href="BrouwerTree.Arithmetic.Addition.html#408" class="Bound">g↑</a><a id="410" class="Symbol">}</a> <a id="412" class="Symbol">(</a><a id="413" href="BrouwerTree.Arithmetic.Addition.html#413" class="Bound">f≲g</a> <a id="417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="419" href="BrouwerTree.Arithmetic.Addition.html#419" class="Bound">g≲f</a><a id="422" class="Symbol">)</a> <a id="424" href="BrouwerTree.Arithmetic.Addition.html#424" class="Bound">i</a><a id="425" class="Symbol">)</a> <a id="427" class="Symbol">=</a> <a id="429" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="435" class="Symbol">(λ</a> <a id="438" href="BrouwerTree.Arithmetic.Addition.html#438" class="Bound">n</a> <a id="440" class="Symbol">→</a> <a id="442" href="BrouwerTree.Arithmetic.Addition.html#387" class="Bound">x</a> <a id="444" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="446" href="BrouwerTree.Arithmetic.Addition.html#398" class="Bound">f</a> <a id="448" href="BrouwerTree.Arithmetic.Addition.html#438" class="Bound">n</a><a id="449" class="Symbol">)</a>
                                                  <a id="501" class="Symbol">{</a><a id="502" href="BrouwerTree.Arithmetic.Addition.html#2843" class="Function">x+-preserves-increasing</a> <a id="526" href="BrouwerTree.Arithmetic.Addition.html#401" class="Bound">f↑</a><a id="528" class="Symbol">}</a>
                                                  <a id="580" class="Symbol">(λ</a> <a id="583" href="BrouwerTree.Arithmetic.Addition.html#583" class="Bound">n</a> <a id="585" class="Symbol">→</a> <a id="587" href="BrouwerTree.Arithmetic.Addition.html#387" class="Bound">x</a> <a id="589" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="591" href="BrouwerTree.Arithmetic.Addition.html#405" class="Bound">g</a> <a id="593" href="BrouwerTree.Arithmetic.Addition.html#583" class="Bound">n</a><a id="594" class="Symbol">)</a>
                                                  <a id="646" class="Symbol">{</a><a id="647" href="BrouwerTree.Arithmetic.Addition.html#2843" class="Function">x+-preserves-increasing</a> <a id="671" href="BrouwerTree.Arithmetic.Addition.html#408" class="Bound">g↑</a><a id="673" class="Symbol">}</a>
                                                  <a id="725" class="Symbol">(</a><a id="726" href="BrouwerTree.Arithmetic.Addition.html#1754" class="Function">x+-preserves-≲</a> <a id="741" href="BrouwerTree.Arithmetic.Addition.html#413" class="Bound">f≲g</a> <a id="745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="747" href="BrouwerTree.Arithmetic.Addition.html#1754" class="Function">x+-preserves-≲</a> <a id="762" href="BrouwerTree.Arithmetic.Addition.html#419" class="Bound">g≲f</a><a id="765" class="Symbol">)</a>
                                                  <a id="817" href="BrouwerTree.Arithmetic.Addition.html#424" class="Bound">i</a>
  <a id="821" href="BrouwerTree.Arithmetic.Addition.html#821" class="Bound">x</a> <a id="823" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="825" class="Symbol">(</a><a id="826" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="832" href="BrouwerTree.Arithmetic.Addition.html#832" class="Bound">y</a> <a id="834" href="BrouwerTree.Arithmetic.Addition.html#834" class="Bound">z</a> <a id="836" href="BrouwerTree.Arithmetic.Addition.html#836" class="Bound">p</a> <a id="838" href="BrouwerTree.Arithmetic.Addition.html#838" class="Bound">q</a> <a id="840" href="BrouwerTree.Arithmetic.Addition.html#840" class="Bound">i</a> <a id="842" href="BrouwerTree.Arithmetic.Addition.html#842" class="Bound">j</a><a id="843" class="Symbol">)</a> <a id="845" class="Symbol">=</a> <a id="847" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="853" class="Symbol">(</a><a id="854" href="BrouwerTree.Arithmetic.Addition.html#821" class="Bound">x</a> <a id="856" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="858" href="BrouwerTree.Arithmetic.Addition.html#832" class="Bound">y</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">(</a><a id="862" href="BrouwerTree.Arithmetic.Addition.html#821" class="Bound">x</a> <a id="864" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="866" href="BrouwerTree.Arithmetic.Addition.html#834" class="Bound">z</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">(λ</a> <a id="872" href="BrouwerTree.Arithmetic.Addition.html#872" class="Bound">j</a> <a id="874" class="Symbol">→</a> <a id="876" href="BrouwerTree.Arithmetic.Addition.html#821" class="Bound">x</a> <a id="878" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="880" class="Symbol">(</a><a id="881" href="BrouwerTree.Arithmetic.Addition.html#836" class="Bound">p</a> <a id="883" href="BrouwerTree.Arithmetic.Addition.html#872" class="Bound">j</a><a id="884" class="Symbol">))</a> <a id="887" class="Symbol">(λ</a> <a id="890" href="BrouwerTree.Arithmetic.Addition.html#890" class="Bound">j</a> <a id="892" class="Symbol">→</a> <a id="894" href="BrouwerTree.Arithmetic.Addition.html#821" class="Bound">x</a> <a id="896" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="898" class="Symbol">(</a><a id="899" href="BrouwerTree.Arithmetic.Addition.html#838" class="Bound">q</a> <a id="901" href="BrouwerTree.Arithmetic.Addition.html#890" class="Bound">j</a><a id="902" class="Symbol">))</a> <a id="905" href="BrouwerTree.Arithmetic.Addition.html#840" class="Bound">i</a> <a id="907" href="BrouwerTree.Arithmetic.Addition.html#842" class="Bound">j</a>

  <a id="x+-mono"></a><a id="912" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="920" class="Symbol">:</a> <a id="922" class="Symbol">{</a><a id="923" href="BrouwerTree.Arithmetic.Addition.html#923" class="Bound">x</a> <a id="925" href="BrouwerTree.Arithmetic.Addition.html#925" class="Bound">y</a> <a id="927" href="BrouwerTree.Arithmetic.Addition.html#927" class="Bound">z</a> <a id="929" class="Symbol">:</a> <a id="931" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="934" class="Symbol">}</a> <a id="936" class="Symbol">→</a> <a id="938" href="BrouwerTree.Arithmetic.Addition.html#925" class="Bound">y</a> <a id="940" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="942" href="BrouwerTree.Arithmetic.Addition.html#927" class="Bound">z</a> <a id="944" class="Symbol">→</a> <a id="946" href="BrouwerTree.Arithmetic.Addition.html#923" class="Bound">x</a> <a id="948" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="950" href="BrouwerTree.Arithmetic.Addition.html#925" class="Bound">y</a> <a id="952" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="954" href="BrouwerTree.Arithmetic.Addition.html#923" class="Bound">x</a> <a id="956" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="958" href="BrouwerTree.Arithmetic.Addition.html#927" class="Bound">z</a>
  <a id="962" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="970" class="Symbol">{</a><a id="971" class="Argument">z</a> <a id="973" class="Symbol">=</a> <a id="975" href="BrouwerTree.Arithmetic.Addition.html#975" class="Bound">z</a><a id="976" class="Symbol">}</a> <a id="978" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="985" class="Symbol">=</a> <a id="987" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="1001" href="BrouwerTree.Arithmetic.Addition.html#975" class="Bound">z</a>
  <a id="1005" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1013" class="Symbol">(</a><a id="1014" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="1022" href="BrouwerTree.Arithmetic.Addition.html#1022" class="Bound">y≤z</a> <a id="1026" href="BrouwerTree.Arithmetic.Addition.html#1026" class="Bound">z≤w</a><a id="1029" class="Symbol">)</a> <a id="1031" class="Symbol">=</a> <a id="1033" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="1041" class="Symbol">(</a><a id="1042" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1050" href="BrouwerTree.Arithmetic.Addition.html#1022" class="Bound">y≤z</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">(</a><a id="1056" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1064" href="BrouwerTree.Arithmetic.Addition.html#1026" class="Bound">z≤w</a><a id="1067" class="Symbol">)</a>
  <a id="1071" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1079" class="Symbol">(</a><a id="1080" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="1092" href="BrouwerTree.Arithmetic.Addition.html#1092" class="Bound">y≤z</a><a id="1095" class="Symbol">)</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="1111" class="Symbol">(</a><a id="1112" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1120" href="BrouwerTree.Arithmetic.Addition.html#1092" class="Bound">y≤z</a><a id="1123" class="Symbol">)</a>
  <a id="1127" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1135" class="Symbol">(</a><a id="1136" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1145" href="BrouwerTree.Arithmetic.Addition.html#1145" class="Bound">f</a> <a id="1147" class="Symbol">{</a><a id="1148" class="Argument">k</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="BrouwerTree.Arithmetic.Addition.html#1152" class="Bound">k</a><a id="1153" class="Symbol">}</a> <a id="1155" href="BrouwerTree.Arithmetic.Addition.html#1155" class="Bound">y≤fk</a><a id="1159" class="Symbol">)</a> <a id="1161" class="Symbol">=</a> <a id="1163" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1172" class="Symbol">_</a> <a id="1174" class="Symbol">{</a><a id="1175" class="Argument">k</a> <a id="1177" class="Symbol">=</a> <a id="1179" href="BrouwerTree.Arithmetic.Addition.html#1152" class="Bound">k</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">(</a><a id="1183" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1191" href="BrouwerTree.Arithmetic.Addition.html#1155" class="Bound">y≤fk</a><a id="1195" class="Symbol">)</a>
  <a id="1199" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1207" class="Symbol">(</a><a id="1208" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1219" href="BrouwerTree.Arithmetic.Addition.html#1219" class="Bound">f</a> <a id="1221" href="BrouwerTree.Arithmetic.Addition.html#1221" class="Bound">fk≤z</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1240" class="Symbol">_</a> <a id="1242" class="Symbol">λ</a> <a id="1244" href="BrouwerTree.Arithmetic.Addition.html#1244" class="Bound">k</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1256" class="Symbol">(</a><a id="1257" href="BrouwerTree.Arithmetic.Addition.html#1221" class="Bound">fk≤z</a> <a id="1262" href="BrouwerTree.Arithmetic.Addition.html#1244" class="Bound">k</a><a id="1263" class="Symbol">)</a>
  <a id="1267" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1275" class="Symbol">(</a><a id="1276" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="1284" href="BrouwerTree.Arithmetic.Addition.html#1284" class="Bound">p</a> <a id="1286" href="BrouwerTree.Arithmetic.Addition.html#1286" class="Bound">q</a> <a id="1288" href="BrouwerTree.Arithmetic.Addition.html#1288" class="Bound">i</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">=</a> <a id="1293" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="1301" class="Symbol">(</a><a id="1302" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1310" href="BrouwerTree.Arithmetic.Addition.html#1284" class="Bound">p</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">(</a><a id="1314" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1322" href="BrouwerTree.Arithmetic.Addition.html#1286" class="Bound">q</a><a id="1323" class="Symbol">)</a> <a id="1325" href="BrouwerTree.Arithmetic.Addition.html#1288" class="Bound">i</a>

  <a id="1330" class="Comment">-- Agda does not see that the recursive call on `fk≤gl` is structurally smaller,</a>
  <a id="1413" class="Comment">-- because it has been uncovered under the propositional truncation. In the</a>
  <a id="1491" class="Comment">-- &quot;official&quot; induction principle, we instead get a family of truncated inductive hypothesis,</a>
  <a id="1587" class="Comment">-- and here we can uncover the k-th one because we are proving a proposition.</a>
  <a id="1667" class="Comment">-- To work around this, we mark the definition as terminating.</a>
  <a id="1732" class="Symbol">{-#</a> <a id="1736" class="Keyword">TERMINATING</a> <a id="1748" class="Symbol">#-}</a>
  <a id="x+-preserves-≲"></a><a id="1754" href="BrouwerTree.Arithmetic.Addition.html#1754" class="Function">x+-preserves-≲</a> <a id="1769" class="Symbol">:</a> <a id="1771" class="Symbol">∀</a> <a id="1773" class="Symbol">{</a><a id="1774" href="BrouwerTree.Arithmetic.Addition.html#1774" class="Bound">x</a> <a id="1776" href="BrouwerTree.Arithmetic.Addition.html#1776" class="Bound">f</a> <a id="1778" href="BrouwerTree.Arithmetic.Addition.html#1778" class="Bound">g</a><a id="1779" class="Symbol">}</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="BrouwerTree.Arithmetic.Addition.html#1776" class="Bound">f</a> <a id="1785" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="1787" href="BrouwerTree.Arithmetic.Addition.html#1778" class="Bound">g</a> <a id="1789" class="Symbol">→</a> <a id="1791" class="Symbol">(λ</a> <a id="1794" href="BrouwerTree.Arithmetic.Addition.html#1794" class="Bound">n</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="BrouwerTree.Arithmetic.Addition.html#1774" class="Bound">x</a> <a id="1800" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1802" href="BrouwerTree.Arithmetic.Addition.html#1776" class="Bound">f</a> <a id="1804" href="BrouwerTree.Arithmetic.Addition.html#1794" class="Bound">n</a><a id="1805" class="Symbol">)</a> <a id="1807" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="1809" class="Symbol">(λ</a> <a id="1812" href="BrouwerTree.Arithmetic.Addition.html#1812" class="Bound">n</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="BrouwerTree.Arithmetic.Addition.html#1774" class="Bound">x</a> <a id="1818" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1820" href="BrouwerTree.Arithmetic.Addition.html#1778" class="Bound">g</a> <a id="1822" href="BrouwerTree.Arithmetic.Addition.html#1812" class="Bound">n</a><a id="1823" class="Symbol">)</a>
  <a id="1827" href="BrouwerTree.Arithmetic.Addition.html#1754" class="Function">x+-preserves-≲</a> <a id="1842" href="BrouwerTree.Arithmetic.Addition.html#1842" class="Bound">f≲g</a> <a id="1846" href="BrouwerTree.Arithmetic.Addition.html#1846" class="Bound">k</a> <a id="1848" class="Symbol">=</a> <a id="1850" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1857" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="1873" class="Symbol">(λ</a> <a id="1876" class="Symbol">(</a><a id="1877" href="BrouwerTree.Arithmetic.Addition.html#1877" class="Bound">l</a> <a id="1879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1881" href="BrouwerTree.Arithmetic.Addition.html#1881" class="Bound">fk≤gl</a><a id="1886" class="Symbol">)</a> <a id="1888" class="Symbol">→</a> <a id="1890" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1892" href="BrouwerTree.Arithmetic.Addition.html#1877" class="Bound">l</a> <a id="1894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1896" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1904" href="BrouwerTree.Arithmetic.Addition.html#1881" class="Bound">fk≤gl</a> <a id="1910" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1911" class="Symbol">)</a> <a id="1913" class="Symbol">(</a><a id="1914" href="BrouwerTree.Arithmetic.Addition.html#1842" class="Bound">f≲g</a> <a id="1918" href="BrouwerTree.Arithmetic.Addition.html#1846" class="Bound">k</a><a id="1919" class="Symbol">)</a>

  <a id="x+-increasing"></a><a id="1924" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">∀</a> <a id="1942" class="Symbol">{</a><a id="1943" href="BrouwerTree.Arithmetic.Addition.html#1943" class="Bound">x</a><a id="1944" class="Symbol">}</a> <a id="1946" class="Symbol">(</a><a id="1947" href="BrouwerTree.Arithmetic.Addition.html#1947" class="Bound">z</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1954" class="Symbol">)</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="BrouwerTree.Arithmetic.Addition.html#1943" class="Bound">x</a> <a id="1960" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1962" href="BrouwerTree.Arithmetic.Addition.html#1943" class="Bound">x</a> <a id="1964" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1966" href="BrouwerTree.Arithmetic.Addition.html#1947" class="Bound">z</a>
  <a id="1970" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="1984" class="Symbol">{</a><a id="1985" href="BrouwerTree.Arithmetic.Addition.html#1985" class="Bound">x</a><a id="1986" class="Symbol">}</a> <a id="1988" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="2004" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2018" class="Symbol">{</a><a id="2019" href="BrouwerTree.Arithmetic.Addition.html#2019" class="Bound">x</a><a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">(</a><a id="2023" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2028" href="BrouwerTree.Arithmetic.Addition.html#2028" class="Bound">z</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a> <a id="2045" class="Symbol">(</a><a id="2046" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2060" href="BrouwerTree.Arithmetic.Addition.html#2028" class="Bound">z</a><a id="2061" class="Symbol">)</a>
  <a id="2065" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2079" class="Symbol">{</a><a id="2080" href="BrouwerTree.Arithmetic.Addition.html#2080" class="Bound">x</a><a id="2081" class="Symbol">}</a> <a id="2083" class="Symbol">(</a><a id="2084" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2090" href="BrouwerTree.Arithmetic.Addition.html#2090" class="Bound">f</a><a id="2091" class="Symbol">)</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="2104" class="Symbol">_</a> <a id="2106" class="Symbol">{</a><a id="2107" class="Argument">k</a> <a id="2109" class="Symbol">=</a> <a id="2111" class="Number">5</a><a id="2112" class="Symbol">}</a> <a id="2114" class="Symbol">(</a><a id="2115" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2129" class="Symbol">(</a><a id="2130" href="BrouwerTree.Arithmetic.Addition.html#2090" class="Bound">f</a> <a id="2132" class="Number">5</a><a id="2133" class="Symbol">))</a>
  <a id="2138" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2152" class="Symbol">{</a><a id="2153" href="BrouwerTree.Arithmetic.Addition.html#2153" class="Bound">x</a><a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">(</a><a id="2157" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="2163" href="BrouwerTree.Arithmetic.Addition.html#2163" class="Bound">f</a> <a id="2165" class="Symbol">{</a><a id="2166" href="BrouwerTree.Arithmetic.Addition.html#2166" class="Bound">f↑</a><a id="2168" class="Symbol">}</a> <a id="2170" href="BrouwerTree.Arithmetic.Addition.html#2170" class="Bound">g</a> <a id="2172" class="Symbol">{</a><a id="2173" href="BrouwerTree.Arithmetic.Addition.html#2173" class="Bound">g↑</a><a id="2175" class="Symbol">}</a> <a id="2177" class="Symbol">(</a><a id="2178" href="BrouwerTree.Arithmetic.Addition.html#2178" class="Bound">f≲g</a> <a id="2182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2184" href="BrouwerTree.Arithmetic.Addition.html#2184" class="Bound">g≲f</a><a id="2187" class="Symbol">)</a> <a id="2189" href="BrouwerTree.Arithmetic.Addition.html#2189" class="Bound">i</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">=</a>
      <a id="2200" href="BrouwerTree.Core.html#2574" class="Function">isProp→PathP&#39;</a> <a id="2214" class="Symbol">{</a><a id="2215" class="Argument">B</a> <a id="2217" class="Symbol">=</a> <a id="2219" class="Symbol">λ</a> <a id="2221" href="BrouwerTree.Arithmetic.Addition.html#2221" class="Bound">i</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="BrouwerTree.Arithmetic.Addition.html#2153" class="Bound">x</a> <a id="2227" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2229" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="2235" class="Symbol">_</a> <a id="2237" class="Symbol">_</a> <a id="2239" class="Symbol">(</a><a id="2240" href="BrouwerTree.Arithmetic.Addition.html#1754" class="Function">x+-preserves-≲</a> <a id="2255" href="BrouwerTree.Arithmetic.Addition.html#2178" class="Bound">f≲g</a> <a id="2259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2261" href="BrouwerTree.Arithmetic.Addition.html#1754" class="Function">x+-preserves-≲</a> <a id="2276" href="BrouwerTree.Arithmetic.Addition.html#2184" class="Bound">g≲f</a><a id="2279" class="Symbol">)</a> <a id="2281" href="BrouwerTree.Arithmetic.Addition.html#2221" class="Bound">i</a><a id="2282" class="Symbol">}</a>
                   <a id="2303" class="Symbol">(λ</a> <a id="2306" href="BrouwerTree.Arithmetic.Addition.html#2306" class="Bound">i</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="2317" class="Symbol">)</a>
                   <a id="2338" class="Symbol">(</a><a id="2339" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="2348" class="Symbol">_</a> <a id="2350" class="Symbol">(</a><a id="2351" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2365" class="Symbol">(</a><a id="2366" href="BrouwerTree.Arithmetic.Addition.html#2163" class="Bound">f</a> <a id="2368" class="Number">5</a><a id="2369" class="Symbol">)))</a>
                   <a id="2392" class="Symbol">(</a><a id="2393" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="2402" class="Symbol">_</a> <a id="2404" class="Symbol">(</a><a id="2405" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2419" class="Symbol">(</a><a id="2420" href="BrouwerTree.Arithmetic.Addition.html#2170" class="Bound">g</a> <a id="2422" class="Number">5</a><a id="2423" class="Symbol">)))</a>
                   <a id="2446" href="BrouwerTree.Arithmetic.Addition.html#2189" class="Bound">i</a>
  <a id="2450" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2464" class="Symbol">{</a><a id="2465" href="BrouwerTree.Arithmetic.Addition.html#2465" class="Bound">x</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">(</a><a id="2469" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="2475" href="BrouwerTree.Arithmetic.Addition.html#2475" class="Bound">y</a> <a id="2477" href="BrouwerTree.Arithmetic.Addition.html#2477" class="Bound">z</a> <a id="2479" href="BrouwerTree.Arithmetic.Addition.html#2479" class="Bound">p</a> <a id="2481" href="BrouwerTree.Arithmetic.Addition.html#2481" class="Bound">q</a> <a id="2483" href="BrouwerTree.Arithmetic.Addition.html#2483" class="Bound">i</a> <a id="2485" href="BrouwerTree.Arithmetic.Addition.html#2485" class="Bound">j</a><a id="2486" class="Symbol">)</a> <a id="2488" class="Symbol">=</a>
      <a id="2496" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="2512" class="Symbol">{</a><a id="2513" class="Argument">B</a> <a id="2515" class="Symbol">=</a> <a id="2517" class="Symbol">λ</a> <a id="2519" href="BrouwerTree.Arithmetic.Addition.html#2519" class="Bound">i</a> <a id="2521" href="BrouwerTree.Arithmetic.Addition.html#2521" class="Bound">j</a> <a id="2523" class="Symbol">→</a> <a id="2525" href="BrouwerTree.Arithmetic.Addition.html#2465" class="Bound">x</a> <a id="2527" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2529" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="2535" class="Symbol">(</a><a id="2536" href="BrouwerTree.Arithmetic.Addition.html#2465" class="Bound">x</a> <a id="2538" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2540" href="BrouwerTree.Arithmetic.Addition.html#2475" class="Bound">y</a><a id="2541" class="Symbol">)</a> <a id="2543" class="Symbol">(</a><a id="2544" href="BrouwerTree.Arithmetic.Addition.html#2465" class="Bound">x</a> <a id="2546" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2548" href="BrouwerTree.Arithmetic.Addition.html#2477" class="Bound">z</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">(λ</a> <a id="2554" href="BrouwerTree.Arithmetic.Addition.html#2554" class="Bound">j</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="BrouwerTree.Arithmetic.Addition.html#2465" class="Bound">x</a> <a id="2560" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2562" href="BrouwerTree.Arithmetic.Addition.html#2479" class="Bound">p</a> <a id="2564" href="BrouwerTree.Arithmetic.Addition.html#2554" class="Bound">j</a><a id="2565" class="Symbol">)</a> <a id="2567" class="Symbol">(λ</a> <a id="2570" href="BrouwerTree.Arithmetic.Addition.html#2570" class="Bound">j</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="BrouwerTree.Arithmetic.Addition.html#2465" class="Bound">x</a> <a id="2576" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2578" href="BrouwerTree.Arithmetic.Addition.html#2481" class="Bound">q</a> <a id="2580" href="BrouwerTree.Arithmetic.Addition.html#2570" class="Bound">j</a><a id="2581" class="Symbol">)</a> <a id="2583" href="BrouwerTree.Arithmetic.Addition.html#2519" class="Bound">i</a> <a id="2585" href="BrouwerTree.Arithmetic.Addition.html#2521" class="Bound">j</a><a id="2586" class="Symbol">}</a>
                     <a id="2609" class="Symbol">(λ</a> <a id="2612" href="BrouwerTree.Arithmetic.Addition.html#2612" class="Bound">i</a> <a id="2614" href="BrouwerTree.Arithmetic.Addition.html#2614" class="Bound">j</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="2625" class="Symbol">)</a>
                     <a id="2648" class="Symbol">(λ</a> <a id="2651" href="BrouwerTree.Arithmetic.Addition.html#2651" class="Bound">j</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2669" href="BrouwerTree.Arithmetic.Addition.html#2475" class="Bound">y</a><a id="2670" class="Symbol">)</a>
                     <a id="2693" class="Symbol">(λ</a> <a id="2696" href="BrouwerTree.Arithmetic.Addition.html#2696" class="Bound">j</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2714" href="BrouwerTree.Arithmetic.Addition.html#2477" class="Bound">z</a><a id="2715" class="Symbol">)</a>
                     <a id="2738" class="Symbol">(λ</a> <a id="2741" href="BrouwerTree.Arithmetic.Addition.html#2741" class="Bound">j</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2759" class="Symbol">(</a><a id="2760" href="BrouwerTree.Arithmetic.Addition.html#2479" class="Bound">p</a> <a id="2762" href="BrouwerTree.Arithmetic.Addition.html#2741" class="Bound">j</a><a id="2763" class="Symbol">))</a>
                     <a id="2787" class="Symbol">(λ</a> <a id="2790" href="BrouwerTree.Arithmetic.Addition.html#2790" class="Bound">j</a> <a id="2792" class="Symbol">→</a> <a id="2794" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="2808" class="Symbol">(</a><a id="2809" href="BrouwerTree.Arithmetic.Addition.html#2481" class="Bound">q</a> <a id="2811" href="BrouwerTree.Arithmetic.Addition.html#2790" class="Bound">j</a><a id="2812" class="Symbol">))</a>
                     <a id="2836" href="BrouwerTree.Arithmetic.Addition.html#2483" class="Bound">i</a> <a id="2838" href="BrouwerTree.Arithmetic.Addition.html#2485" class="Bound">j</a>

  <a id="x+-preserves-increasing"></a><a id="2843" href="BrouwerTree.Arithmetic.Addition.html#2843" class="Function">x+-preserves-increasing</a> <a id="2867" class="Symbol">:</a> <a id="2869" class="Symbol">∀</a> <a id="2871" class="Symbol">{</a><a id="2872" href="BrouwerTree.Arithmetic.Addition.html#2872" class="Bound">x</a> <a id="2874" href="BrouwerTree.Arithmetic.Addition.html#2874" class="Bound">f</a><a id="2875" class="Symbol">}</a> <a id="2877" class="Symbol">→</a> <a id="2879" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2890" href="BrouwerTree.Arithmetic.Addition.html#2874" class="Bound">f</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2905" class="Symbol">(λ</a> <a id="2908" href="BrouwerTree.Arithmetic.Addition.html#2908" class="Bound">n</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="BrouwerTree.Arithmetic.Addition.html#2872" class="Bound">x</a> <a id="2914" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2916" href="BrouwerTree.Arithmetic.Addition.html#2874" class="Bound">f</a> <a id="2918" href="BrouwerTree.Arithmetic.Addition.html#2908" class="Bound">n</a><a id="2919" class="Symbol">)</a>
  <a id="2923" href="BrouwerTree.Arithmetic.Addition.html#2843" class="Function">x+-preserves-increasing</a> <a id="2947" href="BrouwerTree.Arithmetic.Addition.html#2947" class="Bound">f↑</a> <a id="2950" href="BrouwerTree.Arithmetic.Addition.html#2950" class="Bound">k</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="2962" class="Symbol">(</a><a id="2963" href="BrouwerTree.Arithmetic.Addition.html#2947" class="Bound">f↑</a> <a id="2966" href="BrouwerTree.Arithmetic.Addition.html#2950" class="Bound">k</a><a id="2967" class="Symbol">)</a>

<a id="+x-mono"></a><a id="2970" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="2978" class="Symbol">:</a> <a id="2980" class="Symbol">∀</a> <a id="2982" class="Symbol">{</a><a id="2983" href="BrouwerTree.Arithmetic.Addition.html#2983" class="Bound">x</a> <a id="2985" href="BrouwerTree.Arithmetic.Addition.html#2985" class="Bound">y</a><a id="2986" class="Symbol">}</a> <a id="2988" class="Symbol">(</a><a id="2989" href="BrouwerTree.Arithmetic.Addition.html#2989" class="Bound">z</a>  <a id="2992" class="Symbol">:</a> <a id="2994" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">→</a> <a id="3001" href="BrouwerTree.Arithmetic.Addition.html#2983" class="Bound">x</a> <a id="3003" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3005" href="BrouwerTree.Arithmetic.Addition.html#2985" class="Bound">y</a> <a id="3007" class="Symbol">→</a> <a id="3009" href="BrouwerTree.Arithmetic.Addition.html#2983" class="Bound">x</a> <a id="3011" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3013" href="BrouwerTree.Arithmetic.Addition.html#2989" class="Bound">z</a> <a id="3015" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3017" href="BrouwerTree.Arithmetic.Addition.html#2985" class="Bound">y</a> <a id="3019" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3021" href="BrouwerTree.Arithmetic.Addition.html#2989" class="Bound">z</a>
<a id="3023" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="3031" class="Symbol">{</a><a id="3032" href="BrouwerTree.Arithmetic.Addition.html#3032" class="Bound">x</a><a id="3033" class="Symbol">}</a> <a id="3035" class="Symbol">{</a><a id="3036" href="BrouwerTree.Arithmetic.Addition.html#3036" class="Bound">y</a><a id="3037" class="Symbol">}</a> <a id="3039" class="Symbol">=</a>
  <a id="3043" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3051" class="Symbol">(λ</a> <a id="3054" href="BrouwerTree.Arithmetic.Addition.html#3054" class="Bound">z</a> <a id="3056" class="Symbol">→</a> <a id="3058" href="BrouwerTree.Arithmetic.Addition.html#3032" class="Bound">x</a> <a id="3060" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3062" href="BrouwerTree.Arithmetic.Addition.html#3036" class="Bound">y</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="BrouwerTree.Arithmetic.Addition.html#3032" class="Bound">x</a> <a id="3068" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3070" href="BrouwerTree.Arithmetic.Addition.html#3054" class="Bound">z</a> <a id="3072" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3074" href="BrouwerTree.Arithmetic.Addition.html#3036" class="Bound">y</a> <a id="3076" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3078" href="BrouwerTree.Arithmetic.Addition.html#3054" class="Bound">z</a><a id="3079" class="Symbol">)</a>
          <a id="3091" class="Symbol">(λ</a> <a id="3094" href="BrouwerTree.Arithmetic.Addition.html#3094" class="Bound">z</a> <a id="3096" href="BrouwerTree.Arithmetic.Addition.html#3096" class="Bound">f</a> <a id="3098" href="BrouwerTree.Arithmetic.Addition.html#3098" class="Bound">g</a> <a id="3100" class="Symbol">→</a> <a id="3102" class="Symbol">λ</a> <a id="3104" href="BrouwerTree.Arithmetic.Addition.html#3104" class="Bound">i</a> <a id="3106" href="BrouwerTree.Arithmetic.Addition.html#3106" class="Bound">x</a> <a id="3108" class="Symbol">→</a> <a id="3110" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="3118" class="Symbol">(</a><a id="3119" href="BrouwerTree.Arithmetic.Addition.html#3096" class="Bound">f</a> <a id="3121" href="BrouwerTree.Arithmetic.Addition.html#3106" class="Bound">x</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">(</a><a id="3125" href="BrouwerTree.Arithmetic.Addition.html#3098" class="Bound">g</a> <a id="3127" href="BrouwerTree.Arithmetic.Addition.html#3106" class="Bound">x</a><a id="3128" class="Symbol">)</a> <a id="3130" href="BrouwerTree.Arithmetic.Addition.html#3104" class="Bound">i</a><a id="3131" class="Symbol">)</a>
          <a id="3143" class="Symbol">(λ</a> <a id="3146" href="BrouwerTree.Arithmetic.Addition.html#3146" class="Bound">p</a> <a id="3148" class="Symbol">→</a> <a id="3150" href="BrouwerTree.Arithmetic.Addition.html#3146" class="Bound">p</a><a id="3151" class="Symbol">)</a>
          <a id="3163" class="Symbol">(λ</a> <a id="3166" href="BrouwerTree.Arithmetic.Addition.html#3166" class="Bound">ih</a> <a id="3169" href="BrouwerTree.Arithmetic.Addition.html#3169" class="Bound">p</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="3185" class="Symbol">(</a><a id="3186" href="BrouwerTree.Arithmetic.Addition.html#3166" class="Bound">ih</a> <a id="3189" href="BrouwerTree.Arithmetic.Addition.html#3169" class="Bound">p</a><a id="3190" class="Symbol">))</a>
          <a id="3203" class="Symbol">(λ</a> <a id="3206" class="Symbol">{</a><a id="3207" href="BrouwerTree.Arithmetic.Addition.html#3207" class="Bound">f</a><a id="3208" class="Symbol">}</a> <a id="3210" class="Symbol">{</a><a id="3211" href="BrouwerTree.Arithmetic.Addition.html#3211" class="Bound">f↑</a><a id="3213" class="Symbol">}</a> <a id="3215" href="BrouwerTree.Arithmetic.Addition.html#3215" class="Bound">ih</a> <a id="3218" href="BrouwerTree.Arithmetic.Addition.html#3218" class="Bound">p</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="3233" class="Symbol">_</a> <a id="3235" class="Symbol">λ</a> <a id="3237" href="BrouwerTree.Arithmetic.Addition.html#3237" class="Bound">k</a> <a id="3239" class="Symbol">→</a> <a id="3241" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="3250" class="Symbol">_</a> <a id="3252" class="Symbol">(</a><a id="3253" href="BrouwerTree.Arithmetic.Addition.html#3215" class="Bound">ih</a> <a id="3256" href="BrouwerTree.Arithmetic.Addition.html#3237" class="Bound">k</a> <a id="3258" href="BrouwerTree.Arithmetic.Addition.html#3218" class="Bound">p</a><a id="3259" class="Symbol">))</a>
</pre></body></html>

==> anc/html/BrouwerTree.Arithmetic.Correctness.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Arithmetic.Correctness</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Correctness of arithmetic operations on Brouwer Trees</a>
<a id="159" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="261" class="Symbol">{-#</a> <a id="265" class="Keyword">OPTIONS</a> <a id="273" class="Pragma">--cubical</a> <a id="283" class="Pragma">--erasure</a> <a id="293" class="Pragma">--guardedness</a> <a id="307" class="Symbol">#-}</a>

<a id="312" class="Keyword">module</a> <a id="319" href="BrouwerTree.Arithmetic.Correctness.html" class="Module">BrouwerTree.Arithmetic.Correctness</a> <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="574" class="Symbol">as</a> <a id="577" class="Module">⊥</a>
<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="619" class="Symbol">;</a> <a id="621" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="626" class="Symbol">;</a> <a id="628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="BrouwerTree.Code.html" class="Module">BrouwerTree.Code</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>
<a id="801" class="Keyword">open</a> <a id="806" class="Keyword">import</a> <a id="813" href="BrouwerTree.Arithmetic.html" class="Module">BrouwerTree.Arithmetic</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="BrouwerTree.Classifiability.html" class="Module">BrouwerTree.Classifiability</a>

<a id="877" class="Keyword">open</a> <a id="882" class="Keyword">import</a> <a id="889" href="Abstract.Arithmetic.html" class="Module">Abstract.Arithmetic</a> <a id="909" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="913" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a> <a id="917" class="Keyword">public</a>

<a id="925" class="Comment">{- Correctness of addition -}</a>

<a id="+-is-add"></a><a id="956" href="BrouwerTree.Arithmetic.Correctness.html#956" class="Function">+-is-add</a> <a id="965" class="Symbol">:</a> <a id="967" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="974" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a>
<a id="978" href="BrouwerTree.Arithmetic.Correctness.html#956" class="Function">+-is-add</a> <a id="987" class="Symbol">=</a> <a id="989" class="Symbol">(λ</a> <a id="992" href="BrouwerTree.Arithmetic.Correctness.html#992" class="Bound">a</a> <a id="994" href="BrouwerTree.Arithmetic.Correctness.html#994" class="Bound">c</a> <a id="996" href="BrouwerTree.Arithmetic.Correctness.html#996" class="Bound">a-is-zero</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1013" class="Symbol">(</a><a id="1014" href="BrouwerTree.Arithmetic.Correctness.html#994" class="Bound">c</a> <a id="1016" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+_</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">(</a><a id="1021" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="1035" href="BrouwerTree.Arithmetic.Correctness.html#996" class="Bound">a-is-zero</a><a id="1044" class="Symbol">))</a> <a id="1047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
           <a id="1060" class="Symbol">(λ</a> <a id="1063" href="BrouwerTree.Arithmetic.Correctness.html#1063" class="Bound">a</a> <a id="1065" href="BrouwerTree.Arithmetic.Correctness.html#1065" class="Bound">b</a> <a id="1067" href="BrouwerTree.Arithmetic.Correctness.html#1067" class="Bound">c</a> <a id="1069" href="BrouwerTree.Arithmetic.Correctness.html#1069" class="Bound">d</a> <a id="1071" href="BrouwerTree.Arithmetic.Correctness.html#1071" class="Bound">a-is-suc-b</a> <a id="1082" href="BrouwerTree.Arithmetic.Correctness.html#1082" class="Bound">d-is-suc-c+b</a> <a id="1095" class="Symbol">→</a>
              <a id="1111" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1116" class="Symbol">(</a><a id="1117" href="BrouwerTree.Arithmetic.Correctness.html#1067" class="Bound">c</a> <a id="1119" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+_</a><a id="1121" class="Symbol">)</a> <a id="1123" class="Symbol">(</a><a id="1124" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="1137" href="BrouwerTree.Arithmetic.Correctness.html#1071" class="Bound">a-is-suc-b</a><a id="1147" class="Symbol">)</a> <a id="1149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1151" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1155" class="Symbol">(</a><a id="1156" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="1169" href="BrouwerTree.Arithmetic.Correctness.html#1082" class="Bound">d-is-suc-c+b</a><a id="1181" class="Symbol">))</a> <a id="1184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
           <a id="1197" class="Symbol">(λ</a> <a id="1200" href="BrouwerTree.Arithmetic.Correctness.html#1200" class="Bound">a</a> <a id="1202" href="BrouwerTree.Arithmetic.Correctness.html#1202" class="Bound">b</a> <a id="1204" href="BrouwerTree.Arithmetic.Correctness.html#1204" class="Bound">c</a> <a id="1206" href="BrouwerTree.Arithmetic.Correctness.html#1206" class="Bound">f</a> <a id="1208" href="BrouwerTree.Arithmetic.Correctness.html#1208" class="Bound">f↑</a> <a id="1211" href="BrouwerTree.Arithmetic.Correctness.html#1211" class="Bound">a-is-limf</a> <a id="1221" href="BrouwerTree.Arithmetic.Correctness.html#1221" class="Bound">b-is-sup-c+f</a> <a id="1234" class="Symbol">→</a>
              <a id="1250" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1255" class="Symbol">(</a><a id="1256" href="BrouwerTree.Arithmetic.Correctness.html#1204" class="Bound">c</a> <a id="1258" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+_</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Symbol">(</a><a id="1263" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="1277" class="Symbol">{</a><a id="1278" href="BrouwerTree.Arithmetic.Correctness.html#1200" class="Bound">a</a><a id="1279" class="Symbol">}</a> <a id="1281" class="Symbol">{</a><a id="1282" href="BrouwerTree.Arithmetic.Correctness.html#1206" class="Bound">f</a><a id="1283" class="Symbol">}</a> <a id="1285" class="Symbol">{</a><a id="1286" href="BrouwerTree.Arithmetic.Correctness.html#1208" class="Bound">f↑</a><a id="1288" class="Symbol">}</a> <a id="1290" href="BrouwerTree.Arithmetic.Correctness.html#1211" class="Bound">a-is-limf</a><a id="1299" class="Symbol">)</a> <a id="1301" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
              <a id="1317" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1321" class="Symbol">(</a><a id="1322" href="BrouwerTree.Classifiability.html#2657" class="Function">is-sup-increasing→≡limit</a> <a id="1347" class="Symbol">(</a><a id="1348" href="BrouwerTree.Arithmetic.Addition.html#2843" class="Function">x+-preserves-increasing</a> <a id="1372" href="BrouwerTree.Arithmetic.Correctness.html#1208" class="Bound">f↑</a><a id="1374" class="Symbol">)</a> <a id="1376" href="BrouwerTree.Arithmetic.Correctness.html#1221" class="Bound">b-is-sup-c+f</a><a id="1388" class="Symbol">))</a>

<a id="add-is-unique"></a><a id="1392" href="BrouwerTree.Arithmetic.Correctness.html#1392" class="Function">add-is-unique</a> <a id="1406" class="Symbol">:</a> <a id="1408" class="Symbol">(</a><a id="1409" href="BrouwerTree.Arithmetic.Correctness.html#1409" class="Bound Operator">_+&#39;_</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1431" class="Symbol">)</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="1442" href="BrouwerTree.Arithmetic.Correctness.html#1409" class="Bound Operator">_+&#39;_</a> <a id="1447" class="Symbol">→</a> <a id="1449" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a> <a id="1453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1455" href="BrouwerTree.Arithmetic.Correctness.html#1409" class="Bound Operator">_+&#39;_</a>
<a id="1460" href="BrouwerTree.Arithmetic.Correctness.html#1392" class="Function">add-is-unique</a> <a id="1474" href="BrouwerTree.Arithmetic.Correctness.html#1474" class="Bound Operator">_+&#39;_</a> <a id="1479" class="Symbol">(</a><a id="1480" href="BrouwerTree.Arithmetic.Correctness.html#1480" class="Bound">+&#39;-is-add-zero</a> <a id="1495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1497" href="BrouwerTree.Arithmetic.Correctness.html#1497" class="Bound">+&#39;-is-add-suc</a> <a id="1511" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1513" href="BrouwerTree.Arithmetic.Correctness.html#1513" class="Bound">+&#39;-is-add-lim</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">=</a> <a id="1530" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1545" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1547" href="BrouwerTree.Arithmetic.Correctness.html#1559" class="Function">go</a><a id="1549" class="Symbol">)</a> <a id="1551" class="Keyword">where</a>
  <a id="1559" href="BrouwerTree.Arithmetic.Correctness.html#1559" class="Function">go</a> <a id="1562" class="Symbol">:</a> <a id="1564" class="Symbol">(</a><a id="1565" href="BrouwerTree.Arithmetic.Correctness.html#1565" class="Bound">c</a> <a id="1567" href="BrouwerTree.Arithmetic.Correctness.html#1567" class="Bound">a</a> <a id="1569" class="Symbol">:</a> <a id="1571" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1574" class="Symbol">)</a> <a id="1576" class="Symbol">→</a> <a id="1578" href="BrouwerTree.Arithmetic.Correctness.html#1565" class="Bound">c</a> <a id="1580" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1582" href="BrouwerTree.Arithmetic.Correctness.html#1567" class="Bound">a</a> <a id="1584" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1586" href="BrouwerTree.Arithmetic.Correctness.html#1565" class="Bound">c</a> <a id="1588" href="BrouwerTree.Arithmetic.Correctness.html#1474" class="Bound Operator">+&#39;</a> <a id="1591" href="BrouwerTree.Arithmetic.Correctness.html#1567" class="Bound">a</a>
  <a id="1595" href="BrouwerTree.Arithmetic.Correctness.html#1559" class="Function">go</a> <a id="1598" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="1610" class="Symbol">(λ</a> <a id="1613" href="BrouwerTree.Arithmetic.Correctness.html#1613" class="Bound">a</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1619" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1621" href="BrouwerTree.Arithmetic.Correctness.html#1613" class="Bound">a</a> <a id="1623" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1625" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1627" href="BrouwerTree.Arithmetic.Correctness.html#1474" class="Bound Operator">+&#39;</a> <a id="1630" href="BrouwerTree.Arithmetic.Correctness.html#1613" class="Bound">a</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">(λ</a> <a id="1636" href="BrouwerTree.Arithmetic.Correctness.html#1636" class="Bound">c</a> <a id="1638" class="Symbol">→</a> <a id="1640" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="1651" class="Symbol">_</a> <a id="1653" class="Symbol">_)</a>
           <a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1672" class="Symbol">(</a><a id="1673" href="BrouwerTree.Arithmetic.Correctness.html#1480" class="Bound">+&#39;-is-add-zero</a> <a id="1688" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1693" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1695" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a><a id="1707" class="Symbol">))</a>
           <a id="1721" class="Symbol">(λ</a> <a id="1724" class="Symbol">{</a><a id="1725" href="BrouwerTree.Arithmetic.Correctness.html#1725" class="Bound">a</a><a id="1726" class="Symbol">}</a> <a id="1728" href="BrouwerTree.Arithmetic.Correctness.html#1728" class="Bound">ih</a> <a id="1731" class="Symbol">→</a>
             <a id="1746" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1750" class="Symbol">(</a><a id="1751" href="BrouwerTree.Arithmetic.Correctness.html#1497" class="Bound">+&#39;-is-add-suc</a> <a id="1765" class="Symbol">(</a><a id="1766" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1771" href="BrouwerTree.Arithmetic.Correctness.html#1725" class="Bound">a</a><a id="1772" class="Symbol">)</a> <a id="1774" href="BrouwerTree.Arithmetic.Correctness.html#1725" class="Bound">a</a> <a id="1776" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1778" class="Symbol">(</a><a id="1779" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1781" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1783" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1788" href="BrouwerTree.Arithmetic.Correctness.html#1725" class="Bound">a</a><a id="1789" class="Symbol">)</a>
                                <a id="1823" class="Symbol">(</a><a id="1824" href="BrouwerTree.Classifiability.html#1415" class="Function">succ-is-suc</a> <a id="1836" href="BrouwerTree.Arithmetic.Correctness.html#1725" class="Bound">a</a><a id="1837" class="Symbol">)</a>
                                <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1878" class="Symbol">(λ</a> <a id="1881" href="BrouwerTree.Arithmetic.Correctness.html#1881" class="Bound">z</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1890" class="Symbol">(</a><a id="1891" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1893" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1895" href="BrouwerTree.Arithmetic.Correctness.html#1725" class="Bound">a</a><a id="1896" class="Symbol">)</a> <a id="1898" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="1908" href="BrouwerTree.Arithmetic.Correctness.html#1881" class="Bound">z</a><a id="1909" class="Symbol">)</a> <a id="1911" href="BrouwerTree.Arithmetic.Correctness.html#1728" class="Bound">ih</a> <a id="1914" class="Symbol">(</a><a id="1915" href="BrouwerTree.Classifiability.html#1415" class="Function">succ-is-suc</a> <a id="1927" class="Symbol">(</a><a id="1928" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="1930" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1932" href="BrouwerTree.Arithmetic.Correctness.html#1725" class="Bound">a</a><a id="1933" class="Symbol">)))))</a>
           <a id="1950" class="Symbol">λ</a> <a id="1952" class="Symbol">{</a><a id="1953" href="BrouwerTree.Arithmetic.Correctness.html#1953" class="Bound">f</a><a id="1954" class="Symbol">}</a> <a id="1956" class="Symbol">{</a><a id="1957" href="BrouwerTree.Arithmetic.Correctness.html#1957" class="Bound">f↑</a><a id="1959" class="Symbol">}</a> <a id="1961" href="BrouwerTree.Arithmetic.Correctness.html#1961" class="Bound">ih</a> <a id="1964" class="Symbol">→</a> <a id="1966" class="Keyword">let</a> <a id="1970" href="BrouwerTree.Arithmetic.Correctness.html#1970" class="Bound">c+f↑</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="BrouwerTree.Arithmetic.Addition.html#2843" class="Function">x+-preserves-increasing</a> <a id="2001" href="BrouwerTree.Arithmetic.Correctness.html#1957" class="Bound">f↑</a> <a id="2004" class="Keyword">in</a>
             <a id="2020" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2024" class="Symbol">(</a><a id="2025" href="BrouwerTree.Arithmetic.Correctness.html#1513" class="Bound">+&#39;-is-add-lim</a> <a id="2039" class="Symbol">(</a><a id="2040" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2046" href="BrouwerTree.Arithmetic.Correctness.html#1953" class="Bound">f</a> <a id="2048" class="Symbol">{</a><a id="2049" href="BrouwerTree.Arithmetic.Correctness.html#1957" class="Bound">f↑</a><a id="2051" class="Symbol">})</a> <a id="2054" class="Symbol">(</a><a id="2055" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2061" class="Symbol">(λ</a> <a id="2064" href="BrouwerTree.Arithmetic.Correctness.html#2064" class="Bound">n</a> <a id="2066" class="Symbol">→</a> <a id="2068" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="2070" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2072" href="BrouwerTree.Arithmetic.Correctness.html#1953" class="Bound">f</a> <a id="2074" href="BrouwerTree.Arithmetic.Correctness.html#2064" class="Bound">n</a><a id="2075" class="Symbol">))</a> <a id="2078" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="2080" href="BrouwerTree.Arithmetic.Correctness.html#1953" class="Bound">f</a> <a id="2082" href="BrouwerTree.Arithmetic.Correctness.html#1957" class="Bound">f↑</a>
                                <a id="2117" class="Symbol">(</a><a id="2118" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="2131" href="BrouwerTree.Arithmetic.Correctness.html#1953" class="Bound">f</a> <a id="2133" href="BrouwerTree.Arithmetic.Correctness.html#1957" class="Bound">f↑</a><a id="2135" class="Symbol">)</a>
                                <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2176" class="Symbol">(λ</a> <a id="2179" href="BrouwerTree.Arithmetic.Correctness.html#2179" class="Bound">z</a> <a id="2181" class="Symbol">→</a> <a id="2183" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2189" class="Symbol">(λ</a> <a id="2192" href="BrouwerTree.Arithmetic.Correctness.html#2192" class="Bound">n</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="2198" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2200" href="BrouwerTree.Arithmetic.Correctness.html#1953" class="Bound">f</a> <a id="2202" href="BrouwerTree.Arithmetic.Correctness.html#2192" class="Bound">n</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">{</a><a id="2206" href="BrouwerTree.Arithmetic.Correctness.html#1970" class="Bound">c+f↑</a><a id="2210" class="Symbol">}</a> <a id="2212" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="2222" href="BrouwerTree.Arithmetic.Correctness.html#2179" class="Bound">z</a><a id="2223" class="Symbol">)</a>
                                       <a id="2264" class="Symbol">(</a><a id="2265" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2272" href="BrouwerTree.Arithmetic.Correctness.html#1961" class="Bound">ih</a><a id="2274" class="Symbol">)</a>
                                       <a id="2315" class="Symbol">(</a><a id="2316" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="2329" class="Symbol">(λ</a> <a id="2332" href="BrouwerTree.Arithmetic.Correctness.html#2332" class="Bound">n</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="BrouwerTree.Arithmetic.Correctness.html#1598" class="Bound">c</a> <a id="2338" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2340" href="BrouwerTree.Arithmetic.Correctness.html#1953" class="Bound">f</a> <a id="2342" href="BrouwerTree.Arithmetic.Correctness.html#2332" class="Bound">n</a><a id="2343" class="Symbol">)</a> <a id="2345" class="Symbol">(</a><a id="2346" href="BrouwerTree.Arithmetic.Correctness.html#1970" class="Bound">c+f↑</a><a id="2350" class="Symbol">))))</a>

<a id="Brw-has-unique-add"></a><a id="2356" href="BrouwerTree.Arithmetic.Correctness.html#2356" class="Function">Brw-has-unique-add</a> <a id="2375" class="Symbol">:</a> <a id="2377" href="Abstract.Arithmetic.html#899" class="Function">has-unique-add</a>
<a id="2392" href="BrouwerTree.Arithmetic.Correctness.html#2356" class="Function">Brw-has-unique-add</a> <a id="2411" class="Symbol">=</a>
  <a id="2415" class="Symbol">(</a><a id="2416" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a> <a id="2420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2422" href="BrouwerTree.Arithmetic.Correctness.html#956" class="Function">+-is-add</a><a id="2430" class="Symbol">)</a> <a id="2432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2434" class="Symbol">(λ</a> <a id="2437" class="Symbol">(</a><a id="2438" href="BrouwerTree.Arithmetic.Correctness.html#2438" class="Bound">f</a> <a id="2440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2442" href="BrouwerTree.Arithmetic.Correctness.html#2442" class="Bound">p</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">→</a> <a id="2447" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Abstract.Arithmetic.html#957" class="Function">isProp⟨is-add⟩</a> <a id="2470" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a><a id="2480" class="Symbol">)</a> <a id="2482" class="Symbol">(</a><a id="2483" href="BrouwerTree.Arithmetic.Correctness.html#1392" class="Function">add-is-unique</a> <a id="2497" href="BrouwerTree.Arithmetic.Correctness.html#2438" class="Bound">f</a> <a id="2499" href="BrouwerTree.Arithmetic.Correctness.html#2442" class="Bound">p</a><a id="2500" class="Symbol">))</a>

<a id="2504" class="Keyword">open</a> <a id="2509" href="Abstract.Arithmetic.html#3235" class="Module">Subtraction</a> <a id="2521" class="Symbol">(</a><a id="2522" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a> <a id="2526" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2528" href="BrouwerTree.Arithmetic.Correctness.html#956" class="Function">+-is-add</a><a id="2536" class="Symbol">)</a> <a id="2538" class="Keyword">hiding</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Abstract.Arithmetic.html#3276" class="Function Operator">_+_</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Keyword">public</a>


<a id="2560" class="Comment">{- Correctness of multiplication -}</a>

<a id="2597" class="Keyword">open</a> <a id="2602" href="Abstract.Arithmetic.html#1291" class="Module">Multiplication</a> <a id="2617" class="Symbol">(</a><a id="2618" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a> <a id="2622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2624" href="BrouwerTree.Arithmetic.Correctness.html#956" class="Function">+-is-add</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Keyword">hiding</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Abstract.Arithmetic.html#1335" class="Function Operator">_+_</a><a id="2645" class="Symbol">)</a> <a id="2647" class="Keyword">public</a>

<a id="·-is-mul"></a><a id="2655" href="BrouwerTree.Arithmetic.Correctness.html#2655" class="Function">·-is-mul</a> <a id="2664" class="Symbol">:</a> <a id="2666" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="2673" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·_</a>
<a id="2677" href="BrouwerTree.Arithmetic.Correctness.html#2655" class="Function">·-is-mul</a> <a id="2686" class="Symbol">=</a> <a id="2688" class="Symbol">(λ</a> <a id="2691" href="BrouwerTree.Arithmetic.Correctness.html#2691" class="Bound">a</a> <a id="2693" href="BrouwerTree.Arithmetic.Correctness.html#2693" class="Bound">c</a> <a id="2695" href="BrouwerTree.Arithmetic.Correctness.html#2695" class="Bound">a-is-zero</a> <a id="2705" class="Symbol">→</a> <a id="2707" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2712" class="Symbol">(</a><a id="2713" href="BrouwerTree.Arithmetic.Correctness.html#2693" class="Bound">c</a> <a id="2715" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·_</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">(</a><a id="2720" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="2734" href="BrouwerTree.Arithmetic.Correctness.html#2695" class="Bound">a-is-zero</a><a id="2743" class="Symbol">)</a> <a id="2745" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                              <a id="2777" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2781" class="Symbol">(</a><a id="2782" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="2796" href="BrouwerTree.Arithmetic.Correctness.html#2695" class="Bound">a-is-zero</a><a id="2805" class="Symbol">))</a> <a id="2808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
           <a id="2821" class="Symbol">(λ</a> <a id="2824" href="BrouwerTree.Arithmetic.Correctness.html#2824" class="Bound">a</a> <a id="2826" href="BrouwerTree.Arithmetic.Correctness.html#2826" class="Bound">b</a> <a id="2828" href="BrouwerTree.Arithmetic.Correctness.html#2828" class="Bound">c</a> <a id="2830" href="BrouwerTree.Arithmetic.Correctness.html#2830" class="Bound">a-is-suc-b</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2848" class="Symbol">(</a><a id="2849" href="BrouwerTree.Arithmetic.Correctness.html#2828" class="Bound">c</a> <a id="2851" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·_</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">(</a><a id="2856" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="2869" href="BrouwerTree.Arithmetic.Correctness.html#2830" class="Bound">a-is-suc-b</a><a id="2879" class="Symbol">))</a> <a id="2882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
           <a id="2895" href="BrouwerTree.Arithmetic.Correctness.html#2913" class="Function">limitCase</a> <a id="2905" class="Keyword">where</a>
  <a id="2913" href="BrouwerTree.Arithmetic.Correctness.html#2913" class="Function">limitCase</a> <a id="2923" class="Symbol">:</a> <a id="2925" class="Symbol">∀</a> <a id="2927" href="BrouwerTree.Arithmetic.Correctness.html#2927" class="Bound">a</a> <a id="2929" href="BrouwerTree.Arithmetic.Correctness.html#2929" class="Bound">b</a> <a id="2931" href="BrouwerTree.Arithmetic.Correctness.html#2931" class="Bound">c</a> <a id="2933" href="BrouwerTree.Arithmetic.Correctness.html#2933" class="Bound">f</a> <a id="2935" class="Symbol">(</a><a id="2936" href="BrouwerTree.Arithmetic.Correctness.html#2936" class="Bound">f↑</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="2957" href="BrouwerTree.Arithmetic.Correctness.html#2933" class="Bound">f</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="BrouwerTree.Arithmetic.Correctness.html#2927" class="Bound">a</a> <a id="2964" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="2974" class="Symbol">(</a><a id="2975" href="BrouwerTree.Arithmetic.Correctness.html#2933" class="Bound">f</a> <a id="2977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2979" href="BrouwerTree.Arithmetic.Correctness.html#2936" class="Bound">f↑</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">→</a>
              <a id="2999" href="BrouwerTree.Arithmetic.Correctness.html#2929" class="Bound">b</a> <a id="3001" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="3011" class="Symbol">(λ</a> <a id="3014" href="BrouwerTree.Arithmetic.Correctness.html#3014" class="Bound">i</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="BrouwerTree.Arithmetic.Correctness.html#2931" class="Bound">c</a> <a id="3020" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3022" href="BrouwerTree.Arithmetic.Correctness.html#2933" class="Bound">f</a> <a id="3024" href="BrouwerTree.Arithmetic.Correctness.html#3014" class="Bound">i</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="BrouwerTree.Arithmetic.Correctness.html#2931" class="Bound">c</a> <a id="3031" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3033" href="BrouwerTree.Arithmetic.Correctness.html#2927" class="Bound">a</a> <a id="3035" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3037" href="BrouwerTree.Arithmetic.Correctness.html#2929" class="Bound">b</a>
  <a id="3041" href="BrouwerTree.Arithmetic.Correctness.html#2913" class="Function">limitCase</a> <a id="3051" href="BrouwerTree.Arithmetic.Correctness.html#3051" class="Bound">a</a> <a id="3053" href="BrouwerTree.Arithmetic.Correctness.html#3053" class="Bound">b</a> <a id="3055" href="BrouwerTree.Arithmetic.Correctness.html#3055" class="Bound">c</a> <a id="3057" href="BrouwerTree.Arithmetic.Correctness.html#3057" class="Bound">f</a> <a id="3059" href="BrouwerTree.Arithmetic.Correctness.html#3059" class="Bound">f↑</a> <a id="3062" href="BrouwerTree.Arithmetic.Correctness.html#3062" class="Bound">a-is-limf</a> <a id="3072" href="BrouwerTree.Arithmetic.Correctness.html#3072" class="Bound">b-is-sup-c+f</a>
    <a id="3089" class="Keyword">with</a> <a id="3094" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="3102" href="BrouwerTree.Arithmetic.Correctness.html#3055" class="Bound">c</a> <a id="3104" class="Symbol">|</a> <a id="3106" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3111" class="Symbol">(</a><a id="3112" href="BrouwerTree.Arithmetic.Correctness.html#3055" class="Bound">c</a> <a id="3114" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·_</a><a id="3116" class="Symbol">)</a> <a id="3118" class="Symbol">(</a><a id="3119" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="3133" class="Symbol">{</a><a id="3134" href="BrouwerTree.Arithmetic.Correctness.html#3051" class="Bound">a</a><a id="3135" class="Symbol">}</a> <a id="3137" class="Symbol">{</a><a id="3138" href="BrouwerTree.Arithmetic.Correctness.html#3057" class="Bound">f</a><a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">{</a><a id="3142" href="BrouwerTree.Arithmetic.Correctness.html#3059" class="Bound">f↑</a><a id="3144" class="Symbol">}</a> <a id="3146" href="BrouwerTree.Arithmetic.Correctness.html#3062" class="Bound">a-is-limf</a><a id="3155" class="Symbol">)</a>
  <a id="3159" class="Symbol">...</a> <a id="3163" class="Symbol">|</a> <a id="3165" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3169" href="BrouwerTree.Arithmetic.Correctness.html#3169" class="Bound">c≡zero</a> <a id="3176" class="Symbol">|</a> <a id="3178" class="Symbol">_</a> <a id="3180" class="Symbol">=</a> <a id="3182" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3187" class="Symbol">(</a><a id="3188" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="3191" class="Bound">a</a><a id="3192" class="Symbol">)</a> <a id="3194" href="BrouwerTree.Arithmetic.Correctness.html#3169" class="Bound">c≡zero</a> <a id="3201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                         <a id="3228" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="3240" class="Bound">a</a> <a id="3242" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                         <a id="3269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3273" class="Symbol">(</a><a id="3274" href="Abstract.ZerSucLim.html#8921" class="Function">sup-constant</a> <a id="3287" class="Bound">b-is-sup-c+f</a>
                                           <a id="3343" class="Symbol">(λ</a> <a id="3346" href="BrouwerTree.Arithmetic.Correctness.html#3346" class="Bound">n</a> <a id="3348" class="Symbol">→</a> <a id="3350" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3355" class="Symbol">(</a><a id="3356" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="3359" class="Bound">f</a> <a id="3361" href="BrouwerTree.Arithmetic.Correctness.html#3346" class="Bound">n</a><a id="3362" class="Symbol">)</a> <a id="3364" href="BrouwerTree.Arithmetic.Correctness.html#3169" class="Bound">c≡zero</a> <a id="3371" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3373" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="3385" class="Symbol">(</a><a id="3386" class="Bound">f</a> <a id="3388" href="BrouwerTree.Arithmetic.Correctness.html#3346" class="Bound">n</a><a id="3389" class="Symbol">)))</a>
  <a id="3395" class="Symbol">...</a> <a id="3399" class="Symbol">|</a> <a id="3401" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3404" href="BrouwerTree.Arithmetic.Correctness.html#3404" class="Bound">c≢zero</a> <a id="3411" class="Symbol">|</a> <a id="3413" href="BrouwerTree.Arithmetic.Correctness.html#3413" class="Bound">eq</a> <a id="3416" class="Symbol">=</a> <a id="3418" href="BrouwerTree.Arithmetic.Correctness.html#3413" class="Bound">eq</a> <a id="3421" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3423" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3427" class="Symbol">(</a><a id="3428" href="BrouwerTree.Classifiability.html#2657" class="Function">is-sup-increasing→≡limit</a> <a id="3453" class="Symbol">(</a><a id="3454" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="3468" href="BrouwerTree.Arithmetic.Correctness.html#3404" class="Bound">c≢zero</a> <a id="3475" class="Bound">f↑</a><a id="3477" class="Symbol">)</a> <a id="3479" class="Bound">b-is-sup-c+f</a><a id="3491" class="Symbol">)</a>

<a id="mul-is-unique"></a><a id="3494" href="BrouwerTree.Arithmetic.Correctness.html#3494" class="Function">mul-is-unique</a> <a id="3508" class="Symbol">:</a> <a id="3510" class="Symbol">(</a><a id="3511" href="BrouwerTree.Arithmetic.Correctness.html#3511" class="Bound Operator">_·&#39;_</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3528" class="Symbol">→</a> <a id="3530" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3533" class="Symbol">)</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="3544" href="BrouwerTree.Arithmetic.Correctness.html#3511" class="Bound Operator">_·&#39;_</a> <a id="3549" class="Symbol">→</a> <a id="3551" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·_</a> <a id="3555" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3557" href="BrouwerTree.Arithmetic.Correctness.html#3511" class="Bound Operator">_·&#39;_</a>
<a id="3562" href="BrouwerTree.Arithmetic.Correctness.html#3494" class="Function">mul-is-unique</a> <a id="3576" href="BrouwerTree.Arithmetic.Correctness.html#3576" class="Bound Operator">_·&#39;_</a> <a id="3581" class="Symbol">(</a><a id="3582" href="BrouwerTree.Arithmetic.Correctness.html#3582" class="Bound">·&#39;-is-mul-zero</a> <a id="3597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3599" href="BrouwerTree.Arithmetic.Correctness.html#3599" class="Bound">·&#39;-is-mul-suc</a> <a id="3613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3615" href="BrouwerTree.Arithmetic.Correctness.html#3615" class="Bound">·&#39;-is-mul-lim</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Symbol">=</a> <a id="3632" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3639" class="Symbol">(</a><a id="3640" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3647" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3649" href="BrouwerTree.Arithmetic.Correctness.html#3661" class="Function">go</a><a id="3651" class="Symbol">)</a> <a id="3653" class="Keyword">where</a>
  <a id="3661" href="BrouwerTree.Arithmetic.Correctness.html#3661" class="Function">go</a> <a id="3664" class="Symbol">:</a> <a id="3666" class="Symbol">(</a><a id="3667" href="BrouwerTree.Arithmetic.Correctness.html#3667" class="Bound">c</a> <a id="3669" href="BrouwerTree.Arithmetic.Correctness.html#3669" class="Bound">a</a> <a id="3671" class="Symbol">:</a> <a id="3673" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="BrouwerTree.Arithmetic.Correctness.html#3667" class="Bound">c</a> <a id="3682" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3684" href="BrouwerTree.Arithmetic.Correctness.html#3669" class="Bound">a</a> <a id="3686" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3688" href="BrouwerTree.Arithmetic.Correctness.html#3667" class="Bound">c</a> <a id="3690" href="BrouwerTree.Arithmetic.Correctness.html#3576" class="Bound Operator">·&#39;</a> <a id="3693" href="BrouwerTree.Arithmetic.Correctness.html#3669" class="Bound">a</a>
  <a id="3697" href="BrouwerTree.Arithmetic.Correctness.html#3661" class="Function">go</a> <a id="3700" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3712" class="Symbol">(λ</a> <a id="3715" href="BrouwerTree.Arithmetic.Correctness.html#3715" class="Bound">a</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="3721" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3723" href="BrouwerTree.Arithmetic.Correctness.html#3715" class="Bound">a</a> <a id="3725" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3727" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="3729" href="BrouwerTree.Arithmetic.Correctness.html#3576" class="Bound Operator">·&#39;</a> <a id="3732" href="BrouwerTree.Arithmetic.Correctness.html#3715" class="Bound">a</a><a id="3733" class="Symbol">)</a> <a id="3735" class="Symbol">(λ</a> <a id="3738" href="BrouwerTree.Arithmetic.Correctness.html#3738" class="Bound">c</a> <a id="3740" class="Symbol">→</a> <a id="3742" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="3753" class="Symbol">_</a> <a id="3755" class="Symbol">_)</a>
           <a id="3769" class="Symbol">(</a><a id="3770" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3774" class="Symbol">(</a><a id="3775" href="BrouwerTree.Arithmetic.Correctness.html#3582" class="Bound">·&#39;-is-mul-zero</a> <a id="3790" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="3795" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="3797" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a><a id="3809" class="Symbol">))</a>
           <a id="3823" class="Symbol">(λ</a> <a id="3826" class="Symbol">{</a><a id="3827" href="BrouwerTree.Arithmetic.Correctness.html#3827" class="Bound">a</a><a id="3828" class="Symbol">}</a> <a id="3830" href="BrouwerTree.Arithmetic.Correctness.html#3830" class="Bound">ih</a> <a id="3833" class="Symbol">→</a> <a id="3835" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3839" class="Symbol">(</a><a id="3840" href="BrouwerTree.Arithmetic.Correctness.html#3599" class="Bound">·&#39;-is-mul-suc</a> <a id="3854" class="Symbol">(</a><a id="3855" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3860" href="BrouwerTree.Arithmetic.Correctness.html#3827" class="Bound">a</a><a id="3861" class="Symbol">)</a> <a id="3863" href="BrouwerTree.Arithmetic.Correctness.html#3827" class="Bound">a</a> <a id="3865" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="3867" class="Symbol">(</a><a id="3868" href="BrouwerTree.Classifiability.html#1415" class="Function">succ-is-suc</a> <a id="3880" href="BrouwerTree.Arithmetic.Correctness.html#3827" class="Bound">a</a><a id="3881" class="Symbol">)</a> <a id="3883" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3885" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3890" class="Symbol">(</a><a id="3891" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="3894" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a><a id="3895" class="Symbol">)</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3902" href="BrouwerTree.Arithmetic.Correctness.html#3830" class="Bound">ih</a><a id="3904" class="Symbol">)))</a>
           <a id="3919" class="Symbol">λ</a> <a id="3921" class="Symbol">{</a><a id="3922" href="BrouwerTree.Arithmetic.Correctness.html#3922" class="Bound">f</a><a id="3923" class="Symbol">}</a> <a id="3925" class="Symbol">{</a><a id="3926" href="BrouwerTree.Arithmetic.Correctness.html#3926" class="Bound">f↑</a><a id="3928" class="Symbol">}</a> <a id="3930" class="Symbol">→</a> <a id="3932" href="BrouwerTree.Arithmetic.Correctness.html#3959" class="Function">limitCase</a> <a id="3942" href="BrouwerTree.Arithmetic.Correctness.html#3922" class="Bound">f</a> <a id="3944" href="BrouwerTree.Arithmetic.Correctness.html#3926" class="Bound">f↑</a> <a id="3947" class="Keyword">where</a>
      <a id="3959" href="BrouwerTree.Arithmetic.Correctness.html#3959" class="Function">limitCase</a> <a id="3969" class="Symbol">:</a> <a id="3971" class="Symbol">∀</a> <a id="3973" href="BrouwerTree.Arithmetic.Correctness.html#3973" class="Bound">f</a> <a id="3975" href="BrouwerTree.Arithmetic.Correctness.html#3975" class="Bound">f↑</a> <a id="3978" class="Symbol">→</a> <a id="3980" class="Symbol">(</a><a id="3981" href="BrouwerTree.Arithmetic.Correctness.html#3981" class="Bound">ih</a> <a id="3984" class="Symbol">:</a> <a id="3986" class="Symbol">(</a><a id="3987" href="BrouwerTree.Arithmetic.Correctness.html#3987" class="Bound">k</a> <a id="3989" class="Symbol">:</a> <a id="3991" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3992" class="Symbol">)</a> <a id="3994" class="Symbol">→</a> <a id="3996" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="3998" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4000" href="BrouwerTree.Arithmetic.Correctness.html#3973" class="Bound">f</a> <a id="4002" href="BrouwerTree.Arithmetic.Correctness.html#3987" class="Bound">k</a> <a id="4004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4006" class="Symbol">(</a><a id="4007" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4009" href="BrouwerTree.Arithmetic.Correctness.html#3576" class="Bound Operator">·&#39;</a> <a id="4012" href="BrouwerTree.Arithmetic.Correctness.html#3973" class="Bound">f</a> <a id="4014" href="BrouwerTree.Arithmetic.Correctness.html#3987" class="Bound">k</a><a id="4015" class="Symbol">))</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4022" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4024" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4030" href="BrouwerTree.Arithmetic.Correctness.html#3973" class="Bound">f</a> <a id="4032" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4034" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4036" href="BrouwerTree.Arithmetic.Correctness.html#3576" class="Bound Operator">·&#39;</a> <a id="4039" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4045" href="BrouwerTree.Arithmetic.Correctness.html#3973" class="Bound">f</a>
      <a id="4053" href="BrouwerTree.Arithmetic.Correctness.html#3959" class="Function">limitCase</a> <a id="4063" href="BrouwerTree.Arithmetic.Correctness.html#4063" class="Bound">f</a> <a id="4065" href="BrouwerTree.Arithmetic.Correctness.html#4065" class="Bound">f↑</a> <a id="4068" href="BrouwerTree.Arithmetic.Correctness.html#4068" class="Bound">ih</a> <a id="4071" class="Keyword">with</a> <a id="4076" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="4084" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a>
      <a id="4092" class="Symbol">...</a> <a id="4096" class="Symbol">|</a> <a id="4098" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4102" href="BrouwerTree.Arithmetic.Correctness.html#4102" class="Bound">c≡zero</a> <a id="4109" class="Symbol">=</a>
              <a id="4125" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4129" class="Symbol">(</a><a id="4130" href="BrouwerTree.Arithmetic.Correctness.html#3615" class="Bound">·&#39;-is-mul-lim</a> <a id="4144" class="Symbol">(</a><a id="4145" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4151" class="Bound">f</a> <a id="4153" class="Symbol">{</a><a id="4154" class="Bound">f↑</a><a id="4156" class="Symbol">})</a> <a id="4159" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4164" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4166" class="Bound">f</a> <a id="4168" class="Bound">f↑</a> <a id="4171" class="Symbol">(</a><a id="4172" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="4185" class="Bound">f</a> <a id="4187" class="Bound">f↑</a><a id="4189" class="Symbol">)</a>
                                 <a id="4224" class="Symbol">((λ</a> <a id="4228" href="BrouwerTree.Arithmetic.Correctness.html#4228" class="Bound">k</a> <a id="4230" class="Symbol">→</a> <a id="4232" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="4241" class="Symbol">((</a><a id="4243" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4247" class="Symbol">(</a><a id="4248" class="Bound">ih</a> <a id="4251" href="BrouwerTree.Arithmetic.Correctness.html#4228" class="Bound">k</a><a id="4252" class="Symbol">))</a> <a id="4255" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                                   <a id="4308" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4313" class="Symbol">(</a><a id="4314" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="4317" class="Bound">f</a> <a id="4319" href="BrouwerTree.Arithmetic.Correctness.html#4228" class="Bound">k</a><a id="4320" class="Symbol">)</a> <a id="4322" href="BrouwerTree.Arithmetic.Correctness.html#4102" class="Bound">c≡zero</a> <a id="4329" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                                   <a id="4382" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4394" class="Symbol">(</a><a id="4395" class="Bound">f</a> <a id="4397" href="BrouwerTree.Arithmetic.Correctness.html#4228" class="Bound">k</a><a id="4398" class="Symbol">)))</a> <a id="4402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                  <a id="4438" class="Symbol">λ</a> <a id="4440" href="BrouwerTree.Arithmetic.Correctness.html#4440" class="Bound">x</a> <a id="4442" href="BrouwerTree.Arithmetic.Correctness.html#4442" class="Bound">cf≤x</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="4455" class="Symbol">))</a>
      <a id="4464" class="Symbol">...</a> <a id="4468" class="Symbol">|</a> <a id="4470" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4474" href="BrouwerTree.Arithmetic.Correctness.html#4474" class="Bound">c≢zero</a> <a id="4481" class="Symbol">=</a> <a id="4483" class="Keyword">let</a> <a id="4487" href="BrouwerTree.Arithmetic.Correctness.html#4487" class="Bound">c·f↑</a> <a id="4492" class="Symbol">=</a> <a id="4494" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="4508" href="BrouwerTree.Arithmetic.Correctness.html#4474" class="Bound">c≢zero</a> <a id="4515" class="Bound">f↑</a> <a id="4518" class="Keyword">in</a>
                         <a id="4546" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4550" class="Symbol">(</a><a id="4551" href="BrouwerTree.Arithmetic.Correctness.html#3615" class="Bound">·&#39;-is-mul-lim</a> <a id="4565" class="Symbol">(</a><a id="4566" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4572" class="Bound">f</a> <a id="4574" class="Symbol">{</a><a id="4575" class="Bound">f↑</a><a id="4577" class="Symbol">})</a> <a id="4580" class="Symbol">(</a><a id="4581" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4587" class="Symbol">(λ</a> <a id="4590" href="BrouwerTree.Arithmetic.Correctness.html#4590" class="Bound">n</a> <a id="4592" class="Symbol">→</a> <a id="4594" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4596" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4598" class="Bound">f</a> <a id="4600" href="BrouwerTree.Arithmetic.Correctness.html#4590" class="Bound">n</a><a id="4601" class="Symbol">))</a> <a id="4604" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4606" class="Bound">f</a> <a id="4608" class="Bound">f↑</a>
                                            <a id="4655" class="Symbol">(</a><a id="4656" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="4669" class="Bound">f</a> <a id="4671" class="Bound">f↑</a><a id="4673" class="Symbol">)</a>
                                            <a id="4719" class="Symbol">(</a><a id="4720" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4726" class="Symbol">(λ</a> <a id="4729" href="BrouwerTree.Arithmetic.Correctness.html#4729" class="Bound">z</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4739" class="Symbol">(λ</a> <a id="4742" href="BrouwerTree.Arithmetic.Correctness.html#4742" class="Bound">n</a> <a id="4744" class="Symbol">→</a> <a id="4746" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4748" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4750" class="Bound">f</a> <a id="4752" href="BrouwerTree.Arithmetic.Correctness.html#4742" class="Bound">n</a><a id="4753" class="Symbol">)</a> <a id="4755" class="Symbol">{</a><a id="4756" href="BrouwerTree.Arithmetic.Correctness.html#4487" class="Bound">c·f↑</a><a id="4760" class="Symbol">}</a> <a id="4762" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="4772" href="BrouwerTree.Arithmetic.Correctness.html#4729" class="Bound">z</a><a id="4773" class="Symbol">)</a>
                                                   <a id="4826" class="Symbol">(</a><a id="4827" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4834" class="Bound">ih</a><a id="4836" class="Symbol">)</a>
                                                   <a id="4889" class="Symbol">(</a><a id="4890" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="4903" class="Symbol">(λ</a> <a id="4906" href="BrouwerTree.Arithmetic.Correctness.html#4906" class="Bound">n</a> <a id="4908" class="Symbol">→</a> <a id="4910" href="BrouwerTree.Arithmetic.Correctness.html#3700" class="Bound">c</a> <a id="4912" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4914" class="Bound">f</a> <a id="4916" href="BrouwerTree.Arithmetic.Correctness.html#4906" class="Bound">n</a><a id="4917" class="Symbol">)</a> <a id="4919" href="BrouwerTree.Arithmetic.Correctness.html#4487" class="Bound">c·f↑</a><a id="4923" class="Symbol">)))</a>

<a id="Brw-has-unique-mul"></a><a id="4928" href="BrouwerTree.Arithmetic.Correctness.html#4928" class="Function">Brw-has-unique-mul</a> <a id="4947" class="Symbol">:</a> <a id="4949" href="Abstract.Arithmetic.html#1656" class="Function">has-unique-mul</a>
<a id="4964" href="BrouwerTree.Arithmetic.Correctness.html#4928" class="Function">Brw-has-unique-mul</a> <a id="4983" class="Symbol">=</a>
  <a id="4987" class="Symbol">(</a><a id="4988" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·_</a> <a id="4992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4994" href="BrouwerTree.Arithmetic.Correctness.html#2655" class="Function">·-is-mul</a><a id="5002" class="Symbol">)</a> <a id="5004" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5006" class="Symbol">(λ</a> <a id="5009" class="Symbol">(</a><a id="5010" href="BrouwerTree.Arithmetic.Correctness.html#5010" class="Bound">f</a> <a id="5012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5014" href="BrouwerTree.Arithmetic.Correctness.html#5014" class="Bound">p</a><a id="5015" class="Symbol">)</a> <a id="5017" class="Symbol">→</a> <a id="5019" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Abstract.Arithmetic.html#1718" class="Function">isProp⟨is-mul⟩</a> <a id="5042" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a><a id="5052" class="Symbol">)</a> <a id="5054" class="Symbol">(</a><a id="5055" href="BrouwerTree.Arithmetic.Correctness.html#3494" class="Function">mul-is-unique</a> <a id="5069" href="BrouwerTree.Arithmetic.Correctness.html#5010" class="Bound">f</a> <a id="5071" href="BrouwerTree.Arithmetic.Correctness.html#5014" class="Bound">p</a><a id="5072" class="Symbol">))</a>


<a id="5077" class="Comment">{- Correctness of exponentiation -}</a>

<a id="5114" class="Keyword">open</a> <a id="5119" href="Abstract.Arithmetic.html#2041" class="Module">Exponentiation</a>
  <a id="5136" class="Symbol">(</a><a id="5137" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a> <a id="5141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5143" href="BrouwerTree.Arithmetic.Correctness.html#956" class="Function">+-is-add</a><a id="5151" class="Symbol">)</a>
  <a id="5155" class="Symbol">(</a><a id="5156" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·_</a> <a id="5160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5162" href="BrouwerTree.Arithmetic.Correctness.html#2655" class="Function">·-is-mul</a><a id="5170" class="Symbol">)</a>
  <a id="5174" class="Keyword">hiding</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Abstract.Arithmetic.html#2122" class="Function Operator">_·_</a><a id="5185" class="Symbol">)</a> <a id="5187" class="Keyword">public</a>

<a id="^-is-exp"></a><a id="5195" href="BrouwerTree.Arithmetic.Correctness.html#5195" class="Function">^-is-exp</a> <a id="5204" class="Symbol">:</a> <a id="5206" class="Symbol">∀</a> <a id="5208" href="BrouwerTree.Arithmetic.Correctness.html#5208" class="Bound">c</a> <a id="5210" class="Symbol">→</a> <a id="5212" class="Symbol">(</a><a id="5213" href="BrouwerTree.Arithmetic.Correctness.html#5208" class="Bound">c</a> <a id="5215" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="5217" class="Symbol">)</a> <a id="5219" href="Abstract.Arithmetic.html#2157" class="Function Operator">is-exp-with-base</a> <a id="5236" href="BrouwerTree.Arithmetic.Correctness.html#5208" class="Bound">c</a>
<a id="5238" href="BrouwerTree.Arithmetic.Correctness.html#5195" class="Function">^-is-exp</a> <a id="5247" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="5249" class="Symbol">=</a> <a id="5251" class="Symbol">(λ</a> <a id="5254" href="BrouwerTree.Arithmetic.Correctness.html#5254" class="Bound">a</a> <a id="5256" href="BrouwerTree.Arithmetic.Correctness.html#5256" class="Bound">b</a> <a id="5258" href="BrouwerTree.Arithmetic.Correctness.html#5258" class="Bound">a-is-zero</a> <a id="5268" href="BrouwerTree.Arithmetic.Correctness.html#5268" class="Bound">b-is-suc-a</a> <a id="5279" class="Symbol">→</a>
                <a id="5297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5302" class="Symbol">(</a><a id="5303" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="5305" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="5307" class="Symbol">)</a> <a id="5309" class="Symbol">(</a><a id="5310" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="5324" href="BrouwerTree.Arithmetic.Correctness.html#5258" class="Bound">a-is-zero</a><a id="5333" class="Symbol">)</a> <a id="5335" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                <a id="5353" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5357" class="Symbol">((</a><a id="5359" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="5372" href="BrouwerTree.Arithmetic.Correctness.html#5268" class="Bound">b-is-suc-a</a><a id="5382" class="Symbol">)</a> <a id="5384" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5386" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5391" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5396" class="Symbol">(</a><a id="5397" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="5411" href="BrouwerTree.Arithmetic.Correctness.html#5258" class="Bound">a-is-zero</a><a id="5420" class="Symbol">)))</a> <a id="5424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
             <a id="5439" class="Symbol">(λ</a> <a id="5442" href="BrouwerTree.Arithmetic.Correctness.html#5442" class="Bound">a</a> <a id="5444" href="BrouwerTree.Arithmetic.Correctness.html#5444" class="Bound">b</a> <a id="5446" href="BrouwerTree.Arithmetic.Correctness.html#5446" class="Bound">a-is-suc-b</a> <a id="5457" class="Symbol">→</a> <a id="5459" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5464" class="Symbol">(</a><a id="5465" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="5467" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="5469" class="Symbol">)</a> <a id="5471" class="Symbol">(</a><a id="5472" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="5485" href="BrouwerTree.Arithmetic.Correctness.html#5446" class="Bound">a-is-suc-b</a><a id="5495" class="Symbol">))</a> <a id="5498" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
             <a id="5513" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="5530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
             <a id="5545" href="BrouwerTree.Arithmetic.Correctness.html#6609" class="Function">limitCaseZero</a>
 <a id="5560" class="Keyword">where</a>
  <a id="5568" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="5585" class="Symbol">:</a> <a id="5587" class="Symbol">∀</a> <a id="5589" href="BrouwerTree.Arithmetic.Correctness.html#5589" class="Bound">a</a> <a id="5591" href="BrouwerTree.Arithmetic.Correctness.html#5591" class="Bound">b</a> <a id="5593" href="BrouwerTree.Arithmetic.Correctness.html#5593" class="Bound">f</a> <a id="5595" class="Symbol">(</a><a id="5596" href="BrouwerTree.Arithmetic.Correctness.html#5596" class="Bound">f↑</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="5617" href="BrouwerTree.Arithmetic.Correctness.html#5593" class="Bound">f</a><a id="5618" class="Symbol">)</a> <a id="5620" class="Symbol">→</a> <a id="5622" href="BrouwerTree.Arithmetic.Correctness.html#5589" class="Bound">a</a> <a id="5624" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="5634" class="Symbol">(</a><a id="5635" href="BrouwerTree.Arithmetic.Correctness.html#5593" class="Bound">f</a> <a id="5637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5639" href="BrouwerTree.Arithmetic.Correctness.html#5596" class="Bound">f↑</a><a id="5641" class="Symbol">)</a> <a id="5643" class="Symbol">→</a>
                       <a id="5668" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="5679" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a><a id="5680" class="Symbol">)</a> <a id="5682" class="Symbol">→</a> <a id="5684" href="BrouwerTree.Arithmetic.Correctness.html#5591" class="Bound">b</a> <a id="5686" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="5696" class="Symbol">(λ</a> <a id="5699" href="BrouwerTree.Arithmetic.Correctness.html#5699" class="Bound">i</a> <a id="5701" class="Symbol">→</a> <a id="5703" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="5705" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="5707" href="BrouwerTree.Arithmetic.Correctness.html#5593" class="Bound">f</a> <a id="5709" href="BrouwerTree.Arithmetic.Correctness.html#5699" class="Bound">i</a><a id="5710" class="Symbol">)</a> <a id="5712" class="Symbol">→</a> <a id="5714" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="5716" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="5718" href="BrouwerTree.Arithmetic.Correctness.html#5589" class="Bound">a</a> <a id="5720" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5722" href="BrouwerTree.Arithmetic.Correctness.html#5591" class="Bound">b</a>
  <a id="5726" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="5743" href="BrouwerTree.Arithmetic.Correctness.html#5743" class="Bound">a</a> <a id="5745" href="BrouwerTree.Arithmetic.Correctness.html#5745" class="Bound">b</a> <a id="5747" href="BrouwerTree.Arithmetic.Correctness.html#5747" class="Bound">f</a> <a id="5749" href="BrouwerTree.Arithmetic.Correctness.html#5749" class="Bound">f↑</a> <a id="5752" href="BrouwerTree.Arithmetic.Correctness.html#5752" class="Bound">a-is-limf</a> <a id="5762" href="BrouwerTree.Arithmetic.Correctness.html#5762" class="Bound">c-nonzero</a> <a id="5772" href="BrouwerTree.Arithmetic.Correctness.html#5772" class="Bound">b-is-sup-c^f</a>
    <a id="5789" class="Keyword">with</a> <a id="5794" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="5809" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="5811" class="Symbol">|</a> <a id="5813" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5818" class="Symbol">(</a><a id="5819" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="5821" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="5823" class="Symbol">)</a> <a id="5825" class="Symbol">(</a><a id="5826" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="5840" class="Symbol">{</a><a id="5841" href="BrouwerTree.Arithmetic.Correctness.html#5743" class="Bound">a</a><a id="5842" class="Symbol">}</a> <a id="5844" class="Symbol">{</a><a id="5845" href="BrouwerTree.Arithmetic.Correctness.html#5747" class="Bound">f</a><a id="5846" class="Symbol">}</a> <a id="5848" class="Symbol">{</a><a id="5849" href="BrouwerTree.Arithmetic.Correctness.html#5749" class="Bound">f↑</a><a id="5851" class="Symbol">}</a> <a id="5853" href="BrouwerTree.Arithmetic.Correctness.html#5752" class="Bound">a-is-limf</a><a id="5862" class="Symbol">)</a>
  <a id="5866" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="5883" href="BrouwerTree.Arithmetic.Correctness.html#5883" class="Bound">a</a> <a id="5885" href="BrouwerTree.Arithmetic.Correctness.html#5885" class="Bound">b</a> <a id="5887" href="BrouwerTree.Arithmetic.Correctness.html#5887" class="Bound">f</a> <a id="5889" href="BrouwerTree.Arithmetic.Correctness.html#5889" class="Bound">f↑</a> <a id="5892" href="BrouwerTree.Arithmetic.Correctness.html#5892" class="Bound">a-is-limf</a> <a id="5902" href="BrouwerTree.Arithmetic.Correctness.html#5902" class="Bound">c-nonzero</a> <a id="5912" href="BrouwerTree.Arithmetic.Correctness.html#5912" class="Bound">b-is-sup-c^f</a>  <a id="5926" class="Symbol">|</a> <a id="5928" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5932" href="BrouwerTree.Arithmetic.Correctness.html#5932" class="Bound">c≡zero</a> <a id="5939" class="Symbol">|</a> <a id="5941" href="BrouwerTree.Arithmetic.Correctness.html#5941" class="Bound">eq</a>
    <a id="5948" class="Symbol">=</a> <a id="5950" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5956" class="Symbol">(</a><a id="5957" href="BrouwerTree.Arithmetic.Correctness.html#5902" class="Bound">c-nonzero</a> <a id="5967" class="Symbol">(</a><a id="5968" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5974" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="5982" class="Symbol">(</a><a id="5983" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5987" href="BrouwerTree.Arithmetic.Correctness.html#5932" class="Bound">c≡zero</a><a id="5993" class="Symbol">)</a> <a id="5995" class="Symbol">λ</a> <a id="5997" href="BrouwerTree.Arithmetic.Correctness.html#5997" class="Bound">_</a> <a id="5999" class="Symbol">→</a> <a id="6001" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="6007" class="Symbol">))</a>
  <a id="6012" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="6029" href="BrouwerTree.Arithmetic.Correctness.html#6029" class="Bound">a</a> <a id="6031" href="BrouwerTree.Arithmetic.Correctness.html#6031" class="Bound">b</a> <a id="6033" href="BrouwerTree.Arithmetic.Correctness.html#6033" class="Bound">f</a> <a id="6035" href="BrouwerTree.Arithmetic.Correctness.html#6035" class="Bound">f↑</a> <a id="6038" href="BrouwerTree.Arithmetic.Correctness.html#6038" class="Bound">a-is-limf</a> <a id="6048" href="BrouwerTree.Arithmetic.Correctness.html#6048" class="Bound">c-nonzero</a> <a id="6058" href="BrouwerTree.Arithmetic.Correctness.html#6058" class="Bound">b-is-sup-c^f</a> <a id="6071" class="Symbol">|</a> <a id="6073" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6077" class="Symbol">(</a><a id="6078" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6082" href="BrouwerTree.Arithmetic.Correctness.html#6082" class="Bound">c≡one</a><a id="6087" class="Symbol">)</a> <a id="6089" class="Symbol">|</a> <a id="6091" href="BrouwerTree.Arithmetic.Correctness.html#6091" class="Bound">eq</a> <a id="6094" class="Keyword">with</a> <a id="6099" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="6107" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a>
  <a id="6111" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="6128" href="BrouwerTree.Arithmetic.Correctness.html#6128" class="Bound">a</a> <a id="6130" href="BrouwerTree.Arithmetic.Correctness.html#6130" class="Bound">b</a> <a id="6132" href="BrouwerTree.Arithmetic.Correctness.html#6132" class="Bound">f</a> <a id="6134" href="BrouwerTree.Arithmetic.Correctness.html#6134" class="Bound">f↑</a> <a id="6137" href="BrouwerTree.Arithmetic.Correctness.html#6137" class="Bound">a-is-limf</a> <a id="6147" href="BrouwerTree.Arithmetic.Correctness.html#6147" class="Bound">c-nonzero</a> <a id="6157" href="BrouwerTree.Arithmetic.Correctness.html#6157" class="Bound">b-is-sup-c^f</a> <a id="6170" class="Symbol">|</a> <a id="6172" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6181" href="BrouwerTree.Arithmetic.Correctness.html#6181" class="Bound">c≡one</a><a id="6186" class="Symbol">)</a> <a id="6188" class="Symbol">|</a> <a id="6190" href="BrouwerTree.Arithmetic.Correctness.html#6190" class="Bound">eq</a> <a id="6193" class="Symbol">|</a> <a id="6195" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6199" href="BrouwerTree.Arithmetic.Correctness.html#6199" class="Bound">c≡zero</a>
    <a id="6210" class="Symbol">=</a> <a id="6212" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6218" class="Symbol">(</a><a id="6219" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="6229" class="Symbol">(</a><a id="6230" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6234" href="BrouwerTree.Arithmetic.Correctness.html#6199" class="Bound">c≡zero</a> <a id="6241" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6243" href="BrouwerTree.Arithmetic.Correctness.html#6181" class="Bound">c≡one</a><a id="6248" class="Symbol">))</a>
  <a id="6253" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="6270" href="BrouwerTree.Arithmetic.Correctness.html#6270" class="Bound">a</a> <a id="6272" href="BrouwerTree.Arithmetic.Correctness.html#6272" class="Bound">b</a> <a id="6274" href="BrouwerTree.Arithmetic.Correctness.html#6274" class="Bound">f</a> <a id="6276" href="BrouwerTree.Arithmetic.Correctness.html#6276" class="Bound">f↑</a> <a id="6279" href="BrouwerTree.Arithmetic.Correctness.html#6279" class="Bound">a-is-limf</a> <a id="6289" href="BrouwerTree.Arithmetic.Correctness.html#6289" class="Bound">c-nonzero</a> <a id="6299" href="BrouwerTree.Arithmetic.Correctness.html#6299" class="Bound">b-is-sup-c^f</a> <a id="6312" class="Symbol">|</a> <a id="6314" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6323" href="BrouwerTree.Arithmetic.Correctness.html#6323" class="Bound">c≡one</a><a id="6328" class="Symbol">)</a> <a id="6330" class="Symbol">|</a> <a id="6332" href="BrouwerTree.Arithmetic.Correctness.html#6332" class="Bound">eq</a> <a id="6335" class="Symbol">|</a> <a id="6337" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6340" href="BrouwerTree.Arithmetic.Correctness.html#6340" class="Bound">c≢zero</a>
    <a id="6351" class="Symbol">=</a> <a id="6353" href="BrouwerTree.Arithmetic.Correctness.html#6332" class="Bound">eq</a> <a id="6356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6358" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Abstract.ZerSucLim.html#8921" class="Function">sup-constant</a> <a id="6376" href="BrouwerTree.Arithmetic.Correctness.html#6299" class="Bound">b-is-sup-c^f</a> <a id="6389" class="Symbol">λ</a> <a id="6391" href="BrouwerTree.Arithmetic.Correctness.html#6391" class="Bound">n</a> <a id="6393" class="Symbol">→</a> <a id="6395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6400" class="Symbol">(</a><a id="6401" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^</a> <a id="6404" href="BrouwerTree.Arithmetic.Correctness.html#6274" class="Bound">f</a> <a id="6406" href="BrouwerTree.Arithmetic.Correctness.html#6391" class="Bound">n</a><a id="6407" class="Symbol">)</a> <a id="6409" href="BrouwerTree.Arithmetic.Correctness.html#6323" class="Bound">c≡one</a> <a id="6415" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6417" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="6427" class="Symbol">(</a><a id="6428" href="BrouwerTree.Arithmetic.Correctness.html#6274" class="Bound">f</a> <a id="6430" href="BrouwerTree.Arithmetic.Correctness.html#6391" class="Bound">n</a><a id="6431" class="Symbol">))</a>
  <a id="6436" href="BrouwerTree.Arithmetic.Correctness.html#5568" class="Function">limitCaseNonZero</a> <a id="6453" href="BrouwerTree.Arithmetic.Correctness.html#6453" class="Bound">a</a> <a id="6455" href="BrouwerTree.Arithmetic.Correctness.html#6455" class="Bound">b</a> <a id="6457" href="BrouwerTree.Arithmetic.Correctness.html#6457" class="Bound">f</a> <a id="6459" href="BrouwerTree.Arithmetic.Correctness.html#6459" class="Bound">f↑</a> <a id="6462" href="BrouwerTree.Arithmetic.Correctness.html#6462" class="Bound">a-is-limf</a> <a id="6472" href="BrouwerTree.Arithmetic.Correctness.html#6472" class="Bound">c-nonzero</a> <a id="6482" href="BrouwerTree.Arithmetic.Correctness.html#6482" class="Bound">b-is-sup-c^f</a> <a id="6495" class="Symbol">|</a> <a id="6497" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6506" href="BrouwerTree.Arithmetic.Correctness.html#6506" class="Bound">c&gt;one</a><a id="6511" class="Symbol">)</a> <a id="6513" class="Symbol">|</a> <a id="6515" href="BrouwerTree.Arithmetic.Correctness.html#6515" class="Bound">eq</a>
    <a id="6522" class="Symbol">=</a> <a id="6524" href="BrouwerTree.Arithmetic.Correctness.html#6515" class="Bound">eq</a> <a id="6527" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6533" class="Symbol">(</a><a id="6534" href="BrouwerTree.Classifiability.html#2657" class="Function">is-sup-increasing→≡limit</a> <a id="6559" class="Symbol">(</a><a id="6560" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="6583" href="BrouwerTree.Arithmetic.Correctness.html#6506" class="Bound">c&gt;one</a> <a id="6589" href="BrouwerTree.Arithmetic.Correctness.html#6459" class="Bound">f↑</a><a id="6591" class="Symbol">)</a> <a id="6593" href="BrouwerTree.Arithmetic.Correctness.html#6482" class="Bound">b-is-sup-c^f</a><a id="6605" class="Symbol">)</a>
  <a id="6609" href="BrouwerTree.Arithmetic.Correctness.html#6609" class="Function">limitCaseZero</a> <a id="6623" class="Symbol">:</a> <a id="6625" class="Symbol">∀</a> <a id="6627" href="BrouwerTree.Arithmetic.Correctness.html#6627" class="Bound">a</a> <a id="6629" href="BrouwerTree.Arithmetic.Correctness.html#6629" class="Bound">f</a> <a id="6631" href="BrouwerTree.Arithmetic.Correctness.html#6631" class="Bound">f↑</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="BrouwerTree.Arithmetic.Correctness.html#6627" class="Bound">a</a> <a id="6638" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="6648" class="Symbol">(</a><a id="6649" href="BrouwerTree.Arithmetic.Correctness.html#6629" class="Bound">f</a> <a id="6651" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6653" href="BrouwerTree.Arithmetic.Correctness.html#6631" class="Bound">f↑</a><a id="6655" class="Symbol">)</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="6667" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="6669" class="Symbol">→</a> <a id="6671" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a> <a id="6673" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="6675" href="BrouwerTree.Arithmetic.Correctness.html#6627" class="Bound">a</a> <a id="6677" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6679" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a>
  <a id="6683" href="BrouwerTree.Arithmetic.Correctness.html#6609" class="Function">limitCaseZero</a> <a id="6697" href="BrouwerTree.Arithmetic.Correctness.html#6697" class="Bound">a</a> <a id="6699" href="BrouwerTree.Arithmetic.Correctness.html#6699" class="Bound">f</a> <a id="6701" href="BrouwerTree.Arithmetic.Correctness.html#6701" class="Bound">f↑</a> <a id="6704" href="BrouwerTree.Arithmetic.Correctness.html#6704" class="Bound">a-is-sup-of-f</a> <a id="6718" href="BrouwerTree.Arithmetic.Correctness.html#6718" class="Bound">c-is-zero</a> <a id="6728" class="Symbol">=</a> <a id="6730" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6736" class="Symbol">(λ</a> <a id="6739" href="BrouwerTree.Arithmetic.Correctness.html#6739" class="Bound">x</a> <a id="6741" class="Symbol">→</a> <a id="6743" href="BrouwerTree.Arithmetic.Correctness.html#6739" class="Bound">x</a> <a id="6745" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="6747" href="BrouwerTree.Arithmetic.Correctness.html#6697" class="Bound">a</a> <a id="6749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6751" href="BrouwerTree.Arithmetic.Correctness.html#6739" class="Bound">x</a><a id="6752" class="Symbol">)</a> <a id="6754" href="BrouwerTree.Arithmetic.Correctness.html#6786" class="Function">zero≡c</a> <a id="6761" href="BrouwerTree.Arithmetic.Correctness.html#6944" class="Function">zero^a≡zero</a>
   <a id="6776" class="Keyword">where</a>
    <a id="6786" href="BrouwerTree.Arithmetic.Correctness.html#6786" class="Function">zero≡c</a> <a id="6793" class="Symbol">:</a> <a id="6795" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6802" href="BrouwerTree.Arithmetic.Correctness.html#5247" class="Bound">c</a>
    <a id="6808" href="BrouwerTree.Arithmetic.Correctness.html#6786" class="Function">zero≡c</a> <a id="6815" class="Symbol">=</a> <a id="6817" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6821" class="Symbol">(</a><a id="6822" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="6836" href="BrouwerTree.Arithmetic.Correctness.html#6718" class="Bound">c-is-zero</a><a id="6845" class="Symbol">)</a>
    <a id="6851" href="BrouwerTree.Arithmetic.Correctness.html#6851" class="Function">zero&lt;a</a> <a id="6858" class="Symbol">:</a> <a id="6860" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6865" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6867" href="BrouwerTree.Arithmetic.Correctness.html#6697" class="Bound">a</a>
    <a id="6873" href="BrouwerTree.Arithmetic.Correctness.html#6851" class="Function">zero&lt;a</a> <a id="6880" class="Symbol">=</a> <a id="6882" class="Symbol">(</a><a id="6883" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="6892" class="Symbol">(</a><a id="6893" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="6902" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="6909" class="Symbol">(</a><a id="6910" href="BrouwerTree.Arithmetic.Correctness.html#6701" class="Bound">f↑</a> <a id="6913" class="Number">0</a><a id="6914" class="Symbol">))</a> <a id="6917" class="Symbol">(</a><a id="6918" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6922" href="BrouwerTree.Arithmetic.Correctness.html#6704" class="Bound">a-is-sup-of-f</a> <a id="6936" class="Number">1</a><a id="6937" class="Symbol">))</a>
    <a id="6944" href="BrouwerTree.Arithmetic.Correctness.html#6944" class="Function">zero^a≡zero</a> <a id="6956" class="Symbol">:</a> <a id="6958" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6963" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="6965" href="BrouwerTree.Arithmetic.Correctness.html#6697" class="Bound">a</a> <a id="6967" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6969" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="6978" href="BrouwerTree.Arithmetic.Correctness.html#6944" class="Function">zero^a≡zero</a> <a id="6990" class="Symbol">=</a> <a id="6992" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7000" class="Symbol">(λ</a> <a id="7003" href="BrouwerTree.Arithmetic.Correctness.html#7003" class="Bound">x</a> <a id="7005" class="Symbol">→</a> <a id="7007" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="7012" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7014" href="BrouwerTree.Arithmetic.Correctness.html#7003" class="Bound">x</a> <a id="7016" class="Symbol">→</a> <a id="7018" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="7023" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="7025" href="BrouwerTree.Arithmetic.Correctness.html#7003" class="Bound">x</a> <a id="7027" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7029" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7033" class="Symbol">)</a>
                          <a id="7061" class="Symbol">(λ</a> <a id="7064" href="BrouwerTree.Arithmetic.Correctness.html#7064" class="Bound">_</a> <a id="7066" class="Symbol">→</a> <a id="7068" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="7076" class="Symbol">λ</a> <a id="7078" href="BrouwerTree.Arithmetic.Correctness.html#7078" class="Bound">_</a> <a id="7080" class="Symbol">→</a> <a id="7082" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="7093" class="Symbol">_</a> <a id="7095" class="Symbol">_)</a>
                          <a id="7124" class="Symbol">(λ</a> <a id="7127" href="BrouwerTree.Arithmetic.Correctness.html#7127" class="Bound">z&lt;z</a> <a id="7131" class="Symbol">→</a> <a id="7133" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7139" class="Symbol">(</a><a id="7140" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="7154" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="7159" href="BrouwerTree.Arithmetic.Correctness.html#7127" class="Bound">z&lt;z</a><a id="7162" class="Symbol">))</a>
                          <a id="7191" class="Symbol">(λ</a> <a id="7194" href="BrouwerTree.Arithmetic.Correctness.html#7194" class="Bound">_</a> <a id="7196" href="BrouwerTree.Arithmetic.Correctness.html#7196" class="Bound">_</a> <a id="7198" class="Symbol">→</a> <a id="7200" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7204" class="Symbol">)</a>
                          <a id="7232" class="Symbol">(λ</a> <a id="7235" href="BrouwerTree.Arithmetic.Correctness.html#7235" class="Bound">_</a> <a id="7237" href="BrouwerTree.Arithmetic.Correctness.html#7237" class="Bound">_</a> <a id="7239" class="Symbol">→</a> <a id="7241" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7245" class="Symbol">)</a>
                          <a id="7273" href="BrouwerTree.Arithmetic.Correctness.html#6697" class="Bound">a</a> <a id="7275" href="BrouwerTree.Arithmetic.Correctness.html#6851" class="Function">zero&lt;a</a>

<a id="exp-is-unique"></a><a id="7283" href="BrouwerTree.Arithmetic.Correctness.html#7283" class="Function">exp-is-unique</a> <a id="7297" class="Symbol">:</a> <a id="7299" class="Symbol">∀</a> <a id="7301" href="BrouwerTree.Arithmetic.Correctness.html#7301" class="Bound">c</a> <a id="7303" class="Symbol">→</a> <a id="7305" class="Symbol">(</a><a id="7306" href="BrouwerTree.Arithmetic.Correctness.html#7306" class="Bound Operator">c^&#39;_</a> <a id="7311" class="Symbol">:</a> <a id="7313" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7317" class="Symbol">→</a> <a id="7319" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7322" class="Symbol">)</a> <a id="7324" class="Symbol">→</a> <a id="7326" class="Symbol">(</a><a id="7327" href="BrouwerTree.Arithmetic.Correctness.html#7306" class="Bound Operator">c^&#39;_</a><a id="7331" class="Symbol">)</a> <a id="7333" href="Abstract.Arithmetic.html#2157" class="Function Operator">is-exp-with-base</a> <a id="7350" href="BrouwerTree.Arithmetic.Correctness.html#7301" class="Bound">c</a> <a id="7352" class="Symbol">→</a> <a id="7354" class="Symbol">(</a><a id="7355" href="BrouwerTree.Arithmetic.Correctness.html#7301" class="Bound">c</a> <a id="7357" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="7359" class="Symbol">)</a> <a id="7361" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7363" class="Symbol">(</a><a id="7364" href="BrouwerTree.Arithmetic.Correctness.html#7306" class="Bound Operator">c^&#39;_</a><a id="7368" class="Symbol">)</a>
<a id="7370" href="BrouwerTree.Arithmetic.Correctness.html#7283" class="Function">exp-is-unique</a> <a id="7384" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="7386" href="BrouwerTree.Arithmetic.Correctness.html#7386" class="Bound Operator">c^&#39;_</a> <a id="7391" class="Symbol">(</a><a id="7392" href="BrouwerTree.Arithmetic.Correctness.html#7392" class="Bound">c^&#39;-exp-zero</a> <a id="7405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7407" href="BrouwerTree.Arithmetic.Correctness.html#7407" class="Bound">c^&#39;-exp-suc</a> <a id="7419" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7421" href="BrouwerTree.Arithmetic.Correctness.html#7421" class="Bound">c^&#39;-exp-lim-nz</a> <a id="7436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7438" href="BrouwerTree.Arithmetic.Correctness.html#7438" class="Bound">c^&#39;-exp-lim-z</a><a id="7451" class="Symbol">)</a> <a id="7453" class="Symbol">=</a> <a id="7455" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7462" href="BrouwerTree.Arithmetic.Correctness.html#7474" class="Function">go</a>
 <a id="7466" class="Keyword">where</a>
  <a id="7474" href="BrouwerTree.Arithmetic.Correctness.html#7474" class="Function">go</a> <a id="7477" class="Symbol">:</a> <a id="7479" class="Symbol">(</a><a id="7480" href="BrouwerTree.Arithmetic.Correctness.html#7480" class="Bound">a</a> <a id="7482" class="Symbol">:</a> <a id="7484" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7487" class="Symbol">)</a> <a id="7489" class="Symbol">→</a> <a id="7491" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="7493" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="7495" href="BrouwerTree.Arithmetic.Correctness.html#7480" class="Bound">a</a> <a id="7497" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7499" href="BrouwerTree.Arithmetic.Correctness.html#7386" class="Bound Operator">c^&#39;</a> <a id="7503" href="BrouwerTree.Arithmetic.Correctness.html#7480" class="Bound">a</a>
  <a id="7507" href="BrouwerTree.Arithmetic.Correctness.html#7474" class="Function">go</a> <a id="7510" class="Symbol">=</a> <a id="7512" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7520" class="Symbol">(λ</a> <a id="7523" href="BrouwerTree.Arithmetic.Correctness.html#7523" class="Bound">a</a> <a id="7525" class="Symbol">→</a> <a id="7527" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="7529" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="7531" href="BrouwerTree.Arithmetic.Correctness.html#7523" class="Bound">a</a> <a id="7533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7535" href="BrouwerTree.Arithmetic.Correctness.html#7386" class="Bound Operator">c^&#39;</a> <a id="7539" href="BrouwerTree.Arithmetic.Correctness.html#7523" class="Bound">a</a><a id="7540" class="Symbol">)</a>
               <a id="7557" class="Symbol">(λ</a> <a id="7560" href="BrouwerTree.Arithmetic.Correctness.html#7560" class="Bound">c</a> <a id="7562" class="Symbol">→</a> <a id="7564" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="7575" class="Symbol">_</a> <a id="7577" class="Symbol">_)</a>
               <a id="7595" class="Symbol">(</a><a id="7596" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7600" class="Symbol">(</a><a id="7601" href="BrouwerTree.Arithmetic.Correctness.html#7392" class="Bound">c^&#39;-exp-zero</a> <a id="7614" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="7619" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="7623" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a> <a id="7636" class="Symbol">(</a><a id="7637" href="BrouwerTree.Classifiability.html#1415" class="Function">succ-is-suc</a> <a id="7649" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7653" class="Symbol">)))</a>
               <a id="7672" class="Symbol">(λ</a> <a id="7675" class="Symbol">{</a><a id="7676" href="BrouwerTree.Arithmetic.Correctness.html#7676" class="Bound">a</a><a id="7677" class="Symbol">}</a> <a id="7679" href="BrouwerTree.Arithmetic.Correctness.html#7679" class="Bound">ih</a> <a id="7682" class="Symbol">→</a> <a id="7684" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7688" class="Symbol">(</a><a id="7689" href="BrouwerTree.Arithmetic.Correctness.html#7407" class="Bound">c^&#39;-exp-suc</a> <a id="7701" class="Symbol">(</a><a id="7702" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7707" href="BrouwerTree.Arithmetic.Correctness.html#7676" class="Bound">a</a><a id="7708" class="Symbol">)</a> <a id="7710" href="BrouwerTree.Arithmetic.Correctness.html#7676" class="Bound">a</a> <a id="7712" class="Symbol">(</a><a id="7713" href="BrouwerTree.Classifiability.html#1415" class="Function">succ-is-suc</a> <a id="7725" href="BrouwerTree.Arithmetic.Correctness.html#7676" class="Bound">a</a><a id="7726" class="Symbol">)</a> <a id="7728" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7730" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7735" class="Symbol">(</a><a id="7736" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="7739" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a><a id="7740" class="Symbol">)</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7747" href="BrouwerTree.Arithmetic.Correctness.html#7679" class="Bound">ih</a><a id="7749" class="Symbol">)))</a>
               <a id="7768" class="Symbol">(λ</a> <a id="7771" class="Symbol">{</a><a id="7772" href="BrouwerTree.Arithmetic.Correctness.html#7772" class="Bound">f</a><a id="7773" class="Symbol">}</a> <a id="7775" class="Symbol">{</a><a id="7776" href="BrouwerTree.Arithmetic.Correctness.html#7776" class="Bound">f↑</a><a id="7778" class="Symbol">}</a> <a id="7780" class="Symbol">→</a> <a id="7782" href="BrouwerTree.Arithmetic.Correctness.html#7811" class="Function">limitCase</a> <a id="7792" href="BrouwerTree.Arithmetic.Correctness.html#7772" class="Bound">f</a> <a id="7794" href="BrouwerTree.Arithmetic.Correctness.html#7776" class="Bound">f↑</a><a id="7796" class="Symbol">)</a>
   <a id="7801" class="Keyword">where</a>
    <a id="7811" href="BrouwerTree.Arithmetic.Correctness.html#7811" class="Function">limitCase</a> <a id="7821" class="Symbol">:</a> <a id="7823" class="Symbol">∀</a> <a id="7825" href="BrouwerTree.Arithmetic.Correctness.html#7825" class="Bound">f</a> <a id="7827" href="BrouwerTree.Arithmetic.Correctness.html#7827" class="Bound">f↑</a> <a id="7830" class="Symbol">→</a> <a id="7832" class="Symbol">((</a><a id="7834" href="BrouwerTree.Arithmetic.Correctness.html#7834" class="Bound">k</a> <a id="7836" class="Symbol">:</a> <a id="7838" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7839" class="Symbol">)</a> <a id="7841" class="Symbol">→</a> <a id="7843" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="7845" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="7847" href="BrouwerTree.Arithmetic.Correctness.html#7825" class="Bound">f</a> <a id="7849" href="BrouwerTree.Arithmetic.Correctness.html#7834" class="Bound">k</a> <a id="7851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7853" class="Symbol">(</a><a id="7854" href="BrouwerTree.Arithmetic.Correctness.html#7386" class="Bound Operator">c^&#39;</a> <a id="7858" href="BrouwerTree.Arithmetic.Correctness.html#7825" class="Bound">f</a> <a id="7860" href="BrouwerTree.Arithmetic.Correctness.html#7834" class="Bound">k</a><a id="7861" class="Symbol">))</a> <a id="7864" class="Symbol">→</a> <a id="7866" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="7868" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="7870" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7876" href="BrouwerTree.Arithmetic.Correctness.html#7825" class="Bound">f</a> <a id="7878" class="Symbol">{</a><a id="7879" href="BrouwerTree.Arithmetic.Correctness.html#7827" class="Bound">f↑</a><a id="7881" class="Symbol">}</a> <a id="7883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7885" class="Symbol">(</a><a id="7886" href="BrouwerTree.Arithmetic.Correctness.html#7386" class="Bound Operator">c^&#39;</a> <a id="7890" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7896" href="BrouwerTree.Arithmetic.Correctness.html#7825" class="Bound">f</a> <a id="7898" class="Symbol">{</a><a id="7899" href="BrouwerTree.Arithmetic.Correctness.html#7827" class="Bound">f↑</a><a id="7901" class="Symbol">})</a>
    <a id="7908" href="BrouwerTree.Arithmetic.Correctness.html#7811" class="Function">limitCase</a> <a id="7918" href="BrouwerTree.Arithmetic.Correctness.html#7918" class="Bound">f</a> <a id="7920" href="BrouwerTree.Arithmetic.Correctness.html#7920" class="Bound">f↑</a> <a id="7923" href="BrouwerTree.Arithmetic.Correctness.html#7923" class="Bound">ih</a> <a id="7926" class="Keyword">with</a> <a id="7931" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="7946" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a>
    <a id="7952" class="Symbol">...</a> <a id="7956" class="Symbol">|</a> <a id="7958" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7962" href="BrouwerTree.Arithmetic.Correctness.html#7962" class="Bound">c≡zero</a>
      <a id="7975" class="Symbol">=</a> <a id="7977" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7981" class="Symbol">(</a><a id="7982" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7988" class="Symbol">(</a><a id="7989" href="BrouwerTree.Arithmetic.Correctness.html#7386" class="Bound Operator">c^&#39;</a> <a id="7993" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7999" class="Bound">f</a> <a id="8001" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡_</a><a id="8003" class="Symbol">)</a> <a id="8005" href="BrouwerTree.Arithmetic.Correctness.html#7962" class="Bound">c≡zero</a>
                   <a id="8031" class="Symbol">(</a><a id="8032" href="BrouwerTree.Arithmetic.Correctness.html#7438" class="Bound">c^&#39;-exp-lim-z</a> <a id="8046" class="Symbol">(</a><a id="8047" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8053" class="Bound">f</a> <a id="8055" class="Symbol">{</a><a id="8056" class="Bound">f↑</a><a id="8058" class="Symbol">})</a> <a id="8061" class="Bound">f</a> <a id="8063" class="Bound">f↑</a> <a id="8066" class="Symbol">(</a><a id="8067" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="8080" class="Bound">f</a> <a id="8082" class="Bound">f↑</a><a id="8084" class="Symbol">)</a>
                                  <a id="8120" class="Symbol">(</a><a id="8121" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8127" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8140" href="BrouwerTree.Arithmetic.Correctness.html#7962" class="Bound">c≡zero</a><a id="8146" class="Symbol">)</a> <a id="8148" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a><a id="8160" class="Symbol">)))</a>
    <a id="8168" class="Symbol">...</a> <a id="8172" class="Symbol">|</a> <a id="8174" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8178" class="Symbol">(</a><a id="8179" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8183" href="BrouwerTree.Arithmetic.Correctness.html#8183" class="Bound">c≡one</a><a id="8188" class="Symbol">)</a>
      <a id="8196" class="Symbol">=</a> <a id="8198" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8202" class="Symbol">(</a><a id="8203" href="BrouwerTree.Arithmetic.Correctness.html#7421" class="Bound">c^&#39;-exp-lim-nz</a> <a id="8218" class="Symbol">(</a><a id="8219" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8225" class="Bound">f</a> <a id="8227" class="Symbol">{</a><a id="8228" class="Bound">f↑</a><a id="8230" class="Symbol">})</a> <a id="8233" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="8237" class="Bound">f</a> <a id="8239" class="Bound">f↑</a> <a id="8242" class="Symbol">(</a><a id="8243" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="8256" class="Bound">f</a> <a id="8258" class="Bound">f↑</a><a id="8260" class="Symbol">)</a>
                            <a id="8290" class="Symbol">(λ</a> <a id="8293" href="BrouwerTree.Arithmetic.Correctness.html#8293" class="Bound">h</a> <a id="8295" class="Symbol">→</a> <a id="8297" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="8307" class="Symbol">(</a><a id="8308" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8314" class="Symbol">(</a><a id="8315" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="8318" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="8322" class="Symbol">)</a> <a id="8324" href="BrouwerTree.Arithmetic.Correctness.html#8183" class="Bound">c≡one</a> <a id="8330" class="Symbol">(</a><a id="8331" href="BrouwerTree.Arithmetic.Correctness.html#8293" class="Bound">h</a> <a id="8333" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="8337" class="Symbol">)))</a>
                            <a id="8369" class="Symbol">((λ</a> <a id="8373" href="BrouwerTree.Arithmetic.Correctness.html#8373" class="Bound">k</a> <a id="8375" class="Symbol">→</a> <a id="8377" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8391" class="Symbol">(</a><a id="8392" class="Bound">ih</a> <a id="8395" href="BrouwerTree.Arithmetic.Correctness.html#8373" class="Bound">k</a><a id="8396" class="Symbol">)</a> <a id="8398" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8400" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8405" class="Symbol">(</a><a id="8406" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^</a> <a id="8409" class="Bound">f</a> <a id="8411" href="BrouwerTree.Arithmetic.Correctness.html#8373" class="Bound">k</a><a id="8412" class="Symbol">)</a> <a id="8414" href="BrouwerTree.Arithmetic.Correctness.html#8183" class="Bound">c≡one</a> <a id="8420" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8422" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="8432" class="Symbol">(</a><a id="8433" class="Bound">f</a> <a id="8435" href="BrouwerTree.Arithmetic.Correctness.html#8373" class="Bound">k</a><a id="8436" class="Symbol">)))</a> <a id="8440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                             <a id="8471" class="Symbol">(λ</a> <a id="8474" href="BrouwerTree.Arithmetic.Correctness.html#8474" class="Bound">x</a> <a id="8476" href="BrouwerTree.Arithmetic.Correctness.html#8476" class="Bound">c^&#39;f≤x</a> <a id="8483" class="Symbol">→</a> <a id="8485" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8493" class="Symbol">(</a><a id="8494" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="8503" class="Symbol">(</a><a id="8504" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8513" class="Symbol">(</a><a id="8514" class="Bound">ih</a> <a id="8517" class="Number">17</a><a id="8519" class="Symbol">)</a> <a id="8521" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                                                   <a id="8590" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8595" class="Symbol">(</a><a id="8596" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^</a> <a id="8599" class="Bound">f</a> <a id="8601" class="Number">17</a><a id="8603" class="Symbol">)</a> <a id="8605" href="BrouwerTree.Arithmetic.Correctness.html#8183" class="Bound">c≡one</a> <a id="8611" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                                                   <a id="8680" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="8690" class="Symbol">(</a><a id="8691" class="Bound">f</a> <a id="8693" class="Number">17</a><a id="8695" class="Symbol">))))</a>
                                                   <a id="8751" class="Symbol">(</a><a id="8752" href="BrouwerTree.Arithmetic.Correctness.html#8476" class="Bound">c^&#39;f≤x</a> <a id="8759" class="Number">17</a><a id="8761" class="Symbol">))))</a>
    <a id="8770" class="Symbol">...</a> <a id="8774" class="Symbol">|</a> <a id="8776" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8785" href="BrouwerTree.Arithmetic.Correctness.html#8785" class="Bound">c&gt;one</a><a id="8790" class="Symbol">)</a>
      <a id="8798" class="Symbol">=</a> <a id="8800" class="Keyword">let</a> <a id="8804" href="BrouwerTree.Arithmetic.Correctness.html#8804" class="Bound">c·f↑</a> <a id="8809" class="Symbol">=</a> <a id="8811" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="8834" href="BrouwerTree.Arithmetic.Correctness.html#8785" class="Bound">c&gt;one</a> <a id="8840" class="Bound">f↑</a> <a id="8843" class="Keyword">in</a>
        <a id="8854" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8858" class="Symbol">(</a><a id="8859" href="BrouwerTree.Arithmetic.Correctness.html#7421" class="Bound">c^&#39;-exp-lim-nz</a> <a id="8874" class="Symbol">(</a><a id="8875" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8881" class="Bound">f</a> <a id="8883" class="Symbol">{</a><a id="8884" class="Bound">f↑</a><a id="8886" class="Symbol">})</a> <a id="8889" class="Symbol">(</a><a id="8890" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8896" class="Symbol">(λ</a> <a id="8899" href="BrouwerTree.Arithmetic.Correctness.html#8899" class="Bound">n</a> <a id="8901" class="Symbol">→</a> <a id="8903" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="8905" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8907" class="Bound">f</a> <a id="8909" href="BrouwerTree.Arithmetic.Correctness.html#8899" class="Bound">n</a><a id="8910" class="Symbol">))</a> <a id="8913" class="Bound">f</a> <a id="8915" class="Bound">f↑</a>
                            <a id="8946" class="Symbol">(</a><a id="8947" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="8960" class="Bound">f</a> <a id="8962" class="Bound">f↑</a><a id="8964" class="Symbol">)</a> <a id="8966" class="Symbol">(λ</a> <a id="8969" href="BrouwerTree.Arithmetic.Correctness.html#8969" class="Bound">h</a> <a id="8971" class="Symbol">→</a> <a id="8973" href="BrouwerTree.Properties.html#7044" class="Function">x≮zero</a> <a id="8980" class="Symbol">(</a><a id="8981" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="8990" href="BrouwerTree.Arithmetic.Correctness.html#8785" class="Bound">c&gt;one</a> <a id="8996" class="Symbol">(</a><a id="8997" href="BrouwerTree.Arithmetic.Correctness.html#8969" class="Bound">h</a> <a id="8999" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="9003" class="Symbol">)))</a>
                            <a id="9035" class="Symbol">((</a><a id="9037" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9043" class="Symbol">(λ</a> <a id="9046" href="BrouwerTree.Arithmetic.Correctness.html#9046" class="Bound">z</a> <a id="9048" class="Symbol">→</a> <a id="9050" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9056" class="Symbol">(λ</a> <a id="9059" href="BrouwerTree.Arithmetic.Correctness.html#9059" class="Bound">n</a> <a id="9061" class="Symbol">→</a> <a id="9063" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="9065" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9067" class="Bound">f</a> <a id="9069" href="BrouwerTree.Arithmetic.Correctness.html#9059" class="Bound">n</a><a id="9070" class="Symbol">)</a> <a id="9072" class="Symbol">{</a><a id="9073" href="BrouwerTree.Arithmetic.Correctness.html#8804" class="Bound">c·f↑</a><a id="9077" class="Symbol">}</a> <a id="9079" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="9089" href="BrouwerTree.Arithmetic.Correctness.html#9046" class="Bound">z</a><a id="9090" class="Symbol">)</a>
                                    <a id="9128" class="Symbol">(</a><a id="9129" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9136" class="Bound">ih</a><a id="9138" class="Symbol">)</a>
                                    <a id="9176" class="Symbol">(</a><a id="9177" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="9190" class="Symbol">(λ</a> <a id="9193" href="BrouwerTree.Arithmetic.Correctness.html#9193" class="Bound">n</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="BrouwerTree.Arithmetic.Correctness.html#7384" class="Bound">c</a> <a id="9199" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9201" class="Bound">f</a> <a id="9203" href="BrouwerTree.Arithmetic.Correctness.html#9193" class="Bound">n</a><a id="9204" class="Symbol">)</a> <a id="9206" href="BrouwerTree.Arithmetic.Correctness.html#8804" class="Bound">c·f↑</a><a id="9210" class="Symbol">))))</a>

<a id="Brw-has-unique-exp"></a><a id="9216" href="BrouwerTree.Arithmetic.Correctness.html#9216" class="Function">Brw-has-unique-exp</a> <a id="9235" class="Symbol">:</a> <a id="9237" href="Abstract.Arithmetic.html#2724" class="Function">has-unique-exp</a>
<a id="9252" href="BrouwerTree.Arithmetic.Correctness.html#9216" class="Function">Brw-has-unique-exp</a> <a id="9271" href="BrouwerTree.Arithmetic.Correctness.html#9271" class="Bound">c</a> <a id="9273" class="Symbol">=</a>
  <a id="9277" class="Symbol">(</a><a id="9278" href="BrouwerTree.Arithmetic.Correctness.html#9271" class="Bound">c</a> <a id="9280" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a> <a id="9283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9285" href="BrouwerTree.Arithmetic.Correctness.html#5195" class="Function">^-is-exp</a> <a id="9294" href="BrouwerTree.Arithmetic.Correctness.html#9271" class="Bound">c</a><a id="9295" class="Symbol">)</a> <a id="9297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9299" class="Symbol">(λ</a> <a id="9302" class="Symbol">(</a><a id="9303" href="BrouwerTree.Arithmetic.Correctness.html#9303" class="Bound">f</a> <a id="9305" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9307" href="BrouwerTree.Arithmetic.Correctness.html#9307" class="Bound">p</a><a id="9308" class="Symbol">)</a> <a id="9310" class="Symbol">→</a> <a id="9312" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="9319" class="Symbol">(</a><a id="9320" href="Abstract.Arithmetic.html#2803" class="Function">isProp⟨is-exp⟩</a> <a id="9335" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="9346" href="BrouwerTree.Arithmetic.Correctness.html#9271" class="Bound">c</a><a id="9347" class="Symbol">)</a>
                                                  <a id="9399" class="Symbol">(</a><a id="9400" href="BrouwerTree.Arithmetic.Correctness.html#7283" class="Function">exp-is-unique</a> <a id="9414" href="BrouwerTree.Arithmetic.Correctness.html#9271" class="Bound">c</a> <a id="9416" href="BrouwerTree.Arithmetic.Correctness.html#9303" class="Bound">f</a> <a id="9418" href="BrouwerTree.Arithmetic.Correctness.html#9307" class="Bound">p</a><a id="9419" class="Symbol">))</a>
</pre></body></html>

==> anc/html/BrouwerTree.Arithmetic.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Arithmetic.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Properties of arithmetic operations on Brouwer trees</a>
<a id="158" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="260" class="Symbol">{-#</a> <a id="264" class="Keyword">OPTIONS</a> <a id="272" class="Pragma">--cubical</a> <a id="282" class="Pragma">--erasure</a> <a id="292" class="Pragma">--guardedness</a> <a id="306" class="Symbol">#-}</a>

<a id="311" class="Keyword">module</a> <a id="318" href="BrouwerTree.Arithmetic.Properties.html" class="Module">BrouwerTree.Arithmetic.Properties</a> <a id="352" class="Keyword">where</a>

<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="520" class="Symbol">;</a> <a id="522" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="526" class="Symbol">;</a> <a id="528" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="531" class="Symbol">;</a> <a id="533" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a><a id="539" class="Symbol">;</a> <a id="541" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a><a id="546" class="Symbol">;</a> <a id="548" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a><a id="554" class="Symbol">;</a> <a id="556" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a><a id="562" class="Symbol">)</a>
  <a id="566" class="Keyword">renaming</a> <a id="575" class="Symbol">(</a><a id="576" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="580" class="Symbol">to</a> <a id="583" class="Primitive Operator">_N+_</a><a id="587" class="Symbol">;</a> <a id="589" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a> <a id="593" class="Symbol">to</a> <a id="596" class="Primitive Operator">_N·_</a><a id="600" class="Symbol">;</a> <a id="602" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="610" class="Symbol">to</a> <a id="613" class="Function">N+-assoc</a><a id="621" class="Symbol">)</a>
<a id="623" class="Keyword">import</a> <a id="630" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="653" class="Symbol">as</a> <a id="656" class="Module">N</a>
<a id="658" class="Keyword">open</a> <a id="663" class="Keyword">import</a> <a id="670" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="749" class="Symbol">as</a> <a id="752" class="Module">⊥</a>
<a id="754" class="Keyword">open</a> <a id="759" class="Keyword">import</a> <a id="766" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="822" class="Keyword">using</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="832" class="Symbol">;</a> <a id="834" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="837" class="Symbol">;</a> <a id="839" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="841" class="Symbol">)</a>

<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Iff.html" class="Module">Iff</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="883" class="Keyword">open</a> <a id="888" class="Keyword">import</a> <a id="895" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="947" class="Keyword">open</a> <a id="952" class="Keyword">import</a> <a id="959" href="BrouwerTree.Code.html" class="Module">BrouwerTree.Code</a>
<a id="976" class="Keyword">open</a> <a id="981" class="Keyword">import</a> <a id="988" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>
<a id="1013" class="Keyword">open</a> <a id="1018" class="Keyword">import</a> <a id="1025" href="BrouwerTree.Arithmetic.html" class="Module">BrouwerTree.Arithmetic</a>
<a id="1048" class="Keyword">open</a> <a id="1053" class="Keyword">import</a> <a id="1060" href="BrouwerTree.Classifiability.html" class="Module">BrouwerTree.Classifiability</a>


<a id="1090" class="Comment">{- More general lemmas -}</a>

<a id="N≤-k·"></a><a id="1117" href="BrouwerTree.Arithmetic.Properties.html#1117" class="Function">N≤-k·</a> <a id="1123" class="Symbol">:</a> <a id="1125" class="Symbol">∀</a> <a id="1127" class="Symbol">{</a><a id="1128" href="BrouwerTree.Arithmetic.Properties.html#1128" class="Bound">m</a> <a id="1130" href="BrouwerTree.Arithmetic.Properties.html#1130" class="Bound">n</a> <a id="1132" href="BrouwerTree.Arithmetic.Properties.html#1132" class="Bound">k</a><a id="1133" class="Symbol">}</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="BrouwerTree.Arithmetic.Properties.html#1128" class="Bound">m</a> <a id="1139" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1143" href="BrouwerTree.Arithmetic.Properties.html#1130" class="Bound">n</a> <a id="1145" class="Symbol">→</a> <a id="1147" href="BrouwerTree.Arithmetic.Properties.html#1132" class="Bound">k</a> <a id="1149" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="1152" href="BrouwerTree.Arithmetic.Properties.html#1128" class="Bound">m</a> <a id="1154" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1158" href="BrouwerTree.Arithmetic.Properties.html#1132" class="Bound">k</a> <a id="1160" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="1163" href="BrouwerTree.Arithmetic.Properties.html#1130" class="Bound">n</a>
<a id="1165" href="BrouwerTree.Arithmetic.Properties.html#1117" class="Function">N≤-k·</a> <a id="1171" class="Symbol">{</a><a id="1172" href="BrouwerTree.Arithmetic.Properties.html#1172" class="Bound">m</a><a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">{</a><a id="1176" href="BrouwerTree.Arithmetic.Properties.html#1176" class="Bound">n</a><a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">{</a><a id="1180" href="BrouwerTree.Arithmetic.Properties.html#1180" class="Bound">k</a><a id="1181" class="Symbol">}</a> <a id="1183" href="BrouwerTree.Arithmetic.Properties.html#1183" class="Bound">m≤n</a> <a id="1187" class="Symbol">=</a> <a id="1189" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1195" class="Symbol">(λ</a> <a id="1198" href="BrouwerTree.Arithmetic.Properties.html#1198" class="Bound">z</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1206" href="BrouwerTree.Arithmetic.Properties.html#1198" class="Bound">z</a> <a id="1208" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1212" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1216" href="BrouwerTree.Arithmetic.Properties.html#1198" class="Bound">z</a><a id="1217" class="Symbol">)</a>
                              <a id="1249" class="Symbol">(λ</a> <a id="1252" href="BrouwerTree.Arithmetic.Properties.html#1252" class="Bound">i</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="1263" href="BrouwerTree.Arithmetic.Properties.html#1172" class="Bound">m</a> <a id="1265" href="BrouwerTree.Arithmetic.Properties.html#1180" class="Bound">k</a> <a id="1267" href="BrouwerTree.Arithmetic.Properties.html#1252" class="Bound">i</a> <a id="1269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1271" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="1278" href="BrouwerTree.Arithmetic.Properties.html#1176" class="Bound">n</a> <a id="1280" href="BrouwerTree.Arithmetic.Properties.html#1180" class="Bound">k</a> <a id="1282" href="BrouwerTree.Arithmetic.Properties.html#1252" class="Bound">i</a><a id="1283" class="Symbol">)</a>
                              <a id="1315" class="Symbol">(</a><a id="1316" href="Cubical.Data.Nat.Order.html#3149" class="Function">N.≤-·k</a> <a id="1323" href="BrouwerTree.Arithmetic.Properties.html#1183" class="Bound">m≤n</a><a id="1326" class="Symbol">)</a>

<a id="ι-+-commutes"></a><a id="1329" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="1342" class="Symbol">:</a> <a id="1344" class="Symbol">∀</a> <a id="1346" href="BrouwerTree.Arithmetic.Properties.html#1346" class="Bound">n</a> <a id="1348" href="BrouwerTree.Arithmetic.Properties.html#1348" class="Bound">m</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1354" class="Symbol">(</a><a id="1355" href="BrouwerTree.Arithmetic.Properties.html#1348" class="Bound">m</a> <a id="1357" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="1360" href="BrouwerTree.Arithmetic.Properties.html#1346" class="Bound">n</a><a id="1361" class="Symbol">)</a> <a id="1363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1365" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1367" href="BrouwerTree.Arithmetic.Properties.html#1346" class="Bound">n</a> <a id="1369" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1371" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1373" href="BrouwerTree.Arithmetic.Properties.html#1348" class="Bound">m</a>
<a id="1375" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="1388" href="BrouwerTree.Arithmetic.Properties.html#1388" class="Bound">n</a> <a id="1390" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1402" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="1415" href="BrouwerTree.Arithmetic.Properties.html#1415" class="Bound">n</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1422" href="BrouwerTree.Arithmetic.Properties.html#1422" class="Bound">m</a><a id="1423" class="Symbol">)</a> <a id="1425" class="Symbol">=</a> <a id="1427" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1432" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1437" class="Symbol">(</a><a id="1438" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="1451" href="BrouwerTree.Arithmetic.Properties.html#1415" class="Bound">n</a> <a id="1453" href="BrouwerTree.Arithmetic.Properties.html#1422" class="Bound">m</a><a id="1454" class="Symbol">)</a>

<a id="ι-+-commutes&#39;"></a><a id="1457" href="BrouwerTree.Arithmetic.Properties.html#1457" class="Function">ι-+-commutes&#39;</a> <a id="1471" class="Symbol">:</a> <a id="1473" class="Symbol">∀</a> <a id="1475" href="BrouwerTree.Arithmetic.Properties.html#1475" class="Bound">n</a> <a id="1477" href="BrouwerTree.Arithmetic.Properties.html#1477" class="Bound">m</a> <a id="1479" class="Symbol">→</a> <a id="1481" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1483" class="Symbol">(</a><a id="1484" href="BrouwerTree.Arithmetic.Properties.html#1475" class="Bound">n</a> <a id="1486" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="1489" href="BrouwerTree.Arithmetic.Properties.html#1477" class="Bound">m</a><a id="1490" class="Symbol">)</a> <a id="1492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1494" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1496" href="BrouwerTree.Arithmetic.Properties.html#1475" class="Bound">n</a> <a id="1498" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1500" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1502" href="BrouwerTree.Arithmetic.Properties.html#1477" class="Bound">m</a>
<a id="1504" href="BrouwerTree.Arithmetic.Properties.html#1457" class="Function">ι-+-commutes&#39;</a> <a id="1518" href="BrouwerTree.Arithmetic.Properties.html#1518" class="Bound">n</a> <a id="1520" href="BrouwerTree.Arithmetic.Properties.html#1520" class="Bound">m</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1529" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1539" href="BrouwerTree.Arithmetic.Properties.html#1518" class="Bound">n</a> <a id="1541" href="BrouwerTree.Arithmetic.Properties.html#1520" class="Bound">m</a><a id="1542" class="Symbol">)</a> <a id="1544" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1546" class="Symbol">(</a><a id="1547" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="1560" href="BrouwerTree.Arithmetic.Properties.html#1518" class="Bound">n</a> <a id="1562" href="BrouwerTree.Arithmetic.Properties.html#1520" class="Bound">m</a><a id="1563" class="Symbol">)</a>

<a id="ι-·-commutes"></a><a id="1566" href="BrouwerTree.Arithmetic.Properties.html#1566" class="Function">ι-·-commutes</a> <a id="1579" class="Symbol">:</a> <a id="1581" class="Symbol">∀</a> <a id="1583" href="BrouwerTree.Arithmetic.Properties.html#1583" class="Bound">n</a> <a id="1585" href="BrouwerTree.Arithmetic.Properties.html#1585" class="Bound">m</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1591" class="Symbol">(</a><a id="1592" href="BrouwerTree.Arithmetic.Properties.html#1585" class="Bound">m</a> <a id="1594" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="1597" href="BrouwerTree.Arithmetic.Properties.html#1583" class="Bound">n</a><a id="1598" class="Symbol">)</a> <a id="1600" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1602" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1604" href="BrouwerTree.Arithmetic.Properties.html#1583" class="Bound">n</a> <a id="1606" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1608" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1610" href="BrouwerTree.Arithmetic.Properties.html#1585" class="Bound">m</a>
<a id="1612" href="BrouwerTree.Arithmetic.Properties.html#1566" class="Function">ι-·-commutes</a> <a id="1625" href="BrouwerTree.Arithmetic.Properties.html#1625" class="Bound">n</a> <a id="1627" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1639" href="BrouwerTree.Arithmetic.Properties.html#1566" class="Function">ι-·-commutes</a> <a id="1652" href="BrouwerTree.Arithmetic.Properties.html#1652" class="Bound">n</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1659" href="BrouwerTree.Arithmetic.Properties.html#1659" class="Bound">m</a><a id="1660" class="Symbol">)</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="1677" class="Symbol">(</a><a id="1678" href="BrouwerTree.Arithmetic.Properties.html#1659" class="Bound">m</a> <a id="1680" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="1683" href="BrouwerTree.Arithmetic.Properties.html#1652" class="Bound">n</a><a id="1684" class="Symbol">)</a> <a id="1686" href="BrouwerTree.Arithmetic.Properties.html#1652" class="Bound">n</a> <a id="1688" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1690" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1695" class="Symbol">(</a><a id="1696" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="1699" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1701" href="BrouwerTree.Arithmetic.Properties.html#1652" class="Bound">n</a><a id="1702" class="Symbol">)</a> <a id="1704" class="Symbol">(</a><a id="1705" href="BrouwerTree.Arithmetic.Properties.html#1566" class="Function">ι-·-commutes</a> <a id="1718" href="BrouwerTree.Arithmetic.Properties.html#1652" class="Bound">n</a> <a id="1720" href="BrouwerTree.Arithmetic.Properties.html#1659" class="Bound">m</a><a id="1721" class="Symbol">)</a>

<a id="ι-succ"></a><a id="1724" href="BrouwerTree.Arithmetic.Properties.html#1724" class="Function">ι-succ</a> <a id="1731" class="Symbol">:</a> <a id="1733" class="Symbol">(</a><a id="1734" href="BrouwerTree.Arithmetic.Properties.html#1734" class="Bound">x</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">→</a> <a id="1745" class="Symbol">(</a><a id="1746" href="BrouwerTree.Arithmetic.Properties.html#1746" class="Bound">n</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1760" href="BrouwerTree.Arithmetic.Properties.html#1734" class="Bound">x</a> <a id="1762" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1764" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1766" href="BrouwerTree.Arithmetic.Properties.html#1746" class="Bound">n</a> <a id="1768" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1770" href="BrouwerTree.Arithmetic.Properties.html#1734" class="Bound">x</a> <a id="1772" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1774" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1781" href="BrouwerTree.Arithmetic.Properties.html#1746" class="Bound">n</a><a id="1782" class="Symbol">)</a>
<a id="1784" href="BrouwerTree.Arithmetic.Properties.html#1724" class="Function">ι-succ</a> <a id="1791" href="BrouwerTree.Arithmetic.Properties.html#1791" class="Bound">x</a> <a id="1793" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1798" class="Symbol">=</a> <a id="1800" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1805" href="BrouwerTree.Arithmetic.Properties.html#1724" class="Function">ι-succ</a> <a id="1812" href="BrouwerTree.Arithmetic.Properties.html#1812" class="Bound">x</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1819" href="BrouwerTree.Arithmetic.Properties.html#1819" class="Bound">n</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1829" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1834" class="Symbol">(</a><a id="1835" href="BrouwerTree.Arithmetic.Properties.html#1724" class="Function">ι-succ</a> <a id="1842" href="BrouwerTree.Arithmetic.Properties.html#1812" class="Bound">x</a> <a id="1844" href="BrouwerTree.Arithmetic.Properties.html#1819" class="Bound">n</a><a id="1845" class="Symbol">)</a>

<a id="increasing-≤→monotone"></a><a id="1848" href="BrouwerTree.Arithmetic.Properties.html#1848" class="Function">increasing-≤→monotone</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">∀</a> <a id="1874" class="Symbol">{</a><a id="1875" href="BrouwerTree.Arithmetic.Properties.html#1875" class="Bound">f</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1881" class="Symbol">→</a> <a id="1883" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">→</a> <a id="1890" class="Symbol">((</a><a id="1892" href="BrouwerTree.Arithmetic.Properties.html#1892" class="Bound">m</a> <a id="1894" class="Symbol">:</a> <a id="1896" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1897" class="Symbol">)</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="BrouwerTree.Arithmetic.Properties.html#1875" class="Bound">f</a> <a id="1903" href="BrouwerTree.Arithmetic.Properties.html#1892" class="Bound">m</a> <a id="1905" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1907" href="BrouwerTree.Arithmetic.Properties.html#1875" class="Bound">f</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1914" href="BrouwerTree.Arithmetic.Properties.html#1892" class="Bound">m</a><a id="1915" class="Symbol">))</a> <a id="1918" class="Symbol">→</a> <a id="1920" class="Symbol">∀</a> <a id="1922" class="Symbol">{</a><a id="1923" href="BrouwerTree.Arithmetic.Properties.html#1923" class="Bound">n</a> <a id="1925" href="BrouwerTree.Arithmetic.Properties.html#1925" class="Bound">m</a><a id="1926" class="Symbol">}</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="BrouwerTree.Arithmetic.Properties.html#1923" class="Bound">n</a> <a id="1932" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1936" href="BrouwerTree.Arithmetic.Properties.html#1925" class="Bound">m</a> <a id="1938" class="Symbol">→</a> <a id="1940" href="BrouwerTree.Arithmetic.Properties.html#1875" class="Bound">f</a> <a id="1942" href="BrouwerTree.Arithmetic.Properties.html#1923" class="Bound">n</a> <a id="1944" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1946" href="BrouwerTree.Arithmetic.Properties.html#1875" class="Bound">f</a> <a id="1948" href="BrouwerTree.Arithmetic.Properties.html#1925" class="Bound">m</a>
<a id="1950" href="BrouwerTree.Arithmetic.Properties.html#1848" class="Function">increasing-≤→monotone</a> <a id="1972" class="Symbol">{</a><a id="1973" href="BrouwerTree.Arithmetic.Properties.html#1973" class="Bound">f</a><a id="1974" class="Symbol">}</a> <a id="1976" href="BrouwerTree.Arithmetic.Properties.html#1976" class="Bound">f↑</a> <a id="1979" class="Symbol">{</a><a id="1980" href="BrouwerTree.Arithmetic.Properties.html#1980" class="Bound">n</a><a id="1981" class="Symbol">}</a> <a id="1983" class="Symbol">{</a><a id="1984" href="BrouwerTree.Arithmetic.Properties.html#1984" class="Bound">m</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">(</a><a id="1988" href="BrouwerTree.Arithmetic.Properties.html#1988" class="Bound">k</a> <a id="1990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1992" href="BrouwerTree.Arithmetic.Properties.html#1992" class="Bound">k+n≡m</a><a id="1997" class="Symbol">)</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="BrouwerTree.Arithmetic.Properties.html#2032" class="Function">helper</a> <a id="2008" class="Symbol">{</a><a id="2009" href="BrouwerTree.Arithmetic.Properties.html#1980" class="Bound">n</a><a id="2010" class="Symbol">}</a> <a id="2012" class="Symbol">{</a><a id="2013" href="BrouwerTree.Arithmetic.Properties.html#1984" class="Bound">m</a><a id="2014" class="Symbol">}</a> <a id="2016" href="BrouwerTree.Arithmetic.Properties.html#1988" class="Bound">k</a> <a id="2018" href="BrouwerTree.Arithmetic.Properties.html#1992" class="Bound">k+n≡m</a> <a id="2024" class="Keyword">where</a>
  <a id="2032" href="BrouwerTree.Arithmetic.Properties.html#2032" class="Function">helper</a> <a id="2039" class="Symbol">:</a> <a id="2041" class="Symbol">∀</a> <a id="2043" class="Symbol">{</a><a id="2044" href="BrouwerTree.Arithmetic.Properties.html#2044" class="Bound">n</a><a id="2045" class="Symbol">}</a> <a id="2047" class="Symbol">{</a><a id="2048" href="BrouwerTree.Arithmetic.Properties.html#2048" class="Bound">m</a><a id="2049" class="Symbol">}</a> <a id="2051" class="Symbol">→</a> <a id="2053" class="Symbol">(</a><a id="2054" href="BrouwerTree.Arithmetic.Properties.html#2054" class="Bound">k</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="BrouwerTree.Arithmetic.Properties.html#2054" class="Bound">k</a> <a id="2065" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="2068" href="BrouwerTree.Arithmetic.Properties.html#2044" class="Bound">n</a> <a id="2070" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2072" href="BrouwerTree.Arithmetic.Properties.html#2048" class="Bound">m</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="BrouwerTree.Arithmetic.Properties.html#1973" class="Bound">f</a> <a id="2078" href="BrouwerTree.Arithmetic.Properties.html#2044" class="Bound">n</a> <a id="2080" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2082" href="BrouwerTree.Arithmetic.Properties.html#1973" class="Bound">f</a> <a id="2084" href="BrouwerTree.Arithmetic.Properties.html#2048" class="Bound">m</a>
  <a id="2088" href="BrouwerTree.Arithmetic.Properties.html#2032" class="Function">helper</a> <a id="2095" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2100" href="BrouwerTree.Arithmetic.Properties.html#2100" class="Bound">n≡m</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2121" href="BrouwerTree.Arithmetic.Properties.html#1973" class="Bound">f</a> <a id="2123" href="BrouwerTree.Arithmetic.Properties.html#2100" class="Bound">n≡m</a><a id="2126" class="Symbol">)</a>
  <a id="2130" href="BrouwerTree.Arithmetic.Properties.html#2032" class="Function">helper</a> <a id="2137" class="Symbol">{</a><a id="2138" href="BrouwerTree.Arithmetic.Properties.html#2138" class="Bound">n</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">{</a><a id="2142" href="BrouwerTree.Arithmetic.Properties.html#2142" class="Bound">m</a><a id="2143" class="Symbol">}</a> <a id="2145" class="Symbol">(</a><a id="2146" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2150" href="BrouwerTree.Arithmetic.Properties.html#2150" class="Bound">k</a><a id="2151" class="Symbol">)</a> <a id="2153" href="BrouwerTree.Arithmetic.Properties.html#2153" class="Bound">sk+n≡m</a> <a id="2160" class="Symbol">=</a> <a id="2162" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2168" class="Symbol">(λ</a> <a id="2171" href="BrouwerTree.Arithmetic.Properties.html#2171" class="Bound">z</a> <a id="2173" class="Symbol">→</a> <a id="2175" href="BrouwerTree.Arithmetic.Properties.html#1973" class="Bound">f</a> <a id="2177" href="BrouwerTree.Arithmetic.Properties.html#2138" class="Bound">n</a> <a id="2179" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2181" href="BrouwerTree.Arithmetic.Properties.html#1973" class="Bound">f</a> <a id="2183" href="BrouwerTree.Arithmetic.Properties.html#2171" class="Bound">z</a><a id="2184" class="Symbol">)</a> <a id="2186" href="BrouwerTree.Arithmetic.Properties.html#2153" class="Bound">sk+n≡m</a>
                                        <a id="2233" class="Symbol">(</a><a id="2234" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2242" class="Symbol">(</a><a id="2243" href="BrouwerTree.Arithmetic.Properties.html#2032" class="Function">helper</a> <a id="2250" href="BrouwerTree.Arithmetic.Properties.html#2150" class="Bound">k</a> <a id="2252" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2256" class="Symbol">)</a> <a id="2258" class="Symbol">(</a><a id="2259" href="BrouwerTree.Arithmetic.Properties.html#1976" class="Bound">f↑</a> <a id="2262" class="Symbol">(</a><a id="2263" href="BrouwerTree.Arithmetic.Properties.html#2150" class="Bound">k</a> <a id="2265" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="2268" href="BrouwerTree.Arithmetic.Properties.html#2138" class="Bound">n</a><a id="2269" class="Symbol">)))</a>

<a id="increasing→monotone"></a><a id="2274" href="BrouwerTree.Arithmetic.Properties.html#2274" class="Function">increasing→monotone</a> <a id="2294" class="Symbol">:</a> <a id="2296" class="Symbol">∀</a> <a id="2298" class="Symbol">{</a><a id="2299" href="BrouwerTree.Arithmetic.Properties.html#2299" class="Bound">f</a> <a id="2301" class="Symbol">:</a> <a id="2303" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2310" class="Symbol">}</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2325" href="BrouwerTree.Arithmetic.Properties.html#2299" class="Bound">f</a> <a id="2327" class="Symbol">→</a> <a id="2329" class="Symbol">∀</a> <a id="2331" class="Symbol">{</a><a id="2332" href="BrouwerTree.Arithmetic.Properties.html#2332" class="Bound">n</a> <a id="2334" href="BrouwerTree.Arithmetic.Properties.html#2334" class="Bound">m</a><a id="2335" class="Symbol">}</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="BrouwerTree.Arithmetic.Properties.html#2332" class="Bound">n</a> <a id="2341" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="2345" href="BrouwerTree.Arithmetic.Properties.html#2334" class="Bound">m</a> <a id="2347" class="Symbol">→</a> <a id="2349" href="BrouwerTree.Arithmetic.Properties.html#2299" class="Bound">f</a> <a id="2351" href="BrouwerTree.Arithmetic.Properties.html#2332" class="Bound">n</a> <a id="2353" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2355" href="BrouwerTree.Arithmetic.Properties.html#2299" class="Bound">f</a> <a id="2357" href="BrouwerTree.Arithmetic.Properties.html#2334" class="Bound">m</a>
<a id="2359" href="BrouwerTree.Arithmetic.Properties.html#2274" class="Function">increasing→monotone</a> <a id="2379" class="Symbol">{</a><a id="2380" href="BrouwerTree.Arithmetic.Properties.html#2380" class="Bound">f</a><a id="2381" class="Symbol">}</a> <a id="2383" href="BrouwerTree.Arithmetic.Properties.html#2383" class="Bound">f↑</a> <a id="2386" class="Symbol">=</a> <a id="2388" href="BrouwerTree.Arithmetic.Properties.html#1848" class="Function">increasing-≤→monotone</a> <a id="2410" class="Symbol">(λ</a> <a id="2413" href="BrouwerTree.Arithmetic.Properties.html#2413" class="Bound">m</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2424" class="Symbol">(</a><a id="2425" href="BrouwerTree.Arithmetic.Properties.html#2383" class="Bound">f↑</a> <a id="2428" href="BrouwerTree.Arithmetic.Properties.html#2413" class="Bound">m</a><a id="2429" class="Symbol">))</a>

<a id="increasing→zero&lt;fsuc"></a><a id="2433" href="BrouwerTree.Arithmetic.Properties.html#2433" class="Function">increasing→zero&lt;fsuc</a> <a id="2454" class="Symbol">:</a> <a id="2456" class="Symbol">∀</a> <a id="2458" class="Symbol">{</a><a id="2459" href="BrouwerTree.Arithmetic.Properties.html#2459" class="Bound">f</a> <a id="2461" class="Symbol">:</a> <a id="2463" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2465" class="Symbol">→</a> <a id="2467" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="BrouwerTree.Arithmetic.Properties.html#2473" class="Bound">k</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2489" href="BrouwerTree.Arithmetic.Properties.html#2459" class="Bound">f</a> <a id="2491" class="Symbol">→</a> <a id="2493" class="InductiveConstructor">zero</a> <a id="2498" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2500" href="BrouwerTree.Arithmetic.Properties.html#2459" class="Bound">f</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2507" href="BrouwerTree.Arithmetic.Properties.html#2473" class="Bound">k</a><a id="2508" class="Symbol">)</a>
<a id="2510" href="BrouwerTree.Arithmetic.Properties.html#2433" class="Function">increasing→zero&lt;fsuc</a> <a id="2531" class="Symbol">{</a><a id="2532" href="BrouwerTree.Arithmetic.Properties.html#2532" class="Bound">f</a><a id="2533" class="Symbol">}</a> <a id="2535" class="Symbol">{</a><a id="2536" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2540" class="Symbol">}</a> <a id="2542" href="BrouwerTree.Arithmetic.Properties.html#2542" class="Bound">f↑</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="2556" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="2563" class="Symbol">(</a><a id="2564" href="BrouwerTree.Arithmetic.Properties.html#2542" class="Bound">f↑</a> <a id="2567" class="Number">0</a><a id="2568" class="Symbol">)</a>
<a id="2570" href="BrouwerTree.Arithmetic.Properties.html#2433" class="Function">increasing→zero&lt;fsuc</a> <a id="2591" class="Symbol">{</a><a id="2592" href="BrouwerTree.Arithmetic.Properties.html#2592" class="Bound">f</a><a id="2593" class="Symbol">}</a> <a id="2595" class="Symbol">{</a><a id="2596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2600" href="BrouwerTree.Arithmetic.Properties.html#2600" class="Bound">k</a><a id="2601" class="Symbol">}</a> <a id="2603" href="BrouwerTree.Arithmetic.Properties.html#2603" class="Bound">f↑</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="2616" class="Symbol">_</a> <a id="2618" class="Symbol">_</a> <a id="2620" class="Symbol">_</a> <a id="2622" class="Symbol">(</a><a id="2623" href="BrouwerTree.Arithmetic.Properties.html#2433" class="Function">increasing→zero&lt;fsuc</a> <a id="2644" class="Symbol">{</a><a id="2645" href="BrouwerTree.Arithmetic.Properties.html#2592" class="Bound">f</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">{</a><a id="2649" href="BrouwerTree.Arithmetic.Properties.html#2600" class="Bound">k</a><a id="2650" class="Symbol">}</a> <a id="2652" href="BrouwerTree.Arithmetic.Properties.html#2603" class="Bound">f↑</a><a id="2654" class="Symbol">)</a> <a id="2656" class="Symbol">(</a><a id="2657" href="BrouwerTree.Arithmetic.Properties.html#2603" class="Bound">f↑</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2665" href="BrouwerTree.Arithmetic.Properties.html#2600" class="Bound">k</a><a id="2666" class="Symbol">))</a>

<a id="succ-from"></a><a id="2670" href="BrouwerTree.Arithmetic.Properties.html#2670" class="Function">succ-from</a> <a id="2680" class="Symbol">:</a> <a id="2682" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="2686" class="Symbol">→</a> <a id="2688" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="2696" href="BrouwerTree.Arithmetic.Properties.html#2670" class="Function">succ-from</a> <a id="2706" href="BrouwerTree.Arithmetic.Properties.html#2706" class="Bound">x</a> <a id="2708" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="BrouwerTree.Arithmetic.Properties.html#2706" class="Bound">x</a>
<a id="2717" href="BrouwerTree.Arithmetic.Properties.html#2670" class="Function">succ-from</a> <a id="2727" href="BrouwerTree.Arithmetic.Properties.html#2727" class="Bound">x</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2734" href="BrouwerTree.Arithmetic.Properties.html#2734" class="Bound">n</a><a id="2735" class="Symbol">)</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2744" class="Symbol">(</a><a id="2745" href="BrouwerTree.Arithmetic.Properties.html#2670" class="Function">succ-from</a> <a id="2755" href="BrouwerTree.Arithmetic.Properties.html#2727" class="Bound">x</a> <a id="2757" href="BrouwerTree.Arithmetic.Properties.html#2734" class="Bound">n</a><a id="2758" class="Symbol">)</a>

<a id="succ-from-increasing"></a><a id="2761" href="BrouwerTree.Arithmetic.Properties.html#2761" class="Function">succ-from-increasing</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">{</a><a id="2785" href="BrouwerTree.Arithmetic.Properties.html#2785" class="Bound">x</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2807" class="Symbol">(</a><a id="2808" href="BrouwerTree.Arithmetic.Properties.html#2670" class="Function">succ-from</a> <a id="2818" href="BrouwerTree.Arithmetic.Properties.html#2785" class="Bound">x</a><a id="2819" class="Symbol">)</a>
<a id="2821" href="BrouwerTree.Arithmetic.Properties.html#2761" class="Function">succ-from-increasing</a> <a id="2842" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
<a id="2856" href="BrouwerTree.Arithmetic.Properties.html#2761" class="Function">succ-from-increasing</a> <a id="2877" class="Symbol">(</a><a id="2878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2882" href="BrouwerTree.Arithmetic.Properties.html#2882" class="Bound">k</a><a id="2883" class="Symbol">)</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2899" class="Symbol">(</a><a id="2900" href="BrouwerTree.Arithmetic.Properties.html#2761" class="Function">succ-from-increasing</a> <a id="2921" href="BrouwerTree.Arithmetic.Properties.html#2882" class="Bound">k</a><a id="2922" class="Symbol">)</a>

<a id="2925" class="Comment">{- Lemmas about properties of arithmetic operations -}</a>

<a id="+-assoc"></a><a id="2981" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" class="Symbol">{</a><a id="2994" href="BrouwerTree.Arithmetic.Properties.html#2994" class="Bound">a</a> <a id="2996" href="BrouwerTree.Arithmetic.Properties.html#2996" class="Bound">b</a><a id="2997" class="Symbol">}</a> <a id="2999" href="BrouwerTree.Arithmetic.Properties.html#2999" class="Bound">c</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="BrouwerTree.Arithmetic.Properties.html#2994" class="Bound">a</a> <a id="3005" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3007" class="Symbol">(</a><a id="3008" href="BrouwerTree.Arithmetic.Properties.html#2996" class="Bound">b</a> <a id="3010" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3012" href="BrouwerTree.Arithmetic.Properties.html#2999" class="Bound">c</a><a id="3013" class="Symbol">)</a> <a id="3015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3017" class="Symbol">(</a><a id="3018" href="BrouwerTree.Arithmetic.Properties.html#2994" class="Bound">a</a> <a id="3020" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3022" href="BrouwerTree.Arithmetic.Properties.html#2996" class="Bound">b</a><a id="3023" class="Symbol">)</a> <a id="3025" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3027" href="BrouwerTree.Arithmetic.Properties.html#2999" class="Bound">c</a>
<a id="3029" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="3037" class="Symbol">{</a><a id="3038" href="BrouwerTree.Arithmetic.Properties.html#3038" class="Bound">a</a><a id="3039" class="Symbol">}</a> <a id="3041" class="Symbol">{</a><a id="3042" href="BrouwerTree.Arithmetic.Properties.html#3042" class="Bound">b</a><a id="3043" class="Symbol">}</a> <a id="3045" class="Symbol">=</a>
  <a id="3049" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3057" class="Symbol">(λ</a> <a id="3060" href="BrouwerTree.Arithmetic.Properties.html#3060" class="Bound">c</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="BrouwerTree.Arithmetic.Properties.html#3038" class="Bound">a</a> <a id="3066" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3068" class="Symbol">(</a><a id="3069" href="BrouwerTree.Arithmetic.Properties.html#3042" class="Bound">b</a> <a id="3071" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3073" href="BrouwerTree.Arithmetic.Properties.html#3060" class="Bound">c</a><a id="3074" class="Symbol">)</a> <a id="3076" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3078" class="Symbol">(</a><a id="3079" href="BrouwerTree.Arithmetic.Properties.html#3038" class="Bound">a</a> <a id="3081" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3083" href="BrouwerTree.Arithmetic.Properties.html#3042" class="Bound">b</a><a id="3084" class="Symbol">)</a> <a id="3086" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3088" href="BrouwerTree.Arithmetic.Properties.html#3060" class="Bound">c</a><a id="3089" class="Symbol">)</a>
          <a id="3101" class="Symbol">(λ</a> <a id="3104" href="BrouwerTree.Arithmetic.Properties.html#3104" class="Bound">c</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="3119" class="Symbol">_</a> <a id="3121" class="Symbol">_)</a>
          <a id="3134" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="3149" class="Symbol">(λ</a> <a id="3152" class="Symbol">{</a><a id="3153" href="BrouwerTree.Arithmetic.Properties.html#3153" class="Bound">x</a><a id="3154" class="Symbol">}</a> <a id="3156" href="BrouwerTree.Arithmetic.Properties.html#3156" class="Bound">ih</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3166" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3171" href="BrouwerTree.Arithmetic.Properties.html#3156" class="Bound">ih</a><a id="3173" class="Symbol">)</a>
          <a id="3185" class="Symbol">(λ</a> <a id="3188" class="Symbol">{</a><a id="3189" href="BrouwerTree.Arithmetic.Properties.html#3189" class="Bound">f</a><a id="3190" class="Symbol">}</a> <a id="3192" class="Symbol">{</a><a id="3193" href="BrouwerTree.Arithmetic.Properties.html#3193" class="Bound">f↑</a><a id="3195" class="Symbol">}</a> <a id="3197" href="BrouwerTree.Arithmetic.Properties.html#3197" class="Bound">ih</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="3224" class="Symbol">_</a> <a id="3226" class="Symbol">_</a> <a id="3228" href="BrouwerTree.Arithmetic.Properties.html#3197" class="Bound">ih</a><a id="3230" class="Symbol">)</a>

<a id="·-+-distributivity"></a><a id="3233" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="3252" class="Symbol">:</a> <a id="3254" class="Symbol">∀</a> <a id="3256" class="Symbol">{</a><a id="3257" href="BrouwerTree.Arithmetic.Properties.html#3257" class="Bound">a</a> <a id="3259" href="BrouwerTree.Arithmetic.Properties.html#3259" class="Bound">b</a><a id="3260" class="Symbol">}</a> <a id="3262" href="BrouwerTree.Arithmetic.Properties.html#3262" class="Bound">c</a> <a id="3264" class="Symbol">→</a> <a id="3266" href="BrouwerTree.Arithmetic.Properties.html#3257" class="Bound">a</a> <a id="3268" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3270" href="BrouwerTree.Arithmetic.Properties.html#3259" class="Bound">b</a> <a id="3272" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3274" href="BrouwerTree.Arithmetic.Properties.html#3257" class="Bound">a</a> <a id="3276" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3278" href="BrouwerTree.Arithmetic.Properties.html#3262" class="Bound">c</a> <a id="3280" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3282" href="BrouwerTree.Arithmetic.Properties.html#3257" class="Bound">a</a> <a id="3284" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3286" class="Symbol">(</a><a id="3287" href="BrouwerTree.Arithmetic.Properties.html#3259" class="Bound">b</a> <a id="3289" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3291" href="BrouwerTree.Arithmetic.Properties.html#3262" class="Bound">c</a><a id="3292" class="Symbol">)</a>
<a id="3294" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="3313" class="Symbol">{</a><a id="3314" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a><a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">{</a><a id="3318" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">=</a>
  <a id="3325" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3333" class="Symbol">(λ</a> <a id="3336" href="BrouwerTree.Arithmetic.Properties.html#3336" class="Bound">c</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3342" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3344" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a> <a id="3346" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3348" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3350" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3352" href="BrouwerTree.Arithmetic.Properties.html#3336" class="Bound">c</a> <a id="3354" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3356" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3358" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3360" class="Symbol">(</a><a id="3361" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a> <a id="3363" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3365" href="BrouwerTree.Arithmetic.Properties.html#3336" class="Bound">c</a><a id="3366" class="Symbol">))</a>
          <a id="3379" class="Symbol">(λ</a> <a id="3382" href="BrouwerTree.Arithmetic.Properties.html#3382" class="Bound">c</a> <a id="3384" class="Symbol">→</a> <a id="3386" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="3397" class="Symbol">_</a> <a id="3399" class="Symbol">_)</a>
          <a id="3412" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="3427" class="Symbol">(λ</a> <a id="3430" class="Symbol">{</a><a id="3431" href="BrouwerTree.Arithmetic.Properties.html#3431" class="Bound">x</a><a id="3432" class="Symbol">}</a> <a id="3434" href="BrouwerTree.Arithmetic.Properties.html#3434" class="Bound">ih</a> <a id="3437" class="Symbol">→</a> <a id="3439" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="3447" class="Symbol">{</a><a id="3448" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3450" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3452" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a><a id="3453" class="Symbol">}</a> <a id="3455" class="Symbol">{</a><a id="3456" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3458" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3460" href="BrouwerTree.Arithmetic.Properties.html#3431" class="Bound">x</a><a id="3461" class="Symbol">}</a> <a id="3463" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3465" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3467" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3472" class="Symbol">(</a><a id="3473" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="3476" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a><a id="3477" class="Symbol">)</a> <a id="3479" href="BrouwerTree.Arithmetic.Properties.html#3434" class="Bound">ih</a><a id="3481" class="Symbol">)</a>
          <a id="3493" href="BrouwerTree.Arithmetic.Properties.html#3512" class="Function">limitCase</a>
 <a id="3504" class="Keyword">where</a>
  <a id="3512" href="BrouwerTree.Arithmetic.Properties.html#3512" class="Function">limitCase</a> <a id="3522" class="Symbol">:</a> <a id="3524" class="Symbol">∀</a> <a id="3526" class="Symbol">{</a><a id="3527" href="BrouwerTree.Arithmetic.Properties.html#3527" class="Bound">f</a><a id="3528" class="Symbol">}</a> <a id="3530" class="Symbol">{</a><a id="3531" href="BrouwerTree.Arithmetic.Properties.html#3531" class="Bound">f↑</a><a id="3533" class="Symbol">}</a> <a id="3535" class="Symbol">→</a> <a id="3537" class="Symbol">(∀</a> <a id="3540" href="BrouwerTree.Arithmetic.Properties.html#3540" class="Bound">k</a> <a id="3542" class="Symbol">→</a> <a id="3544" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3546" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3548" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a> <a id="3550" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3552" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3554" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3556" href="BrouwerTree.Arithmetic.Properties.html#3527" class="Bound">f</a> <a id="3558" href="BrouwerTree.Arithmetic.Properties.html#3540" class="Bound">k</a> <a id="3560" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3562" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3564" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3566" class="Symbol">(</a><a id="3567" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a> <a id="3569" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3571" href="BrouwerTree.Arithmetic.Properties.html#3527" class="Bound">f</a> <a id="3573" href="BrouwerTree.Arithmetic.Properties.html#3540" class="Bound">k</a><a id="3574" class="Symbol">))</a> <a id="3577" class="Symbol">→</a>
                <a id="3595" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3597" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3599" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a> <a id="3601" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3603" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3605" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3607" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3613" href="BrouwerTree.Arithmetic.Properties.html#3527" class="Bound">f</a> <a id="3615" class="Symbol">{</a><a id="3616" href="BrouwerTree.Arithmetic.Properties.html#3531" class="Bound">f↑</a><a id="3618" class="Symbol">}</a> <a id="3620" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3622" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a> <a id="3624" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3626" class="Symbol">(</a><a id="3627" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a> <a id="3629" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3631" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3637" href="BrouwerTree.Arithmetic.Properties.html#3527" class="Bound">f</a> <a id="3639" class="Symbol">{</a><a id="3640" href="BrouwerTree.Arithmetic.Properties.html#3531" class="Bound">f↑</a><a id="3642" class="Symbol">})</a>
  <a id="3647" href="BrouwerTree.Arithmetic.Properties.html#3512" class="Function">limitCase</a> <a id="3657" class="Symbol">{</a><a id="3658" href="BrouwerTree.Arithmetic.Properties.html#3658" class="Bound">f</a><a id="3659" class="Symbol">}</a> <a id="3661" class="Symbol">{</a><a id="3662" href="BrouwerTree.Arithmetic.Properties.html#3662" class="Bound">f↑</a><a id="3664" class="Symbol">}</a> <a id="3666" href="BrouwerTree.Arithmetic.Properties.html#3666" class="Bound">ih</a> <a id="3669" class="Keyword">with</a> <a id="3674" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="3682" href="BrouwerTree.Arithmetic.Properties.html#3314" class="Bound">a</a>
  <a id="3686" class="Symbol">...</a> <a id="3690" class="Symbol">|</a> <a id="3692" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3696" href="BrouwerTree.Arithmetic.Properties.html#3696" class="Bound">a≡zero</a> <a id="3703" class="Symbol">=</a> <a id="3705" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3710" class="Symbol">(</a><a id="3711" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="3714" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a><a id="3715" class="Symbol">)</a> <a id="3717" href="BrouwerTree.Arithmetic.Properties.html#3696" class="Bound">a≡zero</a> <a id="3724" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3726" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="3738" href="BrouwerTree.Arithmetic.Properties.html#3318" class="Bound">b</a>
  <a id="3742" class="Symbol">...</a> <a id="3746" class="Symbol">|</a> <a id="3748" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3751" href="BrouwerTree.Arithmetic.Properties.html#3751" class="Bound">a≡zero</a> <a id="3758" class="Symbol">=</a> <a id="3760" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="3782" class="Symbol">_</a> <a id="3784" class="Symbol">_</a> <a id="3786" class="Bound">ih</a>

<a id="x&lt;lim→x+n&lt;lim"></a><a id="3790" href="BrouwerTree.Arithmetic.Properties.html#3790" class="Function">x&lt;lim→x+n&lt;lim</a> <a id="3804" class="Symbol">:</a> <a id="3806" class="Symbol">∀</a> <a id="3808" href="BrouwerTree.Arithmetic.Properties.html#3808" class="Bound">f</a> <a id="3810" href="BrouwerTree.Arithmetic.Properties.html#3810" class="Bound">x</a> <a id="3812" class="Symbol">{</a><a id="3813" href="BrouwerTree.Arithmetic.Properties.html#3813" class="Bound">f↑</a><a id="3815" class="Symbol">}</a> <a id="3817" href="BrouwerTree.Arithmetic.Properties.html#3817" class="Bound">n</a> <a id="3819" class="Symbol">→</a> <a id="3821" href="BrouwerTree.Arithmetic.Properties.html#3810" class="Bound">x</a> <a id="3823" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3825" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3831" href="BrouwerTree.Arithmetic.Properties.html#3808" class="Bound">f</a> <a id="3833" class="Symbol">{</a><a id="3834" href="BrouwerTree.Arithmetic.Properties.html#3813" class="Bound">f↑</a><a id="3836" class="Symbol">}</a> <a id="3838" class="Symbol">→</a> <a id="3840" class="Symbol">(</a><a id="3841" href="BrouwerTree.Arithmetic.Properties.html#3810" class="Bound">x</a> <a id="3843" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3845" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3847" href="BrouwerTree.Arithmetic.Properties.html#3817" class="Bound">n</a><a id="3848" class="Symbol">)</a> <a id="3850" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3852" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3858" href="BrouwerTree.Arithmetic.Properties.html#3808" class="Bound">f</a> <a id="3860" class="Symbol">{</a><a id="3861" href="BrouwerTree.Arithmetic.Properties.html#3813" class="Bound">f↑</a><a id="3863" class="Symbol">}</a>
<a id="3865" href="BrouwerTree.Arithmetic.Properties.html#3790" class="Function">x&lt;lim→x+n&lt;lim</a> <a id="3879" href="BrouwerTree.Arithmetic.Properties.html#3879" class="Bound">f</a> <a id="3881" href="BrouwerTree.Arithmetic.Properties.html#3881" class="Bound">x</a> <a id="3883" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3888" href="BrouwerTree.Arithmetic.Properties.html#3888" class="Bound">l</a> <a id="3890" class="Symbol">=</a> <a id="3892" href="BrouwerTree.Arithmetic.Properties.html#3888" class="Bound">l</a>
<a id="3894" href="BrouwerTree.Arithmetic.Properties.html#3790" class="Function">x&lt;lim→x+n&lt;lim</a> <a id="3908" href="BrouwerTree.Arithmetic.Properties.html#3908" class="Bound">f</a> <a id="3910" href="BrouwerTree.Arithmetic.Properties.html#3910" class="Bound">x</a> <a id="3912" class="Symbol">(</a><a id="3913" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3917" href="BrouwerTree.Arithmetic.Properties.html#3917" class="Bound">n</a><a id="3918" class="Symbol">)</a> <a id="3920" href="BrouwerTree.Arithmetic.Properties.html#3920" class="Bound">l</a> <a id="3922" class="Symbol">=</a> <a id="3924" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3930" class="Symbol">(</a><a id="3931" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;</a> <a id="3934" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3940" href="BrouwerTree.Arithmetic.Properties.html#3908" class="Bound">f</a><a id="3941" class="Symbol">)</a> <a id="3943" href="BrouwerTree.Arithmetic.Properties.html#4045" class="Function">eq</a> <a id="3946" href="BrouwerTree.Arithmetic.Properties.html#3958" class="Function">ih</a>
 <a id="3950" class="Keyword">where</a>
  <a id="3958" href="BrouwerTree.Arithmetic.Properties.html#3958" class="Function">ih</a> <a id="3961" class="Symbol">:</a> <a id="3963" class="Symbol">(</a><a id="3964" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3969" href="BrouwerTree.Arithmetic.Properties.html#3910" class="Bound">x</a> <a id="3971" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3973" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3975" href="BrouwerTree.Arithmetic.Properties.html#3917" class="Bound">n</a><a id="3976" class="Symbol">)</a> <a id="3978" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3980" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3986" href="BrouwerTree.Arithmetic.Properties.html#3908" class="Bound">f</a>
  <a id="3990" href="BrouwerTree.Arithmetic.Properties.html#3958" class="Function">ih</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="BrouwerTree.Arithmetic.Properties.html#3790" class="Function">x&lt;lim→x+n&lt;lim</a> <a id="4009" href="BrouwerTree.Arithmetic.Properties.html#3908" class="Bound">f</a> <a id="4011" class="Symbol">(</a><a id="4012" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4017" href="BrouwerTree.Arithmetic.Properties.html#3910" class="Bound">x</a><a id="4018" class="Symbol">)</a> <a id="4020" href="BrouwerTree.Arithmetic.Properties.html#3917" class="Bound">n</a> <a id="4022" class="Symbol">(</a><a id="4023" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="4036" href="BrouwerTree.Arithmetic.Properties.html#3908" class="Bound">f</a> <a id="4038" href="BrouwerTree.Arithmetic.Properties.html#3910" class="Bound">x</a> <a id="4040" href="BrouwerTree.Arithmetic.Properties.html#3920" class="Bound">l</a><a id="4041" class="Symbol">)</a>
  <a id="4045" href="BrouwerTree.Arithmetic.Properties.html#4045" class="Function">eq</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4055" href="BrouwerTree.Arithmetic.Properties.html#3910" class="Bound">x</a> <a id="4057" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4059" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4061" href="BrouwerTree.Arithmetic.Properties.html#3917" class="Bound">n</a> <a id="4063" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4065" href="BrouwerTree.Arithmetic.Properties.html#3910" class="Bound">x</a> <a id="4067" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4069" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4076" href="BrouwerTree.Arithmetic.Properties.html#3917" class="Bound">n</a><a id="4077" class="Symbol">)</a>
  <a id="4081" href="BrouwerTree.Arithmetic.Properties.html#4045" class="Function">eq</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="BrouwerTree.Arithmetic.Properties.html#1724" class="Function">ι-succ</a> <a id="4093" href="BrouwerTree.Arithmetic.Properties.html#3910" class="Bound">x</a> <a id="4095" href="BrouwerTree.Arithmetic.Properties.html#3917" class="Bound">n</a>

<a id="x+-strictly-increasing"></a><a id="4098" href="BrouwerTree.Arithmetic.Properties.html#4098" class="Function">x+-strictly-increasing</a> <a id="4121" class="Symbol">:</a> <a id="4123" class="Symbol">∀</a> <a id="4125" class="Symbol">{</a><a id="4126" href="BrouwerTree.Arithmetic.Properties.html#4126" class="Bound">x</a><a id="4127" class="Symbol">}</a> <a id="4129" class="Symbol">(</a><a id="4130" href="BrouwerTree.Arithmetic.Properties.html#4130" class="Bound">z</a> <a id="4132" class="Symbol">:</a> <a id="4134" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Symbol">→</a> <a id="4141" class="Symbol">(</a><a id="4142" href="BrouwerTree.Arithmetic.Properties.html#4130" class="Bound">z</a> <a id="4144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4146" class="InductiveConstructor">zero</a> <a id="4151" class="Symbol">→</a> <a id="4153" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4154" class="Symbol">)</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="BrouwerTree.Arithmetic.Properties.html#4126" class="Bound">x</a> <a id="4160" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4162" href="BrouwerTree.Arithmetic.Properties.html#4126" class="Bound">x</a> <a id="4164" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4166" href="BrouwerTree.Arithmetic.Properties.html#4130" class="Bound">z</a>
<a id="4168" href="BrouwerTree.Arithmetic.Properties.html#4098" class="Function">x+-strictly-increasing</a> <a id="4191" class="Symbol">{</a><a id="4192" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a><a id="4193" class="Symbol">}</a> <a id="4195" class="Symbol">=</a> <a id="4197" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4205" class="Symbol">_</a> <a id="4207" class="Symbol">(λ</a> <a id="4210" href="BrouwerTree.Arithmetic.Properties.html#4210" class="Bound">_</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="4222" href="BrouwerTree.Properties.html#2353" class="Function">&lt;-trunc</a><a id="4229" class="Symbol">)</a> <a id="4231" href="BrouwerTree.Arithmetic.Properties.html#4249" class="Function">P₀</a> <a id="4234" href="BrouwerTree.Arithmetic.Properties.html#4313" class="Function">Pₛ</a> <a id="4237" href="BrouwerTree.Arithmetic.Properties.html#4457" class="Function">Pₗ</a>
 <a id="4241" class="Keyword">where</a>
  <a id="4249" href="BrouwerTree.Arithmetic.Properties.html#4249" class="Function">P₀</a> <a id="4252" class="Symbol">:</a> <a id="4254" class="Symbol">(</a><a id="4255" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4260" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4262" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4270" class="Symbol">)</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4276" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4278" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4280" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4282" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="4289" href="BrouwerTree.Arithmetic.Properties.html#4249" class="Function">P₀</a> <a id="4292" href="BrouwerTree.Arithmetic.Properties.html#4292" class="Bound">e</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4302" class="Symbol">(</a><a id="4303" href="BrouwerTree.Arithmetic.Properties.html#4292" class="Bound">e</a> <a id="4305" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4309" class="Symbol">)</a>
  <a id="4313" href="BrouwerTree.Arithmetic.Properties.html#4313" class="Function">Pₛ</a> <a id="4316" class="Symbol">:</a> <a id="4318" class="Symbol">{</a><a id="4319" href="BrouwerTree.Arithmetic.Properties.html#4319" class="Bound">z</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4326" class="Symbol">}</a>
     <a id="4333" class="Symbol">→</a> <a id="4335" class="Symbol">((</a><a id="4337" href="BrouwerTree.Arithmetic.Properties.html#4319" class="Bound">z</a> <a id="4339" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4341" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4346" class="Symbol">→</a> <a id="4348" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4355" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4357" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4359" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4361" href="BrouwerTree.Arithmetic.Properties.html#4319" class="Bound">z</a><a id="4362" class="Symbol">)</a>
     <a id="4369" class="Symbol">→</a> <a id="4371" class="Symbol">(</a><a id="4372" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4377" href="BrouwerTree.Arithmetic.Properties.html#4319" class="Bound">z</a> <a id="4379" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4381" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4386" class="Symbol">→</a> <a id="4388" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4389" class="Symbol">)</a> <a id="4391" class="Symbol">→</a> <a id="4393" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4395" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4397" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4402" class="Symbol">(</a><a id="4403" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4405" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4407" href="BrouwerTree.Arithmetic.Properties.html#4319" class="Bound">z</a><a id="4408" class="Symbol">)</a>
  <a id="4412" href="BrouwerTree.Arithmetic.Properties.html#4313" class="Function">Pₛ</a> <a id="4415" class="Symbol">{</a><a id="4416" href="BrouwerTree.Arithmetic.Properties.html#4416" class="Bound">z</a><a id="4417" class="Symbol">}</a> <a id="4419" class="Symbol">_</a> <a id="4421" class="Symbol">_</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="4437" class="Symbol">(</a><a id="4438" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="4452" href="BrouwerTree.Arithmetic.Properties.html#4416" class="Bound">z</a><a id="4453" class="Symbol">)</a>
  <a id="4457" href="BrouwerTree.Arithmetic.Properties.html#4457" class="Function">Pₗ</a> <a id="4460" class="Symbol">:</a> <a id="4462" class="Symbol">{</a><a id="4463" href="BrouwerTree.Arithmetic.Properties.html#4463" class="Bound">f</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4474" class="Symbol">}</a> <a id="4476" class="Symbol">{</a><a id="4477" href="BrouwerTree.Arithmetic.Properties.html#4477" class="Bound">f↑</a> <a id="4480" class="Symbol">:</a> <a id="4482" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="4493" href="BrouwerTree.Arithmetic.Properties.html#4463" class="Bound">f</a><a id="4494" class="Symbol">}</a>
     <a id="4501" class="Symbol">→</a> <a id="4503" class="Symbol">((</a><a id="4505" href="BrouwerTree.Arithmetic.Properties.html#4505" class="Bound">k</a> <a id="4507" class="Symbol">:</a> <a id="4509" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4510" class="Symbol">)</a> <a id="4512" class="Symbol">→</a> <a id="4514" class="Symbol">(</a><a id="4515" href="BrouwerTree.Arithmetic.Properties.html#4463" class="Bound">f</a> <a id="4517" href="BrouwerTree.Arithmetic.Properties.html#4505" class="Bound">k</a> <a id="4519" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4521" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4526" class="Symbol">→</a> <a id="4528" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4529" class="Symbol">)</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4535" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4537" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4539" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4541" href="BrouwerTree.Arithmetic.Properties.html#4463" class="Bound">f</a> <a id="4543" href="BrouwerTree.Arithmetic.Properties.html#4505" class="Bound">k</a><a id="4544" class="Symbol">)</a>
     <a id="4551" class="Symbol">→</a> <a id="4553" class="Symbol">(</a><a id="4554" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4560" href="BrouwerTree.Arithmetic.Properties.html#4463" class="Bound">f</a> <a id="4562" class="Symbol">{</a><a id="4563" href="BrouwerTree.Arithmetic.Properties.html#4477" class="Bound">f↑</a><a id="4565" class="Symbol">}</a> <a id="4567" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4569" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4577" class="Symbol">)</a> <a id="4579" class="Symbol">→</a> <a id="4581" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4583" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4585" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4591" class="Symbol">(λ</a> <a id="4594" href="BrouwerTree.Arithmetic.Properties.html#4594" class="Bound">n</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4600" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4602" href="BrouwerTree.Arithmetic.Properties.html#4463" class="Bound">f</a> <a id="4604" href="BrouwerTree.Arithmetic.Properties.html#4594" class="Bound">n</a><a id="4605" class="Symbol">)</a>
  <a id="4609" href="BrouwerTree.Arithmetic.Properties.html#4457" class="Function">Pₗ</a> <a id="4612" class="Symbol">{</a><a id="4613" href="BrouwerTree.Arithmetic.Properties.html#4613" class="Bound">f</a><a id="4614" class="Symbol">}</a> <a id="4616" class="Symbol">{</a><a id="4617" href="BrouwerTree.Arithmetic.Properties.html#4617" class="Bound">f↑</a><a id="4619" class="Symbol">}</a> <a id="4621" href="BrouwerTree.Arithmetic.Properties.html#4621" class="Bound">IH</a> <a id="4624" class="Symbol">_</a> <a id="4626" class="Symbol">=</a> <a id="4628" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="4636" href="BrouwerTree.Arithmetic.Properties.html#4757" class="Function">[2]</a> <a id="4640" class="Symbol">(</a><a id="4641" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="4650" class="Symbol">(λ</a> <a id="4653" href="BrouwerTree.Arithmetic.Properties.html#4653" class="Bound">n</a> <a id="4655" class="Symbol">→</a> <a id="4657" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4659" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4661" href="BrouwerTree.Arithmetic.Properties.html#4613" class="Bound">f</a> <a id="4663" href="BrouwerTree.Arithmetic.Properties.html#4653" class="Bound">n</a><a id="4664" class="Symbol">)</a> <a id="4666" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="4672" class="Symbol">)</a>
   <a id="4677" class="Keyword">where</a>
    <a id="4687" href="BrouwerTree.Arithmetic.Properties.html#4687" class="Function">[1]</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="BrouwerTree.Arithmetic.Properties.html#4613" class="Bound">f</a> <a id="4695" class="Number">1</a> <a id="4697" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4699" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4704" class="Symbol">→</a> <a id="4706" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
    <a id="4712" href="BrouwerTree.Arithmetic.Properties.html#4687" class="Function">[1]</a> <a id="4716" href="BrouwerTree.Arithmetic.Properties.html#4716" class="Bound">e</a> <a id="4718" class="Symbol">=</a> <a id="4720" href="BrouwerTree.Properties.html#7044" class="Function">x≮zero</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4734" class="Symbol">(</a><a id="4735" href="BrouwerTree.Arithmetic.Properties.html#4613" class="Bound">f</a> <a id="4737" class="Number">0</a> <a id="4739" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="4741" class="Symbol">)</a> <a id="4743" href="BrouwerTree.Arithmetic.Properties.html#4716" class="Bound">e</a> <a id="4745" class="Symbol">(</a><a id="4746" href="BrouwerTree.Arithmetic.Properties.html#4617" class="Bound">f↑</a> <a id="4749" class="Number">0</a><a id="4750" class="Symbol">))</a>
    <a id="4757" href="BrouwerTree.Arithmetic.Properties.html#4757" class="Function">[2]</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4768" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4770" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4772" href="BrouwerTree.Arithmetic.Properties.html#4192" class="Bound">x</a> <a id="4774" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4776" href="BrouwerTree.Arithmetic.Properties.html#4613" class="Bound">f</a> <a id="4778" class="Number">1</a>
    <a id="4784" href="BrouwerTree.Arithmetic.Properties.html#4757" class="Function">[2]</a> <a id="4788" class="Symbol">=</a> <a id="4790" href="BrouwerTree.Arithmetic.Properties.html#4621" class="Bound">IH</a> <a id="4793" class="Number">1</a> <a id="4795" href="BrouwerTree.Arithmetic.Properties.html#4687" class="Function">[1]</a>

<a id="add-finite-part-lemma&#39;"></a><a id="4800" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="4823" class="Symbol">:</a> <a id="4825" class="Symbol">(</a><a id="4826" href="BrouwerTree.Arithmetic.Properties.html#4826" class="Bound">f</a> <a id="4828" class="Symbol">:</a> <a id="4830" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4832" class="Symbol">→</a> <a id="4834" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4837" class="Symbol">)</a> <a id="4839" class="Symbol">{</a><a id="4840" href="BrouwerTree.Arithmetic.Properties.html#4840" class="Bound">f↑</a> <a id="4843" class="Symbol">:</a> <a id="4845" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="4856" href="BrouwerTree.Arithmetic.Properties.html#4826" class="Bound">f</a><a id="4857" class="Symbol">}</a> <a id="4859" class="Symbol">(</a><a id="4860" href="BrouwerTree.Arithmetic.Properties.html#4860" class="Bound">n</a> <a id="4862" href="BrouwerTree.Arithmetic.Properties.html#4862" class="Bound">k</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4867" class="Symbol">)</a>
                       <a id="4892" class="Symbol">→</a> <a id="4894" href="BrouwerTree.Arithmetic.Properties.html#4826" class="Bound">f</a> <a id="4896" href="BrouwerTree.Arithmetic.Properties.html#4860" class="Bound">n</a> <a id="4898" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4900" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4902" href="BrouwerTree.Arithmetic.Properties.html#4862" class="Bound">k</a> <a id="4904" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4906" href="BrouwerTree.Arithmetic.Properties.html#4826" class="Bound">f</a> <a id="4908" class="Symbol">(</a><a id="4909" href="BrouwerTree.Arithmetic.Properties.html#4860" class="Bound">n</a> <a id="4911" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="4914" href="BrouwerTree.Arithmetic.Properties.html#4862" class="Bound">k</a><a id="4915" class="Symbol">)</a>
<a id="4917" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="4940" href="BrouwerTree.Arithmetic.Properties.html#4940" class="Bound">f</a> <a id="4942" class="Symbol">{</a><a id="4943" href="BrouwerTree.Arithmetic.Properties.html#4943" class="Bound">f↑</a><a id="4945" class="Symbol">}</a> <a id="4947" href="BrouwerTree.Arithmetic.Properties.html#4947" class="Bound">n</a> <a id="4949" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4954" class="Symbol">=</a> <a id="4956" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4972" class="Symbol">(λ</a> <a id="4975" href="BrouwerTree.Arithmetic.Properties.html#4975" class="Bound">-</a> <a id="4977" class="Symbol">→</a> <a id="4979" href="BrouwerTree.Arithmetic.Properties.html#4940" class="Bound">f</a> <a id="4981" href="BrouwerTree.Arithmetic.Properties.html#4947" class="Bound">n</a> <a id="4983" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4985" href="BrouwerTree.Arithmetic.Properties.html#4940" class="Bound">f</a> <a id="4987" href="BrouwerTree.Arithmetic.Properties.html#4975" class="Bound">-</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="5003" href="BrouwerTree.Arithmetic.Properties.html#4947" class="Bound">n</a><a id="5004" class="Symbol">)))</a> <a id="5008" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
<a id="5015" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="5038" href="BrouwerTree.Arithmetic.Properties.html#5038" class="Bound">f</a> <a id="5040" class="Symbol">{</a><a id="5041" href="BrouwerTree.Arithmetic.Properties.html#5041" class="Bound">f↑</a><a id="5043" class="Symbol">}</a> <a id="5045" href="BrouwerTree.Arithmetic.Properties.html#5045" class="Bound">n</a> <a id="5047" class="Symbol">(</a><a id="5048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5052" href="BrouwerTree.Arithmetic.Properties.html#5052" class="Bound">k</a><a id="5053" class="Symbol">)</a> <a id="5055" class="Symbol">=</a>
 <a id="5058" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5066" class="Symbol">(</a><a id="5067" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5079" class="Symbol">(</a><a id="5080" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="5103" href="BrouwerTree.Arithmetic.Properties.html#5038" class="Bound">f</a> <a id="5105" class="Symbol">{</a><a id="5106" href="BrouwerTree.Arithmetic.Properties.html#5041" class="Bound">f↑</a><a id="5108" class="Symbol">}</a> <a id="5110" href="BrouwerTree.Arithmetic.Properties.html#5045" class="Bound">n</a> <a id="5112" href="BrouwerTree.Arithmetic.Properties.html#5052" class="Bound">k</a><a id="5113" class="Symbol">))</a>
         <a id="5125" class="Symbol">(</a><a id="5126" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5136" class="Symbol">(</a><a id="5137" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5142" class="Symbol">(λ</a> <a id="5145" href="BrouwerTree.Arithmetic.Properties.html#5145" class="Bound">-</a> <a id="5147" class="Symbol">→</a> <a id="5149" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5154" class="Symbol">(</a><a id="5155" href="BrouwerTree.Arithmetic.Properties.html#5038" class="Bound">f</a> <a id="5157" class="Symbol">(</a><a id="5158" href="BrouwerTree.Arithmetic.Properties.html#5045" class="Bound">n</a> <a id="5160" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="5163" href="BrouwerTree.Arithmetic.Properties.html#5052" class="Bound">k</a><a id="5164" class="Symbol">))</a> <a id="5167" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5169" href="BrouwerTree.Arithmetic.Properties.html#5038" class="Bound">f</a> <a id="5171" href="BrouwerTree.Arithmetic.Properties.html#5145" class="Bound">-</a><a id="5172" class="Symbol">)</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5179" class="Symbol">(</a><a id="5180" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5186" href="BrouwerTree.Arithmetic.Properties.html#5045" class="Bound">n</a> <a id="5188" href="BrouwerTree.Arithmetic.Properties.html#5052" class="Bound">k</a><a id="5189" class="Symbol">)))</a> <a id="5193" class="Symbol">(</a><a id="5194" href="BrouwerTree.Arithmetic.Properties.html#5041" class="Bound">f↑</a> <a id="5197" class="Symbol">(</a><a id="5198" href="BrouwerTree.Arithmetic.Properties.html#5045" class="Bound">n</a> <a id="5200" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="5203" href="BrouwerTree.Arithmetic.Properties.html#5052" class="Bound">k</a><a id="5204" class="Symbol">)))</a>

<a id="add-finite-part-lemma"></a><a id="5209" href="BrouwerTree.Arithmetic.Properties.html#5209" class="Function">add-finite-part-lemma</a> <a id="5231" class="Symbol">:</a> <a id="5233" class="Symbol">(</a><a id="5234" href="BrouwerTree.Arithmetic.Properties.html#5234" class="Bound">f</a> <a id="5236" class="Symbol">:</a> <a id="5238" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5240" class="Symbol">→</a> <a id="5242" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5245" class="Symbol">)</a> <a id="5247" class="Symbol">{</a><a id="5248" href="BrouwerTree.Arithmetic.Properties.html#5248" class="Bound">f↑</a> <a id="5251" class="Symbol">:</a> <a id="5253" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5264" href="BrouwerTree.Arithmetic.Properties.html#5234" class="Bound">f</a><a id="5265" class="Symbol">}</a> <a id="5267" class="Symbol">(</a><a id="5268" href="BrouwerTree.Arithmetic.Properties.html#5268" class="Bound">k</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5273" class="Symbol">)</a>
                      <a id="5297" class="Symbol">→</a> <a id="5299" href="BrouwerTree.Arithmetic.Properties.html#5234" class="Bound">f</a> <a id="5301" href="BrouwerTree.Arithmetic.Properties.html#5268" class="Bound">k</a> <a id="5303" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5305" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5307" href="BrouwerTree.Arithmetic.Properties.html#5268" class="Bound">k</a> <a id="5309" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5311" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5317" href="BrouwerTree.Arithmetic.Properties.html#5234" class="Bound">f</a> <a id="5319" class="Symbol">{</a><a id="5320" href="BrouwerTree.Arithmetic.Properties.html#5248" class="Bound">f↑</a><a id="5322" class="Symbol">}</a>
<a id="5324" href="BrouwerTree.Arithmetic.Properties.html#5209" class="Function">add-finite-part-lemma</a> <a id="5346" href="BrouwerTree.Arithmetic.Properties.html#5346" class="Bound">f</a> <a id="5348" class="Symbol">{</a><a id="5349" href="BrouwerTree.Arithmetic.Properties.html#5349" class="Bound">f↑</a><a id="5351" class="Symbol">}</a> <a id="5353" href="BrouwerTree.Arithmetic.Properties.html#5353" class="Bound">k</a> <a id="5355" class="Symbol">=</a>
 <a id="5358" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5366" class="Symbol">(</a><a id="5367" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="5390" href="BrouwerTree.Arithmetic.Properties.html#5346" class="Bound">f</a> <a id="5392" class="Symbol">{</a><a id="5393" href="BrouwerTree.Arithmetic.Properties.html#5349" class="Bound">f↑</a><a id="5395" class="Symbol">}</a> <a id="5397" href="BrouwerTree.Arithmetic.Properties.html#5353" class="Bound">k</a> <a id="5399" href="BrouwerTree.Arithmetic.Properties.html#5353" class="Bound">k</a><a id="5400" class="Symbol">)</a> <a id="5402" class="Symbol">(</a><a id="5403" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="5419" href="BrouwerTree.Arithmetic.Properties.html#5346" class="Bound">f</a><a id="5420" class="Symbol">)</a>

<a id="limit-reach-next-ω"></a><a id="5423" href="BrouwerTree.Arithmetic.Properties.html#5423" class="Function">limit-reach-next-ω</a> <a id="5442" class="Symbol">:</a> <a id="5444" class="Symbol">(</a><a id="5445" href="BrouwerTree.Arithmetic.Properties.html#5445" class="Bound">f</a> <a id="5447" class="Symbol">:</a> <a id="5449" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5456" class="Symbol">){</a><a id="5458" href="BrouwerTree.Arithmetic.Properties.html#5458" class="Bound">f↑</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5474" href="BrouwerTree.Arithmetic.Properties.html#5445" class="Bound">f</a><a id="5475" class="Symbol">}</a>
                   <a id="5496" class="Symbol">→</a> <a id="5498" class="Symbol">(</a><a id="5499" href="BrouwerTree.Arithmetic.Properties.html#5499" class="Bound">k</a> <a id="5501" href="BrouwerTree.Arithmetic.Properties.html#5501" class="Bound">n</a> <a id="5503" class="Symbol">:</a> <a id="5505" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5506" class="Symbol">)</a>
                   <a id="5527" class="Symbol">→</a> <a id="5529" class="Symbol">(</a><a id="5530" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5532" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5534" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5536" href="BrouwerTree.Arithmetic.Properties.html#5499" class="Bound">k</a><a id="5537" class="Symbol">)</a> <a id="5539" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5541" href="BrouwerTree.Arithmetic.Properties.html#5445" class="Bound">f</a> <a id="5543" href="BrouwerTree.Arithmetic.Properties.html#5501" class="Bound">n</a>
                   <a id="5564" class="Symbol">→</a> <a id="5566" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5568" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5570" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5577" href="BrouwerTree.Arithmetic.Properties.html#5499" class="Bound">k</a><a id="5578" class="Symbol">)</a> <a id="5580" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5582" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5588" href="BrouwerTree.Arithmetic.Properties.html#5445" class="Bound">f</a> <a id="5590" class="Symbol">{</a><a id="5591" href="BrouwerTree.Arithmetic.Properties.html#5458" class="Bound">f↑</a><a id="5593" class="Symbol">}</a>
<a id="5595" href="BrouwerTree.Arithmetic.Properties.html#5423" class="Function">limit-reach-next-ω</a> <a id="5614" href="BrouwerTree.Arithmetic.Properties.html#5614" class="Bound">f</a> <a id="5616" class="Symbol">{</a><a id="5617" href="BrouwerTree.Arithmetic.Properties.html#5617" class="Bound">f↑</a><a id="5619" class="Symbol">}</a> <a id="5621" href="BrouwerTree.Arithmetic.Properties.html#5621" class="Bound">k</a> <a id="5623" href="BrouwerTree.Arithmetic.Properties.html#5623" class="Bound">n</a> <a id="5625" href="BrouwerTree.Arithmetic.Properties.html#5625" class="Bound">p</a> <a id="5627" class="Symbol">=</a> <a id="5629" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="5642" class="Symbol">(λ</a> <a id="5645" href="BrouwerTree.Arithmetic.Properties.html#5645" class="Bound">m</a> <a id="5647" class="Symbol">→</a> <a id="5649" class="Symbol">(</a><a id="5650" href="BrouwerTree.Arithmetic.Properties.html#5623" class="Bound">n</a> <a id="5652" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="5655" href="BrouwerTree.Arithmetic.Properties.html#5645" class="Bound">m</a> <a id="5657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5659" href="BrouwerTree.Arithmetic.Properties.html#5674" class="Function">q</a> <a id="5661" href="BrouwerTree.Arithmetic.Properties.html#5645" class="Bound">m</a><a id="5662" class="Symbol">))</a>
 <a id="5666" class="Keyword">where</a>
  <a id="5674" href="BrouwerTree.Arithmetic.Properties.html#5674" class="Function">q</a> <a id="5676" class="Symbol">:</a> <a id="5678" class="Symbol">(</a><a id="5679" href="BrouwerTree.Arithmetic.Properties.html#5679" class="Bound">m</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5684" class="Symbol">)</a>  <a id="5687" class="Symbol">→</a> <a id="5689" class="Symbol">(</a><a id="5690" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5692" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5694" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5696" href="BrouwerTree.Arithmetic.Properties.html#5621" class="Bound">k</a> <a id="5698" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5700" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5702" href="BrouwerTree.Arithmetic.Properties.html#5679" class="Bound">m</a><a id="5703" class="Symbol">)</a> <a id="5705" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5707" href="BrouwerTree.Arithmetic.Properties.html#5614" class="Bound">f</a> <a id="5709" class="Symbol">(</a><a id="5710" href="BrouwerTree.Arithmetic.Properties.html#5623" class="Bound">n</a> <a id="5712" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="5715" href="BrouwerTree.Arithmetic.Properties.html#5679" class="Bound">m</a><a id="5716" class="Symbol">)</a>
  <a id="5720" href="BrouwerTree.Arithmetic.Properties.html#5674" class="Function">q</a> <a id="5722" href="BrouwerTree.Arithmetic.Properties.html#5722" class="Bound">k</a> <a id="5724" class="Symbol">=</a> <a id="5726" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5734" class="Symbol">(</a><a id="5735" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="5743" class="Symbol">(</a><a id="5744" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5746" href="BrouwerTree.Arithmetic.Properties.html#5722" class="Bound">k</a><a id="5747" class="Symbol">)</a> <a id="5749" href="BrouwerTree.Arithmetic.Properties.html#5625" class="Bound">p</a><a id="5750" class="Symbol">)</a> <a id="5752" class="Symbol">(</a><a id="5753" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="5776" href="BrouwerTree.Arithmetic.Properties.html#5614" class="Bound">f</a> <a id="5778" class="Symbol">{</a><a id="5779" href="BrouwerTree.Arithmetic.Properties.html#5617" class="Bound">f↑</a><a id="5781" class="Symbol">}</a> <a id="5783" href="BrouwerTree.Arithmetic.Properties.html#5623" class="Bound">n</a> <a id="5785" href="BrouwerTree.Arithmetic.Properties.html#5722" class="Bound">k</a><a id="5786" class="Symbol">)</a>

<a id="limit-reach-next-ω&#39;"></a><a id="5789" href="BrouwerTree.Arithmetic.Properties.html#5789" class="Function">limit-reach-next-ω&#39;</a> <a id="5809" class="Symbol">:</a> <a id="5811" class="Symbol">(</a><a id="5812" href="BrouwerTree.Arithmetic.Properties.html#5812" class="Bound">α</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5819" class="Symbol">)</a>
                    <a id="5841" class="Symbol">→</a> <a id="5843" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="5850" href="BrouwerTree.Arithmetic.Properties.html#5812" class="Bound">α</a>
                    <a id="5872" class="Symbol">→</a> <a id="5874" class="Symbol">(</a><a id="5875" href="BrouwerTree.Arithmetic.Properties.html#5875" class="Bound">k</a> <a id="5877" class="Symbol">:</a> <a id="5879" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5880" class="Symbol">)</a>
                    <a id="5902" class="Symbol">→</a> <a id="5904" class="Symbol">(</a><a id="5905" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5907" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5909" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5911" href="BrouwerTree.Arithmetic.Properties.html#5875" class="Bound">k</a><a id="5912" class="Symbol">)</a> <a id="5914" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5916" href="BrouwerTree.Arithmetic.Properties.html#5812" class="Bound">α</a>
                    <a id="5938" class="Symbol">→</a> <a id="5940" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5942" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5944" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5946" class="Symbol">(</a><a id="5947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5951" href="BrouwerTree.Arithmetic.Properties.html#5875" class="Bound">k</a><a id="5952" class="Symbol">)</a> <a id="5954" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5956" href="BrouwerTree.Arithmetic.Properties.html#5812" class="Bound">α</a>
<a id="5958" href="BrouwerTree.Arithmetic.Properties.html#5789" class="Function">limit-reach-next-ω&#39;</a> <a id="5978" href="BrouwerTree.Arithmetic.Properties.html#5978" class="Bound">α</a> <a id="5980" href="BrouwerTree.Arithmetic.Properties.html#5980" class="Bound">α-lim</a> <a id="5986" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a> <a id="5988" href="BrouwerTree.Arithmetic.Properties.html#5988" class="Bound">l</a> <a id="5990" class="Symbol">=</a>
 <a id="5993" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a> <a id="6020" class="Symbol">(λ</a> <a id="6023" href="BrouwerTree.Arithmetic.Properties.html#6023" class="Bound">x</a> <a id="6025" class="Symbol">→</a> <a id="6027" class="Symbol">(</a><a id="6028" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6030" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6032" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6034" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a><a id="6035" class="Symbol">)</a> <a id="6037" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6039" href="BrouwerTree.Arithmetic.Properties.html#6023" class="Bound">x</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6045" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6047" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6049" class="Symbol">(</a><a id="6050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6054" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a><a id="6055" class="Symbol">)</a> <a id="6057" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6059" href="BrouwerTree.Arithmetic.Properties.html#6023" class="Bound">x</a><a id="6060" class="Symbol">)</a>
                            <a id="6090" class="Symbol">(λ</a> <a id="6093" href="BrouwerTree.Arithmetic.Properties.html#6093" class="Bound">x</a> <a id="6095" class="Symbol">→</a> <a id="6097" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6105" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="6114" class="Symbol">)</a>
                            <a id="6144" href="BrouwerTree.Arithmetic.Properties.html#6358" class="Function">[2]</a>
                            <a id="6176" href="BrouwerTree.Arithmetic.Properties.html#5978" class="Bound">α</a> <a id="6178" href="BrouwerTree.Arithmetic.Properties.html#5980" class="Bound">α-lim</a> <a id="6184" href="BrouwerTree.Arithmetic.Properties.html#5988" class="Bound">l</a>
  <a id="6188" class="Keyword">where</a>
   <a id="6197" href="BrouwerTree.Arithmetic.Properties.html#6197" class="Function">[1]</a> <a id="6201" class="Symbol">:</a> <a id="6203" class="Symbol">(</a><a id="6204" href="BrouwerTree.Arithmetic.Properties.html#6204" class="Bound">f</a> <a id="6206" class="Symbol">:</a> <a id="6208" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6210" class="Symbol">→</a> <a id="6212" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6215" class="Symbol">)</a> <a id="6217" class="Symbol">(</a><a id="6218" href="BrouwerTree.Arithmetic.Properties.html#6218" class="Bound">f↑</a> <a id="6221" class="Symbol">:</a> <a id="6223" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6234" href="BrouwerTree.Arithmetic.Properties.html#6204" class="Bound">f</a><a id="6235" class="Symbol">)</a>
       <a id="6244" class="Symbol">→</a> <a id="6246" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6249" href="BrouwerTree.Arithmetic.Properties.html#6249" class="Bound">n</a> <a id="6251" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6253" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6255" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6257" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6259" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6261" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6263" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a> <a id="6265" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6267" href="BrouwerTree.Arithmetic.Properties.html#6204" class="Bound">f</a> <a id="6269" href="BrouwerTree.Arithmetic.Properties.html#6249" class="Bound">n</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6275" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6277" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6284" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a><a id="6285" class="Symbol">)</a> <a id="6287" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6289" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6295" href="BrouwerTree.Arithmetic.Properties.html#6204" class="Bound">f</a>
   <a id="6300" href="BrouwerTree.Arithmetic.Properties.html#6197" class="Function">[1]</a> <a id="6304" href="BrouwerTree.Arithmetic.Properties.html#6304" class="Bound">f</a> <a id="6306" href="BrouwerTree.Arithmetic.Properties.html#6306" class="Bound">f↑</a> <a id="6309" class="Symbol">(</a><a id="6310" href="BrouwerTree.Arithmetic.Properties.html#6310" class="Bound">n</a> <a id="6312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6314" href="BrouwerTree.Arithmetic.Properties.html#6314" class="Bound">l</a><a id="6315" class="Symbol">)</a> <a id="6317" class="Symbol">=</a> <a id="6319" href="BrouwerTree.Arithmetic.Properties.html#5423" class="Function">limit-reach-next-ω</a> <a id="6338" href="BrouwerTree.Arithmetic.Properties.html#6304" class="Bound">f</a> <a id="6340" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a> <a id="6342" href="BrouwerTree.Arithmetic.Properties.html#6310" class="Bound">n</a> <a id="6344" class="Symbol">(</a><a id="6345" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="6352" href="BrouwerTree.Arithmetic.Properties.html#6314" class="Bound">l</a><a id="6353" class="Symbol">)</a>
   <a id="6358" href="BrouwerTree.Arithmetic.Properties.html#6358" class="Function">[2]</a> <a id="6362" class="Symbol">:</a> <a id="6364" class="Symbol">(</a><a id="6365" href="BrouwerTree.Arithmetic.Properties.html#6365" class="Bound">f</a> <a id="6367" class="Symbol">:</a> <a id="6369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6371" class="Symbol">→</a> <a id="6373" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6376" class="Symbol">)</a> <a id="6378" class="Symbol">(</a><a id="6379" href="BrouwerTree.Arithmetic.Properties.html#6379" class="Bound">f↑</a> <a id="6382" class="Symbol">:</a> <a id="6384" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6395" href="BrouwerTree.Arithmetic.Properties.html#6365" class="Bound">f</a><a id="6396" class="Symbol">)</a> <a id="6398" class="Symbol">→</a> <a id="6400" class="Symbol">(</a><a id="6401" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6403" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6405" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6407" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a><a id="6408" class="Symbol">)</a> <a id="6410" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6412" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6418" href="BrouwerTree.Arithmetic.Properties.html#6365" class="Bound">f</a> <a id="6420" class="Symbol">→</a> <a id="6422" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6424" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6426" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6433" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a><a id="6434" class="Symbol">)</a> <a id="6436" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6438" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6444" href="BrouwerTree.Arithmetic.Properties.html#6365" class="Bound">f</a>
   <a id="6449" href="BrouwerTree.Arithmetic.Properties.html#6358" class="Function">[2]</a> <a id="6453" href="BrouwerTree.Arithmetic.Properties.html#6453" class="Bound">f</a> <a id="6455" href="BrouwerTree.Arithmetic.Properties.html#6455" class="Bound">f↑</a> <a id="6458" href="BrouwerTree.Arithmetic.Properties.html#6458" class="Bound">l</a> <a id="6460" class="Symbol">=</a> <a id="6462" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6469" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="6479" class="Symbol">(</a><a id="6480" href="BrouwerTree.Arithmetic.Properties.html#6197" class="Function">[1]</a> <a id="6484" href="BrouwerTree.Arithmetic.Properties.html#6453" class="Bound">f</a> <a id="6486" href="BrouwerTree.Arithmetic.Properties.html#6455" class="Bound">f↑</a><a id="6488" class="Symbol">)</a> <a id="6490" class="Symbol">(</a><a id="6491" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="6509" class="Symbol">(</a><a id="6510" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6512" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6514" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6516" href="BrouwerTree.Arithmetic.Properties.html#5986" class="Bound">k</a><a id="6517" class="Symbol">)</a> <a id="6519" href="BrouwerTree.Arithmetic.Properties.html#6453" class="Bound">f</a> <a id="6521" href="BrouwerTree.Arithmetic.Properties.html#6458" class="Bound">l</a><a id="6522" class="Symbol">)</a>


<a id="cancel-finite-limit-≤-left"></a><a id="6526" href="BrouwerTree.Arithmetic.Properties.html#6526" class="Function">cancel-finite-limit-≤-left</a> <a id="6553" class="Symbol">:</a> <a id="6555" class="Symbol">(</a><a id="6556" href="BrouwerTree.Arithmetic.Properties.html#6556" class="Bound">f</a> <a id="6558" href="BrouwerTree.Arithmetic.Properties.html#6558" class="Bound">g</a> <a id="6560" class="Symbol">:</a> <a id="6562" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6564" class="Symbol">→</a> <a id="6566" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6569" class="Symbol">)</a> <a id="6571" class="Symbol">{</a><a id="6572" href="BrouwerTree.Arithmetic.Properties.html#6572" class="Bound">f↑</a> <a id="6575" class="Symbol">:</a> <a id="6577" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6588" href="BrouwerTree.Arithmetic.Properties.html#6556" class="Bound">f</a><a id="6589" class="Symbol">}</a> <a id="6591" class="Symbol">{</a><a id="6592" href="BrouwerTree.Arithmetic.Properties.html#6592" class="Bound">g↑</a> <a id="6595" class="Symbol">:</a> <a id="6597" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6608" href="BrouwerTree.Arithmetic.Properties.html#6558" class="Bound">g</a><a id="6609" class="Symbol">}</a> <a id="6611" class="Symbol">(</a><a id="6612" href="BrouwerTree.Arithmetic.Properties.html#6612" class="Bound">k</a> <a id="6614" class="Symbol">:</a> <a id="6616" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6617" class="Symbol">)</a>
                    <a id="6639" class="Symbol">→</a> <a id="6641" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6647" href="BrouwerTree.Arithmetic.Properties.html#6556" class="Bound">f</a> <a id="6649" class="Symbol">{</a><a id="6650" href="BrouwerTree.Arithmetic.Properties.html#6572" class="Bound">f↑</a><a id="6652" class="Symbol">}</a> <a id="6654" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6656" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6662" href="BrouwerTree.Arithmetic.Properties.html#6558" class="Bound">g</a> <a id="6664" class="Symbol">{</a><a id="6665" href="BrouwerTree.Arithmetic.Properties.html#6592" class="Bound">g↑</a><a id="6667" class="Symbol">}</a>
                    <a id="6689" class="Symbol">→</a> <a id="6691" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6697" href="BrouwerTree.Arithmetic.Properties.html#6556" class="Bound">f</a><a id="6698" class="Symbol">{</a><a id="6699" href="BrouwerTree.Arithmetic.Properties.html#6572" class="Bound">f↑</a><a id="6701" class="Symbol">}</a> <a id="6703" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6705" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6707" href="BrouwerTree.Arithmetic.Properties.html#6612" class="Bound">k</a> <a id="6709" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6711" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6717" href="BrouwerTree.Arithmetic.Properties.html#6558" class="Bound">g</a> <a id="6719" class="Symbol">{</a><a id="6720" href="BrouwerTree.Arithmetic.Properties.html#6592" class="Bound">g↑</a><a id="6722" class="Symbol">}</a>
<a id="6724" href="BrouwerTree.Arithmetic.Properties.html#6526" class="Function">cancel-finite-limit-≤-left</a> <a id="6751" href="BrouwerTree.Arithmetic.Properties.html#6751" class="Bound">f</a> <a id="6753" href="BrouwerTree.Arithmetic.Properties.html#6753" class="Bound">g</a> <a id="6755" class="Symbol">{</a><a id="6756" href="BrouwerTree.Arithmetic.Properties.html#6756" class="Bound">f↑</a><a id="6758" class="Symbol">}</a> <a id="6760" class="Symbol">{</a><a id="6761" href="BrouwerTree.Arithmetic.Properties.html#6761" class="Bound">g↑</a><a id="6763" class="Symbol">}</a> <a id="6765" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6770" href="BrouwerTree.Arithmetic.Properties.html#6770" class="Bound">p</a> <a id="6772" class="Symbol">=</a> <a id="6774" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="6781" href="BrouwerTree.Arithmetic.Properties.html#6770" class="Bound">p</a>
<a id="6783" href="BrouwerTree.Arithmetic.Properties.html#6526" class="Function">cancel-finite-limit-≤-left</a> <a id="6810" href="BrouwerTree.Arithmetic.Properties.html#6810" class="Bound">f</a> <a id="6812" href="BrouwerTree.Arithmetic.Properties.html#6812" class="Bound">g</a> <a id="6814" class="Symbol">{</a><a id="6815" href="BrouwerTree.Arithmetic.Properties.html#6815" class="Bound">f↑</a><a id="6817" class="Symbol">}</a> <a id="6819" class="Symbol">{</a><a id="6820" href="BrouwerTree.Arithmetic.Properties.html#6820" class="Bound">g↑</a><a id="6822" class="Symbol">}</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6829" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6833" class="Symbol">)</a> <a id="6835" href="BrouwerTree.Arithmetic.Properties.html#6835" class="Bound">p</a> <a id="6837" class="Symbol">=</a> <a id="6839" href="BrouwerTree.Arithmetic.Properties.html#6835" class="Bound">p</a>
<a id="6841" href="BrouwerTree.Arithmetic.Properties.html#6526" class="Function">cancel-finite-limit-≤-left</a> <a id="6868" href="BrouwerTree.Arithmetic.Properties.html#6868" class="Bound">f</a> <a id="6870" href="BrouwerTree.Arithmetic.Properties.html#6870" class="Bound">g</a> <a id="6872" class="Symbol">{</a><a id="6873" href="BrouwerTree.Arithmetic.Properties.html#6873" class="Bound">f↑</a><a id="6875" class="Symbol">}</a> <a id="6877" class="Symbol">{</a><a id="6878" href="BrouwerTree.Arithmetic.Properties.html#6878" class="Bound">g↑</a><a id="6880" class="Symbol">}</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6892" href="BrouwerTree.Arithmetic.Properties.html#6892" class="Bound">k</a><a id="6893" class="Symbol">))</a> <a id="6896" href="BrouwerTree.Arithmetic.Properties.html#6896" class="Bound">p</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="6913" href="BrouwerTree.Arithmetic.Properties.html#6870" class="Bound">g</a> <a id="6915" class="Symbol">(</a><a id="6916" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6922" href="BrouwerTree.Arithmetic.Properties.html#6868" class="Bound">f</a> <a id="6924" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6926" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6928" href="BrouwerTree.Arithmetic.Properties.html#6892" class="Bound">k</a><a id="6929" class="Symbol">)</a>
                                                         <a id="6988" class="Symbol">(</a><a id="6989" href="BrouwerTree.Arithmetic.Properties.html#6526" class="Function">cancel-finite-limit-≤-left</a> <a id="7016" href="BrouwerTree.Arithmetic.Properties.html#6868" class="Bound">f</a> <a id="7018" href="BrouwerTree.Arithmetic.Properties.html#6870" class="Bound">g</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7025" href="BrouwerTree.Arithmetic.Properties.html#6892" class="Bound">k</a><a id="7026" class="Symbol">)</a> <a id="7028" href="BrouwerTree.Arithmetic.Properties.html#6896" class="Bound">p</a><a id="7029" class="Symbol">)</a>

<a id="cancel-finite-lim-≤-left"></a><a id="7032" href="BrouwerTree.Arithmetic.Properties.html#7032" class="Function">cancel-finite-lim-≤-left</a> <a id="7057" class="Symbol">:</a> <a id="7059" class="Symbol">(</a><a id="7060" href="BrouwerTree.Arithmetic.Properties.html#7060" class="Bound">α</a> <a id="7062" href="BrouwerTree.Arithmetic.Properties.html#7062" class="Bound">β</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7069" class="Symbol">)</a> <a id="7071" class="Symbol">→</a> <a id="7073" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7080" href="BrouwerTree.Arithmetic.Properties.html#7060" class="Bound">α</a> <a id="7082" class="Symbol">→</a> <a id="7084" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7091" href="BrouwerTree.Arithmetic.Properties.html#7062" class="Bound">β</a>
                       <a id="7116" class="Symbol">→</a> <a id="7118" class="Symbol">(</a><a id="7119" href="BrouwerTree.Arithmetic.Properties.html#7119" class="Bound">k</a> <a id="7121" class="Symbol">:</a> <a id="7123" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7124" class="Symbol">)</a> <a id="7126" class="Symbol">→</a> <a id="7128" href="BrouwerTree.Arithmetic.Properties.html#7060" class="Bound">α</a> <a id="7130" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7132" href="BrouwerTree.Arithmetic.Properties.html#7062" class="Bound">β</a> <a id="7134" class="Symbol">→</a> <a id="7136" href="BrouwerTree.Arithmetic.Properties.html#7060" class="Bound">α</a> <a id="7138" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7140" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7142" href="BrouwerTree.Arithmetic.Properties.html#7119" class="Bound">k</a> <a id="7144" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7146" href="BrouwerTree.Arithmetic.Properties.html#7062" class="Bound">β</a>
<a id="7148" href="BrouwerTree.Arithmetic.Properties.html#7032" class="Function">cancel-finite-lim-≤-left</a> <a id="7173" href="BrouwerTree.Arithmetic.Properties.html#7173" class="Bound">α</a> <a id="7175" href="BrouwerTree.Arithmetic.Properties.html#7175" class="Bound">β</a> <a id="7177" href="BrouwerTree.Arithmetic.Properties.html#7177" class="Bound">α-lim</a> <a id="7183" class="Symbol">=</a> <a id="7185" href="BrouwerTree.Arithmetic.Properties.html#7206" class="Function">h</a> <a id="7187" href="BrouwerTree.Arithmetic.Properties.html#7173" class="Bound">α</a> <a id="7189" href="BrouwerTree.Arithmetic.Properties.html#7177" class="Bound">α-lim</a> <a id="7195" href="BrouwerTree.Arithmetic.Properties.html#7175" class="Bound">β</a>
 <a id="7198" class="Keyword">where</a>
  <a id="7206" href="BrouwerTree.Arithmetic.Properties.html#7206" class="Function">h</a> <a id="7208" class="Symbol">:</a> <a id="7210" class="Symbol">(</a><a id="7211" href="BrouwerTree.Arithmetic.Properties.html#7211" class="Bound">α</a> <a id="7213" class="Symbol">:</a> <a id="7215" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7218" class="Symbol">)</a> <a id="7220" class="Symbol">→</a> <a id="7222" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7229" href="BrouwerTree.Arithmetic.Properties.html#7211" class="Bound">α</a> <a id="7231" class="Symbol">→</a> <a id="7233" class="Symbol">(</a><a id="7234" href="BrouwerTree.Arithmetic.Properties.html#7234" class="Bound">β</a> <a id="7236" class="Symbol">:</a> <a id="7238" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7241" class="Symbol">)</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7252" href="BrouwerTree.Arithmetic.Properties.html#7234" class="Bound">β</a>
    <a id="7258" class="Symbol">→</a> <a id="7260" class="Symbol">(</a><a id="7261" href="BrouwerTree.Arithmetic.Properties.html#7261" class="Bound">k</a> <a id="7263" class="Symbol">:</a> <a id="7265" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7266" class="Symbol">)</a> <a id="7268" class="Symbol">→</a> <a id="7270" href="BrouwerTree.Arithmetic.Properties.html#7211" class="Bound">α</a> <a id="7272" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7274" href="BrouwerTree.Arithmetic.Properties.html#7234" class="Bound">β</a> <a id="7276" class="Symbol">→</a> <a id="7278" href="BrouwerTree.Arithmetic.Properties.html#7211" class="Bound">α</a> <a id="7280" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7282" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7284" href="BrouwerTree.Arithmetic.Properties.html#7261" class="Bound">k</a> <a id="7286" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7288" href="BrouwerTree.Arithmetic.Properties.html#7234" class="Bound">β</a>
  <a id="7292" href="BrouwerTree.Arithmetic.Properties.html#7206" class="Function">h</a> <a id="7294" class="Symbol">=</a> <a id="7296" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a> <a id="7323" class="Symbol">_</a>
       <a id="7332" class="Symbol">(λ</a> <a id="7335" href="BrouwerTree.Arithmetic.Properties.html#7335" class="Bound">_</a> <a id="7337" class="Symbol">→</a> <a id="7339" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="7348" class="Symbol">(λ</a> <a id="7351" href="BrouwerTree.Arithmetic.Properties.html#7351" class="Bound">_</a> <a id="7353" href="BrouwerTree.Arithmetic.Properties.html#7353" class="Bound">_</a> <a id="7355" href="BrouwerTree.Arithmetic.Properties.html#7355" class="Bound">_</a> <a id="7357" href="BrouwerTree.Arithmetic.Properties.html#7357" class="Bound">_</a> <a id="7359" class="Symbol">→</a> <a id="7361" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="7368" class="Symbol">))</a>
       <a id="7378" href="BrouwerTree.Arithmetic.Properties.html#7395" class="Function">[1]</a>
   <a id="7385" class="Keyword">where</a>
    <a id="7395" href="BrouwerTree.Arithmetic.Properties.html#7395" class="Function">[1]</a> <a id="7399" class="Symbol">:</a> <a id="7401" class="Symbol">(</a><a id="7402" href="BrouwerTree.Arithmetic.Properties.html#7402" class="Bound">f</a> <a id="7404" class="Symbol">:</a> <a id="7406" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7408" class="Symbol">→</a> <a id="7410" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7413" class="Symbol">)</a> <a id="7415" class="Symbol">(</a><a id="7416" href="BrouwerTree.Arithmetic.Properties.html#7416" class="Bound">f↑</a> <a id="7419" class="Symbol">:</a> <a id="7421" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="7432" href="BrouwerTree.Arithmetic.Properties.html#7402" class="Bound">f</a><a id="7433" class="Symbol">)</a> <a id="7435" class="Symbol">(</a><a id="7436" href="BrouwerTree.Arithmetic.Properties.html#7436" class="Bound">β</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7443" class="Symbol">)</a>
        <a id="7453" class="Symbol">→</a> <a id="7455" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7462" href="BrouwerTree.Arithmetic.Properties.html#7436" class="Bound">β</a> <a id="7464" class="Symbol">→</a> <a id="7466" class="Symbol">(</a><a id="7467" href="BrouwerTree.Arithmetic.Properties.html#7467" class="Bound">k</a> <a id="7469" class="Symbol">:</a> <a id="7471" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7472" class="Symbol">)</a> <a id="7474" class="Symbol">→</a> <a id="7476" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7482" href="BrouwerTree.Arithmetic.Properties.html#7402" class="Bound">f</a> <a id="7484" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7486" href="BrouwerTree.Arithmetic.Properties.html#7436" class="Bound">β</a> <a id="7488" class="Symbol">→</a> <a id="7490" class="Symbol">(</a><a id="7491" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7497" href="BrouwerTree.Arithmetic.Properties.html#7402" class="Bound">f</a> <a id="7499" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7501" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7503" href="BrouwerTree.Arithmetic.Properties.html#7467" class="Bound">k</a><a id="7504" class="Symbol">)</a> <a id="7506" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7508" href="BrouwerTree.Arithmetic.Properties.html#7436" class="Bound">β</a>
    <a id="7514" href="BrouwerTree.Arithmetic.Properties.html#7395" class="Function">[1]</a> <a id="7518" href="BrouwerTree.Arithmetic.Properties.html#7518" class="Bound">f</a> <a id="7520" href="BrouwerTree.Arithmetic.Properties.html#7520" class="Bound">f↑</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a> <a id="7552" class="Symbol">_</a>
                <a id="7570" class="Symbol">(λ</a> <a id="7573" href="BrouwerTree.Arithmetic.Properties.html#7573" class="Bound">_</a> <a id="7575" class="Symbol">→</a> <a id="7577" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="7586" class="Symbol">(λ</a> <a id="7589" href="BrouwerTree.Arithmetic.Properties.html#7589" class="Bound">_</a> <a id="7591" href="BrouwerTree.Arithmetic.Properties.html#7591" class="Bound">_</a> <a id="7593" class="Symbol">→</a> <a id="7595" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="7602" class="Symbol">))</a>
                <a id="7621" class="Symbol">(λ</a> <a id="7624" href="BrouwerTree.Arithmetic.Properties.html#7624" class="Bound">g</a> <a id="7626" href="BrouwerTree.Arithmetic.Properties.html#7626" class="Bound">g↑</a> <a id="7629" class="Symbol">→</a> <a id="7631" href="BrouwerTree.Arithmetic.Properties.html#6526" class="Function">cancel-finite-limit-≤-left</a> <a id="7658" href="BrouwerTree.Arithmetic.Properties.html#7518" class="Bound">f</a> <a id="7660" href="BrouwerTree.Arithmetic.Properties.html#7624" class="Bound">g</a><a id="7661" class="Symbol">)</a>

<a id="cancel-finite-limit-≤"></a><a id="7664" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="7686" class="Symbol">:</a> <a id="7688" class="Symbol">(</a><a id="7689" href="BrouwerTree.Arithmetic.Properties.html#7689" class="Bound">f</a> <a id="7691" class="Symbol">:</a> <a id="7693" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7695" class="Symbol">→</a> <a id="7697" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7700" class="Symbol">)</a> <a id="7702" class="Symbol">{</a><a id="7703" href="BrouwerTree.Arithmetic.Properties.html#7703" class="Bound">f↑</a> <a id="7706" class="Symbol">:</a> <a id="7708" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="7719" href="BrouwerTree.Arithmetic.Properties.html#7689" class="Bound">f</a><a id="7720" class="Symbol">}</a> <a id="7722" class="Symbol">(</a><a id="7723" href="BrouwerTree.Arithmetic.Properties.html#7723" class="Bound">x</a> <a id="7725" class="Symbol">:</a> <a id="7727" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7730" class="Symbol">)</a> <a id="7732" class="Symbol">(</a><a id="7733" href="BrouwerTree.Arithmetic.Properties.html#7733" class="Bound">k</a> <a id="7735" class="Symbol">:</a> <a id="7737" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7738" class="Symbol">)</a>
                      <a id="7762" class="Symbol">→</a> <a id="7764" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7770" href="BrouwerTree.Arithmetic.Properties.html#7689" class="Bound">f</a> <a id="7772" class="Symbol">{</a><a id="7773" href="BrouwerTree.Arithmetic.Properties.html#7703" class="Bound">f↑</a><a id="7775" class="Symbol">}</a> <a id="7777" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7779" href="BrouwerTree.Arithmetic.Properties.html#7723" class="Bound">x</a> <a id="7781" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7783" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7785" href="BrouwerTree.Arithmetic.Properties.html#7733" class="Bound">k</a>
                      <a id="7809" class="Symbol">→</a> <a id="7811" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7817" href="BrouwerTree.Arithmetic.Properties.html#7689" class="Bound">f</a> <a id="7819" class="Symbol">{</a><a id="7820" href="BrouwerTree.Arithmetic.Properties.html#7703" class="Bound">f↑</a><a id="7822" class="Symbol">}</a> <a id="7824" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7826" href="BrouwerTree.Arithmetic.Properties.html#7723" class="Bound">x</a>
<a id="7828" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="7850" href="BrouwerTree.Arithmetic.Properties.html#7850" class="Bound">f</a> <a id="7852" class="Symbol">{</a><a id="7853" href="BrouwerTree.Arithmetic.Properties.html#7853" class="Bound">f↑</a><a id="7855" class="Symbol">}</a> <a id="7857" href="BrouwerTree.Arithmetic.Properties.html#7857" class="Bound">x</a> <a id="7859" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7864" href="BrouwerTree.Arithmetic.Properties.html#7864" class="Bound">u</a> <a id="7866" class="Symbol">=</a> <a id="7868" href="BrouwerTree.Arithmetic.Properties.html#7864" class="Bound">u</a>
<a id="7870" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="7892" href="BrouwerTree.Arithmetic.Properties.html#7892" class="Bound">f</a> <a id="7894" class="Symbol">{</a><a id="7895" href="BrouwerTree.Arithmetic.Properties.html#7895" class="Bound">f↑</a><a id="7897" class="Symbol">}</a> <a id="7899" href="BrouwerTree.Arithmetic.Properties.html#7899" class="Bound">x</a> <a id="7901" class="Symbol">(</a><a id="7902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7906" href="BrouwerTree.Arithmetic.Properties.html#7906" class="Bound">k</a><a id="7907" class="Symbol">)</a> <a id="7909" href="BrouwerTree.Arithmetic.Properties.html#7909" class="Bound">u</a> <a id="7911" class="Symbol">=</a> <a id="7913" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="7935" href="BrouwerTree.Arithmetic.Properties.html#7892" class="Bound">f</a> <a id="7937" class="Symbol">{</a><a id="7938" href="BrouwerTree.Arithmetic.Properties.html#7895" class="Bound">f↑</a><a id="7940" class="Symbol">}</a> <a id="7942" href="BrouwerTree.Arithmetic.Properties.html#7899" class="Bound">x</a> <a id="7944" href="BrouwerTree.Arithmetic.Properties.html#7906" class="Bound">k</a> <a id="7946" class="Symbol">(</a><a id="7947" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="7960" href="BrouwerTree.Arithmetic.Properties.html#7892" class="Bound">f</a> <a id="7962" class="Symbol">(</a><a id="7963" href="BrouwerTree.Arithmetic.Properties.html#7899" class="Bound">x</a> <a id="7965" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7967" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7969" href="BrouwerTree.Arithmetic.Properties.html#7906" class="Bound">k</a><a id="7970" class="Symbol">)</a> <a id="7972" href="BrouwerTree.Arithmetic.Properties.html#7909" class="Bound">u</a><a id="7973" class="Symbol">)</a>

<a id="cancel-finite-limit-≤-↔"></a><a id="7976" href="BrouwerTree.Arithmetic.Properties.html#7976" class="Function">cancel-finite-limit-≤-↔</a> <a id="8000" class="Symbol">:</a> <a id="8002" class="Symbol">(</a><a id="8003" href="BrouwerTree.Arithmetic.Properties.html#8003" class="Bound">f</a> <a id="8005" class="Symbol">:</a> <a id="8007" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8009" class="Symbol">→</a> <a id="8011" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8014" class="Symbol">)</a> <a id="8016" class="Symbol">{</a><a id="8017" href="BrouwerTree.Arithmetic.Properties.html#8017" class="Bound">f↑</a> <a id="8020" class="Symbol">:</a> <a id="8022" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="8033" href="BrouwerTree.Arithmetic.Properties.html#8003" class="Bound">f</a><a id="8034" class="Symbol">}</a> <a id="8036" class="Symbol">(</a><a id="8037" href="BrouwerTree.Arithmetic.Properties.html#8037" class="Bound">x</a> <a id="8039" class="Symbol">:</a> <a id="8041" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8044" class="Symbol">)</a> <a id="8046" class="Symbol">(</a><a id="8047" href="BrouwerTree.Arithmetic.Properties.html#8047" class="Bound">k</a> <a id="8049" class="Symbol">:</a> <a id="8051" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8052" class="Symbol">)</a>
                        <a id="8078" class="Symbol">→</a> <a id="8080" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8086" href="BrouwerTree.Arithmetic.Properties.html#8003" class="Bound">f</a> <a id="8088" class="Symbol">{</a><a id="8089" href="BrouwerTree.Arithmetic.Properties.html#8017" class="Bound">f↑</a><a id="8091" class="Symbol">}</a> <a id="8093" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8095" href="BrouwerTree.Arithmetic.Properties.html#8037" class="Bound">x</a> <a id="8097" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8099" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8101" href="BrouwerTree.Arithmetic.Properties.html#8047" class="Bound">k</a>
                        <a id="8127" href="Iff.html#528" class="Function Operator">↔</a> <a id="8129" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8135" href="BrouwerTree.Arithmetic.Properties.html#8003" class="Bound">f</a> <a id="8137" class="Symbol">{</a><a id="8138" href="BrouwerTree.Arithmetic.Properties.html#8017" class="Bound">f↑</a><a id="8140" class="Symbol">}</a> <a id="8142" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8144" href="BrouwerTree.Arithmetic.Properties.html#8037" class="Bound">x</a>
<a id="8146" href="BrouwerTree.Arithmetic.Properties.html#7976" class="Function">cancel-finite-limit-≤-↔</a> <a id="8170" href="BrouwerTree.Arithmetic.Properties.html#8170" class="Bound">f</a> <a id="8172" href="BrouwerTree.Arithmetic.Properties.html#8172" class="Bound">x</a> <a id="8174" href="BrouwerTree.Arithmetic.Properties.html#8174" class="Bound">k</a> <a id="8176" class="Symbol">=</a>
 <a id="8179" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="8201" href="BrouwerTree.Arithmetic.Properties.html#8170" class="Bound">f</a> <a id="8203" href="BrouwerTree.Arithmetic.Properties.html#8172" class="Bound">x</a> <a id="8205" href="BrouwerTree.Arithmetic.Properties.html#8174" class="Bound">k</a> <a id="8207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="8210" class="Symbol">(λ</a> <a id="8213" href="BrouwerTree.Arithmetic.Properties.html#8213" class="Bound">l</a> <a id="8215" class="Symbol">→</a> <a id="8217" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8225" href="BrouwerTree.Arithmetic.Properties.html#8213" class="Bound">l</a> <a id="8227" class="Symbol">(</a><a id="8228" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="8236" class="Symbol">(</a><a id="8237" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="8244" class="Symbol">{</a><a id="8245" class="Argument">m</a> <a id="8247" class="Symbol">=</a> <a id="8249" href="BrouwerTree.Arithmetic.Properties.html#8174" class="Bound">k</a><a id="8250" class="Symbol">}</a> <a id="8252" href="Cubical.Data.Nat.Order.html#1124" class="Function">N.zero-≤</a><a id="8260" class="Symbol">)))</a>

<a id="cancel-finite-lim-≤"></a><a id="8265" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="8285" class="Symbol">:</a> <a id="8287" class="Symbol">(</a><a id="8288" href="BrouwerTree.Arithmetic.Properties.html#8288" class="Bound">α</a> <a id="8290" href="BrouwerTree.Arithmetic.Properties.html#8290" class="Bound">β</a> <a id="8292" class="Symbol">:</a> <a id="8294" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8297" class="Symbol">)</a> <a id="8299" class="Symbol">(</a><a id="8300" href="BrouwerTree.Arithmetic.Properties.html#8300" class="Bound">αlim</a> <a id="8305" class="Symbol">:</a> <a id="8307" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="8314" href="BrouwerTree.Arithmetic.Properties.html#8288" class="Bound">α</a><a id="8315" class="Symbol">)</a> <a id="8317" class="Symbol">(</a><a id="8318" href="BrouwerTree.Arithmetic.Properties.html#8318" class="Bound">k</a> <a id="8320" class="Symbol">:</a> <a id="8322" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8323" class="Symbol">)</a>
                     <a id="8346" class="Symbol">→</a> <a id="8348" href="BrouwerTree.Arithmetic.Properties.html#8288" class="Bound">α</a> <a id="8350" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8352" href="BrouwerTree.Arithmetic.Properties.html#8290" class="Bound">β</a> <a id="8354" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8356" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8358" href="BrouwerTree.Arithmetic.Properties.html#8318" class="Bound">k</a> <a id="8360" class="Symbol">→</a> <a id="8362" href="BrouwerTree.Arithmetic.Properties.html#8288" class="Bound">α</a> <a id="8364" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8366" href="BrouwerTree.Arithmetic.Properties.html#8290" class="Bound">β</a>
<a id="8368" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="8388" href="BrouwerTree.Arithmetic.Properties.html#8388" class="Bound">α</a> <a id="8390" href="BrouwerTree.Arithmetic.Properties.html#8390" class="Bound">β</a> <a id="8392" href="BrouwerTree.Arithmetic.Properties.html#8392" class="Bound">αlim</a> <a id="8397" href="BrouwerTree.Arithmetic.Properties.html#8397" class="Bound">k</a> <a id="8399" href="BrouwerTree.Arithmetic.Properties.html#8399" class="Bound">u</a> <a id="8401" class="Symbol">=</a> <a id="8403" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8410" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="8418" href="BrouwerTree.Arithmetic.Properties.html#8436" class="Function">[1]</a> <a id="8422" href="BrouwerTree.Arithmetic.Properties.html#8392" class="Bound">αlim</a>
 <a id="8428" class="Keyword">where</a>
  <a id="8436" href="BrouwerTree.Arithmetic.Properties.html#8436" class="Function">[1]</a> <a id="8440" class="Symbol">:</a> <a id="8442" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="8450" href="BrouwerTree.Arithmetic.Properties.html#8388" class="Bound">α</a> <a id="8452" class="Symbol">→</a> <a id="8454" href="BrouwerTree.Arithmetic.Properties.html#8388" class="Bound">α</a> <a id="8456" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8458" href="BrouwerTree.Arithmetic.Properties.html#8390" class="Bound">β</a>
  <a id="8462" href="BrouwerTree.Arithmetic.Properties.html#8436" class="Function">[1]</a> <a id="8466" class="Symbol">((</a><a id="8468" href="BrouwerTree.Arithmetic.Properties.html#8468" class="Bound">f</a> <a id="8470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8472" href="BrouwerTree.Arithmetic.Properties.html#8472" class="Bound">f↑</a><a id="8474" class="Symbol">)</a> <a id="8476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8478" href="BrouwerTree.Arithmetic.Properties.html#8478" class="Bound">p</a><a id="8479" class="Symbol">)</a> <a id="8481" class="Symbol">=</a> <a id="8483" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8489" class="Symbol">(λ</a> <a id="8492" href="BrouwerTree.Arithmetic.Properties.html#8492" class="Bound">-</a> <a id="8494" class="Symbol">→</a> <a id="8496" href="BrouwerTree.Arithmetic.Properties.html#8492" class="Bound">-</a> <a id="8498" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8500" href="BrouwerTree.Arithmetic.Properties.html#8390" class="Bound">β</a><a id="8501" class="Symbol">)</a> <a id="8503" class="Symbol">(</a><a id="8504" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8508" href="BrouwerTree.Arithmetic.Properties.html#8530" class="Function">σ</a><a id="8509" class="Symbol">)</a> <a id="8511" href="BrouwerTree.Arithmetic.Properties.html#8583" class="Function">[3]</a>
   <a id="8518" class="Keyword">where</a>
      <a id="8530" href="BrouwerTree.Arithmetic.Properties.html#8530" class="Function">σ</a> <a id="8532" class="Symbol">:</a> <a id="8534" href="BrouwerTree.Arithmetic.Properties.html#8388" class="Bound">α</a> <a id="8536" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8538" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8544" href="BrouwerTree.Arithmetic.Properties.html#8468" class="Bound">f</a> <a id="8546" class="Symbol">{</a><a id="8547" href="BrouwerTree.Arithmetic.Properties.html#8472" class="Bound">f↑</a><a id="8549" class="Symbol">}</a>
      <a id="8557" href="BrouwerTree.Arithmetic.Properties.html#8530" class="Function">σ</a> <a id="8559" class="Symbol">=</a> <a id="8561" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="8575" href="BrouwerTree.Arithmetic.Properties.html#8478" class="Bound">p</a>
      <a id="8583" href="BrouwerTree.Arithmetic.Properties.html#8583" class="Function">[3]</a> <a id="8587" class="Symbol">:</a> <a id="8589" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8595" href="BrouwerTree.Arithmetic.Properties.html#8468" class="Bound">f</a> <a id="8597" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8599" href="BrouwerTree.Arithmetic.Properties.html#8390" class="Bound">β</a>
      <a id="8607" href="BrouwerTree.Arithmetic.Properties.html#8583" class="Function">[3]</a> <a id="8611" class="Symbol">=</a> <a id="8613" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="8635" href="BrouwerTree.Arithmetic.Properties.html#8468" class="Bound">f</a> <a id="8637" href="BrouwerTree.Arithmetic.Properties.html#8390" class="Bound">β</a> <a id="8639" href="BrouwerTree.Arithmetic.Properties.html#8397" class="Bound">k</a> <a id="8641" class="Symbol">(</a><a id="8642" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="8649" class="Symbol">(λ</a> <a id="8652" href="BrouwerTree.Arithmetic.Properties.html#8652" class="Bound">x</a> <a id="8654" href="BrouwerTree.Arithmetic.Properties.html#8654" class="Bound">y</a> <a id="8656" class="Symbol">→</a> <a id="8658" href="BrouwerTree.Arithmetic.Properties.html#8652" class="Bound">x</a> <a id="8660" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8662" href="BrouwerTree.Arithmetic.Properties.html#8654" class="Bound">y</a> <a id="8664" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8666" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8668" href="BrouwerTree.Arithmetic.Properties.html#8397" class="Bound">k</a><a id="8669" class="Symbol">)</a> <a id="8671" href="BrouwerTree.Arithmetic.Properties.html#8530" class="Function">σ</a> <a id="8673" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8678" href="BrouwerTree.Arithmetic.Properties.html#8399" class="Bound">u</a><a id="8679" class="Symbol">)</a>

<a id="finite-right-cancellation"></a><a id="8682" href="BrouwerTree.Arithmetic.Properties.html#8682" class="Function">finite-right-cancellation</a> <a id="8708" class="Symbol">:</a> <a id="8710" class="Symbol">(</a><a id="8711" href="BrouwerTree.Arithmetic.Properties.html#8711" class="Bound">α</a> <a id="8713" href="BrouwerTree.Arithmetic.Properties.html#8713" class="Bound">β</a> <a id="8715" class="Symbol">:</a> <a id="8717" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8720" class="Symbol">)</a> <a id="8722" class="Symbol">(</a><a id="8723" href="BrouwerTree.Arithmetic.Properties.html#8723" class="Bound">αlim</a> <a id="8728" class="Symbol">:</a> <a id="8730" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="8737" href="BrouwerTree.Arithmetic.Properties.html#8711" class="Bound">α</a><a id="8738" class="Symbol">)</a> <a id="8740" class="Symbol">(</a><a id="8741" href="BrouwerTree.Arithmetic.Properties.html#8741" class="Bound">k</a> <a id="8743" class="Symbol">:</a> <a id="8745" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8746" class="Symbol">)</a>
                               <a id="8779" class="Symbol">→</a> <a id="8781" href="BrouwerTree.Arithmetic.Properties.html#8711" class="Bound">α</a> <a id="8783" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8785" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8787" href="BrouwerTree.Arithmetic.Properties.html#8741" class="Bound">k</a> <a id="8789" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8791" href="BrouwerTree.Arithmetic.Properties.html#8713" class="Bound">β</a> <a id="8793" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8795" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8797" href="BrouwerTree.Arithmetic.Properties.html#8741" class="Bound">k</a> <a id="8799" class="Symbol">→</a> <a id="8801" href="BrouwerTree.Arithmetic.Properties.html#8711" class="Bound">α</a> <a id="8803" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8805" href="BrouwerTree.Arithmetic.Properties.html#8713" class="Bound">β</a>
<a id="8807" href="BrouwerTree.Arithmetic.Properties.html#8682" class="Function">finite-right-cancellation</a> <a id="8833" href="BrouwerTree.Arithmetic.Properties.html#8833" class="Bound">α</a> <a id="8835" href="BrouwerTree.Arithmetic.Properties.html#8835" class="Bound">β</a> <a id="8837" href="BrouwerTree.Arithmetic.Properties.html#8837" class="Bound">αlim</a> <a id="8842" href="BrouwerTree.Arithmetic.Properties.html#8842" class="Bound">k</a> <a id="8844" href="BrouwerTree.Arithmetic.Properties.html#8844" class="Bound">p</a> <a id="8846" class="Symbol">=</a> <a id="8848" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="8868" href="BrouwerTree.Arithmetic.Properties.html#8833" class="Bound">α</a> <a id="8870" href="BrouwerTree.Arithmetic.Properties.html#8835" class="Bound">β</a> <a id="8872" href="BrouwerTree.Arithmetic.Properties.html#8837" class="Bound">αlim</a> <a id="8877" href="BrouwerTree.Arithmetic.Properties.html#8842" class="Bound">k</a> <a id="8879" class="Symbol">(</a><a id="8880" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8888" class="Symbol">(</a><a id="8889" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="8903" class="Symbol">(</a><a id="8904" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8906" href="BrouwerTree.Arithmetic.Properties.html#8842" class="Bound">k</a><a id="8907" class="Symbol">))</a> <a id="8910" href="BrouwerTree.Arithmetic.Properties.html#8844" class="Bound">p</a><a id="8911" class="Symbol">)</a>

<a id="≤-offset-by-ι"></a><a id="8914" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="8928" class="Symbol">:</a> <a id="8930" class="Symbol">(</a><a id="8931" href="BrouwerTree.Arithmetic.Properties.html#8931" class="Bound">f</a> <a id="8933" class="Symbol">:</a> <a id="8935" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8937" class="Symbol">→</a> <a id="8939" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8942" class="Symbol">)</a> <a id="8944" class="Symbol">{</a><a id="8945" href="BrouwerTree.Arithmetic.Properties.html#8945" class="Bound">f↑</a> <a id="8948" class="Symbol">:</a> <a id="8950" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="8961" href="BrouwerTree.Arithmetic.Properties.html#8931" class="Bound">f</a><a id="8962" class="Symbol">}</a> <a id="8964" class="Symbol">(</a><a id="8965" href="BrouwerTree.Arithmetic.Properties.html#8965" class="Bound">x</a> <a id="8967" class="Symbol">:</a> <a id="8969" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8972" class="Symbol">)</a> <a id="8974" class="Symbol">{</a><a id="8975" href="BrouwerTree.Arithmetic.Properties.html#8975" class="Bound">n</a> <a id="8977" href="BrouwerTree.Arithmetic.Properties.html#8977" class="Bound">k</a> <a id="8979" class="Symbol">:</a> <a id="8981" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8982" class="Symbol">}</a>
              <a id="8998" class="Symbol">→</a> <a id="9000" href="BrouwerTree.Arithmetic.Properties.html#8965" class="Bound">x</a> <a id="9002" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9004" href="BrouwerTree.Arithmetic.Properties.html#8931" class="Bound">f</a> <a id="9006" href="BrouwerTree.Arithmetic.Properties.html#8975" class="Bound">n</a>
              <a id="9022" class="Symbol">→</a> <a id="9024" href="BrouwerTree.Arithmetic.Properties.html#8965" class="Bound">x</a> <a id="9026" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9028" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9030" href="BrouwerTree.Arithmetic.Properties.html#8977" class="Bound">k</a> <a id="9032" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9034" href="BrouwerTree.Arithmetic.Properties.html#8931" class="Bound">f</a> <a id="9036" class="Symbol">(</a><a id="9037" href="BrouwerTree.Arithmetic.Properties.html#8975" class="Bound">n</a> <a id="9039" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="9042" href="BrouwerTree.Arithmetic.Properties.html#8977" class="Bound">k</a><a id="9043" class="Symbol">)</a>
<a id="9045" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="9059" href="BrouwerTree.Arithmetic.Properties.html#9059" class="Bound">f</a> <a id="9061" class="Symbol">{</a><a id="9062" href="BrouwerTree.Arithmetic.Properties.html#9062" class="Bound">f↑</a><a id="9064" class="Symbol">}</a> <a id="9066" href="BrouwerTree.Arithmetic.Properties.html#9066" class="Bound">x</a> <a id="9068" class="Symbol">{</a><a id="9069" href="BrouwerTree.Arithmetic.Properties.html#9069" class="Bound">n</a><a id="9070" class="Symbol">}</a> <a id="9072" class="Symbol">{</a><a id="9073" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9077" class="Symbol">}</a> <a id="9079" href="BrouwerTree.Arithmetic.Properties.html#9079" class="Bound">l</a> <a id="9081" class="Symbol">=</a> <a id="9083" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9089" class="Symbol">(λ</a> <a id="9092" href="BrouwerTree.Arithmetic.Properties.html#9092" class="Bound">-</a> <a id="9094" class="Symbol">→</a> <a id="9096" href="BrouwerTree.Arithmetic.Properties.html#9066" class="Bound">x</a> <a id="9098" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9100" href="BrouwerTree.Arithmetic.Properties.html#9059" class="Bound">f</a> <a id="9102" href="BrouwerTree.Arithmetic.Properties.html#9092" class="Bound">-</a><a id="9103" class="Symbol">)</a> <a id="9105" class="Symbol">(</a><a id="9106" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9110" class="Symbol">(</a><a id="9111" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="9118" href="BrouwerTree.Arithmetic.Properties.html#9069" class="Bound">n</a><a id="9119" class="Symbol">))</a> <a id="9122" href="BrouwerTree.Arithmetic.Properties.html#9079" class="Bound">l</a>
<a id="9124" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="9138" href="BrouwerTree.Arithmetic.Properties.html#9138" class="Bound">f</a> <a id="9140" class="Symbol">{</a><a id="9141" href="BrouwerTree.Arithmetic.Properties.html#9141" class="Bound">f↑</a><a id="9143" class="Symbol">}</a> <a id="9145" href="BrouwerTree.Arithmetic.Properties.html#9145" class="Bound">x</a> <a id="9147" class="Symbol">{</a><a id="9148" href="BrouwerTree.Arithmetic.Properties.html#9148" class="Bound">n</a><a id="9149" class="Symbol">}</a> <a id="9151" class="Symbol">{</a><a id="9152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9156" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9157" class="Symbol">}</a> <a id="9159" href="BrouwerTree.Arithmetic.Properties.html#9159" class="Bound">l</a> <a id="9161" class="Symbol">=</a> <a id="9163" href="BrouwerTree.Arithmetic.Properties.html#9328" class="Function">[3]</a>
 <a id="9168" class="Keyword">where</a>
  <a id="9176" href="BrouwerTree.Arithmetic.Properties.html#9176" class="Function">[1]</a> <a id="9180" class="Symbol">:</a> <a id="9182" href="BrouwerTree.Arithmetic.Properties.html#9145" class="Bound">x</a> <a id="9184" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9186" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9188" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a> <a id="9190" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9192" href="BrouwerTree.Arithmetic.Properties.html#9138" class="Bound">f</a> <a id="9194" class="Symbol">(</a><a id="9195" href="BrouwerTree.Arithmetic.Properties.html#9148" class="Bound">n</a> <a id="9197" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="9200" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9201" class="Symbol">)</a>
  <a id="9205" href="BrouwerTree.Arithmetic.Properties.html#9176" class="Function">[1]</a> <a id="9209" class="Symbol">=</a> <a id="9211" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="9225" href="BrouwerTree.Arithmetic.Properties.html#9138" class="Bound">f</a> <a id="9227" class="Symbol">{</a><a id="9228" href="BrouwerTree.Arithmetic.Properties.html#9141" class="Bound">f↑</a><a id="9230" class="Symbol">}</a> <a id="9232" href="BrouwerTree.Arithmetic.Properties.html#9145" class="Bound">x</a> <a id="9234" href="BrouwerTree.Arithmetic.Properties.html#9159" class="Bound">l</a>
  <a id="9238" href="BrouwerTree.Arithmetic.Properties.html#9238" class="Function">[2]</a> <a id="9242" class="Symbol">:</a> <a id="9244" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9249" class="Symbol">(</a><a id="9250" href="BrouwerTree.Arithmetic.Properties.html#9145" class="Bound">x</a> <a id="9252" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9254" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9256" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9257" class="Symbol">)</a> <a id="9259" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9261" href="BrouwerTree.Arithmetic.Properties.html#9138" class="Bound">f</a> <a id="9263" class="Symbol">(</a><a id="9264" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9268" class="Symbol">(</a><a id="9269" href="BrouwerTree.Arithmetic.Properties.html#9148" class="Bound">n</a> <a id="9271" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="9274" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9275" class="Symbol">))</a>
  <a id="9280" href="BrouwerTree.Arithmetic.Properties.html#9238" class="Function">[2]</a> <a id="9284" class="Symbol">=</a> <a id="9286" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9294" class="Symbol">(</a><a id="9295" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="9307" href="BrouwerTree.Arithmetic.Properties.html#9176" class="Function">[1]</a><a id="9310" class="Symbol">)</a> <a id="9312" class="Symbol">(</a><a id="9313" href="BrouwerTree.Arithmetic.Properties.html#9141" class="Bound">f↑</a> <a id="9316" class="Symbol">(</a><a id="9317" href="BrouwerTree.Arithmetic.Properties.html#9148" class="Bound">n</a> <a id="9319" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="9322" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9323" class="Symbol">))</a>
  <a id="9328" href="BrouwerTree.Arithmetic.Properties.html#9328" class="Function">[3]</a> <a id="9332" class="Symbol">:</a> <a id="9334" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9339" class="Symbol">(</a><a id="9340" href="BrouwerTree.Arithmetic.Properties.html#9145" class="Bound">x</a> <a id="9342" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9344" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9346" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9347" class="Symbol">)</a> <a id="9349" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9351" href="BrouwerTree.Arithmetic.Properties.html#9138" class="Bound">f</a> <a id="9353" class="Symbol">(</a><a id="9354" href="BrouwerTree.Arithmetic.Properties.html#9148" class="Bound">n</a> <a id="9356" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="9359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9363" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9364" class="Symbol">)</a>
  <a id="9368" href="BrouwerTree.Arithmetic.Properties.html#9328" class="Function">[3]</a> <a id="9372" class="Symbol">=</a> <a id="9374" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9380" class="Symbol">(λ</a> <a id="9383" href="BrouwerTree.Arithmetic.Properties.html#9383" class="Bound">-</a> <a id="9385" class="Symbol">→</a> <a id="9387" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9392" class="Symbol">(</a><a id="9393" href="BrouwerTree.Arithmetic.Properties.html#9145" class="Bound">x</a> <a id="9395" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9397" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9399" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9400" class="Symbol">)</a> <a id="9402" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9404" href="BrouwerTree.Arithmetic.Properties.html#9383" class="Bound">-</a><a id="9405" class="Symbol">)</a> <a id="9407" class="Symbol">(</a><a id="9408" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9413" href="BrouwerTree.Arithmetic.Properties.html#9138" class="Bound">f</a> <a id="9415" class="Symbol">(</a><a id="9416" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9420" class="Symbol">(</a><a id="9421" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="9427" href="BrouwerTree.Arithmetic.Properties.html#9148" class="Bound">n</a> <a id="9429" href="BrouwerTree.Arithmetic.Properties.html#9156" class="Bound">k</a><a id="9430" class="Symbol">)))</a> <a id="9434" href="BrouwerTree.Arithmetic.Properties.html#9238" class="Function">[2]</a>



<a id="·-assoc"></a><a id="9441" href="BrouwerTree.Arithmetic.Properties.html#9441" class="Function">·-assoc</a> <a id="9449" class="Symbol">:</a> <a id="9451" class="Symbol">∀</a> <a id="9453" class="Symbol">{</a><a id="9454" href="BrouwerTree.Arithmetic.Properties.html#9454" class="Bound">a</a> <a id="9456" href="BrouwerTree.Arithmetic.Properties.html#9456" class="Bound">b</a><a id="9457" class="Symbol">}</a> <a id="9459" href="BrouwerTree.Arithmetic.Properties.html#9459" class="Bound">c</a> <a id="9461" class="Symbol">→</a> <a id="9463" href="BrouwerTree.Arithmetic.Properties.html#9454" class="Bound">a</a> <a id="9465" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9467" class="Symbol">(</a><a id="9468" href="BrouwerTree.Arithmetic.Properties.html#9456" class="Bound">b</a> <a id="9470" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9472" href="BrouwerTree.Arithmetic.Properties.html#9459" class="Bound">c</a><a id="9473" class="Symbol">)</a> <a id="9475" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9477" class="Symbol">(</a><a id="9478" href="BrouwerTree.Arithmetic.Properties.html#9454" class="Bound">a</a> <a id="9480" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9482" href="BrouwerTree.Arithmetic.Properties.html#9456" class="Bound">b</a><a id="9483" class="Symbol">)</a> <a id="9485" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9487" href="BrouwerTree.Arithmetic.Properties.html#9459" class="Bound">c</a>
<a id="9489" href="BrouwerTree.Arithmetic.Properties.html#9441" class="Function">·-assoc</a> <a id="9497" class="Symbol">{</a><a id="9498" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a><a id="9499" class="Symbol">}</a> <a id="9501" class="Symbol">{</a><a id="9502" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="9503" class="Symbol">}</a> <a id="9505" class="Symbol">=</a>
  <a id="9509" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="9517" class="Symbol">(λ</a> <a id="9520" href="BrouwerTree.Arithmetic.Properties.html#9520" class="Bound">c</a> <a id="9522" class="Symbol">→</a> <a id="9524" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9526" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9528" class="Symbol">(</a><a id="9529" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a> <a id="9531" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9533" href="BrouwerTree.Arithmetic.Properties.html#9520" class="Bound">c</a><a id="9534" class="Symbol">)</a> <a id="9536" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9538" class="Symbol">(</a><a id="9539" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9541" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9543" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="9544" class="Symbol">)</a> <a id="9546" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9548" href="BrouwerTree.Arithmetic.Properties.html#9520" class="Bound">c</a><a id="9549" class="Symbol">)</a>
          <a id="9561" class="Symbol">(λ</a> <a id="9564" href="BrouwerTree.Arithmetic.Properties.html#9564" class="Bound">c</a> <a id="9566" class="Symbol">→</a> <a id="9568" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="9579" class="Symbol">_</a> <a id="9581" class="Symbol">_)</a>
          <a id="9594" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="9609" class="Symbol">(λ</a> <a id="9612" class="Symbol">{</a><a id="9613" href="BrouwerTree.Arithmetic.Properties.html#9613" class="Bound">a&#39;</a><a id="9615" class="Symbol">}</a> <a id="9617" href="BrouwerTree.Arithmetic.Properties.html#9617" class="Bound">ih</a> <a id="9620" class="Symbol">→</a> <a id="9622" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9626" class="Symbol">(</a><a id="9627" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="9646" class="Symbol">{</a><a id="9647" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a><a id="9648" class="Symbol">}</a> <a id="9650" class="Symbol">{</a><a id="9651" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a> <a id="9653" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9655" href="BrouwerTree.Arithmetic.Properties.html#9613" class="Bound">a&#39;</a><a id="9657" class="Symbol">}</a> <a id="9659" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="9660" class="Symbol">)</a> <a id="9662" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9664" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9669" class="Symbol">(λ</a> <a id="9672" href="BrouwerTree.Arithmetic.Properties.html#9672" class="Bound">z</a> <a id="9674" class="Symbol">→</a> <a id="9676" href="BrouwerTree.Arithmetic.Properties.html#9672" class="Bound">z</a> <a id="9678" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9680" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9682" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9684" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="9685" class="Symbol">)</a> <a id="9687" href="BrouwerTree.Arithmetic.Properties.html#9617" class="Bound">ih</a><a id="9689" class="Symbol">)</a>
          <a id="9701" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a>
 <a id="9712" class="Keyword">where</a>
  <a id="9720" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="9730" class="Symbol">:</a> <a id="9732" class="Symbol">∀</a> <a id="9734" class="Symbol">{</a><a id="9735" href="BrouwerTree.Arithmetic.Properties.html#9735" class="Bound">f</a><a id="9736" class="Symbol">}</a> <a id="9738" class="Symbol">{</a><a id="9739" href="BrouwerTree.Arithmetic.Properties.html#9739" class="Bound">f↑</a><a id="9741" class="Symbol">}</a> <a id="9743" class="Symbol">→</a> <a id="9745" class="Symbol">(∀</a> <a id="9748" href="BrouwerTree.Arithmetic.Properties.html#9748" class="Bound">k</a> <a id="9750" class="Symbol">→</a> <a id="9752" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9754" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9756" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a> <a id="9758" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9760" href="BrouwerTree.Arithmetic.Properties.html#9735" class="Bound">f</a> <a id="9762" href="BrouwerTree.Arithmetic.Properties.html#9748" class="Bound">k</a> <a id="9764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9766" class="Symbol">(</a><a id="9767" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9769" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9771" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="9772" class="Symbol">)</a> <a id="9774" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9776" href="BrouwerTree.Arithmetic.Properties.html#9735" class="Bound">f</a> <a id="9778" href="BrouwerTree.Arithmetic.Properties.html#9748" class="Bound">k</a><a id="9779" class="Symbol">)</a> <a id="9781" class="Symbol">→</a>
                <a id="9799" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9801" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9803" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a> <a id="9805" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9807" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9813" href="BrouwerTree.Arithmetic.Properties.html#9735" class="Bound">f</a> <a id="9815" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9817" class="Symbol">(</a><a id="9818" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9820" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9822" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="9823" class="Symbol">)</a> <a id="9825" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9827" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9833" href="BrouwerTree.Arithmetic.Properties.html#9735" class="Bound">f</a> <a id="9835" class="Symbol">{</a><a id="9836" href="BrouwerTree.Arithmetic.Properties.html#9739" class="Bound">f↑</a><a id="9838" class="Symbol">}</a>
  <a id="9842" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="9852" class="Symbol">{</a><a id="9853" href="BrouwerTree.Arithmetic.Properties.html#9853" class="Bound">f</a><a id="9854" class="Symbol">}</a> <a id="9856" class="Symbol">{</a><a id="9857" href="BrouwerTree.Arithmetic.Properties.html#9857" class="Bound">f↑</a><a id="9859" class="Symbol">}</a> <a id="9861" href="BrouwerTree.Arithmetic.Properties.html#9861" class="Bound">ih</a> <a id="9864" class="Keyword">with</a> <a id="9869" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="9877" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a> <a id="9879" class="Symbol">|</a> <a id="9881" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="9889" class="Symbol">(</a><a id="9890" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="9892" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9894" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="9895" class="Symbol">)</a>
  <a id="9899" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="9909" class="Symbol">{</a><a id="9910" href="BrouwerTree.Arithmetic.Properties.html#9910" class="Bound">f</a><a id="9911" class="Symbol">}</a> <a id="9913" class="Symbol">{</a><a id="9914" href="BrouwerTree.Arithmetic.Properties.html#9914" class="Bound">f↑</a><a id="9916" class="Symbol">}</a> <a id="9918" href="BrouwerTree.Arithmetic.Properties.html#9918" class="Bound">ih</a> <a id="9921" class="Symbol">|</a> <a id="9923" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9927" href="BrouwerTree.Arithmetic.Properties.html#9927" class="Bound">b≡zero</a> <a id="9934" class="Symbol">|</a> <a id="9936" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9940" href="BrouwerTree.Arithmetic.Properties.html#9940" class="Bound">ab≡zero</a> <a id="9948" class="Symbol">=</a> <a id="9950" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9957" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="9967" class="Symbol">{</a><a id="9968" href="BrouwerTree.Arithmetic.Properties.html#9968" class="Bound">f</a><a id="9969" class="Symbol">}</a> <a id="9971" class="Symbol">{</a><a id="9972" href="BrouwerTree.Arithmetic.Properties.html#9972" class="Bound">f↑</a><a id="9974" class="Symbol">}</a> <a id="9976" href="BrouwerTree.Arithmetic.Properties.html#9976" class="Bound">ih</a> <a id="9979" class="Symbol">|</a> <a id="9981" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9985" href="BrouwerTree.Arithmetic.Properties.html#9985" class="Bound">b≡zero</a> <a id="9992" class="Symbol">|</a> <a id="9994" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="9998" href="BrouwerTree.Arithmetic.Properties.html#9998" class="Bound">ab≢zero</a> <a id="10006" class="Symbol">=</a>
      <a id="10014" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10020" class="Symbol">(</a><a id="10021" href="BrouwerTree.Arithmetic.Properties.html#9998" class="Bound">ab≢zero</a> <a id="10029" class="Symbol">(</a><a id="10030" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10036" class="Symbol">(λ</a> <a id="10039" href="BrouwerTree.Arithmetic.Properties.html#10039" class="Bound">z</a> <a id="10041" class="Symbol">→</a> <a id="10043" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="10045" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10047" href="BrouwerTree.Arithmetic.Properties.html#10039" class="Bound">z</a> <a id="10049" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10051" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="10055" class="Symbol">)</a> <a id="10057" class="Symbol">(</a><a id="10058" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10062" href="BrouwerTree.Arithmetic.Properties.html#9985" class="Bound">b≡zero</a><a id="10068" class="Symbol">)</a> <a id="10070" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10074" class="Symbol">))</a>
  <a id="10079" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="10089" class="Symbol">{</a><a id="10090" href="BrouwerTree.Arithmetic.Properties.html#10090" class="Bound">f</a><a id="10091" class="Symbol">}</a> <a id="10093" class="Symbol">{</a><a id="10094" href="BrouwerTree.Arithmetic.Properties.html#10094" class="Bound">f↑</a><a id="10096" class="Symbol">}</a> <a id="10098" href="BrouwerTree.Arithmetic.Properties.html#10098" class="Bound">ih</a> <a id="10101" class="Symbol">|</a> <a id="10103" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10107" href="BrouwerTree.Arithmetic.Properties.html#10107" class="Bound">b≢zero</a> <a id="10114" class="Symbol">|</a> <a id="10116" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10120" href="BrouwerTree.Arithmetic.Properties.html#10120" class="Bound">ab≡zero</a> <a id="10128" class="Keyword">with</a> <a id="10133" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="10141" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a>
  <a id="10145" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="10155" class="Symbol">{</a><a id="10156" href="BrouwerTree.Arithmetic.Properties.html#10156" class="Bound">f</a><a id="10157" class="Symbol">}</a> <a id="10159" class="Symbol">{</a><a id="10160" href="BrouwerTree.Arithmetic.Properties.html#10160" class="Bound">f↑</a><a id="10162" class="Symbol">}</a> <a id="10164" href="BrouwerTree.Arithmetic.Properties.html#10164" class="Bound">ih</a> <a id="10167" class="Symbol">|</a> <a id="10169" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10173" href="BrouwerTree.Arithmetic.Properties.html#10173" class="Bound">b≢zero</a> <a id="10180" class="Symbol">|</a> <a id="10182" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10186" href="BrouwerTree.Arithmetic.Properties.html#10186" class="Bound">ab≡zero</a> <a id="10194" class="Symbol">|</a> <a id="10196" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10200" href="BrouwerTree.Arithmetic.Properties.html#10200" class="Bound">a≡zero</a> <a id="10207" class="Symbol">=</a> <a id="10209" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10216" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="10226" class="Symbol">{</a><a id="10227" href="BrouwerTree.Arithmetic.Properties.html#10227" class="Bound">f</a><a id="10228" class="Symbol">}</a> <a id="10230" class="Symbol">{</a><a id="10231" href="BrouwerTree.Arithmetic.Properties.html#10231" class="Bound">f↑</a><a id="10233" class="Symbol">}</a> <a id="10235" href="BrouwerTree.Arithmetic.Properties.html#10235" class="Bound">ih</a> <a id="10238" class="Symbol">|</a> <a id="10240" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10244" href="BrouwerTree.Arithmetic.Properties.html#10244" class="Bound">b≢zero</a> <a id="10251" class="Symbol">|</a> <a id="10253" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10257" href="BrouwerTree.Arithmetic.Properties.html#10257" class="Bound">ab≡zero</a> <a id="10265" class="Symbol">|</a> <a id="10267" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10271" href="BrouwerTree.Arithmetic.Properties.html#10271" class="Bound">a≢zero</a> <a id="10278" class="Symbol">=</a>
      <a id="10286" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10292" class="Symbol">(</a><a id="10293" href="BrouwerTree.Arithmetic.html#7562" class="Function">·-no-zero-divisors</a> <a id="10312" href="BrouwerTree.Arithmetic.Properties.html#10271" class="Bound">a≢zero</a> <a id="10319" href="BrouwerTree.Arithmetic.Properties.html#10244" class="Bound">b≢zero</a> <a id="10326" href="BrouwerTree.Arithmetic.Properties.html#10257" class="Bound">ab≡zero</a><a id="10333" class="Symbol">)</a>
  <a id="10337" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="10347" class="Symbol">{</a><a id="10348" href="BrouwerTree.Arithmetic.Properties.html#10348" class="Bound">f</a><a id="10349" class="Symbol">}</a> <a id="10351" class="Symbol">{</a><a id="10352" href="BrouwerTree.Arithmetic.Properties.html#10352" class="Bound">f↑</a><a id="10354" class="Symbol">}</a> <a id="10356" href="BrouwerTree.Arithmetic.Properties.html#10356" class="Bound">ih</a> <a id="10359" class="Symbol">|</a> <a id="10361" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10365" href="BrouwerTree.Arithmetic.Properties.html#10365" class="Bound">b≢zero</a> <a id="10372" class="Symbol">|</a> <a id="10374" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10378" href="BrouwerTree.Arithmetic.Properties.html#10378" class="Bound">ab≢zero</a> <a id="10386" class="Keyword">with</a> <a id="10391" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="10399" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a>
  <a id="10403" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="10413" class="Symbol">{</a><a id="10414" href="BrouwerTree.Arithmetic.Properties.html#10414" class="Bound">f</a><a id="10415" class="Symbol">}</a> <a id="10417" class="Symbol">{</a><a id="10418" href="BrouwerTree.Arithmetic.Properties.html#10418" class="Bound">f↑</a><a id="10420" class="Symbol">}</a> <a id="10422" href="BrouwerTree.Arithmetic.Properties.html#10422" class="Bound">ih</a> <a id="10425" class="Symbol">|</a> <a id="10427" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10431" href="BrouwerTree.Arithmetic.Properties.html#10431" class="Bound">b≢zero</a> <a id="10438" class="Symbol">|</a> <a id="10440" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10444" href="BrouwerTree.Arithmetic.Properties.html#10444" class="Bound">ab≢zero</a> <a id="10452" class="Symbol">|</a> <a id="10454" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10458" href="BrouwerTree.Arithmetic.Properties.html#10458" class="Bound">a≡zero</a> <a id="10465" class="Symbol">=</a>
      <a id="10473" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10479" class="Symbol">(</a><a id="10480" href="BrouwerTree.Arithmetic.Properties.html#10444" class="Bound">ab≢zero</a> <a id="10488" class="Symbol">(</a><a id="10489" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10495" class="Symbol">(λ</a> <a id="10498" href="BrouwerTree.Arithmetic.Properties.html#10498" class="Bound">z</a> <a id="10500" class="Symbol">→</a> <a id="10502" href="BrouwerTree.Arithmetic.Properties.html#10498" class="Bound">z</a> <a id="10504" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10506" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a> <a id="10508" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10510" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="10514" class="Symbol">)</a> <a id="10516" class="Symbol">(</a><a id="10517" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10521" href="BrouwerTree.Arithmetic.Properties.html#10458" class="Bound">a≡zero</a><a id="10527" class="Symbol">)</a> <a id="10529" class="Symbol">(</a><a id="10530" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="10542" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="10543" class="Symbol">)))</a>
  <a id="10549" href="BrouwerTree.Arithmetic.Properties.html#9720" class="Function">limitCase</a> <a id="10559" class="Symbol">{</a><a id="10560" href="BrouwerTree.Arithmetic.Properties.html#10560" class="Bound">f</a><a id="10561" class="Symbol">}</a> <a id="10563" class="Symbol">{</a><a id="10564" href="BrouwerTree.Arithmetic.Properties.html#10564" class="Bound">f↑</a><a id="10566" class="Symbol">}</a> <a id="10568" href="BrouwerTree.Arithmetic.Properties.html#10568" class="Bound">ih</a> <a id="10571" class="Symbol">|</a> <a id="10573" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10577" href="BrouwerTree.Arithmetic.Properties.html#10577" class="Bound">b≢zero</a> <a id="10584" class="Symbol">|</a> <a id="10586" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10590" href="BrouwerTree.Arithmetic.Properties.html#10590" class="Bound">ab≢zero</a> <a id="10598" class="Symbol">|</a> <a id="10600" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="10604" href="BrouwerTree.Arithmetic.Properties.html#10604" class="Bound">a≢zero</a> <a id="10611" class="Symbol">=</a>
      <a id="10619" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10625" class="Symbol">(λ</a> <a id="10628" href="BrouwerTree.Arithmetic.Properties.html#10628" class="Bound">n</a> <a id="10630" class="Symbol">→</a> <a id="10632" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="10634" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10636" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a> <a id="10638" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10640" href="BrouwerTree.Arithmetic.Properties.html#10560" class="Bound">f</a> <a id="10642" href="BrouwerTree.Arithmetic.Properties.html#10628" class="Bound">n</a><a id="10643" class="Symbol">)</a> <a id="10645" class="Symbol">(λ</a> <a id="10648" href="BrouwerTree.Arithmetic.Properties.html#10648" class="Bound">n</a> <a id="10650" class="Symbol">→</a> <a id="10652" class="Symbol">(</a><a id="10653" href="BrouwerTree.Arithmetic.Properties.html#9498" class="Bound">a</a> <a id="10655" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10657" href="BrouwerTree.Arithmetic.Properties.html#9502" class="Bound">b</a><a id="10658" class="Symbol">)</a> <a id="10660" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10662" href="BrouwerTree.Arithmetic.Properties.html#10560" class="Bound">f</a> <a id="10664" href="BrouwerTree.Arithmetic.Properties.html#10648" class="Bound">n</a><a id="10665" class="Symbol">)</a>
            <a id="10679" class="Symbol">((λ</a> <a id="10683" href="BrouwerTree.Arithmetic.Properties.html#10683" class="Bound">k</a> <a id="10685" class="Symbol">→</a> <a id="10687" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10689" href="BrouwerTree.Arithmetic.Properties.html#10683" class="Bound">k</a> <a id="10691" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10693" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="10702" class="Symbol">(</a><a id="10703" href="BrouwerTree.Arithmetic.Properties.html#10568" class="Bound">ih</a> <a id="10706" href="BrouwerTree.Arithmetic.Properties.html#10683" class="Bound">k</a><a id="10707" class="Symbol">)</a> <a id="10709" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="10710" class="Symbol">)</a> <a id="10712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10714" class="Symbol">λ</a> <a id="10716" href="BrouwerTree.Arithmetic.Properties.html#10716" class="Bound">k</a> <a id="10718" class="Symbol">→</a> <a id="10720" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10722" href="BrouwerTree.Arithmetic.Properties.html#10716" class="Bound">k</a> <a id="10724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10726" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="10735" class="Symbol">(</a><a id="10736" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10740" class="Symbol">(</a><a id="10741" href="BrouwerTree.Arithmetic.Properties.html#10568" class="Bound">ih</a> <a id="10744" href="BrouwerTree.Arithmetic.Properties.html#10716" class="Bound">k</a><a id="10745" class="Symbol">))</a> <a id="10748" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="10749" class="Symbol">)</a>

<a id="exp-homomorphism"></a><a id="10752" href="BrouwerTree.Arithmetic.Properties.html#10752" class="Function">exp-homomorphism</a> <a id="10769" class="Symbol">:</a> <a id="10771" class="Symbol">∀</a> <a id="10773" class="Symbol">{</a><a id="10774" href="BrouwerTree.Arithmetic.Properties.html#10774" class="Bound">a</a> <a id="10776" href="BrouwerTree.Arithmetic.Properties.html#10776" class="Bound">b</a> <a id="10778" href="BrouwerTree.Arithmetic.Properties.html#10778" class="Bound">c</a><a id="10779" class="Symbol">}</a> <a id="10781" class="Symbol">→</a> <a id="10783" href="BrouwerTree.Arithmetic.Properties.html#10774" class="Bound">a</a> <a id="10785" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10787" class="Symbol">(</a><a id="10788" href="BrouwerTree.Arithmetic.Properties.html#10776" class="Bound">b</a> <a id="10790" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10792" href="BrouwerTree.Arithmetic.Properties.html#10778" class="Bound">c</a><a id="10793" class="Symbol">)</a> <a id="10795" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10797" href="BrouwerTree.Arithmetic.Properties.html#10774" class="Bound">a</a> <a id="10799" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10801" href="BrouwerTree.Arithmetic.Properties.html#10776" class="Bound">b</a> <a id="10803" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10805" href="BrouwerTree.Arithmetic.Properties.html#10774" class="Bound">a</a> <a id="10807" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10809" href="BrouwerTree.Arithmetic.Properties.html#10778" class="Bound">c</a>
<a id="10811" href="BrouwerTree.Arithmetic.Properties.html#10752" class="Function">exp-homomorphism</a> <a id="10828" class="Symbol">{</a><a id="10829" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a><a id="10830" class="Symbol">}</a> <a id="10832" class="Symbol">{</a><a id="10833" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a><a id="10834" class="Symbol">}</a> <a id="10836" class="Symbol">{</a><a id="10837" href="BrouwerTree.Arithmetic.Properties.html#10837" class="Bound">c</a><a id="10838" class="Symbol">}</a> <a id="10840" class="Symbol">=</a>
  <a id="10844" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="10852" class="Symbol">(λ</a> <a id="10855" href="BrouwerTree.Arithmetic.Properties.html#10855" class="Bound">c</a> <a id="10857" class="Symbol">→</a> <a id="10859" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="10861" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10863" class="Symbol">(</a><a id="10864" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="10866" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10868" href="BrouwerTree.Arithmetic.Properties.html#10855" class="Bound">c</a><a id="10869" class="Symbol">)</a> <a id="10871" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10873" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="10875" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10877" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="10879" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10881" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="10883" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10885" href="BrouwerTree.Arithmetic.Properties.html#10855" class="Bound">c</a><a id="10886" class="Symbol">)</a>
          <a id="10898" class="Symbol">(λ</a> <a id="10901" href="BrouwerTree.Arithmetic.Properties.html#10901" class="Bound">c</a> <a id="10903" class="Symbol">→</a> <a id="10905" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="10916" class="Symbol">_</a> <a id="10918" class="Symbol">_)</a>
          <a id="10931" class="Symbol">(</a><a id="10932" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10936" class="Symbol">(</a><a id="10937" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="10946" class="Symbol">(</a><a id="10947" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="10949" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10951" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a><a id="10952" class="Symbol">)))</a>
          <a id="10966" class="Symbol">(λ</a> <a id="10969" class="Symbol">{</a><a id="10970" href="BrouwerTree.Arithmetic.Properties.html#10970" class="Bound">a&#39;</a><a id="10972" class="Symbol">}</a> <a id="10974" href="BrouwerTree.Arithmetic.Properties.html#10974" class="Bound">ih</a> <a id="10977" class="Symbol">→</a> <a id="10979" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10984" class="Symbol">(</a><a id="10985" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="10988" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a><a id="10989" class="Symbol">)</a> <a id="10991" href="BrouwerTree.Arithmetic.Properties.html#10974" class="Bound">ih</a> <a id="10994" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10996" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11000" class="Symbol">(</a><a id="11001" href="BrouwerTree.Arithmetic.Properties.html#9441" class="Function">·-assoc</a> <a id="11009" class="Symbol">{</a><a id="11010" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11012" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11014" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a><a id="11015" class="Symbol">}</a> <a id="11017" class="Symbol">{</a><a id="11018" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11020" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11022" href="BrouwerTree.Arithmetic.Properties.html#10970" class="Bound">a&#39;</a><a id="11024" class="Symbol">}</a> <a id="11026" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a><a id="11027" class="Symbol">))</a>
          <a id="11040" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a>
          <a id="11060" href="BrouwerTree.Arithmetic.Properties.html#10837" class="Bound">c</a>
 <a id="11063" class="Keyword">where</a>
  <a id="11071" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a> <a id="11081" class="Symbol">:</a> <a id="11083" class="Symbol">∀</a> <a id="11085" class="Symbol">{</a><a id="11086" href="BrouwerTree.Arithmetic.Properties.html#11086" class="Bound">f</a><a id="11087" class="Symbol">}</a> <a id="11089" class="Symbol">{</a><a id="11090" href="BrouwerTree.Arithmetic.Properties.html#11090" class="Bound">f↑</a><a id="11092" class="Symbol">}</a> <a id="11094" class="Symbol">→</a> <a id="11096" class="Symbol">(∀</a> <a id="11099" href="BrouwerTree.Arithmetic.Properties.html#11099" class="Bound">k</a> <a id="11101" class="Symbol">→</a> <a id="11103" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11105" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11107" class="Symbol">(</a><a id="11108" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="11110" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11112" href="BrouwerTree.Arithmetic.Properties.html#11086" class="Bound">f</a> <a id="11114" href="BrouwerTree.Arithmetic.Properties.html#11099" class="Bound">k</a><a id="11115" class="Symbol">)</a> <a id="11117" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11119" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11121" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11123" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="11125" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11127" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11129" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11131" href="BrouwerTree.Arithmetic.Properties.html#11086" class="Bound">f</a> <a id="11133" href="BrouwerTree.Arithmetic.Properties.html#11099" class="Bound">k</a><a id="11134" class="Symbol">)</a> <a id="11136" class="Symbol">→</a>
                <a id="11154" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11156" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11158" class="Symbol">(</a><a id="11159" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="11161" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11163" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11169" href="BrouwerTree.Arithmetic.Properties.html#11086" class="Bound">f</a> <a id="11171" class="Symbol">{</a><a id="11172" href="BrouwerTree.Arithmetic.Properties.html#11090" class="Bound">f↑</a><a id="11174" class="Symbol">})</a> <a id="11177" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11179" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11181" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11183" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="11185" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11187" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11189" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11191" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11197" href="BrouwerTree.Arithmetic.Properties.html#11086" class="Bound">f</a> <a id="11199" class="Symbol">{</a><a id="11200" href="BrouwerTree.Arithmetic.Properties.html#11090" class="Bound">f↑</a><a id="11202" class="Symbol">}</a>
  <a id="11206" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a> <a id="11216" class="Symbol">{</a><a id="11217" href="BrouwerTree.Arithmetic.Properties.html#11217" class="Bound">f</a><a id="11218" class="Symbol">}</a> <a id="11220" class="Symbol">{</a><a id="11221" href="BrouwerTree.Arithmetic.Properties.html#11221" class="Bound">f↑</a><a id="11223" class="Symbol">}</a> <a id="11225" href="BrouwerTree.Arithmetic.Properties.html#11225" class="Bound">ih</a> <a id="11228" class="Keyword">with</a> <a id="11233" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="11248" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a>
  <a id="11252" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a> <a id="11262" class="Symbol">{</a><a id="11263" href="BrouwerTree.Arithmetic.Properties.html#11263" class="Bound">f</a><a id="11264" class="Symbol">}</a> <a id="11266" class="Symbol">{</a><a id="11267" href="BrouwerTree.Arithmetic.Properties.html#11267" class="Bound">f↑</a><a id="11269" class="Symbol">}</a> <a id="11271" href="BrouwerTree.Arithmetic.Properties.html#11271" class="Bound">ih</a> <a id="11274" class="Symbol">|</a> <a id="11276" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11280" href="BrouwerTree.Arithmetic.Properties.html#11280" class="Bound">a≡zero</a> <a id="11287" class="Symbol">=</a> <a id="11289" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11296" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a> <a id="11306" class="Symbol">{</a><a id="11307" href="BrouwerTree.Arithmetic.Properties.html#11307" class="Bound">f</a><a id="11308" class="Symbol">}</a> <a id="11310" class="Symbol">{</a><a id="11311" href="BrouwerTree.Arithmetic.Properties.html#11311" class="Bound">f↑</a><a id="11313" class="Symbol">}</a> <a id="11315" href="BrouwerTree.Arithmetic.Properties.html#11315" class="Bound">ih</a> <a id="11318" class="Symbol">|</a> <a id="11320" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11324" class="Symbol">(</a><a id="11325" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11329" href="BrouwerTree.Arithmetic.Properties.html#11329" class="Bound">a≡one</a><a id="11334" class="Symbol">)</a> <a id="11336" class="Symbol">=</a> <a id="11338" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11342" class="Symbol">(</a><a id="11343" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="11352" class="Symbol">(</a><a id="11353" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11355" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11357" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a><a id="11358" class="Symbol">)</a> <a id="11360" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11362" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11367" class="Symbol">(</a><a id="11368" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^</a> <a id="11371" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a><a id="11372" class="Symbol">)</a> <a id="11374" href="BrouwerTree.Arithmetic.Properties.html#11329" class="Bound">a≡one</a> <a id="11380" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11382" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="11392" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a><a id="11393" class="Symbol">)</a>
  <a id="11397" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a> <a id="11407" class="Symbol">{</a><a id="11408" href="BrouwerTree.Arithmetic.Properties.html#11408" class="Bound">f</a><a id="11409" class="Symbol">}</a> <a id="11411" class="Symbol">{</a><a id="11412" href="BrouwerTree.Arithmetic.Properties.html#11412" class="Bound">f↑</a><a id="11414" class="Symbol">}</a> <a id="11416" href="BrouwerTree.Arithmetic.Properties.html#11416" class="Bound">ih</a> <a id="11419" class="Symbol">|</a> <a id="11421" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11425" class="Symbol">(</a><a id="11426" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11430" href="BrouwerTree.Arithmetic.Properties.html#11430" class="Bound">one&lt;a</a><a id="11435" class="Symbol">)</a> <a id="11437" class="Keyword">with</a> <a id="11442" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="11450" class="Symbol">(</a><a id="11451" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11453" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11455" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a><a id="11456" class="Symbol">)</a>
  <a id="11460" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a> <a id="11470" class="Symbol">{</a><a id="11471" href="BrouwerTree.Arithmetic.Properties.html#11471" class="Bound">f</a><a id="11472" class="Symbol">}</a> <a id="11474" class="Symbol">{</a><a id="11475" href="BrouwerTree.Arithmetic.Properties.html#11475" class="Bound">f↑</a><a id="11477" class="Symbol">}</a> <a id="11479" href="BrouwerTree.Arithmetic.Properties.html#11479" class="Bound">ih</a> <a id="11482" class="Symbol">|</a> <a id="11484" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11488" class="Symbol">(</a><a id="11489" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11493" href="BrouwerTree.Arithmetic.Properties.html#11493" class="Bound">one&lt;a</a><a id="11498" class="Symbol">)</a> <a id="11500" class="Symbol">|</a> <a id="11502" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11506" href="BrouwerTree.Arithmetic.Properties.html#11506" class="Bound">a^b≡zero</a> <a id="11515" class="Symbol">=</a>
      <a id="11523" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11529" class="Symbol">(</a><a id="11530" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="11538" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="11540" class="Symbol">(</a><a id="11541" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="11554" href="BrouwerTree.Arithmetic.Properties.html#11493" class="Bound">one&lt;a</a><a id="11559" class="Symbol">)</a> <a id="11561" class="Symbol">(</a><a id="11562" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11566" href="BrouwerTree.Arithmetic.Properties.html#11506" class="Bound">a^b≡zero</a><a id="11574" class="Symbol">))</a>
  <a id="11579" href="BrouwerTree.Arithmetic.Properties.html#11071" class="Function">limitCase</a> <a id="11589" class="Symbol">{</a><a id="11590" href="BrouwerTree.Arithmetic.Properties.html#11590" class="Bound">f</a><a id="11591" class="Symbol">}</a> <a id="11593" class="Symbol">{</a><a id="11594" href="BrouwerTree.Arithmetic.Properties.html#11594" class="Bound">f↑</a><a id="11596" class="Symbol">}</a> <a id="11598" href="BrouwerTree.Arithmetic.Properties.html#11598" class="Bound">ih</a> <a id="11601" class="Symbol">|</a> <a id="11603" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11607" class="Symbol">(</a><a id="11608" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11612" href="BrouwerTree.Arithmetic.Properties.html#11612" class="Bound">one&lt;a</a><a id="11617" class="Symbol">)</a> <a id="11619" class="Symbol">|</a> <a id="11621" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="11625" href="BrouwerTree.Arithmetic.Properties.html#11625" class="Bound">a^b≢zero</a> <a id="11634" class="Symbol">=</a>
      <a id="11642" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="11648" class="Symbol">(λ</a> <a id="11651" href="BrouwerTree.Arithmetic.Properties.html#11651" class="Bound">n</a> <a id="11653" class="Symbol">→</a> <a id="11655" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11657" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11659" class="Symbol">(</a><a id="11660" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="11662" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11664" href="BrouwerTree.Arithmetic.Properties.html#11590" class="Bound">f</a> <a id="11666" href="BrouwerTree.Arithmetic.Properties.html#11651" class="Bound">n</a><a id="11667" class="Symbol">))</a> <a id="11670" class="Symbol">(λ</a> <a id="11673" href="BrouwerTree.Arithmetic.Properties.html#11673" class="Bound">n</a> <a id="11675" class="Symbol">→</a> <a id="11677" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11679" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11681" href="BrouwerTree.Arithmetic.Properties.html#10833" class="Bound">b</a> <a id="11683" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11685" href="BrouwerTree.Arithmetic.Properties.html#10829" class="Bound">a</a> <a id="11687" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11689" href="BrouwerTree.Arithmetic.Properties.html#11590" class="Bound">f</a> <a id="11691" href="BrouwerTree.Arithmetic.Properties.html#11673" class="Bound">n</a><a id="11692" class="Symbol">)</a>
            <a id="11706" class="Symbol">((λ</a> <a id="11710" href="BrouwerTree.Arithmetic.Properties.html#11710" class="Bound">k</a> <a id="11712" class="Symbol">→</a> <a id="11714" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11716" href="BrouwerTree.Arithmetic.Properties.html#11710" class="Bound">k</a> <a id="11718" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11720" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="11729" class="Symbol">(</a><a id="11730" href="BrouwerTree.Arithmetic.Properties.html#11598" class="Bound">ih</a> <a id="11733" href="BrouwerTree.Arithmetic.Properties.html#11710" class="Bound">k</a><a id="11734" class="Symbol">)</a> <a id="11736" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="11737" class="Symbol">)</a> <a id="11739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11741" class="Symbol">λ</a> <a id="11743" href="BrouwerTree.Arithmetic.Properties.html#11743" class="Bound">k</a> <a id="11745" class="Symbol">→</a> <a id="11747" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11749" href="BrouwerTree.Arithmetic.Properties.html#11743" class="Bound">k</a> <a id="11751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11753" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="11762" class="Symbol">(</a><a id="11763" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11767" class="Symbol">(</a><a id="11768" href="BrouwerTree.Arithmetic.Properties.html#11598" class="Bound">ih</a> <a id="11771" href="BrouwerTree.Arithmetic.Properties.html#11743" class="Bound">k</a><a id="11772" class="Symbol">))</a> <a id="11775" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="11776" class="Symbol">)</a>

<a id="y·one≡y"></a><a id="11779" href="BrouwerTree.Arithmetic.Properties.html#11779" class="Function">y·one≡y</a> <a id="11787" class="Symbol">:</a> <a id="11789" class="Symbol">(</a><a id="11790" href="BrouwerTree.Arithmetic.Properties.html#11790" class="Bound">y</a> <a id="11792" class="Symbol">:</a> <a id="11794" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11797" class="Symbol">)</a> <a id="11799" class="Symbol">→</a> <a id="11801" href="BrouwerTree.Arithmetic.Properties.html#11790" class="Bound">y</a> <a id="11803" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11805" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="11809" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11811" href="BrouwerTree.Arithmetic.Properties.html#11790" class="Bound">y</a>
<a id="11813" href="BrouwerTree.Arithmetic.Properties.html#11779" class="Function">y·one≡y</a> <a id="11821" href="BrouwerTree.Arithmetic.Properties.html#11821" class="Bound">y</a> <a id="11823" class="Symbol">=</a> <a id="11825" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="11834" href="BrouwerTree.Arithmetic.Properties.html#11821" class="Bound">y</a>

<a id="one·y≡y"></a><a id="11837" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="11845" class="Symbol">:</a> <a id="11847" class="Symbol">(</a><a id="11848" href="BrouwerTree.Arithmetic.Properties.html#11848" class="Bound">y</a> <a id="11850" class="Symbol">:</a> <a id="11852" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11855" class="Symbol">)</a> <a id="11857" class="Symbol">→</a> <a id="11859" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="11863" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11865" href="BrouwerTree.Arithmetic.Properties.html#11848" class="Bound">y</a> <a id="11867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11869" href="BrouwerTree.Arithmetic.Properties.html#11848" class="Bound">y</a>
<a id="11871" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="11879" class="Symbol">=</a>
  <a id="11883" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="11891" class="Symbol">(λ</a> <a id="11894" href="BrouwerTree.Arithmetic.Properties.html#11894" class="Bound">y</a> <a id="11896" class="Symbol">→</a> <a id="11898" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="11902" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11904" href="BrouwerTree.Arithmetic.Properties.html#11894" class="Bound">y</a> <a id="11906" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11908" href="BrouwerTree.Arithmetic.Properties.html#11894" class="Bound">y</a><a id="11909" class="Symbol">)</a>
          <a id="11921" class="Symbol">(λ</a> <a id="11924" href="BrouwerTree.Arithmetic.Properties.html#11924" class="Bound">y</a> <a id="11926" class="Symbol">→</a> <a id="11928" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="11939" class="Symbol">_</a> <a id="11941" class="Symbol">_)</a>
          <a id="11954" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="11969" class="Symbol">(</a><a id="11970" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11975" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a><a id="11979" class="Symbol">)</a>
          <a id="11991" class="Symbol">(λ</a> <a id="11994" class="Symbol">{</a><a id="11995" href="BrouwerTree.Arithmetic.Properties.html#11995" class="Bound">f</a><a id="11996" class="Symbol">}</a> <a id="11998" class="Symbol">{</a><a id="11999" href="BrouwerTree.Arithmetic.Properties.html#11999" class="Bound">f↑</a><a id="12001" class="Symbol">}</a> <a id="12003" href="BrouwerTree.Arithmetic.Properties.html#12003" class="Bound">ih</a> <a id="12006" class="Symbol">→</a> <a id="12008" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="12014" class="Symbol">(λ</a> <a id="12017" href="BrouwerTree.Arithmetic.Properties.html#12017" class="Bound">n</a> <a id="12019" class="Symbol">→</a> <a id="12021" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="12025" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12027" href="BrouwerTree.Arithmetic.Properties.html#11995" class="Bound">f</a> <a id="12029" href="BrouwerTree.Arithmetic.Properties.html#12017" class="Bound">n</a><a id="12030" class="Symbol">)</a> <a id="12032" href="BrouwerTree.Arithmetic.Properties.html#11995" class="Bound">f</a>
                                 <a id="12067" class="Symbol">((λ</a> <a id="12071" href="BrouwerTree.Arithmetic.Properties.html#12071" class="Bound">k</a> <a id="12073" class="Symbol">→</a> <a id="12075" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12077" href="BrouwerTree.Arithmetic.Properties.html#12071" class="Bound">k</a> <a id="12079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12081" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="12090" class="Symbol">(</a><a id="12091" href="BrouwerTree.Arithmetic.Properties.html#12003" class="Bound">ih</a> <a id="12094" href="BrouwerTree.Arithmetic.Properties.html#12071" class="Bound">k</a><a id="12095" class="Symbol">)</a> <a id="12097" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="12098" class="Symbol">)</a> <a id="12100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                  <a id="12136" class="Symbol">(λ</a> <a id="12139" href="BrouwerTree.Arithmetic.Properties.html#12139" class="Bound">k</a> <a id="12141" class="Symbol">→</a> <a id="12143" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12145" href="BrouwerTree.Arithmetic.Properties.html#12139" class="Bound">k</a> <a id="12147" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12149" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="12158" class="Symbol">(</a><a id="12159" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12163" class="Symbol">(</a><a id="12164" href="BrouwerTree.Arithmetic.Properties.html#12003" class="Bound">ih</a> <a id="12167" href="BrouwerTree.Arithmetic.Properties.html#12139" class="Bound">k</a><a id="12168" class="Symbol">))</a> <a id="12171" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="12172" class="Symbol">)))</a>

<a id="x·2=x+x"></a><a id="12177" href="BrouwerTree.Arithmetic.Properties.html#12177" class="Function">x·2=x+x</a> <a id="12185" class="Symbol">:</a> <a id="12187" class="Symbol">(</a><a id="12188" href="BrouwerTree.Arithmetic.Properties.html#12188" class="Bound">x</a> <a id="12190" class="Symbol">:</a> <a id="12192" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12195" class="Symbol">)</a> <a id="12197" class="Symbol">→</a> <a id="12199" href="BrouwerTree.Arithmetic.Properties.html#12188" class="Bound">x</a> <a id="12201" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12203" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12205" class="Number">2</a> <a id="12207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12209" href="BrouwerTree.Arithmetic.Properties.html#12188" class="Bound">x</a> <a id="12211" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12213" href="BrouwerTree.Arithmetic.Properties.html#12188" class="Bound">x</a>
<a id="12215" href="BrouwerTree.Arithmetic.Properties.html#12177" class="Function">x·2=x+x</a> <a id="12223" href="BrouwerTree.Arithmetic.Properties.html#12223" class="Bound">x</a> <a id="12225" class="Symbol">=</a> <a id="12227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12232" class="Symbol">(</a><a id="12233" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="12236" href="BrouwerTree.Arithmetic.Properties.html#12223" class="Bound">x</a><a id="12237" class="Symbol">)</a> <a id="12239" class="Symbol">(</a><a id="12240" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="12249" href="BrouwerTree.Arithmetic.Properties.html#12223" class="Bound">x</a><a id="12250" class="Symbol">)</a>

<a id="x·3=x+x+x"></a><a id="12253" href="BrouwerTree.Arithmetic.Properties.html#12253" class="Function">x·3=x+x+x</a> <a id="12263" class="Symbol">:</a> <a id="12265" class="Symbol">(</a><a id="12266" href="BrouwerTree.Arithmetic.Properties.html#12266" class="Bound">x</a> <a id="12268" class="Symbol">:</a> <a id="12270" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12273" class="Symbol">)</a> <a id="12275" class="Symbol">→</a> <a id="12277" href="BrouwerTree.Arithmetic.Properties.html#12266" class="Bound">x</a> <a id="12279" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12281" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12283" class="Number">3</a> <a id="12285" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12287" class="Symbol">(</a><a id="12288" href="BrouwerTree.Arithmetic.Properties.html#12266" class="Bound">x</a> <a id="12290" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12292" href="BrouwerTree.Arithmetic.Properties.html#12266" class="Bound">x</a><a id="12293" class="Symbol">)</a> <a id="12295" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12297" href="BrouwerTree.Arithmetic.Properties.html#12266" class="Bound">x</a>
<a id="12299" href="BrouwerTree.Arithmetic.Properties.html#12253" class="Function">x·3=x+x+x</a> <a id="12309" href="BrouwerTree.Arithmetic.Properties.html#12309" class="Bound">x</a> <a id="12311" class="Symbol">=</a> <a id="12313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12318" class="Symbol">(λ</a> <a id="12321" href="BrouwerTree.Arithmetic.Properties.html#12321" class="Bound">-</a> <a id="12323" class="Symbol">→</a> <a id="12325" class="Symbol">(</a><a id="12326" href="BrouwerTree.Arithmetic.Properties.html#12321" class="Bound">-</a> <a id="12328" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12330" href="BrouwerTree.Arithmetic.Properties.html#12309" class="Bound">x</a><a id="12331" class="Symbol">)</a> <a id="12333" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12335" href="BrouwerTree.Arithmetic.Properties.html#12309" class="Bound">x</a> <a id="12337" class="Symbol">)</a> <a id="12339" class="Symbol">(</a><a id="12340" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="12349" href="BrouwerTree.Arithmetic.Properties.html#12309" class="Bound">x</a><a id="12350" class="Symbol">)</a>

<a id="x·n=1=x+xn"></a><a id="12353" href="BrouwerTree.Arithmetic.Properties.html#12353" class="Function">x·n=1=x+xn</a> <a id="12364" class="Symbol">:</a> <a id="12366" class="Symbol">{</a><a id="12367" href="BrouwerTree.Arithmetic.Properties.html#12367" class="Bound">n</a> <a id="12369" class="Symbol">:</a> <a id="12371" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12372" class="Symbol">}</a> <a id="12374" class="Symbol">→</a> <a id="12376" class="Symbol">(</a><a id="12377" href="BrouwerTree.Arithmetic.Properties.html#12377" class="Bound">x</a> <a id="12379" class="Symbol">:</a> <a id="12381" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12384" class="Symbol">)</a> <a id="12386" class="Symbol">→</a> <a id="12388" href="BrouwerTree.Arithmetic.Properties.html#12377" class="Bound">x</a> <a id="12390" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12392" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12394" href="BrouwerTree.Arithmetic.Properties.html#12367" class="Bound">n</a> <a id="12396" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12398" href="BrouwerTree.Arithmetic.Properties.html#12377" class="Bound">x</a> <a id="12400" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12402" href="BrouwerTree.Arithmetic.Properties.html#12377" class="Bound">x</a> <a id="12404" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12406" href="BrouwerTree.Arithmetic.Properties.html#12377" class="Bound">x</a> <a id="12408" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12410" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12412" href="BrouwerTree.Arithmetic.Properties.html#12367" class="Bound">n</a>
<a id="12414" href="BrouwerTree.Arithmetic.Properties.html#12353" class="Function">x·n=1=x+xn</a> <a id="12425" class="Symbol">{</a><a id="12426" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="12430" class="Symbol">}</a> <a id="12432" href="BrouwerTree.Arithmetic.Properties.html#12432" class="Bound">x</a> <a id="12434" class="Symbol">=</a> <a id="12436" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="12445" href="BrouwerTree.Arithmetic.Properties.html#12432" class="Bound">x</a>
<a id="12447" href="BrouwerTree.Arithmetic.Properties.html#12353" class="Function">x·n=1=x+xn</a> <a id="12458" class="Symbol">{</a><a id="12459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12463" href="BrouwerTree.Arithmetic.Properties.html#12463" class="Bound">n</a><a id="12464" class="Symbol">}</a> <a id="12466" href="BrouwerTree.Arithmetic.Properties.html#12466" class="Bound">x</a> <a id="12468" class="Symbol">=</a> <a id="12470" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12475" class="Symbol">(</a><a id="12476" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="12479" href="BrouwerTree.Arithmetic.Properties.html#12466" class="Bound">x</a><a id="12480" class="Symbol">)</a> <a id="12482" class="Symbol">(</a><a id="12483" href="BrouwerTree.Arithmetic.Properties.html#12353" class="Function">x·n=1=x+xn</a> <a id="12494" class="Symbol">{</a><a id="12495" href="BrouwerTree.Arithmetic.Properties.html#12463" class="Bound">n</a><a id="12496" class="Symbol">}</a> <a id="12498" href="BrouwerTree.Arithmetic.Properties.html#12466" class="Bound">x</a><a id="12499" class="Symbol">)</a> <a id="12501" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12503" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12507" class="Symbol">(</a><a id="12508" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="12516" href="BrouwerTree.Arithmetic.Properties.html#12466" class="Bound">x</a><a id="12517" class="Symbol">)</a>

<a id="nonzero·limit-is-lim"></a><a id="12520" href="BrouwerTree.Arithmetic.Properties.html#12520" class="Function">nonzero·limit-is-lim</a> <a id="12541" class="Symbol">:</a> <a id="12543" class="Symbol">{</a><a id="12544" href="BrouwerTree.Arithmetic.Properties.html#12544" class="Bound">x</a> <a id="12546" class="Symbol">:</a> <a id="12548" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12551" class="Symbol">}</a> <a id="12553" class="Symbol">{</a><a id="12554" href="BrouwerTree.Arithmetic.Properties.html#12554" class="Bound">f</a> <a id="12556" class="Symbol">:</a> <a id="12558" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12560" class="Symbol">→</a> <a id="12562" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12565" class="Symbol">}</a> <a id="12567" class="Symbol">{</a><a id="12568" href="BrouwerTree.Arithmetic.Properties.html#12568" class="Bound">f↑</a> <a id="12571" class="Symbol">:</a> <a id="12573" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="12584" href="BrouwerTree.Arithmetic.Properties.html#12554" class="Bound">f</a><a id="12585" class="Symbol">}</a>
                     <a id="12608" class="Symbol">→</a> <a id="12610" class="Symbol">(</a><a id="12611" href="BrouwerTree.Arithmetic.Properties.html#12544" class="Bound">x</a> <a id="12613" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12615" class="InductiveConstructor">zero</a> <a id="12620" class="Symbol">→</a> <a id="12622" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="12623" class="Symbol">)</a>
                     <a id="12646" class="Symbol">→</a> <a id="12648" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="12655" class="Symbol">(</a><a id="12656" href="BrouwerTree.Arithmetic.Properties.html#12544" class="Bound">x</a> <a id="12658" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12660" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12666" href="BrouwerTree.Arithmetic.Properties.html#12554" class="Bound">f</a> <a id="12668" class="Symbol">{</a><a id="12669" href="BrouwerTree.Arithmetic.Properties.html#12568" class="Bound">f↑</a><a id="12671" class="Symbol">})</a>
<a id="12674" href="BrouwerTree.Arithmetic.Properties.html#12520" class="Function">nonzero·limit-is-lim</a> <a id="12695" class="Symbol">{</a><a id="12696" href="BrouwerTree.Arithmetic.Properties.html#12696" class="Bound">x</a><a id="12697" class="Symbol">}</a> <a id="12699" class="Symbol">{</a><a id="12700" href="BrouwerTree.Arithmetic.Properties.html#12700" class="Bound">f</a><a id="12701" class="Symbol">}</a> <a id="12703" class="Symbol">{</a><a id="12704" href="BrouwerTree.Arithmetic.Properties.html#12704" class="Bound">f↑</a><a id="12706" class="Symbol">}</a> <a id="12708" href="BrouwerTree.Arithmetic.Properties.html#12708" class="Bound">x-non-zero</a> <a id="12719" class="Keyword">with</a> <a id="12724" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="12732" href="BrouwerTree.Arithmetic.Properties.html#12696" class="Bound">x</a>
<a id="12734" class="Symbol">...</a> <a id="12738" class="Symbol">|</a> <a id="12740" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12744" href="BrouwerTree.Arithmetic.Properties.html#12744" class="Bound">p</a> <a id="12746" class="Symbol">=</a> <a id="12748" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="12755" class="Symbol">(</a><a id="12756" class="Bound">x-non-zero</a> <a id="12767" class="Symbol">(</a><a id="12768" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="12777" href="BrouwerTree.Arithmetic.Properties.html#12744" class="Bound">p</a><a id="12778" class="Symbol">))</a>
<a id="12781" class="Symbol">...</a> <a id="12785" class="Symbol">|</a> <a id="12787" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="12791" href="BrouwerTree.Arithmetic.Properties.html#12791" class="Bound">q</a> <a id="12793" class="Symbol">=</a> <a id="12795" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="12808" class="Symbol">(λ</a> <a id="12811" href="BrouwerTree.Arithmetic.Properties.html#12811" class="Bound">n</a> <a id="12813" class="Symbol">→</a> <a id="12815" class="Bound">x</a> <a id="12817" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12819" class="Bound">f</a> <a id="12821" href="BrouwerTree.Arithmetic.Properties.html#12811" class="Bound">n</a><a id="12822" class="Symbol">)</a> <a id="12824" class="Symbol">(</a><a id="12825" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="12839" href="BrouwerTree.Arithmetic.Properties.html#12791" class="Bound">q</a> <a id="12841" class="Bound">f↑</a><a id="12843" class="Symbol">)</a>


<a id="ω=ω^1"></a><a id="12847" href="BrouwerTree.Arithmetic.Properties.html#12847" class="Function">ω=ω^1</a> <a id="12853" class="Symbol">:</a> <a id="12855" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12857" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12859" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="12862" href="BrouwerTree.Core.html#2359" class="Function">one</a>
<a id="12866" href="BrouwerTree.Arithmetic.Properties.html#12847" class="Function">ω=ω^1</a> <a id="12872" class="Symbol">=</a> <a id="12874" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="12880" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12882" class="Symbol">(λ</a> <a id="12885" href="BrouwerTree.Arithmetic.Properties.html#12885" class="Bound">n</a> <a id="12887" class="Symbol">→</a> <a id="12889" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="12893" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12895" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12897" href="BrouwerTree.Arithmetic.Properties.html#12885" class="Bound">n</a><a id="12898" class="Symbol">)</a>
              <a id="12914" class="Symbol">((λ</a> <a id="12918" href="BrouwerTree.Arithmetic.Properties.html#12918" class="Bound">k</a> <a id="12920" class="Symbol">→</a> <a id="12922" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12924" href="BrouwerTree.Arithmetic.Properties.html#12918" class="Bound">k</a> <a id="12926" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12928" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="12937" class="Symbol">(</a><a id="12938" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12942" class="Symbol">(</a><a id="12943" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="12951" class="Symbol">(</a><a id="12952" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12954" href="BrouwerTree.Arithmetic.Properties.html#12918" class="Bound">k</a><a id="12955" class="Symbol">)))</a> <a id="12959" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="12960" class="Symbol">)</a> <a id="12962" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
               <a id="12979" class="Symbol">(λ</a> <a id="12982" href="BrouwerTree.Arithmetic.Properties.html#12982" class="Bound">k</a> <a id="12984" class="Symbol">→</a> <a id="12986" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12988" href="BrouwerTree.Arithmetic.Properties.html#12982" class="Bound">k</a> <a id="12990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12992" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="13001" class="Symbol">(</a><a id="13002" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="13010" class="Symbol">(</a><a id="13011" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13013" href="BrouwerTree.Arithmetic.Properties.html#12982" class="Bound">k</a><a id="13014" class="Symbol">))</a> <a id="13017" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="13018" class="Symbol">))</a>

<a id="ω-absorbs-finite"></a><a id="13022" href="BrouwerTree.Arithmetic.Properties.html#13022" class="Function">ω-absorbs-finite</a> <a id="13039" class="Symbol">:</a> <a id="13041" class="Symbol">∀</a> <a id="13043" href="BrouwerTree.Arithmetic.Properties.html#13043" class="Bound">n</a> <a id="13045" class="Symbol">→</a> <a id="13047" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13049" class="Symbol">(</a><a id="13050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13054" href="BrouwerTree.Arithmetic.Properties.html#13043" class="Bound">n</a><a id="13055" class="Symbol">)</a> <a id="13057" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13059" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13063" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="13065" href="BrouwerTree.Arithmetic.Properties.html#13022" class="Function">ω-absorbs-finite</a> <a id="13082" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13087" class="Symbol">=</a>
  <a id="13091" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="13097" class="Symbol">(λ</a> <a id="13100" href="BrouwerTree.Arithmetic.Properties.html#13100" class="Bound">n</a> <a id="13102" class="Symbol">→</a> <a id="13104" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13109" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="13114" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13116" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13118" href="BrouwerTree.Arithmetic.Properties.html#13100" class="Bound">n</a><a id="13119" class="Symbol">)</a> <a id="13121" href="BrouwerTree.Core.html#2376" class="Function">ι</a>
        <a id="13131" class="Symbol">((λ</a> <a id="13135" href="BrouwerTree.Arithmetic.Properties.html#13135" class="Bound">k</a> <a id="13137" class="Symbol">→</a> <a id="13139" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="13141" href="BrouwerTree.Arithmetic.Properties.html#13135" class="Bound">k</a> <a id="13143" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13145" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="13154" class="Symbol">(</a><a id="13155" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="13163" class="Symbol">(</a><a id="13164" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13166" href="BrouwerTree.Arithmetic.Properties.html#13135" class="Bound">k</a><a id="13167" class="Symbol">))</a> <a id="13170" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="13171" class="Symbol">)</a> <a id="13173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
         <a id="13184" class="Symbol">(λ</a> <a id="13187" href="BrouwerTree.Arithmetic.Properties.html#13187" class="Bound">k</a> <a id="13189" class="Symbol">→</a> <a id="13191" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="13193" href="BrouwerTree.Arithmetic.Properties.html#13187" class="Bound">k</a> <a id="13195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13197" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="13206" class="Symbol">(</a><a id="13207" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13211" class="Symbol">(</a><a id="13212" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="13220" class="Symbol">(</a><a id="13221" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13223" href="BrouwerTree.Arithmetic.Properties.html#13187" class="Bound">k</a><a id="13224" class="Symbol">)))</a> <a id="13228" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="13229" class="Symbol">))</a>
<a id="13232" href="BrouwerTree.Arithmetic.Properties.html#13022" class="Function">ω-absorbs-finite</a> <a id="13249" class="Symbol">(</a><a id="13250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13254" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a><a id="13255" class="Symbol">)</a> <a id="13257" class="Symbol">=</a>
  <a id="13261" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="13267" class="Symbol">(λ</a> <a id="13270" href="BrouwerTree.Arithmetic.Properties.html#13270" class="Bound">k</a> <a id="13272" class="Symbol">→</a> <a id="13274" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13279" class="Symbol">(</a><a id="13280" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13285" class="Symbol">(</a><a id="13286" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13288" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a><a id="13289" class="Symbol">))</a> <a id="13292" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13294" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13296" href="BrouwerTree.Arithmetic.Properties.html#13270" class="Bound">k</a><a id="13297" class="Symbol">)</a> <a id="13299" class="Symbol">(λ</a> <a id="13302" href="BrouwerTree.Arithmetic.Properties.html#13302" class="Bound">k</a> <a id="13304" class="Symbol">→</a> <a id="13306" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13311" class="Symbol">(</a><a id="13312" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13314" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a><a id="13315" class="Symbol">)</a> <a id="13317" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13319" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13321" href="BrouwerTree.Arithmetic.Properties.html#13302" class="Bound">k</a><a id="13322" class="Symbol">)</a>
        <a id="13332" class="Symbol">((λ</a> <a id="13336" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a> <a id="13338" class="Symbol">→</a> <a id="13340" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="13342" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a> <a id="13344" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="13347" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a> <a id="13349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13351" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13357" class="Symbol">(λ</a> <a id="13360" href="BrouwerTree.Arithmetic.Properties.html#13360" class="Bound">z</a> <a id="13362" class="Symbol">→</a> <a id="13364" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13368" href="BrouwerTree.Arithmetic.Properties.html#13360" class="Bound">z</a> <a id="13370" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13372" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13376" href="BrouwerTree.Arithmetic.Properties.html#13360" class="Bound">z</a><a id="13377" class="Symbol">)</a>
                                 <a id="13412" class="Symbol">(λ</a> <a id="13415" href="BrouwerTree.Arithmetic.Properties.html#13415" class="Bound">i</a> <a id="13417" class="Symbol">→</a> <a id="13419" class="Symbol">(</a><a id="13420" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13425" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13427" class="Symbol">(</a><a id="13428" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="13435" class="Symbol">(</a><a id="13436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13440" class="Symbol">(</a><a id="13441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13445" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a><a id="13446" class="Symbol">))</a> <a id="13449" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a><a id="13450" class="Symbol">)</a> <a id="13452" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                         <a id="13495" href="BrouwerTree.Arithmetic.Properties.html#1566" class="Function">ι-·-commutes</a> <a id="13508" class="Symbol">(</a><a id="13509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13513" class="Symbol">(</a><a id="13514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13518" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a><a id="13519" class="Symbol">))</a> <a id="13522" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a><a id="13523" class="Symbol">)</a> <a id="13525" href="BrouwerTree.Arithmetic.Properties.html#13415" class="Bound">i</a> <a id="13527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                        <a id="13569" class="Symbol">(</a><a id="13570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13575" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13577" class="Symbol">(</a><a id="13578" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="13585" class="Symbol">(</a><a id="13586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13590" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a><a id="13591" class="Symbol">)</a> <a id="13593" class="Symbol">(</a><a id="13594" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a> <a id="13596" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="13599" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a><a id="13600" class="Symbol">))</a> <a id="13603" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                         <a id="13646" href="BrouwerTree.Arithmetic.Properties.html#1566" class="Function">ι-·-commutes</a> <a id="13659" class="Symbol">(</a><a id="13660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13664" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a><a id="13665" class="Symbol">)</a> <a id="13667" class="Symbol">(</a><a id="13668" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a> <a id="13670" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="13673" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a><a id="13674" class="Symbol">))</a> <a id="13677" href="BrouwerTree.Arithmetic.Properties.html#13415" class="Bound">i</a><a id="13678" class="Symbol">)</a>
                                 <a id="13713" class="Symbol">(</a><a id="13714" href="BrouwerTree.Arithmetic.Properties.html#2274" class="Function">increasing→monotone</a> <a id="13734" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="13747" class="Symbol">(</a><a id="13748" href="BrouwerTree.Arithmetic.Properties.html#13865" class="Function">n+2·k≤⟨n+1⟩·2k</a> <a id="13763" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a> <a id="13765" href="BrouwerTree.Arithmetic.Properties.html#13336" class="Bound">k</a><a id="13766" class="Symbol">))</a> <a id="13769" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="13770" class="Symbol">)</a> <a id="13772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
         <a id="13783" class="Symbol">(λ</a> <a id="13786" href="BrouwerTree.Arithmetic.Properties.html#13786" class="Bound">k</a> <a id="13788" class="Symbol">→</a> <a id="13790" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="13792" href="BrouwerTree.Arithmetic.Properties.html#13786" class="Bound">k</a> <a id="13794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13796" href="BrouwerTree.Arithmetic.html#6048" class="Function">·x-mono</a> <a id="13804" class="Symbol">(</a><a id="13805" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13807" href="BrouwerTree.Arithmetic.Properties.html#13786" class="Bound">k</a><a id="13808" class="Symbol">)</a> <a id="13810" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="13829" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="13830" class="Symbol">))</a>
  <a id="13835" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13837" href="BrouwerTree.Arithmetic.Properties.html#13022" class="Function">ω-absorbs-finite</a> <a id="13854" href="BrouwerTree.Arithmetic.Properties.html#13254" class="Bound">n</a>
 <a id="13857" class="Keyword">where</a>
  <a id="13865" href="BrouwerTree.Arithmetic.Properties.html#13865" class="Function">n+2·k≤⟨n+1⟩·2k</a> <a id="13880" class="Symbol">:</a> <a id="13882" class="Symbol">∀</a> <a id="13884" href="BrouwerTree.Arithmetic.Properties.html#13884" class="Bound">n</a> <a id="13886" href="BrouwerTree.Arithmetic.Properties.html#13886" class="Bound">k</a> <a id="13888" class="Symbol">→</a> <a id="13890" class="Symbol">(</a><a id="13891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13895" class="Symbol">(</a><a id="13896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13900" href="BrouwerTree.Arithmetic.Properties.html#13884" class="Bound">n</a><a id="13901" class="Symbol">))</a> <a id="13904" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="13907" href="BrouwerTree.Arithmetic.Properties.html#13886" class="Bound">k</a> <a id="13909" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="13913" class="Symbol">(</a><a id="13914" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13918" href="BrouwerTree.Arithmetic.Properties.html#13884" class="Bound">n</a><a id="13919" class="Symbol">)</a> <a id="13921" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="13924" class="Symbol">(</a><a id="13925" href="BrouwerTree.Arithmetic.Properties.html#13886" class="Bound">k</a> <a id="13927" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="13930" href="BrouwerTree.Arithmetic.Properties.html#13886" class="Bound">k</a><a id="13931" class="Symbol">)</a>
  <a id="13935" href="BrouwerTree.Arithmetic.Properties.html#13865" class="Function">n+2·k≤⟨n+1⟩·2k</a> <a id="13950" href="BrouwerTree.Arithmetic.Properties.html#13950" class="Bound">n</a> <a id="13952" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a> <a id="13954" class="Symbol">=</a> <a id="13956" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13962" class="Symbol">(λ</a> <a id="13965" href="BrouwerTree.Arithmetic.Properties.html#13965" class="Bound">z</a> <a id="13967" class="Symbol">→</a> <a id="13969" href="BrouwerTree.Arithmetic.Properties.html#13965" class="Bound">z</a> <a id="13971" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="13975" class="Symbol">(</a><a id="13976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13980" href="BrouwerTree.Arithmetic.Properties.html#13950" class="Bound">n</a><a id="13981" class="Symbol">)</a> <a id="13983" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="13986" class="Symbol">(</a><a id="13987" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a> <a id="13989" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="13992" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a><a id="13993" class="Symbol">))</a>
                             <a id="14025" class="Symbol">(</a><a id="14026" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14030" class="Symbol">(</a><a id="14031" href="BrouwerTree.Arithmetic.Properties.html#613" class="Function">N+-assoc</a> <a id="14040" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a> <a id="14042" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a> <a id="14044" class="Symbol">(</a><a id="14045" href="BrouwerTree.Arithmetic.Properties.html#13950" class="Bound">n</a> <a id="14047" href="BrouwerTree.Arithmetic.Properties.html#596" class="Primitive Operator">N·</a> <a id="14050" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a><a id="14051" class="Symbol">)))</a>
                             <a id="14084" class="Symbol">(</a><a id="14085" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="14092" class="Symbol">{</a><a id="14093" class="Argument">k</a> <a id="14095" class="Symbol">=</a> <a id="14097" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a> <a id="14099" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="14102" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a><a id="14103" class="Symbol">}</a> <a id="14105" class="Symbol">(</a><a id="14106" href="BrouwerTree.Arithmetic.Properties.html#1117" class="Function">N≤-k·</a> <a id="14112" class="Symbol">{</a><a id="14113" class="Argument">k</a> <a id="14115" class="Symbol">=</a> <a id="14117" href="BrouwerTree.Arithmetic.Properties.html#13950" class="Bound">n</a><a id="14118" class="Symbol">}</a> <a id="14120" class="Symbol">(</a><a id="14121" href="Cubical.Data.Nat.Order.html#1252" class="Function">N.≤-+k</a> <a id="14128" class="Symbol">{</a><a id="14129" class="Argument">k</a> <a id="14131" class="Symbol">=</a> <a id="14133" href="BrouwerTree.Arithmetic.Properties.html#13952" class="Bound">k</a><a id="14134" class="Symbol">}</a> <a id="14136" href="Cubical.Data.Nat.Order.html#1124" class="Function">N.zero-≤</a><a id="14144" class="Symbol">)))</a>

<a id="ω^x-absorbs-finite"></a><a id="14149" href="BrouwerTree.Arithmetic.Properties.html#14149" class="Function">ω^x-absorbs-finite</a> <a id="14168" class="Symbol">:</a> <a id="14170" class="Symbol">∀</a> <a id="14172" class="Symbol">{</a><a id="14173" href="BrouwerTree.Arithmetic.Properties.html#14173" class="Bound">x</a> <a id="14175" href="BrouwerTree.Arithmetic.Properties.html#14175" class="Bound">n</a><a id="14176" class="Symbol">}</a> <a id="14178" class="Symbol">→</a> <a id="14180" class="InductiveConstructor">zero</a> <a id="14185" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="14187" href="BrouwerTree.Arithmetic.Properties.html#14173" class="Bound">x</a> <a id="14189" class="Symbol">→</a> <a id="14191" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14193" class="Symbol">(</a><a id="14194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14198" href="BrouwerTree.Arithmetic.Properties.html#14175" class="Bound">n</a><a id="14199" class="Symbol">)</a> <a id="14201" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14203" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14206" href="BrouwerTree.Arithmetic.Properties.html#14173" class="Bound">x</a> <a id="14208" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14210" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14213" href="BrouwerTree.Arithmetic.Properties.html#14173" class="Bound">x</a>
<a id="14215" href="BrouwerTree.Arithmetic.Properties.html#14149" class="Function">ω^x-absorbs-finite</a> <a id="14234" class="Symbol">{</a><a id="14235" href="BrouwerTree.Arithmetic.Properties.html#14235" class="Bound">x</a><a id="14236" class="Symbol">}</a> <a id="14238" class="Symbol">{</a><a id="14239" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="14240" class="Symbol">}</a> <a id="14242" class="Symbol">=</a>
  <a id="14246" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="14254" class="Symbol">(λ</a> <a id="14257" href="BrouwerTree.Arithmetic.Properties.html#14257" class="Bound">x</a> <a id="14259" class="Symbol">→</a> <a id="14261" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="14266" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="14268" href="BrouwerTree.Arithmetic.Properties.html#14257" class="Bound">x</a> <a id="14270" class="Symbol">→</a> <a id="14272" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14274" class="Symbol">(</a><a id="14275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14279" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="14280" class="Symbol">)</a> <a id="14282" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14284" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14287" href="BrouwerTree.Arithmetic.Properties.html#14257" class="Bound">x</a> <a id="14289" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14291" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14294" href="BrouwerTree.Arithmetic.Properties.html#14257" class="Bound">x</a><a id="14295" class="Symbol">)</a>
          <a id="14307" class="Symbol">(λ</a> <a id="14310" href="BrouwerTree.Arithmetic.Properties.html#14310" class="Bound">x</a> <a id="14312" class="Symbol">→</a> <a id="14314" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="14322" class="Symbol">(</a><a id="14323" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="14334" class="Symbol">_</a> <a id="14336" class="Symbol">_))</a>
          <a id="14350" class="Symbol">(λ</a> <a id="14353" href="BrouwerTree.Arithmetic.Properties.html#14353" class="Bound">zero&lt;zero</a> <a id="14363" class="Symbol">→</a> <a id="14365" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14371" class="Symbol">(</a><a id="14372" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="14386" class="Symbol">_</a> <a id="14388" href="BrouwerTree.Arithmetic.Properties.html#14353" class="Bound">zero&lt;zero</a><a id="14397" class="Symbol">))</a>
          <a id="14410" href="BrouwerTree.Arithmetic.Properties.html#14855" class="Function">sucCase</a>
          <a id="14428" class="Symbol">(λ</a> <a id="14431" class="Symbol">{</a><a id="14432" href="BrouwerTree.Arithmetic.Properties.html#14432" class="Bound">f</a><a id="14433" class="Symbol">}</a> <a id="14435" class="Symbol">{</a><a id="14436" href="BrouwerTree.Arithmetic.Properties.html#14436" class="Bound">f↑</a><a id="14438" class="Symbol">}</a> <a id="14440" href="BrouwerTree.Arithmetic.Properties.html#14440" class="Bound">ih</a> <a id="14443" href="BrouwerTree.Arithmetic.Properties.html#14443" class="Bound">_</a> <a id="14445" class="Symbol">→</a>
             <a id="14460" href="BrouwerTree.Properties.html#9308" class="Function">limit-skip-first</a> <a id="14477" class="Symbol">(λ</a> <a id="14480" href="BrouwerTree.Arithmetic.Properties.html#14480" class="Bound">k</a> <a id="14482" class="Symbol">→</a> <a id="14484" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14489" class="Symbol">(</a><a id="14490" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14492" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="14493" class="Symbol">)</a> <a id="14495" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14497" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14499" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="14501" href="BrouwerTree.Arithmetic.Properties.html#14432" class="Bound">f</a> <a id="14503" href="BrouwerTree.Arithmetic.Properties.html#14480" class="Bound">k</a><a id="14504" class="Symbol">)</a>
           <a id="14517" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14519" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="14525" class="Symbol">(λ</a> <a id="14528" href="BrouwerTree.Arithmetic.Properties.html#14528" class="Bound">k</a> <a id="14530" class="Symbol">→</a> <a id="14532" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14537" class="Symbol">(</a><a id="14538" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14540" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="14541" class="Symbol">)</a> <a id="14543" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14545" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14547" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="14549" href="BrouwerTree.Arithmetic.Properties.html#14432" class="Bound">f</a> <a id="14551" class="Symbol">(</a><a id="14552" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14556" href="BrouwerTree.Arithmetic.Properties.html#14528" class="Bound">k</a><a id="14557" class="Symbol">))</a> <a id="14560" class="Symbol">(λ</a> <a id="14563" href="BrouwerTree.Arithmetic.Properties.html#14563" class="Bound">k</a> <a id="14565" class="Symbol">→</a> <a id="14567" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14569" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="14571" href="BrouwerTree.Arithmetic.Properties.html#14432" class="Bound">f</a> <a id="14573" href="BrouwerTree.Arithmetic.Properties.html#14563" class="Bound">k</a><a id="14574" class="Symbol">)</a>
                   <a id="14595" class="Symbol">((λ</a> <a id="14599" href="BrouwerTree.Arithmetic.Properties.html#14599" class="Bound">k</a> <a id="14601" class="Symbol">→</a> <a id="14603" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14609" href="BrouwerTree.Arithmetic.Properties.html#14599" class="Bound">k</a> <a id="14611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14613" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="14622" class="Symbol">(</a><a id="14623" href="BrouwerTree.Arithmetic.Properties.html#14440" class="Bound">ih</a> <a id="14626" class="Symbol">(</a><a id="14627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14631" href="BrouwerTree.Arithmetic.Properties.html#14599" class="Bound">k</a><a id="14632" class="Symbol">)</a> <a id="14634" class="Symbol">(</a><a id="14635" href="BrouwerTree.Arithmetic.Properties.html#2433" class="Function">increasing→zero&lt;fsuc</a> <a id="14656" href="BrouwerTree.Arithmetic.Properties.html#14436" class="Bound">f↑</a><a id="14658" class="Symbol">))</a> <a id="14661" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14662" class="Symbol">)</a> <a id="14664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                    <a id="14686" class="Symbol">(λ</a> <a id="14689" href="BrouwerTree.Arithmetic.Properties.html#14689" class="Bound">k</a> <a id="14691" class="Symbol">→</a> <a id="14693" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14695" href="BrouwerTree.Arithmetic.Properties.html#14689" class="Bound">k</a> <a id="14697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14699" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="14707" class="Symbol">(</a><a id="14708" href="BrouwerTree.Arithmetic.html#12927" class="Function">ω^-mono</a> <a id="14716" class="Symbol">(</a><a id="14717" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="14724" class="Symbol">(</a><a id="14725" href="BrouwerTree.Arithmetic.Properties.html#14436" class="Bound">f↑</a> <a id="14728" href="BrouwerTree.Arithmetic.Properties.html#14689" class="Bound">k</a><a id="14729" class="Symbol">)))</a>
                                         <a id="14774" class="Symbol">(</a><a id="14775" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="14784" class="Symbol">(</a><a id="14785" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14789" class="Symbol">(</a><a id="14790" href="BrouwerTree.Arithmetic.Properties.html#14440" class="Bound">ih</a> <a id="14793" class="Symbol">(</a><a id="14794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14798" href="BrouwerTree.Arithmetic.Properties.html#14689" class="Bound">k</a><a id="14799" class="Symbol">)(</a><a id="14801" href="BrouwerTree.Arithmetic.Properties.html#2433" class="Function">increasing→zero&lt;fsuc</a> <a id="14822" href="BrouwerTree.Arithmetic.Properties.html#14436" class="Bound">f↑</a><a id="14824" class="Symbol">))))</a> <a id="14829" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14830" class="Symbol">)))</a>
          <a id="14844" href="BrouwerTree.Arithmetic.Properties.html#14235" class="Bound">x</a>
 <a id="14847" class="Keyword">where</a>
  <a id="14855" href="BrouwerTree.Arithmetic.Properties.html#14855" class="Function">sucCase</a> <a id="14863" class="Symbol">:</a> <a id="14865" class="Symbol">∀</a> <a id="14867" class="Symbol">{</a><a id="14868" href="BrouwerTree.Arithmetic.Properties.html#14868" class="Bound">x&#39;</a><a id="14870" class="Symbol">}</a> <a id="14872" class="Symbol">→</a> <a id="14874" class="Symbol">(</a><a id="14875" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="14880" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="14882" href="BrouwerTree.Arithmetic.Properties.html#14868" class="Bound">x&#39;</a> <a id="14885" class="Symbol">→</a> <a id="14887" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14889" class="Symbol">(</a><a id="14890" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14894" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="14895" class="Symbol">)</a> <a id="14897" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14899" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14902" href="BrouwerTree.Arithmetic.Properties.html#14868" class="Bound">x&#39;</a> <a id="14905" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14907" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14910" href="BrouwerTree.Arithmetic.Properties.html#14868" class="Bound">x&#39;</a><a id="14912" class="Symbol">)</a> <a id="14914" class="Symbol">→</a>
              <a id="14930" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="14935" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="14937" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14942" href="BrouwerTree.Arithmetic.Properties.html#14868" class="Bound">x&#39;</a> <a id="14945" class="Symbol">→</a> <a id="14947" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14949" class="Symbol">(</a><a id="14950" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14954" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="14955" class="Symbol">)</a> <a id="14957" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14959" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14962" class="Symbol">(</a><a id="14963" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14968" href="BrouwerTree.Arithmetic.Properties.html#14868" class="Bound">x&#39;</a><a id="14970" class="Symbol">)</a> <a id="14972" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14974" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="14977" class="Symbol">(</a><a id="14978" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14983" href="BrouwerTree.Arithmetic.Properties.html#14868" class="Bound">x&#39;</a><a id="14985" class="Symbol">)</a>
  <a id="14989" href="BrouwerTree.Arithmetic.Properties.html#14855" class="Function">sucCase</a> <a id="14997" class="Symbol">{</a><a id="14998" href="BrouwerTree.Arithmetic.Properties.html#14998" class="Bound">x&#39;</a><a id="15000" class="Symbol">}</a> <a id="15002" href="BrouwerTree.Arithmetic.Properties.html#15002" class="Bound">ih</a> <a id="15005" href="BrouwerTree.Arithmetic.Properties.html#15005" class="Bound">zero&lt;sx&#39;</a> <a id="15014" class="Keyword">with</a> <a id="15019" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="15027" href="BrouwerTree.Arithmetic.Properties.html#14998" class="Bound">x&#39;</a>
  <a id="15032" class="Symbol">...</a> <a id="15036" class="Symbol">|</a> <a id="15038" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15042" href="BrouwerTree.Arithmetic.Properties.html#15042" class="Bound">x&#39;≡zero</a> <a id="15050" class="Symbol">=</a> <a id="15052" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15058" class="Symbol">(λ</a> <a id="15061" href="BrouwerTree.Arithmetic.Properties.html#15061" class="Bound">z</a> <a id="15063" class="Symbol">→</a> <a id="15065" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15067" class="Symbol">(</a><a id="15068" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15072" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="15073" class="Symbol">)</a> <a id="15075" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="15077" href="BrouwerTree.Arithmetic.Properties.html#15061" class="Bound">z</a> <a id="15079" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15081" href="BrouwerTree.Arithmetic.Properties.html#15061" class="Bound">z</a><a id="15082" class="Symbol">)</a>
                            <a id="15112" class="Symbol">(</a><a id="15113" href="BrouwerTree.Arithmetic.Properties.html#12847" class="Function">ω=ω^1</a> <a id="15119" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15126" class="Symbol">(λ</a> <a id="15129" href="BrouwerTree.Arithmetic.Properties.html#15129" class="Bound">z</a> <a id="15131" class="Symbol">→</a> <a id="15133" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15136" class="Symbol">(</a><a id="15137" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15142" href="BrouwerTree.Arithmetic.Properties.html#15129" class="Bound">z</a><a id="15143" class="Symbol">))</a> <a id="15146" class="Symbol">(</a><a id="15147" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15151" href="BrouwerTree.Arithmetic.Properties.html#15042" class="Bound">x&#39;≡zero</a><a id="15158" class="Symbol">))</a>
                            <a id="15189" class="Symbol">(</a><a id="15190" href="BrouwerTree.Arithmetic.Properties.html#13022" class="Function">ω-absorbs-finite</a> <a id="15207" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="15208" class="Symbol">)</a>
  <a id="15212" class="Symbol">...</a> <a id="15216" class="Symbol">|</a> <a id="15218" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="15222" href="BrouwerTree.Arithmetic.Properties.html#15222" class="Bound">x&#39;≢zero</a> <a id="15230" class="Symbol">=</a> <a id="15232" href="BrouwerTree.Arithmetic.Properties.html#9441" class="Function">·-assoc</a> <a id="15240" class="Symbol">{</a><a id="15241" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15243" class="Symbol">(</a><a id="15244" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15248" href="BrouwerTree.Arithmetic.Properties.html#14239" class="Bound">n</a><a id="15249" class="Symbol">)}</a> <a id="15252" class="Symbol">{</a><a id="15253" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15256" class="Bound">x&#39;</a><a id="15258" class="Symbol">}</a> <a id="15260" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
                    <a id="15282" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15284" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15289" class="Symbol">(</a><a id="15290" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="15293" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15294" class="Symbol">)</a> <a id="15296" class="Symbol">(</a><a id="15297" class="Bound">ih</a> <a id="15300" class="Symbol">(</a><a id="15301" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="15315" class="Symbol">_</a> <a id="15317" class="Symbol">(λ</a> <a id="15320" href="BrouwerTree.Arithmetic.Properties.html#15320" class="Bound">zero≡x</a> <a id="15327" class="Symbol">→</a> <a id="15329" href="BrouwerTree.Arithmetic.Properties.html#15222" class="Bound">x&#39;≢zero</a> <a id="15337" class="Symbol">(</a><a id="15338" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15342" href="BrouwerTree.Arithmetic.Properties.html#15320" class="Bound">zero≡x</a><a id="15348" class="Symbol">))))</a>


<a id="15355" class="Comment">{- Lemmas about ω^ c -}</a>

<a id="ω^-mono-&lt;"></a><a id="15380" href="BrouwerTree.Arithmetic.Properties.html#15380" class="Function">ω^-mono-&lt;</a> <a id="15390" class="Symbol">:</a> <a id="15392" class="Symbol">{</a><a id="15393" href="BrouwerTree.Arithmetic.Properties.html#15393" class="Bound">x</a> <a id="15395" href="BrouwerTree.Arithmetic.Properties.html#15395" class="Bound">y</a> <a id="15397" class="Symbol">:</a> <a id="15399" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15402" class="Symbol">}</a> <a id="15404" class="Symbol">→</a> <a id="15406" href="BrouwerTree.Arithmetic.Properties.html#15393" class="Bound">x</a> <a id="15408" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="15410" href="BrouwerTree.Arithmetic.Properties.html#15395" class="Bound">y</a> <a id="15412" class="Symbol">→</a> <a id="15414" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15417" href="BrouwerTree.Arithmetic.Properties.html#15393" class="Bound">x</a> <a id="15419" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="15421" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15424" href="BrouwerTree.Arithmetic.Properties.html#15395" class="Bound">y</a>
<a id="15426" href="BrouwerTree.Arithmetic.Properties.html#15380" class="Function">ω^-mono-&lt;</a> <a id="15436" class="Symbol">{</a><a id="15437" href="BrouwerTree.Arithmetic.Properties.html#15437" class="Bound">x</a><a id="15438" class="Symbol">}</a> <a id="15440" class="Symbol">{</a><a id="15441" href="BrouwerTree.Arithmetic.Properties.html#15441" class="Bound">y</a><a id="15442" class="Symbol">}</a> <a id="15444" href="BrouwerTree.Arithmetic.Properties.html#15444" class="Bound">x&lt;y</a> <a id="15448" class="Keyword">with</a> <a id="15453" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="15461" class="Symbol">(</a><a id="15462" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15465" href="BrouwerTree.Arithmetic.Properties.html#15437" class="Bound">x</a><a id="15466" class="Symbol">)</a>
<a id="15468" class="Symbol">...</a> <a id="15472" class="Symbol">|</a> <a id="15474" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15478" href="BrouwerTree.Arithmetic.Properties.html#15478" class="Bound">ω^x≡zero</a> <a id="15487" class="Symbol">=</a> <a id="15489" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15495" class="Symbol">(</a><a id="15496" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="15504" class="Bound">x</a> <a id="15506" class="Symbol">(λ</a> <a id="15509" href="BrouwerTree.Arithmetic.Properties.html#15509" class="Bound">ω≡zero</a> <a id="15516" class="Symbol">→</a> <a id="15518" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="15527" class="Symbol">(</a><a id="15528" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15532" href="BrouwerTree.Arithmetic.Properties.html#15509" class="Bound">ω≡zero</a><a id="15538" class="Symbol">))</a> <a id="15541" class="Symbol">(</a><a id="15542" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15546" href="BrouwerTree.Arithmetic.Properties.html#15478" class="Bound">ω^x≡zero</a><a id="15554" class="Symbol">)</a> <a id="15556" class="Symbol">)</a>
<a id="15558" class="Symbol">...</a> <a id="15562" class="Symbol">|</a> <a id="15564" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="15567" href="BrouwerTree.Arithmetic.Properties.html#15567" class="Bound">ω^x≢zero</a> <a id="15576" class="Symbol">=</a> <a id="15578" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="15586" class="Symbol">(</a><a id="15587" href="BrouwerTree.Arithmetic.html#13023" class="Function">ω^-preserves-increasing</a> <a id="15611" class="Symbol">{</a><a id="15612" href="BrouwerTree.Arithmetic.Properties.html#2670" class="Function">succ-from</a> <a id="15622" class="Bound">x</a><a id="15623" class="Symbol">}</a> <a id="15625" href="BrouwerTree.Arithmetic.Properties.html#2761" class="Function">succ-from-increasing</a> <a id="15646" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="15650" class="Symbol">)</a>
                            <a id="15680" class="Symbol">(</a><a id="15681" href="BrouwerTree.Arithmetic.html#12927" class="Function">ω^-mono</a> <a id="15689" class="Bound">x&lt;y</a><a id="15692" class="Symbol">)</a>

<a id="zero&lt;ω^c"></a><a id="15695" href="BrouwerTree.Arithmetic.Properties.html#15695" class="Function">zero&lt;ω^c</a> <a id="15704" class="Symbol">:</a> <a id="15706" class="Symbol">(</a><a id="15707" href="BrouwerTree.Arithmetic.Properties.html#15707" class="Bound">c</a> <a id="15709" class="Symbol">:</a> <a id="15711" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15714" class="Symbol">)</a> <a id="15716" class="Symbol">→</a> <a id="15718" class="InductiveConstructor">zero</a> <a id="15723" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="15725" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15728" href="BrouwerTree.Arithmetic.Properties.html#15707" class="Bound">c</a>
<a id="15730" href="BrouwerTree.Arithmetic.Properties.html#15695" class="Function">zero&lt;ω^c</a> <a id="15739" href="BrouwerTree.Arithmetic.Properties.html#15739" class="Bound">c</a> <a id="15741" class="Symbol">=</a> <a id="15743" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="15757" class="Symbol">_</a> <a id="15759" class="Symbol">(</a><a id="15760" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="15768" href="BrouwerTree.Arithmetic.Properties.html#15739" class="Bound">c</a> <a id="15770" class="Symbol">λ</a> <a id="15772" href="BrouwerTree.Arithmetic.Properties.html#15772" class="Bound">ω≡zero</a> <a id="15779" class="Symbol">→</a> <a id="15781" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="15790" class="Symbol">(</a><a id="15791" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15795" href="BrouwerTree.Arithmetic.Properties.html#15772" class="Bound">ω≡zero</a><a id="15801" class="Symbol">))</a>

<a id="a&lt;omega^a"></a><a id="15805" href="BrouwerTree.Arithmetic.Properties.html#15805" class="Function">a&lt;omega^a</a> <a id="15815" class="Symbol">:</a> <a id="15817" class="Symbol">{</a><a id="15818" href="BrouwerTree.Arithmetic.Properties.html#15818" class="Bound">a</a> <a id="15820" class="Symbol">:</a> <a id="15822" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15825" class="Symbol">}</a> <a id="15827" class="Symbol">→</a> <a id="15829" href="BrouwerTree.Arithmetic.Properties.html#15818" class="Bound">a</a> <a id="15831" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15833" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15836" href="BrouwerTree.Arithmetic.Properties.html#15818" class="Bound">a</a>
<a id="15838" href="BrouwerTree.Arithmetic.Properties.html#15805" class="Function">a&lt;omega^a</a> <a id="15848" class="Symbol">{</a><a id="15849" href="BrouwerTree.Arithmetic.Properties.html#15849" class="Bound">a</a><a id="15850" class="Symbol">}</a> <a id="15852" class="Symbol">=</a>
  <a id="15856" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="15864" class="Symbol">(λ</a> <a id="15867" href="BrouwerTree.Arithmetic.Properties.html#15867" class="Bound">a</a> <a id="15869" class="Symbol">→</a> <a id="15871" href="BrouwerTree.Arithmetic.Properties.html#15867" class="Bound">a</a> <a id="15873" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15875" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="15878" href="BrouwerTree.Arithmetic.Properties.html#15867" class="Bound">a</a><a id="15879" class="Symbol">)</a>
          <a id="15891" class="Symbol">(λ</a> <a id="15894" href="BrouwerTree.Arithmetic.Properties.html#15894" class="Bound">a</a> <a id="15896" class="Symbol">→</a> <a id="15898" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="15905" class="Symbol">)</a>
          <a id="15917" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
          <a id="15934" class="Symbol">(λ</a> <a id="15937" class="Symbol">{</a><a id="15938" href="BrouwerTree.Arithmetic.Properties.html#15938" class="Bound">a</a><a id="15939" class="Symbol">}</a> <a id="15941" href="BrouwerTree.Arithmetic.Properties.html#15941" class="Bound">ih</a> <a id="15944" class="Symbol">→</a> <a id="15946" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="15954" class="Symbol">(</a><a id="15955" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="15967" href="BrouwerTree.Arithmetic.Properties.html#15941" class="Bound">ih</a><a id="15969" class="Symbol">)</a> <a id="15971" class="Symbol">(</a><a id="15972" href="BrouwerTree.Arithmetic.Properties.html#15380" class="Function">ω^-mono-&lt;</a> <a id="15982" class="Symbol">(</a><a id="15983" href="BrouwerTree.Properties.Core.html#1497" class="Function">&lt;-succ-incr-simple</a> <a id="16002" class="Symbol">{</a><a id="16003" href="BrouwerTree.Arithmetic.Properties.html#15938" class="Bound">a</a><a id="16004" class="Symbol">})))</a>
          <a id="16019" class="Symbol">(λ</a> <a id="16022" class="Symbol">{</a><a id="16023" href="BrouwerTree.Arithmetic.Properties.html#16023" class="Bound">f</a><a id="16024" class="Symbol">}</a> <a id="16026" class="Symbol">{</a><a id="16027" href="BrouwerTree.Arithmetic.Properties.html#16027" class="Bound">f↑</a><a id="16029" class="Symbol">}</a> <a id="16031" href="BrouwerTree.Arithmetic.Properties.html#16031" class="Bound">ih</a> <a id="16034" class="Symbol">→</a> <a id="16036" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="16061" href="BrouwerTree.Arithmetic.Properties.html#16023" class="Bound">f</a> <a id="16063" class="Symbol">_</a> <a id="16065" class="Symbol">λ</a> <a id="16067" href="BrouwerTree.Arithmetic.Properties.html#16067" class="Bound">k</a> <a id="16069" class="Symbol">→</a> <a id="16071" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16073" href="BrouwerTree.Arithmetic.Properties.html#16067" class="Bound">k</a> <a id="16075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16077" href="BrouwerTree.Arithmetic.Properties.html#16031" class="Bound">ih</a> <a id="16080" href="BrouwerTree.Arithmetic.Properties.html#16067" class="Bound">k</a> <a id="16082" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="16083" class="Symbol">)</a>
          <a id="16095" href="BrouwerTree.Arithmetic.Properties.html#15849" class="Bound">a</a>

<a id="ω^one≡ω"></a><a id="16098" href="BrouwerTree.Arithmetic.Properties.html#16098" class="Function">ω^one≡ω</a> <a id="16106" class="Symbol">:</a> <a id="16108" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="16111" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="16115" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16117" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="16119" href="BrouwerTree.Arithmetic.Properties.html#16098" class="Function">ω^one≡ω</a> <a id="16127" class="Symbol">=</a> <a id="16129" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="16135" class="Symbol">_</a> <a id="16137" class="Symbol">_</a> <a id="16139" class="Symbol">((λ</a> <a id="16143" href="BrouwerTree.Arithmetic.Properties.html#16143" class="Bound">k</a> <a id="16145" class="Symbol">→</a> <a id="16147" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16149" href="BrouwerTree.Arithmetic.Properties.html#16143" class="Bound">k</a> <a id="16151" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16153" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="16162" class="Symbol">(</a><a id="16163" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="16171" class="Symbol">_)</a> <a id="16174" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="16175" class="Symbol">)</a> <a id="16177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="16200" class="Symbol">(λ</a> <a id="16203" href="BrouwerTree.Arithmetic.Properties.html#16203" class="Bound">k</a> <a id="16205" class="Symbol">→</a> <a id="16207" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16209" href="BrouwerTree.Arithmetic.Properties.html#16203" class="Bound">k</a> <a id="16211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16213" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="16222" class="Symbol">(</a><a id="16223" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16227" class="Symbol">(</a><a id="16228" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="16236" class="Symbol">_))</a> <a id="16240" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="16241" class="Symbol">))</a>

<a id="zero&lt;ω"></a><a id="16245" href="BrouwerTree.Arithmetic.Properties.html#16245" class="Function">zero&lt;ω</a> <a id="16252" class="Symbol">:</a> <a id="16254" class="InductiveConstructor">zero</a> <a id="16259" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="16261" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="16263" href="BrouwerTree.Arithmetic.Properties.html#16245" class="Function">zero&lt;ω</a> <a id="16270" class="Symbol">=</a> <a id="16272" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="16281" class="Symbol">(</a><a id="16282" href="BrouwerTree.Arithmetic.Properties.html#15695" class="Function">zero&lt;ω^c</a> <a id="16291" href="BrouwerTree.Core.html#2359" class="Function">one</a><a id="16294" class="Symbol">)</a> <a id="16296" class="Symbol">(</a><a id="16297" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="16306" href="BrouwerTree.Arithmetic.Properties.html#16098" class="Function">ω^one≡ω</a><a id="16313" class="Symbol">)</a>

<a id="ω&lt;ω+ω"></a><a id="16316" href="BrouwerTree.Arithmetic.Properties.html#16316" class="Function">ω&lt;ω+ω</a> <a id="16322" class="Symbol">:</a> <a id="16324" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16326" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="16328" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16330" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="16332" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="16334" href="BrouwerTree.Arithmetic.Properties.html#16316" class="Function">ω&lt;ω+ω</a> <a id="16340" class="Symbol">=</a> <a id="16342" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="16352" class="Symbol">{</a><a id="16353" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="16354" class="Symbol">}</a> <a id="16356" class="Symbol">{</a><a id="16357" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="16361" class="Symbol">}</a> <a id="16363" class="Symbol">{</a><a id="16364" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="16365" class="Symbol">}</a> <a id="16367" href="BrouwerTree.Arithmetic.Properties.html#16245" class="Function">zero&lt;ω</a>

<a id="ω²"></a><a id="16375" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="ω³"></a><a id="16378" href="BrouwerTree.Arithmetic.Properties.html#16378" class="Function">ω³</a> <a id="16381" class="Symbol">:</a> <a id="16383" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="16387" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="16390" class="Symbol">=</a> <a id="16392" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16394" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16396" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="16398" href="BrouwerTree.Arithmetic.Properties.html#16378" class="Function">ω³</a> <a id="16401" class="Symbol">=</a> <a id="16403" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="16406" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16408" href="BrouwerTree.Core.html#2546" class="Function">ω</a>

<a id="ω·x-islim"></a><a id="16411" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="16421" class="Symbol">:</a> <a id="16423" class="Symbol">(</a><a id="16424" href="BrouwerTree.Arithmetic.Properties.html#16424" class="Bound">x</a> <a id="16426" class="Symbol">:</a> <a id="16428" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16431" class="Symbol">)</a> <a id="16433" class="Symbol">→</a> <a id="16435" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="16442" class="Symbol">(</a><a id="16443" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16445" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16447" href="BrouwerTree.Arithmetic.Properties.html#16424" class="Bound">x</a><a id="16448" class="Symbol">)</a> <a id="16450" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16452" class="Symbol">(</a><a id="16453" href="BrouwerTree.Arithmetic.Properties.html#16424" class="Bound">x</a> <a id="16455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16457" class="InductiveConstructor">zero</a><a id="16461" class="Symbol">)</a>
<a id="16463" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="16473" class="Symbol">=</a> <a id="16475" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="16483" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="16485" href="BrouwerTree.Arithmetic.Properties.html#16611" class="Function">P-is-prop</a> <a id="16495" href="BrouwerTree.Arithmetic.Properties.html#16838" class="Function">P₀</a> <a id="16498" class="Symbol">(λ</a> <a id="16501" class="Symbol">{</a><a id="16502" href="BrouwerTree.Arithmetic.Properties.html#16502" class="Bound">x</a><a id="16503" class="Symbol">}</a> <a id="16505" class="Symbol">→</a> <a id="16507" href="BrouwerTree.Arithmetic.Properties.html#16869" class="Function">Pₛ</a> <a id="16510" class="Symbol">{</a><a id="16511" href="BrouwerTree.Arithmetic.Properties.html#16502" class="Bound">x</a><a id="16512" class="Symbol">})</a> <a id="16515" class="Symbol">(λ</a> <a id="16518" class="Symbol">{</a><a id="16519" href="BrouwerTree.Arithmetic.Properties.html#16519" class="Bound">f</a><a id="16520" class="Symbol">}</a> <a id="16522" class="Symbol">{</a><a id="16523" href="BrouwerTree.Arithmetic.Properties.html#16523" class="Bound">f↑</a><a id="16525" class="Symbol">}</a> <a id="16527" class="Symbol">→</a> <a id="16529" href="BrouwerTree.Arithmetic.Properties.html#16991" class="Function">Pₗ</a> <a id="16532" class="Symbol">{</a><a id="16533" href="BrouwerTree.Arithmetic.Properties.html#16519" class="Bound">f</a><a id="16534" class="Symbol">}</a> <a id="16536" class="Symbol">{</a><a id="16537" href="BrouwerTree.Arithmetic.Properties.html#16523" class="Bound">f↑</a><a id="16539" class="Symbol">})</a>
 <a id="16543" class="Keyword">where</a>
  <a id="16551" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="16553" class="Symbol">:</a> <a id="16555" class="Symbol">(</a><a id="16556" href="BrouwerTree.Arithmetic.Properties.html#16556" class="Bound">x</a> <a id="16558" class="Symbol">:</a> <a id="16560" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16563" class="Symbol">)</a> <a id="16565" class="Symbol">→</a> <a id="16567" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="16574" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="16576" href="BrouwerTree.Arithmetic.Properties.html#16576" class="Bound">x</a> <a id="16578" class="Symbol">=</a> <a id="16580" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="16587" class="Symbol">(</a><a id="16588" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16590" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16592" href="BrouwerTree.Arithmetic.Properties.html#16576" class="Bound">x</a><a id="16593" class="Symbol">)</a> <a id="16595" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16597" class="Symbol">(</a><a id="16598" href="BrouwerTree.Arithmetic.Properties.html#16576" class="Bound">x</a> <a id="16600" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16602" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="16606" class="Symbol">)</a>

  <a id="16611" href="BrouwerTree.Arithmetic.Properties.html#16611" class="Function">P-is-prop</a> <a id="16621" class="Symbol">:</a> <a id="16623" class="Symbol">(</a><a id="16624" href="BrouwerTree.Arithmetic.Properties.html#16624" class="Bound">x</a> <a id="16626" class="Symbol">:</a> <a id="16628" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16631" class="Symbol">)</a> <a id="16633" class="Symbol">→</a> <a id="16635" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16642" class="Symbol">(</a><a id="16643" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="16645" href="BrouwerTree.Arithmetic.Properties.html#16624" class="Bound">x</a><a id="16646" class="Symbol">)</a>
  <a id="16650" href="BrouwerTree.Arithmetic.Properties.html#16611" class="Function">P-is-prop</a> <a id="16660" href="BrouwerTree.Arithmetic.Properties.html#16660" class="Bound">x</a> <a id="16662" class="Symbol">=</a> <a id="16664" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="16672" href="Abstract.ZerSucLim.html#9349" class="Function">isProp⟨is-lim⟩</a> <a id="16687" class="Symbol">(</a><a id="16688" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="16699" href="BrouwerTree.Arithmetic.Properties.html#16660" class="Bound">x</a> <a id="16701" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="16705" class="Symbol">)</a> <a id="16707" href="BrouwerTree.Arithmetic.Properties.html#16724" class="Function">[1]</a>
   <a id="16714" class="Keyword">where</a>
    <a id="16724" href="BrouwerTree.Arithmetic.Properties.html#16724" class="Function">[1]</a> <a id="16728" class="Symbol">:</a> <a id="16730" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="16737" class="Symbol">(</a><a id="16738" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16740" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16742" href="BrouwerTree.Arithmetic.Properties.html#16660" class="Bound">x</a><a id="16743" class="Symbol">)</a> <a id="16745" class="Symbol">→</a> <a id="16747" href="BrouwerTree.Arithmetic.Properties.html#16660" class="Bound">x</a> <a id="16749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16751" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="16756" class="Symbol">→</a> <a id="16758" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
    <a id="16764" href="BrouwerTree.Arithmetic.Properties.html#16724" class="Function">[1]</a> <a id="16768" href="BrouwerTree.Arithmetic.Properties.html#16768" class="Bound">l</a> <a id="16770" href="BrouwerTree.Arithmetic.Properties.html#16770" class="Bound">z</a> <a id="16772" class="Symbol">=</a> <a id="16774" href="Abstract.ZerSucLim.html#11318" class="Function">unique.not-z-and-l</a> <a id="16793" class="Symbol">(</a><a id="16794" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16796" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16798" href="BrouwerTree.Arithmetic.Properties.html#16660" class="Bound">x</a><a id="16799" class="Symbol">)</a> <a id="16801" class="Symbol">(</a><a id="16802" href="BrouwerTree.Classifiability.html#1159" class="Function">≡zero→is-zero</a> <a id="16816" class="Symbol">(</a><a id="16817" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16822" class="Symbol">(</a><a id="16823" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16825" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·_</a><a id="16827" class="Symbol">)</a> <a id="16829" href="BrouwerTree.Arithmetic.Properties.html#16770" class="Bound">z</a><a id="16830" class="Symbol">))</a> <a id="16833" href="BrouwerTree.Arithmetic.Properties.html#16768" class="Bound">l</a>

  <a id="16838" href="BrouwerTree.Arithmetic.Properties.html#16838" class="Function">P₀</a> <a id="16841" class="Symbol">:</a> <a id="16843" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="16845" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="16852" href="BrouwerTree.Arithmetic.Properties.html#16838" class="Function">P₀</a> <a id="16855" class="Symbol">=</a> <a id="16857" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="16869" href="BrouwerTree.Arithmetic.Properties.html#16869" class="Function">Pₛ</a> <a id="16872" class="Symbol">:</a> <a id="16874" class="Symbol">{</a><a id="16875" href="BrouwerTree.Arithmetic.Properties.html#16875" class="Bound">x</a> <a id="16877" class="Symbol">:</a> <a id="16879" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16882" class="Symbol">}</a> <a id="16884" class="Symbol">→</a> <a id="16886" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="16888" href="BrouwerTree.Arithmetic.Properties.html#16875" class="Bound">x</a> <a id="16890" class="Symbol">→</a> <a id="16892" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="16894" class="Symbol">(</a><a id="16895" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16900" href="BrouwerTree.Arithmetic.Properties.html#16875" class="Bound">x</a><a id="16901" class="Symbol">)</a>
  <a id="16905" href="BrouwerTree.Arithmetic.Properties.html#16869" class="Function">Pₛ</a> <a id="16908" class="Symbol">{</a><a id="16909" href="BrouwerTree.Arithmetic.Properties.html#16909" class="Bound">x</a><a id="16910" class="Symbol">}</a> <a id="16912" class="Symbol">_</a> <a id="16914" class="Symbol">=</a> <a id="16916" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16920" class="Symbol">(</a><a id="16921" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="16934" class="Symbol">(λ</a> <a id="16937" href="BrouwerTree.Arithmetic.Properties.html#16937" class="Bound">n</a> <a id="16939" class="Symbol">→</a> <a id="16941" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16943" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16945" href="BrouwerTree.Arithmetic.Properties.html#16909" class="Bound">x</a> <a id="16947" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="16949" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="16951" href="BrouwerTree.Arithmetic.Properties.html#16937" class="Bound">n</a><a id="16952" class="Symbol">)</a> <a id="16954" class="Symbol">(λ</a> <a id="16957" href="BrouwerTree.Arithmetic.Properties.html#16957" class="Bound">n</a> <a id="16959" class="Symbol">→</a> <a id="16961" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="16969" class="Symbol">(</a><a id="16970" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="16983" href="BrouwerTree.Arithmetic.Properties.html#16957" class="Bound">n</a><a id="16984" class="Symbol">)))</a>

  <a id="16991" href="BrouwerTree.Arithmetic.Properties.html#16991" class="Function">Pₗ</a> <a id="16994" class="Symbol">:</a> <a id="16996" class="Symbol">{</a><a id="16997" href="BrouwerTree.Arithmetic.Properties.html#16997" class="Bound">f</a> <a id="16999" class="Symbol">:</a> <a id="17001" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17003" class="Symbol">→</a> <a id="17005" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17008" class="Symbol">}</a> <a id="17010" class="Symbol">{</a><a id="17011" href="BrouwerTree.Arithmetic.Properties.html#17011" class="Bound">f↑</a> <a id="17014" class="Symbol">:</a> <a id="17016" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="17027" href="BrouwerTree.Arithmetic.Properties.html#16997" class="Bound">f</a><a id="17028" class="Symbol">}</a> <a id="17030" class="Symbol">→</a> <a id="17032" class="Symbol">((</a><a id="17034" href="BrouwerTree.Arithmetic.Properties.html#17034" class="Bound">k</a> <a id="17036" class="Symbol">:</a> <a id="17038" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17039" class="Symbol">)</a> <a id="17041" class="Symbol">→</a> <a id="17043" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="17045" class="Symbol">(</a><a id="17046" href="BrouwerTree.Arithmetic.Properties.html#16997" class="Bound">f</a> <a id="17048" href="BrouwerTree.Arithmetic.Properties.html#17034" class="Bound">k</a><a id="17049" class="Symbol">))</a> <a id="17052" class="Symbol">→</a> <a id="17054" href="BrouwerTree.Arithmetic.Properties.html#16551" class="Function">P</a> <a id="17056" class="Symbol">(</a><a id="17057" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17063" href="BrouwerTree.Arithmetic.Properties.html#16997" class="Bound">f</a> <a id="17065" class="Symbol">{</a><a id="17066" href="BrouwerTree.Arithmetic.Properties.html#17011" class="Bound">f↑</a><a id="17068" class="Symbol">})</a>
  <a id="17073" href="BrouwerTree.Arithmetic.Properties.html#16991" class="Function">Pₗ</a> <a id="17076" class="Symbol">{</a><a id="17077" href="BrouwerTree.Arithmetic.Properties.html#17077" class="Bound">f</a><a id="17078" class="Symbol">}</a> <a id="17080" class="Symbol">{</a><a id="17081" href="BrouwerTree.Arithmetic.Properties.html#17081" class="Bound">f↑</a><a id="17083" class="Symbol">}</a> <a id="17085" class="Symbol">_</a> <a id="17087" class="Symbol">=</a> <a id="17089" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17093" class="Symbol">(</a><a id="17094" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="17107" class="Symbol">(λ</a> <a id="17110" href="BrouwerTree.Arithmetic.Properties.html#17110" class="Bound">n</a> <a id="17112" class="Symbol">→</a> <a id="17114" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17116" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17118" href="BrouwerTree.Arithmetic.Properties.html#17077" class="Bound">f</a> <a id="17120" href="BrouwerTree.Arithmetic.Properties.html#17110" class="Bound">n</a><a id="17121" class="Symbol">)</a> <a id="17123" class="Symbol">(</a><a id="17124" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="17138" class="Symbol">(λ</a> <a id="17141" href="BrouwerTree.Arithmetic.Properties.html#17141" class="Bound">p</a> <a id="17143" class="Symbol">→</a> <a id="17145" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="17154" class="Symbol">(</a><a id="17155" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17159" href="BrouwerTree.Arithmetic.Properties.html#17141" class="Bound">p</a><a id="17160" class="Symbol">))</a> <a id="17163" href="BrouwerTree.Arithmetic.Properties.html#17081" class="Bound">f↑</a><a id="17165" class="Symbol">))</a>

<a id="ω·sk-islim"></a><a id="17169" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="17180" class="Symbol">:</a> <a id="17182" class="Symbol">(</a><a id="17183" href="BrouwerTree.Arithmetic.Properties.html#17183" class="Bound">k</a> <a id="17185" class="Symbol">:</a> <a id="17187" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17188" class="Symbol">)</a> <a id="17190" class="Symbol">→</a> <a id="17192" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="17199" class="Symbol">(</a><a id="17200" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17202" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17204" class="Symbol">(</a><a id="17205" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17207" class="Symbol">(</a><a id="17208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17212" href="BrouwerTree.Arithmetic.Properties.html#17183" class="Bound">k</a><a id="17213" class="Symbol">)))</a>
<a id="17217" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="17228" href="BrouwerTree.Arithmetic.Properties.html#17228" class="Bound">k</a> <a id="17230" class="Symbol">=</a> <a id="17232" href="BrouwerTree.Arithmetic.Properties.html#17269" class="Function">[1]</a> <a id="17236" class="Symbol">(</a><a id="17237" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="17247" class="Symbol">(</a><a id="17248" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17250" class="Symbol">(</a><a id="17251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17255" href="BrouwerTree.Arithmetic.Properties.html#17228" class="Bound">k</a><a id="17256" class="Symbol">)))</a>
 <a id="17261" class="Keyword">where</a>
  <a id="17269" href="BrouwerTree.Arithmetic.Properties.html#17269" class="Function">[1]</a> <a id="17273" class="Symbol">:</a> <a id="17275" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="17282" class="Symbol">(</a><a id="17283" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17285" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17287" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17289" class="Symbol">(</a><a id="17290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17294" href="BrouwerTree.Arithmetic.Properties.html#17228" class="Bound">k</a><a id="17295" class="Symbol">))</a> <a id="17298" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="17300" class="Symbol">(</a><a id="17301" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17303" class="Symbol">(</a><a id="17304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17308" href="BrouwerTree.Arithmetic.Properties.html#17228" class="Bound">k</a><a id="17309" class="Symbol">)</a> <a id="17311" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17313" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="17317" class="Symbol">)</a> <a id="17319" class="Symbol">→</a> <a id="17321" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="17328" class="Symbol">(</a><a id="17329" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17331" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17333" class="Symbol">(</a><a id="17334" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17336" class="Symbol">(</a><a id="17337" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17341" href="BrouwerTree.Arithmetic.Properties.html#17228" class="Bound">k</a><a id="17342" class="Symbol">)))</a>
  <a id="17348" href="BrouwerTree.Arithmetic.Properties.html#17269" class="Function">[1]</a> <a id="17352" class="Symbol">(</a><a id="17353" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17357" href="BrouwerTree.Arithmetic.Properties.html#17357" class="Bound">l</a><a id="17358" class="Symbol">)</a> <a id="17360" class="Symbol">=</a> <a id="17362" href="BrouwerTree.Arithmetic.Properties.html#17357" class="Bound">l</a>
  <a id="17366" href="BrouwerTree.Arithmetic.Properties.html#17269" class="Function">[1]</a> <a id="17370" class="Symbol">(</a><a id="17371" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17375" href="BrouwerTree.Arithmetic.Properties.html#17375" class="Bound">e</a><a id="17376" class="Symbol">)</a> <a id="17378" class="Symbol">=</a> <a id="17380" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17386" class="Symbol">(</a><a id="17387" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="17397" class="Symbol">(</a><a id="17398" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17402" href="BrouwerTree.Arithmetic.Properties.html#17375" class="Bound">e</a><a id="17403" class="Symbol">))</a>

  <a id="17409" href="BrouwerTree.Arithmetic.Properties.html#17409" class="Function">f</a> <a id="17411" class="Symbol">:</a> <a id="17413" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17415" class="Symbol">→</a> <a id="17417" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="17423" href="BrouwerTree.Arithmetic.Properties.html#17409" class="Function">f</a> <a id="17425" href="BrouwerTree.Arithmetic.Properties.html#17425" class="Bound">n</a> <a id="17427" class="Symbol">=</a> <a id="17429" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17431" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17433" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17435" href="BrouwerTree.Arithmetic.Properties.html#17228" class="Bound">k</a> <a id="17437" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17439" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17441" href="BrouwerTree.Arithmetic.Properties.html#17425" class="Bound">n</a>
  <a id="17445" href="BrouwerTree.Arithmetic.Properties.html#17445" class="Function">f↑</a> <a id="17448" class="Symbol">:</a> <a id="17450" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="17466" href="BrouwerTree.Arithmetic.Properties.html#17409" class="Function">f</a>
  <a id="17470" href="BrouwerTree.Arithmetic.Properties.html#17445" class="Function">f↑</a> <a id="17473" href="BrouwerTree.Arithmetic.Properties.html#17473" class="Bound">n</a> <a id="17475" class="Symbol">=</a> <a id="17477" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="17485" class="Symbol">(</a><a id="17486" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="17499" href="BrouwerTree.Arithmetic.Properties.html#17473" class="Bound">n</a><a id="17500" class="Symbol">)</a>

<a id="ω·k-islim&#39;"></a><a id="17503" href="BrouwerTree.Arithmetic.Properties.html#17503" class="Function">ω·k-islim&#39;</a> <a id="17514" class="Symbol">:</a> <a id="17516" class="Symbol">(</a><a id="17517" href="BrouwerTree.Arithmetic.Properties.html#17517" class="Bound">k</a> <a id="17519" class="Symbol">:</a> <a id="17521" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17522" class="Symbol">)</a> <a id="17524" class="Symbol">→</a> <a id="17526" class="Symbol">(</a><a id="17527" href="BrouwerTree.Arithmetic.Properties.html#17527" class="Bound">k&gt;0</a> <a id="17531" class="Symbol">:</a> <a id="17533" class="InductiveConstructor">zero</a> <a id="17538" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="17540" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17542" href="BrouwerTree.Arithmetic.Properties.html#17517" class="Bound">k</a><a id="17543" class="Symbol">)</a> <a id="17545" class="Symbol">→</a> <a id="17547" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="17554" class="Symbol">(</a><a id="17555" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17557" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17559" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17561" href="BrouwerTree.Arithmetic.Properties.html#17517" class="Bound">k</a><a id="17562" class="Symbol">)</a>
<a id="17564" href="BrouwerTree.Arithmetic.Properties.html#17503" class="Function">ω·k-islim&#39;</a> <a id="17575" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="17580" class="Symbol">=</a> <a id="17582" class="Symbol">λ</a> <a id="17584" href="BrouwerTree.Arithmetic.Properties.html#17584" class="Bound">z</a> <a id="17586" class="Symbol">→</a> <a id="17588" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17594" class="Symbol">(</a><a id="17595" href="Abstract.ZerSucLim.html#6323" class="Function">≮-zero</a> <a id="17602" class="Symbol">(λ</a> <a id="17605" href="BrouwerTree.Arithmetic.Properties.html#17605" class="Bound">b</a> <a id="17607" class="Symbol">→</a> <a id="17609" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="17615" class="Symbol">)</a> <a id="17617" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="17622" href="BrouwerTree.Arithmetic.Properties.html#17584" class="Bound">z</a><a id="17623" class="Symbol">)</a>
<a id="17625" href="BrouwerTree.Arithmetic.Properties.html#17503" class="Function">ω·k-islim&#39;</a> <a id="17636" class="Symbol">(</a><a id="17637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17641" href="BrouwerTree.Arithmetic.Properties.html#17641" class="Bound">k</a><a id="17642" class="Symbol">)</a> <a id="17644" href="BrouwerTree.Arithmetic.Properties.html#17644" class="Bound">p</a> <a id="17646" class="Symbol">=</a> <a id="17648" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17650" class="Symbol">(</a><a id="17651" href="BrouwerTree.Arithmetic.Properties.html#17690" class="Function">f</a> <a id="17653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17655" href="BrouwerTree.Arithmetic.Properties.html#17726" class="Function">f↑</a><a id="17657" class="Symbol">)</a> <a id="17659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17661" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="17674" href="BrouwerTree.Arithmetic.Properties.html#17690" class="Function">f</a> <a id="17676" href="BrouwerTree.Arithmetic.Properties.html#17726" class="Function">f↑</a> <a id="17679" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
 <a id="17682" class="Keyword">where</a>
  <a id="17690" href="BrouwerTree.Arithmetic.Properties.html#17690" class="Function">f</a> <a id="17692" class="Symbol">:</a> <a id="17694" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17696" class="Symbol">→</a> <a id="17698" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="17704" href="BrouwerTree.Arithmetic.Properties.html#17690" class="Function">f</a> <a id="17706" href="BrouwerTree.Arithmetic.Properties.html#17706" class="Bound">n</a> <a id="17708" class="Symbol">=</a> <a id="17710" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17712" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17714" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17716" href="BrouwerTree.Arithmetic.Properties.html#17641" class="Bound">k</a> <a id="17718" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17720" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17722" href="BrouwerTree.Arithmetic.Properties.html#17706" class="Bound">n</a>
  <a id="17726" href="BrouwerTree.Arithmetic.Properties.html#17726" class="Function">f↑</a> <a id="17729" class="Symbol">:</a> <a id="17731" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="17747" href="BrouwerTree.Arithmetic.Properties.html#17690" class="Function">f</a>
  <a id="17751" href="BrouwerTree.Arithmetic.Properties.html#17726" class="Function">f↑</a> <a id="17754" href="BrouwerTree.Arithmetic.Properties.html#17754" class="Bound">n</a> <a id="17756" class="Symbol">=</a> <a id="17758" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="17766" class="Symbol">(</a><a id="17767" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="17780" href="BrouwerTree.Arithmetic.Properties.html#17754" class="Bound">n</a><a id="17781" class="Symbol">)</a>

<a id="ω^k-is-lim"></a><a id="17784" href="BrouwerTree.Arithmetic.Properties.html#17784" class="Function">ω^k-is-lim</a> <a id="17795" class="Symbol">:</a> <a id="17797" class="Symbol">(</a><a id="17798" href="BrouwerTree.Arithmetic.Properties.html#17798" class="Bound">k</a> <a id="17800" class="Symbol">:</a> <a id="17802" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17803" class="Symbol">)</a> <a id="17805" class="Symbol">→</a> <a id="17807" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="17814" class="Symbol">(</a><a id="17815" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17817" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="17819" class="Symbol">(</a><a id="17820" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17825" class="Symbol">(</a><a id="17826" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17828" href="BrouwerTree.Arithmetic.Properties.html#17798" class="Bound">k</a><a id="17829" class="Symbol">)))</a>
<a id="17833" href="BrouwerTree.Arithmetic.Properties.html#17784" class="Function">ω^k-is-lim</a> <a id="17844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="17849" class="Symbol">=</a> <a id="17851" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="17864" class="Symbol">(λ</a> <a id="17867" href="BrouwerTree.Arithmetic.Properties.html#17867" class="Bound">n</a> <a id="17869" class="Symbol">→</a> <a id="17871" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17876" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="17881" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17883" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17885" href="BrouwerTree.Arithmetic.Properties.html#17867" class="Bound">n</a><a id="17886" class="Symbol">)</a> <a id="17888" class="Symbol">_</a>
<a id="17890" href="BrouwerTree.Arithmetic.Properties.html#17784" class="Function">ω^k-is-lim</a> <a id="17901" class="Symbol">(</a><a id="17902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17906" href="BrouwerTree.Arithmetic.Properties.html#17906" class="Bound">k</a><a id="17907" class="Symbol">)</a> <a id="17909" class="Symbol">=</a> <a id="17911" href="BrouwerTree.Arithmetic.Properties.html#12520" class="Function">nonzero·limit-is-lim</a> <a id="17932" class="Symbol">(</a><a id="17933" href="BrouwerTree.Classifiability.html#3755" class="Function">is-lim≰zero</a> <a id="17945" class="Symbol">(</a><a id="17946" href="BrouwerTree.Arithmetic.Properties.html#17784" class="Function">ω^k-is-lim</a> <a id="17957" href="BrouwerTree.Arithmetic.Properties.html#17906" class="Bound">k</a><a id="17958" class="Symbol">))</a>

<a id="ω·n&gt;ω→n&gt;0"></a><a id="17962" href="BrouwerTree.Arithmetic.Properties.html#17962" class="Function">ω·n&gt;ω→n&gt;0</a> <a id="17972" class="Symbol">:</a> <a id="17974" class="Symbol">(</a><a id="17975" href="BrouwerTree.Arithmetic.Properties.html#17975" class="Bound">n</a> <a id="17977" href="BrouwerTree.Arithmetic.Properties.html#17977" class="Bound">k</a> <a id="17979" class="Symbol">:</a> <a id="17981" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17982" class="Symbol">)</a> <a id="17984" class="Symbol">→</a> <a id="17986" class="Symbol">(</a><a id="17987" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17989" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="17991" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17993" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17995" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17997" href="BrouwerTree.Arithmetic.Properties.html#17975" class="Bound">n</a> <a id="17999" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18001" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18003" href="BrouwerTree.Arithmetic.Properties.html#17977" class="Bound">k</a> <a id="18005" class="Symbol">→</a> <a id="18007" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="18014" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="18018" href="BrouwerTree.Arithmetic.Properties.html#17975" class="Bound">n</a><a id="18019" class="Symbol">)</a>
<a id="18021" href="BrouwerTree.Arithmetic.Properties.html#17962" class="Function">ω·n&gt;ω→n&gt;0</a> <a id="18031" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18036" href="BrouwerTree.Arithmetic.Properties.html#18036" class="Bound">k</a> <a id="18038" href="BrouwerTree.Arithmetic.Properties.html#18038" class="Bound">h</a> <a id="18040" class="Symbol">=</a> <a id="18042" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="18049" class="Symbol">(</a><a id="18050" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="18064" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18066" href="BrouwerTree.Arithmetic.Properties.html#18188" class="Function">[3]</a><a id="18069" class="Symbol">)</a>
 <a id="18072" class="Keyword">where</a>
  <a id="18080" href="BrouwerTree.Arithmetic.Properties.html#18080" class="Function">[1]</a> <a id="18084" class="Symbol">:</a> <a id="18086" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18088" href="BrouwerTree.Arithmetic.Properties.html#18036" class="Bound">k</a> <a id="18090" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18092" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="18096" href="BrouwerTree.Arithmetic.Properties.html#18080" class="Function">[1]</a> <a id="18100" class="Symbol">=</a> <a id="18102" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="18111" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18113" class="Symbol">(</a><a id="18114" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="18127" href="BrouwerTree.Arithmetic.Properties.html#18036" class="Bound">k</a><a id="18128" class="Symbol">)</a>
  <a id="18132" href="BrouwerTree.Arithmetic.Properties.html#18132" class="Function">[2]</a> <a id="18136" class="Symbol">:</a> <a id="18138" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18140" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18142" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18144" href="BrouwerTree.Arithmetic.Properties.html#18036" class="Bound">k</a>
  <a id="18148" href="BrouwerTree.Arithmetic.Properties.html#18132" class="Function">[2]</a> <a id="18152" class="Symbol">=</a> <a id="18154" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18160" class="Symbol">(</a><a id="18161" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18163" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="18165" class="Symbol">)</a> <a id="18167" class="Symbol">(</a><a id="18168" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="18177" class="Symbol">(</a><a id="18178" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18180" href="BrouwerTree.Arithmetic.Properties.html#18036" class="Bound">k</a><a id="18181" class="Symbol">))</a> <a id="18184" href="BrouwerTree.Arithmetic.Properties.html#18038" class="Bound">h</a>
  <a id="18188" href="BrouwerTree.Arithmetic.Properties.html#18188" class="Function">[3]</a> <a id="18192" class="Symbol">:</a> <a id="18194" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18196" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18198" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="18202" href="BrouwerTree.Arithmetic.Properties.html#18188" class="Function">[3]</a> <a id="18206" class="Symbol">=</a> <a id="18208" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="18216" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18218" class="Symbol">(</a><a id="18219" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18221" href="BrouwerTree.Arithmetic.Properties.html#18036" class="Bound">k</a><a id="18222" class="Symbol">)</a> <a id="18224" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18226" href="BrouwerTree.Arithmetic.Properties.html#18132" class="Function">[2]</a> <a id="18230" href="BrouwerTree.Arithmetic.Properties.html#18080" class="Function">[1]</a>
<a id="18234" href="BrouwerTree.Arithmetic.Properties.html#17962" class="Function">ω·n&gt;ω→n&gt;0</a> <a id="18244" class="Symbol">(</a><a id="18245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18249" href="BrouwerTree.Arithmetic.Properties.html#18249" class="Bound">n</a><a id="18250" class="Symbol">)</a> <a id="18252" href="BrouwerTree.Arithmetic.Properties.html#18252" class="Bound">k</a> <a id="18254" class="Symbol">_</a> <a id="18256" class="Symbol">=</a> <a id="18258" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="18270" href="Cubical.Data.Nat.Order.html#1124" class="Function">N.zero-≤</a>

<a id="ω·n&lt;ω·n+1"></a><a id="18280" href="BrouwerTree.Arithmetic.Properties.html#18280" class="Function">ω·n&lt;ω·n+1</a> <a id="18290" class="Symbol">:</a> <a id="18292" class="Symbol">(</a><a id="18293" href="BrouwerTree.Arithmetic.Properties.html#18293" class="Bound">n</a> <a id="18295" class="Symbol">:</a> <a id="18297" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18298" class="Symbol">)</a> <a id="18300" class="Symbol">→</a> <a id="18302" class="Symbol">(</a><a id="18303" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18305" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18307" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18309" href="BrouwerTree.Arithmetic.Properties.html#18293" class="Bound">n</a> <a id="18311" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18313" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18315" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18317" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18319" class="Symbol">(</a><a id="18320" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18324" href="BrouwerTree.Arithmetic.Properties.html#18293" class="Bound">n</a><a id="18325" class="Symbol">))</a>
<a id="18328" href="BrouwerTree.Arithmetic.Properties.html#18280" class="Function">ω·n&lt;ω·n+1</a> <a id="18338" href="BrouwerTree.Arithmetic.Properties.html#18338" class="Bound">n</a> <a id="18340" class="Symbol">=</a> <a id="18342" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="18352" href="BrouwerTree.Arithmetic.Properties.html#18382" class="Function">[1]</a> <a id="18356" class="Symbol">(</a><a id="18357" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="18370" href="BrouwerTree.Arithmetic.Properties.html#18338" class="Bound">n</a><a id="18371" class="Symbol">)</a>
 <a id="18374" class="Keyword">where</a>
  <a id="18382" href="BrouwerTree.Arithmetic.Properties.html#18382" class="Function">[1]</a> <a id="18386" class="Symbol">:</a> <a id="18388" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18392" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="18397" class="Symbol">→</a> <a id="18399" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="18403" href="BrouwerTree.Arithmetic.Properties.html#18382" class="Function">[1]</a> <a id="18407" href="BrouwerTree.Arithmetic.Properties.html#18407" class="Bound">ν</a> <a id="18409" class="Symbol">=</a> <a id="18411" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="18420" class="Symbol">(</a><a id="18421" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18425" href="BrouwerTree.Arithmetic.Properties.html#18407" class="Bound">ν</a><a id="18426" class="Symbol">)</a>

<a id="ω·0+n=n"></a><a id="18429" href="BrouwerTree.Arithmetic.Properties.html#18429" class="Function">ω·0+n=n</a> <a id="18437" class="Symbol">:</a> <a id="18439" class="Symbol">(</a><a id="18440" href="BrouwerTree.Arithmetic.Properties.html#18440" class="Bound">n</a> <a id="18442" class="Symbol">:</a> <a id="18444" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18445" class="Symbol">)</a> <a id="18447" class="Symbol">→</a> <a id="18449" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18451" href="BrouwerTree.Arithmetic.Properties.html#18440" class="Bound">n</a> <a id="18453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18455" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18457" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18459" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18461" class="Number">0</a> <a id="18463" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18465" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18467" href="BrouwerTree.Arithmetic.Properties.html#18440" class="Bound">n</a>
<a id="18469" href="BrouwerTree.Arithmetic.Properties.html#18429" class="Function">ω·0+n=n</a> <a id="18477" href="BrouwerTree.Arithmetic.Properties.html#18477" class="Bound">n</a> <a id="18479" class="Symbol">=</a> <a id="18481" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18485" class="Symbol">(</a><a id="18486" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="18495" class="Symbol">(</a><a id="18496" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18498" href="BrouwerTree.Arithmetic.Properties.html#18477" class="Bound">n</a><a id="18499" class="Symbol">))</a>

<a id="ω·n≤ω·m+k→ω·n≤ω·m"></a><a id="18503" href="BrouwerTree.Arithmetic.Properties.html#18503" class="Function">ω·n≤ω·m+k→ω·n≤ω·m</a> <a id="18521" class="Symbol">:</a> <a id="18523" class="Symbol">(</a><a id="18524" href="BrouwerTree.Arithmetic.Properties.html#18524" class="Bound">n</a> <a id="18526" href="BrouwerTree.Arithmetic.Properties.html#18526" class="Bound">m</a> <a id="18528" href="BrouwerTree.Arithmetic.Properties.html#18528" class="Bound">k</a> <a id="18530" class="Symbol">:</a> <a id="18532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18533" class="Symbol">)</a> <a id="18535" class="Symbol">→</a> <a id="18537" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18539" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18541" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18543" href="BrouwerTree.Arithmetic.Properties.html#18524" class="Bound">n</a> <a id="18545" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18547" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18549" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18551" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18553" href="BrouwerTree.Arithmetic.Properties.html#18526" class="Bound">m</a> <a id="18555" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18557" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18559" href="BrouwerTree.Arithmetic.Properties.html#18528" class="Bound">k</a>  <a id="18562" class="Symbol">→</a> <a id="18564" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18566" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18568" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18570" href="BrouwerTree.Arithmetic.Properties.html#18524" class="Bound">n</a> <a id="18572" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18574" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18576" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18578" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18580" href="BrouwerTree.Arithmetic.Properties.html#18526" class="Bound">m</a>
<a id="18582" href="BrouwerTree.Arithmetic.Properties.html#18503" class="Function">ω·n≤ω·m+k→ω·n≤ω·m</a> <a id="18600" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18605" href="BrouwerTree.Arithmetic.Properties.html#18605" class="Bound">m</a> <a id="18607" href="BrouwerTree.Arithmetic.Properties.html#18607" class="Bound">k</a> <a id="18609" href="BrouwerTree.Arithmetic.Properties.html#18609" class="Bound">p</a> <a id="18611" class="Symbol">=</a> <a id="18613" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
<a id="18620" href="BrouwerTree.Arithmetic.Properties.html#18503" class="Function">ω·n≤ω·m+k→ω·n≤ω·m</a> <a id="18638" class="Symbol">(</a><a id="18639" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18643" href="BrouwerTree.Arithmetic.Properties.html#18643" class="Bound">n</a><a id="18644" class="Symbol">)</a> <a id="18646" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18651" href="BrouwerTree.Arithmetic.Properties.html#18651" class="Bound">k</a> <a id="18653" href="BrouwerTree.Arithmetic.Properties.html#18653" class="Bound">p</a> <a id="18655" class="Symbol">=</a>
 <a id="18658" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="18665" class="Symbol">{_}</a> <a id="18669" class="Symbol">{λ</a> <a id="18672" href="BrouwerTree.Arithmetic.Properties.html#18672" class="Bound">_</a> <a id="18674" class="Symbol">→</a> <a id="18676" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18678" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18680" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18682" class="Symbol">(</a><a id="18683" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18687" href="BrouwerTree.Arithmetic.Properties.html#18643" class="Bound">n</a><a id="18688" class="Symbol">)</a> <a id="18690" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18692" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="18696" class="Symbol">}</a> <a id="18698" class="Symbol">(</a><a id="18699" href="BrouwerTree.Code.Results.html#8136" class="Function">lim≰ι</a> <a id="18705" href="BrouwerTree.Arithmetic.Properties.html#18721" class="Function">[1]</a><a id="18708" class="Symbol">)</a>
  <a id="18712" class="Keyword">where</a>
   <a id="18721" href="BrouwerTree.Arithmetic.Properties.html#18721" class="Function">[1]</a> <a id="18725" class="Symbol">:</a> <a id="18727" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18729" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18731" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18733" class="Symbol">(</a><a id="18734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18738" href="BrouwerTree.Arithmetic.Properties.html#18643" class="Bound">n</a><a id="18739" class="Symbol">)</a> <a id="18741" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18743" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18745" href="BrouwerTree.Arithmetic.Properties.html#18651" class="Bound">k</a>
   <a id="18750" href="BrouwerTree.Arithmetic.Properties.html#18721" class="Function">[1]</a> <a id="18754" class="Symbol">=</a> <a id="18756" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18762" class="Symbol">(</a><a id="18763" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18765" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18767" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18769" class="Symbol">(</a><a id="18770" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18774" href="BrouwerTree.Arithmetic.Properties.html#18643" class="Bound">n</a><a id="18775" class="Symbol">)</a> <a id="18777" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="18779" class="Symbol">)</a> <a id="18781" class="Symbol">(</a><a id="18782" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="18791" class="Symbol">(</a><a id="18792" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18794" href="BrouwerTree.Arithmetic.Properties.html#18651" class="Bound">k</a><a id="18795" class="Symbol">))</a> <a id="18798" href="BrouwerTree.Arithmetic.Properties.html#18653" class="Bound">p</a>
<a id="18800" href="BrouwerTree.Arithmetic.Properties.html#18503" class="Function">ω·n≤ω·m+k→ω·n≤ω·m</a> <a id="18818" class="Symbol">(</a><a id="18819" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18823" href="BrouwerTree.Arithmetic.Properties.html#18823" class="Bound">n</a><a id="18824" class="Symbol">)</a> <a id="18826" class="Symbol">(</a><a id="18827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18831" href="BrouwerTree.Arithmetic.Properties.html#18831" class="Bound">m</a><a id="18832" class="Symbol">)</a> <a id="18834" class="Symbol">=</a>
 <a id="18837" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a>
  <a id="18859" class="Symbol">(</a><a id="18860" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18862" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18864" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18866" class="Symbol">(</a><a id="18867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18871" href="BrouwerTree.Arithmetic.Properties.html#18823" class="Bound">n</a><a id="18872" class="Symbol">))</a>
  <a id="18877" class="Symbol">(</a><a id="18878" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18880" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18882" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18884" class="Symbol">(</a><a id="18885" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18889" href="BrouwerTree.Arithmetic.Properties.html#18831" class="Bound">m</a><a id="18890" class="Symbol">))</a>
  <a id="18895" class="Symbol">(</a><a id="18896" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="18907" href="BrouwerTree.Arithmetic.Properties.html#18823" class="Bound">n</a><a id="18908" class="Symbol">)</a>


<a id="ω·1≡ω"></a><a id="18912" href="BrouwerTree.Arithmetic.Properties.html#18912" class="Function">ω·1≡ω</a> <a id="18918" class="Symbol">:</a> <a id="18920" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18922" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18924" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18926" class="Number">1</a> <a id="18928" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18930" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="18932" href="BrouwerTree.Arithmetic.Properties.html#18912" class="Function">ω·1≡ω</a> <a id="18938" class="Symbol">=</a> <a id="18940" href="BrouwerTree.Arithmetic.Properties.html#11779" class="Function">y·one≡y</a> <a id="18948" href="BrouwerTree.Core.html#2546" class="Function">ω</a>

<a id="ω+ω≡ω·2"></a><a id="18951" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a> <a id="18959" class="Symbol">:</a> <a id="18961" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18963" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18965" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18967" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18969" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18971" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18973" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18975" class="Number">2</a>
<a id="18977" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a> <a id="18985" class="Symbol">=</a> <a id="18987" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18991" class="Symbol">(</a><a id="18992" href="BrouwerTree.Arithmetic.Properties.html#12177" class="Function">x·2=x+x</a> <a id="19000" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="19001" class="Symbol">)</a>

<a id="ω+ω-islim"></a><a id="19004" href="BrouwerTree.Arithmetic.Properties.html#19004" class="Function">ω+ω-islim</a> <a id="19014" class="Symbol">:</a> <a id="19016" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="19023" class="Symbol">(</a><a id="19024" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19026" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19028" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="19029" class="Symbol">)</a>
<a id="19031" href="BrouwerTree.Arithmetic.Properties.html#19004" class="Function">ω+ω-islim</a> <a id="19041" class="Symbol">=</a> <a id="19043" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="19049" class="Symbol">(λ</a> <a id="19052" href="BrouwerTree.Arithmetic.Properties.html#19052" class="Bound">z</a> <a id="19054" class="Symbol">→</a> <a id="19056" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="19063" href="BrouwerTree.Arithmetic.Properties.html#19052" class="Bound">z</a><a id="19064" class="Symbol">)</a> <a id="19066" class="Symbol">(</a><a id="19067" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19071" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a><a id="19078" class="Symbol">)</a> <a id="19080" class="Symbol">(</a><a id="19081" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="19092" class="Number">1</a><a id="19093" class="Symbol">)</a>

<a id="ω^ι2≡ω²"></a><a id="19096" href="BrouwerTree.Arithmetic.Properties.html#19096" class="Function">ω^ι2≡ω²</a> <a id="19104" class="Symbol">:</a> <a id="19106" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19108" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="19110" class="Symbol">(</a><a id="19111" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19113" class="Number">2</a><a id="19114" class="Symbol">)</a> <a id="19116" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19118" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a>
<a id="19121" href="BrouwerTree.Arithmetic.Properties.html#19096" class="Function">ω^ι2≡ω²</a> <a id="19129" class="Symbol">=</a> <a id="19131" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="19153" class="Symbol">_</a> <a id="19155" class="Symbol">_</a>
            <a id="19169" class="Symbol">(λ</a> <a id="19172" href="BrouwerTree.Arithmetic.Properties.html#19172" class="Bound">n</a> <a id="19174" class="Symbol">→</a> <a id="19176" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19181" class="Symbol">(</a><a id="19182" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="19185" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19187" href="BrouwerTree.Arithmetic.Properties.html#19172" class="Bound">n</a><a id="19188" class="Symbol">)</a> <a id="19190" class="Symbol">(</a><a id="19191" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="19213" class="Symbol">_</a> <a id="19215" class="Symbol">_</a>
                                   <a id="19252" class="Symbol">(λ</a> <a id="19255" href="BrouwerTree.Arithmetic.Properties.html#19255" class="Bound">k</a> <a id="19257" class="Symbol">→</a> <a id="19259" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="19267" class="Symbol">(</a><a id="19268" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19270" href="BrouwerTree.Arithmetic.Properties.html#19255" class="Bound">k</a><a id="19271" class="Symbol">))))</a>

<a id="ω^ι3≡ω³"></a><a id="19277" href="BrouwerTree.Arithmetic.Properties.html#19277" class="Function">ω^ι3≡ω³</a> <a id="19285" class="Symbol">:</a> <a id="19287" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19289" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="19291" class="Symbol">(</a><a id="19292" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19294" class="Number">3</a><a id="19295" class="Symbol">)</a> <a id="19297" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19299" href="BrouwerTree.Arithmetic.Properties.html#16378" class="Function">ω³</a>
<a id="19302" href="BrouwerTree.Arithmetic.Properties.html#19277" class="Function">ω^ι3≡ω³</a> <a id="19310" class="Symbol">=</a> <a id="19312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19317" class="Symbol">(</a><a id="19318" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="19321" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="19322" class="Symbol">)</a> <a id="19324" href="BrouwerTree.Arithmetic.Properties.html#19096" class="Function">ω^ι2≡ω²</a>

<a id="ω·k-split"></a><a id="19333" href="BrouwerTree.Arithmetic.Properties.html#19333" class="Function">ω·k-split</a> <a id="19343" class="Symbol">:</a> <a id="19345" class="Symbol">(</a><a id="19346" href="BrouwerTree.Arithmetic.Properties.html#19346" class="Bound">k</a> <a id="19348" href="BrouwerTree.Arithmetic.Properties.html#19348" class="Bound">n</a> <a id="19350" href="BrouwerTree.Arithmetic.Properties.html#19350" class="Bound">m</a> <a id="19352" class="Symbol">:</a> <a id="19354" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19355" class="Symbol">)</a> <a id="19357" class="Symbol">→</a> <a id="19359" class="Symbol">(</a><a id="19360" href="BrouwerTree.Arithmetic.Properties.html#19346" class="Bound">k</a> <a id="19362" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19364" href="BrouwerTree.Arithmetic.Properties.html#19348" class="Bound">n</a> <a id="19366" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="19369" href="BrouwerTree.Arithmetic.Properties.html#19350" class="Bound">m</a><a id="19370" class="Symbol">)</a> <a id="19372" class="Symbol">→</a> <a id="19374" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19376" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19378" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19380" href="BrouwerTree.Arithmetic.Properties.html#19346" class="Bound">k</a> <a id="19382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19384" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19386" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19388" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19390" href="BrouwerTree.Arithmetic.Properties.html#19348" class="Bound">n</a> <a id="19392" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19394" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19396" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19398" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19400" href="BrouwerTree.Arithmetic.Properties.html#19350" class="Bound">m</a>
<a id="19402" href="BrouwerTree.Arithmetic.Properties.html#19333" class="Function">ω·k-split</a> <a id="19412" href="BrouwerTree.Arithmetic.Properties.html#19412" class="Bound">k</a> <a id="19414" href="BrouwerTree.Arithmetic.Properties.html#19414" class="Bound">n</a> <a id="19416" href="BrouwerTree.Arithmetic.Properties.html#19416" class="Bound">m</a> <a id="19418" href="BrouwerTree.Arithmetic.Properties.html#19418" class="Bound">p</a> <a id="19420" class="Symbol">=</a>   <a id="19424" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19429" class="Symbol">(λ</a> <a id="19432" href="BrouwerTree.Arithmetic.Properties.html#19432" class="Bound">z</a> <a id="19434" class="Symbol">→</a> <a id="19436" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19438" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19440" href="BrouwerTree.Arithmetic.Properties.html#19432" class="Bound">z</a><a id="19441" class="Symbol">)</a> <a id="19443" class="Symbol">(</a><a id="19444" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19449" class="Symbol">(λ</a> <a id="19452" href="BrouwerTree.Arithmetic.Properties.html#19452" class="Bound">u</a> <a id="19454" class="Symbol">→</a> <a id="19456" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19458" href="BrouwerTree.Arithmetic.Properties.html#19452" class="Bound">u</a><a id="19459" class="Symbol">)</a> <a id="19461" href="BrouwerTree.Arithmetic.Properties.html#19418" class="Bound">p</a> <a id="19463" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19465" href="BrouwerTree.Arithmetic.Properties.html#1457" class="Function">ι-+-commutes&#39;</a> <a id="19479" href="BrouwerTree.Arithmetic.Properties.html#19414" class="Bound">n</a> <a id="19481" href="BrouwerTree.Arithmetic.Properties.html#19416" class="Bound">m</a><a id="19482" class="Symbol">)</a>
                    <a id="19504" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19506" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19510" class="Symbol">(</a><a id="19511" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="19530" class="Symbol">(</a><a id="19531" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19533" href="BrouwerTree.Arithmetic.Properties.html#19416" class="Bound">m</a><a id="19534" class="Symbol">))</a>

<a id="limit-cancel-+ω-≤"></a><a id="19538" href="BrouwerTree.Arithmetic.Properties.html#19538" class="Function">limit-cancel-+ω-≤</a> <a id="19556" class="Symbol">:</a> <a id="19558" class="Symbol">(</a><a id="19559" href="BrouwerTree.Arithmetic.Properties.html#19559" class="Bound">x</a> <a id="19561" class="Symbol">:</a> <a id="19563" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19566" class="Symbol">)</a> <a id="19568" class="Symbol">(</a><a id="19569" href="BrouwerTree.Arithmetic.Properties.html#19569" class="Bound">f</a> <a id="19571" class="Symbol">:</a> <a id="19573" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19575" class="Symbol">→</a> <a id="19577" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19580" class="Symbol">)</a> <a id="19582" class="Symbol">{</a><a id="19583" href="BrouwerTree.Arithmetic.Properties.html#19583" class="Bound">f↑</a> <a id="19586" class="Symbol">:</a> <a id="19588" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="19599" href="BrouwerTree.Arithmetic.Properties.html#19569" class="Bound">f</a><a id="19600" class="Symbol">}</a>
             <a id="19615" class="Symbol">→</a> <a id="19617" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19623" href="BrouwerTree.Arithmetic.Properties.html#19569" class="Bound">f</a> <a id="19625" class="Symbol">{</a><a id="19626" href="BrouwerTree.Arithmetic.Properties.html#19583" class="Bound">f↑</a><a id="19628" class="Symbol">}</a> <a id="19630" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19632" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19634" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19636" href="BrouwerTree.Arithmetic.Properties.html#19559" class="Bound">x</a> <a id="19638" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19640" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
             <a id="19655" class="Symbol">→</a> <a id="19657" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19663" href="BrouwerTree.Arithmetic.Properties.html#19569" class="Bound">f</a> <a id="19665" class="Symbol">{</a><a id="19666" href="BrouwerTree.Arithmetic.Properties.html#19583" class="Bound">f↑</a><a id="19668" class="Symbol">}</a> <a id="19670" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19672" href="BrouwerTree.Arithmetic.Properties.html#19559" class="Bound">x</a>
<a id="19674" href="BrouwerTree.Arithmetic.Properties.html#19538" class="Function">limit-cancel-+ω-≤</a> <a id="19692" href="BrouwerTree.Arithmetic.Properties.html#19692" class="Bound">x</a> <a id="19694" href="BrouwerTree.Arithmetic.Properties.html#19694" class="Bound">f</a> <a id="19696" class="Symbol">{</a><a id="19697" href="BrouwerTree.Arithmetic.Properties.html#19697" class="Bound">f↑</a><a id="19699" class="Symbol">}</a> <a id="19701" href="BrouwerTree.Arithmetic.Properties.html#19701" class="Bound">l</a> <a id="19703" class="Symbol">=</a> <a id="19705" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="19712" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="19722" class="Symbol">(</a><a id="19723" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="19731" href="BrouwerTree.Arithmetic.Properties.html#19866" class="Function">[2]</a><a id="19734" class="Symbol">)</a> <a id="19736" href="BrouwerTree.Arithmetic.Properties.html#19749" class="Function">[1]</a>
 <a id="19741" class="Keyword">where</a>
  <a id="19749" href="BrouwerTree.Arithmetic.Properties.html#19749" class="Function">[1]</a> <a id="19753" class="Symbol">:</a> <a id="19755" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="19757" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19760" href="BrouwerTree.Arithmetic.Properties.html#19760" class="Bound">m</a> <a id="19762" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19764" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19766" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19768" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19774" href="BrouwerTree.Arithmetic.Properties.html#19694" class="Bound">f</a> <a id="19776" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19778" href="BrouwerTree.Arithmetic.Properties.html#19692" class="Bound">x</a> <a id="19780" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19782" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19784" href="BrouwerTree.Arithmetic.Properties.html#19760" class="Bound">m</a> <a id="19786" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="19790" href="BrouwerTree.Arithmetic.Properties.html#19749" class="Function">[1]</a> <a id="19794" class="Symbol">=</a> <a id="19796" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="19821" class="Symbol">(λ</a> <a id="19824" href="BrouwerTree.Arithmetic.Properties.html#19824" class="Bound">n</a> <a id="19826" class="Symbol">→</a> <a id="19828" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19834" href="BrouwerTree.Arithmetic.Properties.html#19694" class="Bound">f</a> <a id="19836" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19838" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19840" href="BrouwerTree.Arithmetic.Properties.html#19824" class="Bound">n</a><a id="19841" class="Symbol">)</a> <a id="19843" class="Symbol">(λ</a> <a id="19846" href="BrouwerTree.Arithmetic.Properties.html#19846" class="Bound">n</a> <a id="19848" class="Symbol">→</a> <a id="19850" href="BrouwerTree.Arithmetic.Properties.html#19692" class="Bound">x</a> <a id="19852" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19854" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19856" href="BrouwerTree.Arithmetic.Properties.html#19846" class="Bound">n</a><a id="19857" class="Symbol">)</a> <a id="19859" href="BrouwerTree.Arithmetic.Properties.html#19701" class="Bound">l</a> <a id="19861" class="Number">0</a>

  <a id="19866" href="BrouwerTree.Arithmetic.Properties.html#19866" class="Function">[2]</a> <a id="19870" class="Symbol">:</a> <a id="19872" class="Symbol">(</a><a id="19873" href="BrouwerTree.Arithmetic.Properties.html#19873" class="Bound">m</a> <a id="19875" class="Symbol">:</a> <a id="19877" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19878" class="Symbol">)</a> <a id="19880" class="Symbol">→</a> <a id="19882" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19888" href="BrouwerTree.Arithmetic.Properties.html#19694" class="Bound">f</a> <a id="19890" class="Symbol">{</a><a id="19891" href="BrouwerTree.Arithmetic.Properties.html#19697" class="Bound">f↑</a><a id="19893" class="Symbol">}</a> <a id="19895" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19897" href="BrouwerTree.Arithmetic.Properties.html#19692" class="Bound">x</a> <a id="19899" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19901" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19903" href="BrouwerTree.Arithmetic.Properties.html#19873" class="Bound">m</a> <a id="19905" class="Symbol">→</a> <a id="19907" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19913" href="BrouwerTree.Arithmetic.Properties.html#19694" class="Bound">f</a> <a id="19915" class="Symbol">{</a><a id="19916" href="BrouwerTree.Arithmetic.Properties.html#19697" class="Bound">f↑</a><a id="19918" class="Symbol">}</a> <a id="19920" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19922" href="BrouwerTree.Arithmetic.Properties.html#19692" class="Bound">x</a>
  <a id="19926" href="BrouwerTree.Arithmetic.Properties.html#19866" class="Function">[2]</a> <a id="19930" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="19935" href="BrouwerTree.Arithmetic.Properties.html#19935" class="Bound">l</a> <a id="19937" class="Symbol">=</a> <a id="19939" href="BrouwerTree.Arithmetic.Properties.html#19935" class="Bound">l</a>
  <a id="19943" href="BrouwerTree.Arithmetic.Properties.html#19866" class="Function">[2]</a> <a id="19947" class="Symbol">(</a><a id="19948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19952" href="BrouwerTree.Arithmetic.Properties.html#19952" class="Bound">m</a><a id="19953" class="Symbol">)</a> <a id="19955" href="BrouwerTree.Arithmetic.Properties.html#19955" class="Bound">l</a> <a id="19957" class="Symbol">=</a> <a id="19959" href="BrouwerTree.Arithmetic.Properties.html#19866" class="Function">[2]</a> <a id="19963" href="BrouwerTree.Arithmetic.Properties.html#19952" class="Bound">m</a> <a id="19965" class="Symbol">(</a><a id="19966" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="19979" href="BrouwerTree.Arithmetic.Properties.html#19694" class="Bound">f</a> <a id="19981" class="Symbol">(</a><a id="19982" href="BrouwerTree.Arithmetic.Properties.html#19692" class="Bound">x</a> <a id="19984" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19986" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19988" href="BrouwerTree.Arithmetic.Properties.html#19952" class="Bound">m</a><a id="19989" class="Symbol">)</a> <a id="19991" href="BrouwerTree.Arithmetic.Properties.html#19955" class="Bound">l</a><a id="19992" class="Symbol">)</a>

<a id="lim-cancel-+ω-≤"></a><a id="19995" href="BrouwerTree.Arithmetic.Properties.html#19995" class="Function">lim-cancel-+ω-≤</a> <a id="20011" class="Symbol">:</a> <a id="20013" class="Symbol">(</a><a id="20014" href="BrouwerTree.Arithmetic.Properties.html#20014" class="Bound">x</a> <a id="20016" href="BrouwerTree.Arithmetic.Properties.html#20016" class="Bound">y</a> <a id="20018" class="Symbol">:</a> <a id="20020" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20023" class="Symbol">)</a> <a id="20025" class="Symbol">→</a> <a id="20027" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="20034" href="BrouwerTree.Arithmetic.Properties.html#20016" class="Bound">y</a> <a id="20036" class="Symbol">→</a> <a id="20038" href="BrouwerTree.Arithmetic.Properties.html#20016" class="Bound">y</a> <a id="20040" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20042" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20044" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20046" href="BrouwerTree.Arithmetic.Properties.html#20014" class="Bound">x</a> <a id="20048" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20050" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20052" class="Symbol">→</a> <a id="20054" href="BrouwerTree.Arithmetic.Properties.html#20016" class="Bound">y</a> <a id="20056" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20058" href="BrouwerTree.Arithmetic.Properties.html#20014" class="Bound">x</a>
<a id="20060" href="BrouwerTree.Arithmetic.Properties.html#19995" class="Function">lim-cancel-+ω-≤</a> <a id="20076" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a> <a id="20078" href="BrouwerTree.Arithmetic.Properties.html#20078" class="Bound">y</a> <a id="20080" href="BrouwerTree.Arithmetic.Properties.html#20080" class="Bound">lim</a> <a id="20084" class="Symbol">=</a> <a id="20086" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="20093" class="Symbol">(</a><a id="20094" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="20102" class="Symbol">(λ</a> <a id="20105" href="BrouwerTree.Arithmetic.Properties.html#20105" class="Bound">_</a> <a id="20107" class="Symbol">→</a> <a id="20109" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="20118" class="Symbol">))</a> <a id="20121" href="BrouwerTree.Arithmetic.Properties.html#20138" class="Function">[1]</a> <a id="20125" href="BrouwerTree.Arithmetic.Properties.html#20080" class="Bound">lim</a>
 <a id="20130" class="Keyword">where</a>
  <a id="20138" href="BrouwerTree.Arithmetic.Properties.html#20138" class="Function">[1]</a> <a id="20142" class="Symbol">:</a> <a id="20144" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="20152" href="BrouwerTree.Arithmetic.Properties.html#20078" class="Bound">y</a> <a id="20154" class="Symbol">→</a> <a id="20156" href="BrouwerTree.Arithmetic.Properties.html#20078" class="Bound">y</a> <a id="20158" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20160" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20162" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20164" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a> <a id="20166" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20168" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20170" class="Symbol">→</a> <a id="20172" href="BrouwerTree.Arithmetic.Properties.html#20078" class="Bound">y</a> <a id="20174" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20176" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a>
  <a id="20180" href="BrouwerTree.Arithmetic.Properties.html#20138" class="Function">[1]</a> <a id="20184" class="Symbol">((</a><a id="20186" href="BrouwerTree.Arithmetic.Properties.html#20186" class="Bound">f</a> <a id="20188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20190" href="BrouwerTree.Arithmetic.Properties.html#20190" class="Bound">f↑</a><a id="20192" class="Symbol">)</a> <a id="20194" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20196" href="BrouwerTree.Arithmetic.Properties.html#20196" class="Bound">p</a><a id="20197" class="Symbol">)</a> <a id="20199" class="Symbol">=</a> <a id="20201" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20207" class="Symbol">(λ</a> <a id="20210" href="BrouwerTree.Arithmetic.Properties.html#20210" class="Bound">-</a> <a id="20212" class="Symbol">→</a> <a id="20214" href="BrouwerTree.Arithmetic.Properties.html#20210" class="Bound">-</a> <a id="20216" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20218" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20220" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20222" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a> <a id="20224" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20226" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20228" class="Symbol">→</a> <a id="20230" href="BrouwerTree.Arithmetic.Properties.html#20210" class="Bound">-</a> <a id="20232" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20234" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a><a id="20235" class="Symbol">)</a> <a id="20237" class="Symbol">(</a><a id="20238" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20242" href="BrouwerTree.Arithmetic.Properties.html#20264" class="Function">[2]</a><a id="20245" class="Symbol">)</a> <a id="20247" href="BrouwerTree.Arithmetic.Properties.html#20317" class="Function">[3]</a>
   <a id="20254" class="Keyword">where</a>
    <a id="20264" href="BrouwerTree.Arithmetic.Properties.html#20264" class="Function">[2]</a> <a id="20268" class="Symbol">:</a> <a id="20270" href="BrouwerTree.Arithmetic.Properties.html#20078" class="Bound">y</a> <a id="20272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20274" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20280" href="BrouwerTree.Arithmetic.Properties.html#20186" class="Bound">f</a> <a id="20282" class="Symbol">{</a><a id="20283" href="BrouwerTree.Arithmetic.Properties.html#20190" class="Bound">f↑</a><a id="20285" class="Symbol">}</a>
    <a id="20291" href="BrouwerTree.Arithmetic.Properties.html#20264" class="Function">[2]</a> <a id="20295" class="Symbol">=</a> <a id="20297" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="20311" href="BrouwerTree.Arithmetic.Properties.html#20196" class="Bound">p</a>
    <a id="20317" href="BrouwerTree.Arithmetic.Properties.html#20317" class="Function">[3]</a> <a id="20321" class="Symbol">:</a> <a id="20323" class="Symbol">(</a><a id="20324" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20330" href="BrouwerTree.Arithmetic.Properties.html#20186" class="Bound">f</a> <a id="20332" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20334" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="20335" class="Symbol">)</a> <a id="20337" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20339" class="Symbol">(</a><a id="20340" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a> <a id="20342" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20344" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="20345" class="Symbol">)</a> <a id="20347" class="Symbol">→</a> <a id="20349" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20355" href="BrouwerTree.Arithmetic.Properties.html#20186" class="Bound">f</a> <a id="20357" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20359" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a>
    <a id="20365" href="BrouwerTree.Arithmetic.Properties.html#20317" class="Function">[3]</a> <a id="20369" class="Symbol">=</a> <a id="20371" href="BrouwerTree.Arithmetic.Properties.html#19538" class="Function">limit-cancel-+ω-≤</a> <a id="20389" href="BrouwerTree.Arithmetic.Properties.html#20076" class="Bound">x</a> <a id="20391" href="BrouwerTree.Arithmetic.Properties.html#20186" class="Bound">f</a> <a id="20393" class="Symbol">{</a><a id="20394" href="BrouwerTree.Arithmetic.Properties.html#20190" class="Bound">f↑</a><a id="20396" class="Symbol">}</a>

<a id="ω·ssk≮ω"></a><a id="20399" href="BrouwerTree.Arithmetic.Properties.html#20399" class="Function">ω·ssk≮ω</a> <a id="20407" class="Symbol">:</a> <a id="20409" class="Symbol">(</a><a id="20410" href="BrouwerTree.Arithmetic.Properties.html#20410" class="Bound">k</a> <a id="20412" class="Symbol">:</a> <a id="20414" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20415" class="Symbol">)</a> <a id="20417" class="Symbol">→</a> <a id="20419" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20421" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20423" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20425" class="Symbol">(</a><a id="20426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20430" href="BrouwerTree.Arithmetic.Properties.html#20410" class="Bound">k</a><a id="20431" class="Symbol">)</a> <a id="20433" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20435" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20437" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20439" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20441" class="Symbol">→</a> <a id="20443" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="20445" href="BrouwerTree.Arithmetic.Properties.html#20399" class="Function">ω·ssk≮ω</a> <a id="20453" href="BrouwerTree.Arithmetic.Properties.html#20453" class="Bound">k</a> <a id="20455" href="BrouwerTree.Arithmetic.Properties.html#20455" class="Bound">p</a> <a id="20457" class="Symbol">=</a> <a id="20459" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="20468" class="Symbol">(</a><a id="20469" href="BrouwerTree.Arithmetic.Properties.html#19995" class="Function">lim-cancel-+ω-≤</a> <a id="20485" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="20490" class="Symbol">(</a><a id="20491" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20493" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20495" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20497" class="Symbol">(</a><a id="20498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20502" href="BrouwerTree.Arithmetic.Properties.html#20453" class="Bound">k</a><a id="20503" class="Symbol">))</a> <a id="20506" class="Symbol">(</a><a id="20507" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="20518" href="BrouwerTree.Arithmetic.Properties.html#20453" class="Bound">k</a><a id="20519" class="Symbol">)</a> <a id="20521" href="BrouwerTree.Arithmetic.Properties.html#20534" class="Function">p&#39;</a><a id="20523" class="Symbol">)</a>
 <a id="20526" class="Keyword">where</a>
  <a id="20534" href="BrouwerTree.Arithmetic.Properties.html#20534" class="Function">p&#39;</a> <a id="20537" class="Symbol">=</a> <a id="20539" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20545" class="Symbol">(λ</a> <a id="20548" href="BrouwerTree.Arithmetic.Properties.html#20548" class="Bound">z</a> <a id="20550" class="Symbol">→</a>  <a id="20553" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20555" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20557" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20559" class="Symbol">(</a><a id="20560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20564" href="BrouwerTree.Arithmetic.Properties.html#20453" class="Bound">k</a><a id="20565" class="Symbol">)</a> <a id="20567" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20569" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20571" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20573" href="BrouwerTree.Arithmetic.Properties.html#20548" class="Bound">z</a><a id="20574" class="Symbol">)</a> <a id="20576" class="Symbol">(</a><a id="20577" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20581" href="BrouwerTree.Arithmetic.Properties.html#18912" class="Function">ω·1≡ω</a><a id="20586" class="Symbol">)</a> <a id="20588" href="BrouwerTree.Arithmetic.Properties.html#20455" class="Bound">p</a>

<a id="ω·2≮ω"></a><a id="20591" href="BrouwerTree.Arithmetic.Properties.html#20591" class="Function">ω·2≮ω</a> <a id="20597" class="Symbol">:</a> <a id="20599" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20601" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20603" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20605" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20607" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20609" class="Symbol">→</a> <a id="20611" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="20613" href="BrouwerTree.Arithmetic.Properties.html#20591" class="Function">ω·2≮ω</a> <a id="20619" href="BrouwerTree.Arithmetic.Properties.html#20619" class="Bound">p</a> <a id="20621" class="Symbol">=</a> <a id="20623" href="BrouwerTree.Arithmetic.Properties.html#20399" class="Function">ω·ssk≮ω</a> <a id="20631" class="Number">0</a> <a id="20633" class="Symbol">(</a><a id="20634" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20640" class="Symbol">(λ</a> <a id="20643" href="BrouwerTree.Arithmetic.Properties.html#20643" class="Bound">z</a> <a id="20645" class="Symbol">→</a> <a id="20647" href="BrouwerTree.Arithmetic.Properties.html#20643" class="Bound">z</a> <a id="20649" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20651" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20653" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20655" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="20656" class="Symbol">)</a> <a id="20658" class="Symbol">(</a><a id="20659" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20663" href="BrouwerTree.Arithmetic.Properties.html#18912" class="Function">ω·1≡ω</a><a id="20668" class="Symbol">)</a> <a id="20670" class="Symbol">(</a><a id="20671" href="BrouwerTree.Arithmetic.Properties.html#20619" class="Bound">p</a><a id="20672" class="Symbol">))</a>

<a id="ω·-cancel-≤"></a><a id="20676" href="BrouwerTree.Arithmetic.Properties.html#20676" class="Function">ω·-cancel-≤</a> <a id="20688" class="Symbol">:</a> <a id="20690" class="Symbol">(</a><a id="20691" href="BrouwerTree.Arithmetic.Properties.html#20691" class="Bound">x</a> <a id="20693" href="BrouwerTree.Arithmetic.Properties.html#20693" class="Bound">y</a> <a id="20695" class="Symbol">:</a> <a id="20697" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20700" class="Symbol">)</a> <a id="20702" class="Symbol">→</a> <a id="20704" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20706" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20708" href="BrouwerTree.Arithmetic.Properties.html#20691" class="Bound">x</a> <a id="20710" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20712" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20714" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20716" href="BrouwerTree.Arithmetic.Properties.html#20693" class="Bound">y</a> <a id="20718" class="Symbol">→</a> <a id="20720" href="BrouwerTree.Arithmetic.Properties.html#20691" class="Bound">x</a> <a id="20722" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20724" href="BrouwerTree.Arithmetic.Properties.html#20693" class="Bound">y</a>
<a id="20726" href="BrouwerTree.Arithmetic.Properties.html#20676" class="Function">ω·-cancel-≤</a> <a id="20738" class="Symbol">=</a> <a id="20740" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="20748" class="Symbol">_</a> <a id="20750" href="BrouwerTree.Arithmetic.Properties.html#20770" class="Function">i</a> <a id="20752" href="BrouwerTree.Arithmetic.Properties.html#20870" class="Function">P₀</a> <a id="20755" href="BrouwerTree.Arithmetic.Properties.html#20939" class="Function">Pₛ</a> <a id="20758" href="BrouwerTree.Arithmetic.Properties.html#23290" class="Function">Pₗ</a>
 <a id="20762" class="Keyword">where</a>
  <a id="20770" href="BrouwerTree.Arithmetic.Properties.html#20770" class="Function">i</a> <a id="20772" class="Symbol">:</a> <a id="20774" class="Symbol">(</a><a id="20775" href="BrouwerTree.Arithmetic.Properties.html#20775" class="Bound">x</a> <a id="20777" class="Symbol">:</a> <a id="20779" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20782" class="Symbol">)</a> <a id="20784" class="Symbol">→</a> <a id="20786" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20793" class="Symbol">((</a><a id="20795" href="BrouwerTree.Arithmetic.Properties.html#20795" class="Bound">y</a> <a id="20797" class="Symbol">:</a> <a id="20799" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20802" class="Symbol">)</a> <a id="20804" class="Symbol">→</a> <a id="20806" class="Symbol">(</a><a id="20807" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20809" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20811" href="BrouwerTree.Arithmetic.Properties.html#20775" class="Bound">x</a><a id="20812" class="Symbol">)</a> <a id="20814" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20816" class="Symbol">(</a><a id="20817" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20819" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20821" href="BrouwerTree.Arithmetic.Properties.html#20795" class="Bound">y</a><a id="20822" class="Symbol">)</a> <a id="20824" class="Symbol">→</a> <a id="20826" href="BrouwerTree.Arithmetic.Properties.html#20775" class="Bound">x</a> <a id="20828" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20830" href="BrouwerTree.Arithmetic.Properties.html#20795" class="Bound">y</a><a id="20831" class="Symbol">)</a>
  <a id="20835" href="BrouwerTree.Arithmetic.Properties.html#20770" class="Function">i</a> <a id="20837" href="BrouwerTree.Arithmetic.Properties.html#20837" class="Bound">x</a> <a id="20839" class="Symbol">=</a> <a id="20841" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="20850" class="Symbol">(λ</a> <a id="20853" href="BrouwerTree.Arithmetic.Properties.html#20853" class="Bound">y</a> <a id="20855" href="BrouwerTree.Arithmetic.Properties.html#20855" class="Bound">l</a> <a id="20857" class="Symbol">→</a> <a id="20859" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="20866" class="Symbol">)</a>
  <a id="20870" href="BrouwerTree.Arithmetic.Properties.html#20870" class="Function">P₀</a> <a id="20873" class="Symbol">:</a> <a id="20875" class="Symbol">(</a><a id="20876" href="BrouwerTree.Arithmetic.Properties.html#20876" class="Bound">y</a> <a id="20878" class="Symbol">:</a> <a id="20880" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20883" class="Symbol">)</a> <a id="20885" class="Symbol">→</a> <a id="20887" class="Symbol">(</a><a id="20888" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20890" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20892" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="20896" class="Symbol">)</a> <a id="20898" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20900" class="Symbol">(</a><a id="20901" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20903" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20905" href="BrouwerTree.Arithmetic.Properties.html#20876" class="Bound">y</a><a id="20906" class="Symbol">)</a> <a id="20908" class="Symbol">→</a> <a id="20910" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="20915" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20917" href="BrouwerTree.Arithmetic.Properties.html#20876" class="Bound">y</a>
  <a id="20921" href="BrouwerTree.Arithmetic.Properties.html#20870" class="Function">P₀</a> <a id="20924" href="BrouwerTree.Arithmetic.Properties.html#20924" class="Bound">y</a> <a id="20926" href="BrouwerTree.Arithmetic.Properties.html#20926" class="Bound">l</a> <a id="20928" class="Symbol">=</a> <a id="20930" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="20939" href="BrouwerTree.Arithmetic.Properties.html#20939" class="Function">Pₛ</a> <a id="20942" class="Symbol">:</a> <a id="20944" class="Symbol">{</a><a id="20945" href="BrouwerTree.Arithmetic.Properties.html#20945" class="Bound">x</a> <a id="20947" class="Symbol">:</a> <a id="20949" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20952" class="Symbol">}</a>
       <a id="20961" class="Symbol">→</a> <a id="20963" class="Symbol">((</a><a id="20965" href="BrouwerTree.Arithmetic.Properties.html#20965" class="Bound">y</a> <a id="20967" class="Symbol">:</a> <a id="20969" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20972" class="Symbol">)</a> <a id="20974" class="Symbol">→</a> <a id="20976" class="Symbol">(</a><a id="20977" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20979" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20981" href="BrouwerTree.Arithmetic.Properties.html#20945" class="Bound">x</a><a id="20982" class="Symbol">)</a> <a id="20984" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20986" class="Symbol">(</a><a id="20987" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20989" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20991" href="BrouwerTree.Arithmetic.Properties.html#20965" class="Bound">y</a><a id="20992" class="Symbol">)</a> <a id="20994" class="Symbol">→</a> <a id="20996" href="BrouwerTree.Arithmetic.Properties.html#20945" class="Bound">x</a> <a id="20998" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21000" href="BrouwerTree.Arithmetic.Properties.html#20965" class="Bound">y</a><a id="21001" class="Symbol">)</a>
       <a id="21010" class="Symbol">→</a> <a id="21012" class="Symbol">(</a><a id="21013" href="BrouwerTree.Arithmetic.Properties.html#21013" class="Bound">y</a> <a id="21015" class="Symbol">:</a> <a id="21017" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21020" class="Symbol">)</a> <a id="21022" class="Symbol">→</a> <a id="21024" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21026" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21028" href="BrouwerTree.Arithmetic.Properties.html#20945" class="Bound">x</a> <a id="21030" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21032" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21034" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21036" class="Symbol">(</a><a id="21037" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21039" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21041" href="BrouwerTree.Arithmetic.Properties.html#21013" class="Bound">y</a><a id="21042" class="Symbol">)</a> <a id="21044" class="Symbol">→</a> <a id="21046" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21051" href="BrouwerTree.Arithmetic.Properties.html#20945" class="Bound">x</a> <a id="21053" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21055" href="BrouwerTree.Arithmetic.Properties.html#21013" class="Bound">y</a>
  <a id="21059" href="BrouwerTree.Arithmetic.Properties.html#20939" class="Function">Pₛ</a> <a id="21062" class="Symbol">{</a><a id="21063" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="21064" class="Symbol">}</a> <a id="21066" href="BrouwerTree.Arithmetic.Properties.html#21066" class="Bound">IH</a> <a id="21069" class="Symbol">=</a> <a id="21071" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="21079" class="Symbol">_</a> <a id="21081" href="BrouwerTree.Arithmetic.Properties.html#21106" class="Function">i&#39;</a> <a id="21084" href="BrouwerTree.Arithmetic.Properties.html#21211" class="Function">Q₀</a> <a id="21087" href="BrouwerTree.Arithmetic.Properties.html#21284" class="Function">Qₛ</a> <a id="21090" href="BrouwerTree.Arithmetic.Properties.html#22841" class="Function">Qₗ</a>
   <a id="21096" class="Keyword">where</a>
    <a id="21106" href="BrouwerTree.Arithmetic.Properties.html#21106" class="Function">i&#39;</a> <a id="21109" class="Symbol">:</a> <a id="21111" class="Symbol">(</a><a id="21112" href="BrouwerTree.Arithmetic.Properties.html#21112" class="Bound">y</a> <a id="21114" class="Symbol">:</a> <a id="21116" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21119" class="Symbol">)</a>
       <a id="21128" class="Symbol">→</a> <a id="21130" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="21137" class="Symbol">(</a><a id="21138" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21140" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21142" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21144" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21146" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21148" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21150" class="Symbol">(</a><a id="21151" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21153" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21155" href="BrouwerTree.Arithmetic.Properties.html#21112" class="Bound">y</a><a id="21156" class="Symbol">)</a> <a id="21158" class="Symbol">→</a> <a id="21160" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21165" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21167" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21169" href="BrouwerTree.Arithmetic.Properties.html#21112" class="Bound">y</a><a id="21170" class="Symbol">)</a>
    <a id="21176" href="BrouwerTree.Arithmetic.Properties.html#21106" class="Function">i&#39;</a> <a id="21179" href="BrouwerTree.Arithmetic.Properties.html#21179" class="Bound">y</a> <a id="21181" class="Symbol">=</a> <a id="21183" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="21191" class="Symbol">(λ</a> <a id="21194" href="BrouwerTree.Arithmetic.Properties.html#21194" class="Bound">_</a> <a id="21196" class="Symbol">→</a> <a id="21198" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="21205" class="Symbol">)</a>
    <a id="21211" href="BrouwerTree.Arithmetic.Properties.html#21211" class="Function">Q₀</a> <a id="21214" class="Symbol">:</a> <a id="21216" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21218" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21220" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21222" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21224" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21226" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21228" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="21233" class="Symbol">→</a> <a id="21235" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21240" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21242" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21244" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="21253" href="BrouwerTree.Arithmetic.Properties.html#21211" class="Function">Q₀</a> <a id="21256" href="BrouwerTree.Arithmetic.Properties.html#21256" class="Bound">l</a> <a id="21258" class="Symbol">=</a> <a id="21260" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="21267" class="Symbol">(</a><a id="21268" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="21277" href="BrouwerTree.Arithmetic.Properties.html#21256" class="Bound">l</a><a id="21278" class="Symbol">)</a>
    <a id="21284" href="BrouwerTree.Arithmetic.Properties.html#21284" class="Function">Qₛ</a> <a id="21287" class="Symbol">:</a> <a id="21289" class="Symbol">{</a><a id="21290" href="BrouwerTree.Arithmetic.Properties.html#21290" class="Bound">y</a> <a id="21292" class="Symbol">:</a> <a id="21294" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21297" class="Symbol">}</a>
       <a id="21306" class="Symbol">→</a> <a id="21308" class="Symbol">(</a><a id="21309" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21311" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21313" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21315" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21317" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21319" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21321" class="Symbol">(</a><a id="21322" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21324" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21326" href="BrouwerTree.Arithmetic.Properties.html#21290" class="Bound">y</a><a id="21327" class="Symbol">)</a> <a id="21329" class="Symbol">→</a> <a id="21331" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21336" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21338" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21340" href="BrouwerTree.Arithmetic.Properties.html#21290" class="Bound">y</a><a id="21341" class="Symbol">)</a>
       <a id="21350" class="Symbol">→</a> <a id="21352" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21354" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21356" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21358" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21360" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21362" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21364" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21366" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21368" href="BrouwerTree.Arithmetic.Properties.html#21290" class="Bound">y</a> <a id="21370" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21372" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
       <a id="21381" class="Symbol">→</a> <a id="21383" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21388" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21390" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21392" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21397" href="BrouwerTree.Arithmetic.Properties.html#21290" class="Bound">y</a>
    <a id="21403" href="BrouwerTree.Arithmetic.Properties.html#21284" class="Function">Qₛ</a> <a id="21406" class="Symbol">{</a><a id="21407" href="BrouwerTree.Arithmetic.Properties.html#21407" class="Bound">y</a><a id="21408" class="Symbol">}</a> <a id="21410" href="BrouwerTree.Arithmetic.Properties.html#21410" class="Bound">IH&#39;</a> <a id="21414" href="BrouwerTree.Arithmetic.Properties.html#21414" class="Bound">l</a> <a id="21416" class="Keyword">with</a> <a id="21421" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="21431" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a>
    <a id="21437" href="BrouwerTree.Arithmetic.Properties.html#21284" class="Function">Qₛ</a> <a id="21440" class="Symbol">{</a><a id="21441" href="BrouwerTree.Arithmetic.Properties.html#21441" class="Bound">y</a><a id="21442" class="Symbol">}</a> <a id="21444" href="BrouwerTree.Arithmetic.Properties.html#21444" class="Bound">IH&#39;</a> <a id="21448" href="BrouwerTree.Arithmetic.Properties.html#21448" class="Bound">l</a> <a id="21450" class="Symbol">|</a> <a id="21452" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21456" href="BrouwerTree.Arithmetic.Properties.html#21456" class="Bound">ω·x-lim</a> <a id="21464" class="Keyword">with</a> <a id="21469" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="21479" href="BrouwerTree.Arithmetic.Properties.html#21441" class="Bound">y</a>
    <a id="21485" href="BrouwerTree.Arithmetic.Properties.html#21284" class="Function">Qₛ</a> <a id="21488" class="Symbol">{</a><a id="21489" href="BrouwerTree.Arithmetic.Properties.html#21489" class="Bound">y</a><a id="21490" class="Symbol">}</a> <a id="21492" href="BrouwerTree.Arithmetic.Properties.html#21492" class="Bound">IH&#39;</a> <a id="21496" href="BrouwerTree.Arithmetic.Properties.html#21496" class="Bound">l</a> <a id="21498" class="Symbol">|</a> <a id="21500" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21504" href="BrouwerTree.Arithmetic.Properties.html#21504" class="Bound">ω·x-lim</a> <a id="21512" class="Symbol">|</a> <a id="21514" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21518" href="BrouwerTree.Arithmetic.Properties.html#21518" class="Bound">ω·y-lim</a> <a id="21526" class="Symbol">=</a> <a id="21528" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="21540" class="Symbol">(</a><a id="21541" href="BrouwerTree.Arithmetic.Properties.html#21066" class="Bound">IH</a> <a id="21544" href="BrouwerTree.Arithmetic.Properties.html#21489" class="Bound">y</a> <a id="21546" href="BrouwerTree.Arithmetic.Properties.html#21568" class="Function">[1]</a><a id="21549" class="Symbol">)</a>
     <a id="21556" class="Keyword">where</a>
      <a id="21568" href="BrouwerTree.Arithmetic.Properties.html#21568" class="Function">[1]</a> <a id="21572" class="Symbol">:</a> <a id="21574" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21576" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21578" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="21580" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21582" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21584" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21586" href="BrouwerTree.Arithmetic.Properties.html#21489" class="Bound">y</a>
      <a id="21594" href="BrouwerTree.Arithmetic.Properties.html#21568" class="Function">[1]</a> <a id="21598" class="Symbol">=</a> <a id="21600" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="21607" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="21615" href="BrouwerTree.Arithmetic.Properties.html#21645" class="Function">[1]&#39;</a> <a id="21620" href="BrouwerTree.Arithmetic.Properties.html#21790" class="Function">[2]</a>
       <a id="21631" class="Keyword">where</a>
        <a id="21645" href="BrouwerTree.Arithmetic.Properties.html#21645" class="Function">[1]&#39;</a> <a id="21650" class="Symbol">:</a> <a id="21652" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="21655" href="BrouwerTree.Arithmetic.Properties.html#21655" class="Bound">n</a> <a id="21657" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="21659" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21661" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="21663" class="Symbol">(</a><a id="21664" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21666" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21668" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="21669" class="Symbol">)</a> <a id="21671" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21673" class="Symbol">(</a><a id="21674" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21676" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21678" href="BrouwerTree.Arithmetic.Properties.html#21489" class="Bound">y</a> <a id="21680" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21682" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21684" href="BrouwerTree.Arithmetic.Properties.html#21655" class="Bound">n</a><a id="21685" class="Symbol">)</a> <a id="21687" class="Symbol">→</a> <a id="21689" class="Symbol">(</a><a id="21690" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21692" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21694" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="21695" class="Symbol">)</a> <a id="21697" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21699" class="Symbol">(</a><a id="21700" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21702" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21704" href="BrouwerTree.Arithmetic.Properties.html#21489" class="Bound">y</a><a id="21705" class="Symbol">)</a>
        <a id="21715" href="BrouwerTree.Arithmetic.Properties.html#21645" class="Function">[1]&#39;</a> <a id="21720" class="Symbol">(</a><a id="21721" href="BrouwerTree.Arithmetic.Properties.html#21721" class="Bound">m</a> <a id="21723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21725" href="BrouwerTree.Arithmetic.Properties.html#21725" class="Bound">l&#39;</a><a id="21727" class="Symbol">)</a> <a id="21729" class="Symbol">=</a> <a id="21731" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="21751" class="Symbol">(</a><a id="21752" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21754" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21756" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="21757" class="Symbol">)</a> <a id="21759" class="Symbol">(</a><a id="21760" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21762" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21764" href="BrouwerTree.Arithmetic.Properties.html#21489" class="Bound">y</a><a id="21765" class="Symbol">)</a> <a id="21767" href="BrouwerTree.Arithmetic.Properties.html#21504" class="Bound">ω·x-lim</a>  <a id="21776" href="BrouwerTree.Arithmetic.Properties.html#21721" class="Bound">m</a> <a id="21778" href="BrouwerTree.Arithmetic.Properties.html#21725" class="Bound">l&#39;</a>

        <a id="21790" href="BrouwerTree.Arithmetic.Properties.html#21790" class="Function">[2]</a> <a id="21794" class="Symbol">:</a> <a id="21796" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="21798" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="21801" href="BrouwerTree.Arithmetic.Properties.html#21801" class="Bound">n</a> <a id="21803" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="21805" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21807" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="21809" class="Symbol">(</a><a id="21810" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21812" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21814" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="21815" class="Symbol">)</a> <a id="21817" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21819" class="Symbol">(</a><a id="21820" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21822" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21824" href="BrouwerTree.Arithmetic.Properties.html#21489" class="Bound">y</a> <a id="21826" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21828" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21830" href="BrouwerTree.Arithmetic.Properties.html#21801" class="Bound">n</a><a id="21831" class="Symbol">)</a> <a id="21833" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
        <a id="21843" href="BrouwerTree.Arithmetic.Properties.html#21790" class="Function">[2]</a> <a id="21847" class="Symbol">=</a> <a id="21849" class="Symbol">(</a><a id="21850" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="21875" class="Symbol">_</a> <a id="21877" class="Symbol">_</a> <a id="21879" href="BrouwerTree.Arithmetic.Properties.html#21496" class="Bound">l</a> <a id="21881" class="Number">0</a><a id="21882" class="Symbol">)</a>
    <a id="21888" href="BrouwerTree.Arithmetic.Properties.html#21284" class="Function">Qₛ</a> <a id="21891" class="Symbol">{</a><a id="21892" href="BrouwerTree.Arithmetic.Properties.html#21892" class="Bound">y</a><a id="21893" class="Symbol">}</a> <a id="21895" href="BrouwerTree.Arithmetic.Properties.html#21895" class="Bound">IH&#39;</a> <a id="21899" href="BrouwerTree.Arithmetic.Properties.html#21899" class="Bound">l</a> <a id="21901" class="Symbol">|</a> <a id="21903" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21907" href="BrouwerTree.Arithmetic.Properties.html#21907" class="Bound">ω·x-lim</a> <a id="21915" class="Symbol">|</a> <a id="21917" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="21921" href="BrouwerTree.Arithmetic.Properties.html#21921" class="Bound">y≡zero</a> <a id="21928" class="Symbol">=</a> <a id="21930" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="21936" class="Symbol">(</a><a id="21937" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="21951" class="Symbol">(</a><a id="21952" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21954" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21956" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="21957" class="Symbol">)</a> <a id="21959" href="BrouwerTree.Arithmetic.Properties.html#22579" class="Function">[5]</a><a id="21962" class="Symbol">)</a>
     <a id="21969" class="Keyword">where</a>
      <a id="21981" href="BrouwerTree.Arithmetic.Properties.html#21981" class="Function">[1]</a> <a id="21985" class="Symbol">:</a> <a id="21987" class="Symbol">(</a><a id="21988" href="BrouwerTree.Arithmetic.Properties.html#21988" class="Bound">n</a> <a id="21990" class="Symbol">:</a> <a id="21992" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21993" class="Symbol">)</a> <a id="21995" class="Symbol">→</a> <a id="21997" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21999" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22001" href="BrouwerTree.Arithmetic.Properties.html#21892" class="Bound">y</a> <a id="22003" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22005" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22007" href="BrouwerTree.Arithmetic.Properties.html#21988" class="Bound">n</a> <a id="22009" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22011" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22013" href="BrouwerTree.Arithmetic.Properties.html#21988" class="Bound">n</a>
      <a id="22021" href="BrouwerTree.Arithmetic.Properties.html#21981" class="Function">[1]</a> <a id="22025" href="BrouwerTree.Arithmetic.Properties.html#22025" class="Bound">n</a> <a id="22027" class="Symbol">=</a> <a id="22029" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22034" class="Symbol">(λ</a> <a id="22037" href="BrouwerTree.Arithmetic.Properties.html#22037" class="Bound">-</a> <a id="22039" class="Symbol">→</a> <a id="22041" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22043" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22045" href="BrouwerTree.Arithmetic.Properties.html#22037" class="Bound">-</a> <a id="22047" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22049" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22051" href="BrouwerTree.Arithmetic.Properties.html#22025" class="Bound">n</a><a id="22052" class="Symbol">)</a> <a id="22054" href="BrouwerTree.Arithmetic.Properties.html#21921" class="Bound">y≡zero</a>  <a id="22062" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22064" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="22073" class="Symbol">(</a><a id="22074" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22076" href="BrouwerTree.Arithmetic.Properties.html#22025" class="Bound">n</a><a id="22077" class="Symbol">)</a>
      <a id="22085" href="BrouwerTree.Arithmetic.Properties.html#22085" class="Function">[2]</a> <a id="22089" class="Symbol">:</a> <a id="22091" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="22093" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22096" href="BrouwerTree.Arithmetic.Properties.html#22096" class="Bound">n</a> <a id="22098" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="22101" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22103" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22105" class="Symbol">(</a><a id="22106" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22108" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22110" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="22112" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22114" class="Symbol">(</a><a id="22115" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22117" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22119" href="BrouwerTree.Arithmetic.Properties.html#21892" class="Bound">y</a> <a id="22121" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22123" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22125" href="BrouwerTree.Arithmetic.Properties.html#22096" class="Bound">n</a><a id="22126" class="Symbol">))</a> <a id="22129" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
      <a id="22137" href="BrouwerTree.Arithmetic.Properties.html#22085" class="Function">[2]</a> <a id="22141" class="Symbol">=</a> <a id="22143" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="22168" class="Symbol">_</a> <a id="22170" class="Symbol">_</a> <a id="22172" href="BrouwerTree.Arithmetic.Properties.html#21899" class="Bound">l</a> <a id="22174" class="Number">0</a>
      <a id="22182" href="BrouwerTree.Arithmetic.Properties.html#22182" class="Function">[3]</a> <a id="22186" class="Symbol">:</a> <a id="22188" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="22190" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22193" href="BrouwerTree.Arithmetic.Properties.html#22193" class="Bound">n</a> <a id="22195" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="22198" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22200" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22202" class="Symbol">(</a><a id="22203" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22205" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22207" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="22208" class="Symbol">)</a> <a id="22210" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22212" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22214" href="BrouwerTree.Arithmetic.Properties.html#22193" class="Bound">n</a> <a id="22216" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
      <a id="22224" href="BrouwerTree.Arithmetic.Properties.html#22182" class="Function">[3]</a> <a id="22228" class="Symbol">=</a> <a id="22230" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="22237" class="Symbol">(λ</a> <a id="22240" class="Symbol">(</a><a id="22241" href="BrouwerTree.Arithmetic.Properties.html#22241" class="Bound">n</a> <a id="22243" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22245" href="BrouwerTree.Arithmetic.Properties.html#22245" class="Bound">p</a><a id="22246" class="Symbol">)</a> <a id="22248" class="Symbol">→</a> <a id="22250" class="Symbol">(</a><a id="22251" href="BrouwerTree.Arithmetic.Properties.html#22241" class="Bound">n</a> <a id="22253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22255" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22261" class="Symbol">((</a><a id="22263" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22265" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22267" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="22268" class="Symbol">)</a> <a id="22270" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="22272" class="Symbol">)</a> <a id="22274" class="Symbol">(</a><a id="22275" href="BrouwerTree.Arithmetic.Properties.html#21981" class="Function">[1]</a> <a id="22279" href="BrouwerTree.Arithmetic.Properties.html#22241" class="Bound">n</a><a id="22280" class="Symbol">)</a> <a id="22282" href="BrouwerTree.Arithmetic.Properties.html#22245" class="Bound">p</a><a id="22283" class="Symbol">))</a> <a id="22286" href="BrouwerTree.Arithmetic.Properties.html#22085" class="Function">[2]</a>
      <a id="22296" href="BrouwerTree.Arithmetic.Properties.html#22296" class="Function">[4]</a> <a id="22300" class="Symbol">:</a> <a id="22302" class="Symbol">(</a><a id="22303" href="BrouwerTree.Arithmetic.Properties.html#22303" class="Bound">n</a> <a id="22305" class="Symbol">:</a> <a id="22307" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22308" class="Symbol">)</a> <a id="22310" class="Symbol">→</a> <a id="22312" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22314" href="BrouwerTree.Arithmetic.Properties.html#22303" class="Bound">n</a> <a id="22316" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22318" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22320" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22322" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a>
      <a id="22330" href="BrouwerTree.Arithmetic.Properties.html#22296" class="Function">[4]</a> <a id="22334" href="BrouwerTree.Arithmetic.Properties.html#22334" class="Bound">n</a> <a id="22336" class="Symbol">=</a> <a id="22338" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="22345" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="22355" class="Symbol">(</a><a id="22356" href="BrouwerTree.Arithmetic.Properties.html#22393" class="Function">[4]&#39;</a> <a id="22361" href="BrouwerTree.Arithmetic.Properties.html#22334" class="Bound">n</a><a id="22362" class="Symbol">)</a> <a id="22364" href="BrouwerTree.Arithmetic.Properties.html#21907" class="Bound">ω·x-lim</a>
       <a id="22379" class="Keyword">where</a>
        <a id="22393" href="BrouwerTree.Arithmetic.Properties.html#22393" class="Function">[4]&#39;</a> <a id="22398" class="Symbol">:</a> <a id="22400" class="Symbol">(</a><a id="22401" href="BrouwerTree.Arithmetic.Properties.html#22401" class="Bound">n</a> <a id="22403" class="Symbol">:</a> <a id="22405" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22406" class="Symbol">)</a> <a id="22408" class="Symbol">→</a> <a id="22410" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22413" href="BrouwerTree.Arithmetic.Properties.html#22413" class="Bound">f</a> <a id="22415" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22417" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="22425" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22427" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22429" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22431" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="22433" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="22443" href="BrouwerTree.Arithmetic.Properties.html#22413" class="Bound">f</a>
             <a id="22458" class="Symbol">→</a> <a id="22460" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22462" href="BrouwerTree.Arithmetic.Properties.html#22401" class="Bound">n</a> <a id="22464" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22466" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22468" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22470" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a>
        <a id="22480" href="BrouwerTree.Arithmetic.Properties.html#22393" class="Function">[4]&#39;</a> <a id="22485" href="BrouwerTree.Arithmetic.Properties.html#22485" class="Bound">n</a> <a id="22487" class="Symbol">((</a><a id="22489" href="BrouwerTree.Arithmetic.Properties.html#22489" class="Bound">f</a> <a id="22491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22493" href="BrouwerTree.Arithmetic.Properties.html#22493" class="Bound">f↑</a><a id="22495" class="Symbol">)</a> <a id="22497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22499" href="BrouwerTree.Arithmetic.Properties.html#22499" class="Bound">p</a><a id="22500" class="Symbol">)</a> <a id="22502" class="Symbol">=</a>
         <a id="22513" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22519" class="Symbol">(</a><a id="22520" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22522" href="BrouwerTree.Arithmetic.Properties.html#22485" class="Bound">n</a> <a id="22524" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="22526" class="Symbol">)</a> <a id="22528" class="Symbol">(</a><a id="22529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22533" class="Symbol">(</a><a id="22534" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="22548" class="Symbol">{</a><a id="22549" class="Argument">f↑</a> <a id="22552" class="Symbol">=</a> <a id="22554" href="BrouwerTree.Arithmetic.Properties.html#22493" class="Bound">f↑</a><a id="22556" class="Symbol">}</a> <a id="22558" href="BrouwerTree.Arithmetic.Properties.html#22499" class="Bound">p</a><a id="22559" class="Symbol">))</a> <a id="22562" class="Symbol">(</a><a id="22563" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="22565" href="BrouwerTree.Arithmetic.Properties.html#22485" class="Bound">n</a> <a id="22567" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="22571" class="Symbol">)</a>
      <a id="22579" href="BrouwerTree.Arithmetic.Properties.html#22579" class="Function">[5]</a> <a id="22583" class="Symbol">:</a> <a id="22585" class="Symbol">(</a><a id="22586" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22588" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22590" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="22591" class="Symbol">)</a> <a id="22593" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22595" class="Symbol">(</a><a id="22596" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22598" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22600" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="22601" class="Symbol">)</a>
      <a id="22609" href="BrouwerTree.Arithmetic.Properties.html#22579" class="Function">[5]</a> <a id="22613" class="Symbol">=</a> <a id="22615" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="22622" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="22632" href="BrouwerTree.Arithmetic.Properties.html#22662" class="Function">[5]&#39;</a> <a id="22637" href="BrouwerTree.Arithmetic.Properties.html#22182" class="Function">[3]</a>
       <a id="22648" class="Keyword">where</a>
        <a id="22662" href="BrouwerTree.Arithmetic.Properties.html#22662" class="Function">[5]&#39;</a> <a id="22667" class="Symbol">:</a> <a id="22669" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22672" href="BrouwerTree.Arithmetic.Properties.html#22672" class="Bound">n</a> <a id="22674" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="22677" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22679" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22681" class="Symbol">(</a><a id="22682" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22684" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22686" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="22687" class="Symbol">)</a> <a id="22689" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22691" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22693" href="BrouwerTree.Arithmetic.Properties.html#22672" class="Bound">n</a> <a id="22695" class="Symbol">→</a> <a id="22697" class="Symbol">(</a><a id="22698" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22700" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22702" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="22703" class="Symbol">)</a> <a id="22705" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22707" class="Symbol">(</a><a id="22708" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22710" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22712" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="22713" class="Symbol">)</a>
        <a id="22723" href="BrouwerTree.Arithmetic.Properties.html#22662" class="Function">[5]&#39;</a> <a id="22728" class="Symbol">(</a><a id="22729" href="BrouwerTree.Arithmetic.Properties.html#22729" class="Bound">n</a> <a id="22731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22733" href="BrouwerTree.Arithmetic.Properties.html#22733" class="Bound">p</a><a id="22734" class="Symbol">)</a> <a id="22736" class="Symbol">=</a> <a id="22738" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="22747" href="BrouwerTree.Arithmetic.Properties.html#22733" class="Bound">p</a> <a id="22749" class="Symbol">(</a><a id="22750" href="BrouwerTree.Arithmetic.Properties.html#22296" class="Function">[4]</a> <a id="22754" href="BrouwerTree.Arithmetic.Properties.html#22729" class="Bound">n</a><a id="22755" class="Symbol">)</a>
    <a id="22761" href="BrouwerTree.Arithmetic.Properties.html#21284" class="Function">Qₛ</a> <a id="22764" class="Symbol">{</a><a id="22765" href="BrouwerTree.Arithmetic.Properties.html#22765" class="Bound">y</a><a id="22766" class="Symbol">}</a> <a id="22768" href="BrouwerTree.Arithmetic.Properties.html#22768" class="Bound">IH&#39;</a> <a id="22772" href="BrouwerTree.Arithmetic.Properties.html#22772" class="Bound">l</a> <a id="22774" class="Symbol">|</a> <a id="22776" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="22780" href="BrouwerTree.Arithmetic.Properties.html#22780" class="Bound">x≡zero</a> <a id="22787" class="Symbol">=</a> <a id="22789" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="22801" class="Symbol">(</a><a id="22802" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22808" class="Symbol">(</a><a id="22809" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="22812" href="BrouwerTree.Arithmetic.Properties.html#22765" class="Bound">y</a><a id="22813" class="Symbol">)</a> <a id="22815" class="Symbol">(</a><a id="22816" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22820" href="BrouwerTree.Arithmetic.Properties.html#22780" class="Bound">x≡zero</a><a id="22826" class="Symbol">)</a> <a id="22828" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="22834" class="Symbol">)</a>

    <a id="22841" href="BrouwerTree.Arithmetic.Properties.html#22841" class="Function">Qₗ</a> <a id="22844" class="Symbol">:</a> <a id="22846" class="Symbol">{</a><a id="22847" href="BrouwerTree.Arithmetic.Properties.html#22847" class="Bound">g</a> <a id="22849" class="Symbol">:</a> <a id="22851" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22853" class="Symbol">→</a> <a id="22855" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="22858" class="Symbol">}</a> <a id="22860" class="Symbol">{</a><a id="22861" href="BrouwerTree.Arithmetic.Properties.html#22861" class="Bound">g↑</a> <a id="22864" class="Symbol">:</a> <a id="22866" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="22877" href="BrouwerTree.Arithmetic.Properties.html#22847" class="Bound">g</a><a id="22878" class="Symbol">}</a> <a id="22880" class="Symbol">→</a>
         <a id="22891" class="Symbol">((</a><a id="22893" href="BrouwerTree.Arithmetic.Properties.html#22893" class="Bound">k</a> <a id="22895" class="Symbol">:</a> <a id="22897" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22898" class="Symbol">)</a> <a id="22900" class="Symbol">→</a> <a id="22902" class="Symbol">(</a><a id="22903" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22905" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22907" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="22909" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22911" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="22912" class="Symbol">)</a> <a id="22914" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22916" class="Symbol">(</a><a id="22917" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22919" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22921" href="BrouwerTree.Arithmetic.Properties.html#22847" class="Bound">g</a> <a id="22923" href="BrouwerTree.Arithmetic.Properties.html#22893" class="Bound">k</a><a id="22924" class="Symbol">)</a> <a id="22926" class="Symbol">→</a> <a id="22928" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="22933" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="22935" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22937" href="BrouwerTree.Arithmetic.Properties.html#22847" class="Bound">g</a> <a id="22939" href="BrouwerTree.Arithmetic.Properties.html#22893" class="Bound">k</a><a id="22940" class="Symbol">)</a> <a id="22942" class="Symbol">→</a>
         <a id="22953" class="Symbol">(</a><a id="22954" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22956" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22958" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="22960" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22962" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="22963" class="Symbol">)</a> <a id="22965" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22967" class="Symbol">(</a><a id="22968" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22970" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22972" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="22978" href="BrouwerTree.Arithmetic.Properties.html#22847" class="Bound">g</a> <a id="22980" class="Symbol">{</a><a id="22981" href="BrouwerTree.Arithmetic.Properties.html#22861" class="Bound">g↑</a><a id="22983" class="Symbol">})</a> <a id="22986" class="Symbol">→</a> <a id="22988" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="22993" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="22995" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22997" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23003" href="BrouwerTree.Arithmetic.Properties.html#22847" class="Bound">g</a> <a id="23005" class="Symbol">{</a><a id="23006" href="BrouwerTree.Arithmetic.Properties.html#22861" class="Bound">g↑</a><a id="23008" class="Symbol">}</a>
    <a id="23014" href="BrouwerTree.Arithmetic.Properties.html#22841" class="Function">Qₗ</a> <a id="23017" class="Symbol">{</a><a id="23018" href="BrouwerTree.Arithmetic.Properties.html#23018" class="Bound">g</a><a id="23019" class="Symbol">}</a> <a id="23021" class="Symbol">{</a><a id="23022" href="BrouwerTree.Arithmetic.Properties.html#23022" class="Bound">g↑</a><a id="23024" class="Symbol">}</a> <a id="23026" href="BrouwerTree.Arithmetic.Properties.html#23026" class="Bound">IH&#39;</a> <a id="23030" href="BrouwerTree.Arithmetic.Properties.html#23030" class="Bound">l</a> <a id="23032" class="Symbol">=</a> <a id="23034" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="23041" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="23049" href="BrouwerTree.Arithmetic.Properties.html#23074" class="Function">[1]</a> <a id="23053" href="BrouwerTree.Arithmetic.Properties.html#23201" class="Function">[2]</a>
     <a id="23062" class="Keyword">where</a>
      <a id="23074" href="BrouwerTree.Arithmetic.Properties.html#23074" class="Function">[1]</a> <a id="23078" class="Symbol">:</a> <a id="23080" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="23083" href="BrouwerTree.Arithmetic.Properties.html#23083" class="Bound">n</a> <a id="23085" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="23087" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="23089" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="23091" class="Symbol">(</a><a id="23092" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23094" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23096" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="23097" class="Symbol">)</a> <a id="23099" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23101" class="Symbol">(</a><a id="23102" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23104" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23106" href="BrouwerTree.Arithmetic.Properties.html#23018" class="Bound">g</a> <a id="23108" href="BrouwerTree.Arithmetic.Properties.html#23083" class="Bound">n</a><a id="23109" class="Symbol">)</a> <a id="23111" class="Symbol">→</a> <a id="23113" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="23118" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a> <a id="23120" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23122" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23128" href="BrouwerTree.Arithmetic.Properties.html#23018" class="Bound">g</a>
      <a id="23136" href="BrouwerTree.Arithmetic.Properties.html#23074" class="Function">[1]</a> <a id="23140" class="Symbol">(</a><a id="23141" href="BrouwerTree.Arithmetic.Properties.html#23141" class="Bound">m</a> <a id="23143" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23145" href="BrouwerTree.Arithmetic.Properties.html#23145" class="Bound">l&#39;</a><a id="23147" class="Symbol">)</a> <a id="23149" class="Symbol">=</a> <a id="23151" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="23160" class="Symbol">(</a><a id="23161" href="BrouwerTree.Arithmetic.Properties.html#21066" class="Bound">IH</a> <a id="23164" class="Symbol">(</a><a id="23165" href="BrouwerTree.Arithmetic.Properties.html#23018" class="Bound">g</a> <a id="23167" href="BrouwerTree.Arithmetic.Properties.html#23141" class="Bound">m</a><a id="23168" class="Symbol">)</a> <a id="23170" href="BrouwerTree.Arithmetic.Properties.html#23145" class="Bound">l&#39;</a><a id="23172" class="Symbol">)</a> <a id="23174" class="Symbol">(</a><a id="23175" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="23191" href="BrouwerTree.Arithmetic.Properties.html#23018" class="Bound">g</a><a id="23192" class="Symbol">)</a>

      <a id="23201" href="BrouwerTree.Arithmetic.Properties.html#23201" class="Function">[2]</a> <a id="23205" class="Symbol">:</a> <a id="23207" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="23209" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="23211" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="23213" class="Symbol">(λ</a> <a id="23216" href="BrouwerTree.Arithmetic.Properties.html#23216" class="Bound">n</a> <a id="23218" class="Symbol">→</a> <a id="23220" class="Symbol">(</a><a id="23221" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23223" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23225" href="BrouwerTree.Arithmetic.Properties.html#21063" class="Bound">x</a><a id="23226" class="Symbol">)</a> <a id="23228" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23230" class="Symbol">(</a><a id="23231" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23233" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23235" href="BrouwerTree.Arithmetic.Properties.html#23018" class="Bound">g</a> <a id="23237" href="BrouwerTree.Arithmetic.Properties.html#23216" class="Bound">n</a><a id="23238" class="Symbol">))</a> <a id="23241" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
      <a id="23249" href="BrouwerTree.Arithmetic.Properties.html#23201" class="Function">[2]</a> <a id="23253" class="Symbol">=</a> <a id="23255" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="23280" class="Symbol">_</a> <a id="23282" class="Symbol">_</a> <a id="23284" href="BrouwerTree.Arithmetic.Properties.html#23030" class="Bound">l</a> <a id="23286" class="Number">0</a>
  <a id="23290" href="BrouwerTree.Arithmetic.Properties.html#23290" class="Function">Pₗ</a> <a id="23293" class="Symbol">:</a> <a id="23295" class="Symbol">{</a><a id="23296" href="BrouwerTree.Arithmetic.Properties.html#23296" class="Bound">f</a> <a id="23298" class="Symbol">:</a> <a id="23300" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="23302" class="Symbol">→</a> <a id="23304" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="23307" class="Symbol">}</a> <a id="23309" class="Symbol">{</a><a id="23310" href="BrouwerTree.Arithmetic.Properties.html#23310" class="Bound">f↑</a> <a id="23313" class="Symbol">:</a> <a id="23315" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="23326" href="BrouwerTree.Arithmetic.Properties.html#23296" class="Bound">f</a><a id="23327" class="Symbol">}</a> <a id="23329" class="Symbol">→</a>
      <a id="23337" class="Symbol">((</a><a id="23339" href="BrouwerTree.Arithmetic.Properties.html#23339" class="Bound">k</a> <a id="23341" class="Symbol">:</a> <a id="23343" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23344" class="Symbol">)</a> <a id="23346" class="Symbol">(</a><a id="23347" href="BrouwerTree.Arithmetic.Properties.html#23347" class="Bound">y</a> <a id="23349" class="Symbol">:</a> <a id="23351" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="23354" class="Symbol">)</a> <a id="23356" class="Symbol">→</a> <a id="23358" class="Symbol">(</a><a id="23359" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23361" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23363" href="BrouwerTree.Arithmetic.Properties.html#23296" class="Bound">f</a> <a id="23365" href="BrouwerTree.Arithmetic.Properties.html#23339" class="Bound">k</a><a id="23366" class="Symbol">)</a> <a id="23368" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23370" class="Symbol">(</a><a id="23371" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23373" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23375" href="BrouwerTree.Arithmetic.Properties.html#23347" class="Bound">y</a><a id="23376" class="Symbol">)</a> <a id="23378" class="Symbol">→</a> <a id="23380" href="BrouwerTree.Arithmetic.Properties.html#23296" class="Bound">f</a> <a id="23382" href="BrouwerTree.Arithmetic.Properties.html#23339" class="Bound">k</a> <a id="23384" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23386" href="BrouwerTree.Arithmetic.Properties.html#23347" class="Bound">y</a><a id="23387" class="Symbol">)</a> <a id="23389" class="Symbol">→</a>
      <a id="23397" class="Symbol">(</a><a id="23398" href="BrouwerTree.Arithmetic.Properties.html#23398" class="Bound">y</a> <a id="23400" class="Symbol">:</a> <a id="23402" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="23405" class="Symbol">)</a> <a id="23407" class="Symbol">→</a> <a id="23409" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23415" class="Symbol">(λ</a> <a id="23418" href="BrouwerTree.Arithmetic.Properties.html#23418" class="Bound">n</a> <a id="23420" class="Symbol">→</a> <a id="23422" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23424" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23426" href="BrouwerTree.Arithmetic.Properties.html#23296" class="Bound">f</a> <a id="23428" href="BrouwerTree.Arithmetic.Properties.html#23418" class="Bound">n</a><a id="23429" class="Symbol">)</a> <a id="23431" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23433" class="Symbol">(</a><a id="23434" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23436" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23438" href="BrouwerTree.Arithmetic.Properties.html#23398" class="Bound">y</a><a id="23439" class="Symbol">)</a> <a id="23441" class="Symbol">→</a> <a id="23443" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23449" href="BrouwerTree.Arithmetic.Properties.html#23296" class="Bound">f</a> <a id="23451" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23453" href="BrouwerTree.Arithmetic.Properties.html#23398" class="Bound">y</a>

  <a id="23458" href="BrouwerTree.Arithmetic.Properties.html#23290" class="Function">Pₗ</a> <a id="23461" class="Symbol">{</a><a id="23462" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a><a id="23463" class="Symbol">}</a> <a id="23465" class="Symbol">{</a><a id="23466" href="BrouwerTree.Arithmetic.Properties.html#23466" class="Bound">f↑</a><a id="23468" class="Symbol">}</a> <a id="23470" href="BrouwerTree.Arithmetic.Properties.html#23470" class="Bound">IH</a> <a id="23473" class="Symbol">=</a> <a id="23475" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="23483" class="Symbol">_</a> <a id="23485" href="BrouwerTree.Arithmetic.Properties.html#23534" class="Function">i&#39;</a> <a id="23488" href="BrouwerTree.Arithmetic.Properties.html#23658" class="Function">Q₀</a> <a id="23491" href="BrouwerTree.Arithmetic.Properties.html#23976" class="Function">Qₛ</a> <a id="23494" class="Symbol">(λ</a> <a id="23497" class="Symbol">{</a><a id="23498" href="BrouwerTree.Arithmetic.Properties.html#23498" class="Bound">g</a><a id="23499" class="Symbol">}</a> <a id="23501" class="Symbol">{</a><a id="23502" href="BrouwerTree.Arithmetic.Properties.html#23502" class="Bound">g↑</a><a id="23504" class="Symbol">}</a> <a id="23506" class="Symbol">→</a> <a id="23508" href="BrouwerTree.Arithmetic.Properties.html#25806" class="Function">Qₗ</a> <a id="23511" class="Symbol">{</a><a id="23512" href="BrouwerTree.Arithmetic.Properties.html#23498" class="Bound">g</a><a id="23513" class="Symbol">}</a> <a id="23515" class="Symbol">{</a><a id="23516" href="BrouwerTree.Arithmetic.Properties.html#23502" class="Bound">g↑</a><a id="23518" class="Symbol">})</a>
   <a id="23524" class="Keyword">where</a>
    <a id="23534" href="BrouwerTree.Arithmetic.Properties.html#23534" class="Function">i&#39;</a> <a id="23537" class="Symbol">:</a> <a id="23539" class="Symbol">(</a><a id="23540" href="BrouwerTree.Arithmetic.Properties.html#23540" class="Bound">y</a> <a id="23542" class="Symbol">:</a> <a id="23544" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="23547" class="Symbol">)</a>
       <a id="23556" class="Symbol">→</a> <a id="23558" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23565" class="Symbol">(</a><a id="23566" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23572" class="Symbol">(λ</a> <a id="23575" href="BrouwerTree.Arithmetic.Properties.html#23575" class="Bound">n</a> <a id="23577" class="Symbol">→</a> <a id="23579" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23581" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23583" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="23585" href="BrouwerTree.Arithmetic.Properties.html#23575" class="Bound">n</a><a id="23586" class="Symbol">)</a> <a id="23588" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23590" class="Symbol">(</a><a id="23591" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23593" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23595" href="BrouwerTree.Arithmetic.Properties.html#23540" class="Bound">y</a><a id="23596" class="Symbol">)</a> <a id="23598" class="Symbol">→</a> <a id="23600" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23606" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="23608" class="Symbol">{</a><a id="23609" href="BrouwerTree.Arithmetic.Properties.html#23466" class="Bound">f↑</a><a id="23611" class="Symbol">}</a> <a id="23613" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23615" href="BrouwerTree.Arithmetic.Properties.html#23540" class="Bound">y</a><a id="23616" class="Symbol">)</a>
    <a id="23622" href="BrouwerTree.Arithmetic.Properties.html#23534" class="Function">i&#39;</a> <a id="23625" href="BrouwerTree.Arithmetic.Properties.html#23625" class="Bound">y</a> <a id="23627" class="Symbol">=</a> <a id="23629" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="23637" class="Symbol">(λ</a> <a id="23640" href="BrouwerTree.Arithmetic.Properties.html#23640" class="Bound">_</a> <a id="23642" class="Symbol">→</a> <a id="23644" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="23651" class="Symbol">)</a>

    <a id="23658" href="BrouwerTree.Arithmetic.Properties.html#23658" class="Function">Q₀</a> <a id="23661" class="Symbol">:</a> <a id="23663" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23669" class="Symbol">(λ</a> <a id="23672" href="BrouwerTree.Arithmetic.Properties.html#23672" class="Bound">n</a> <a id="23674" class="Symbol">→</a> <a id="23676" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23678" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23680" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="23682" href="BrouwerTree.Arithmetic.Properties.html#23672" class="Bound">n</a><a id="23683" class="Symbol">)</a> <a id="23685" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23687" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="23692" class="Symbol">→</a> <a id="23694" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23700" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="23702" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23704" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="23713" href="BrouwerTree.Arithmetic.Properties.html#23658" class="Function">Q₀</a> <a id="23716" href="BrouwerTree.Arithmetic.Properties.html#23716" class="Bound">l</a> <a id="23718" class="Symbol">=</a> <a id="23720" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="23726" class="Symbol">(</a><a id="23727" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="23736" class="Symbol">(</a><a id="23737" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23743" class="Symbol">(</a><a id="23744" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23750" class="Symbol">(λ</a> <a id="23753" href="BrouwerTree.Arithmetic.Properties.html#23753" class="Bound">n</a> <a id="23755" class="Symbol">→</a> <a id="23757" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23759" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23761" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="23763" href="BrouwerTree.Arithmetic.Properties.html#23753" class="Bound">n</a><a id="23764" class="Symbol">)</a> <a id="23766" class="Symbol">{</a><a id="23767" class="Argument">f↑</a> <a id="23770" class="Symbol">=</a> <a id="23772" href="BrouwerTree.Arithmetic.Properties.html#23892" class="Function">g↑</a><a id="23774" class="Symbol">}</a> <a id="23776" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="23778" class="Symbol">)</a>
                                  <a id="23814" class="Symbol">(</a><a id="23815" href="BrouwerTree.Properties.html#7094" class="Function">x≤zero→x≡zero</a> <a id="23829" href="BrouwerTree.Arithmetic.Properties.html#23716" class="Bound">l</a><a id="23830" class="Symbol">)</a>
                                  <a id="23866" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="23872" class="Symbol">))</a>
     <a id="23880" class="Keyword">where</a>
      <a id="23892" href="BrouwerTree.Arithmetic.Properties.html#23892" class="Function">g↑</a> <a id="23895" class="Symbol">=</a> <a id="23897" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="23911" class="Symbol">(λ</a> <a id="23914" href="BrouwerTree.Arithmetic.Properties.html#23914" class="Bound">x≡zero</a> <a id="23921" class="Symbol">→</a> <a id="23923" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23929" class="Symbol">(λ</a> <a id="23932" href="BrouwerTree.Arithmetic.Properties.html#23932" class="Bound">z</a> <a id="23934" class="Symbol">→</a> <a id="23936" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="23943" href="BrouwerTree.Arithmetic.Properties.html#23932" class="Bound">z</a> <a id="23945" class="Symbol">→</a> <a id="23947" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="23948" class="Symbol">)</a> <a id="23950" href="BrouwerTree.Arithmetic.Properties.html#23914" class="Bound">x≡zero</a> <a id="23957" class="Symbol">(λ</a> <a id="23960" class="Symbol">())</a> <a id="23964" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="23966" class="Symbol">)</a> <a id="23968" href="BrouwerTree.Arithmetic.Properties.html#23466" class="Bound">f↑</a>

    <a id="23976" href="BrouwerTree.Arithmetic.Properties.html#23976" class="Function">Qₛ</a> <a id="23979" class="Symbol">:</a> <a id="23981" class="Symbol">{</a><a id="23982" href="BrouwerTree.Arithmetic.Properties.html#23982" class="Bound">y</a> <a id="23984" class="Symbol">:</a> <a id="23986" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="23989" class="Symbol">}</a>
       <a id="23998" class="Symbol">→</a> <a id="24000" class="Symbol">(</a><a id="24001" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24007" class="Symbol">(λ</a> <a id="24010" href="BrouwerTree.Arithmetic.Properties.html#24010" class="Bound">n</a> <a id="24012" class="Symbol">→</a> <a id="24014" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24016" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24018" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24020" href="BrouwerTree.Arithmetic.Properties.html#24010" class="Bound">n</a><a id="24021" class="Symbol">)</a> <a id="24023" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24025" class="Symbol">(</a><a id="24026" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24028" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24030" href="BrouwerTree.Arithmetic.Properties.html#23982" class="Bound">y</a><a id="24031" class="Symbol">)</a> <a id="24033" class="Symbol">→</a> <a id="24035" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24041" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24043" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24045" href="BrouwerTree.Arithmetic.Properties.html#23982" class="Bound">y</a><a id="24046" class="Symbol">)</a>
       <a id="24055" class="Symbol">→</a> <a id="24057" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24063" class="Symbol">(λ</a> <a id="24066" href="BrouwerTree.Arithmetic.Properties.html#24066" class="Bound">n</a> <a id="24068" class="Symbol">→</a> <a id="24070" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24072" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24074" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24076" href="BrouwerTree.Arithmetic.Properties.html#24066" class="Bound">n</a><a id="24077" class="Symbol">)</a> <a id="24079" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24081" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24087" class="Symbol">(λ</a> <a id="24090" href="BrouwerTree.Arithmetic.Properties.html#24090" class="Bound">n</a> <a id="24092" class="Symbol">→</a> <a id="24094" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24096" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24098" href="BrouwerTree.Arithmetic.Properties.html#23982" class="Bound">y</a> <a id="24100" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24102" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24104" href="BrouwerTree.Arithmetic.Properties.html#24090" class="Bound">n</a><a id="24105" class="Symbol">)</a>
       <a id="24114" class="Symbol">→</a> <a id="24116" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24122" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24124" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24126" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24131" href="BrouwerTree.Arithmetic.Properties.html#23982" class="Bound">y</a>
    <a id="24137" href="BrouwerTree.Arithmetic.Properties.html#23976" class="Function">Qₛ</a> <a id="24140" class="Symbol">{</a><a id="24141" href="BrouwerTree.Arithmetic.Properties.html#24141" class="Bound">y</a><a id="24142" class="Symbol">}</a> <a id="24144" href="BrouwerTree.Arithmetic.Properties.html#24144" class="Bound">IH&#39;</a> <a id="24148" href="BrouwerTree.Arithmetic.Properties.html#24148" class="Bound">l</a> <a id="24150" class="Keyword">with</a> <a id="24155" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="24165" href="BrouwerTree.Arithmetic.Properties.html#24141" class="Bound">y</a>
    <a id="24171" href="BrouwerTree.Arithmetic.Properties.html#23976" class="Function">Qₛ</a> <a id="24174" class="Symbol">{</a><a id="24175" href="BrouwerTree.Arithmetic.Properties.html#24175" class="Bound">y</a><a id="24176" class="Symbol">}</a> <a id="24178" href="BrouwerTree.Arithmetic.Properties.html#24178" class="Bound">IH&#39;</a> <a id="24182" href="BrouwerTree.Arithmetic.Properties.html#24182" class="Bound">l</a> <a id="24184" class="Symbol">|</a> <a id="24186" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="24190" href="BrouwerTree.Arithmetic.Properties.html#24190" class="Bound">ω·y-islim</a> <a id="24200" class="Symbol">=</a> <a id="24202" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="24213" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24215" href="BrouwerTree.Arithmetic.Properties.html#24640" class="Function">[2]</a>
     <a id="24224" class="Keyword">where</a>
      <a id="24236" href="BrouwerTree.Arithmetic.Properties.html#24236" class="Function">[1]</a> <a id="24240" class="Symbol">:</a> <a id="24242" class="Symbol">(</a><a id="24243" href="BrouwerTree.Arithmetic.Properties.html#24243" class="Bound">k</a> <a id="24245" class="Symbol">:</a> <a id="24247" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24248" class="Symbol">)</a> <a id="24250" class="Symbol">→</a> <a id="24252" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="24254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24256" class="Symbol">(λ</a> <a id="24259" href="BrouwerTree.Arithmetic.Properties.html#24259" class="Bound">n</a> <a id="24261" class="Symbol">→</a> <a id="24263" class="Symbol">(</a><a id="24264" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24270" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24272" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24274" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24276" href="BrouwerTree.Arithmetic.Properties.html#24243" class="Bound">k</a><a id="24277" class="Symbol">)</a> <a id="24279" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24281" class="Symbol">(</a><a id="24282" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24288" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24290" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24292" href="BrouwerTree.Arithmetic.Properties.html#24175" class="Bound">y</a> <a id="24294" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24296" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24298" href="BrouwerTree.Arithmetic.Properties.html#24259" class="Bound">n</a><a id="24299" class="Symbol">))</a> <a id="24302" class="Symbol">→</a> <a id="24304" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24306" href="BrouwerTree.Arithmetic.Properties.html#24243" class="Bound">k</a> <a id="24308" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24310" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24315" href="BrouwerTree.Arithmetic.Properties.html#24175" class="Bound">y</a>
      <a id="24323" href="BrouwerTree.Arithmetic.Properties.html#24236" class="Function">[1]</a> <a id="24327" href="BrouwerTree.Arithmetic.Properties.html#24327" class="Bound">k</a> <a id="24329" class="Symbol">(</a><a id="24330" href="BrouwerTree.Arithmetic.Properties.html#24330" class="Bound">m</a> <a id="24332" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24334" href="BrouwerTree.Arithmetic.Properties.html#24334" class="Bound">l&#39;</a><a id="24336" class="Symbol">)</a> <a id="24338" class="Keyword">with</a> <a id="24343" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="24353" class="Symbol">(</a><a id="24354" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24356" href="BrouwerTree.Arithmetic.Properties.html#24327" class="Bound">k</a><a id="24357" class="Symbol">)</a>
      <a id="24365" href="BrouwerTree.Arithmetic.Properties.html#24236" class="Function">[1]</a> <a id="24369" href="BrouwerTree.Arithmetic.Properties.html#24369" class="Bound">k</a> <a id="24371" class="Symbol">(</a><a id="24372" href="BrouwerTree.Arithmetic.Properties.html#24372" class="Bound">m</a> <a id="24374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24376" href="BrouwerTree.Arithmetic.Properties.html#24376" class="Bound">l&#39;</a><a id="24378" class="Symbol">)</a> <a id="24380" class="Symbol">|</a> <a id="24382" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="24386" href="BrouwerTree.Arithmetic.Properties.html#24386" class="Bound">ω·fk-islim</a> <a id="24397" class="Symbol">=</a>
       <a id="24406" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="24414" class="Symbol">(</a><a id="24415" href="BrouwerTree.Arithmetic.Properties.html#23470" class="Bound">IH</a> <a id="24418" href="BrouwerTree.Arithmetic.Properties.html#24369" class="Bound">k</a> <a id="24420" href="BrouwerTree.Arithmetic.Properties.html#24175" class="Bound">y</a> <a id="24422" class="Symbol">(</a><a id="24423" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="24443" class="Symbol">(</a><a id="24444" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24446" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24448" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24450" href="BrouwerTree.Arithmetic.Properties.html#24369" class="Bound">k</a><a id="24451" class="Symbol">)</a> <a id="24453" class="Symbol">(</a><a id="24454" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24456" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24458" href="BrouwerTree.Arithmetic.Properties.html#24175" class="Bound">y</a><a id="24459" class="Symbol">)</a>
                                             <a id="24506" href="BrouwerTree.Arithmetic.Properties.html#24386" class="Bound">ω·fk-islim</a> <a id="24517" href="BrouwerTree.Arithmetic.Properties.html#24372" class="Bound">m</a> <a id="24519" href="BrouwerTree.Arithmetic.Properties.html#24376" class="Bound">l&#39;</a><a id="24521" class="Symbol">))</a>
               <a id="24539" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a>
      <a id="24564" href="BrouwerTree.Arithmetic.Properties.html#24236" class="Function">[1]</a> <a id="24568" href="BrouwerTree.Arithmetic.Properties.html#24568" class="Bound">k</a> <a id="24570" class="Symbol">(</a><a id="24571" href="BrouwerTree.Arithmetic.Properties.html#24571" class="Bound">m</a> <a id="24573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24575" href="BrouwerTree.Arithmetic.Properties.html#24575" class="Bound">l&#39;</a><a id="24577" class="Symbol">)</a> <a id="24579" class="Symbol">|</a> <a id="24581" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="24585" href="BrouwerTree.Arithmetic.Properties.html#24585" class="Bound">fk≡zero</a> <a id="24593" class="Symbol">=</a> <a id="24595" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="24601" class="Symbol">(</a><a id="24602" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="24605" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24610" href="BrouwerTree.Arithmetic.Properties.html#24175" class="Bound">y</a><a id="24611" class="Symbol">)</a> <a id="24613" class="Symbol">(</a><a id="24614" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24618" href="BrouwerTree.Arithmetic.Properties.html#24585" class="Bound">fk≡zero</a><a id="24625" class="Symbol">)</a> <a id="24627" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
      <a id="24640" href="BrouwerTree.Arithmetic.Properties.html#24640" class="Function">[2]</a> <a id="24644" class="Symbol">:</a> <a id="24646" class="Symbol">(</a><a id="24647" href="BrouwerTree.Arithmetic.Properties.html#24647" class="Bound">k</a> <a id="24649" class="Symbol">:</a> <a id="24651" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24652" class="Symbol">)</a> <a id="24654" class="Symbol">→</a> <a id="24656" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24658" href="BrouwerTree.Arithmetic.Properties.html#24647" class="Bound">k</a> <a id="24660" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24662" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24667" href="BrouwerTree.Arithmetic.Properties.html#24175" class="Bound">y</a>
      <a id="24675" href="BrouwerTree.Arithmetic.Properties.html#24640" class="Function">[2]</a> <a id="24679" href="BrouwerTree.Arithmetic.Properties.html#24679" class="Bound">k</a> <a id="24681" class="Symbol">=</a> <a id="24683" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="24690" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="24698" class="Symbol">(</a><a id="24699" href="BrouwerTree.Arithmetic.Properties.html#24236" class="Function">[1]</a> <a id="24703" href="BrouwerTree.Arithmetic.Properties.html#24679" class="Bound">k</a><a id="24704" class="Symbol">)</a> <a id="24706" class="Symbol">(</a><a id="24707" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="24732" class="Symbol">_</a> <a id="24734" class="Symbol">_</a> <a id="24736" href="BrouwerTree.Arithmetic.Properties.html#24182" class="Bound">l</a> <a id="24738" href="BrouwerTree.Arithmetic.Properties.html#24679" class="Bound">k</a><a id="24739" class="Symbol">)</a>
    <a id="24745" href="BrouwerTree.Arithmetic.Properties.html#23976" class="Function">Qₛ</a> <a id="24748" class="Symbol">{</a><a id="24749" href="BrouwerTree.Arithmetic.Properties.html#24749" class="Bound">y</a><a id="24750" class="Symbol">}</a> <a id="24752" href="BrouwerTree.Arithmetic.Properties.html#24752" class="Bound">IH&#39;</a> <a id="24756" href="BrouwerTree.Arithmetic.Properties.html#24756" class="Bound">l</a> <a id="24758" class="Symbol">|</a> <a id="24760" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="24764" href="BrouwerTree.Arithmetic.Properties.html#24764" class="Bound">y≡zero</a> <a id="24771" class="Symbol">=</a> <a id="24773" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="24779" class="Symbol">(</a><a id="24780" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="24794" class="Symbol">(</a><a id="24795" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24797" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24799" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24801" class="Number">1</a><a id="24802" class="Symbol">)</a> <a id="24804" href="BrouwerTree.Arithmetic.Properties.html#25617" class="Function">[6]</a><a id="24807" class="Symbol">)</a>
     <a id="24814" class="Keyword">where</a>
      <a id="24826" href="BrouwerTree.Arithmetic.Properties.html#24826" class="Function">[1]</a> <a id="24830" class="Symbol">:</a> <a id="24832" class="Symbol">(</a><a id="24833" href="BrouwerTree.Arithmetic.Properties.html#24833" class="Bound">n</a> <a id="24835" class="Symbol">:</a> <a id="24837" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24838" class="Symbol">)</a> <a id="24840" class="Symbol">→</a> <a id="24842" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24844" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24846" href="BrouwerTree.Arithmetic.Properties.html#24749" class="Bound">y</a> <a id="24848" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24850" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24852" href="BrouwerTree.Arithmetic.Properties.html#24833" class="Bound">n</a> <a id="24854" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24856" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24858" href="BrouwerTree.Arithmetic.Properties.html#24833" class="Bound">n</a>
      <a id="24866" href="BrouwerTree.Arithmetic.Properties.html#24826" class="Function">[1]</a> <a id="24870" href="BrouwerTree.Arithmetic.Properties.html#24870" class="Bound">n</a> <a id="24872" class="Symbol">=</a> <a id="24874" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="24879" class="Symbol">(λ</a> <a id="24882" href="BrouwerTree.Arithmetic.Properties.html#24882" class="Bound">-</a> <a id="24884" class="Symbol">→</a> <a id="24886" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24888" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24890" href="BrouwerTree.Arithmetic.Properties.html#24882" class="Bound">-</a> <a id="24892" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24894" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24896" href="BrouwerTree.Arithmetic.Properties.html#24870" class="Bound">n</a><a id="24897" class="Symbol">)</a> <a id="24899" href="BrouwerTree.Arithmetic.Properties.html#24764" class="Bound">y≡zero</a>  <a id="24907" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24909" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="24918" class="Symbol">(</a><a id="24919" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24921" href="BrouwerTree.Arithmetic.Properties.html#24870" class="Bound">n</a><a id="24922" class="Symbol">)</a>
      <a id="24930" href="BrouwerTree.Arithmetic.Properties.html#24930" class="Function">[2]</a> <a id="24934" class="Symbol">:</a> <a id="24936" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24938" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="24941" href="BrouwerTree.Arithmetic.Properties.html#24941" class="Bound">n</a> <a id="24943" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="24946" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24948" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="24950" class="Symbol">(</a><a id="24951" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24953" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24955" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="24957" class="Number">1</a><a id="24958" class="Symbol">)</a> <a id="24960" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24962" class="Symbol">(</a><a id="24963" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24965" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24967" href="BrouwerTree.Arithmetic.Properties.html#24749" class="Bound">y</a> <a id="24969" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24971" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24973" href="BrouwerTree.Arithmetic.Properties.html#24941" class="Bound">n</a><a id="24974" class="Symbol">)</a> <a id="24976" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
      <a id="24984" href="BrouwerTree.Arithmetic.Properties.html#24930" class="Function">[2]</a> <a id="24988" class="Symbol">=</a> <a id="24990" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="25015" class="Symbol">_</a> <a id="25017" class="Symbol">_</a> <a id="25019" href="BrouwerTree.Arithmetic.Properties.html#24756" class="Bound">l</a> <a id="25021" class="Number">1</a>
      <a id="25029" href="BrouwerTree.Arithmetic.Properties.html#25029" class="Function">[3]</a> <a id="25033" class="Symbol">:</a> <a id="25035" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="25037" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="25040" href="BrouwerTree.Arithmetic.Properties.html#25040" class="Bound">n</a> <a id="25042" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="25045" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25047" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="25049" class="Symbol">(</a><a id="25050" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25052" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25054" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25056" class="Number">1</a><a id="25057" class="Symbol">)</a> <a id="25059" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25061" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25063" href="BrouwerTree.Arithmetic.Properties.html#25040" class="Bound">n</a> <a id="25065" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
      <a id="25073" href="BrouwerTree.Arithmetic.Properties.html#25029" class="Function">[3]</a> <a id="25077" class="Symbol">=</a> <a id="25079" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="25086" class="Symbol">(λ</a> <a id="25089" class="Symbol">(</a><a id="25090" href="BrouwerTree.Arithmetic.Properties.html#25090" class="Bound">n</a> <a id="25092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25094" href="BrouwerTree.Arithmetic.Properties.html#25094" class="Bound">p</a><a id="25095" class="Symbol">)</a> <a id="25097" class="Symbol">→</a> <a id="25099" class="Symbol">(</a><a id="25100" href="BrouwerTree.Arithmetic.Properties.html#25090" class="Bound">n</a> <a id="25102" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25104" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="25110" class="Symbol">((</a><a id="25112" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25114" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25116" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25118" class="Number">1</a><a id="25119" class="Symbol">)</a> <a id="25121" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="25123" class="Symbol">)</a> <a id="25125" class="Symbol">(</a><a id="25126" href="BrouwerTree.Arithmetic.Properties.html#24826" class="Function">[1]</a> <a id="25130" href="BrouwerTree.Arithmetic.Properties.html#25090" class="Bound">n</a><a id="25131" class="Symbol">)</a> <a id="25133" href="BrouwerTree.Arithmetic.Properties.html#25094" class="Bound">p</a><a id="25134" class="Symbol">))</a> <a id="25137" href="BrouwerTree.Arithmetic.Properties.html#24930" class="Function">[2]</a>
      <a id="25147" href="BrouwerTree.Arithmetic.Properties.html#25147" class="Function">[4]</a> <a id="25151" class="Symbol">:</a> <a id="25153" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="25160" class="Symbol">(</a><a id="25161" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25163" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25165" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25167" class="Number">1</a><a id="25168" class="Symbol">)</a>
      <a id="25176" href="BrouwerTree.Arithmetic.Properties.html#25147" class="Function">[4]</a> <a id="25180" class="Keyword">with</a> <a id="25185" href="BrouwerTree.Arithmetic.Properties.html#16411" class="Function">ω·x-islim</a> <a id="25195" class="Symbol">(</a><a id="25196" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25198" class="Number">1</a><a id="25199" class="Symbol">)</a>
      <a id="25207" href="BrouwerTree.Arithmetic.Properties.html#25147" class="Function">...</a> <a id="25211" class="Symbol">|</a> <a id="25213" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="25217" href="BrouwerTree.Arithmetic.Properties.html#25217" class="Bound">ω·f1-islim</a> <a id="25228" class="Symbol">=</a> <a id="25230" href="BrouwerTree.Arithmetic.Properties.html#25217" class="Bound">ω·f1-islim</a>
      <a id="25247" href="BrouwerTree.Arithmetic.Properties.html#25147" class="Function">...</a> <a id="25251" class="Symbol">|</a> <a id="25253" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="25257" href="BrouwerTree.Arithmetic.Properties.html#25257" class="Bound">f1≡zero</a> <a id="25265" class="Symbol">=</a> <a id="25267" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="25273" class="Symbol">(</a><a id="25274" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="25284" class="Symbol">(</a><a id="25285" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="25291" class="Symbol">(</a><a id="25292" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="25297" class="Symbol">(</a><a id="25298" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25300" class="Number">0</a><a id="25301" class="Symbol">)</a> <a id="25303" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="25305" class="Symbol">)</a> <a id="25307" href="BrouwerTree.Arithmetic.Properties.html#25257" class="Bound">f1≡zero</a> <a id="25315" class="Symbol">(</a><a id="25316" href="BrouwerTree.Arithmetic.Properties.html#23466" class="Bound">f↑</a> <a id="25319" class="Number">0</a><a id="25320" class="Symbol">)))</a>
      <a id="25330" href="BrouwerTree.Arithmetic.Properties.html#25330" class="Function">[5]</a> <a id="25334" class="Symbol">:</a> <a id="25336" class="Symbol">(</a><a id="25337" href="BrouwerTree.Arithmetic.Properties.html#25337" class="Bound">n</a> <a id="25339" class="Symbol">:</a> <a id="25341" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25342" class="Symbol">)</a> <a id="25344" class="Symbol">→</a> <a id="25346" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25348" href="BrouwerTree.Arithmetic.Properties.html#25337" class="Bound">n</a> <a id="25350" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="25352" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25354" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25356" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25358" class="Number">1</a>
      <a id="25366" href="BrouwerTree.Arithmetic.Properties.html#25330" class="Function">[5]</a> <a id="25370" href="BrouwerTree.Arithmetic.Properties.html#25370" class="Bound">n</a> <a id="25372" class="Symbol">=</a> <a id="25374" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="25381" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="25391" class="Symbol">(</a><a id="25392" href="BrouwerTree.Arithmetic.Properties.html#25425" class="Function">[5]&#39;</a> <a id="25397" href="BrouwerTree.Arithmetic.Properties.html#25370" class="Bound">n</a><a id="25398" class="Symbol">)</a> <a id="25400" href="BrouwerTree.Arithmetic.Properties.html#25147" class="Function">[4]</a>
       <a id="25411" class="Keyword">where</a>
        <a id="25425" href="BrouwerTree.Arithmetic.Properties.html#25425" class="Function">[5]&#39;</a> <a id="25430" class="Symbol">:</a> <a id="25432" class="Symbol">(</a><a id="25433" href="BrouwerTree.Arithmetic.Properties.html#25433" class="Bound">n</a> <a id="25435" class="Symbol">:</a> <a id="25437" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25438" class="Symbol">)</a> <a id="25440" class="Symbol">→</a> <a id="25442" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="25445" href="BrouwerTree.Arithmetic.Properties.html#25445" class="Bound">g</a> <a id="25447" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="25449" href="Abstract.ZerSucLim.html#3730" class="Function">IncrSeq</a> <a id="25457" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="25459" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25461" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25463" class="Symbol">(</a><a id="25464" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25466" class="Number">1</a><a id="25467" class="Symbol">)</a> <a id="25469" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="25479" href="BrouwerTree.Arithmetic.Properties.html#25445" class="Bound">g</a>
             <a id="25494" class="Symbol">→</a> <a id="25496" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25498" href="BrouwerTree.Arithmetic.Properties.html#25433" class="Bound">n</a> <a id="25500" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="25502" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25504" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25506" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25508" class="Number">1</a>
        <a id="25518" href="BrouwerTree.Arithmetic.Properties.html#25425" class="Function">[5]&#39;</a> <a id="25523" href="BrouwerTree.Arithmetic.Properties.html#25523" class="Bound">n</a> <a id="25525" class="Symbol">((</a><a id="25527" href="BrouwerTree.Arithmetic.Properties.html#25527" class="Bound">g</a> <a id="25529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25531" href="BrouwerTree.Arithmetic.Properties.html#25531" class="Bound">g↑</a><a id="25533" class="Symbol">)</a> <a id="25535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25537" href="BrouwerTree.Arithmetic.Properties.html#25537" class="Bound">p</a><a id="25538" class="Symbol">)</a> <a id="25540" class="Symbol">=</a>
         <a id="25551" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="25557" class="Symbol">(</a><a id="25558" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25560" href="BrouwerTree.Arithmetic.Properties.html#25523" class="Bound">n</a> <a id="25562" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="25564" class="Symbol">)</a> <a id="25566" class="Symbol">(</a><a id="25567" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25571" class="Symbol">(</a><a id="25572" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="25586" class="Symbol">{</a><a id="25587" class="Argument">f↑</a> <a id="25590" class="Symbol">=</a> <a id="25592" href="BrouwerTree.Arithmetic.Properties.html#25531" class="Bound">g↑</a><a id="25594" class="Symbol">}</a> <a id="25596" href="BrouwerTree.Arithmetic.Properties.html#25537" class="Bound">p</a><a id="25597" class="Symbol">))</a> <a id="25600" class="Symbol">(</a><a id="25601" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="25603" href="BrouwerTree.Arithmetic.Properties.html#25523" class="Bound">n</a> <a id="25605" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="25609" class="Symbol">)</a>
      <a id="25617" href="BrouwerTree.Arithmetic.Properties.html#25617" class="Function">[6]</a> <a id="25621" class="Symbol">:</a> <a id="25623" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25625" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25627" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25629" class="Number">1</a> <a id="25631" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="25633" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25635" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25637" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25639" class="Number">1</a>
      <a id="25647" href="BrouwerTree.Arithmetic.Properties.html#25617" class="Function">[6]</a> <a id="25651" class="Symbol">=</a> <a id="25653" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="25660" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="25670" href="BrouwerTree.Arithmetic.Properties.html#25700" class="Function">[6]&#39;</a> <a id="25675" href="BrouwerTree.Arithmetic.Properties.html#25029" class="Function">[3]</a>
       <a id="25686" class="Keyword">where</a>
        <a id="25700" href="BrouwerTree.Arithmetic.Properties.html#25700" class="Function">[6]&#39;</a> <a id="25705" class="Symbol">:</a> <a id="25707" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="25710" href="BrouwerTree.Arithmetic.Properties.html#25710" class="Bound">n</a> <a id="25712" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="25715" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25717" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="25719" class="Symbol">(</a><a id="25720" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25722" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25724" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25726" class="Number">1</a><a id="25727" class="Symbol">)</a> <a id="25729" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25731" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25733" href="BrouwerTree.Arithmetic.Properties.html#25710" class="Bound">n</a> <a id="25735" class="Symbol">→</a> <a id="25737" class="Symbol">(</a><a id="25738" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25740" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25742" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25744" class="Number">1</a><a id="25745" class="Symbol">)</a> <a id="25747" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="25749" class="Symbol">(</a><a id="25750" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25752" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25754" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25756" class="Number">1</a><a id="25757" class="Symbol">)</a>
        <a id="25767" href="BrouwerTree.Arithmetic.Properties.html#25700" class="Function">[6]&#39;</a> <a id="25772" class="Symbol">(</a><a id="25773" href="BrouwerTree.Arithmetic.Properties.html#25773" class="Bound">n</a> <a id="25775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25777" href="BrouwerTree.Arithmetic.Properties.html#25777" class="Bound">p</a><a id="25778" class="Symbol">)</a> <a id="25780" class="Symbol">=</a> <a id="25782" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="25791" href="BrouwerTree.Arithmetic.Properties.html#25777" class="Bound">p</a> <a id="25793" class="Symbol">(</a><a id="25794" href="BrouwerTree.Arithmetic.Properties.html#25330" class="Function">[5]</a> <a id="25798" href="BrouwerTree.Arithmetic.Properties.html#25773" class="Bound">n</a><a id="25799" class="Symbol">)</a>

    <a id="25806" href="BrouwerTree.Arithmetic.Properties.html#25806" class="Function">Qₗ</a> <a id="25809" class="Symbol">:</a> <a id="25811" class="Symbol">{</a><a id="25812" href="BrouwerTree.Arithmetic.Properties.html#25812" class="Bound">g</a> <a id="25814" class="Symbol">:</a> <a id="25816" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25818" class="Symbol">→</a> <a id="25820" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="25823" class="Symbol">}</a> <a id="25825" class="Symbol">{</a><a id="25826" href="BrouwerTree.Arithmetic.Properties.html#25826" class="Bound">g↑</a> <a id="25829" class="Symbol">:</a> <a id="25831" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="25842" href="BrouwerTree.Arithmetic.Properties.html#25812" class="Bound">g</a><a id="25843" class="Symbol">}</a> <a id="25845" class="Symbol">→</a>
      <a id="25853" class="Symbol">((</a><a id="25855" href="BrouwerTree.Arithmetic.Properties.html#25855" class="Bound">k</a> <a id="25857" class="Symbol">:</a> <a id="25859" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25860" class="Symbol">)</a> <a id="25862" class="Symbol">→</a> <a id="25864" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25870" class="Symbol">(λ</a> <a id="25873" href="BrouwerTree.Arithmetic.Properties.html#25873" class="Bound">n</a> <a id="25875" class="Symbol">→</a> <a id="25877" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25879" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25881" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25883" href="BrouwerTree.Arithmetic.Properties.html#25873" class="Bound">n</a><a id="25884" class="Symbol">)</a> <a id="25886" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25888" class="Symbol">(</a><a id="25889" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25891" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25893" href="BrouwerTree.Arithmetic.Properties.html#25812" class="Bound">g</a> <a id="25895" href="BrouwerTree.Arithmetic.Properties.html#25855" class="Bound">k</a><a id="25896" class="Symbol">)</a> <a id="25898" class="Symbol">→</a> <a id="25900" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25906" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25908" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25910" href="BrouwerTree.Arithmetic.Properties.html#25812" class="Bound">g</a> <a id="25912" href="BrouwerTree.Arithmetic.Properties.html#25855" class="Bound">k</a><a id="25913" class="Symbol">)</a> <a id="25915" class="Symbol">→</a>
      <a id="25923" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25929" class="Symbol">(λ</a> <a id="25932" href="BrouwerTree.Arithmetic.Properties.html#25932" class="Bound">n</a> <a id="25934" class="Symbol">→</a> <a id="25936" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25938" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25940" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25942" href="BrouwerTree.Arithmetic.Properties.html#25932" class="Bound">n</a><a id="25943" class="Symbol">)</a> <a id="25945" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25947" class="Symbol">(</a><a id="25948" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25950" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25952" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25958" href="BrouwerTree.Arithmetic.Properties.html#25812" class="Bound">g</a> <a id="25960" class="Symbol">{</a><a id="25961" href="BrouwerTree.Arithmetic.Properties.html#25826" class="Bound">g↑</a><a id="25963" class="Symbol">})</a> <a id="25966" class="Symbol">→</a> <a id="25968" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25974" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="25976" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25978" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25984" href="BrouwerTree.Arithmetic.Properties.html#25812" class="Bound">g</a>
    <a id="25990" href="BrouwerTree.Arithmetic.Properties.html#25806" class="Function">Qₗ</a> <a id="25993" class="Symbol">{</a><a id="25994" href="BrouwerTree.Arithmetic.Properties.html#25994" class="Bound">g</a><a id="25995" class="Symbol">}</a> <a id="25997" class="Symbol">{</a><a id="25998" href="BrouwerTree.Arithmetic.Properties.html#25998" class="Bound">g↑</a><a id="26000" class="Symbol">}</a> <a id="26002" href="BrouwerTree.Arithmetic.Properties.html#26002" class="Bound">IH&#39;</a> <a id="26006" href="BrouwerTree.Arithmetic.Properties.html#26006" class="Bound">l</a> <a id="26008" class="Symbol">=</a> <a id="26010" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="26035" class="Symbol">_</a> <a id="26037" class="Symbol">_</a> <a id="26039" href="BrouwerTree.Arithmetic.Properties.html#26182" class="Function">[2]</a>
     <a id="26048" class="Keyword">where</a>
      <a id="26060" href="BrouwerTree.Arithmetic.Properties.html#26060" class="Function">[1]</a> <a id="26064" class="Symbol">:</a> <a id="26066" class="Symbol">(</a><a id="26067" href="BrouwerTree.Arithmetic.Properties.html#26067" class="Bound">n</a> <a id="26069" class="Symbol">:</a> <a id="26071" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="26072" class="Symbol">)</a> <a id="26074" class="Symbol">→</a> <a id="26076" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="26079" href="BrouwerTree.Arithmetic.Properties.html#26079" class="Bound">k</a> <a id="26081" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="26083" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="26085" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="26087" class="Symbol">(</a><a id="26088" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="26090" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="26092" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="26094" href="BrouwerTree.Arithmetic.Properties.html#26067" class="Bound">n</a><a id="26095" class="Symbol">)</a> <a id="26097" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="26099" class="Symbol">(</a><a id="26100" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="26102" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="26104" href="BrouwerTree.Arithmetic.Properties.html#25994" class="Bound">g</a> <a id="26106" href="BrouwerTree.Arithmetic.Properties.html#26079" class="Bound">k</a><a id="26107" class="Symbol">)</a> <a id="26109" class="Symbol">→</a> <a id="26111" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="26114" href="BrouwerTree.Arithmetic.Properties.html#26114" class="Bound">k</a> <a id="26116" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="26118" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="26120" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="26122" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="26124" href="BrouwerTree.Arithmetic.Properties.html#26067" class="Bound">n</a> <a id="26126" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="26128" href="BrouwerTree.Arithmetic.Properties.html#25994" class="Bound">g</a> <a id="26130" href="BrouwerTree.Arithmetic.Properties.html#26114" class="Bound">k</a>
      <a id="26138" href="BrouwerTree.Arithmetic.Properties.html#26060" class="Function">[1]</a> <a id="26142" href="BrouwerTree.Arithmetic.Properties.html#26142" class="Bound">n</a> <a id="26144" class="Symbol">(</a><a id="26145" href="BrouwerTree.Arithmetic.Properties.html#26145" class="Bound">k</a> <a id="26147" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26149" href="BrouwerTree.Arithmetic.Properties.html#26149" class="Bound">l&#39;</a><a id="26151" class="Symbol">)</a> <a id="26153" class="Symbol">=</a> <a id="26155" class="Symbol">(</a><a id="26156" href="BrouwerTree.Arithmetic.Properties.html#26145" class="Bound">k</a> <a id="26158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26160" href="BrouwerTree.Arithmetic.Properties.html#23470" class="Bound">IH</a> <a id="26163" href="BrouwerTree.Arithmetic.Properties.html#26142" class="Bound">n</a> <a id="26165" class="Symbol">(</a><a id="26166" href="BrouwerTree.Arithmetic.Properties.html#25994" class="Bound">g</a> <a id="26168" href="BrouwerTree.Arithmetic.Properties.html#26145" class="Bound">k</a><a id="26169" class="Symbol">)</a> <a id="26171" href="BrouwerTree.Arithmetic.Properties.html#26149" class="Bound">l&#39;</a><a id="26173" class="Symbol">)</a>

      <a id="26182" href="BrouwerTree.Arithmetic.Properties.html#26182" class="Function">[2]</a> <a id="26186" class="Symbol">:</a> <a id="26188" href="BrouwerTree.Arithmetic.Properties.html#23462" class="Bound">f</a> <a id="26190" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="26192" href="BrouwerTree.Arithmetic.Properties.html#25994" class="Bound">g</a>
      <a id="26200" href="BrouwerTree.Arithmetic.Properties.html#26182" class="Function">[2]</a> <a id="26204" href="BrouwerTree.Arithmetic.Properties.html#26204" class="Bound">n</a> <a id="26206" class="Symbol">=</a> <a id="26208" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="26215" class="Symbol">(</a><a id="26216" href="BrouwerTree.Arithmetic.Properties.html#26060" class="Function">[1]</a> <a id="26220" href="BrouwerTree.Arithmetic.Properties.html#26204" class="Bound">n</a><a id="26221" class="Symbol">)</a> <a id="26223" class="Symbol">(</a><a id="26224" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="26249" class="Symbol">_</a> <a id="26251" class="Symbol">_</a> <a id="26253" href="BrouwerTree.Arithmetic.Properties.html#26006" class="Bound">l</a> <a id="26255" href="BrouwerTree.Arithmetic.Properties.html#26204" class="Bound">n</a><a id="26256" class="Symbol">)</a>

<a id="+ω-absorbs-finite"></a><a id="26259" href="BrouwerTree.Arithmetic.Properties.html#26259" class="Function">+ω-absorbs-finite</a> <a id="26277" class="Symbol">:</a> <a id="26279" class="Symbol">(</a><a id="26280" href="BrouwerTree.Arithmetic.Properties.html#26280" class="Bound">n</a> <a id="26282" class="Symbol">:</a> <a id="26284" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="26285" class="Symbol">)</a> <a id="26287" class="Symbol">→</a> <a id="26289" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26291" href="BrouwerTree.Arithmetic.Properties.html#26280" class="Bound">n</a> <a id="26293" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26295" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="26297" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26299" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="26301" href="BrouwerTree.Arithmetic.Properties.html#26259" class="Function">+ω-absorbs-finite</a> <a id="26319" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26321" class="Symbol">=</a>
 <a id="26324" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="26334" class="Symbol">(</a><a id="26335" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a>
             <a id="26359" class="Symbol">(λ</a> <a id="26362" href="BrouwerTree.Arithmetic.Properties.html#26362" class="Bound">m</a> <a id="26364" class="Symbol">→</a> <a id="26366" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26368" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26370" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26372" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26374" href="BrouwerTree.Arithmetic.Properties.html#26362" class="Bound">m</a><a id="26375" class="Symbol">)</a>
             <a id="26390" class="Symbol">(λ</a> <a id="26393" href="BrouwerTree.Arithmetic.Properties.html#26393" class="Bound">m</a> <a id="26395" class="Symbol">→</a> <a id="26397" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26399" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26401" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26403" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26405" href="BrouwerTree.Arithmetic.Properties.html#26393" class="Bound">m</a>  <a id="26408" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="26411" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="26420" class="Symbol">(</a><a id="26421" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26425" class="Symbol">(</a><a id="26426" href="BrouwerTree.Arithmetic.Properties.html#1457" class="Function">ι-+-commutes&#39;</a> <a id="26440" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26442" href="BrouwerTree.Arithmetic.Properties.html#26393" class="Bound">m</a><a id="26443" class="Symbol">))</a> <a id="26446" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                    <a id="26468" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26470" class="Symbol">(</a><a id="26471" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26473" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="26476" href="BrouwerTree.Arithmetic.Properties.html#26393" class="Bound">m</a><a id="26477" class="Symbol">)</a> <a id="26479" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="26482" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="26498" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26500" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                    <a id="26522" href="BrouwerTree.Core.html#2546" class="Function">ω</a>          <a id="26533" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a><a id="26535" class="Symbol">))</a>
           <a id="26549" class="Symbol">(</a><a id="26550" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="26561" href="BrouwerTree.Core.html#2376" class="Function">ι</a>
            <a id="26575" class="Symbol">(λ</a> <a id="26578" href="BrouwerTree.Arithmetic.Properties.html#26578" class="Bound">k</a> <a id="26580" class="Symbol">→</a> <a id="26582" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26584" href="BrouwerTree.Arithmetic.Properties.html#26578" class="Bound">k</a>                     <a id="26606" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="26609" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="26623" class="Symbol">(</a><a id="26624" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26626" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a><a id="26627" class="Symbol">)</a> <a id="26629" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                   <a id="26650" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26652" href="BrouwerTree.Arithmetic.Properties.html#26578" class="Bound">k</a> <a id="26654" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26656" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26658" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a>               <a id="26674" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="26677" href="BrouwerTree.Arithmetic.Properties.html#26794" class="Function">l₁</a> <a id="26680" href="BrouwerTree.Arithmetic.Properties.html#26578" class="Bound">k</a> <a id="26682" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                   <a id="26703" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26705" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26707" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26709" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26711" href="BrouwerTree.Arithmetic.Properties.html#26578" class="Bound">k</a>               <a id="26727" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="26730" href="BrouwerTree.Arithmetic.Properties.html#26896" class="Function">l₂</a> <a id="26733" href="BrouwerTree.Arithmetic.Properties.html#26578" class="Bound">k</a> <a id="26735" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                   <a id="26756" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="26762" class="Symbol">(λ</a> <a id="26765" href="BrouwerTree.Arithmetic.Properties.html#26765" class="Bound">m</a> <a id="26767" class="Symbol">→</a> <a id="26769" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26771" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26773" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26775" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26777" href="BrouwerTree.Arithmetic.Properties.html#26765" class="Bound">m</a><a id="26778" class="Symbol">)</a> <a id="26780" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a><a id="26782" class="Symbol">))</a>
 <a id="26786" class="Keyword">where</a>
  <a id="26794" href="BrouwerTree.Arithmetic.Properties.html#26794" class="Function">l₁</a> <a id="26797" class="Symbol">:</a> <a id="26799" class="Symbol">(</a><a id="26800" href="BrouwerTree.Arithmetic.Properties.html#26800" class="Bound">k</a> <a id="26802" class="Symbol">:</a> <a id="26804" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="26805" class="Symbol">)</a> <a id="26807" class="Symbol">→</a> <a id="26809" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26811" href="BrouwerTree.Arithmetic.Properties.html#26800" class="Bound">k</a> <a id="26813" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26815" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26817" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26819" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="26821" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26823" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26825" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26827" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26829" href="BrouwerTree.Arithmetic.Properties.html#26800" class="Bound">k</a>
  <a id="26833" href="BrouwerTree.Arithmetic.Properties.html#26794" class="Function">l₁</a> <a id="26836" href="BrouwerTree.Arithmetic.Properties.html#26836" class="Bound">k</a> <a id="26838" class="Symbol">=</a> <a id="26840" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="26849" class="Symbol">(</a><a id="26850" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26854" class="Symbol">(</a><a id="26855" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="26868" href="BrouwerTree.Arithmetic.Properties.html#26836" class="Bound">k</a> <a id="26870" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a><a id="26871" class="Symbol">)</a> <a id="26873" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26875" href="BrouwerTree.Arithmetic.Properties.html#1457" class="Function">ι-+-commutes&#39;</a> <a id="26889" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26891" href="BrouwerTree.Arithmetic.Properties.html#26836" class="Bound">k</a><a id="26892" class="Symbol">)</a>
  <a id="26896" href="BrouwerTree.Arithmetic.Properties.html#26896" class="Function">l₂</a> <a id="26899" class="Symbol">:</a> <a id="26901" class="Symbol">(</a><a id="26902" href="BrouwerTree.Arithmetic.Properties.html#26902" class="Bound">k</a> <a id="26904" class="Symbol">:</a> <a id="26906" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="26907" class="Symbol">)</a> <a id="26909" class="Symbol">→</a> <a id="26911" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26913" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26915" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26917" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26919" href="BrouwerTree.Arithmetic.Properties.html#26902" class="Bound">k</a> <a id="26921" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="26923" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="26929" class="Symbol">(λ</a> <a id="26932" href="BrouwerTree.Arithmetic.Properties.html#26932" class="Bound">m</a> <a id="26934" class="Symbol">→</a> <a id="26936" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26938" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26940" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26942" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26944" href="BrouwerTree.Arithmetic.Properties.html#26932" class="Bound">m</a><a id="26945" class="Symbol">)</a>
  <a id="26949" href="BrouwerTree.Arithmetic.Properties.html#26896" class="Function">l₂</a> <a id="26952" href="BrouwerTree.Arithmetic.Properties.html#26952" class="Bound">k</a> <a id="26954" class="Symbol">=</a> <a id="26956" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="26972" class="Symbol">(λ</a> <a id="26975" href="BrouwerTree.Arithmetic.Properties.html#26975" class="Bound">m</a> <a id="26977" class="Symbol">→</a> <a id="26979" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26981" href="BrouwerTree.Arithmetic.Properties.html#26319" class="Bound">n</a> <a id="26983" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="26985" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="26987" href="BrouwerTree.Arithmetic.Properties.html#26975" class="Bound">m</a><a id="26988" class="Symbol">)</a> <a id="26990" class="Symbol">{_}</a> <a id="26994" class="Symbol">{</a><a id="26995" href="BrouwerTree.Arithmetic.Properties.html#26952" class="Bound">k</a><a id="26996" class="Symbol">}</a>

<a id="ω-finite-power-comm"></a><a id="26999" href="BrouwerTree.Arithmetic.Properties.html#26999" class="Function">ω-finite-power-comm</a> <a id="27019" class="Symbol">:</a> <a id="27021" class="Symbol">(</a><a id="27022" href="BrouwerTree.Arithmetic.Properties.html#27022" class="Bound">n</a> <a id="27024" class="Symbol">:</a> <a id="27026" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="27027" class="Symbol">)</a> <a id="27029" class="Symbol">→</a> <a id="27031" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27033" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27035" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27037" href="BrouwerTree.Arithmetic.Properties.html#27022" class="Bound">n</a> <a id="27039" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="27041" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27045" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27047" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="27049" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27051" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27053" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27055" href="BrouwerTree.Arithmetic.Properties.html#27022" class="Bound">n</a>
<a id="27057" href="BrouwerTree.Arithmetic.Properties.html#26999" class="Function">ω-finite-power-comm</a> <a id="27077" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="27082" class="Symbol">=</a>
 <a id="27085" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="27107" class="Symbol">_</a> <a id="27109" class="Symbol">_</a> <a id="27111" class="Symbol">λ</a> <a id="27113" href="BrouwerTree.Arithmetic.Properties.html#27113" class="Bound">n</a> <a id="27115" class="Symbol">→</a> <a id="27117" href="BrouwerTree.Arithmetic.Properties.html#11837" class="Function">one·y≡y</a> <a id="27125" class="Symbol">(</a><a id="27126" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27128" href="BrouwerTree.Arithmetic.Properties.html#27113" class="Bound">n</a><a id="27129" class="Symbol">)</a> <a id="27131" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27133" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27137" class="Symbol">(</a><a id="27138" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="27147" class="Symbol">(</a><a id="27148" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27150" href="BrouwerTree.Arithmetic.Properties.html#27113" class="Bound">n</a><a id="27151" class="Symbol">))</a>
<a id="27154" href="BrouwerTree.Arithmetic.Properties.html#26999" class="Function">ω-finite-power-comm</a> <a id="27174" class="Symbol">(</a><a id="27175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27179" href="BrouwerTree.Arithmetic.Properties.html#27179" class="Bound">n</a><a id="27180" class="Symbol">)</a> <a id="27182" class="Symbol">=</a>
 <a id="27185" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27190" class="Symbol">(</a><a id="27191" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="27194" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="27195" class="Symbol">)</a> <a id="27197" class="Symbol">(</a><a id="27198" href="BrouwerTree.Arithmetic.Properties.html#26999" class="Function">ω-finite-power-comm</a> <a id="27218" href="BrouwerTree.Arithmetic.Properties.html#27179" class="Bound">n</a><a id="27219" class="Symbol">)</a> <a id="27221" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27223" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27227" class="Symbol">(</a><a id="27228" href="BrouwerTree.Arithmetic.Properties.html#9441" class="Function">·-assoc</a> <a id="27236" class="Symbol">{</a><a id="27237" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="27238" class="Symbol">}</a> <a id="27240" class="Symbol">{</a><a id="27241" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27243" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27245" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27247" href="BrouwerTree.Arithmetic.Properties.html#27179" class="Bound">n</a><a id="27248" class="Symbol">}</a> <a id="27250" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="27251" class="Symbol">)</a>

<a id="ωⁿ≤right-summand"></a><a id="27254" href="BrouwerTree.Arithmetic.Properties.html#27254" class="Function">ωⁿ≤right-summand</a> <a id="27271" class="Symbol">:</a> <a id="27273" class="Symbol">{</a><a id="27274" href="BrouwerTree.Arithmetic.Properties.html#27274" class="Bound">n</a> <a id="27276" href="BrouwerTree.Arithmetic.Properties.html#27276" class="Bound">k</a> <a id="27278" class="Symbol">:</a> <a id="27280" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="27281" class="Symbol">}</a> <a id="27283" class="Symbol">{</a><a id="27284" href="BrouwerTree.Arithmetic.Properties.html#27284" class="Bound">x</a> <a id="27286" href="BrouwerTree.Arithmetic.Properties.html#27286" class="Bound">y</a> <a id="27288" class="Symbol">:</a> <a id="27290" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="27293" class="Symbol">}</a>
                 <a id="27312" class="Symbol">→</a> <a id="27314" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27316" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27318" class="Symbol">(</a><a id="27319" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27324" class="Symbol">(</a><a id="27325" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27327" href="BrouwerTree.Arithmetic.Properties.html#27274" class="Bound">n</a><a id="27328" class="Symbol">))</a> <a id="27331" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27333" href="BrouwerTree.Arithmetic.Properties.html#27284" class="Bound">x</a> <a id="27335" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="27337" href="BrouwerTree.Arithmetic.Properties.html#27286" class="Bound">y</a>
                 <a id="27356" class="Symbol">→</a> <a id="27358" href="BrouwerTree.Arithmetic.Properties.html#27284" class="Bound">x</a> <a id="27360" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="27362" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27364" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27366" class="Symbol">(</a><a id="27367" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27369" href="BrouwerTree.Arithmetic.Properties.html#27274" class="Bound">n</a><a id="27370" class="Symbol">)</a> <a id="27372" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="27374" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27376" href="BrouwerTree.Arithmetic.Properties.html#27276" class="Bound">k</a>
                 <a id="27395" class="Symbol">→</a> <a id="27397" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27399" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27401" class="Symbol">(</a><a id="27402" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27407" class="Symbol">(</a><a id="27408" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27410" href="BrouwerTree.Arithmetic.Properties.html#27274" class="Bound">n</a><a id="27411" class="Symbol">))</a> <a id="27414" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27416" href="BrouwerTree.Arithmetic.Properties.html#27286" class="Bound">y</a>
<a id="27418" href="BrouwerTree.Arithmetic.Properties.html#27254" class="Function">ωⁿ≤right-summand</a> <a id="27435" class="Symbol">{</a><a id="27436" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="27437" class="Symbol">}</a> <a id="27439" class="Symbol">{</a><a id="27440" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a><a id="27441" class="Symbol">}</a> <a id="27443" class="Symbol">{</a><a id="27444" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a><a id="27445" class="Symbol">}</a> <a id="27447" class="Symbol">{_}</a> <a id="27451" class="Symbol">=</a> <a id="27453" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="27461" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="27463" class="Symbol">(λ</a> <a id="27466" href="BrouwerTree.Arithmetic.Properties.html#27466" class="Bound">y</a> <a id="27468" class="Symbol">→</a> <a id="27470" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="27479" class="Symbol">(λ</a> <a id="27482" href="BrouwerTree.Arithmetic.Properties.html#27482" class="Bound">_</a> <a id="27484" href="BrouwerTree.Arithmetic.Properties.html#27484" class="Bound">_</a> <a id="27486" class="Symbol">→</a> <a id="27488" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="27495" class="Symbol">))</a> <a id="27498" href="BrouwerTree.Arithmetic.Properties.html#27620" class="Function">P₀</a> <a id="27501" href="BrouwerTree.Arithmetic.Properties.html#27967" class="Function">Pₛ</a> <a id="27504" href="BrouwerTree.Arithmetic.Properties.html#28237" class="Function">Pₗ</a> <a id="27507" class="Symbol">_</a>
 <a id="27510" class="Keyword">where</a>
  <a id="27518" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="27520" class="Symbol">=</a> <a id="27522" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27527" class="Symbol">(</a><a id="27528" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27530" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="27531" class="Symbol">)</a>
  <a id="27535" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="27537" class="Symbol">:</a> <a id="27539" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="27543" class="Symbol">→</a> <a id="27545" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="27552" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="27554" href="BrouwerTree.Arithmetic.Properties.html#27554" class="Bound">y</a> <a id="27556" class="Symbol">=</a> <a id="27558" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27560" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27562" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="27564" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27566" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="27568" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="27570" href="BrouwerTree.Arithmetic.Properties.html#27554" class="Bound">y</a>
      <a id="27578" class="Symbol">→</a> <a id="27580" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="27582" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="27584" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27586" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27588" class="Symbol">(</a><a id="27589" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27591" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="27592" class="Symbol">)</a> <a id="27594" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="27596" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27598" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a>
      <a id="27606" class="Symbol">→</a> <a id="27608" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27610" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27612" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="27614" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27616" href="BrouwerTree.Arithmetic.Properties.html#27554" class="Bound">y</a>
  <a id="27620" href="BrouwerTree.Arithmetic.Properties.html#27620" class="Function">P₀</a> <a id="27623" class="Symbol">:</a> <a id="27625" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="27627" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="27634" href="BrouwerTree.Arithmetic.Properties.html#27620" class="Function">P₀</a> <a id="27637" href="BrouwerTree.Arithmetic.Properties.html#27637" class="Bound">l₁</a> <a id="27640" href="BrouwerTree.Arithmetic.Properties.html#27640" class="Bound">l₂</a> <a id="27643" class="Symbol">=</a> <a id="27645" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="27652" class="Symbol">(</a><a id="27653" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="27667" class="Symbol">(</a><a id="27668" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27670" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27672" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a><a id="27673" class="Symbol">)</a> <a id="27675" href="BrouwerTree.Arithmetic.Properties.html#27903" class="Function">[4]</a><a id="27678" class="Symbol">)</a>
   <a id="27683" class="Keyword">where</a>
    <a id="27693" href="BrouwerTree.Arithmetic.Properties.html#27693" class="Function">_</a> <a id="27695" class="Symbol">:</a> <a id="27697" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27699" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27701" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="27703" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27705" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27707" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27709" class="Symbol">(</a><a id="27710" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27712" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="27713" class="Symbol">)</a> <a id="27715" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="27717" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="27723" class="Symbol">_</a> <a id="27725" class="Symbol">=</a> <a id="27727" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="27736" href="BrouwerTree.Arithmetic.Properties.html#27736" class="Function">[1]</a> <a id="27740" class="Symbol">:</a> <a id="27742" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27744" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27746" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="27748" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27750" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a>
    <a id="27756" href="BrouwerTree.Arithmetic.Properties.html#27736" class="Function">[1]</a> <a id="27760" class="Symbol">=</a> <a id="27762" href="BrouwerTree.Arithmetic.Properties.html#27637" class="Bound">l₁</a>
    <a id="27769" href="BrouwerTree.Arithmetic.Properties.html#27769" class="Function">[2]</a> <a id="27773" class="Symbol">:</a> <a id="27775" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="27777" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="27779" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27781" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27783" class="Symbol">(</a><a id="27784" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27786" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="27787" class="Symbol">)</a> <a id="27789" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="27791" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27793" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a>
    <a id="27799" href="BrouwerTree.Arithmetic.Properties.html#27769" class="Function">[2]</a> <a id="27803" class="Symbol">=</a> <a id="27805" href="BrouwerTree.Arithmetic.Properties.html#27640" class="Bound">l₂</a>
    <a id="27812" href="BrouwerTree.Arithmetic.Properties.html#27812" class="Function">[3]</a> <a id="27816" class="Symbol">:</a> <a id="27818" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27820" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27822" class="Symbol">(</a><a id="27823" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27825" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="27826" class="Symbol">)</a> <a id="27828" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="27830" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27832" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="27834" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27836" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27838" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27840" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a>
    <a id="27846" href="BrouwerTree.Arithmetic.Properties.html#27812" class="Function">[3]</a> <a id="27850" class="Symbol">=</a> <a id="27852" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="27860" class="Symbol">(</a><a id="27861" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="27877" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="27879" class="Symbol">{</a><a id="27880" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a><a id="27892" class="Symbol">}</a> <a id="27894" class="Symbol">{</a><a id="27895" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a><a id="27896" class="Symbol">})</a>
    <a id="27903" href="BrouwerTree.Arithmetic.Properties.html#27903" class="Function">[4]</a> <a id="27907" class="Symbol">:</a> <a id="27909" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27911" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27913" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="27915" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="27917" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="27919" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="27921" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a>
    <a id="27927" href="BrouwerTree.Arithmetic.Properties.html#27903" class="Function">[4]</a> <a id="27931" class="Symbol">=</a> <a id="27933" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="27942" href="BrouwerTree.Arithmetic.Properties.html#27736" class="Function">[1]</a> <a id="27946" class="Symbol">(</a><a id="27947" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="27956" href="BrouwerTree.Arithmetic.Properties.html#27769" class="Function">[2]</a> <a id="27960" href="BrouwerTree.Arithmetic.Properties.html#27812" class="Function">[3]</a><a id="27963" class="Symbol">)</a>
  <a id="27967" href="BrouwerTree.Arithmetic.Properties.html#27967" class="Function">Pₛ</a> <a id="27970" class="Symbol">:</a> <a id="27972" class="Symbol">{</a><a id="27973" href="BrouwerTree.Arithmetic.Properties.html#27973" class="Bound">y</a> <a id="27975" class="Symbol">:</a> <a id="27977" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="27980" class="Symbol">}</a> <a id="27982" class="Symbol">→</a> <a id="27984" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="27986" href="BrouwerTree.Arithmetic.Properties.html#27973" class="Bound">y</a> <a id="27988" class="Symbol">→</a> <a id="27990" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="27992" class="Symbol">(</a><a id="27993" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27998" href="BrouwerTree.Arithmetic.Properties.html#27973" class="Bound">y</a><a id="27999" class="Symbol">)</a>
  <a id="28003" href="BrouwerTree.Arithmetic.Properties.html#27967" class="Function">Pₛ</a> <a id="28006" class="Symbol">{</a><a id="28007" href="BrouwerTree.Arithmetic.Properties.html#28007" class="Bound">y</a><a id="28008" class="Symbol">}</a> <a id="28010" href="BrouwerTree.Arithmetic.Properties.html#28010" class="Bound">IH</a> <a id="28013" href="BrouwerTree.Arithmetic.Properties.html#28013" class="Bound">l₁</a> <a id="28016" href="BrouwerTree.Arithmetic.Properties.html#28016" class="Bound">l₂</a> <a id="28019" class="Symbol">=</a> <a id="28021" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="28029" href="BrouwerTree.Arithmetic.Properties.html#28199" class="Function">[3]</a> <a id="28033" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a>
   <a id="28055" class="Keyword">where</a>
    <a id="28065" href="BrouwerTree.Arithmetic.Properties.html#28065" class="Function">[1]</a> <a id="28069" class="Symbol">:</a> <a id="28071" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28073" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28075" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="28077" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28079" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="28084" class="Symbol">(</a><a id="28085" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="28087" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28089" href="BrouwerTree.Arithmetic.Properties.html#28007" class="Bound">y</a><a id="28090" class="Symbol">)</a>
    <a id="28096" href="BrouwerTree.Arithmetic.Properties.html#28065" class="Function">[1]</a> <a id="28100" class="Symbol">=</a> <a id="28102" href="BrouwerTree.Arithmetic.Properties.html#28013" class="Bound">l₁</a>
    <a id="28109" href="BrouwerTree.Arithmetic.Properties.html#28109" class="Function">[2]</a> <a id="28113" class="Symbol">:</a> <a id="28115" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28117" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28119" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="28121" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28123" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="28125" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28127" href="BrouwerTree.Arithmetic.Properties.html#28007" class="Bound">y</a>
    <a id="28133" href="BrouwerTree.Arithmetic.Properties.html#28109" class="Function">[2]</a> <a id="28137" class="Symbol">=</a> <a id="28139" href="BrouwerTree.Classifiability.html#3543" class="Function">is-lim-cancel-succ-≤</a> <a id="28160" class="Symbol">(</a><a id="28161" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28163" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28165" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a><a id="28166" class="Symbol">)</a> <a id="28168" class="Symbol">(</a><a id="28169" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="28171" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28173" href="BrouwerTree.Arithmetic.Properties.html#28007" class="Bound">y</a><a id="28174" class="Symbol">)</a> <a id="28176" class="Symbol">(</a><a id="28177" href="BrouwerTree.Arithmetic.Properties.html#17784" class="Function">ω^k-is-lim</a> <a id="28188" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="28189" class="Symbol">)</a> <a id="28191" href="BrouwerTree.Arithmetic.Properties.html#28065" class="Function">[1]</a>
    <a id="28199" href="BrouwerTree.Arithmetic.Properties.html#28199" class="Function">[3]</a> <a id="28203" class="Symbol">:</a> <a id="28205" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28207" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28209" href="BrouwerTree.Arithmetic.Properties.html#27518" class="Function">N</a> <a id="28211" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28213" href="BrouwerTree.Arithmetic.Properties.html#28007" class="Bound">y</a>
    <a id="28219" href="BrouwerTree.Arithmetic.Properties.html#28199" class="Function">[3]</a> <a id="28223" class="Symbol">=</a> <a id="28225" href="BrouwerTree.Arithmetic.Properties.html#28010" class="Bound">IH</a> <a id="28228" href="BrouwerTree.Arithmetic.Properties.html#28109" class="Function">[2]</a> <a id="28232" href="BrouwerTree.Arithmetic.Properties.html#28016" class="Bound">l₂</a>
  <a id="28237" href="BrouwerTree.Arithmetic.Properties.html#28237" class="Function">Pₗ</a> <a id="28240" class="Symbol">:</a> <a id="28242" class="Symbol">{</a><a id="28243" href="BrouwerTree.Arithmetic.Properties.html#28243" class="Bound">f</a> <a id="28245" class="Symbol">:</a> <a id="28247" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="28249" class="Symbol">→</a> <a id="28251" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="28254" class="Symbol">}</a> <a id="28256" class="Symbol">{</a><a id="28257" href="BrouwerTree.Arithmetic.Properties.html#28257" class="Bound">f↑</a> <a id="28260" class="Symbol">:</a> <a id="28262" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="28273" href="BrouwerTree.Arithmetic.Properties.html#28243" class="Bound">f</a><a id="28274" class="Symbol">}</a>
     <a id="28281" class="Symbol">→</a> <a id="28283" class="Symbol">((</a><a id="28285" href="BrouwerTree.Arithmetic.Properties.html#28285" class="Bound">i</a> <a id="28287" class="Symbol">:</a> <a id="28289" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="28290" class="Symbol">)</a> <a id="28292" class="Symbol">→</a> <a id="28294" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="28296" class="Symbol">(</a><a id="28297" href="BrouwerTree.Arithmetic.Properties.html#28243" class="Bound">f</a> <a id="28299" href="BrouwerTree.Arithmetic.Properties.html#28285" class="Bound">i</a><a id="28300" class="Symbol">))</a>
     <a id="28308" class="Symbol">→</a> <a id="28310" href="BrouwerTree.Arithmetic.Properties.html#27535" class="Function">P</a> <a id="28312" class="Symbol">(</a><a id="28313" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28319" href="BrouwerTree.Arithmetic.Properties.html#28243" class="Bound">f</a> <a id="28321" class="Symbol">{</a><a id="28322" href="BrouwerTree.Arithmetic.Properties.html#28257" class="Bound">f↑</a><a id="28324" class="Symbol">})</a>
  <a id="28329" href="BrouwerTree.Arithmetic.Properties.html#28237" class="Function">Pₗ</a> <a id="28332" class="Symbol">{</a><a id="28333" href="BrouwerTree.Arithmetic.Properties.html#28333" class="Bound">f</a><a id="28334" class="Symbol">}</a> <a id="28336" class="Symbol">{</a><a id="28337" href="BrouwerTree.Arithmetic.Properties.html#28337" class="Bound">f↑</a><a id="28339" class="Symbol">}</a> <a id="28341" href="BrouwerTree.Arithmetic.Properties.html#28341" class="Bound">IH</a> <a id="28344" href="BrouwerTree.Arithmetic.Properties.html#28344" class="Bound">l₁</a> <a id="28347" href="BrouwerTree.Arithmetic.Properties.html#28347" class="Bound">l₂</a> <a id="28350" class="Keyword">with</a> <a id="28355" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="28363" class="Symbol">(</a><a id="28364" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28366" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28368" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28370" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="28371" class="Symbol">)</a>
  <a id="28375" class="Symbol">...</a> <a id="28379" class="Symbol">|</a> <a id="28381" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="28385" href="BrouwerTree.Arithmetic.Properties.html#28385" class="Bound">ω^n-is-zero</a> <a id="28397" class="Symbol">=</a> <a id="28399" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="28408" class="Symbol">...</a> <a id="28412" class="Symbol">|</a> <a id="28414" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="28418" href="BrouwerTree.Arithmetic.Properties.html#28418" class="Bound">ω^n-is-non-zero</a> <a id="28434" class="Symbol">=</a> <a id="28436" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="28461" class="Symbol">_</a> <a id="28463" class="Symbol">_</a> <a id="28465" href="BrouwerTree.Arithmetic.Properties.html#29293" class="Function">[4]</a>
   <a id="28472" class="Keyword">where</a>
    <a id="28482" href="BrouwerTree.Arithmetic.Properties.html#28482" class="Function">[1]</a> <a id="28486" class="Symbol">:</a> <a id="28488" class="Symbol">(</a><a id="28489" href="BrouwerTree.Arithmetic.Properties.html#28489" class="Bound">m</a> <a id="28491" class="Symbol">:</a> <a id="28493" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="28494" class="Symbol">)</a>
        <a id="28504" class="Symbol">→</a> <a id="28506" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="28509" href="BrouwerTree.Arithmetic.Properties.html#28509" class="Bound">v</a> <a id="28511" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="28513" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="28515" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="28517" class="Symbol">(</a><a id="28518" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28520" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28522" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28524" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28526" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28528" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28530" class="Symbol">(</a><a id="28531" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28533" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="28536" href="BrouwerTree.Arithmetic.Properties.html#28489" class="Bound">m</a><a id="28537" class="Symbol">)</a> <a id="28539" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28541" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="28543" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28545" class="Bound">f</a> <a id="28547" href="BrouwerTree.Arithmetic.Properties.html#28509" class="Bound">v</a><a id="28548" class="Symbol">)</a>
        <a id="28558" class="Symbol">→</a> <a id="28560" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="28563" href="BrouwerTree.Arithmetic.Properties.html#28563" class="Bound">v</a> <a id="28565" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="28567" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="28569" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="28571" class="Symbol">(</a><a id="28572" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28574" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28576" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28578" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28580" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28582" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28584" class="Symbol">(</a><a id="28585" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28587" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="28590" href="BrouwerTree.Arithmetic.Properties.html#28489" class="Bound">m</a><a id="28591" class="Symbol">)</a> <a id="28593" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28595" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28597" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28599" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28601" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28603" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28605" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28607" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28609" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28611" class="Bound">f</a> <a id="28613" href="BrouwerTree.Arithmetic.Properties.html#28563" class="Bound">v</a><a id="28614" class="Symbol">)</a>
    <a id="28620" href="BrouwerTree.Arithmetic.Properties.html#28482" class="Function">[1]</a> <a id="28624" href="BrouwerTree.Arithmetic.Properties.html#28624" class="Bound">m</a> <a id="28626" class="Symbol">(</a><a id="28627" href="BrouwerTree.Arithmetic.Properties.html#28627" class="Bound">v</a> <a id="28629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28631" href="BrouwerTree.Arithmetic.Properties.html#28631" class="Bound">l₃</a><a id="28633" class="Symbol">)</a> <a id="28635" class="Symbol">=</a> <a id="28637" href="BrouwerTree.Arithmetic.Properties.html#28627" class="Bound">v</a> <a id="28639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28641" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="28649" href="BrouwerTree.Arithmetic.Properties.html#28631" class="Bound">l₃</a> <a id="28652" class="Symbol">(</a><a id="28653" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="28661" class="Symbol">(</a><a id="28662" class="Bound">f</a> <a id="28664" href="BrouwerTree.Arithmetic.Properties.html#28627" class="Bound">v</a><a id="28665" class="Symbol">)</a> <a id="28667" class="Symbol">(</a><a id="28668" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="28675" class="Bound">l₂</a><a id="28677" class="Symbol">))</a>
    <a id="28684" href="BrouwerTree.Arithmetic.Properties.html#28684" class="Function">[2]</a> <a id="28688" class="Symbol">:</a> <a id="28690" class="Symbol">(</a><a id="28691" href="BrouwerTree.Arithmetic.Properties.html#28691" class="Bound">m</a> <a id="28693" class="Symbol">:</a> <a id="28695" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="28696" class="Symbol">)</a> <a id="28698" class="Symbol">→</a> <a id="28700" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="28702" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="28705" href="BrouwerTree.Arithmetic.Properties.html#28705" class="Bound">v</a> <a id="28707" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="28709" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="28711" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="28713" class="Symbol">(</a><a id="28714" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28716" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28718" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28720" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28722" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28724" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28726" class="Symbol">(</a><a id="28727" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28729" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="28732" href="BrouwerTree.Arithmetic.Properties.html#28691" class="Bound">m</a><a id="28733" class="Symbol">)</a> <a id="28735" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28737" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28739" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28741" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28743" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28745" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28747" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28749" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28751" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28753" class="Bound">f</a> <a id="28755" href="BrouwerTree.Arithmetic.Properties.html#28705" class="Bound">v</a><a id="28756" class="Symbol">)</a> <a id="28758" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="28764" href="BrouwerTree.Arithmetic.Properties.html#28684" class="Function">[2]</a> <a id="28768" href="BrouwerTree.Arithmetic.Properties.html#28768" class="Bound">m</a> <a id="28770" class="Symbol">=</a> <a id="28772" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="28779" class="Symbol">(</a><a id="28780" href="BrouwerTree.Arithmetic.Properties.html#28482" class="Function">[1]</a> <a id="28784" href="BrouwerTree.Arithmetic.Properties.html#28768" class="Bound">m</a><a id="28785" class="Symbol">)</a> <a id="28787" class="Symbol">(</a><a id="28788" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="28813" class="Symbol">(λ</a> <a id="28816" href="BrouwerTree.Arithmetic.Properties.html#28816" class="Bound">j</a> <a id="28818" class="Symbol">→</a> <a id="28820" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28822" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28824" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28826" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28828" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28830" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28832" href="BrouwerTree.Arithmetic.Properties.html#28816" class="Bound">j</a><a id="28833" class="Symbol">)</a> <a id="28835" class="Symbol">(λ</a> <a id="28838" href="BrouwerTree.Arithmetic.Properties.html#28838" class="Bound">i</a> <a id="28840" class="Symbol">→</a> <a id="28842" href="BrouwerTree.Arithmetic.Properties.html#27444" class="Bound">x</a> <a id="28844" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28846" class="Bound">f</a> <a id="28848" href="BrouwerTree.Arithmetic.Properties.html#28838" class="Bound">i</a><a id="28849" class="Symbol">)</a> <a id="28851" class="Bound">l₁</a> <a id="28854" class="Symbol">(</a><a id="28855" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28857" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="28860" href="BrouwerTree.Arithmetic.Properties.html#28768" class="Bound">m</a><a id="28861" class="Symbol">))</a>
    <a id="28868" href="BrouwerTree.Arithmetic.Properties.html#28868" class="Function">[3]</a> <a id="28872" class="Symbol">:</a> <a id="28874" class="Symbol">(</a><a id="28875" href="BrouwerTree.Arithmetic.Properties.html#28875" class="Bound">m</a> <a id="28877" class="Symbol">:</a> <a id="28879" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="28880" class="Symbol">)</a> <a id="28882" class="Symbol">→</a> <a id="28884" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="28886" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="28889" href="BrouwerTree.Arithmetic.Properties.html#28889" class="Bound">v</a> <a id="28891" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="28893" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="28895" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="28897" class="Symbol">(</a><a id="28898" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28900" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28902" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28904" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28906" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28908" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28910" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28912" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28914" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28916" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28918" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28920" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28922" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28924" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28926" href="BrouwerTree.Arithmetic.Properties.html#28875" class="Bound">m</a> <a id="28928" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28930" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28932" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="28934" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28936" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="28938" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="28940" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="28942" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="28944" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="28946" class="Bound">f</a> <a id="28948" href="BrouwerTree.Arithmetic.Properties.html#28889" class="Bound">v</a><a id="28949" class="Symbol">)</a> <a id="28951" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="28957" href="BrouwerTree.Arithmetic.Properties.html#28868" class="Function">[3]</a> <a id="28961" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a> <a id="28963" class="Symbol">=</a> <a id="28965" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="28971" class="Symbol">(λ</a> <a id="28974" href="BrouwerTree.Arithmetic.Properties.html#28974" class="Bound">-</a> <a id="28976" class="Symbol">→</a> <a id="28978" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="28980" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="28983" href="BrouwerTree.Arithmetic.Properties.html#28983" class="Bound">v</a> <a id="28985" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="28987" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="28989" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="28991" class="Symbol">(</a><a id="28992" href="BrouwerTree.Arithmetic.Properties.html#28974" class="Bound">-</a> <a id="28994" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28996" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="28998" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29000" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29002" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29004" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29006" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29008" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="29010" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="29012" class="Bound">f</a> <a id="29014" href="BrouwerTree.Arithmetic.Properties.html#28983" class="Bound">v</a><a id="29015" class="Symbol">)</a> <a id="29017" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="29018" class="Symbol">)</a> <a id="29020" class="Symbol">(</a><a id="29021" href="BrouwerTree.Arithmetic.Properties.html#29186" class="Function">[3]₂</a> <a id="29026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="29028" href="BrouwerTree.Arithmetic.Properties.html#29059" class="Function">[3]₁</a><a id="29032" class="Symbol">)</a> <a id="29034" class="Symbol">(</a><a id="29035" href="BrouwerTree.Arithmetic.Properties.html#28684" class="Function">[2]</a> <a id="29039" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a><a id="29040" class="Symbol">)</a>
     <a id="29047" class="Keyword">where</a>
      <a id="29059" href="BrouwerTree.Arithmetic.Properties.html#29059" class="Function">[3]₁</a> <a id="29064" class="Symbol">:</a> <a id="29066" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29068" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29070" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29072" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29074" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29076" class="Symbol">(</a><a id="29077" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29079" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="29081" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="29083" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29085" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a><a id="29086" class="Symbol">)</a> <a id="29088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29090" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29092" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29094" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29096" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29098" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29100" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29102" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="29104" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="29106" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29108" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29110" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29112" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29114" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29116" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29118" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a>
      <a id="29126" href="BrouwerTree.Arithmetic.Properties.html#29059" class="Function">[3]₁</a> <a id="29131" class="Symbol">=</a> <a id="29133" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="29137" class="Symbol">(</a><a id="29138" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="29157" class="Symbol">{</a><a id="29158" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29160" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29162" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29164" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a><a id="29165" class="Symbol">}</a> <a id="29167" class="Symbol">{</a><a id="29168" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29170" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a><a id="29171" class="Symbol">}</a> <a id="29173" class="Symbol">(</a><a id="29174" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29176" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a><a id="29177" class="Symbol">))</a>
      <a id="29186" href="BrouwerTree.Arithmetic.Properties.html#29186" class="Function">[3]₂</a> <a id="29191" class="Symbol">:</a> <a id="29193" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29195" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29197" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29199" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29201" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29203" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29205" class="Symbol">(</a><a id="29206" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="29208" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="29211" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a><a id="29212" class="Symbol">)</a> <a id="29214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29216" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29218" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29220" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29222" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29224" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29226" class="Symbol">(</a><a id="29227" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29229" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="29231" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="29233" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29235" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a><a id="29236" class="Symbol">)</a>
      <a id="29244" href="BrouwerTree.Arithmetic.Properties.html#29186" class="Function">[3]₂</a> <a id="29249" class="Symbol">=</a> <a id="29251" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29256" class="Symbol">(</a><a id="29257" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29259" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29261" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29263" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29265" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·_</a><a id="29267" class="Symbol">)</a> <a id="29269" class="Symbol">(</a><a id="29270" href="BrouwerTree.Arithmetic.Properties.html#1457" class="Function">ι-+-commutes&#39;</a> <a id="29284" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a> <a id="29286" href="BrouwerTree.Arithmetic.Properties.html#28961" class="Bound">m</a><a id="29287" class="Symbol">)</a>
    <a id="29293" href="BrouwerTree.Arithmetic.Properties.html#29293" class="Function">[4]</a> <a id="29297" class="Symbol">:</a> <a id="29299" class="Symbol">(</a><a id="29300" href="BrouwerTree.Arithmetic.Properties.html#29300" class="Bound">m</a> <a id="29302" class="Symbol">:</a> <a id="29304" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="29305" class="Symbol">)</a> <a id="29307" class="Symbol">→</a> <a id="29309" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="29311" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="29314" href="BrouwerTree.Arithmetic.Properties.html#29314" class="Bound">v</a> <a id="29316" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="29318" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="29320" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="29322" class="Symbol">(</a><a id="29323" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29325" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29327" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29329" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29331" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29333" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29335" href="BrouwerTree.Arithmetic.Properties.html#29300" class="Bound">m</a> <a id="29337" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="29339" class="Bound">f</a> <a id="29341" href="BrouwerTree.Arithmetic.Properties.html#29314" class="Bound">v</a><a id="29342" class="Symbol">)</a> <a id="29344" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="29350" href="BrouwerTree.Arithmetic.Properties.html#29293" class="Function">[4]</a> <a id="29354" href="BrouwerTree.Arithmetic.Properties.html#29354" class="Bound">m</a> <a id="29356" class="Symbol">=</a> <a id="29358" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="29365" class="Symbol">(λ</a> <a id="29368" class="Symbol">(</a><a id="29369" href="BrouwerTree.Arithmetic.Properties.html#29369" class="Bound">v</a> <a id="29371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29373" href="BrouwerTree.Arithmetic.Properties.html#29373" class="Bound">l₃</a><a id="29375" class="Symbol">)</a> <a id="29377" class="Symbol">→</a> <a id="29379" class="Symbol">(</a><a id="29380" href="BrouwerTree.Arithmetic.Properties.html#29369" class="Bound">v</a> <a id="29382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29384" href="BrouwerTree.Arithmetic.html#1784" class="Function">+-leftCancel-≤</a> <a id="29399" class="Symbol">(</a><a id="29400" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="29402" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="29404" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29406" href="BrouwerTree.Arithmetic.Properties.html#27436" class="Bound">n</a> <a id="29408" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="29410" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="29412" href="BrouwerTree.Arithmetic.Properties.html#27440" class="Bound">k</a><a id="29413" class="Symbol">)</a> <a id="29415" class="Symbol">_</a> <a id="29417" class="Symbol">_</a> <a id="29419" href="BrouwerTree.Arithmetic.Properties.html#29373" class="Bound">l₃</a><a id="29421" class="Symbol">))</a> <a id="29424" class="Symbol">(</a><a id="29425" href="BrouwerTree.Arithmetic.Properties.html#28868" class="Function">[3]</a> <a id="29429" href="BrouwerTree.Arithmetic.Properties.html#29354" class="Bound">m</a><a id="29430" class="Symbol">)</a>


<a id="29434" class="Comment">{- Brouwer ordinals of the form ω^ c are additive principal -}</a>

<a id="is-additive-principal"></a><a id="29498" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="29520" class="Symbol">:</a> <a id="29522" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="29526" class="Symbol">→</a> <a id="29528" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="29533" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="29555" href="BrouwerTree.Arithmetic.Properties.html#29555" class="Bound">x</a> <a id="29557" class="Symbol">=</a> <a id="29559" class="Symbol">(</a><a id="29560" href="BrouwerTree.Arithmetic.Properties.html#29560" class="Bound">a</a> <a id="29562" class="Symbol">:</a> <a id="29564" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="29567" class="Symbol">)</a> <a id="29569" class="Symbol">→</a> <a id="29571" href="BrouwerTree.Arithmetic.Properties.html#29560" class="Bound">a</a> <a id="29573" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="29575" href="BrouwerTree.Arithmetic.Properties.html#29555" class="Bound">x</a> <a id="29577" class="Symbol">→</a> <a id="29579" href="BrouwerTree.Arithmetic.Properties.html#29560" class="Bound">a</a> <a id="29581" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="29583" href="BrouwerTree.Arithmetic.Properties.html#29555" class="Bound">x</a> <a id="29585" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29587" href="BrouwerTree.Arithmetic.Properties.html#29555" class="Bound">x</a>

<a id="is-additive-principal-≤"></a><a id="29590" href="BrouwerTree.Arithmetic.Properties.html#29590" class="Function">is-additive-principal-≤</a> <a id="29614" class="Symbol">:</a> <a id="29616" class="Symbol">∀</a> <a id="29618" class="Symbol">{</a><a id="29619" href="BrouwerTree.Arithmetic.Properties.html#29619" class="Bound">x</a><a id="29620" class="Symbol">}</a> <a id="29622" class="Symbol">→</a> <a id="29624" class="Symbol">(∀</a> <a id="29627" href="BrouwerTree.Arithmetic.Properties.html#29627" class="Bound">a</a> <a id="29629" class="Symbol">→</a> <a id="29631" href="BrouwerTree.Arithmetic.Properties.html#29627" class="Bound">a</a> <a id="29633" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="29635" href="BrouwerTree.Arithmetic.Properties.html#29619" class="Bound">x</a> <a id="29637" class="Symbol">→</a> <a id="29639" href="BrouwerTree.Arithmetic.Properties.html#29627" class="Bound">a</a> <a id="29641" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="29643" href="BrouwerTree.Arithmetic.Properties.html#29619" class="Bound">x</a> <a id="29645" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="29647" href="BrouwerTree.Arithmetic.Properties.html#29619" class="Bound">x</a><a id="29648" class="Symbol">)</a> <a id="29650" class="Symbol">→</a> <a id="29652" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="29674" href="BrouwerTree.Arithmetic.Properties.html#29619" class="Bound">x</a>
<a id="29676" href="BrouwerTree.Arithmetic.Properties.html#29590" class="Function">is-additive-principal-≤</a> <a id="29700" class="Symbol">{</a><a id="29701" href="BrouwerTree.Arithmetic.Properties.html#29701" class="Bound">x</a><a id="29702" class="Symbol">}</a> <a id="29704" href="BrouwerTree.Arithmetic.Properties.html#29704" class="Bound">p</a> <a id="29706" href="BrouwerTree.Arithmetic.Properties.html#29706" class="Bound">a</a> <a id="29708" href="BrouwerTree.Arithmetic.Properties.html#29708" class="Bound">a&lt;x</a> <a id="29712" class="Symbol">=</a>
  <a id="29716" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="29726" class="Symbol">(</a><a id="29727" href="BrouwerTree.Arithmetic.Properties.html#29704" class="Bound">p</a> <a id="29729" href="BrouwerTree.Arithmetic.Properties.html#29706" class="Bound">a</a> <a id="29731" href="BrouwerTree.Arithmetic.Properties.html#29708" class="Bound">a&lt;x</a><a id="29734" class="Symbol">)</a> <a id="29736" class="Symbol">(</a><a id="29737" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="29743" class="Symbol">(λ</a> <a id="29746" href="BrouwerTree.Arithmetic.Properties.html#29746" class="Bound">z</a> <a id="29748" class="Symbol">→</a> <a id="29750" href="BrouwerTree.Arithmetic.Properties.html#29746" class="Bound">z</a> <a id="29752" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="29754" href="BrouwerTree.Arithmetic.Properties.html#29706" class="Bound">a</a> <a id="29756" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="29758" href="BrouwerTree.Arithmetic.Properties.html#29701" class="Bound">x</a><a id="29759" class="Symbol">)</a> <a id="29761" class="Symbol">(</a><a id="29762" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="29771" href="BrouwerTree.Arithmetic.Properties.html#29701" class="Bound">x</a><a id="29772" class="Symbol">)</a> <a id="29774" class="Symbol">(</a><a id="29775" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="29783" href="BrouwerTree.Arithmetic.Properties.html#29701" class="Bound">x</a> <a id="29785" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="29791" class="Symbol">))</a>

<a id="additive-principal-ω^"></a><a id="29795" href="BrouwerTree.Arithmetic.Properties.html#29795" class="Function">additive-principal-ω^</a> <a id="29817" class="Symbol">:</a> <a id="29819" class="Symbol">∀</a> <a id="29821" class="Symbol">(</a><a id="29822" href="BrouwerTree.Arithmetic.Properties.html#29822" class="Bound">c</a> <a id="29824" class="Symbol">:</a> <a id="29826" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="29829" class="Symbol">)</a> <a id="29831" class="Symbol">→</a> <a id="29833" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="29855" class="Symbol">(</a><a id="29856" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="29859" href="BrouwerTree.Arithmetic.Properties.html#29822" class="Bound">c</a><a id="29860" class="Symbol">)</a>
<a id="29862" href="BrouwerTree.Arithmetic.Properties.html#29795" class="Function">additive-principal-ω^</a> <a id="29884" class="Symbol">=</a>
  <a id="29888" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="29896" class="Symbol">(λ</a> <a id="29899" href="BrouwerTree.Arithmetic.Properties.html#29899" class="Bound">c</a> <a id="29901" class="Symbol">→</a> <a id="29903" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="29925" class="Symbol">(</a><a id="29926" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="29929" href="BrouwerTree.Arithmetic.Properties.html#29899" class="Bound">c</a><a id="29930" class="Symbol">))</a>
          <a id="29943" class="Symbol">(λ</a> <a id="29946" href="BrouwerTree.Arithmetic.Properties.html#29946" class="Bound">c</a> <a id="29948" class="Symbol">→</a> <a id="29950" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="29958" class="Symbol">(λ</a> <a id="29961" href="BrouwerTree.Arithmetic.Properties.html#29961" class="Bound">a</a> <a id="29963" class="Symbol">→</a> <a id="29965" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="29973" class="Symbol">(</a><a id="29974" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="29985" class="Symbol">_</a> <a id="29987" class="Symbol">_)))</a>
          <a id="30002" class="Symbol">(λ</a> <a id="30005" href="BrouwerTree.Arithmetic.Properties.html#30005" class="Bound">a</a> <a id="30007" href="BrouwerTree.Arithmetic.Properties.html#30007" class="Bound">sa≤one</a> <a id="30014" class="Symbol">→</a> <a id="30016" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30021" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="30026" class="Symbol">(</a><a id="30027" href="BrouwerTree.Properties.html#7094" class="Function">x≤zero→x≡zero</a> <a id="30041" class="Symbol">(</a><a id="30042" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="30056" href="BrouwerTree.Arithmetic.Properties.html#30007" class="Bound">sa≤one</a><a id="30062" class="Symbol">)))</a>
          <a id="30076" class="Symbol">(λ</a> <a id="30079" class="Symbol">{</a><a id="30080" href="BrouwerTree.Arithmetic.Properties.html#30080" class="Bound">c</a><a id="30081" class="Symbol">}</a> <a id="30083" href="BrouwerTree.Arithmetic.Properties.html#30083" class="Bound">_</a> <a id="30085" class="Symbol">→</a> <a id="30087" href="BrouwerTree.Arithmetic.Properties.html#30186" class="Function">additive-principal-ω^succ</a> <a id="30113" href="BrouwerTree.Arithmetic.Properties.html#30080" class="Bound">c</a><a id="30114" class="Symbol">)</a>
          <a id="30126" class="Symbol">(λ</a> <a id="30129" class="Symbol">{</a><a id="30130" href="BrouwerTree.Arithmetic.Properties.html#30130" class="Bound">f</a><a id="30131" class="Symbol">}</a> <a id="30133" class="Symbol">{</a><a id="30134" href="BrouwerTree.Arithmetic.Properties.html#30134" class="Bound">f↑</a><a id="30136" class="Symbol">}</a> <a id="30138" href="BrouwerTree.Arithmetic.Properties.html#30138" class="Bound">ih</a> <a id="30141" class="Symbol">→</a> <a id="30143" href="BrouwerTree.Arithmetic.Properties.html#30805" class="Function">additive-principal-ω^lim</a> <a id="30168" href="BrouwerTree.Arithmetic.Properties.html#30130" class="Bound">f</a> <a id="30170" href="BrouwerTree.Arithmetic.Properties.html#30134" class="Bound">f↑</a> <a id="30173" href="BrouwerTree.Arithmetic.Properties.html#30138" class="Bound">ih</a><a id="30175" class="Symbol">)</a>
 <a id="30178" class="Keyword">where</a>
  <a id="30186" href="BrouwerTree.Arithmetic.Properties.html#30186" class="Function">additive-principal-ω^succ</a> <a id="30212" class="Symbol">:</a> <a id="30214" class="Symbol">∀</a> <a id="30216" href="BrouwerTree.Arithmetic.Properties.html#30216" class="Bound">c</a> <a id="30218" class="Symbol">→</a> <a id="30220" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="30242" class="Symbol">(</a><a id="30243" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="30246" class="Symbol">(</a><a id="30247" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="30252" href="BrouwerTree.Arithmetic.Properties.html#30216" class="Bound">c</a><a id="30253" class="Symbol">))</a>
  <a id="30258" href="BrouwerTree.Arithmetic.Properties.html#30186" class="Function">additive-principal-ω^succ</a> <a id="30284" href="BrouwerTree.Arithmetic.Properties.html#30284" class="Bound">c</a> <a id="30286" class="Keyword">with</a> <a id="30291" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="30299" class="Symbol">(</a><a id="30300" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="30303" href="BrouwerTree.Arithmetic.Properties.html#30284" class="Bound">c</a><a id="30304" class="Symbol">)</a>
  <a id="30308" class="Symbol">...</a> <a id="30312" class="Symbol">|</a> <a id="30314" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="30318" href="BrouwerTree.Arithmetic.Properties.html#30318" class="Bound">x</a> <a id="30320" class="Symbol">=</a> <a id="30322" class="Symbol">λ</a> <a id="30324" href="BrouwerTree.Arithmetic.Properties.html#30324" class="Bound">a</a> <a id="30326" href="BrouwerTree.Arithmetic.Properties.html#30326" class="Bound">a&lt;zero</a> <a id="30333" class="Symbol">→</a> <a id="30335" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="30341" class="Symbol">(</a><a id="30342" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="30352" href="BrouwerTree.Arithmetic.Properties.html#30326" class="Bound">a&lt;zero</a><a id="30358" class="Symbol">)</a>
  <a id="30362" class="Symbol">...</a> <a id="30366" class="Symbol">|</a> <a id="30368" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="30371" href="BrouwerTree.Arithmetic.Properties.html#30371" class="Bound">qq</a> <a id="30374" class="Symbol">=</a>
    <a id="30380" href="BrouwerTree.Arithmetic.Properties.html#29590" class="Function">is-additive-principal-≤</a> <a id="30404" class="Symbol">(λ</a> <a id="30407" href="BrouwerTree.Arithmetic.Properties.html#30407" class="Bound">a</a> <a id="30409" href="BrouwerTree.Arithmetic.Properties.html#30409" class="Bound">a&lt;ω^c·ω</a> <a id="30417" class="Symbol">→</a>
      <a id="30425" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="30450" class="Symbol">_</a> <a id="30452" class="Symbol">_</a>
        <a id="30462" class="Symbol">(λ</a> <a id="30465" href="BrouwerTree.Arithmetic.Properties.html#30465" class="Bound">k</a> <a id="30467" class="Symbol">→</a> <a id="30469" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="30476" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
          <a id="30502" class="Symbol">(λ</a> <a id="30505" class="Symbol">(</a><a id="30506" href="BrouwerTree.Arithmetic.Properties.html#30506" class="Bound">l</a> <a id="30508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="30510" href="BrouwerTree.Arithmetic.Properties.html#30510" class="Bound">a&lt;ω^c·l</a> <a id="30518" class="Symbol">)</a> <a id="30520" class="Symbol">→</a>
            <a id="30534" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="30536" href="BrouwerTree.Arithmetic.Properties.html#30465" class="Bound">k</a> <a id="30538" href="BrouwerTree.Arithmetic.Properties.html#583" class="Primitive Operator">N+</a> <a id="30541" href="BrouwerTree.Arithmetic.Properties.html#30506" class="Bound">l</a> <a id="30543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="30545" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="30553" class="Symbol">(</a><a id="30554" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="30562" class="Symbol">(</a><a id="30563" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="30566" class="Bound">c</a> <a id="30568" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="30570" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="30572" href="BrouwerTree.Arithmetic.Properties.html#30465" class="Bound">k</a><a id="30573" class="Symbol">)</a> <a id="30575" class="Symbol">(</a><a id="30576" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="30583" href="BrouwerTree.Arithmetic.Properties.html#30510" class="Bound">a&lt;ω^c·l</a><a id="30590" class="Symbol">))</a>
                               <a id="30624" class="Symbol">(</a><a id="30625" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="30634" class="Symbol">(</a><a id="30635" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="30654" class="Symbol">{</a><a id="30655" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="30658" class="Bound">c</a><a id="30659" class="Symbol">}</a> <a id="30661" class="Symbol">{</a><a id="30662" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="30664" href="BrouwerTree.Arithmetic.Properties.html#30506" class="Bound">l</a><a id="30665" class="Symbol">}</a> <a id="30667" class="Symbol">(</a><a id="30668" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="30670" href="BrouwerTree.Arithmetic.Properties.html#30465" class="Bound">k</a><a id="30671" class="Symbol">)</a>
                                        <a id="30713" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="30715" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30720" class="Symbol">(</a><a id="30721" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="30724" class="Bound">c</a> <a id="30726" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·_</a><a id="30728" class="Symbol">)</a> <a id="30730" class="Symbol">(</a><a id="30731" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="30735" class="Symbol">(</a><a id="30736" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="30749" href="BrouwerTree.Arithmetic.Properties.html#30506" class="Bound">l</a> <a id="30751" href="BrouwerTree.Arithmetic.Properties.html#30465" class="Bound">k</a><a id="30752" class="Symbol">))))</a> <a id="30757" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="30758" class="Symbol">)</a>
        <a id="30768" class="Symbol">(</a><a id="30769" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="30787" class="Symbol">_</a> <a id="30789" class="Symbol">_</a> <a id="30791" href="BrouwerTree.Arithmetic.Properties.html#30409" class="Bound">a&lt;ω^c·ω</a><a id="30798" class="Symbol">)))</a>

  <a id="30805" href="BrouwerTree.Arithmetic.Properties.html#30805" class="Function">additive-principal-ω^lim</a> <a id="30830" class="Symbol">:</a> <a id="30832" class="Symbol">∀</a> <a id="30834" href="BrouwerTree.Arithmetic.Properties.html#30834" class="Bound">f</a> <a id="30836" href="BrouwerTree.Arithmetic.Properties.html#30836" class="Bound">f↑</a> <a id="30839" class="Symbol">→</a> <a id="30841" class="Symbol">((</a><a id="30843" href="BrouwerTree.Arithmetic.Properties.html#30843" class="Bound">k</a> <a id="30845" class="Symbol">:</a> <a id="30847" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="30848" class="Symbol">)</a> <a id="30850" class="Symbol">→</a> <a id="30852" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="30874" class="Symbol">(</a><a id="30875" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="30878" class="Symbol">(</a><a id="30879" href="BrouwerTree.Arithmetic.Properties.html#30834" class="Bound">f</a> <a id="30881" href="BrouwerTree.Arithmetic.Properties.html#30843" class="Bound">k</a><a id="30882" class="Symbol">)))</a> <a id="30886" class="Symbol">→</a>
                               <a id="30919" href="BrouwerTree.Arithmetic.Properties.html#29498" class="Function">is-additive-principal</a> <a id="30941" class="Symbol">(</a><a id="30942" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="30945" class="Symbol">(</a><a id="30946" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="30952" href="BrouwerTree.Arithmetic.Properties.html#30834" class="Bound">f</a> <a id="30954" class="Symbol">{</a><a id="30955" href="BrouwerTree.Arithmetic.Properties.html#30836" class="Bound">f↑</a><a id="30957" class="Symbol">}))</a>
  <a id="30963" href="BrouwerTree.Arithmetic.Properties.html#30805" class="Function">additive-principal-ω^lim</a> <a id="30988" href="BrouwerTree.Arithmetic.Properties.html#30988" class="Bound">f</a> <a id="30990" href="BrouwerTree.Arithmetic.Properties.html#30990" class="Bound">f↑</a> <a id="30993" href="BrouwerTree.Arithmetic.Properties.html#30993" class="Bound">ih</a> <a id="30996" class="Symbol">=</a>
    <a id="31002" href="BrouwerTree.Arithmetic.Properties.html#29590" class="Function">is-additive-principal-≤</a> <a id="31026" class="Symbol">(λ</a> <a id="31029" href="BrouwerTree.Arithmetic.Properties.html#31029" class="Bound">a</a> <a id="31031" href="BrouwerTree.Arithmetic.Properties.html#31031" class="Bound">a&lt;ω^fn</a> <a id="31038" class="Symbol">→</a>
                               <a id="31071" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="31096" class="Symbol">_</a> <a id="31098" class="Symbol">_</a>
                                 <a id="31133" class="Symbol">(λ</a> <a id="31136" href="BrouwerTree.Arithmetic.Properties.html#31136" class="Bound">k</a> <a id="31138" class="Symbol">→</a> <a id="31140" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="31147" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="31163" class="Symbol">(λ</a> <a id="31166" class="Symbol">(</a><a id="31167" href="BrouwerTree.Arithmetic.Properties.html#31167" class="Bound">l</a> <a id="31169" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="31171" href="BrouwerTree.Arithmetic.Properties.html#31171" class="Bound">a&lt;ω^fl</a><a id="31177" class="Symbol">)</a> <a id="31179" class="Symbol">→</a> <a id="31181" href="BrouwerTree.Arithmetic.Properties.html#31309" class="Function">helper</a> <a id="31188" href="BrouwerTree.Arithmetic.Properties.html#31136" class="Bound">k</a> <a id="31190" href="BrouwerTree.Arithmetic.Properties.html#31167" class="Bound">l</a> <a id="31192" href="BrouwerTree.Arithmetic.Properties.html#31171" class="Bound">a&lt;ω^fl</a><a id="31198" class="Symbol">)</a>
                                                               <a id="31263" class="Symbol">(</a><a id="31264" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="31282" class="Symbol">_</a> <a id="31284" class="Symbol">_</a> <a id="31286" href="BrouwerTree.Arithmetic.Properties.html#31031" class="Bound">a&lt;ω^fn</a><a id="31292" class="Symbol">)))</a>
   <a id="31299" class="Keyword">where</a>
    <a id="31309" href="BrouwerTree.Arithmetic.Properties.html#31309" class="Function">helper</a> <a id="31316" class="Symbol">:</a> <a id="31318" class="Symbol">∀</a> <a id="31320" class="Symbol">{</a><a id="31321" href="BrouwerTree.Arithmetic.Properties.html#31321" class="Bound">a</a><a id="31322" class="Symbol">}</a> <a id="31324" href="BrouwerTree.Arithmetic.Properties.html#31324" class="Bound">k</a> <a id="31326" href="BrouwerTree.Arithmetic.Properties.html#31326" class="Bound">l</a> <a id="31328" class="Symbol">(</a><a id="31329" href="BrouwerTree.Arithmetic.Properties.html#31329" class="Bound">a&lt;ω^fn</a> <a id="31336" class="Symbol">:</a> <a id="31338" href="BrouwerTree.Arithmetic.Properties.html#31321" class="Bound">a</a> <a id="31340" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="31342" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="31345" class="Symbol">(</a><a id="31346" href="BrouwerTree.Arithmetic.Properties.html#30988" class="Bound">f</a> <a id="31348" href="BrouwerTree.Arithmetic.Properties.html#31326" class="Bound">l</a><a id="31349" class="Symbol">))</a> <a id="31352" class="Symbol">→</a> <a id="31354" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="31356" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="31359" href="BrouwerTree.Arithmetic.Properties.html#31359" class="Bound">n</a> <a id="31361" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="31363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="31365" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="31367" class="Symbol">(</a><a id="31368" href="BrouwerTree.Arithmetic.Properties.html#31321" class="Bound">a</a> <a id="31370" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="31372" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="31374" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="31376" href="BrouwerTree.Arithmetic.Properties.html#30988" class="Bound">f</a> <a id="31378" href="BrouwerTree.Arithmetic.Properties.html#31324" class="Bound">k</a><a id="31379" class="Symbol">)</a> <a id="31381" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="31383" class="Symbol">(</a><a id="31384" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="31386" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="31388" href="BrouwerTree.Arithmetic.Properties.html#30988" class="Bound">f</a> <a id="31390" href="BrouwerTree.Arithmetic.Properties.html#31359" class="Bound">n</a><a id="31391" class="Symbol">)</a> <a id="31393" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="31399" href="BrouwerTree.Arithmetic.Properties.html#31309" class="Function">helper</a> <a id="31406" class="Symbol">{</a><a id="31407" href="BrouwerTree.Arithmetic.Properties.html#31407" class="Bound">a</a><a id="31408" class="Symbol">}</a> <a id="31410" href="BrouwerTree.Arithmetic.Properties.html#31410" class="Bound">k</a> <a id="31412" href="BrouwerTree.Arithmetic.Properties.html#31412" class="Bound">l</a> <a id="31414" href="BrouwerTree.Arithmetic.Properties.html#31414" class="Bound">a&lt;ω^fl</a> <a id="31421" class="Keyword">with</a> <a id="31426" href="BrouwerTree.Arithmetic.Properties.html#31410" class="Bound">k</a> <a id="31428" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">N.≟</a> <a id="31432" href="BrouwerTree.Arithmetic.Properties.html#31412" class="Bound">l</a>
    <a id="31438" class="Symbol">...</a> <a id="31442" class="Symbol">|</a> <a id="31444" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">N.lt</a> <a id="31449" href="BrouwerTree.Arithmetic.Properties.html#31449" class="Bound">k&lt;l</a> <a id="31453" class="Symbol">=</a>
      <a id="31461" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="31463" class="Bound">l</a> <a id="31465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="31467" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="31475" class="Symbol">(</a><a id="31476" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="31484" class="Symbol">{</a><a id="31485" class="Bound">a</a><a id="31486" class="Symbol">}</a> <a id="31488" class="Symbol">{</a><a id="31489" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="31492" class="Symbol">(</a><a id="31493" href="BrouwerTree.Arithmetic.Properties.html#30988" class="Bound">f</a> <a id="31495" class="Bound">k</a><a id="31496" class="Symbol">)}</a> <a id="31499" class="Symbol">{</a><a id="31500" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="31503" class="Symbol">(</a><a id="31504" href="BrouwerTree.Arithmetic.Properties.html#30988" class="Bound">f</a> <a id="31506" class="Bound">l</a><a id="31507" class="Symbol">)}</a>
                            <a id="31538" class="Symbol">(</a><a id="31539" href="BrouwerTree.Arithmetic.html#12927" class="Function">ω^-mono</a> <a id="31547" class="Symbol">(</a><a id="31548" href="BrouwerTree.Arithmetic.Properties.html#2274" class="Function">increasing→monotone</a> <a id="31568" href="BrouwerTree.Arithmetic.Properties.html#30990" class="Bound">f↑</a> <a id="31571" class="Symbol">(</a><a id="31572" href="Cubical.Data.Nat.Order.html#4054" class="Function">N.&lt;-weaken</a> <a id="31583" href="BrouwerTree.Arithmetic.Properties.html#31449" class="Bound">k&lt;l</a><a id="31586" class="Symbol">))))</a>
                    <a id="31611" class="Symbol">(</a><a id="31612" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="31621" class="Symbol">(</a><a id="31622" href="BrouwerTree.Arithmetic.Properties.html#30993" class="Bound">ih</a> <a id="31625" class="Bound">l</a> <a id="31627" class="Bound">a</a> <a id="31629" class="Bound">a&lt;ω^fl</a><a id="31635" class="Symbol">))</a> <a id="31638" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="31644" class="Symbol">...</a> <a id="31648" class="Symbol">|</a> <a id="31650" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">N.eq</a> <a id="31655" href="BrouwerTree.Arithmetic.Properties.html#31655" class="Bound">k≡l</a> <a id="31659" class="Symbol">=</a> <a id="31661" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="31663" class="Bound">l</a> <a id="31665" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="31667" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="31676" class="Symbol">(</a><a id="31677" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31682" class="Symbol">(λ</a> <a id="31685" href="BrouwerTree.Arithmetic.Properties.html#31685" class="Bound">z</a> <a id="31687" class="Symbol">→</a> <a id="31689" class="Bound">a</a> <a id="31691" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="31693" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="31696" class="Symbol">(</a><a id="31697" href="BrouwerTree.Arithmetic.Properties.html#30988" class="Bound">f</a> <a id="31699" href="BrouwerTree.Arithmetic.Properties.html#31685" class="Bound">z</a><a id="31700" class="Symbol">))</a> <a id="31703" href="BrouwerTree.Arithmetic.Properties.html#31655" class="Bound">k≡l</a> <a id="31707" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="31709" href="BrouwerTree.Arithmetic.Properties.html#30993" class="Bound">ih</a> <a id="31712" class="Bound">l</a> <a id="31714" class="Bound">a</a> <a id="31716" class="Bound">a&lt;ω^fl</a><a id="31722" class="Symbol">)</a> <a id="31724" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="31730" class="Symbol">...</a> <a id="31734" class="Symbol">|</a> <a id="31736" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">N.gt</a> <a id="31741" href="BrouwerTree.Arithmetic.Properties.html#31741" class="Bound">l&lt;k</a> <a id="31745" class="Symbol">=</a>
      <a id="31753" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="31755" class="Bound">k</a> <a id="31757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="31759" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="31768" class="Symbol">(</a><a id="31769" href="BrouwerTree.Arithmetic.Properties.html#30993" class="Bound">ih</a> <a id="31772" class="Bound">k</a> <a id="31774" class="Bound">a</a> <a id="31776" class="Symbol">(</a><a id="31777" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="31785" class="Bound">a&lt;ω^fl</a> <a id="31792" class="Symbol">(</a><a id="31793" href="BrouwerTree.Arithmetic.html#12927" class="Function">ω^-mono</a> <a id="31801" class="Symbol">(</a><a id="31802" href="BrouwerTree.Arithmetic.Properties.html#2274" class="Function">increasing→monotone</a> <a id="31822" href="BrouwerTree.Arithmetic.Properties.html#30990" class="Bound">f↑</a> <a id="31825" class="Symbol">(</a><a id="31826" href="Cubical.Data.Nat.Order.html#4054" class="Function">N.&lt;-weaken</a> <a id="31837" href="BrouwerTree.Arithmetic.Properties.html#31741" class="Bound">l&lt;k</a><a id="31840" class="Symbol">)))))</a> <a id="31846" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="additive-principal-ω^-closure"></a><a id="31849" href="BrouwerTree.Arithmetic.Properties.html#31849" class="Function">additive-principal-ω^-closure</a> <a id="31879" class="Symbol">:</a> <a id="31881" class="Symbol">∀</a> <a id="31883" href="BrouwerTree.Arithmetic.Properties.html#31883" class="Bound">c</a> <a id="31885" class="Symbol">{</a><a id="31886" href="BrouwerTree.Arithmetic.Properties.html#31886" class="Bound">a</a> <a id="31888" href="BrouwerTree.Arithmetic.Properties.html#31888" class="Bound">b</a><a id="31889" class="Symbol">}</a> <a id="31891" class="Symbol">→</a> <a id="31893" href="BrouwerTree.Arithmetic.Properties.html#31886" class="Bound">a</a> <a id="31895" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="31897" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="31900" href="BrouwerTree.Arithmetic.Properties.html#31883" class="Bound">c</a> <a id="31902" class="Symbol">→</a> <a id="31904" href="BrouwerTree.Arithmetic.Properties.html#31888" class="Bound">b</a> <a id="31906" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="31908" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="31911" href="BrouwerTree.Arithmetic.Properties.html#31883" class="Bound">c</a> <a id="31913" class="Symbol">→</a> <a id="31915" href="BrouwerTree.Arithmetic.Properties.html#31886" class="Bound">a</a> <a id="31917" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="31919" href="BrouwerTree.Arithmetic.Properties.html#31888" class="Bound">b</a> <a id="31921" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="31923" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="31926" href="BrouwerTree.Arithmetic.Properties.html#31883" class="Bound">c</a>
<a id="31928" href="BrouwerTree.Arithmetic.Properties.html#31849" class="Function">additive-principal-ω^-closure</a> <a id="31958" href="BrouwerTree.Arithmetic.Properties.html#31958" class="Bound">c</a> <a id="31960" href="BrouwerTree.Arithmetic.Properties.html#31960" class="Bound">a&lt;ω^c</a> <a id="31966" href="BrouwerTree.Arithmetic.Properties.html#31966" class="Bound">b&lt;ω^c</a> <a id="31972" class="Symbol">=</a>
  <a id="31976" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="31985" class="Symbol">(</a><a id="31986" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="31996" href="BrouwerTree.Arithmetic.Properties.html#31966" class="Bound">b&lt;ω^c</a><a id="32001" class="Symbol">)</a> <a id="32003" class="Symbol">(</a><a id="32004" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="32013" class="Symbol">(</a><a id="32014" href="BrouwerTree.Arithmetic.Properties.html#29795" class="Function">additive-principal-ω^</a> <a id="32036" href="BrouwerTree.Arithmetic.Properties.html#31958" class="Bound">c</a> <a id="32038" class="Symbol">_</a> <a id="32040" href="BrouwerTree.Arithmetic.Properties.html#31960" class="Bound">a&lt;ω^c</a><a id="32045" class="Symbol">))</a>

<a id="32049" class="Comment">{- Definitions of ε₀ and proof that it is a fixed point of ω^ -}</a>

<a id="ω↑↑"></a><a id="32115" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a> <a id="32119" class="Symbol">:</a> <a id="32121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="32123" class="Symbol">→</a> <a id="32125" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="32129" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a>  <a id="32134" class="Number">0</a>      <a id="32141" class="Symbol">=</a> <a id="32143" href="BrouwerTree.Core.html#2359" class="Function">one</a>
<a id="32147" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a> <a id="32151" class="Symbol">(</a><a id="32152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32156" href="BrouwerTree.Arithmetic.Properties.html#32156" class="Bound">i</a><a id="32157" class="Symbol">)</a> <a id="32159" class="Symbol">=</a> <a id="32161" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="32164" class="Symbol">(</a><a id="32165" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a> <a id="32169" href="BrouwerTree.Arithmetic.Properties.html#32156" class="Bound">i</a><a id="32170" class="Symbol">)</a>

<a id="ω↑↑-↑"></a><a id="32173" href="BrouwerTree.Arithmetic.Properties.html#32173" class="Function">ω↑↑-↑</a> <a id="32179" class="Symbol">:</a> <a id="32181" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="32192" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a>
<a id="32196" href="BrouwerTree.Arithmetic.Properties.html#32173" class="Function">ω↑↑-↑</a>  <a id="32203" class="Number">0</a>      <a id="32210" class="Symbol">=</a> <a id="32212" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="32218" class="Symbol">(λ</a> <a id="32221" href="BrouwerTree.Arithmetic.Properties.html#32221" class="Bound">z</a> <a id="32223" class="Symbol">→</a> <a id="32225" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="32229" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="32231" href="BrouwerTree.Arithmetic.Properties.html#32221" class="Bound">z</a><a id="32232" class="Symbol">)</a> <a id="32234" class="Symbol">(</a><a id="32235" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="32239" href="BrouwerTree.Arithmetic.Properties.html#16098" class="Function">ω^one≡ω</a><a id="32246" class="Symbol">)</a> <a id="32248" class="Symbol">(</a><a id="32249" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="32265" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="32267" class="Symbol">{</a><a id="32268" class="Argument">k</a> <a id="32270" class="Symbol">=</a> <a id="32272" class="Number">1</a><a id="32273" class="Symbol">})</a>
<a id="32276" href="BrouwerTree.Arithmetic.Properties.html#32173" class="Function">ω↑↑-↑</a> <a id="32282" class="Symbol">(</a><a id="32283" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32287" href="BrouwerTree.Arithmetic.Properties.html#32287" class="Bound">i</a><a id="32288" class="Symbol">)</a> <a id="32290" class="Symbol">=</a> <a id="32292" href="BrouwerTree.Arithmetic.Properties.html#15380" class="Function">ω^-mono-&lt;</a> <a id="32302" class="Symbol">(</a><a id="32303" href="BrouwerTree.Arithmetic.Properties.html#32173" class="Function">ω↑↑-↑</a> <a id="32309" href="BrouwerTree.Arithmetic.Properties.html#32287" class="Bound">i</a><a id="32310" class="Symbol">)</a>

<a id="ε₀"></a><a id="32313" href="BrouwerTree.Arithmetic.Properties.html#32313" class="Function">ε₀</a> <a id="32316" class="Symbol">:</a> <a id="32318" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="32322" href="BrouwerTree.Arithmetic.Properties.html#32313" class="Function">ε₀</a> <a id="32325" class="Symbol">=</a> <a id="32327" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="32333" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a> <a id="32337" class="Symbol">{</a><a id="32338" href="BrouwerTree.Arithmetic.Properties.html#32173" class="Function">ω↑↑-↑</a><a id="32343" class="Symbol">}</a>

<a id="ε₀≡ω^ε₀"></a><a id="32346" href="BrouwerTree.Arithmetic.Properties.html#32346" class="Function">ε₀≡ω^ε₀</a> <a id="32354" class="Symbol">:</a> <a id="32356" href="BrouwerTree.Arithmetic.Properties.html#32313" class="Function">ε₀</a> <a id="32359" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="32361" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="32364" href="BrouwerTree.Arithmetic.Properties.html#32313" class="Function">ε₀</a>
<a id="32367" href="BrouwerTree.Arithmetic.Properties.html#32346" class="Function">ε₀≡ω^ε₀</a> <a id="32375" class="Symbol">=</a> <a id="32377" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="32387" class="Symbol">(</a><a id="32388" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="32413" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a> <a id="32417" class="Symbol">(λ</a> <a id="32420" href="BrouwerTree.Arithmetic.Properties.html#32420" class="Bound">n</a> <a id="32422" class="Symbol">→</a> <a id="32424" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="32430" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="32432" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="32434" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a> <a id="32438" href="BrouwerTree.Arithmetic.Properties.html#32420" class="Bound">n</a><a id="32439" class="Symbol">)</a>
                                              <a id="32487" class="Symbol">(λ</a> <a id="32490" href="BrouwerTree.Arithmetic.Properties.html#32490" class="Bound">k</a> <a id="32492" class="Symbol">→</a> <a id="32494" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="32496" href="BrouwerTree.Arithmetic.Properties.html#32490" class="Bound">k</a> <a id="32498" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="32500" href="BrouwerTree.Arithmetic.Properties.html#15805" class="Function">a&lt;omega^a</a> <a id="32510" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="32511" class="Symbol">))</a>
                    <a id="32534" class="Symbol">(</a><a id="32535" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="32560" class="Symbol">(λ</a> <a id="32563" href="BrouwerTree.Arithmetic.Properties.html#32563" class="Bound">n</a> <a id="32565" class="Symbol">→</a> <a id="32567" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="32573" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="32575" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="32577" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a> <a id="32581" href="BrouwerTree.Arithmetic.Properties.html#32563" class="Bound">n</a><a id="32582" class="Symbol">)</a> <a id="32584" href="BrouwerTree.Arithmetic.Properties.html#32115" class="Function">ω↑↑</a>
                                              <a id="32634" class="Symbol">(λ</a> <a id="32637" href="BrouwerTree.Arithmetic.Properties.html#32637" class="Bound">k</a> <a id="32639" class="Symbol">→</a> <a id="32641" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="32643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32647" href="BrouwerTree.Arithmetic.Properties.html#32637" class="Bound">k</a> <a id="32649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="32651" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="32658" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="32659" class="Symbol">))</a>
</pre></body></html>

==> anc/html/BrouwerTree.Arithmetic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Arithmetic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Arithmetic operations on Brouwer trees</a>
<a id="144" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical</a> <a id="268" class="Pragma">--erasure</a> <a id="278" class="Pragma">--guardedness</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="BrouwerTree.Arithmetic.html" class="Module">BrouwerTree.Arithmetic</a> <a id="327" class="Keyword">where</a>

<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="532" class="Symbol">;</a> <a id="534" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="538" class="Symbol">;</a> <a id="540" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="543" class="Symbol">)</a>
  <a id="547" class="Keyword">renaming</a> <a id="556" class="Symbol">(</a><a id="557" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="561" class="Symbol">to</a> <a id="564" class="Primitive Operator">_N+_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="630" class="Symbol">as</a> <a id="633" class="Module">⊥</a>

<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="BrouwerTree.Code.html" class="Module">BrouwerTree.Code</a>
<a id="790" class="Keyword">open</a> <a id="795" class="Keyword">import</a> <a id="802" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>

<a id="828" class="Keyword">infixr</a> <a id="835" class="Number">36</a> <a id="838" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·_</a>
<a id="842" class="Keyword">infixr</a> <a id="849" class="Number">37</a> <a id="852" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^_</a>

<a id="857" class="Comment">{- Addition -}</a>

<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="BrouwerTree.Arithmetic.Addition.html" class="Module">BrouwerTree.Arithmetic.Addition</a> <a id="917" class="Keyword">public</a>

<a id="zero+y≡y"></a><a id="925" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="934" class="Symbol">:</a> <a id="936" class="Symbol">∀</a> <a id="938" href="BrouwerTree.Arithmetic.html#938" class="Bound">y</a> <a id="940" class="Symbol">→</a> <a id="942" class="InductiveConstructor">zero</a> <a id="947" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="949" href="BrouwerTree.Arithmetic.html#938" class="Bound">y</a> <a id="951" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="953" href="BrouwerTree.Arithmetic.html#938" class="Bound">y</a>
<a id="955" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="964" class="Symbol">=</a>
  <a id="968" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="976" class="Symbol">(λ</a> <a id="979" href="BrouwerTree.Arithmetic.html#979" class="Bound">y</a> <a id="981" class="Symbol">→</a> <a id="983" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="988" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="990" href="BrouwerTree.Arithmetic.html#979" class="Bound">y</a> <a id="992" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="994" href="BrouwerTree.Arithmetic.html#979" class="Bound">y</a><a id="995" class="Symbol">)</a>
          <a id="1007" class="Symbol">(λ</a> <a id="1010" href="BrouwerTree.Arithmetic.html#1010" class="Bound">x</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="1025" class="Symbol">_</a> <a id="1027" class="Symbol">_)</a>
          <a id="1040" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1061" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a><a id="1065" class="Symbol">)</a>
          <a id="1077" class="Symbol">(λ</a> <a id="1080" class="Symbol">{</a><a id="1081" href="BrouwerTree.Arithmetic.html#1081" class="Bound">f</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="BrouwerTree.Arithmetic.html#1085" class="Bound">f↑</a><a id="1087" class="Symbol">}</a> <a id="1089" href="BrouwerTree.Arithmetic.html#1089" class="Bound">ih</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="1100" class="Symbol">(λ</a> <a id="1103" href="BrouwerTree.Arithmetic.html#1103" class="Bound">n</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1112" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1114" href="BrouwerTree.Arithmetic.html#1081" class="Bound">f</a> <a id="1116" href="BrouwerTree.Arithmetic.html#1103" class="Bound">n</a><a id="1117" class="Symbol">)</a> <a id="1119" href="BrouwerTree.Arithmetic.html#1081" class="Bound">f</a>
                                 <a id="1154" class="Symbol">((λ</a> <a id="1158" href="BrouwerTree.Arithmetic.html#1158" class="Bound">k</a> <a id="1160" class="Symbol">→</a> <a id="1162" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1164" href="BrouwerTree.Arithmetic.html#1158" class="Bound">k</a> <a id="1166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1168" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1174" class="Symbol">(λ</a> <a id="1177" href="BrouwerTree.Arithmetic.html#1177" class="Bound">z</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="BrouwerTree.Arithmetic.html#1177" class="Bound">z</a> <a id="1183" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1185" href="BrouwerTree.Arithmetic.html#1081" class="Bound">f</a> <a id="1187" href="BrouwerTree.Arithmetic.html#1158" class="Bound">k</a><a id="1188" class="Symbol">)</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1195" class="Symbol">(</a><a id="1196" href="BrouwerTree.Arithmetic.html#1089" class="Bound">ih</a> <a id="1199" href="BrouwerTree.Arithmetic.html#1158" class="Bound">k</a><a id="1200" class="Symbol">))</a> <a id="1203" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="1210" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1211" class="Symbol">)</a> <a id="1213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                  <a id="1249" class="Symbol">(λ</a> <a id="1252" href="BrouwerTree.Arithmetic.html#1252" class="Bound">k</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1258" href="BrouwerTree.Arithmetic.html#1252" class="Bound">k</a> <a id="1260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1262" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1268" class="Symbol">(λ</a> <a id="1271" href="BrouwerTree.Arithmetic.html#1271" class="Bound">z</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="BrouwerTree.Arithmetic.html#1081" class="Bound">f</a> <a id="1277" href="BrouwerTree.Arithmetic.html#1252" class="Bound">k</a> <a id="1279" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1281" href="BrouwerTree.Arithmetic.html#1271" class="Bound">z</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1289" class="Symbol">(</a><a id="1290" href="BrouwerTree.Arithmetic.html#1089" class="Bound">ih</a> <a id="1293" href="BrouwerTree.Arithmetic.html#1252" class="Bound">k</a><a id="1294" class="Symbol">))</a> <a id="1297" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="1304" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1305" class="Symbol">)))</a>

<a id="+x-increasing"></a><a id="1310" href="BrouwerTree.Arithmetic.html#1310" class="Function">+x-increasing</a> <a id="1324" class="Symbol">:</a> <a id="1326" class="Symbol">∀</a> <a id="1328" class="Symbol">{</a><a id="1329" href="BrouwerTree.Arithmetic.html#1329" class="Bound">y</a><a id="1330" class="Symbol">}</a> <a id="1332" class="Symbol">→</a> <a id="1334" class="Symbol">(</a><a id="1335" href="BrouwerTree.Arithmetic.html#1335" class="Bound">x</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="BrouwerTree.Arithmetic.html#1335" class="Bound">x</a> <a id="1348" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1350" href="BrouwerTree.Arithmetic.html#1329" class="Bound">y</a> <a id="1352" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1354" href="BrouwerTree.Arithmetic.html#1335" class="Bound">x</a>
<a id="1356" href="BrouwerTree.Arithmetic.html#1310" class="Function">+x-increasing</a> <a id="1370" class="Symbol">{</a><a id="1371" href="BrouwerTree.Arithmetic.html#1371" class="Bound">y</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">=</a>
  <a id="1378" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="1386" class="Symbol">(λ</a> <a id="1389" href="BrouwerTree.Arithmetic.html#1389" class="Bound">x</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="BrouwerTree.Arithmetic.html#1389" class="Bound">x</a> <a id="1395" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1397" href="BrouwerTree.Arithmetic.html#1371" class="Bound">y</a> <a id="1399" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1401" href="BrouwerTree.Arithmetic.html#1389" class="Bound">x</a><a id="1402" class="Symbol">)</a>
          <a id="1414" class="Symbol">(λ</a> <a id="1417" href="BrouwerTree.Arithmetic.html#1417" class="Bound">x</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="1428" class="Symbol">)</a>
          <a id="1440" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
          <a id="1457" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a>
          <a id="1479" class="Symbol">(λ</a> <a id="1482" class="Symbol">{</a><a id="1483" href="BrouwerTree.Arithmetic.html#1483" class="Bound">f</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">{</a><a id="1487" href="BrouwerTree.Arithmetic.html#1487" class="Bound">f↑</a><a id="1489" class="Symbol">}</a> <a id="1491" href="BrouwerTree.Arithmetic.html#1491" class="Bound">ih</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1507" href="BrouwerTree.Arithmetic.html#1483" class="Bound">f</a> <a id="1509" class="Symbol">(λ</a> <a id="1512" href="BrouwerTree.Arithmetic.html#1512" class="Bound">k</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="1524" class="Symbol">(</a><a id="1525" href="BrouwerTree.Arithmetic.html#1491" class="Bound">ih</a> <a id="1528" href="BrouwerTree.Arithmetic.html#1512" class="Bound">k</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">(</a><a id="1532" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="1548" class="Symbol">(λ</a> <a id="1551" href="BrouwerTree.Arithmetic.html#1551" class="Bound">n</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="BrouwerTree.Arithmetic.html#1371" class="Bound">y</a> <a id="1557" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1559" href="BrouwerTree.Arithmetic.html#1483" class="Bound">f</a> <a id="1561" href="BrouwerTree.Arithmetic.html#1551" class="Bound">n</a><a id="1562" class="Symbol">))))</a>

<a id="+-mono"></a><a id="1568" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">∀</a> <a id="1579" class="Symbol">{</a><a id="1580" href="BrouwerTree.Arithmetic.html#1580" class="Bound">x</a> <a id="1582" href="BrouwerTree.Arithmetic.html#1582" class="Bound">y</a> <a id="1584" href="BrouwerTree.Arithmetic.html#1584" class="Bound">x&#39;</a> <a id="1587" href="BrouwerTree.Arithmetic.html#1587" class="Bound">y&#39;</a><a id="1589" class="Symbol">}</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="BrouwerTree.Arithmetic.html#1580" class="Bound">x</a> <a id="1595" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1597" href="BrouwerTree.Arithmetic.html#1584" class="Bound">x&#39;</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="BrouwerTree.Arithmetic.html#1582" class="Bound">y</a> <a id="1604" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1606" href="BrouwerTree.Arithmetic.html#1587" class="Bound">y&#39;</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="BrouwerTree.Arithmetic.html#1580" class="Bound">x</a> <a id="1613" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1615" href="BrouwerTree.Arithmetic.html#1582" class="Bound">y</a> <a id="1617" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1619" href="BrouwerTree.Arithmetic.html#1584" class="Bound">x&#39;</a> <a id="1622" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1624" href="BrouwerTree.Arithmetic.html#1587" class="Bound">y&#39;</a>
<a id="1627" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="1634" class="Symbol">{</a><a id="1635" href="BrouwerTree.Arithmetic.html#1635" class="Bound">x</a><a id="1636" class="Symbol">}</a> <a id="1638" class="Symbol">{</a><a id="1639" href="BrouwerTree.Arithmetic.html#1639" class="Bound">y</a><a id="1640" class="Symbol">}</a> <a id="1642" class="Symbol">{</a><a id="1643" href="BrouwerTree.Arithmetic.html#1643" class="Bound">x&#39;</a><a id="1645" class="Symbol">}</a> <a id="1647" class="Symbol">{</a><a id="1648" href="BrouwerTree.Arithmetic.html#1648" class="Bound">y&#39;</a><a id="1650" class="Symbol">}</a> <a id="1652" href="BrouwerTree.Arithmetic.html#1652" class="Bound">p</a> <a id="1654" href="BrouwerTree.Arithmetic.html#1654" class="Bound">q</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="1666" class="Symbol">(</a><a id="1667" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="1675" href="BrouwerTree.Arithmetic.html#1639" class="Bound">y</a> <a id="1677" href="BrouwerTree.Arithmetic.html#1652" class="Bound">p</a><a id="1678" class="Symbol">)</a> <a id="1680" class="Symbol">(</a><a id="1681" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1689" href="BrouwerTree.Arithmetic.html#1654" class="Bound">q</a><a id="1690" class="Symbol">)</a>

<a id="x+-mono-&lt;"></a><a id="1693" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="1703" class="Symbol">:</a> <a id="1705" class="Symbol">{</a><a id="1706" href="BrouwerTree.Arithmetic.html#1706" class="Bound">x</a> <a id="1708" href="BrouwerTree.Arithmetic.html#1708" class="Bound">y</a> <a id="1710" href="BrouwerTree.Arithmetic.html#1710" class="Bound">z</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1717" class="Symbol">}</a> <a id="1719" class="Symbol">→</a> <a id="1721" href="BrouwerTree.Arithmetic.html#1708" class="Bound">y</a> <a id="1723" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="1725" href="BrouwerTree.Arithmetic.html#1710" class="Bound">z</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="BrouwerTree.Arithmetic.html#1706" class="Bound">x</a> <a id="1731" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1733" href="BrouwerTree.Arithmetic.html#1708" class="Bound">y</a> <a id="1735" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="1737" href="BrouwerTree.Arithmetic.html#1706" class="Bound">x</a> <a id="1739" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1741" href="BrouwerTree.Arithmetic.html#1710" class="Bound">z</a>
<a id="1743" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="1753" class="Symbol">{</a><a id="1754" href="BrouwerTree.Arithmetic.html#1754" class="Bound">x</a><a id="1755" class="Symbol">}</a> <a id="1757" class="Symbol">{</a><a id="1758" href="BrouwerTree.Arithmetic.html#1758" class="Bound">y</a><a id="1759" class="Symbol">}</a> <a id="1761" class="Symbol">{</a><a id="1762" href="BrouwerTree.Arithmetic.html#1762" class="Bound">z</a><a id="1763" class="Symbol">}</a> <a id="1765" href="BrouwerTree.Arithmetic.html#1765" class="Bound">y&lt;z</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="1779" href="BrouwerTree.Arithmetic.html#1765" class="Bound">y&lt;z</a>

<a id="+-leftCancel-≤"></a><a id="1784" href="BrouwerTree.Arithmetic.html#1784" class="Function">+-leftCancel-≤</a> <a id="1799" class="Symbol">:</a> <a id="1801" class="Symbol">∀</a> <a id="1803" href="BrouwerTree.Arithmetic.html#1803" class="Bound">x</a> <a id="1805" href="BrouwerTree.Arithmetic.html#1805" class="Bound">y</a> <a id="1807" href="BrouwerTree.Arithmetic.html#1807" class="Bound">z</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="BrouwerTree.Arithmetic.html#1803" class="Bound">x</a> <a id="1813" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1815" href="BrouwerTree.Arithmetic.html#1805" class="Bound">y</a> <a id="1817" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1819" href="BrouwerTree.Arithmetic.html#1803" class="Bound">x</a> <a id="1821" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1823" href="BrouwerTree.Arithmetic.html#1807" class="Bound">z</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="BrouwerTree.Arithmetic.html#1805" class="Bound">y</a> <a id="1829" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1831" href="BrouwerTree.Arithmetic.html#1807" class="Bound">z</a>
<a id="1833" href="BrouwerTree.Arithmetic.html#1784" class="Function">+-leftCancel-≤</a> <a id="1848" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="1850" href="BrouwerTree.Arithmetic.html#1850" class="Bound">y</a> <a id="1852" href="BrouwerTree.Arithmetic.html#1852" class="Bound">z</a> <a id="1854" href="BrouwerTree.Arithmetic.html#1854" class="Bound">p</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="1866" class="Symbol">(λ</a> <a id="1869" href="BrouwerTree.Arithmetic.html#1869" class="Bound">a</a> <a id="1871" class="Symbol">→</a> <a id="1873" class="Symbol">∀</a> <a id="1875" href="BrouwerTree.Arithmetic.html#1875" class="Bound">z</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="1881" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1883" href="BrouwerTree.Arithmetic.html#1869" class="Bound">a</a> <a id="1885" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1887" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="1889" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1891" href="BrouwerTree.Arithmetic.html#1875" class="Bound">z</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="BrouwerTree.Arithmetic.html#1869" class="Bound">a</a> <a id="1897" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1899" href="BrouwerTree.Arithmetic.html#1875" class="Bound">z</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">(λ</a> <a id="1905" href="BrouwerTree.Arithmetic.html#1905" class="Bound">a</a> <a id="1907" class="Symbol">→</a> <a id="1909" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="1917" class="Symbol">λ</a> <a id="1919" href="BrouwerTree.Arithmetic.html#1919" class="Bound">x</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="1931" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="1938" class="Symbol">)</a>
                                 <a id="1973" class="Symbol">(λ</a> <a id="1976" href="BrouwerTree.Arithmetic.html#1976" class="Bound">z</a> <a id="1978" href="BrouwerTree.Arithmetic.html#1978" class="Bound">_</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="1988" class="Symbol">)</a>
                                 <a id="2023" class="Symbol">(λ</a> <a id="2026" class="Symbol">{</a><a id="2027" href="BrouwerTree.Arithmetic.html#2027" class="Bound">y</a><a id="2028" class="Symbol">}</a> <a id="2030" href="BrouwerTree.Arithmetic.html#2030" class="Bound">ihy</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="2044" class="Symbol">(λ</a> <a id="2047" href="BrouwerTree.Arithmetic.html#2047" class="Bound">b</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2056" class="Symbol">(</a><a id="2057" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="2059" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2061" href="BrouwerTree.Arithmetic.html#2027" class="Bound">y</a><a id="2062" class="Symbol">)</a> <a id="2064" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2066" class="Symbol">(</a><a id="2067" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="2069" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2071" href="BrouwerTree.Arithmetic.html#2047" class="Bound">b</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2081" href="BrouwerTree.Arithmetic.html#2027" class="Bound">y</a> <a id="2083" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2085" href="BrouwerTree.Arithmetic.html#2047" class="Bound">b</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">(λ</a> <a id="2091" href="BrouwerTree.Arithmetic.html#2091" class="Bound">x</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="2103" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="2110" class="Symbol">)</a>
                                                      <a id="2166" class="Symbol">(λ</a> <a id="2169" href="BrouwerTree.Arithmetic.html#2169" class="Bound">p</a> <a id="2171" class="Symbol">→</a> <a id="2173" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2179" class="Symbol">(</a><a id="2180" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="2194" class="Symbol">_</a> <a id="2196" class="Symbol">(</a><a id="2197" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="2206" class="Symbol">(</a><a id="2207" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="2216" class="Symbol">(</a><a id="2217" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="2225" class="Symbol">{</a><a id="2226" class="Argument">z</a> <a id="2228" class="Symbol">=</a> <a id="2230" href="BrouwerTree.Arithmetic.html#2027" class="Bound">y</a><a id="2231" class="Symbol">}</a> <a id="2233" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="2239" class="Symbol">)</a> <a id="2241" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="2247" class="Symbol">)</a> <a id="2249" href="BrouwerTree.Arithmetic.html#2169" class="Bound">p</a><a id="2250" class="Symbol">)))</a>
                                                      <a id="2308" class="Symbol">(λ</a> <a id="2311" class="Symbol">{</a><a id="2312" href="BrouwerTree.Arithmetic.html#2312" class="Bound">z</a><a id="2313" class="Symbol">}</a> <a id="2315" href="BrouwerTree.Arithmetic.html#2315" class="Bound">ihz</a> <a id="2319" href="BrouwerTree.Arithmetic.html#2319" class="Bound">p</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2335" class="Symbol">(</a><a id="2336" href="BrouwerTree.Arithmetic.html#2030" class="Bound">ihy</a> <a id="2340" href="BrouwerTree.Arithmetic.html#2312" class="Bound">z</a> <a id="2342" class="Symbol">(</a><a id="2343" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2357" href="BrouwerTree.Arithmetic.html#2319" class="Bound">p</a><a id="2358" class="Symbol">)))</a>
                                                      <a id="2416" class="Symbol">λ</a> <a id="2418" class="Symbol">{</a><a id="2419" href="BrouwerTree.Arithmetic.html#2419" class="Bound">f</a><a id="2420" class="Symbol">}</a> <a id="2422" href="BrouwerTree.Arithmetic.html#2422" class="Bound">ihz</a> <a id="2426" href="BrouwerTree.Arithmetic.html#2426" class="Bound">p</a> <a id="2428" class="Symbol">→</a> <a id="2430" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2437" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="2445" class="Symbol">(λ</a> <a id="2448" class="Symbol">(</a><a id="2449" href="BrouwerTree.Arithmetic.html#2449" class="Bound">n</a> <a id="2451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2453" href="BrouwerTree.Arithmetic.html#2453" class="Bound">q</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">→</a> <a id="2458" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="2467" href="BrouwerTree.Arithmetic.html#2419" class="Bound">f</a> <a id="2469" class="Symbol">(</a><a id="2470" href="BrouwerTree.Arithmetic.html#2422" class="Bound">ihz</a> <a id="2474" href="BrouwerTree.Arithmetic.html#2449" class="Bound">n</a> <a id="2476" href="BrouwerTree.Arithmetic.html#2453" class="Bound">q</a><a id="2477" class="Symbol">))</a> <a id="2480" class="Symbol">(</a><a id="2481" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="2499" class="Symbol">(</a><a id="2500" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="2502" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2504" href="BrouwerTree.Arithmetic.html#2027" class="Bound">y</a><a id="2505" class="Symbol">)</a> <a id="2507" class="Symbol">_</a> <a id="2509" href="BrouwerTree.Arithmetic.html#2426" class="Bound">p</a><a id="2510" class="Symbol">))</a>
                                 <a id="2546" class="Symbol">(λ</a> <a id="2549" class="Symbol">{</a><a id="2550" href="BrouwerTree.Arithmetic.html#2550" class="Bound">f</a><a id="2551" class="Symbol">}</a> <a id="2553" class="Symbol">{</a><a id="2554" href="BrouwerTree.Arithmetic.html#2554" class="Bound">f↑</a><a id="2556" class="Symbol">}</a> <a id="2558" href="BrouwerTree.Arithmetic.html#2558" class="Bound">ihf</a> <a id="2562" class="Symbol">→</a> <a id="2564" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="2572" class="Symbol">(λ</a> <a id="2575" href="BrouwerTree.Arithmetic.html#2575" class="Bound">b</a> <a id="2577" class="Symbol">→</a>  <a id="2580" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2586" class="Symbol">(λ</a> <a id="2589" href="BrouwerTree.Arithmetic.html#2589" class="Bound">n</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="2595" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2597" href="BrouwerTree.Arithmetic.html#2550" class="Bound">f</a> <a id="2599" href="BrouwerTree.Arithmetic.html#2589" class="Bound">n</a><a id="2600" class="Symbol">)</a> <a id="2602" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2604" class="Symbol">(</a><a id="2605" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="2607" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2609" href="BrouwerTree.Arithmetic.html#2575" class="Bound">b</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2620" href="BrouwerTree.Arithmetic.html#2550" class="Bound">f</a> <a id="2622" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2624" href="BrouwerTree.Arithmetic.html#2575" class="Bound">b</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">(λ</a> <a id="2630" href="BrouwerTree.Arithmetic.html#2630" class="Bound">x</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="2642" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="2649" class="Symbol">)</a>
                                                           <a id="2710" class="Symbol">(λ</a> <a id="2713" href="BrouwerTree.Arithmetic.html#2713" class="Bound">p</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2723" class="Symbol">(</a><a id="2724" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="2738" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="2740" class="Symbol">(</a><a id="2741" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="2750" class="Symbol">(</a><a id="2751" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="2760" class="Symbol">(</a><a id="2761" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="2769" class="Symbol">{</a><a id="2770" class="Argument">z</a> <a id="2772" class="Symbol">=</a> <a id="2774" href="BrouwerTree.Arithmetic.html#2550" class="Bound">f</a> <a id="2776" class="Number">17</a><a id="2778" class="Symbol">}</a> <a id="2780" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="2786" class="Symbol">)</a> <a id="2788" class="Symbol">(</a><a id="2789" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="2805" class="Symbol">(λ</a> <a id="2808" href="BrouwerTree.Arithmetic.html#2808" class="Bound">n</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="BrouwerTree.Arithmetic.html#1848" class="Bound">x</a> <a id="2814" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2816" href="BrouwerTree.Arithmetic.html#2550" class="Bound">f</a> <a id="2818" href="BrouwerTree.Arithmetic.html#2808" class="Bound">n</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">{</a><a id="2822" class="Argument">k</a> <a id="2824" class="Symbol">=</a> <a id="2826" class="Number">17</a><a id="2828" class="Symbol">}))</a> <a id="2832" href="BrouwerTree.Arithmetic.html#2713" class="Bound">p</a><a id="2833" class="Symbol">)))</a>
                                                           <a id="2896" class="Symbol">(λ</a> <a id="2899" class="Symbol">{</a><a id="2900" href="BrouwerTree.Arithmetic.html#2900" class="Bound">z</a><a id="2901" class="Symbol">}</a> <a id="2903" href="BrouwerTree.Arithmetic.html#2903" class="Bound">ihz</a> <a id="2907" href="BrouwerTree.Arithmetic.html#2907" class="Bound">p</a> <a id="2909" class="Symbol">→</a> <a id="2911" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="2922" href="BrouwerTree.Arithmetic.html#2550" class="Bound">f</a> <a id="2924" class="Symbol">λ</a> <a id="2926" href="BrouwerTree.Arithmetic.html#2926" class="Bound">k</a> <a id="2928" class="Symbol">→</a> <a id="2930" href="BrouwerTree.Arithmetic.html#2558" class="Bound">ihf</a> <a id="2934" href="BrouwerTree.Arithmetic.html#2926" class="Bound">k</a> <a id="2936" class="Symbol">(</a><a id="2937" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2942" href="BrouwerTree.Arithmetic.html#2900" class="Bound">z</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">(</a><a id="2946" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2954" class="Symbol">(</a><a id="2955" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="2971" class="Symbol">_)</a> <a id="2974" href="BrouwerTree.Arithmetic.html#2907" class="Bound">p</a><a id="2975" class="Symbol">))</a>
                                                           <a id="3037" class="Symbol">λ</a> <a id="3039" class="Symbol">{</a><a id="3040" href="BrouwerTree.Arithmetic.html#3040" class="Bound">g</a><a id="3041" class="Symbol">}</a> <a id="3043" class="Symbol">{</a><a id="3044" href="BrouwerTree.Arithmetic.html#3044" class="Bound">g↑</a><a id="3046" class="Symbol">}</a> <a id="3048" href="BrouwerTree.Arithmetic.html#3048" class="Bound">ihg</a> <a id="3052" href="BrouwerTree.Arithmetic.html#3052" class="Bound">p</a> <a id="3054" class="Symbol">→</a> <a id="3056" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="3081" href="BrouwerTree.Arithmetic.html#2550" class="Bound">f</a> <a id="3083" href="BrouwerTree.Arithmetic.html#3040" class="Bound">g</a> <a id="3085" class="Symbol">(λ</a> <a id="3088" href="BrouwerTree.Arithmetic.html#3088" class="Bound">k</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3099" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="3106" class="Symbol">(λ</a> <a id="3109" class="Symbol">(</a><a id="3110" href="BrouwerTree.Arithmetic.html#3110" class="Bound">n</a> <a id="3112" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3114" href="BrouwerTree.Arithmetic.html#3114" class="Bound">q</a><a id="3115" class="Symbol">)</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3121" href="BrouwerTree.Arithmetic.html#3110" class="Bound">n</a> <a id="3123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3125" href="BrouwerTree.Arithmetic.html#2558" class="Bound">ihf</a> <a id="3129" href="BrouwerTree.Arithmetic.html#3088" class="Bound">k</a> <a id="3131" class="Symbol">(</a><a id="3132" href="BrouwerTree.Arithmetic.html#3040" class="Bound">g</a> <a id="3134" href="BrouwerTree.Arithmetic.html#3110" class="Bound">n</a><a id="3135" class="Symbol">)</a> <a id="3137" href="BrouwerTree.Arithmetic.html#3114" class="Bound">q</a> <a id="3139" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="3140" class="Symbol">)</a> <a id="3142" class="Symbol">(</a><a id="3143" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="3168" class="Symbol">_</a> <a id="3170" class="Symbol">_</a> <a id="3172" href="BrouwerTree.Arithmetic.html#3052" class="Bound">p</a> <a id="3174" href="BrouwerTree.Arithmetic.html#3088" class="Bound">k</a><a id="3175" class="Symbol">)))</a>
                                 <a id="3212" href="BrouwerTree.Arithmetic.html#1850" class="Bound">y</a> <a id="3214" href="BrouwerTree.Arithmetic.html#1852" class="Bound">z</a> <a id="3216" href="BrouwerTree.Arithmetic.html#1854" class="Bound">p</a>

<a id="+-leftCancel"></a><a id="3219" href="BrouwerTree.Arithmetic.html#3219" class="Function">+-leftCancel</a> <a id="3232" class="Symbol">:</a> <a id="3234" class="Symbol">∀</a> <a id="3236" href="BrouwerTree.Arithmetic.html#3236" class="Bound">x</a> <a id="3238" class="Symbol">{</a><a id="3239" href="BrouwerTree.Arithmetic.html#3239" class="Bound">y</a> <a id="3241" href="BrouwerTree.Arithmetic.html#3241" class="Bound">z</a><a id="3242" class="Symbol">}</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="BrouwerTree.Arithmetic.html#3236" class="Bound">x</a> <a id="3248" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3250" href="BrouwerTree.Arithmetic.html#3239" class="Bound">y</a> <a id="3252" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3254" href="BrouwerTree.Arithmetic.html#3236" class="Bound">x</a> <a id="3256" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3258" href="BrouwerTree.Arithmetic.html#3241" class="Bound">z</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="BrouwerTree.Arithmetic.html#3239" class="Bound">y</a> <a id="3264" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3266" href="BrouwerTree.Arithmetic.html#3241" class="Bound">z</a>
<a id="3268" href="BrouwerTree.Arithmetic.html#3219" class="Function">+-leftCancel</a> <a id="3281" href="BrouwerTree.Arithmetic.html#3281" class="Bound">x</a> <a id="3283" class="Symbol">{</a><a id="3284" href="BrouwerTree.Arithmetic.html#3284" class="Bound">y</a><a id="3285" class="Symbol">}</a> <a id="3287" class="Symbol">{</a><a id="3288" href="BrouwerTree.Arithmetic.html#3288" class="Bound">z</a><a id="3289" class="Symbol">}</a> <a id="3291" href="BrouwerTree.Arithmetic.html#3291" class="Bound">x+y≡x+z</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="3311" class="Symbol">(</a><a id="3312" href="BrouwerTree.Arithmetic.html#1784" class="Function">+-leftCancel-≤</a> <a id="3327" href="BrouwerTree.Arithmetic.html#3281" class="Bound">x</a> <a id="3329" href="BrouwerTree.Arithmetic.html#3284" class="Bound">y</a> <a id="3331" href="BrouwerTree.Arithmetic.html#3288" class="Bound">z</a> <a id="3333" class="Symbol">(</a><a id="3334" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="3343" href="BrouwerTree.Arithmetic.html#3291" class="Bound">x+y≡x+z</a> <a id="3351" class="Symbol">))</a>
                                           <a id="3397" class="Symbol">(</a><a id="3398" href="BrouwerTree.Arithmetic.html#1784" class="Function">+-leftCancel-≤</a> <a id="3413" href="BrouwerTree.Arithmetic.html#3281" class="Bound">x</a> <a id="3415" href="BrouwerTree.Arithmetic.html#3288" class="Bound">z</a> <a id="3417" href="BrouwerTree.Arithmetic.html#3284" class="Bound">y</a> <a id="3419" class="Symbol">(</a><a id="3420" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3434" href="BrouwerTree.Arithmetic.html#3291" class="Bound">x+y≡x+z</a><a id="3441" class="Symbol">)))</a>

<a id="+-leftCancel-&lt;"></a><a id="3446" href="BrouwerTree.Arithmetic.html#3446" class="Function">+-leftCancel-&lt;</a> <a id="3461" class="Symbol">:</a> <a id="3463" class="Symbol">∀</a> <a id="3465" href="BrouwerTree.Arithmetic.html#3465" class="Bound">x</a> <a id="3467" class="Symbol">{</a><a id="3468" href="BrouwerTree.Arithmetic.html#3468" class="Bound">y</a> <a id="3470" href="BrouwerTree.Arithmetic.html#3470" class="Bound">z</a><a id="3471" class="Symbol">}</a> <a id="3473" class="Symbol">→</a> <a id="3475" href="BrouwerTree.Arithmetic.html#3465" class="Bound">x</a> <a id="3477" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3479" href="BrouwerTree.Arithmetic.html#3468" class="Bound">y</a> <a id="3481" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3483" href="BrouwerTree.Arithmetic.html#3465" class="Bound">x</a> <a id="3485" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3487" href="BrouwerTree.Arithmetic.html#3470" class="Bound">z</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="BrouwerTree.Arithmetic.html#3468" class="Bound">y</a> <a id="3493" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3495" href="BrouwerTree.Arithmetic.html#3470" class="Bound">z</a>
<a id="3497" href="BrouwerTree.Arithmetic.html#3446" class="Function">+-leftCancel-&lt;</a> <a id="3512" href="BrouwerTree.Arithmetic.html#3512" class="Bound">x</a> <a id="3514" class="Symbol">{</a><a id="3515" href="BrouwerTree.Arithmetic.html#3515" class="Bound">y</a><a id="3516" class="Symbol">}</a> <a id="3518" class="Symbol">{</a><a id="3519" href="BrouwerTree.Arithmetic.html#3519" class="Bound">z</a><a id="3520" class="Symbol">}</a> <a id="3522" href="BrouwerTree.Arithmetic.html#3522" class="Bound">p</a> <a id="3524" class="Symbol">=</a> <a id="3526" href="BrouwerTree.Arithmetic.html#1784" class="Function">+-leftCancel-≤</a> <a id="3541" href="BrouwerTree.Arithmetic.html#3512" class="Bound">x</a> <a id="3543" class="Symbol">(</a><a id="3544" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3549" href="BrouwerTree.Arithmetic.html#3515" class="Bound">y</a><a id="3550" class="Symbol">)</a> <a id="3552" href="BrouwerTree.Arithmetic.html#3519" class="Bound">z</a> <a id="3554" href="BrouwerTree.Arithmetic.html#3522" class="Bound">p</a>



<a id="3559" class="Comment">{- # Multiplication -}</a>

<a id="3583" class="Keyword">mutual</a>

  <a id="_·_"></a><a id="3593" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·_</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3603" class="Symbol">→</a> <a id="3605" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3609" class="Symbol">→</a> <a id="3611" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="3617" href="BrouwerTree.Arithmetic.html#3617" class="Bound">x</a> <a id="3619" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3621" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="3635" href="BrouwerTree.Arithmetic.html#3635" class="Bound">x</a> <a id="3637" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3639" class="Symbol">(</a><a id="3640" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3645" href="BrouwerTree.Arithmetic.html#3645" class="Bound">y</a><a id="3646" class="Symbol">)</a> <a id="3648" class="Symbol">=</a> <a id="3650" href="BrouwerTree.Arithmetic.html#3635" class="Bound">x</a> <a id="3652" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3654" href="BrouwerTree.Arithmetic.html#3645" class="Bound">y</a> <a id="3656" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3658" href="BrouwerTree.Arithmetic.html#3635" class="Bound">x</a>
  <a id="3662" href="BrouwerTree.Arithmetic.html#3662" class="Bound">x</a> <a id="3664" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3666" class="Symbol">(</a><a id="3667" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3673" href="BrouwerTree.Arithmetic.html#3673" class="Bound">f</a> <a id="3675" class="Symbol">{</a><a id="3676" href="BrouwerTree.Arithmetic.html#3676" class="Bound">f↑</a><a id="3678" class="Symbol">})</a> <a id="3681" class="Keyword">with</a> <a id="3686" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="3694" href="BrouwerTree.Arithmetic.html#3662" class="Bound">x</a>
  <a id="3698" class="Symbol">...</a> <a id="3702" class="Symbol">|</a> <a id="3704" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3708" href="BrouwerTree.Arithmetic.html#3708" class="Bound">x≡zero</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="3724" class="Symbol">...</a> <a id="3728" class="Symbol">|</a> <a id="3730" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3733" href="BrouwerTree.Arithmetic.html#3733" class="Bound">x≢zero</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3748" class="Symbol">(λ</a> <a id="3751" href="BrouwerTree.Arithmetic.html#3751" class="Bound">n</a> <a id="3753" class="Symbol">→</a> <a id="3755" class="Bound">x</a> <a id="3757" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3759" class="Symbol">(</a><a id="3760" class="Bound">f</a> <a id="3762" href="BrouwerTree.Arithmetic.html#3751" class="Bound">n</a><a id="3763" class="Symbol">))</a> <a id="3766" class="Symbol">{</a><a id="3767" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="3781" href="BrouwerTree.Arithmetic.html#3733" class="Bound">x≢zero</a> <a id="3788" class="Bound">f↑</a><a id="3790" class="Symbol">}</a>
  <a id="3794" href="BrouwerTree.Arithmetic.html#3794" class="Bound">x</a> <a id="3796" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3798" class="Symbol">(</a><a id="3799" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="3805" href="BrouwerTree.Arithmetic.html#3805" class="Bound">f</a> <a id="3807" class="Symbol">{</a><a id="3808" href="BrouwerTree.Arithmetic.html#3808" class="Bound">f↑</a><a id="3810" class="Symbol">}</a> <a id="3812" href="BrouwerTree.Arithmetic.html#3812" class="Bound">g</a> <a id="3814" class="Symbol">{</a><a id="3815" href="BrouwerTree.Arithmetic.html#3815" class="Bound">g↑</a><a id="3817" class="Symbol">}</a> <a id="3819" class="Symbol">(</a><a id="3820" href="BrouwerTree.Arithmetic.html#3820" class="Bound">f≲g</a> <a id="3824" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3826" href="BrouwerTree.Arithmetic.html#3826" class="Bound">g≲f</a><a id="3829" class="Symbol">)</a> <a id="3831" href="BrouwerTree.Arithmetic.html#3831" class="Bound">i</a><a id="3832" class="Symbol">)</a> <a id="3834" class="Keyword">with</a> <a id="3839" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="3847" href="BrouwerTree.Arithmetic.html#3794" class="Bound">x</a>
  <a id="3851" class="Symbol">...</a> <a id="3855" class="Symbol">|</a> <a id="3857" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3861" href="BrouwerTree.Arithmetic.html#3861" class="Bound">x≡zero</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3875" class="Symbol">{</a><a id="3876" class="Argument">x</a> <a id="3878" class="Symbol">=</a> <a id="3880" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="3884" class="Symbol">}</a> <a id="3886" class="Bound">i</a>
  <a id="3890" class="Symbol">...</a> <a id="3894" class="Symbol">|</a> <a id="3896" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3899" href="BrouwerTree.Arithmetic.html#3899" class="Bound">x≢zero</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="3914" class="Symbol">(λ</a> <a id="3917" href="BrouwerTree.Arithmetic.html#3917" class="Bound">n</a> <a id="3919" class="Symbol">→</a> <a id="3921" class="Bound">x</a> <a id="3923" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3925" class="Bound">f</a> <a id="3927" href="BrouwerTree.Arithmetic.html#3917" class="Bound">n</a><a id="3928" class="Symbol">)</a> <a id="3930" class="Symbol">{</a><a id="3931" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="3945" href="BrouwerTree.Arithmetic.html#3899" class="Bound">x≢zero</a> <a id="3952" class="Bound">f↑</a><a id="3954" class="Symbol">}</a>
                          <a id="3982" class="Symbol">(λ</a> <a id="3985" href="BrouwerTree.Arithmetic.html#3985" class="Bound">n</a> <a id="3987" class="Symbol">→</a> <a id="3989" class="Bound">x</a> <a id="3991" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3993" class="Bound">g</a> <a id="3995" href="BrouwerTree.Arithmetic.html#3985" class="Bound">n</a><a id="3996" class="Symbol">)</a> <a id="3998" class="Symbol">{</a><a id="3999" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="4013" href="BrouwerTree.Arithmetic.html#3899" class="Bound">x≢zero</a> <a id="4020" class="Bound">g↑</a><a id="4022" class="Symbol">}</a>
                          <a id="4050" class="Symbol">(</a><a id="4051" href="BrouwerTree.Arithmetic.html#5876" class="Function">x·-preserves-≲</a> <a id="4066" class="Bound">f≲g</a> <a id="4070" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4072" href="BrouwerTree.Arithmetic.html#5876" class="Function">x·-preserves-≲</a> <a id="4087" class="Bound">g≲f</a><a id="4090" class="Symbol">)</a> <a id="4092" class="Bound">i</a>
  <a id="4096" href="BrouwerTree.Arithmetic.html#4096" class="Bound">x</a> <a id="4098" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4100" class="Symbol">(</a><a id="4101" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4107" href="BrouwerTree.Arithmetic.html#4107" class="Bound">y</a> <a id="4109" href="BrouwerTree.Arithmetic.html#4109" class="Bound">z</a> <a id="4111" href="BrouwerTree.Arithmetic.html#4111" class="Bound">p</a> <a id="4113" href="BrouwerTree.Arithmetic.html#4113" class="Bound">q</a> <a id="4115" href="BrouwerTree.Arithmetic.html#4115" class="Bound">i</a> <a id="4117" href="BrouwerTree.Arithmetic.html#4117" class="Bound">j</a><a id="4118" class="Symbol">)</a> <a id="4120" class="Symbol">=</a>  <a id="4123" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4129" class="Symbol">(</a><a id="4130" href="BrouwerTree.Arithmetic.html#4096" class="Bound">x</a> <a id="4132" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4134" href="BrouwerTree.Arithmetic.html#4107" class="Bound">y</a><a id="4135" class="Symbol">)</a> <a id="4137" class="Symbol">(</a><a id="4138" href="BrouwerTree.Arithmetic.html#4096" class="Bound">x</a> <a id="4140" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4142" href="BrouwerTree.Arithmetic.html#4109" class="Bound">z</a><a id="4143" class="Symbol">)</a> <a id="4145" class="Symbol">(λ</a> <a id="4148" href="BrouwerTree.Arithmetic.html#4148" class="Bound">j</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="BrouwerTree.Arithmetic.html#4096" class="Bound">x</a> <a id="4154" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4156" class="Symbol">(</a><a id="4157" href="BrouwerTree.Arithmetic.html#4111" class="Bound">p</a> <a id="4159" href="BrouwerTree.Arithmetic.html#4148" class="Bound">j</a><a id="4160" class="Symbol">))</a> <a id="4163" class="Symbol">(λ</a> <a id="4166" href="BrouwerTree.Arithmetic.html#4166" class="Bound">j</a> <a id="4168" class="Symbol">→</a> <a id="4170" href="BrouwerTree.Arithmetic.html#4096" class="Bound">x</a> <a id="4172" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4174" class="Symbol">(</a><a id="4175" href="BrouwerTree.Arithmetic.html#4113" class="Bound">q</a> <a id="4177" href="BrouwerTree.Arithmetic.html#4166" class="Bound">j</a><a id="4178" class="Symbol">))</a> <a id="4181" href="BrouwerTree.Arithmetic.html#4115" class="Bound">i</a> <a id="4183" href="BrouwerTree.Arithmetic.html#4117" class="Bound">j</a>

  <a id="x·-mono"></a><a id="4188" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4196" class="Symbol">:</a> <a id="4198" class="Symbol">∀</a> <a id="4200" class="Symbol">{</a><a id="4201" href="BrouwerTree.Arithmetic.html#4201" class="Bound">x</a> <a id="4203" href="BrouwerTree.Arithmetic.html#4203" class="Bound">y</a> <a id="4205" href="BrouwerTree.Arithmetic.html#4205" class="Bound">z</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4212" class="Symbol">}</a> <a id="4214" class="Symbol">→</a> <a id="4216" href="BrouwerTree.Arithmetic.html#4203" class="Bound">y</a> <a id="4218" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4220" href="BrouwerTree.Arithmetic.html#4205" class="Bound">z</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="BrouwerTree.Arithmetic.html#4201" class="Bound">x</a> <a id="4226" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4228" href="BrouwerTree.Arithmetic.html#4203" class="Bound">y</a> <a id="4230" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4232" href="BrouwerTree.Arithmetic.html#4201" class="Bound">x</a> <a id="4234" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4236" href="BrouwerTree.Arithmetic.html#4205" class="Bound">z</a>
  <a id="4240" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4248" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="4255" class="Symbol">=</a> <a id="4257" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="4266" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4274" class="Symbol">(</a><a id="4275" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="4283" href="BrouwerTree.Arithmetic.html#4283" class="Bound">y≤w</a> <a id="4287" href="BrouwerTree.Arithmetic.html#4287" class="Bound">w≤z</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">=</a> <a id="4294" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="4302" class="Symbol">(</a><a id="4303" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4311" href="BrouwerTree.Arithmetic.html#4283" class="Bound">y≤w</a><a id="4314" class="Symbol">)</a> <a id="4316" class="Symbol">(</a><a id="4317" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4325" href="BrouwerTree.Arithmetic.html#4287" class="Bound">w≤z</a><a id="4328" class="Symbol">)</a>
  <a id="4332" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4340" class="Symbol">{</a><a id="4341" href="BrouwerTree.Arithmetic.html#4341" class="Bound">x</a><a id="4342" class="Symbol">}</a> <a id="4344" class="Symbol">(</a><a id="4345" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="4357" class="Symbol">{</a><a id="4358" href="BrouwerTree.Arithmetic.html#4358" class="Bound">y</a><a id="4359" class="Symbol">}</a> <a id="4361" class="Symbol">{</a><a id="4362" href="BrouwerTree.Arithmetic.html#4362" class="Bound">z</a><a id="4363" class="Symbol">}</a> <a id="4365" href="BrouwerTree.Arithmetic.html#4365" class="Bound">y≤z</a><a id="4368" class="Symbol">)</a> <a id="4370" class="Symbol">=</a> <a id="4372" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="4380" href="BrouwerTree.Arithmetic.html#4341" class="Bound">x</a> <a id="4382" class="Symbol">(</a><a id="4383" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4391" class="Symbol">{</a><a id="4392" href="BrouwerTree.Arithmetic.html#4341" class="Bound">x</a><a id="4393" class="Symbol">}</a> <a id="4395" href="BrouwerTree.Arithmetic.html#4365" class="Bound">y≤z</a><a id="4398" class="Symbol">)</a>
  <a id="4402" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4410" class="Symbol">{</a><a id="4411" href="BrouwerTree.Arithmetic.html#4411" class="Bound">x</a><a id="4412" class="Symbol">}</a> <a id="4414" class="Symbol">{</a><a id="4415" href="BrouwerTree.Arithmetic.html#4415" class="Bound">y</a><a id="4416" class="Symbol">}</a> <a id="4418" class="Symbol">(</a><a id="4419" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="4428" href="BrouwerTree.Arithmetic.html#4428" class="Bound">f</a> <a id="4430" class="Symbol">{</a><a id="4431" class="Argument">k</a> <a id="4433" class="Symbol">=</a> <a id="4435" href="BrouwerTree.Arithmetic.html#4435" class="Bound">k</a><a id="4436" class="Symbol">}</a> <a id="4438" href="BrouwerTree.Arithmetic.html#4438" class="Bound">y≤z</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Keyword">with</a> <a id="4448" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="4456" href="BrouwerTree.Arithmetic.html#4411" class="Bound">x</a>
  <a id="4460" class="Symbol">...</a> <a id="4464" class="Symbol">|</a> <a id="4466" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4470" href="BrouwerTree.Arithmetic.html#4470" class="Bound">x≡zero</a> <a id="4477" class="Symbol">=</a> <a id="4479" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4485" class="Symbol">(λ</a> <a id="4488" href="BrouwerTree.Arithmetic.html#4488" class="Bound">z</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="BrouwerTree.Arithmetic.html#4488" class="Bound">z</a> <a id="4494" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4496" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4500" class="Symbol">)</a> <a id="4502" class="Symbol">(</a><a id="4503" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4507" class="Symbol">(</a><a id="4508" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4520" class="Bound">y</a><a id="4521" class="Symbol">)</a> <a id="4523" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4525" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4530" class="Symbol">(</a><a id="4531" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="4534" class="Bound">y</a><a id="4535" class="Symbol">)</a> <a id="4537" class="Symbol">(</a><a id="4538" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4542" href="BrouwerTree.Arithmetic.html#4470" class="Bound">x≡zero</a><a id="4548" class="Symbol">))</a> <a id="4551" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="4560" class="Symbol">...</a> <a id="4564" class="Symbol">|</a> <a id="4566" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4569" href="BrouwerTree.Arithmetic.html#4569" class="Bound">x≢zero</a> <a id="4576" class="Symbol">=</a> <a id="4578" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="4587" class="Symbol">(λ</a> <a id="4590" href="BrouwerTree.Arithmetic.html#4590" class="Bound">n</a> <a id="4592" class="Symbol">→</a> <a id="4594" class="Bound">x</a> <a id="4596" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4598" class="Bound">f</a> <a id="4600" href="BrouwerTree.Arithmetic.html#4590" class="Bound">n</a><a id="4601" class="Symbol">)</a> <a id="4603" class="Symbol">{</a><a id="4604" class="Argument">k</a> <a id="4606" class="Symbol">=</a> <a id="4608" class="Bound">k</a><a id="4609" class="Symbol">}</a> <a id="4611" class="Symbol">(</a><a id="4612" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4620" class="Bound">y≤z</a><a id="4623" class="Symbol">)</a>
  <a id="4627" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4635" class="Symbol">{</a><a id="4636" href="BrouwerTree.Arithmetic.html#4636" class="Bound">x</a><a id="4637" class="Symbol">}</a> <a id="4639" class="Symbol">(</a><a id="4640" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="4651" href="BrouwerTree.Arithmetic.html#4651" class="Bound">f</a> <a id="4653" href="BrouwerTree.Arithmetic.html#4653" class="Bound">f≤z</a><a id="4656" class="Symbol">)</a> <a id="4658" class="Keyword">with</a> <a id="4663" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="4671" href="BrouwerTree.Arithmetic.html#4636" class="Bound">x</a>
  <a id="4675" class="Symbol">...</a> <a id="4679" class="Symbol">|</a> <a id="4681" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4685" href="BrouwerTree.Arithmetic.html#4685" class="Bound">x≡zero</a> <a id="4692" class="Symbol">=</a> <a id="4694" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="4703" class="Symbol">...</a> <a id="4707" class="Symbol">|</a> <a id="4709" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4712" href="BrouwerTree.Arithmetic.html#4712" class="Bound">x≢zero</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="4732" class="Symbol">(λ</a> <a id="4735" href="BrouwerTree.Arithmetic.html#4735" class="Bound">n</a> <a id="4737" class="Symbol">→</a> <a id="4739" class="Bound">x</a> <a id="4741" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4743" class="Bound">f</a> <a id="4745" href="BrouwerTree.Arithmetic.html#4735" class="Bound">n</a><a id="4746" class="Symbol">)</a> <a id="4748" class="Symbol">λ</a> <a id="4750" href="BrouwerTree.Arithmetic.html#4750" class="Bound">k</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4762" class="Symbol">(</a><a id="4763" class="Bound">f≤z</a> <a id="4767" href="BrouwerTree.Arithmetic.html#4750" class="Bound">k</a><a id="4768" class="Symbol">)</a>
  <a id="4772" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4780" class="Symbol">(</a><a id="4781" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="4789" href="BrouwerTree.Arithmetic.html#4789" class="Bound">p</a> <a id="4791" href="BrouwerTree.Arithmetic.html#4791" class="Bound">q</a> <a id="4793" href="BrouwerTree.Arithmetic.html#4793" class="Bound">i</a><a id="4794" class="Symbol">)</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="4806" class="Symbol">(</a><a id="4807" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4815" href="BrouwerTree.Arithmetic.html#4789" class="Bound">p</a><a id="4816" class="Symbol">)</a> <a id="4818" class="Symbol">(</a><a id="4819" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4827" href="BrouwerTree.Arithmetic.html#4791" class="Bound">q</a><a id="4828" class="Symbol">)</a> <a id="4830" href="BrouwerTree.Arithmetic.html#4793" class="Bound">i</a>

  <a id="zero·y≡zero"></a><a id="4835" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4847" class="Symbol">:</a> <a id="4849" class="Symbol">∀</a> <a id="4851" href="BrouwerTree.Arithmetic.html#4851" class="Bound">y</a> <a id="4853" class="Symbol">→</a> <a id="4855" class="InductiveConstructor">zero</a> <a id="4860" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4862" href="BrouwerTree.Arithmetic.html#4851" class="Bound">y</a> <a id="4864" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4866" class="InductiveConstructor">zero</a>
  <a id="4873" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4885" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4890" class="Symbol">=</a> <a id="4892" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4899" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4911" class="Symbol">(</a><a id="4912" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4917" href="BrouwerTree.Arithmetic.html#4917" class="Bound">y</a><a id="4918" class="Symbol">)</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4934" href="BrouwerTree.Arithmetic.html#4917" class="Bound">y</a>
  <a id="4938" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4950" class="Symbol">(</a><a id="4951" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4957" href="BrouwerTree.Arithmetic.html#4957" class="Bound">f</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Symbol">=</a> <a id="4962" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4969" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="4981" class="Symbol">(</a><a id="4982" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4988" href="BrouwerTree.Arithmetic.html#4988" class="Bound">f</a> <a id="4990" href="BrouwerTree.Arithmetic.html#4990" class="Bound">g</a> <a id="4992" href="BrouwerTree.Arithmetic.html#4992" class="Bound">x</a> <a id="4994" href="BrouwerTree.Arithmetic.html#4994" class="Bound">i</a><a id="4995" class="Symbol">)</a> <a id="4997" class="Symbol">=</a> <a id="4999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5006" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="5018" class="Symbol">(</a><a id="5019" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5025" href="BrouwerTree.Arithmetic.html#5025" class="Bound">x</a> <a id="5027" href="BrouwerTree.Arithmetic.html#5027" class="Bound">y</a> <a id="5029" href="BrouwerTree.Arithmetic.html#5029" class="Bound">p</a> <a id="5031" href="BrouwerTree.Arithmetic.html#5031" class="Bound">q</a> <a id="5033" href="BrouwerTree.Arithmetic.html#5033" class="Bound">i</a> <a id="5035" href="BrouwerTree.Arithmetic.html#5035" class="Bound">j</a><a id="5036" class="Symbol">)</a> <a id="5038" class="Symbol">=</a>
    <a id="5044" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="5059" class="Symbol">{</a><a id="5060" class="Argument">B</a> <a id="5062" class="Symbol">=</a> <a id="5064" class="Symbol">λ</a> <a id="5066" href="BrouwerTree.Arithmetic.html#5066" class="Bound">i</a> <a id="5068" href="BrouwerTree.Arithmetic.html#5068" class="Bound">j</a> <a id="5070" class="Symbol">→</a> <a id="5072" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5078" class="Symbol">(</a><a id="5079" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5084" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5086" href="BrouwerTree.Arithmetic.html#5025" class="Bound">x</a><a id="5087" class="Symbol">)</a> <a id="5089" class="Symbol">(</a><a id="5090" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5095" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5097" href="BrouwerTree.Arithmetic.html#5027" class="Bound">y</a><a id="5098" class="Symbol">)</a>
                                      <a id="5138" class="Symbol">(λ</a> <a id="5141" href="BrouwerTree.Arithmetic.html#5141" class="Bound">j₁</a> <a id="5144" class="Symbol">→</a> <a id="5146" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5151" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5153" href="BrouwerTree.Arithmetic.html#5029" class="Bound">p</a> <a id="5155" href="BrouwerTree.Arithmetic.html#5141" class="Bound">j₁</a><a id="5157" class="Symbol">)</a> <a id="5159" class="Symbol">(λ</a> <a id="5162" href="BrouwerTree.Arithmetic.html#5162" class="Bound">j₁</a> <a id="5165" class="Symbol">→</a> <a id="5167" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5172" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5174" href="BrouwerTree.Arithmetic.html#5031" class="Bound">q</a> <a id="5176" href="BrouwerTree.Arithmetic.html#5162" class="Bound">j₁</a><a id="5178" class="Symbol">)</a> <a id="5180" href="BrouwerTree.Arithmetic.html#5066" class="Bound">i</a> <a id="5182" href="BrouwerTree.Arithmetic.html#5068" class="Bound">j</a>
                              <a id="5214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5216" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="5220" class="Symbol">}</a>
                   <a id="5241" class="Symbol">(λ</a> <a id="5244" href="BrouwerTree.Arithmetic.html#5244" class="Bound">i</a> <a id="5246" href="BrouwerTree.Arithmetic.html#5246" class="Bound">j</a> <a id="5248" class="Symbol">→</a> <a id="5250" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="5261" class="Symbol">_</a> <a id="5263" class="Symbol">_)</a>
                   <a id="5285" class="Symbol">(λ</a> <a id="5288" href="BrouwerTree.Arithmetic.html#5288" class="Bound">j</a> <a id="5290" class="Symbol">→</a> <a id="5292" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="5304" href="BrouwerTree.Arithmetic.html#5025" class="Bound">x</a><a id="5305" class="Symbol">)</a>
                   <a id="5326" class="Symbol">(λ</a> <a id="5329" href="BrouwerTree.Arithmetic.html#5329" class="Bound">j</a> <a id="5331" class="Symbol">→</a> <a id="5333" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="5345" href="BrouwerTree.Arithmetic.html#5027" class="Bound">y</a><a id="5346" class="Symbol">)</a>
                   <a id="5367" class="Symbol">(λ</a> <a id="5370" href="BrouwerTree.Arithmetic.html#5370" class="Bound">j</a> <a id="5372" class="Symbol">→</a> <a id="5374" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="5386" class="Symbol">(</a><a id="5387" href="BrouwerTree.Arithmetic.html#5029" class="Bound">p</a> <a id="5389" href="BrouwerTree.Arithmetic.html#5370" class="Bound">j</a><a id="5390" class="Symbol">))</a>
                   <a id="5412" class="Symbol">(λ</a> <a id="5415" href="BrouwerTree.Arithmetic.html#5415" class="Bound">j</a> <a id="5417" class="Symbol">→</a> <a id="5419" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="5431" class="Symbol">(</a><a id="5432" href="BrouwerTree.Arithmetic.html#5031" class="Bound">q</a> <a id="5434" href="BrouwerTree.Arithmetic.html#5415" class="Bound">j</a><a id="5435" class="Symbol">))</a> <a id="5438" href="BrouwerTree.Arithmetic.html#5033" class="Bound">i</a> <a id="5440" href="BrouwerTree.Arithmetic.html#5035" class="Bound">j</a>

  <a id="x·-mono-&lt;"></a><a id="5445" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="5455" class="Symbol">:</a> <a id="5457" class="Symbol">{</a><a id="5458" href="BrouwerTree.Arithmetic.html#5458" class="Bound">x</a> <a id="5460" href="BrouwerTree.Arithmetic.html#5460" class="Bound">y</a> <a id="5462" href="BrouwerTree.Arithmetic.html#5462" class="Bound">z</a> <a id="5464" class="Symbol">:</a> <a id="5466" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5469" class="Symbol">}</a> <a id="5471" class="Symbol">→</a> <a id="5473" class="Symbol">(</a><a id="5474" href="BrouwerTree.Arithmetic.html#5458" class="Bound">x</a> <a id="5476" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5478" class="InductiveConstructor">zero</a> <a id="5483" class="Symbol">→</a> <a id="5485" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5486" class="Symbol">)</a> <a id="5488" class="Symbol">→</a> <a id="5490" href="BrouwerTree.Arithmetic.html#5460" class="Bound">y</a> <a id="5492" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5494" href="BrouwerTree.Arithmetic.html#5462" class="Bound">z</a> <a id="5496" class="Symbol">→</a> <a id="5498" href="BrouwerTree.Arithmetic.html#5458" class="Bound">x</a> <a id="5500" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5502" href="BrouwerTree.Arithmetic.html#5460" class="Bound">y</a> <a id="5504" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5506" href="BrouwerTree.Arithmetic.html#5458" class="Bound">x</a> <a id="5508" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5510" href="BrouwerTree.Arithmetic.html#5462" class="Bound">z</a>
  <a id="5514" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="5524" class="Symbol">{</a><a id="5525" href="BrouwerTree.Arithmetic.html#5525" class="Bound">x</a><a id="5526" class="Symbol">}</a> <a id="5528" href="BrouwerTree.Arithmetic.html#5528" class="Bound">x≢zero</a> <a id="5535" href="BrouwerTree.Arithmetic.html#5535" class="Bound">y&lt;z</a> <a id="5539" class="Symbol">=</a> <a id="5541" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="5550" class="Symbol">(</a><a id="5551" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="5561" class="Symbol">(</a><a id="5562" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="5576" class="Symbol">_</a> <a id="5578" class="Symbol">λ</a> <a id="5580" href="BrouwerTree.Arithmetic.html#5580" class="Bound">zero≡x</a> <a id="5587" class="Symbol">→</a> <a id="5589" href="BrouwerTree.Arithmetic.html#5528" class="Bound">x≢zero</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5601" href="BrouwerTree.Arithmetic.html#5580" class="Bound">zero≡x</a><a id="5607" class="Symbol">)))</a>
                                      <a id="5649" class="Symbol">(</a><a id="5650" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="5658" class="Symbol">{</a><a id="5659" href="BrouwerTree.Arithmetic.html#5525" class="Bound">x</a><a id="5660" class="Symbol">}</a> <a id="5662" href="BrouwerTree.Arithmetic.html#5535" class="Bound">y&lt;z</a><a id="5665" class="Symbol">)</a>

  <a id="x·-increasing"></a><a id="5670" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="5684" class="Symbol">:</a> <a id="5686" class="Symbol">∀</a> <a id="5688" class="Symbol">{</a><a id="5689" href="BrouwerTree.Arithmetic.html#5689" class="Bound">x</a> <a id="5691" href="BrouwerTree.Arithmetic.html#5691" class="Bound">f</a><a id="5692" class="Symbol">}</a> <a id="5694" class="Symbol">→</a> <a id="5696" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5698" class="Symbol">(</a><a id="5699" href="BrouwerTree.Arithmetic.html#5689" class="Bound">x</a> <a id="5701" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5703" class="InductiveConstructor">zero</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">→</a> <a id="5711" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5722" href="BrouwerTree.Arithmetic.html#5691" class="Bound">f</a> <a id="5724" class="Symbol">→</a> <a id="5726" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5737" class="Symbol">(λ</a> <a id="5740" href="BrouwerTree.Arithmetic.html#5740" class="Bound">n</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="BrouwerTree.Arithmetic.html#5689" class="Bound">x</a> <a id="5746" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5748" href="BrouwerTree.Arithmetic.html#5691" class="Bound">f</a> <a id="5750" href="BrouwerTree.Arithmetic.html#5740" class="Bound">n</a><a id="5751" class="Symbol">)</a>
  <a id="5755" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="5769" class="Symbol">{</a><a id="5770" href="BrouwerTree.Arithmetic.html#5770" class="Bound">x</a><a id="5771" class="Symbol">}</a> <a id="5773" class="Symbol">{</a><a id="5774" href="BrouwerTree.Arithmetic.html#5774" class="Bound">f</a><a id="5775" class="Symbol">}</a> <a id="5777" href="BrouwerTree.Arithmetic.html#5777" class="Bound">x≢zero</a> <a id="5784" href="BrouwerTree.Arithmetic.html#5784" class="Bound">f↑</a> <a id="5787" href="BrouwerTree.Arithmetic.html#5787" class="Bound">k</a> <a id="5789" class="Symbol">=</a> <a id="5791" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="5801" href="BrouwerTree.Arithmetic.html#5777" class="Bound">x≢zero</a> <a id="5808" class="Symbol">(</a><a id="5809" href="BrouwerTree.Arithmetic.html#5784" class="Bound">f↑</a> <a id="5812" href="BrouwerTree.Arithmetic.html#5787" class="Bound">k</a><a id="5813" class="Symbol">)</a>

  <a id="5818" class="Comment">-- See the discussion in Line 58.</a>
  <a id="5854" class="Symbol">{-#</a> <a id="5858" class="Keyword">TERMINATING</a> <a id="5870" class="Symbol">#-}</a>
  <a id="x·-preserves-≲"></a><a id="5876" href="BrouwerTree.Arithmetic.html#5876" class="Function">x·-preserves-≲</a> <a id="5891" class="Symbol">:</a> <a id="5893" class="Symbol">∀</a> <a id="5895" class="Symbol">{</a><a id="5896" href="BrouwerTree.Arithmetic.html#5896" class="Bound">x</a> <a id="5898" href="BrouwerTree.Arithmetic.html#5898" class="Bound">f</a> <a id="5900" href="BrouwerTree.Arithmetic.html#5900" class="Bound">g</a><a id="5901" class="Symbol">}</a> <a id="5903" class="Symbol">→</a> <a id="5905" href="BrouwerTree.Arithmetic.html#5898" class="Bound">f</a> <a id="5907" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="5909" href="BrouwerTree.Arithmetic.html#5900" class="Bound">g</a> <a id="5911" class="Symbol">→</a> <a id="5913" class="Symbol">(λ</a> <a id="5916" href="BrouwerTree.Arithmetic.html#5916" class="Bound">n</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="BrouwerTree.Arithmetic.html#5896" class="Bound">x</a> <a id="5922" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5924" href="BrouwerTree.Arithmetic.html#5898" class="Bound">f</a> <a id="5926" href="BrouwerTree.Arithmetic.html#5916" class="Bound">n</a><a id="5927" class="Symbol">)</a> <a id="5929" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="5931" class="Symbol">(λ</a> <a id="5934" href="BrouwerTree.Arithmetic.html#5934" class="Bound">n</a> <a id="5936" class="Symbol">→</a> <a id="5938" href="BrouwerTree.Arithmetic.html#5896" class="Bound">x</a> <a id="5940" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5942" href="BrouwerTree.Arithmetic.html#5900" class="Bound">g</a> <a id="5944" href="BrouwerTree.Arithmetic.html#5934" class="Bound">n</a><a id="5945" class="Symbol">)</a>
  <a id="5949" href="BrouwerTree.Arithmetic.html#5876" class="Function">x·-preserves-≲</a> <a id="5964" href="BrouwerTree.Arithmetic.html#5964" class="Bound">f≲g</a> <a id="5968" href="BrouwerTree.Arithmetic.html#5968" class="Bound">k</a> <a id="5970" class="Symbol">=</a> <a id="5972" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="5979" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="5995" class="Symbol">(λ</a> <a id="5998" class="Symbol">{</a> <a id="6000" class="Symbol">(</a><a id="6001" href="BrouwerTree.Arithmetic.html#6001" class="Bound">l</a> <a id="6003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6005" href="BrouwerTree.Arithmetic.html#6005" class="Bound">fk≤gl</a><a id="6010" class="Symbol">)</a> <a id="6012" class="Symbol">→</a> <a id="6014" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6016" href="BrouwerTree.Arithmetic.html#6001" class="Bound">l</a> <a id="6018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6020" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="6028" href="BrouwerTree.Arithmetic.html#6005" class="Bound">fk≤gl</a> <a id="6034" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6036" class="Symbol">})</a> <a id="6039" class="Symbol">(</a><a id="6040" href="BrouwerTree.Arithmetic.html#5964" class="Bound">f≲g</a> <a id="6044" href="BrouwerTree.Arithmetic.html#5968" class="Bound">k</a><a id="6045" class="Symbol">)</a>

<a id="·x-mono"></a><a id="6048" href="BrouwerTree.Arithmetic.html#6048" class="Function">·x-mono</a> <a id="6056" class="Symbol">:</a> <a id="6058" class="Symbol">∀</a> <a id="6060" class="Symbol">{</a><a id="6061" href="BrouwerTree.Arithmetic.html#6061" class="Bound">x</a> <a id="6063" href="BrouwerTree.Arithmetic.html#6063" class="Bound">y</a><a id="6064" class="Symbol">}</a> <a id="6066" class="Symbol">→</a> <a id="6068" class="Symbol">(</a><a id="6069" href="BrouwerTree.Arithmetic.html#6069" class="Bound">z</a> <a id="6071" class="Symbol">:</a> <a id="6073" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6076" class="Symbol">)</a> <a id="6078" class="Symbol">→</a> <a id="6080" href="BrouwerTree.Arithmetic.html#6061" class="Bound">x</a> <a id="6082" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6084" href="BrouwerTree.Arithmetic.html#6063" class="Bound">y</a> <a id="6086" class="Symbol">→</a> <a id="6088" href="BrouwerTree.Arithmetic.html#6061" class="Bound">x</a> <a id="6090" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6092" href="BrouwerTree.Arithmetic.html#6069" class="Bound">z</a> <a id="6094" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6096" href="BrouwerTree.Arithmetic.html#6063" class="Bound">y</a> <a id="6098" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6100" href="BrouwerTree.Arithmetic.html#6069" class="Bound">z</a>
<a id="6102" href="BrouwerTree.Arithmetic.html#6048" class="Function">·x-mono</a> <a id="6110" class="Symbol">{</a><a id="6111" href="BrouwerTree.Arithmetic.html#6111" class="Bound">x</a><a id="6112" class="Symbol">}</a> <a id="6114" class="Symbol">{</a><a id="6115" href="BrouwerTree.Arithmetic.html#6115" class="Bound">y</a><a id="6116" class="Symbol">}</a> <a id="6118" href="BrouwerTree.Arithmetic.html#6118" class="Bound">z</a> <a id="6120" href="BrouwerTree.Arithmetic.html#6120" class="Bound">x≤y</a> <a id="6124" class="Symbol">=</a> <a id="6126" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="6134" class="Symbol">(λ</a> <a id="6137" href="BrouwerTree.Arithmetic.html#6137" class="Bound">z</a> <a id="6139" class="Symbol">→</a> <a id="6141" href="BrouwerTree.Arithmetic.html#6111" class="Bound">x</a> <a id="6143" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6145" href="BrouwerTree.Arithmetic.html#6137" class="Bound">z</a> <a id="6147" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6149" href="BrouwerTree.Arithmetic.html#6115" class="Bound">y</a> <a id="6151" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6153" href="BrouwerTree.Arithmetic.html#6137" class="Bound">z</a><a id="6154" class="Symbol">)</a>
                                <a id="6188" class="Symbol">(λ</a> <a id="6191" href="BrouwerTree.Arithmetic.html#6191" class="Bound">z</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="6202" class="Symbol">)</a>
                                <a id="6236" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
                                <a id="6275" class="Symbol">(λ</a> <a id="6278" class="Symbol">{</a><a id="6279" href="BrouwerTree.Arithmetic.html#6279" class="Bound">z</a><a id="6280" class="Symbol">}</a> <a id="6282" href="BrouwerTree.Arithmetic.html#6282" class="Bound">ih</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="6294" href="BrouwerTree.Arithmetic.html#6282" class="Bound">ih</a> <a id="6297" href="BrouwerTree.Arithmetic.html#6120" class="Bound">x≤y</a><a id="6300" class="Symbol">)</a>
                                <a id="6334" class="Symbol">(</a><a id="6335" href="BrouwerTree.Arithmetic.html#6394" class="Function">limit-case</a> <a id="6346" href="BrouwerTree.Arithmetic.html#6120" class="Bound">x≤y</a><a id="6349" class="Symbol">)</a>
                                <a id="6383" href="BrouwerTree.Arithmetic.html#6118" class="Bound">z</a>
 <a id="6386" class="Keyword">where</a>
  <a id="6394" href="BrouwerTree.Arithmetic.html#6394" class="Function">limit-case</a> <a id="6405" class="Symbol">:</a> <a id="6407" class="Symbol">∀</a> <a id="6409" class="Symbol">{</a><a id="6410" href="BrouwerTree.Arithmetic.html#6410" class="Bound">x</a><a id="6411" class="Symbol">}</a> <a id="6413" class="Symbol">{</a><a id="6414" href="BrouwerTree.Arithmetic.html#6414" class="Bound">y</a><a id="6415" class="Symbol">}</a> <a id="6417" class="Symbol">{</a><a id="6418" href="BrouwerTree.Arithmetic.html#6418" class="Bound">f</a><a id="6419" class="Symbol">}</a> <a id="6421" class="Symbol">{</a><a id="6422" href="BrouwerTree.Arithmetic.html#6422" class="Bound">f↑</a><a id="6424" class="Symbol">}</a> <a id="6426" class="Symbol">→</a> <a id="6428" href="BrouwerTree.Arithmetic.html#6410" class="Bound">x</a> <a id="6430" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6432" href="BrouwerTree.Arithmetic.html#6414" class="Bound">y</a> <a id="6434" class="Symbol">→</a> <a id="6436" class="Symbol">(∀</a> <a id="6439" href="BrouwerTree.Arithmetic.html#6439" class="Bound">k</a> <a id="6441" class="Symbol">→</a> <a id="6443" class="Symbol">(</a><a id="6444" href="BrouwerTree.Arithmetic.html#6410" class="Bound">x</a> <a id="6446" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6448" href="BrouwerTree.Arithmetic.html#6418" class="Bound">f</a> <a id="6450" href="BrouwerTree.Arithmetic.html#6439" class="Bound">k</a><a id="6451" class="Symbol">)</a> <a id="6453" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6455" class="Symbol">(</a><a id="6456" href="BrouwerTree.Arithmetic.html#6414" class="Bound">y</a> <a id="6458" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6460" href="BrouwerTree.Arithmetic.html#6418" class="Bound">f</a> <a id="6462" href="BrouwerTree.Arithmetic.html#6439" class="Bound">k</a><a id="6463" class="Symbol">))</a> <a id="6466" class="Symbol">→</a>
                 <a id="6485" class="Symbol">(</a><a id="6486" href="BrouwerTree.Arithmetic.html#6410" class="Bound">x</a> <a id="6488" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6490" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6496" href="BrouwerTree.Arithmetic.html#6418" class="Bound">f</a> <a id="6498" class="Symbol">{</a><a id="6499" href="BrouwerTree.Arithmetic.html#6422" class="Bound">f↑</a><a id="6501" class="Symbol">})</a> <a id="6504" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6506" class="Symbol">(</a><a id="6507" href="BrouwerTree.Arithmetic.html#6414" class="Bound">y</a> <a id="6509" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6511" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6517" href="BrouwerTree.Arithmetic.html#6418" class="Bound">f</a> <a id="6519" class="Symbol">{</a><a id="6520" href="BrouwerTree.Arithmetic.html#6422" class="Bound">f↑</a><a id="6522" class="Symbol">})</a>
  <a id="6527" href="BrouwerTree.Arithmetic.html#6394" class="Function">limit-case</a> <a id="6538" class="Symbol">{</a><a id="6539" href="BrouwerTree.Arithmetic.html#6539" class="Bound">x</a><a id="6540" class="Symbol">}</a> <a id="6542" class="Symbol">{</a><a id="6543" href="BrouwerTree.Arithmetic.html#6543" class="Bound">y</a><a id="6544" class="Symbol">}</a> <a id="6546" class="Symbol">{</a><a id="6547" href="BrouwerTree.Arithmetic.html#6547" class="Bound">f</a><a id="6548" class="Symbol">}</a> <a id="6550" class="Symbol">{</a><a id="6551" href="BrouwerTree.Arithmetic.html#6551" class="Bound">f↑</a><a id="6553" class="Symbol">}</a> <a id="6555" href="BrouwerTree.Arithmetic.html#6555" class="Bound">x≤y</a> <a id="6559" href="BrouwerTree.Arithmetic.html#6559" class="Bound">ih</a> <a id="6562" class="Keyword">with</a> <a id="6567" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="6575" href="BrouwerTree.Arithmetic.html#6539" class="Bound">x</a> <a id="6577" class="Symbol">|</a> <a id="6579" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="6587" href="BrouwerTree.Arithmetic.html#6543" class="Bound">y</a>
  <a id="6591" class="Symbol">...</a> <a id="6595" class="Symbol">|</a> <a id="6597" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6601" href="BrouwerTree.Arithmetic.html#6601" class="Bound">x≡zero</a> <a id="6608" class="Symbol">|</a> <a id="6610" class="Symbol">_</a> <a id="6612" class="Symbol">=</a> <a id="6614" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="6623" class="Symbol">...</a> <a id="6627" class="Symbol">|</a> <a id="6629" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6632" href="BrouwerTree.Arithmetic.html#6632" class="Bound">x≢zero</a> <a id="6639" class="Symbol">|</a> <a id="6641" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6645" href="BrouwerTree.Arithmetic.html#6645" class="Bound">y≡zero</a> <a id="6652" class="Symbol">=</a>
    <a id="6658" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6664" class="Symbol">(</a><a id="6665" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="6679" class="Symbol">_</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6688" class="Symbol">(λ</a> <a id="6691" href="BrouwerTree.Arithmetic.html#6691" class="Bound">z</a> <a id="6693" class="Symbol">→</a> <a id="6695" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6700" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6702" href="BrouwerTree.Arithmetic.html#6691" class="Bound">z</a><a id="6703" class="Symbol">)</a> <a id="6705" href="BrouwerTree.Arithmetic.html#6645" class="Bound">y≡zero</a>
                                  <a id="6746" class="Symbol">(</a><a id="6747" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="6756" class="Symbol">(</a><a id="6757" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="6771" class="Symbol">_</a> <a id="6773" class="Symbol">λ</a> <a id="6775" href="BrouwerTree.Arithmetic.html#6775" class="Bound">zero≡x</a> <a id="6782" class="Symbol">→</a> <a id="6784" href="BrouwerTree.Arithmetic.html#6632" class="Bound">x≢zero</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6796" href="BrouwerTree.Arithmetic.html#6775" class="Bound">zero≡x</a><a id="6802" class="Symbol">))</a> <a id="6805" class="Bound">x≤y</a><a id="6808" class="Symbol">)))</a>
  <a id="6814" class="Symbol">...</a> <a id="6818" class="Symbol">|</a> <a id="6820" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6823" href="BrouwerTree.Arithmetic.html#6823" class="Bound">x≢zero</a> <a id="6830" class="Symbol">|</a> <a id="6832" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6835" href="BrouwerTree.Arithmetic.html#6835" class="Bound">y≠zero</a> <a id="6842" class="Symbol">=</a> <a id="6844" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="6869" class="Symbol">(λ</a> <a id="6872" href="BrouwerTree.Arithmetic.html#6872" class="Bound">n</a> <a id="6874" class="Symbol">→</a> <a id="6876" class="Bound">x</a> <a id="6878" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6880" class="Bound">f</a> <a id="6882" href="BrouwerTree.Arithmetic.html#6872" class="Bound">n</a><a id="6883" class="Symbol">)</a>
                                                         <a id="6942" class="Symbol">(λ</a> <a id="6945" href="BrouwerTree.Arithmetic.html#6945" class="Bound">n</a> <a id="6947" class="Symbol">→</a> <a id="6949" class="Bound">y</a> <a id="6951" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6953" class="Bound">f</a> <a id="6955" href="BrouwerTree.Arithmetic.html#6945" class="Bound">n</a><a id="6956" class="Symbol">)</a>
                                                         <a id="7015" class="Symbol">(λ</a> <a id="7018" href="BrouwerTree.Arithmetic.html#7018" class="Bound">k</a> <a id="7020" class="Symbol">→</a> <a id="7022" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7024" href="BrouwerTree.Arithmetic.html#7018" class="Bound">k</a> <a id="7026" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7028" class="Bound">ih</a> <a id="7031" href="BrouwerTree.Arithmetic.html#7018" class="Bound">k</a> <a id="7033" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7034" class="Symbol">)</a>

<a id="·-mono"></a><a id="7037" href="BrouwerTree.Arithmetic.html#7037" class="Function">·-mono</a> <a id="7044" class="Symbol">:</a> <a id="7046" class="Symbol">{</a><a id="7047" href="BrouwerTree.Arithmetic.html#7047" class="Bound">x</a> <a id="7049" href="BrouwerTree.Arithmetic.html#7049" class="Bound">x&#39;</a> <a id="7052" href="BrouwerTree.Arithmetic.html#7052" class="Bound">y</a> <a id="7054" href="BrouwerTree.Arithmetic.html#7054" class="Bound">y&#39;</a> <a id="7057" class="Symbol">:</a> <a id="7059" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7062" class="Symbol">}</a> <a id="7064" class="Symbol">→</a> <a id="7066" href="BrouwerTree.Arithmetic.html#7047" class="Bound">x</a> <a id="7068" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7070" href="BrouwerTree.Arithmetic.html#7049" class="Bound">x&#39;</a> <a id="7073" class="Symbol">→</a> <a id="7075" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7077" class="Symbol">(</a><a id="7078" href="BrouwerTree.Arithmetic.html#7049" class="Bound">x&#39;</a> <a id="7081" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7083" class="InductiveConstructor">zero</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="BrouwerTree.Arithmetic.html#7052" class="Bound">y</a> <a id="7093" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7095" href="BrouwerTree.Arithmetic.html#7054" class="Bound">y&#39;</a> <a id="7098" class="Symbol">→</a> <a id="7100" href="BrouwerTree.Arithmetic.html#7047" class="Bound">x</a> <a id="7102" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="7104" href="BrouwerTree.Arithmetic.html#7052" class="Bound">y</a> <a id="7106" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7108" href="BrouwerTree.Arithmetic.html#7049" class="Bound">x&#39;</a> <a id="7111" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="7113" href="BrouwerTree.Arithmetic.html#7054" class="Bound">y&#39;</a>
<a id="7116" href="BrouwerTree.Arithmetic.html#7037" class="Function">·-mono</a> <a id="7123" class="Symbol">{</a><a id="7124" href="BrouwerTree.Arithmetic.html#7124" class="Bound">x</a><a id="7125" class="Symbol">}</a> <a id="7127" class="Symbol">{</a><a id="7128" href="BrouwerTree.Arithmetic.html#7128" class="Bound">x&#39;</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">{</a><a id="7133" href="BrouwerTree.Arithmetic.html#7133" class="Bound">y</a><a id="7134" class="Symbol">}</a> <a id="7136" class="Symbol">{</a><a id="7137" href="BrouwerTree.Arithmetic.html#7137" class="Bound">y&#39;</a><a id="7139" class="Symbol">}</a> <a id="7141" href="BrouwerTree.Arithmetic.html#7141" class="Bound">x≤x&#39;</a> <a id="7146" href="BrouwerTree.Arithmetic.html#7146" class="Bound">x&#39;≠0</a> <a id="7151" href="BrouwerTree.Arithmetic.html#7151" class="Bound">y&lt;y&#39;</a> <a id="7156" class="Symbol">=</a> <a id="7158" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="7167" class="Symbol">(</a><a id="7168" href="BrouwerTree.Arithmetic.html#6048" class="Function">·x-mono</a> <a id="7176" href="BrouwerTree.Arithmetic.html#7133" class="Bound">y</a> <a id="7178" href="BrouwerTree.Arithmetic.html#7141" class="Bound">x≤x&#39;</a><a id="7182" class="Symbol">)</a> <a id="7184" class="Symbol">(</a><a id="7185" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="7195" href="BrouwerTree.Arithmetic.html#7146" class="Bound">x&#39;≠0</a> <a id="7200" href="BrouwerTree.Arithmetic.html#7151" class="Bound">y&lt;y&#39;</a><a id="7204" class="Symbol">)</a>

<a id="+-not-zero-not-zero"></a><a id="7207" href="BrouwerTree.Arithmetic.html#7207" class="Function">+-not-zero-not-zero</a> <a id="7227" class="Symbol">:</a> <a id="7229" class="Symbol">∀</a> <a id="7231" class="Symbol">{</a><a id="7232" href="BrouwerTree.Arithmetic.html#7232" class="Bound">a</a> <a id="7234" href="BrouwerTree.Arithmetic.html#7234" class="Bound">b</a><a id="7235" class="Symbol">}</a> <a id="7237" class="Symbol">→</a> <a id="7239" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7241" class="Symbol">(</a><a id="7242" href="BrouwerTree.Arithmetic.html#7232" class="Bound">a</a> <a id="7244" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7246" class="InductiveConstructor">zero</a><a id="7250" class="Symbol">)</a> <a id="7252" class="Symbol">→</a> <a id="7254" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7256" class="Symbol">(</a><a id="7257" href="BrouwerTree.Arithmetic.html#7234" class="Bound">b</a> <a id="7259" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7261" href="BrouwerTree.Arithmetic.html#7232" class="Bound">a</a> <a id="7263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7265" class="InductiveConstructor">zero</a><a id="7269" class="Symbol">)</a>
<a id="7271" href="BrouwerTree.Arithmetic.html#7207" class="Function">+-not-zero-not-zero</a> <a id="7291" class="Symbol">{</a><a id="7292" href="BrouwerTree.Arithmetic.html#7292" class="Bound">a</a><a id="7293" class="Symbol">}</a> <a id="7295" class="Symbol">{</a><a id="7296" href="BrouwerTree.Arithmetic.html#7296" class="Bound">b</a><a id="7297" class="Symbol">}</a> <a id="7299" class="Symbol">=</a>
  <a id="7303" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7311" class="Symbol">(λ</a> <a id="7314" href="BrouwerTree.Arithmetic.html#7314" class="Bound">a</a> <a id="7316" class="Symbol">→</a> <a id="7318" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7320" class="Symbol">(</a><a id="7321" href="BrouwerTree.Arithmetic.html#7314" class="Bound">a</a> <a id="7323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7325" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7329" class="Symbol">)</a> <a id="7331" class="Symbol">→</a> <a id="7333" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7335" class="Symbol">(</a><a id="7336" href="BrouwerTree.Arithmetic.html#7296" class="Bound">b</a> <a id="7338" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7340" href="BrouwerTree.Arithmetic.html#7314" class="Bound">a</a> <a id="7342" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7344" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7348" class="Symbol">))</a>
          <a id="7361" class="Symbol">(λ</a> <a id="7364" href="BrouwerTree.Arithmetic.html#7364" class="Bound">a</a> <a id="7366" class="Symbol">→</a> <a id="7368" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7376" class="Symbol">(</a><a id="7377" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="7385" class="Symbol">_))</a>
          <a id="7399" class="Symbol">(λ</a> <a id="7402" href="BrouwerTree.Arithmetic.html#7402" class="Bound">a≢zero</a> <a id="7409" class="Symbol">→</a> <a id="7411" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7417" class="Symbol">(</a><a id="7418" href="BrouwerTree.Arithmetic.html#7402" class="Bound">a≢zero</a> <a id="7425" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7429" class="Symbol">))</a>
          <a id="7442" class="Symbol">(λ</a> <a id="7445" href="BrouwerTree.Arithmetic.html#7445" class="Bound">_</a> <a id="7447" href="BrouwerTree.Arithmetic.html#7447" class="Bound">_</a> <a id="7449" class="Symbol">→</a> <a id="7451" class="Symbol">λ</a> <a id="7453" href="BrouwerTree.Arithmetic.html#7453" class="Bound">zero≡succ</a> <a id="7463" class="Symbol">→</a> <a id="7465" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="7475" class="Symbol">(</a><a id="7476" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7480" href="BrouwerTree.Arithmetic.html#7453" class="Bound">zero≡succ</a><a id="7489" class="Symbol">))</a>
          <a id="7502" class="Symbol">(λ</a> <a id="7505" href="BrouwerTree.Arithmetic.html#7505" class="Bound">_</a> <a id="7507" href="BrouwerTree.Arithmetic.html#7507" class="Bound">_</a> <a id="7509" class="Symbol">→</a> <a id="7511" class="Symbol">λ</a> <a id="7513" href="BrouwerTree.Arithmetic.html#7513" class="Bound">lim≡succ</a> <a id="7522" class="Symbol">→</a> <a id="7524" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="7533" class="Symbol">(</a><a id="7534" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7538" href="BrouwerTree.Arithmetic.html#7513" class="Bound">lim≡succ</a><a id="7546" class="Symbol">))</a>
          <a id="7559" href="BrouwerTree.Arithmetic.html#7292" class="Bound">a</a>

<a id="·-no-zero-divisors"></a><a id="7562" href="BrouwerTree.Arithmetic.html#7562" class="Function">·-no-zero-divisors</a> <a id="7581" class="Symbol">:</a> <a id="7583" class="Symbol">∀</a> <a id="7585" class="Symbol">{</a><a id="7586" href="BrouwerTree.Arithmetic.html#7586" class="Bound">a</a> <a id="7588" href="BrouwerTree.Arithmetic.html#7588" class="Bound">b</a><a id="7589" class="Symbol">}</a> <a id="7591" class="Symbol">→</a> <a id="7593" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7595" class="Symbol">(</a><a id="7596" href="BrouwerTree.Arithmetic.html#7586" class="Bound">a</a> <a id="7598" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7600" class="InductiveConstructor">zero</a><a id="7604" class="Symbol">)</a> <a id="7606" class="Symbol">→</a> <a id="7608" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7610" class="Symbol">(</a><a id="7611" href="BrouwerTree.Arithmetic.html#7588" class="Bound">b</a> <a id="7613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7615" class="InductiveConstructor">zero</a><a id="7619" class="Symbol">)</a> <a id="7621" class="Symbol">→</a> <a id="7623" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7625" class="Symbol">(</a><a id="7626" href="BrouwerTree.Arithmetic.html#7586" class="Bound">a</a> <a id="7628" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="7630" href="BrouwerTree.Arithmetic.html#7588" class="Bound">b</a><a id="7631" class="Symbol">)</a> <a id="7633" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7635" class="InductiveConstructor">zero</a>
<a id="7640" href="BrouwerTree.Arithmetic.html#7562" class="Function">·-no-zero-divisors</a> <a id="7659" class="Symbol">{</a><a id="7660" href="BrouwerTree.Arithmetic.html#7660" class="Bound">a</a><a id="7661" class="Symbol">}</a> <a id="7663" class="Symbol">{</a><a id="7664" href="BrouwerTree.Arithmetic.html#7664" class="Bound">b</a><a id="7665" class="Symbol">}</a> <a id="7667" class="Symbol">=</a>
  <a id="7671" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7679" class="Symbol">(λ</a> <a id="7682" href="BrouwerTree.Arithmetic.html#7682" class="Bound">b</a> <a id="7684" class="Symbol">→</a> <a id="7686" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7688" class="Symbol">(</a><a id="7689" href="BrouwerTree.Arithmetic.html#7660" class="Bound">a</a> <a id="7691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7693" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7697" class="Symbol">)</a> <a id="7699" class="Symbol">→</a> <a id="7701" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7703" class="Symbol">(</a><a id="7704" href="BrouwerTree.Arithmetic.html#7682" class="Bound">b</a> <a id="7706" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7708" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7712" class="Symbol">)</a> <a id="7714" class="Symbol">→</a> <a id="7716" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7718" class="Symbol">(</a><a id="7719" href="BrouwerTree.Arithmetic.html#7660" class="Bound">a</a> <a id="7721" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="7723" href="BrouwerTree.Arithmetic.html#7682" class="Bound">b</a><a id="7724" class="Symbol">)</a> <a id="7726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7728" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7732" class="Symbol">)</a>
          <a id="7744" class="Symbol">(λ</a> <a id="7747" href="BrouwerTree.Arithmetic.html#7747" class="Bound">x</a> <a id="7749" class="Symbol">→</a> <a id="7751" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7768" class="Symbol">(</a><a id="7769" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="7777" class="Symbol">_)))</a>
          <a id="7792" class="Symbol">(λ</a> <a id="7795" href="BrouwerTree.Arithmetic.html#7795" class="Bound">_</a> <a id="7797" href="BrouwerTree.Arithmetic.html#7797" class="Bound">nonsense</a> <a id="7806" class="Symbol">→</a> <a id="7808" href="BrouwerTree.Arithmetic.html#7797" class="Bound">nonsense</a><a id="7816" class="Symbol">)</a>
          <a id="7828" class="Symbol">(λ</a> <a id="7831" href="BrouwerTree.Arithmetic.html#7831" class="Bound">_</a> <a id="7833" href="BrouwerTree.Arithmetic.html#7833" class="Bound">a≢zero</a> <a id="7840" href="BrouwerTree.Arithmetic.html#7840" class="Bound">_</a> <a id="7842" class="Symbol">→</a> <a id="7844" href="BrouwerTree.Arithmetic.html#7207" class="Function">+-not-zero-not-zero</a> <a id="7864" href="BrouwerTree.Arithmetic.html#7833" class="Bound">a≢zero</a><a id="7870" class="Symbol">)</a>
          <a id="7882" class="Symbol">(λ</a> <a id="7885" class="Symbol">{</a><a id="7886" href="BrouwerTree.Arithmetic.html#7886" class="Bound">f</a><a id="7887" class="Symbol">}</a> <a id="7889" class="Symbol">{</a><a id="7890" href="BrouwerTree.Arithmetic.html#7890" class="Bound">f↑</a><a id="7892" class="Symbol">}</a> <a id="7894" href="BrouwerTree.Arithmetic.html#7894" class="Bound">ih</a> <a id="7897" href="BrouwerTree.Arithmetic.html#7897" class="Bound">a≢zero</a> <a id="7904" href="BrouwerTree.Arithmetic.html#7904" class="Bound">_</a> <a id="7906" class="Symbol">→</a> <a id="7908" href="BrouwerTree.Arithmetic.html#7960" class="Function">limitcase</a> <a id="7918" href="BrouwerTree.Arithmetic.html#7660" class="Bound">a</a> <a id="7920" href="BrouwerTree.Arithmetic.html#7886" class="Bound">f</a> <a id="7922" href="BrouwerTree.Arithmetic.html#7890" class="Bound">f↑</a> <a id="7925" href="BrouwerTree.Arithmetic.html#7894" class="Bound">ih</a> <a id="7928" href="BrouwerTree.Arithmetic.html#7897" class="Bound">a≢zero</a><a id="7934" class="Symbol">)</a>
          <a id="7946" href="BrouwerTree.Arithmetic.html#7664" class="Bound">b</a>
  <a id="7950" class="Keyword">where</a>
    <a id="7960" href="BrouwerTree.Arithmetic.html#7960" class="Function">limitcase</a> <a id="7970" class="Symbol">:</a> <a id="7972" class="Symbol">∀</a> <a id="7974" href="BrouwerTree.Arithmetic.html#7974" class="Bound">a</a> <a id="7976" href="BrouwerTree.Arithmetic.html#7976" class="Bound">f</a> <a id="7978" href="BrouwerTree.Arithmetic.html#7978" class="Bound">f↑</a> <a id="7981" class="Symbol">→</a> <a id="7983" class="Symbol">(∀</a> <a id="7986" href="BrouwerTree.Arithmetic.html#7986" class="Bound">k</a> <a id="7988" class="Symbol">→</a> <a id="7990" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7992" href="BrouwerTree.Arithmetic.html#7974" class="Bound">a</a> <a id="7994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7996" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8001" class="Symbol">→</a> <a id="8003" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8005" href="BrouwerTree.Arithmetic.html#7976" class="Bound">f</a> <a id="8007" href="BrouwerTree.Arithmetic.html#7986" class="Bound">k</a> <a id="8009" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8011" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8016" class="Symbol">→</a> <a id="8018" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8020" href="BrouwerTree.Arithmetic.html#7974" class="Bound">a</a> <a id="8022" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8024" href="BrouwerTree.Arithmetic.html#7976" class="Bound">f</a> <a id="8026" href="BrouwerTree.Arithmetic.html#7986" class="Bound">k</a> <a id="8028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8030" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="8034" class="Symbol">)</a> <a id="8036" class="Symbol">→</a>
                  <a id="8056" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8058" href="BrouwerTree.Arithmetic.html#7974" class="Bound">a</a> <a id="8060" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8062" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8067" class="Symbol">→</a> <a id="8069" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8071" href="BrouwerTree.Arithmetic.html#7974" class="Bound">a</a> <a id="8073" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8075" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8081" href="BrouwerTree.Arithmetic.html#7976" class="Bound">f</a> <a id="8083" class="Symbol">{</a><a id="8084" href="BrouwerTree.Arithmetic.html#7978" class="Bound">f↑</a><a id="8086" class="Symbol">}</a> <a id="8088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8090" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="8099" href="BrouwerTree.Arithmetic.html#7960" class="Function">limitcase</a> <a id="8109" href="BrouwerTree.Arithmetic.html#8109" class="Bound">a</a> <a id="8111" href="BrouwerTree.Arithmetic.html#8111" class="Bound">f</a> <a id="8113" href="BrouwerTree.Arithmetic.html#8113" class="Bound">f↑</a> <a id="8116" href="BrouwerTree.Arithmetic.html#8116" class="Bound">ih</a> <a id="8119" href="BrouwerTree.Arithmetic.html#8119" class="Bound">a≢zero</a> <a id="8126" class="Keyword">with</a> <a id="8131" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="8139" href="BrouwerTree.Arithmetic.html#8109" class="Bound">a</a>
    <a id="8145" class="Symbol">...</a> <a id="8149" class="Symbol">|</a> <a id="8151" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8155" href="BrouwerTree.Arithmetic.html#8155" class="Bound">a≡zero</a> <a id="8162" class="Symbol">=</a> <a id="8164" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8170" class="Symbol">(</a><a id="8171" class="Bound">a≢zero</a> <a id="8178" href="BrouwerTree.Arithmetic.html#8155" class="Bound">a≡zero</a><a id="8184" class="Symbol">)</a>
    <a id="8190" class="Symbol">...</a> <a id="8194" class="Symbol">|</a> <a id="8196" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8199" class="Symbol">_</a> <a id="8201" class="Symbol">=</a> <a id="8203" class="Symbol">λ</a> <a id="8205" href="BrouwerTree.Arithmetic.html#8205" class="Bound">p</a> <a id="8207" class="Symbol">→</a> <a id="8209" class="Symbol">(</a><a id="8210" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8224" href="BrouwerTree.Arithmetic.html#8205" class="Bound">p</a><a id="8225" class="Symbol">))</a>

<a id="not-zero-·-limit"></a><a id="8229" href="BrouwerTree.Arithmetic.html#8229" class="Function">not-zero-·-limit</a> <a id="8246" class="Symbol">:</a> <a id="8248" class="Symbol">∀</a> <a id="8250" href="BrouwerTree.Arithmetic.html#8250" class="Bound">x</a> <a id="8252" href="BrouwerTree.Arithmetic.html#8252" class="Bound">f</a> <a id="8254" href="BrouwerTree.Arithmetic.html#8254" class="Bound">f↑</a> <a id="8257" class="Symbol">→</a> <a id="8259" class="Symbol">(</a><a id="8260" href="BrouwerTree.Arithmetic.html#8260" class="Bound">x≢zero</a> <a id="8267" class="Symbol">:</a> <a id="8269" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8271" class="Symbol">(</a><a id="8272" href="BrouwerTree.Arithmetic.html#8250" class="Bound">x</a> <a id="8274" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8276" class="InductiveConstructor">zero</a><a id="8280" class="Symbol">))</a>
  <a id="8285" class="Symbol">→</a> <a id="8287" href="BrouwerTree.Arithmetic.html#8250" class="Bound">x</a> <a id="8289" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8291" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8297" href="BrouwerTree.Arithmetic.html#8252" class="Bound">f</a> <a id="8299" class="Symbol">{</a><a id="8300" href="BrouwerTree.Arithmetic.html#8254" class="Bound">f↑</a><a id="8302" class="Symbol">}</a> <a id="8304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8306" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8312" class="Symbol">(λ</a> <a id="8315" href="BrouwerTree.Arithmetic.html#8315" class="Bound">n</a> <a id="8317" class="Symbol">→</a> <a id="8319" href="BrouwerTree.Arithmetic.html#8250" class="Bound">x</a> <a id="8321" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8323" class="Symbol">(</a><a id="8324" href="BrouwerTree.Arithmetic.html#8252" class="Bound">f</a> <a id="8326" href="BrouwerTree.Arithmetic.html#8315" class="Bound">n</a><a id="8327" class="Symbol">))</a> <a id="8330" class="Symbol">{</a><a id="8331" href="BrouwerTree.Arithmetic.html#5670" class="Function">x·-increasing</a> <a id="8345" href="BrouwerTree.Arithmetic.html#8260" class="Bound">x≢zero</a> <a id="8352" href="BrouwerTree.Arithmetic.html#8254" class="Bound">f↑</a><a id="8354" class="Symbol">}</a>
<a id="8356" href="BrouwerTree.Arithmetic.html#8229" class="Function">not-zero-·-limit</a> <a id="8373" href="BrouwerTree.Arithmetic.html#8373" class="Bound">x</a> <a id="8375" href="BrouwerTree.Arithmetic.html#8375" class="Bound">f</a> <a id="8377" href="BrouwerTree.Arithmetic.html#8377" class="Bound">f↑</a> <a id="8380" href="BrouwerTree.Arithmetic.html#8380" class="Bound">x≢zero</a> <a id="8387" class="Keyword">with</a> <a id="8392" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="8400" href="BrouwerTree.Arithmetic.html#8373" class="Bound">x</a>
<a id="8402" class="Symbol">...</a> <a id="8406" class="Symbol">|</a> <a id="8408" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8412" href="BrouwerTree.Arithmetic.html#8412" class="Bound">x≡zero</a> <a id="8419" class="Symbol">=</a> <a id="8421" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8427" class="Symbol">(</a><a id="8428" class="Bound">x≢zero</a> <a id="8435" href="BrouwerTree.Arithmetic.html#8412" class="Bound">x≡zero</a><a id="8441" class="Symbol">)</a>
<a id="8443" class="Symbol">...</a> <a id="8447" class="Symbol">|</a> <a id="8449" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8452" href="BrouwerTree.Arithmetic.html#8452" class="Bound">¬x≡zero</a> <a id="8460" class="Symbol">=</a> <a id="8462" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="8484" class="Symbol">_</a> <a id="8486" class="Symbol">_</a> <a id="8488" class="Symbol">(λ</a> <a id="8491" href="BrouwerTree.Arithmetic.html#8491" class="Bound">_</a> <a id="8493" class="Symbol">→</a> <a id="8495" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8499" class="Symbol">)</a>

<a id="8502" class="Comment">{- # Exponentiation -}</a>

<a id="8526" class="Keyword">mutual</a>

  <a id="_^_"></a><a id="8536" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^_</a> <a id="8540" class="Symbol">:</a> <a id="8542" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="8546" class="Symbol">→</a> <a id="8548" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="8552" class="Symbol">→</a> <a id="8554" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="8560" href="BrouwerTree.Arithmetic.html#8560" class="Bound">a</a> <a id="8562" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8564" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8569" class="Symbol">=</a> <a id="8571" href="BrouwerTree.Core.html#2359" class="Function">one</a>
  <a id="8577" href="BrouwerTree.Arithmetic.html#8577" class="Bound">a</a> <a id="8579" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8581" class="Symbol">(</a><a id="8582" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8587" href="BrouwerTree.Arithmetic.html#8587" class="Bound">x</a><a id="8588" class="Symbol">)</a> <a id="8590" class="Symbol">=</a> <a id="8592" href="BrouwerTree.Arithmetic.html#8577" class="Bound">a</a> <a id="8594" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8596" href="BrouwerTree.Arithmetic.html#8587" class="Bound">x</a> <a id="8598" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8600" href="BrouwerTree.Arithmetic.html#8577" class="Bound">a</a>
  <a id="8604" href="BrouwerTree.Arithmetic.html#8604" class="Bound">a</a> <a id="8606" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8608" class="Symbol">(</a><a id="8609" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8615" href="BrouwerTree.Arithmetic.html#8615" class="Bound">f</a> <a id="8617" class="Symbol">{</a><a id="8618" href="BrouwerTree.Arithmetic.html#8618" class="Bound">f↑</a><a id="8620" class="Symbol">})</a> <a id="8623" class="Keyword">with</a> <a id="8628" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="8643" href="BrouwerTree.Arithmetic.html#8604" class="Bound">a</a>
  <a id="8647" class="Symbol">...</a> <a id="8651" class="Symbol">|</a> <a id="8653" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8657" href="BrouwerTree.Arithmetic.html#8657" class="Bound">a≡zero</a> <a id="8664" class="Symbol">=</a> <a id="8666" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="8673" class="Symbol">...</a> <a id="8677" class="Symbol">|</a> <a id="8679" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8683" class="Symbol">(</a><a id="8684" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8688" href="BrouwerTree.Arithmetic.html#8688" class="Bound">a≡one</a><a id="8693" class="Symbol">)</a> <a id="8695" class="Symbol">=</a> <a id="8697" href="BrouwerTree.Core.html#2359" class="Function">one</a>
  <a id="8703" class="Symbol">...</a> <a id="8707" class="Symbol">|</a> <a id="8709" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8713" class="Symbol">(</a><a id="8714" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8718" href="BrouwerTree.Arithmetic.html#8718" class="Bound">one&lt;a</a><a id="8723" class="Symbol">)</a> <a id="8725" class="Symbol">=</a> <a id="8727" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8733" class="Symbol">(λ</a> <a id="8736" href="BrouwerTree.Arithmetic.html#8736" class="Bound">n</a> <a id="8738" class="Symbol">→</a> <a id="8740" class="Bound">a</a> <a id="8742" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8744" class="Symbol">(</a><a id="8745" class="Bound">f</a> <a id="8747" href="BrouwerTree.Arithmetic.html#8736" class="Bound">n</a><a id="8748" class="Symbol">))</a> <a id="8751" class="Symbol">{</a><a id="8752" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="8775" href="BrouwerTree.Arithmetic.html#8718" class="Bound">one&lt;a</a> <a id="8781" class="Bound">f↑</a><a id="8783" class="Symbol">}</a>
  <a id="8787" href="BrouwerTree.Arithmetic.html#8787" class="Bound">a</a> <a id="8789" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8791" class="Symbol">(</a><a id="8792" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8798" href="BrouwerTree.Arithmetic.html#8798" class="Bound">f</a> <a id="8800" class="Symbol">{</a><a id="8801" href="BrouwerTree.Arithmetic.html#8801" class="Bound">f↑</a><a id="8803" class="Symbol">}</a> <a id="8805" href="BrouwerTree.Arithmetic.html#8805" class="Bound">g</a> <a id="8807" class="Symbol">{</a><a id="8808" href="BrouwerTree.Arithmetic.html#8808" class="Bound">g↑</a><a id="8810" class="Symbol">}</a> <a id="8812" class="Symbol">(</a><a id="8813" href="BrouwerTree.Arithmetic.html#8813" class="Bound">f≲g</a> <a id="8817" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8819" href="BrouwerTree.Arithmetic.html#8819" class="Bound">g≲f</a><a id="8822" class="Symbol">)</a> <a id="8824" href="BrouwerTree.Arithmetic.html#8824" class="Bound">i</a><a id="8825" class="Symbol">)</a> <a id="8827" class="Keyword">with</a> <a id="8832" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="8847" href="BrouwerTree.Arithmetic.html#8787" class="Bound">a</a>
  <a id="8851" class="Symbol">...</a> <a id="8855" class="Symbol">|</a> <a id="8857" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8861" href="BrouwerTree.Arithmetic.html#8861" class="Bound">a≡zero</a> <a id="8868" class="Symbol">=</a> <a id="8870" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="8877" class="Symbol">...</a> <a id="8881" class="Symbol">|</a> <a id="8883" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8887" class="Symbol">(</a><a id="8888" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8892" href="BrouwerTree.Arithmetic.html#8892" class="Bound">a≡one</a><a id="8897" class="Symbol">)</a> <a id="8899" class="Symbol">=</a> <a id="8901" href="BrouwerTree.Core.html#2359" class="Function">one</a>
  <a id="8907" class="Symbol">...</a> <a id="8911" class="Symbol">|</a> <a id="8913" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8917" class="Symbol">(</a><a id="8918" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8922" href="BrouwerTree.Arithmetic.html#8922" class="Bound">one&lt;a</a><a id="8927" class="Symbol">)</a> <a id="8929" class="Symbol">=</a> <a id="8931" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8937" class="Symbol">(λ</a> <a id="8940" href="BrouwerTree.Arithmetic.html#8940" class="Bound">n</a> <a id="8942" class="Symbol">→</a> <a id="8944" class="Bound">a</a> <a id="8946" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="8948" class="Symbol">(</a><a id="8949" class="Bound">f</a> <a id="8951" href="BrouwerTree.Arithmetic.html#8940" class="Bound">n</a><a id="8952" class="Symbol">))</a> <a id="8955" class="Symbol">{</a><a id="8956" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="8979" href="BrouwerTree.Arithmetic.html#8922" class="Bound">one&lt;a</a> <a id="8985" class="Bound">f↑</a><a id="8987" class="Symbol">}</a>
                                <a id="9021" class="Symbol">(λ</a> <a id="9024" href="BrouwerTree.Arithmetic.html#9024" class="Bound">n</a> <a id="9026" class="Symbol">→</a> <a id="9028" class="Bound">a</a> <a id="9030" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9032" class="Symbol">(</a><a id="9033" class="Bound">g</a> <a id="9035" href="BrouwerTree.Arithmetic.html#9024" class="Bound">n</a><a id="9036" class="Symbol">))</a> <a id="9039" class="Symbol">{</a><a id="9040" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="9063" href="BrouwerTree.Arithmetic.html#8922" class="Bound">one&lt;a</a> <a id="9069" class="Bound">g↑</a><a id="9071" class="Symbol">}</a>
                                <a id="9105" class="Symbol">(</a><a id="9106" href="BrouwerTree.Arithmetic.html#12230" class="Function">^-preserves-≲</a> <a id="9120" class="Symbol">(</a><a id="9121" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="9134" href="BrouwerTree.Arithmetic.html#8922" class="Bound">one&lt;a</a><a id="9139" class="Symbol">)</a> <a id="9141" class="Bound">f≲g</a> <a id="9145" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                 <a id="9180" href="BrouwerTree.Arithmetic.html#12230" class="Function">^-preserves-≲</a> <a id="9194" class="Symbol">(</a><a id="9195" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="9208" href="BrouwerTree.Arithmetic.html#8922" class="Bound">one&lt;a</a><a id="9213" class="Symbol">)</a> <a id="9215" class="Bound">g≲f</a><a id="9218" class="Symbol">)</a>
                                <a id="9252" class="Bound">i</a>
  <a id="9256" href="BrouwerTree.Arithmetic.html#9256" class="Bound">a</a> <a id="9258" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9260" class="Symbol">(</a><a id="9261" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="9267" href="BrouwerTree.Arithmetic.html#9267" class="Bound">x</a> <a id="9269" href="BrouwerTree.Arithmetic.html#9269" class="Bound">y</a> <a id="9271" href="BrouwerTree.Arithmetic.html#9271" class="Bound">p</a> <a id="9273" href="BrouwerTree.Arithmetic.html#9273" class="Bound">q</a> <a id="9275" href="BrouwerTree.Arithmetic.html#9275" class="Bound">i</a> <a id="9277" href="BrouwerTree.Arithmetic.html#9277" class="Bound">j</a><a id="9278" class="Symbol">)</a> <a id="9280" class="Symbol">=</a> <a id="9282" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="9288" class="Symbol">(</a><a id="9289" href="BrouwerTree.Arithmetic.html#9256" class="Bound">a</a> <a id="9291" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9293" href="BrouwerTree.Arithmetic.html#9267" class="Bound">x</a><a id="9294" class="Symbol">)</a> <a id="9296" class="Symbol">(</a><a id="9297" href="BrouwerTree.Arithmetic.html#9256" class="Bound">a</a> <a id="9299" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9301" href="BrouwerTree.Arithmetic.html#9269" class="Bound">y</a><a id="9302" class="Symbol">)</a> <a id="9304" class="Symbol">(λ</a> <a id="9307" href="BrouwerTree.Arithmetic.html#9307" class="Bound">j</a> <a id="9309" class="Symbol">→</a> <a id="9311" class="Symbol">(</a><a id="9312" href="BrouwerTree.Arithmetic.html#9256" class="Bound">a</a> <a id="9314" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9316" class="Symbol">(</a><a id="9317" href="BrouwerTree.Arithmetic.html#9271" class="Bound">p</a> <a id="9319" href="BrouwerTree.Arithmetic.html#9307" class="Bound">j</a><a id="9320" class="Symbol">)))</a> <a id="9324" class="Symbol">(λ</a> <a id="9327" href="BrouwerTree.Arithmetic.html#9327" class="Bound">j</a> <a id="9329" class="Symbol">→</a> <a id="9331" class="Symbol">(</a><a id="9332" href="BrouwerTree.Arithmetic.html#9256" class="Bound">a</a> <a id="9334" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9336" class="Symbol">(</a><a id="9337" href="BrouwerTree.Arithmetic.html#9273" class="Bound">q</a> <a id="9339" href="BrouwerTree.Arithmetic.html#9327" class="Bound">j</a><a id="9340" class="Symbol">)))</a> <a id="9344" href="BrouwerTree.Arithmetic.html#9275" class="Bound">i</a> <a id="9346" href="BrouwerTree.Arithmetic.html#9277" class="Bound">j</a>

  <a id="zero≢a^"></a><a id="9351" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="9359" class="Symbol">:</a> <a id="9361" class="Symbol">∀</a> <a id="9363" class="Symbol">{</a><a id="9364" href="BrouwerTree.Arithmetic.html#9364" class="Bound">a</a><a id="9365" class="Symbol">}</a> <a id="9367" class="Symbol">→</a> <a id="9369" class="Symbol">(</a><a id="9370" href="BrouwerTree.Arithmetic.html#9370" class="Bound">y</a> <a id="9372" class="Symbol">:</a> <a id="9374" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9377" class="Symbol">)</a> <a id="9379" class="Symbol">→</a> <a id="9381" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9383" class="Symbol">(</a><a id="9384" href="BrouwerTree.Arithmetic.html#9364" class="Bound">a</a> <a id="9386" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9388" class="InductiveConstructor">zero</a><a id="9392" class="Symbol">)</a> <a id="9394" class="Symbol">→</a> <a id="9396" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9398" class="InductiveConstructor">zero</a> <a id="9403" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9405" href="BrouwerTree.Arithmetic.html#9364" class="Bound">a</a> <a id="9407" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9409" href="BrouwerTree.Arithmetic.html#9370" class="Bound">y</a>
  <a id="9413" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="9421" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="9426" href="BrouwerTree.Arithmetic.html#9426" class="Bound">a≢zero</a> <a id="9433" class="Symbol">=</a> <a id="9435" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a>
  <a id="9447" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="9455" class="Symbol">(</a><a id="9456" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9461" href="BrouwerTree.Arithmetic.html#9461" class="Bound">y</a><a id="9462" class="Symbol">)</a> <a id="9464" href="BrouwerTree.Arithmetic.html#9464" class="Bound">a≢zero</a> <a id="9471" href="BrouwerTree.Arithmetic.html#9471" class="Bound">p</a> <a id="9473" class="Symbol">=</a> <a id="9475" href="BrouwerTree.Arithmetic.html#7562" class="Function">·-no-zero-divisors</a> <a id="9494" class="Symbol">(λ</a> <a id="9497" href="BrouwerTree.Arithmetic.html#9497" class="Bound">p</a> <a id="9499" class="Symbol">→</a> <a id="9501" class="Symbol">(</a><a id="9502" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="9510" href="BrouwerTree.Arithmetic.html#9461" class="Bound">y</a> <a id="9512" href="BrouwerTree.Arithmetic.html#9464" class="Bound">a≢zero</a><a id="9518" class="Symbol">)</a> <a id="9520" class="Symbol">(</a><a id="9521" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9525" href="BrouwerTree.Arithmetic.html#9497" class="Bound">p</a><a id="9526" class="Symbol">))</a> <a id="9529" href="BrouwerTree.Arithmetic.html#9464" class="Bound">a≢zero</a> <a id="9536" class="Symbol">(</a><a id="9537" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9541" href="BrouwerTree.Arithmetic.html#9471" class="Bound">p</a><a id="9542" class="Symbol">)</a>
  <a id="9546" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="9554" class="Symbol">{</a><a id="9555" href="BrouwerTree.Arithmetic.html#9555" class="Bound">a</a><a id="9556" class="Symbol">}</a> <a id="9558" class="Symbol">(</a><a id="9559" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9565" href="BrouwerTree.Arithmetic.html#9565" class="Bound">f</a><a id="9566" class="Symbol">)</a> <a id="9568" href="BrouwerTree.Arithmetic.html#9568" class="Bound">a≢zero</a> <a id="9575" class="Keyword">with</a> <a id="9580" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="9595" href="BrouwerTree.Arithmetic.html#9555" class="Bound">a</a>
  <a id="9599" class="Symbol">...</a> <a id="9603" class="Symbol">|</a> <a id="9605" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9609" href="BrouwerTree.Arithmetic.html#9609" class="Bound">a≡zero</a> <a id="9616" class="Symbol">=</a> <a id="9618" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9624" class="Symbol">(</a><a id="9625" class="Bound">a≢zero</a> <a id="9632" href="BrouwerTree.Arithmetic.html#9609" class="Bound">a≡zero</a><a id="9638" class="Symbol">)</a>
  <a id="9642" class="Symbol">...</a> <a id="9646" class="Symbol">|</a> <a id="9648" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9652" class="Symbol">(</a><a id="9653" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9657" href="BrouwerTree.Arithmetic.html#9657" class="Bound">a≡one</a><a id="9662" class="Symbol">)</a> <a id="9664" class="Symbol">=</a> <a id="9666" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a>
  <a id="9678" class="Symbol">...</a> <a id="9682" class="Symbol">|</a> <a id="9684" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9688" class="Symbol">(</a><a id="9689" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9693" href="BrouwerTree.Arithmetic.html#9693" class="Bound">one&lt;a</a><a id="9698" class="Symbol">)</a> <a id="9700" class="Symbol">=</a> <a id="9702" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a>
  <a id="9713" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="9721" class="Symbol">{</a><a id="9722" href="BrouwerTree.Arithmetic.html#9722" class="Bound">a</a><a id="9723" class="Symbol">}</a> <a id="9725" class="Symbol">(</a><a id="9726" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="9732" href="BrouwerTree.Arithmetic.html#9732" class="Bound">f</a> <a id="9734" class="Symbol">{</a><a id="9735" href="BrouwerTree.Arithmetic.html#9735" class="Bound">f↑</a><a id="9737" class="Symbol">}</a> <a id="9739" href="BrouwerTree.Arithmetic.html#9739" class="Bound">g</a> <a id="9741" class="Symbol">{</a><a id="9742" href="BrouwerTree.Arithmetic.html#9742" class="Bound">g↑</a><a id="9744" class="Symbol">}</a> <a id="9746" class="Symbol">(</a><a id="9747" href="BrouwerTree.Arithmetic.html#9747" class="Bound">f≲g</a> <a id="9751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9753" href="BrouwerTree.Arithmetic.html#9753" class="Bound">g≲f</a><a id="9756" class="Symbol">)</a> <a id="9758" href="BrouwerTree.Arithmetic.html#9758" class="Bound">i</a><a id="9759" class="Symbol">)</a> <a id="9761" href="BrouwerTree.Arithmetic.html#9761" class="Bound">a≢zero</a> <a id="9768" class="Keyword">with</a> <a id="9773" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="9788" href="BrouwerTree.Arithmetic.html#9722" class="Bound">a</a>
  <a id="9792" class="Symbol">...</a> <a id="9796" class="Symbol">|</a> <a id="9798" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9802" href="BrouwerTree.Arithmetic.html#9802" class="Bound">a≡zero</a> <a id="9809" class="Symbol">=</a> <a id="9811" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9817" class="Symbol">(</a><a id="9818" class="Bound">a≢zero</a> <a id="9825" href="BrouwerTree.Arithmetic.html#9802" class="Bound">a≡zero</a><a id="9831" class="Symbol">)</a>
  <a id="9835" class="Symbol">...</a> <a id="9839" class="Symbol">|</a> <a id="9841" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9850" href="BrouwerTree.Arithmetic.html#9850" class="Bound">a≡one</a><a id="9855" class="Symbol">)</a> <a id="9857" class="Symbol">=</a> <a id="9859" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a>
  <a id="9871" class="Symbol">...</a> <a id="9875" class="Symbol">|</a> <a id="9877" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9881" class="Symbol">(</a><a id="9882" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9886" href="BrouwerTree.Arithmetic.html#9886" class="Bound">one&lt;a</a><a id="9891" class="Symbol">)</a> <a id="9893" class="Symbol">=</a>
    <a id="9899" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="9912" class="Symbol">{</a><a id="9913" class="Argument">B</a> <a id="9915" class="Symbol">=</a> <a id="9917" class="Symbol">λ</a> <a id="9919" href="BrouwerTree.Arithmetic.html#9919" class="Bound">i</a> <a id="9921" class="Symbol">→</a> <a id="9923" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9925" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="9930" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9932" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="9938" class="Symbol">(λ</a> <a id="9941" href="BrouwerTree.Arithmetic.html#9941" class="Bound">n</a> <a id="9943" class="Symbol">→</a> <a id="9945" class="Bound">a</a> <a id="9947" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="9949" class="Bound">f</a> <a id="9951" href="BrouwerTree.Arithmetic.html#9941" class="Bound">n</a><a id="9952" class="Symbol">)</a>
                                           <a id="9997" class="Symbol">(λ</a> <a id="10000" href="BrouwerTree.Arithmetic.html#10000" class="Bound">n</a> <a id="10002" class="Symbol">→</a> <a id="10004" class="Bound">a</a> <a id="10006" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10008" class="Bound">g</a> <a id="10010" href="BrouwerTree.Arithmetic.html#10000" class="Bound">n</a><a id="10011" class="Symbol">)</a>
                                           <a id="10056" class="Symbol">(</a><a id="10057" href="BrouwerTree.Arithmetic.html#12230" class="Function">^-preserves-≲</a> <a id="10071" class="Symbol">(</a><a id="10072" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="10085" href="BrouwerTree.Arithmetic.html#9886" class="Bound">one&lt;a</a><a id="10090" class="Symbol">)</a> <a id="10092" class="Bound">f≲g</a> <a id="10096" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                            <a id="10142" href="BrouwerTree.Arithmetic.html#12230" class="Function">^-preserves-≲</a> <a id="10156" class="Symbol">(</a><a id="10157" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="10170" href="BrouwerTree.Arithmetic.html#9886" class="Bound">one&lt;a</a><a id="10175" class="Symbol">)</a> <a id="10177" class="Bound">g≲f</a><a id="10180" class="Symbol">)</a> <a id="10182" href="BrouwerTree.Arithmetic.html#9919" class="Bound">i</a><a id="10183" class="Symbol">}</a>
                 <a id="10202" class="Symbol">(λ</a> <a id="10205" href="BrouwerTree.Arithmetic.html#10205" class="Bound">i</a> <a id="10207" class="Symbol">→</a> <a id="10209" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="10217" class="Symbol">_)</a>
                 <a id="10237" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a>
                 <a id="10263" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a>
                 <a id="10289" class="Bound">i</a>
  <a id="10293" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="10301" class="Symbol">{</a><a id="10302" href="BrouwerTree.Arithmetic.html#10302" class="Bound">a</a><a id="10303" class="Symbol">}</a> <a id="10305" class="Symbol">(</a><a id="10306" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="10312" href="BrouwerTree.Arithmetic.html#10312" class="Bound">x</a> <a id="10314" href="BrouwerTree.Arithmetic.html#10314" class="Bound">y</a> <a id="10316" href="BrouwerTree.Arithmetic.html#10316" class="Bound">p</a> <a id="10318" href="BrouwerTree.Arithmetic.html#10318" class="Bound">q</a> <a id="10320" href="BrouwerTree.Arithmetic.html#10320" class="Bound">i</a> <a id="10322" href="BrouwerTree.Arithmetic.html#10322" class="Bound">j</a><a id="10323" class="Symbol">)</a> <a id="10325" href="BrouwerTree.Arithmetic.html#10325" class="Bound">a≢zero</a> <a id="10332" class="Symbol">=</a>
    <a id="10338" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="10353" class="Symbol">{</a><a id="10354" class="Argument">B</a> <a id="10356" class="Symbol">=</a> <a id="10358" class="Symbol">λ</a> <a id="10360" href="BrouwerTree.Arithmetic.html#10360" class="Bound">i</a> <a id="10362" href="BrouwerTree.Arithmetic.html#10362" class="Bound">j</a> <a id="10364" class="Symbol">→</a> <a id="10366" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10368" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="10373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10375" href="BrouwerTree.Arithmetic.html#10302" class="Bound">a</a> <a id="10377" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10379" class="Symbol">(</a><a id="10380" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="10386" href="BrouwerTree.Arithmetic.html#10312" class="Bound">x</a> <a id="10388" href="BrouwerTree.Arithmetic.html#10314" class="Bound">y</a> <a id="10390" href="BrouwerTree.Arithmetic.html#10316" class="Bound">p</a> <a id="10392" href="BrouwerTree.Arithmetic.html#10318" class="Bound">q</a> <a id="10394" href="BrouwerTree.Arithmetic.html#10360" class="Bound">i</a> <a id="10396" href="BrouwerTree.Arithmetic.html#10362" class="Bound">j</a><a id="10397" class="Symbol">)}</a>
                   <a id="10419" class="Symbol">(λ</a> <a id="10422" href="BrouwerTree.Arithmetic.html#10422" class="Bound">i</a> <a id="10424" href="BrouwerTree.Arithmetic.html#10424" class="Bound">j</a> <a id="10426" class="Symbol">→</a> <a id="10428" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="10436" class="Symbol">_)</a>
                   <a id="10458" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="10482" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="10506" class="Symbol">(λ</a> <a id="10509" href="BrouwerTree.Arithmetic.html#10509" class="Bound">j</a> <a id="10511" class="Symbol">→</a> <a id="10513" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="10521" class="Symbol">(</a><a id="10522" href="BrouwerTree.Arithmetic.html#10316" class="Bound">p</a> <a id="10524" href="BrouwerTree.Arithmetic.html#10509" class="Bound">j</a><a id="10525" class="Symbol">)</a> <a id="10527" href="BrouwerTree.Arithmetic.html#10325" class="Bound">a≢zero</a><a id="10533" class="Symbol">)</a>
                   <a id="10554" class="Symbol">(λ</a> <a id="10557" href="BrouwerTree.Arithmetic.html#10557" class="Bound">j</a> <a id="10559" class="Symbol">→</a> <a id="10561" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="10569" class="Symbol">(</a><a id="10570" href="BrouwerTree.Arithmetic.html#10318" class="Bound">q</a> <a id="10572" href="BrouwerTree.Arithmetic.html#10557" class="Bound">j</a><a id="10573" class="Symbol">)</a> <a id="10575" href="BrouwerTree.Arithmetic.html#10325" class="Bound">a≢zero</a><a id="10581" class="Symbol">)</a>
                   <a id="10602" href="BrouwerTree.Arithmetic.html#10320" class="Bound">i</a> <a id="10604" href="BrouwerTree.Arithmetic.html#10322" class="Bound">j</a>

  <a id="one^y≡one"></a><a id="10609" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="10619" class="Symbol">:</a> <a id="10621" class="Symbol">∀</a> <a id="10623" href="BrouwerTree.Arithmetic.html#10623" class="Bound">y</a> <a id="10625" class="Symbol">→</a> <a id="10627" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10631" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10633" href="BrouwerTree.Arithmetic.html#10623" class="Bound">y</a> <a id="10635" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10637" href="BrouwerTree.Core.html#2359" class="Function">one</a>
  <a id="10643" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="10653" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="10658" class="Symbol">=</a> <a id="10660" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10667" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="10677" class="Symbol">(</a><a id="10678" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10683" href="BrouwerTree.Arithmetic.html#10683" class="Bound">y</a><a id="10684" class="Symbol">)</a> <a id="10686" class="Symbol">=</a> <a id="10688" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="10697" class="Symbol">(</a><a id="10698" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10702" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10704" href="BrouwerTree.Arithmetic.html#10683" class="Bound">y</a><a id="10705" class="Symbol">)</a> <a id="10707" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10709" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="10719" href="BrouwerTree.Arithmetic.html#10683" class="Bound">y</a>
  <a id="10723" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="10733" class="Symbol">(</a><a id="10734" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10740" href="BrouwerTree.Arithmetic.html#10740" class="Bound">f</a><a id="10741" class="Symbol">)</a> <a id="10743" class="Symbol">=</a> <a id="10745" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10752" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="10762" class="Symbol">(</a><a id="10763" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10769" href="BrouwerTree.Arithmetic.html#10769" class="Bound">f</a> <a id="10771" href="BrouwerTree.Arithmetic.html#10771" class="Bound">g</a> <a id="10773" href="BrouwerTree.Arithmetic.html#10773" class="Bound">p</a> <a id="10775" href="BrouwerTree.Arithmetic.html#10775" class="Bound">i</a><a id="10776" class="Symbol">)</a> <a id="10778" class="Symbol">=</a> <a id="10780" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10787" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="10797" class="Symbol">(</a><a id="10798" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="10804" href="BrouwerTree.Arithmetic.html#10804" class="Bound">x</a> <a id="10806" href="BrouwerTree.Arithmetic.html#10806" class="Bound">y</a> <a id="10808" href="BrouwerTree.Arithmetic.html#10808" class="Bound">p</a> <a id="10810" href="BrouwerTree.Arithmetic.html#10810" class="Bound">q</a> <a id="10812" href="BrouwerTree.Arithmetic.html#10812" class="Bound">i</a> <a id="10814" href="BrouwerTree.Arithmetic.html#10814" class="Bound">j</a><a id="10815" class="Symbol">)</a> <a id="10817" class="Symbol">=</a>
    <a id="10823" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="10838" class="Symbol">{</a><a id="10839" class="Argument">B</a> <a id="10841" class="Symbol">=</a> <a id="10843" class="Symbol">λ</a> <a id="10845" href="BrouwerTree.Arithmetic.html#10845" class="Bound">i</a> <a id="10847" href="BrouwerTree.Arithmetic.html#10847" class="Bound">j</a> <a id="10849" class="Symbol">→</a> <a id="10851" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="10857" class="Symbol">(</a><a id="10858" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10862" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10864" href="BrouwerTree.Arithmetic.html#10804" class="Bound">x</a><a id="10865" class="Symbol">)</a> <a id="10867" class="Symbol">(</a><a id="10868" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10872" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10874" href="BrouwerTree.Arithmetic.html#10806" class="Bound">y</a><a id="10875" class="Symbol">)</a>
                                      <a id="10915" class="Symbol">(λ</a> <a id="10918" href="BrouwerTree.Arithmetic.html#10918" class="Bound">j₁</a> <a id="10921" class="Symbol">→</a> <a id="10923" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10927" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10929" href="BrouwerTree.Arithmetic.html#10808" class="Bound">p</a> <a id="10931" href="BrouwerTree.Arithmetic.html#10918" class="Bound">j₁</a><a id="10933" class="Symbol">)</a> <a id="10935" class="Symbol">(λ</a> <a id="10938" href="BrouwerTree.Arithmetic.html#10938" class="Bound">j₁</a> <a id="10941" class="Symbol">→</a> <a id="10943" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10947" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="10949" href="BrouwerTree.Arithmetic.html#10810" class="Bound">q</a> <a id="10951" href="BrouwerTree.Arithmetic.html#10938" class="Bound">j₁</a><a id="10953" class="Symbol">)</a> <a id="10955" href="BrouwerTree.Arithmetic.html#10845" class="Bound">i</a> <a id="10957" href="BrouwerTree.Arithmetic.html#10847" class="Bound">j</a>
                              <a id="10989" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10991" href="BrouwerTree.Core.html#2359" class="Function">one</a><a id="10994" class="Symbol">}</a>
                   <a id="11015" class="Symbol">(λ</a> <a id="11018" href="BrouwerTree.Arithmetic.html#11018" class="Bound">i</a> <a id="11020" href="BrouwerTree.Arithmetic.html#11020" class="Bound">j</a> <a id="11022" class="Symbol">→</a> <a id="11024" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="11035" class="Symbol">_</a> <a id="11037" class="Symbol">_)</a>
                   <a id="11059" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="11083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="11107" class="Symbol">(λ</a> <a id="11110" href="BrouwerTree.Arithmetic.html#11110" class="Bound">j</a> <a id="11112" class="Symbol">→</a> <a id="11114" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="11124" class="Symbol">(</a><a id="11125" href="BrouwerTree.Arithmetic.html#10808" class="Bound">p</a> <a id="11127" href="BrouwerTree.Arithmetic.html#11110" class="Bound">j</a><a id="11128" class="Symbol">))</a>
                   <a id="11150" class="Symbol">(λ</a> <a id="11153" href="BrouwerTree.Arithmetic.html#11153" class="Bound">j</a> <a id="11155" class="Symbol">→</a> <a id="11157" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="11167" class="Symbol">(</a><a id="11168" href="BrouwerTree.Arithmetic.html#10810" class="Bound">q</a> <a id="11170" href="BrouwerTree.Arithmetic.html#11153" class="Bound">j</a><a id="11171" class="Symbol">))</a>
                   <a id="11193" href="BrouwerTree.Arithmetic.html#10812" class="Bound">i</a> <a id="11195" href="BrouwerTree.Arithmetic.html#10814" class="Bound">j</a>

  <a id="a^-mono"></a><a id="11200" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11208" class="Symbol">:</a> <a id="11210" class="Symbol">{</a><a id="11211" href="BrouwerTree.Arithmetic.html#11211" class="Bound">a</a> <a id="11213" href="BrouwerTree.Arithmetic.html#11213" class="Bound">x</a> <a id="11215" href="BrouwerTree.Arithmetic.html#11215" class="Bound">y</a> <a id="11217" class="Symbol">:</a> <a id="11219" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11222" class="Symbol">}</a> <a id="11224" class="Symbol">→</a> <a id="11226" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11228" class="Symbol">(</a><a id="11229" href="BrouwerTree.Arithmetic.html#11211" class="Bound">a</a> <a id="11231" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11233" class="InductiveConstructor">zero</a><a id="11237" class="Symbol">)</a> <a id="11239" class="Symbol">→</a> <a id="11241" href="BrouwerTree.Arithmetic.html#11213" class="Bound">x</a> <a id="11243" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11245" href="BrouwerTree.Arithmetic.html#11215" class="Bound">y</a> <a id="11247" class="Symbol">→</a> <a id="11249" href="BrouwerTree.Arithmetic.html#11211" class="Bound">a</a> <a id="11251" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11253" href="BrouwerTree.Arithmetic.html#11213" class="Bound">x</a> <a id="11255" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11257" href="BrouwerTree.Arithmetic.html#11211" class="Bound">a</a> <a id="11259" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11261" href="BrouwerTree.Arithmetic.html#11215" class="Bound">y</a>
  <a id="11265" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11273" href="BrouwerTree.Arithmetic.html#11273" class="Bound">a≢zero</a> <a id="11280" class="Symbol">(</a><a id="11281" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="11288" class="Symbol">{</a><a id="11289" href="BrouwerTree.Arithmetic.html#11289" class="Bound">y</a><a id="11290" class="Symbol">})</a> <a id="11293" class="Symbol">=</a> <a id="11295" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="11309" class="Symbol">_</a> <a id="11311" class="Symbol">(</a><a id="11312" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="11320" href="BrouwerTree.Arithmetic.html#11289" class="Bound">y</a> <a id="11322" href="BrouwerTree.Arithmetic.html#11273" class="Bound">a≢zero</a><a id="11328" class="Symbol">)</a>
  <a id="11332" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11340" href="BrouwerTree.Arithmetic.html#11340" class="Bound">a≢zero</a> <a id="11347" class="Symbol">(</a><a id="11348" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="11356" href="BrouwerTree.Arithmetic.html#11356" class="Bound">x≤z</a> <a id="11360" href="BrouwerTree.Arithmetic.html#11360" class="Bound">z≤y</a><a id="11363" class="Symbol">)</a> <a id="11365" class="Symbol">=</a> <a id="11367" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="11375" class="Symbol">(</a><a id="11376" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11384" href="BrouwerTree.Arithmetic.html#11340" class="Bound">a≢zero</a> <a id="11391" href="BrouwerTree.Arithmetic.html#11356" class="Bound">x≤z</a><a id="11394" class="Symbol">)</a> <a id="11396" class="Symbol">(</a><a id="11397" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11405" href="BrouwerTree.Arithmetic.html#11340" class="Bound">a≢zero</a> <a id="11412" href="BrouwerTree.Arithmetic.html#11360" class="Bound">z≤y</a><a id="11415" class="Symbol">)</a>
  <a id="11419" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11427" class="Symbol">{</a><a id="11428" href="BrouwerTree.Arithmetic.html#11428" class="Bound">a</a><a id="11429" class="Symbol">}</a> <a id="11431" href="BrouwerTree.Arithmetic.html#11431" class="Bound">a≢zero</a> <a id="11438" class="Symbol">(</a><a id="11439" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="11451" class="Symbol">{</a><a id="11452" href="BrouwerTree.Arithmetic.html#11452" class="Bound">x</a><a id="11453" class="Symbol">}</a> <a id="11455" class="Symbol">{</a><a id="11456" href="BrouwerTree.Arithmetic.html#11456" class="Bound">y</a><a id="11457" class="Symbol">}</a> <a id="11459" href="BrouwerTree.Arithmetic.html#11459" class="Bound">x≤y</a><a id="11462" class="Symbol">)</a> <a id="11464" class="Symbol">=</a> <a id="11466" href="BrouwerTree.Arithmetic.html#6048" class="Function">·x-mono</a> <a id="11474" href="BrouwerTree.Arithmetic.html#11428" class="Bound">a</a> <a id="11476" class="Symbol">(</a><a id="11477" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11485" href="BrouwerTree.Arithmetic.html#11431" class="Bound">a≢zero</a> <a id="11492" href="BrouwerTree.Arithmetic.html#11459" class="Bound">x≤y</a><a id="11495" class="Symbol">)</a>
  <a id="11499" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11507" class="Symbol">{</a><a id="11508" href="BrouwerTree.Arithmetic.html#11508" class="Bound">a</a><a id="11509" class="Symbol">}</a> <a id="11511" href="BrouwerTree.Arithmetic.html#11511" class="Bound">a≢zero</a> <a id="11518" class="Symbol">(</a><a id="11519" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="11528" class="Symbol">{</a><a id="11529" href="BrouwerTree.Arithmetic.html#11529" class="Bound">x</a><a id="11530" class="Symbol">}</a> <a id="11532" href="BrouwerTree.Arithmetic.html#11532" class="Bound">f</a> <a id="11534" class="Symbol">{</a><a id="11535" class="Argument">k</a> <a id="11537" class="Symbol">=</a> <a id="11539" href="BrouwerTree.Arithmetic.html#11539" class="Bound">k</a><a id="11540" class="Symbol">}</a> <a id="11542" href="BrouwerTree.Arithmetic.html#11542" class="Bound">x≤fk</a><a id="11546" class="Symbol">)</a> <a id="11548" class="Keyword">with</a> <a id="11553" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="11568" href="BrouwerTree.Arithmetic.html#11508" class="Bound">a</a>
  <a id="11572" class="Symbol">...</a> <a id="11576" class="Symbol">|</a> <a id="11578" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11582" href="BrouwerTree.Arithmetic.html#11582" class="Bound">a≡zero</a> <a id="11589" class="Symbol">=</a> <a id="11591" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11597" class="Symbol">(</a><a id="11598" class="Bound">a≢zero</a> <a id="11605" href="BrouwerTree.Arithmetic.html#11582" class="Bound">a≡zero</a><a id="11611" class="Symbol">)</a>
  <a id="11615" class="Symbol">...</a> <a id="11619" class="Symbol">|</a> <a id="11621" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11625" class="Symbol">(</a><a id="11626" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11630" href="BrouwerTree.Arithmetic.html#11630" class="Bound">a≡one</a><a id="11635" class="Symbol">)</a> <a id="11637" class="Symbol">=</a> <a id="11639" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11645" class="Symbol">(λ</a> <a id="11648" href="BrouwerTree.Arithmetic.html#11648" class="Bound">z</a> <a id="11650" class="Symbol">→</a> <a id="11652" href="BrouwerTree.Arithmetic.html#11648" class="Bound">z</a> <a id="11654" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11656" href="BrouwerTree.Core.html#2359" class="Function">one</a><a id="11659" class="Symbol">)</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11666" class="Symbol">(</a><a id="11667" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11672" class="Symbol">(</a><a id="11673" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^</a> <a id="11676" class="Bound">x</a><a id="11677" class="Symbol">)</a> <a id="11679" href="BrouwerTree.Arithmetic.html#11630" class="Bound">a≡one</a> <a id="11685" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11687" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="11697" class="Bound">x</a><a id="11698" class="Symbol">))</a> <a id="11701" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="11710" class="Symbol">...</a> <a id="11714" class="Symbol">|</a> <a id="11716" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11720" class="Symbol">(</a><a id="11721" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11725" href="BrouwerTree.Arithmetic.html#11725" class="Bound">one&lt;a</a><a id="11730" class="Symbol">)</a> <a id="11732" class="Symbol">=</a> <a id="11734" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="11743" class="Symbol">(λ</a> <a id="11746" href="BrouwerTree.Arithmetic.html#11746" class="Bound">n</a> <a id="11748" class="Symbol">→</a> <a id="11750" class="Bound">a</a> <a id="11752" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11754" class="Symbol">(</a><a id="11755" class="Bound">f</a> <a id="11757" href="BrouwerTree.Arithmetic.html#11746" class="Bound">n</a><a id="11758" class="Symbol">))</a> <a id="11761" class="Symbol">{</a><a id="11762" class="Argument">k</a> <a id="11764" class="Symbol">=</a> <a id="11766" class="Bound">k</a><a id="11767" class="Symbol">}</a> <a id="11769" class="Symbol">(</a><a id="11770" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11778" class="Bound">a≢zero</a> <a id="11785" class="Bound">x≤fk</a><a id="11789" class="Symbol">)</a>
  <a id="11793" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="11801" class="Symbol">{</a><a id="11802" href="BrouwerTree.Arithmetic.html#11802" class="Bound">a</a><a id="11803" class="Symbol">}</a> <a id="11805" href="BrouwerTree.Arithmetic.html#11805" class="Bound">a≢zero</a> <a id="11812" class="Symbol">(</a><a id="11813" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="11824" href="BrouwerTree.Arithmetic.html#11824" class="Bound">f</a> <a id="11826" class="Symbol">{</a><a id="11827" href="BrouwerTree.Arithmetic.html#11827" class="Bound">f↑</a><a id="11829" class="Symbol">}</a> <a id="11831" class="Symbol">{</a><a id="11832" href="BrouwerTree.Arithmetic.html#11832" class="Bound">y</a><a id="11833" class="Symbol">}</a> <a id="11835" href="BrouwerTree.Arithmetic.html#11835" class="Bound">f≤y</a><a id="11838" class="Symbol">)</a> <a id="11840" class="Keyword">with</a> <a id="11845" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="11860" href="BrouwerTree.Arithmetic.html#11802" class="Bound">a</a>
  <a id="11864" class="Symbol">...</a> <a id="11868" class="Symbol">|</a> <a id="11870" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11874" href="BrouwerTree.Arithmetic.html#11874" class="Bound">a≡zero</a> <a id="11881" class="Symbol">=</a> <a id="11883" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11889" class="Symbol">(</a><a id="11890" class="Bound">a≢zero</a> <a id="11897" href="BrouwerTree.Arithmetic.html#11874" class="Bound">a≡zero</a><a id="11903" class="Symbol">)</a>
  <a id="11907" class="Symbol">...</a> <a id="11911" class="Symbol">|</a> <a id="11913" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11917" class="Symbol">(</a><a id="11918" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11922" href="BrouwerTree.Arithmetic.html#11922" class="Bound">a≡one</a><a id="11927" class="Symbol">)</a> <a id="11929" class="Symbol">=</a> <a id="11931" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11937" class="Symbol">(λ</a> <a id="11940" href="BrouwerTree.Arithmetic.html#11940" class="Bound">z</a> <a id="11942" class="Symbol">→</a> <a id="11944" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="11948" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11950" href="BrouwerTree.Arithmetic.html#11940" class="Bound">z</a><a id="11951" class="Symbol">)</a> <a id="11953" class="Symbol">(</a><a id="11954" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11958" class="Symbol">(</a><a id="11959" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11964" class="Symbol">(</a><a id="11965" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">_^</a> <a id="11968" class="Bound">y</a><a id="11969" class="Symbol">)</a> <a id="11971" href="BrouwerTree.Arithmetic.html#11922" class="Bound">a≡one</a> <a id="11977" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11979" href="BrouwerTree.Arithmetic.html#10609" class="Function">one^y≡one</a> <a id="11989" class="Bound">y</a><a id="11990" class="Symbol">))</a> <a id="11993" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="12002" class="Symbol">...</a> <a id="12006" class="Symbol">|</a> <a id="12008" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12012" class="Symbol">(</a><a id="12013" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12017" href="BrouwerTree.Arithmetic.html#12017" class="Bound">one&lt;a</a><a id="12022" class="Symbol">)</a> <a id="12024" class="Symbol">=</a> <a id="12026" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="12037" class="Symbol">(λ</a> <a id="12040" href="BrouwerTree.Arithmetic.html#12040" class="Bound">n</a> <a id="12042" class="Symbol">→</a> <a id="12044" class="Bound">a</a> <a id="12046" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="12048" class="Symbol">(</a><a id="12049" class="Bound">f</a> <a id="12051" href="BrouwerTree.Arithmetic.html#12040" class="Bound">n</a><a id="12052" class="Symbol">))</a> <a id="12055" class="Symbol">(λ</a> <a id="12058" href="BrouwerTree.Arithmetic.html#12058" class="Bound">k</a> <a id="12060" class="Symbol">→</a> <a id="12062" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="12070" class="Bound">a≢zero</a> <a id="12077" class="Symbol">(</a><a id="12078" class="Bound">f≤y</a> <a id="12082" href="BrouwerTree.Arithmetic.html#12058" class="Bound">k</a><a id="12083" class="Symbol">))</a>
  <a id="12088" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="12096" href="BrouwerTree.Arithmetic.html#12096" class="Bound">a≢zero</a> <a id="12103" class="Symbol">(</a><a id="12104" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="12112" href="BrouwerTree.Arithmetic.html#12112" class="Bound">p</a> <a id="12114" href="BrouwerTree.Arithmetic.html#12114" class="Bound">q</a> <a id="12116" href="BrouwerTree.Arithmetic.html#12116" class="Bound">i</a><a id="12117" class="Symbol">)</a> <a id="12119" class="Symbol">=</a> <a id="12121" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="12129" class="Symbol">(</a><a id="12130" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="12138" href="BrouwerTree.Arithmetic.html#12096" class="Bound">a≢zero</a> <a id="12145" href="BrouwerTree.Arithmetic.html#12112" class="Bound">p</a><a id="12146" class="Symbol">)</a> <a id="12148" class="Symbol">(</a><a id="12149" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="12157" href="BrouwerTree.Arithmetic.html#12096" class="Bound">a≢zero</a> <a id="12164" href="BrouwerTree.Arithmetic.html#12114" class="Bound">q</a><a id="12165" class="Symbol">)</a> <a id="12167" href="BrouwerTree.Arithmetic.html#12116" class="Bound">i</a>

  <a id="12172" class="Comment">-- See the discussion in Line 58.</a>
  <a id="12208" class="Symbol">{-#</a> <a id="12212" class="Keyword">TERMINATING</a> <a id="12224" class="Symbol">#-}</a>
  <a id="^-preserves-≲"></a><a id="12230" href="BrouwerTree.Arithmetic.html#12230" class="Function">^-preserves-≲</a> <a id="12244" class="Symbol">:</a> <a id="12246" class="Symbol">∀</a> <a id="12248" class="Symbol">{</a><a id="12249" href="BrouwerTree.Arithmetic.html#12249" class="Bound">a</a> <a id="12251" href="BrouwerTree.Arithmetic.html#12251" class="Bound">f</a> <a id="12253" href="BrouwerTree.Arithmetic.html#12253" class="Bound">g</a><a id="12254" class="Symbol">}</a> <a id="12256" class="Symbol">→</a> <a id="12258" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12260" href="BrouwerTree.Arithmetic.html#12249" class="Bound">a</a> <a id="12262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12264" class="InductiveConstructor">zero</a> <a id="12269" class="Symbol">→</a> <a id="12271" href="BrouwerTree.Arithmetic.html#12251" class="Bound">f</a> <a id="12273" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="12275" href="BrouwerTree.Arithmetic.html#12253" class="Bound">g</a> <a id="12277" class="Symbol">→</a> <a id="12279" class="Symbol">((</a><a id="12281" href="BrouwerTree.Arithmetic.html#12249" class="Bound">a</a> <a id="12283" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="12285" class="Symbol">)</a> <a id="12287" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12289" href="BrouwerTree.Arithmetic.html#12251" class="Bound">f</a><a id="12290" class="Symbol">)</a> <a id="12292" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="12294" class="Symbol">((</a><a id="12296" href="BrouwerTree.Arithmetic.html#12249" class="Bound">a</a> <a id="12298" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="12300" class="Symbol">)</a> <a id="12302" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12304" href="BrouwerTree.Arithmetic.html#12253" class="Bound">g</a><a id="12305" class="Symbol">)</a>
  <a id="12309" href="BrouwerTree.Arithmetic.html#12230" class="Function">^-preserves-≲</a> <a id="12323" href="BrouwerTree.Arithmetic.html#12323" class="Bound">a≢zero</a> <a id="12330" href="BrouwerTree.Arithmetic.html#12330" class="Bound">f≲g</a> <a id="12334" href="BrouwerTree.Arithmetic.html#12334" class="Bound">k</a> <a id="12336" class="Symbol">=</a> <a id="12338" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="12345" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                      <a id="12399" class="Symbol">(λ</a> <a id="12402" class="Symbol">{</a> <a id="12404" class="Symbol">(</a><a id="12405" href="BrouwerTree.Arithmetic.html#12405" class="Bound">l</a> <a id="12407" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12409" href="BrouwerTree.Arithmetic.html#12409" class="Bound">fk≤gl</a><a id="12414" class="Symbol">)</a> <a id="12416" class="Symbol">→</a> <a id="12418" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12420" href="BrouwerTree.Arithmetic.html#12405" class="Bound">l</a> <a id="12422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12424" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="12432" href="BrouwerTree.Arithmetic.html#12323" class="Bound">a≢zero</a> <a id="12439" href="BrouwerTree.Arithmetic.html#12409" class="Bound">fk≤gl</a> <a id="12445" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12447" class="Symbol">})</a>
                                      <a id="12488" class="Symbol">(</a><a id="12489" href="BrouwerTree.Arithmetic.html#12330" class="Bound">f≲g</a> <a id="12493" href="BrouwerTree.Arithmetic.html#12334" class="Bound">k</a><a id="12494" class="Symbol">)</a>

  <a id="^-preserves-increasing"></a><a id="12499" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="12522" class="Symbol">:</a> <a id="12524" class="Symbol">∀</a> <a id="12526" class="Symbol">{</a><a id="12527" href="BrouwerTree.Arithmetic.html#12527" class="Bound">a</a> <a id="12529" href="BrouwerTree.Arithmetic.html#12529" class="Bound">f</a><a id="12530" class="Symbol">}</a> <a id="12532" class="Symbol">→</a> <a id="12534" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="12538" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="12540" href="BrouwerTree.Arithmetic.html#12527" class="Bound">a</a> <a id="12542" class="Symbol">→</a> <a id="12544" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="12555" href="BrouwerTree.Arithmetic.html#12529" class="Bound">f</a> <a id="12557" class="Symbol">→</a> <a id="12559" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="12570" class="Symbol">(λ</a> <a id="12573" href="BrouwerTree.Arithmetic.html#12573" class="Bound">n</a> <a id="12575" class="Symbol">→</a> <a id="12577" href="BrouwerTree.Arithmetic.html#12527" class="Bound">a</a> <a id="12579" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="12581" href="BrouwerTree.Arithmetic.html#12529" class="Bound">f</a> <a id="12583" href="BrouwerTree.Arithmetic.html#12573" class="Bound">n</a><a id="12584" class="Symbol">)</a>
  <a id="12588" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="12611" class="Symbol">{</a><a id="12612" href="BrouwerTree.Arithmetic.html#12612" class="Bound">a</a><a id="12613" class="Symbol">}</a> <a id="12615" class="Symbol">{</a><a id="12616" href="BrouwerTree.Arithmetic.html#12616" class="Bound">f</a><a id="12617" class="Symbol">}</a> <a id="12619" href="BrouwerTree.Arithmetic.html#12619" class="Bound">one&lt;a</a> <a id="12625" href="BrouwerTree.Arithmetic.html#12625" class="Bound">f↑</a> <a id="12628" href="BrouwerTree.Arithmetic.html#12628" class="Bound">k</a> <a id="12630" class="Symbol">=</a>
    <a id="12636" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="12645" class="Symbol">(</a><a id="12646" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12652" class="Symbol">(λ</a> <a id="12655" href="BrouwerTree.Arithmetic.html#12655" class="Bound">z</a> <a id="12657" class="Symbol">→</a> <a id="12659" href="BrouwerTree.Arithmetic.html#12655" class="Bound">z</a> <a id="12661" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="12663" href="BrouwerTree.Arithmetic.html#12612" class="Bound">a</a> <a id="12665" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="12667" href="BrouwerTree.Arithmetic.html#12616" class="Bound">f</a> <a id="12669" href="BrouwerTree.Arithmetic.html#12628" class="Bound">k</a> <a id="12671" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12673" href="BrouwerTree.Arithmetic.html#12612" class="Bound">a</a><a id="12674" class="Symbol">)</a>
                    <a id="12696" class="Symbol">(</a><a id="12697" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="12706" class="Symbol">(</a><a id="12707" href="BrouwerTree.Arithmetic.html#12612" class="Bound">a</a> <a id="12709" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="12711" class="Symbol">(</a><a id="12712" href="BrouwerTree.Arithmetic.html#12616" class="Bound">f</a> <a id="12714" href="BrouwerTree.Arithmetic.html#12628" class="Bound">k</a><a id="12715" class="Symbol">)))</a>
                    <a id="12739" class="Symbol">(</a><a id="12740" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="12750" class="Symbol">(λ</a> <a id="12753" href="BrouwerTree.Arithmetic.html#12753" class="Bound">p</a> <a id="12755" class="Symbol">→</a> <a id="12757" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="12765" class="Symbol">(</a><a id="12766" href="BrouwerTree.Arithmetic.html#12616" class="Bound">f</a> <a id="12768" href="BrouwerTree.Arithmetic.html#12628" class="Bound">k</a><a id="12769" class="Symbol">)</a> <a id="12771" class="Symbol">(</a><a id="12772" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="12785" href="BrouwerTree.Arithmetic.html#12619" class="Bound">one&lt;a</a><a id="12790" class="Symbol">)</a>  <a id="12793" class="Symbol">(</a><a id="12794" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12798" href="BrouwerTree.Arithmetic.html#12753" class="Bound">p</a><a id="12799" class="Symbol">))</a> <a id="12802" href="BrouwerTree.Arithmetic.html#12619" class="Bound">one&lt;a</a><a id="12807" class="Symbol">))</a>
             <a id="12823" class="Symbol">(</a><a id="12824" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="12832" class="Symbol">(</a><a id="12833" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="12846" href="BrouwerTree.Arithmetic.html#12619" class="Bound">one&lt;a</a><a id="12851" class="Symbol">)</a> <a id="12853" class="Symbol">(</a><a id="12854" href="BrouwerTree.Arithmetic.html#12625" class="Bound">f↑</a> <a id="12857" href="BrouwerTree.Arithmetic.html#12628" class="Bound">k</a><a id="12858" class="Symbol">))</a>

<a id="12862" class="Comment">{- # Powers of ω, in particular -}</a>

<a id="ω^"></a><a id="12898" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="12901" class="Symbol">:</a> <a id="12903" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12907" class="Symbol">→</a> <a id="12909" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="12913" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="12916" href="BrouwerTree.Arithmetic.html#12916" class="Bound">b</a> <a id="12918" class="Symbol">=</a> <a id="12920" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12922" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="12924" href="BrouwerTree.Arithmetic.html#12916" class="Bound">b</a>

<a id="ω^-mono"></a><a id="12927" href="BrouwerTree.Arithmetic.html#12927" class="Function">ω^-mono</a> <a id="12935" class="Symbol">:</a> <a id="12937" class="Symbol">{</a><a id="12938" href="BrouwerTree.Arithmetic.html#12938" class="Bound">x</a> <a id="12940" href="BrouwerTree.Arithmetic.html#12940" class="Bound">y</a> <a id="12942" class="Symbol">:</a> <a id="12944" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12947" class="Symbol">}</a> <a id="12949" class="Symbol">→</a> <a id="12951" href="BrouwerTree.Arithmetic.html#12938" class="Bound">x</a> <a id="12953" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12955" href="BrouwerTree.Arithmetic.html#12940" class="Bound">y</a> <a id="12957" class="Symbol">→</a> <a id="12959" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="12962" href="BrouwerTree.Arithmetic.html#12938" class="Bound">x</a> <a id="12964" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12966" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="12969" href="BrouwerTree.Arithmetic.html#12940" class="Bound">y</a>
<a id="12971" href="BrouwerTree.Arithmetic.html#12927" class="Function">ω^-mono</a> <a id="12979" class="Symbol">=</a> <a id="12981" href="BrouwerTree.Arithmetic.html#11200" class="Function">a^-mono</a> <a id="12989" class="Symbol">λ</a> <a id="12991" href="BrouwerTree.Arithmetic.html#12991" class="Bound">ω≡zero</a> <a id="12998" class="Symbol">→</a> <a id="13000" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="13009" class="Symbol">(</a><a id="13010" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13014" href="BrouwerTree.Arithmetic.html#12991" class="Bound">ω≡zero</a><a id="13020" class="Symbol">)</a>

<a id="ω^-preserves-increasing"></a><a id="13023" href="BrouwerTree.Arithmetic.html#13023" class="Function">ω^-preserves-increasing</a> <a id="13047" class="Symbol">:</a> <a id="13049" class="Symbol">∀</a> <a id="13051" class="Symbol">{</a><a id="13052" href="BrouwerTree.Arithmetic.html#13052" class="Bound">f</a><a id="13053" class="Symbol">}</a> <a id="13055" class="Symbol">→</a> <a id="13057" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13068" href="BrouwerTree.Arithmetic.html#13052" class="Bound">f</a> <a id="13070" class="Symbol">→</a> <a id="13072" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13083" class="Symbol">(λ</a> <a id="13086" href="BrouwerTree.Arithmetic.html#13086" class="Bound">n</a> <a id="13088" class="Symbol">→</a> <a id="13090" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13092" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="13094" href="BrouwerTree.Arithmetic.html#13052" class="Bound">f</a> <a id="13096" href="BrouwerTree.Arithmetic.html#13086" class="Bound">n</a><a id="13097" class="Symbol">)</a>
<a id="13099" href="BrouwerTree.Arithmetic.html#13023" class="Function">ω^-preserves-increasing</a> <a id="13123" href="BrouwerTree.Arithmetic.html#13123" class="Bound">f↑</a> <a id="13126" class="Symbol">=</a> <a id="13128" href="BrouwerTree.Arithmetic.html#12499" class="Function">^-preserves-increasing</a> <a id="13151" href="BrouwerTree.Properties.html#9239" class="Function">one&lt;lim</a> <a id="13159" href="BrouwerTree.Arithmetic.html#13123" class="Bound">f↑</a>

<a id="13163" class="Comment">-- ω^ b satisfies the expected equations definitionally:</a>

<a id="ω^zero≡one"></a><a id="13221" href="BrouwerTree.Arithmetic.html#13221" class="Function">ω^zero≡one</a> <a id="13232" class="Symbol">:</a> <a id="13234" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="13237" class="InductiveConstructor">zero</a> <a id="13242" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13244" href="BrouwerTree.Core.html#2359" class="Function">one</a>
<a id="13248" href="BrouwerTree.Arithmetic.html#13221" class="Function">ω^zero≡one</a> <a id="13259" class="Symbol">=</a> <a id="13261" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ω^⟨sx⟩≡ω^x·ω"></a><a id="13267" href="BrouwerTree.Arithmetic.html#13267" class="Function">ω^⟨sx⟩≡ω^x·ω</a> <a id="13280" class="Symbol">:</a> <a id="13282" class="Symbol">∀</a> <a id="13284" href="BrouwerTree.Arithmetic.html#13284" class="Bound">x</a> <a id="13286" class="Symbol">→</a> <a id="13288" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="13291" class="Symbol">(</a><a id="13292" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13297" href="BrouwerTree.Arithmetic.html#13284" class="Bound">x</a><a id="13298" class="Symbol">)</a> <a id="13300" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13302" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="13305" href="BrouwerTree.Arithmetic.html#13284" class="Bound">x</a> <a id="13307" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13309" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="13311" href="BrouwerTree.Arithmetic.html#13267" class="Function">ω^⟨sx⟩≡ω^x·ω</a> <a id="13324" href="BrouwerTree.Arithmetic.html#13324" class="Bound">x</a> <a id="13326" class="Symbol">=</a> <a id="13328" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ω^⟨limf⟩≡lim⟨ω^⟨fn⟩⟩"></a><a id="13334" href="BrouwerTree.Arithmetic.html#13334" class="Function">ω^⟨limf⟩≡lim⟨ω^⟨fn⟩⟩</a> <a id="13355" class="Symbol">:</a> <a id="13357" class="Symbol">∀</a> <a id="13359" href="BrouwerTree.Arithmetic.html#13359" class="Bound">f</a> <a id="13361" href="BrouwerTree.Arithmetic.html#13361" class="Bound">f↑</a> <a id="13364" class="Symbol">→</a> <a id="13366" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="13369" class="Symbol">(</a><a id="13370" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13376" href="BrouwerTree.Arithmetic.html#13359" class="Bound">f</a> <a id="13378" class="Symbol">{</a><a id="13379" href="BrouwerTree.Arithmetic.html#13361" class="Bound">f↑</a><a id="13381" class="Symbol">})</a> <a id="13384" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13386" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13392" class="Symbol">(λ</a> <a id="13395" href="BrouwerTree.Arithmetic.html#13395" class="Bound">n</a> <a id="13397" class="Symbol">→</a> <a id="13399" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="13402" class="Symbol">(</a><a id="13403" href="BrouwerTree.Arithmetic.html#13359" class="Bound">f</a> <a id="13405" href="BrouwerTree.Arithmetic.html#13395" class="Bound">n</a><a id="13406" class="Symbol">))</a>
<a id="13409" href="BrouwerTree.Arithmetic.html#13334" class="Function">ω^⟨limf⟩≡lim⟨ω^⟨fn⟩⟩</a> <a id="13430" href="BrouwerTree.Arithmetic.html#13430" class="Bound">f</a> <a id="13432" href="BrouwerTree.Arithmetic.html#13432" class="Bound">f↑</a> <a id="13435" class="Symbol">=</a> <a id="13437" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/BrouwerTree.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Brouwer trees as a quotient inductive-inductive type</a>
<a id="158" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="260" class="Comment">{- Brouwer trees consisting of zero, succ, and limits of strictly
   increasing sequences.  The path constructor of the ordinal type
   says that bisimilar sequences give equal limits.  The type of
   Brouwer trees with this definition will not be a set automatically.
   Therefore, a truncation constructor is added. -}</a>

<a id="582" class="Symbol">{-#</a> <a id="586" class="Keyword">OPTIONS</a> <a id="594" class="Pragma">--cubical</a> <a id="604" class="Pragma">--erasure</a> <a id="614" class="Pragma">--guardedness</a> <a id="628" class="Pragma">--safe</a> <a id="635" class="Symbol">#-}</a>

<a id="640" class="Keyword">module</a> <a id="647" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a> <a id="664" class="Keyword">where</a>

<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="BrouwerTree.Core.html" class="Module">BrouwerTree.Core</a> <a id="889" class="Keyword">public</a>

<a id="897" class="Comment">{- Simple induction principles

   We show two simple special cases of the general induction principle:
   One for propositional propertier of ordinals, and one for propositional
   properties of inequalities.
-}</a>

<a id="1111" class="Comment">{- The first one is called Brw-ind, and is defined in BrouwerTree.Core -}</a>

<a id="1186" class="Comment">{- The second principle is called ≤-ind.-}</a>
<a id="≤-ind"></a><a id="1229" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="1235" class="Symbol">:</a> <a id="1237" class="Symbol">∀</a> <a id="1239" class="Symbol">{</a><a id="1240" href="BrouwerTree.Base.html#1240" class="Bound">a</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">→</a>
        <a id="1253" class="Symbol">(</a><a id="1254" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1256" class="Symbol">:</a> <a id="1258" class="Symbol">∀</a> <a id="1260" class="Symbol">{</a><a id="1261" href="BrouwerTree.Base.html#1261" class="Bound">x</a> <a id="1263" href="BrouwerTree.Base.html#1263" class="Bound">y</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="BrouwerTree.Base.html#1261" class="Bound">x</a> <a id="1270" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1272" href="BrouwerTree.Base.html#1263" class="Bound">y</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1281" href="BrouwerTree.Base.html#1240" class="Bound">a</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a>
        <a id="1294" class="Symbol">(∀</a> <a id="1297" class="Symbol">{</a><a id="1298" href="BrouwerTree.Base.html#1298" class="Bound">x</a> <a id="1300" href="BrouwerTree.Base.html#1300" class="Bound">y</a><a id="1301" class="Symbol">}</a> <a id="1303" href="BrouwerTree.Base.html#1303" class="Bound">x≤y</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1316" class="Symbol">(</a><a id="1317" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1319" class="Symbol">{</a><a id="1320" href="BrouwerTree.Base.html#1298" class="Bound">x</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">{</a><a id="1324" href="BrouwerTree.Base.html#1300" class="Bound">y</a><a id="1325" class="Symbol">}</a> <a id="1327" href="BrouwerTree.Base.html#1303" class="Bound">x≤y</a><a id="1330" class="Symbol">))</a> <a id="1333" class="Symbol">→</a>
        <a id="1343" class="Symbol">(∀</a> <a id="1346" class="Symbol">{</a><a id="1347" href="BrouwerTree.Base.html#1347" class="Bound">x</a><a id="1348" class="Symbol">}</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1354" class="Symbol">(</a><a id="1355" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="1362" class="Symbol">{</a><a id="1363" href="BrouwerTree.Base.html#1347" class="Bound">x</a><a id="1364" class="Symbol">}))</a> <a id="1368" class="Symbol">→</a>
        <a id="1378" class="Symbol">(∀</a> <a id="1381" class="Symbol">{</a><a id="1382" href="BrouwerTree.Base.html#1382" class="Bound">x</a> <a id="1384" href="BrouwerTree.Base.html#1384" class="Bound">y</a> <a id="1386" href="BrouwerTree.Base.html#1386" class="Bound">z</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">{</a><a id="1390" href="BrouwerTree.Base.html#1390" class="Bound">x≤y</a> <a id="1394" class="Symbol">:</a> <a id="1396" href="BrouwerTree.Base.html#1382" class="Bound">x</a> <a id="1398" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1400" href="BrouwerTree.Base.html#1384" class="Bound">y</a><a id="1401" class="Symbol">}</a> <a id="1403" class="Symbol">{</a><a id="1404" href="BrouwerTree.Base.html#1404" class="Bound">y≤z</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="BrouwerTree.Base.html#1384" class="Bound">y</a> <a id="1412" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1414" href="BrouwerTree.Base.html#1386" class="Bound">z</a><a id="1415" class="Symbol">}</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1421" href="BrouwerTree.Base.html#1390" class="Bound">x≤y</a> <a id="1425" class="Symbol">→</a> <a id="1427" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1429" href="BrouwerTree.Base.html#1404" class="Bound">y≤z</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1437" class="Symbol">(</a><a id="1438" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="1446" href="BrouwerTree.Base.html#1390" class="Bound">x≤y</a> <a id="1450" href="BrouwerTree.Base.html#1404" class="Bound">y≤z</a><a id="1453" class="Symbol">))</a> <a id="1456" class="Symbol">→</a>
        <a id="1466" class="Symbol">(∀</a> <a id="1469" class="Symbol">{</a><a id="1470" href="BrouwerTree.Base.html#1470" class="Bound">x</a> <a id="1472" href="BrouwerTree.Base.html#1472" class="Bound">y</a><a id="1473" class="Symbol">}</a> <a id="1475" class="Symbol">(</a><a id="1476" href="BrouwerTree.Base.html#1476" class="Bound">x≤y</a> <a id="1480" class="Symbol">:</a> <a id="1482" href="BrouwerTree.Base.html#1470" class="Bound">x</a> <a id="1484" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1486" href="BrouwerTree.Base.html#1472" class="Bound">y</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1493" href="BrouwerTree.Base.html#1476" class="Bound">x≤y</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1501" class="Symbol">(</a><a id="1502" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="1514" href="BrouwerTree.Base.html#1476" class="Bound">x≤y</a><a id="1517" class="Symbol">))</a> <a id="1520" class="Symbol">→</a>
        <a id="1530" class="Symbol">(∀</a> <a id="1533" class="Symbol">{</a><a id="1534" href="BrouwerTree.Base.html#1534" class="Bound">x</a><a id="1535" class="Symbol">}</a> <a id="1537" href="BrouwerTree.Base.html#1537" class="Bound">f</a> <a id="1539" class="Symbol">{</a><a id="1540" href="BrouwerTree.Base.html#1540" class="Bound">f↑</a><a id="1542" class="Symbol">}</a> <a id="1544" class="Symbol">{</a><a id="1545" href="BrouwerTree.Base.html#1545" class="Bound">k</a><a id="1546" class="Symbol">}</a> <a id="1548" class="Symbol">→</a> <a id="1550" class="Symbol">(</a><a id="1551" href="BrouwerTree.Base.html#1551" class="Bound">x≤fk</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="BrouwerTree.Base.html#1534" class="Bound">x</a> <a id="1560" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1562" href="BrouwerTree.Base.html#1537" class="Bound">f</a> <a id="1564" href="BrouwerTree.Base.html#1545" class="Bound">k</a><a id="1565" class="Symbol">)</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1571" class="Symbol">(</a><a id="1572" href="BrouwerTree.Base.html#1551" class="Bound">x≤fk</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1582" class="Symbol">(</a><a id="1583" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1592" class="Symbol">{</a><a id="1593" href="BrouwerTree.Base.html#1534" class="Bound">x</a><a id="1594" class="Symbol">}</a> <a id="1596" href="BrouwerTree.Base.html#1537" class="Bound">f</a> <a id="1598" class="Symbol">{</a><a id="1599" href="BrouwerTree.Base.html#1540" class="Bound">f↑</a><a id="1601" class="Symbol">}</a> <a id="1603" class="Symbol">{</a><a id="1604" href="BrouwerTree.Base.html#1545" class="Bound">k</a><a id="1605" class="Symbol">}</a> <a id="1607" href="BrouwerTree.Base.html#1551" class="Bound">x≤fk</a><a id="1611" class="Symbol">))</a> <a id="1614" class="Symbol">→</a>
        <a id="1624" class="Symbol">(∀</a> <a id="1627" href="BrouwerTree.Base.html#1627" class="Bound">f</a> <a id="1629" class="Symbol">{</a><a id="1630" href="BrouwerTree.Base.html#1630" class="Bound">f↑</a><a id="1632" class="Symbol">}</a> <a id="1634" class="Symbol">{</a><a id="1635" href="BrouwerTree.Base.html#1635" class="Bound">y</a><a id="1636" class="Symbol">}</a> <a id="1638" href="BrouwerTree.Base.html#1638" class="Bound">f≤y</a> <a id="1642" class="Symbol">→</a> <a id="1644" class="Symbol">(∀</a> <a id="1647" href="BrouwerTree.Base.html#1647" class="Bound">k</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1653" class="Symbol">(</a><a id="1654" href="BrouwerTree.Base.html#1638" class="Bound">f≤y</a> <a id="1658" href="BrouwerTree.Base.html#1647" class="Bound">k</a><a id="1659" class="Symbol">))</a> <a id="1662" class="Symbol">→</a> <a id="1664" class="Symbol">(∀</a> <a id="1667" href="BrouwerTree.Base.html#1667" class="Bound">k</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1673" class="Symbol">(</a><a id="1674" href="BrouwerTree.Base.html#1630" class="Bound">f↑</a> <a id="1677" href="BrouwerTree.Base.html#1667" class="Bound">k</a><a id="1678" class="Symbol">))</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1685" class="Symbol">(</a><a id="1686" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1697" href="BrouwerTree.Base.html#1627" class="Bound">f</a> <a id="1699" class="Symbol">{</a><a id="1700" href="BrouwerTree.Base.html#1630" class="Bound">f↑</a><a id="1702" class="Symbol">}</a> <a id="1704" class="Symbol">{</a><a id="1705" href="BrouwerTree.Base.html#1635" class="Bound">y</a><a id="1706" class="Symbol">}</a> <a id="1708" href="BrouwerTree.Base.html#1638" class="Bound">f≤y</a><a id="1711" class="Symbol">))</a> <a id="1714" class="Symbol">→</a>
        <a id="1724" class="Symbol">{</a><a id="1725" href="BrouwerTree.Base.html#1725" class="Bound">x</a> <a id="1727" href="BrouwerTree.Base.html#1727" class="Bound">y</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1734" class="Symbol">}</a> <a id="1736" class="Symbol">→</a> <a id="1738" class="Symbol">(</a><a id="1739" href="BrouwerTree.Base.html#1739" class="Bound">x≤y</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="BrouwerTree.Base.html#1725" class="Bound">x</a> <a id="1747" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1749" href="BrouwerTree.Base.html#1727" class="Bound">y</a><a id="1750" class="Symbol">)</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="BrouwerTree.Base.html#1254" class="Bound">P</a> <a id="1756" href="BrouwerTree.Base.html#1739" class="Bound">x≤y</a>
<a id="1760" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="1766" href="BrouwerTree.Base.html#1766" class="Bound">P</a> <a id="1768" href="BrouwerTree.Base.html#1768" class="Bound">prop</a> <a id="1773" href="BrouwerTree.Base.html#1773" class="Bound">z</a> <a id="1775" href="BrouwerTree.Base.html#1775" class="Bound">t</a> <a id="1777" href="BrouwerTree.Base.html#1777" class="Bound">s</a> <a id="1779" href="BrouwerTree.Base.html#1779" class="Bound">c</a> <a id="1781" href="BrouwerTree.Base.html#1781" class="Bound">l</a> <a id="1783" class="Symbol">{</a><a id="1784" class="DottedPattern Symbol">.</a><a id="1785" href="BrouwerTree.Core.html#998" class="DottedPattern InductiveConstructor">zero</a><a id="1789" class="Symbol">}</a> <a id="1791" class="Symbol">{</a><a id="1792" href="BrouwerTree.Base.html#1792" class="Bound">y</a><a id="1793" class="Symbol">}</a> <a id="1795" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="BrouwerTree.Base.html#1773" class="Bound">z</a>
<a id="1806" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="1812" href="BrouwerTree.Base.html#1812" class="Bound">P</a> <a id="1814" href="BrouwerTree.Base.html#1814" class="Bound">prop</a> <a id="1819" href="BrouwerTree.Base.html#1819" class="Bound">z</a> <a id="1821" href="BrouwerTree.Base.html#1821" class="Bound">t</a> <a id="1823" href="BrouwerTree.Base.html#1823" class="Bound">s</a> <a id="1825" href="BrouwerTree.Base.html#1825" class="Bound">c</a> <a id="1827" href="BrouwerTree.Base.html#1827" class="Bound">l</a> <a id="1829" class="Symbol">{</a><a id="1830" href="BrouwerTree.Base.html#1830" class="Bound">x</a><a id="1831" class="Symbol">}</a> <a id="1833" class="Symbol">{</a><a id="1834" href="BrouwerTree.Base.html#1834" class="Bound">y</a><a id="1835" class="Symbol">}</a> <a id="1837" class="Symbol">(</a><a id="1838" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="1846" href="BrouwerTree.Base.html#1846" class="Bound">x≤x₁</a> <a id="1851" href="BrouwerTree.Base.html#1851" class="Bound">x₁≤y</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">=</a>
    <a id="1863" href="BrouwerTree.Base.html#1821" class="Bound">t</a> <a id="1865" class="Symbol">(</a><a id="1866" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="1872" href="BrouwerTree.Base.html#1812" class="Bound">P</a> <a id="1874" href="BrouwerTree.Base.html#1814" class="Bound">prop</a> <a id="1879" href="BrouwerTree.Base.html#1819" class="Bound">z</a> <a id="1881" href="BrouwerTree.Base.html#1821" class="Bound">t</a> <a id="1883" href="BrouwerTree.Base.html#1823" class="Bound">s</a> <a id="1885" href="BrouwerTree.Base.html#1825" class="Bound">c</a> <a id="1887" href="BrouwerTree.Base.html#1827" class="Bound">l</a> <a id="1889" href="BrouwerTree.Base.html#1846" class="Bound">x≤x₁</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">(</a><a id="1896" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="1902" href="BrouwerTree.Base.html#1812" class="Bound">P</a> <a id="1904" href="BrouwerTree.Base.html#1814" class="Bound">prop</a> <a id="1909" href="BrouwerTree.Base.html#1819" class="Bound">z</a> <a id="1911" href="BrouwerTree.Base.html#1821" class="Bound">t</a> <a id="1913" href="BrouwerTree.Base.html#1823" class="Bound">s</a> <a id="1915" href="BrouwerTree.Base.html#1825" class="Bound">c</a> <a id="1917" href="BrouwerTree.Base.html#1827" class="Bound">l</a> <a id="1919" href="BrouwerTree.Base.html#1851" class="Bound">x₁≤y</a><a id="1923" class="Symbol">)</a>
<a id="1925" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="1931" href="BrouwerTree.Base.html#1931" class="Bound">P</a> <a id="1933" href="BrouwerTree.Base.html#1933" class="Bound">prop</a> <a id="1938" href="BrouwerTree.Base.html#1938" class="Bound">z</a> <a id="1940" href="BrouwerTree.Base.html#1940" class="Bound">t</a> <a id="1942" href="BrouwerTree.Base.html#1942" class="Bound">s</a> <a id="1944" href="BrouwerTree.Base.html#1944" class="Bound">c</a> <a id="1946" href="BrouwerTree.Base.html#1946" class="Bound">l</a> <a id="1948" class="Symbol">{</a><a id="1949" class="DottedPattern Symbol">.(</a><a id="1951" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="1956" href="BrouwerTree.Base.html#1986" class="DottedPattern Bound">x</a><a id="1957" class="DottedPattern Symbol">)</a><a id="1958" class="Symbol">}</a> <a id="1960" class="Symbol">{</a><a id="1961" class="DottedPattern Symbol">.(</a><a id="1963" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="1968" href="BrouwerTree.Base.html#1990" class="DottedPattern Bound">y</a><a id="1969" class="DottedPattern Symbol">)</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">(</a><a id="1973" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="1985" class="Symbol">{</a><a id="1986" href="BrouwerTree.Base.html#1986" class="Bound">x</a><a id="1987" class="Symbol">}</a> <a id="1989" class="Symbol">{</a><a id="1990" href="BrouwerTree.Base.html#1990" class="Bound">y</a><a id="1991" class="Symbol">}</a> <a id="1993" href="BrouwerTree.Base.html#1993" class="Bound">x≤y</a><a id="1996" class="Symbol">)</a> <a id="1998" class="Symbol">=</a>
    <a id="2004" href="BrouwerTree.Base.html#1942" class="Bound">s</a> <a id="2006" href="BrouwerTree.Base.html#1993" class="Bound">x≤y</a> <a id="2010" class="Symbol">(</a><a id="2011" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2017" href="BrouwerTree.Base.html#1931" class="Bound">P</a> <a id="2019" href="BrouwerTree.Base.html#1933" class="Bound">prop</a> <a id="2024" href="BrouwerTree.Base.html#1938" class="Bound">z</a> <a id="2026" href="BrouwerTree.Base.html#1940" class="Bound">t</a> <a id="2028" href="BrouwerTree.Base.html#1942" class="Bound">s</a> <a id="2030" href="BrouwerTree.Base.html#1944" class="Bound">c</a> <a id="2032" href="BrouwerTree.Base.html#1946" class="Bound">l</a> <a id="2034" href="BrouwerTree.Base.html#1993" class="Bound">x≤y</a><a id="2037" class="Symbol">)</a>
<a id="2039" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2045" href="BrouwerTree.Base.html#2045" class="Bound">P</a> <a id="2047" href="BrouwerTree.Base.html#2047" class="Bound">prop</a> <a id="2052" href="BrouwerTree.Base.html#2052" class="Bound">z</a> <a id="2054" href="BrouwerTree.Base.html#2054" class="Bound">t</a> <a id="2056" href="BrouwerTree.Base.html#2056" class="Bound">s</a> <a id="2058" href="BrouwerTree.Base.html#2058" class="Bound">c</a> <a id="2060" href="BrouwerTree.Base.html#2060" class="Bound">l</a> <a id="2062" class="Symbol">{</a><a id="2063" href="BrouwerTree.Base.html#2063" class="Bound">x</a><a id="2064" class="Symbol">}</a> <a id="2066" class="Symbol">{</a><a id="2067" class="DottedPattern Symbol">.(</a><a id="2069" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="2075" href="BrouwerTree.Base.html#2089" class="DottedPattern Bound">f</a><a id="2076" class="DottedPattern Symbol">)</a><a id="2077" class="Symbol">}</a> <a id="2079" class="Symbol">(</a><a id="2080" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="2089" href="BrouwerTree.Base.html#2089" class="Bound">f</a> <a id="2091" class="Symbol">{</a><a id="2092" class="Argument">k</a> <a id="2094" class="Symbol">=</a> <a id="2096" href="BrouwerTree.Base.html#2096" class="Bound">k</a><a id="2097" class="Symbol">}</a> <a id="2099" href="BrouwerTree.Base.html#2099" class="Bound">x≤fk</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">=</a>
    <a id="2111" href="BrouwerTree.Base.html#2058" class="Bound">c</a> <a id="2113" href="BrouwerTree.Base.html#2089" class="Bound">f</a> <a id="2115" class="Symbol">{</a><a id="2116" class="Argument">k</a> <a id="2118" class="Symbol">=</a> <a id="2120" href="BrouwerTree.Base.html#2096" class="Bound">k</a><a id="2121" class="Symbol">}</a> <a id="2123" href="BrouwerTree.Base.html#2099" class="Bound">x≤fk</a> <a id="2128" class="Symbol">(</a><a id="2129" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2135" href="BrouwerTree.Base.html#2045" class="Bound">P</a> <a id="2137" href="BrouwerTree.Base.html#2047" class="Bound">prop</a> <a id="2142" href="BrouwerTree.Base.html#2052" class="Bound">z</a> <a id="2144" href="BrouwerTree.Base.html#2054" class="Bound">t</a> <a id="2146" href="BrouwerTree.Base.html#2056" class="Bound">s</a> <a id="2148" href="BrouwerTree.Base.html#2058" class="Bound">c</a> <a id="2150" href="BrouwerTree.Base.html#2060" class="Bound">l</a> <a id="2152" href="BrouwerTree.Base.html#2099" class="Bound">x≤fk</a><a id="2156" class="Symbol">)</a>
<a id="2158" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2164" href="BrouwerTree.Base.html#2164" class="Bound">P</a> <a id="2166" href="BrouwerTree.Base.html#2166" class="Bound">prop</a> <a id="2171" href="BrouwerTree.Base.html#2171" class="Bound">z</a> <a id="2173" href="BrouwerTree.Base.html#2173" class="Bound">t</a> <a id="2175" href="BrouwerTree.Base.html#2175" class="Bound">s</a> <a id="2177" href="BrouwerTree.Base.html#2177" class="Bound">c</a> <a id="2179" href="BrouwerTree.Base.html#2179" class="Bound">l</a> <a id="2181" class="Symbol">{</a><a id="2182" class="DottedPattern Symbol">.(</a><a id="2184" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="2190" href="BrouwerTree.Base.html#2210" class="DottedPattern Bound">f</a><a id="2191" class="DottedPattern Symbol">)</a><a id="2192" class="Symbol">}</a> <a id="2194" class="Symbol">{</a><a id="2195" href="BrouwerTree.Base.html#2195" class="Bound">y</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">(</a><a id="2199" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="2210" href="BrouwerTree.Base.html#2210" class="Bound">f</a> <a id="2212" class="Symbol">{</a><a id="2213" href="BrouwerTree.Base.html#2213" class="Bound">f↑</a><a id="2215" class="Symbol">}</a> <a id="2217" class="Symbol">{</a><a id="2218" href="BrouwerTree.Base.html#2218" class="Bound">x</a><a id="2219" class="Symbol">}</a> <a id="2221" href="BrouwerTree.Base.html#2221" class="Bound">f≤y</a><a id="2224" class="Symbol">)</a> <a id="2226" class="Symbol">=</a>
    <a id="2232" href="BrouwerTree.Base.html#2179" class="Bound">l</a> <a id="2234" href="BrouwerTree.Base.html#2210" class="Bound">f</a> <a id="2236" class="Symbol">{</a><a id="2237" href="BrouwerTree.Base.html#2213" class="Bound">f↑</a><a id="2239" class="Symbol">}</a> <a id="2241" class="Symbol">{</a><a id="2242" href="BrouwerTree.Base.html#2195" class="Bound">y</a><a id="2243" class="Symbol">}</a> <a id="2245" href="BrouwerTree.Base.html#2221" class="Bound">f≤y</a> <a id="2249" class="Symbol">(λ</a> <a id="2252" href="BrouwerTree.Base.html#2252" class="Bound">k</a> <a id="2254" class="Symbol">→</a> <a id="2256" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2262" href="BrouwerTree.Base.html#2164" class="Bound">P</a> <a id="2264" href="BrouwerTree.Base.html#2166" class="Bound">prop</a> <a id="2269" href="BrouwerTree.Base.html#2171" class="Bound">z</a> <a id="2271" href="BrouwerTree.Base.html#2173" class="Bound">t</a> <a id="2273" href="BrouwerTree.Base.html#2175" class="Bound">s</a> <a id="2275" href="BrouwerTree.Base.html#2177" class="Bound">c</a> <a id="2277" href="BrouwerTree.Base.html#2179" class="Bound">l</a> <a id="2279" class="Symbol">(</a><a id="2280" href="BrouwerTree.Base.html#2221" class="Bound">f≤y</a> <a id="2284" href="BrouwerTree.Base.html#2252" class="Bound">k</a><a id="2285" class="Symbol">))</a> <a id="2288" class="Symbol">(λ</a> <a id="2291" href="BrouwerTree.Base.html#2291" class="Bound">k</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2301" href="BrouwerTree.Base.html#2164" class="Bound">P</a> <a id="2303" href="BrouwerTree.Base.html#2166" class="Bound">prop</a> <a id="2308" href="BrouwerTree.Base.html#2171" class="Bound">z</a> <a id="2310" href="BrouwerTree.Base.html#2173" class="Bound">t</a> <a id="2312" href="BrouwerTree.Base.html#2175" class="Bound">s</a> <a id="2314" href="BrouwerTree.Base.html#2177" class="Bound">c</a> <a id="2316" href="BrouwerTree.Base.html#2179" class="Bound">l</a> <a id="2318" class="Symbol">(</a><a id="2319" href="BrouwerTree.Base.html#2213" class="Bound">f↑</a> <a id="2322" href="BrouwerTree.Base.html#2291" class="Bound">k</a><a id="2323" class="Symbol">))</a>
<a id="2326" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2332" href="BrouwerTree.Base.html#2332" class="Bound">P</a> <a id="2334" href="BrouwerTree.Base.html#2334" class="Bound">prop</a> <a id="2339" href="BrouwerTree.Base.html#2339" class="Bound">z</a> <a id="2341" href="BrouwerTree.Base.html#2341" class="Bound">t</a> <a id="2343" href="BrouwerTree.Base.html#2343" class="Bound">s</a> <a id="2345" href="BrouwerTree.Base.html#2345" class="Bound">c</a> <a id="2347" href="BrouwerTree.Base.html#2347" class="Bound">l</a> <a id="2349" class="Symbol">{</a><a id="2350" href="BrouwerTree.Base.html#2350" class="Bound">x</a><a id="2351" class="Symbol">}</a> <a id="2353" class="Symbol">{</a><a id="2354" href="BrouwerTree.Base.html#2354" class="Bound">y</a><a id="2355" class="Symbol">}</a> <a id="2357" class="Symbol">(</a><a id="2358" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="2366" href="BrouwerTree.Base.html#2366" class="Bound">x≤y</a> <a id="2370" href="BrouwerTree.Base.html#2370" class="Bound">x≤y&#39;</a> <a id="2375" href="BrouwerTree.Base.html#2375" class="Bound">i</a><a id="2376" class="Symbol">)</a> <a id="2378" class="Symbol">=</a>
    <a id="2384" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2397" class="Symbol">(λ</a> <a id="2400" href="BrouwerTree.Base.html#2400" class="Bound">j</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="BrouwerTree.Base.html#2334" class="Bound">prop</a> <a id="2409" class="Symbol">(</a><a id="2410" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="2418" href="BrouwerTree.Base.html#2366" class="Bound">x≤y</a> <a id="2422" href="BrouwerTree.Base.html#2370" class="Bound">x≤y&#39;</a> <a id="2427" href="BrouwerTree.Base.html#2400" class="Bound">j</a><a id="2428" class="Symbol">))</a> <a id="2431" class="Symbol">(</a><a id="2432" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2438" href="BrouwerTree.Base.html#2332" class="Bound">P</a> <a id="2440" href="BrouwerTree.Base.html#2334" class="Bound">prop</a> <a id="2445" href="BrouwerTree.Base.html#2339" class="Bound">z</a> <a id="2447" href="BrouwerTree.Base.html#2341" class="Bound">t</a> <a id="2449" href="BrouwerTree.Base.html#2343" class="Bound">s</a> <a id="2451" href="BrouwerTree.Base.html#2345" class="Bound">c</a> <a id="2453" href="BrouwerTree.Base.html#2347" class="Bound">l</a> <a id="2455" href="BrouwerTree.Base.html#2366" class="Bound">x≤y</a><a id="2458" class="Symbol">)</a>
                 <a id="2477" class="Symbol">(</a><a id="2478" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="2484" href="BrouwerTree.Base.html#2332" class="Bound">P</a> <a id="2486" href="BrouwerTree.Base.html#2334" class="Bound">prop</a> <a id="2491" href="BrouwerTree.Base.html#2339" class="Bound">z</a> <a id="2493" href="BrouwerTree.Base.html#2341" class="Bound">t</a> <a id="2495" href="BrouwerTree.Base.html#2343" class="Bound">s</a> <a id="2497" href="BrouwerTree.Base.html#2345" class="Bound">c</a> <a id="2499" href="BrouwerTree.Base.html#2347" class="Bound">l</a> <a id="2501" href="BrouwerTree.Base.html#2370" class="Bound">x≤y&#39;</a><a id="2505" class="Symbol">)</a> <a id="2507" href="BrouwerTree.Base.html#2375" class="Bound">i</a>

<a id="2510" class="Comment">{- The more general induction principle into Sets and Propositions -}</a>

<a id="2581" class="Keyword">module</a> <a id="2588" href="BrouwerTree.Base.html#2588" class="Module">_</a> <a id="2590" class="Symbol">{</a><a id="2591" href="BrouwerTree.Base.html#2591" class="Bound">ℓ</a> <a id="2593" href="BrouwerTree.Base.html#2593" class="Bound">ℓ&#39;</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2603" class="Symbol">}</a> <a id="2605" class="Symbol">(</a><a id="2606" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="2614" class="Symbol">→</a> <a id="2616" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2621" href="BrouwerTree.Base.html#2591" class="Bound">ℓ</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="2627" class="Symbol">:</a> <a id="2629" class="Symbol">(</a><a id="2630" href="BrouwerTree.Base.html#2630" class="Bound">x</a> <a id="2632" href="BrouwerTree.Base.html#2632" class="Bound">y</a> <a id="2634" class="Symbol">:</a> <a id="2636" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2639" class="Symbol">)</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="BrouwerTree.Base.html#2630" class="Bound">x</a> <a id="2645" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2647" href="BrouwerTree.Base.html#2632" class="Bound">y</a> <a id="2649" class="Symbol">→</a> <a id="2651" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2653" href="BrouwerTree.Base.html#2630" class="Bound">x</a> <a id="2655" class="Symbol">→</a> <a id="2657" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2659" href="BrouwerTree.Base.html#2632" class="Bound">y</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2668" href="BrouwerTree.Base.html#2593" class="Bound">ℓ&#39;</a><a id="2670" class="Symbol">)</a>
         <a id="2681" class="Symbol">(</a><a id="2682" href="BrouwerTree.Base.html#2682" class="Bound">isSet⟨P⟩</a> <a id="2691" class="Symbol">:</a> <a id="2693" class="Symbol">(</a><a id="2694" href="BrouwerTree.Base.html#2694" class="Bound">x</a> <a id="2696" class="Symbol">:</a> <a id="2698" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2711" class="Symbol">(</a><a id="2712" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2714" href="BrouwerTree.Base.html#2694" class="Bound">x</a><a id="2715" class="Symbol">))</a>
         <a id="2727" class="Symbol">(</a><a id="2728" href="BrouwerTree.Base.html#2728" class="Bound">isProp⟨Q⟩</a> <a id="2738" class="Symbol">:</a> <a id="2740" class="Symbol">(</a><a id="2741" href="BrouwerTree.Base.html#2741" class="Bound">x</a> <a id="2743" href="BrouwerTree.Base.html#2743" class="Bound">y</a> <a id="2745" class="Symbol">:</a> <a id="2747" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2750" class="Symbol">)</a> <a id="2752" class="Symbol">(</a><a id="2753" href="BrouwerTree.Base.html#2753" class="Bound">x≤y</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="BrouwerTree.Base.html#2741" class="Bound">x</a> <a id="2761" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2763" href="BrouwerTree.Base.html#2743" class="Bound">y</a><a id="2764" class="Symbol">)</a> <a id="2766" class="Symbol">(</a><a id="2767" href="BrouwerTree.Base.html#2767" class="Bound">px</a> <a id="2770" class="Symbol">:</a> <a id="2772" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2774" href="BrouwerTree.Base.html#2741" class="Bound">x</a><a id="2775" class="Symbol">)</a> <a id="2777" class="Symbol">(</a><a id="2778" href="BrouwerTree.Base.html#2778" class="Bound">py</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2785" href="BrouwerTree.Base.html#2743" class="Bound">y</a><a id="2786" class="Symbol">)</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2797" class="Symbol">(</a><a id="2798" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="2800" href="BrouwerTree.Base.html#2741" class="Bound">x</a> <a id="2802" href="BrouwerTree.Base.html#2743" class="Bound">y</a> <a id="2804" href="BrouwerTree.Base.html#2753" class="Bound">x≤y</a> <a id="2808" href="BrouwerTree.Base.html#2767" class="Bound">px</a> <a id="2811" href="BrouwerTree.Base.html#2778" class="Bound">py</a><a id="2813" class="Symbol">))</a>
         <a id="2825" class="Symbol">(</a><a id="2826" href="BrouwerTree.Base.html#2826" class="Bound">z</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2832" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="2836" class="Symbol">)</a>
         <a id="2847" class="Symbol">(</a><a id="2848" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="2850" class="Symbol">:</a> <a id="2852" class="Symbol">{</a><a id="2853" href="BrouwerTree.Base.html#2853" class="Bound">x</a> <a id="2855" class="Symbol">:</a> <a id="2857" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2860" class="Symbol">}</a> <a id="2862" class="Symbol">→</a> <a id="2864" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2866" href="BrouwerTree.Base.html#2853" class="Bound">x</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2872" class="Symbol">(</a><a id="2873" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2878" href="BrouwerTree.Base.html#2853" class="Bound">x</a><a id="2879" class="Symbol">))</a>
         <a id="2891" class="Symbol">(</a><a id="2892" href="BrouwerTree.Base.html#2892" class="Bound">l</a> <a id="2894" class="Symbol">:</a> <a id="2896" class="Symbol">∀</a> <a id="2898" class="Symbol">{</a><a id="2899" href="BrouwerTree.Base.html#2899" class="Bound">f</a> <a id="2901" href="BrouwerTree.Base.html#2901" class="Bound">f↑</a><a id="2903" class="Symbol">}</a> <a id="2905" class="Symbol">(</a><a id="2906" href="BrouwerTree.Base.html#2906" class="Bound">pf</a> <a id="2909" class="Symbol">:</a> <a id="2911" class="Symbol">(</a><a id="2912" href="BrouwerTree.Base.html#2912" class="Bound">k</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="2923" class="Symbol">(</a><a id="2924" href="BrouwerTree.Base.html#2899" class="Bound">f</a> <a id="2926" href="BrouwerTree.Base.html#2912" class="Bound">k</a><a id="2927" class="Symbol">))</a> <a id="2930" class="Symbol">→</a>
                <a id="2948" class="Symbol">((</a><a id="2950" href="BrouwerTree.Base.html#2950" class="Bound">k</a> <a id="2952" class="Symbol">:</a> <a id="2954" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2955" class="Symbol">)</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="2961" class="Symbol">(</a><a id="2962" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2967" class="Symbol">(</a><a id="2968" href="BrouwerTree.Base.html#2899" class="Bound">f</a> <a id="2970" href="BrouwerTree.Base.html#2950" class="Bound">k</a><a id="2971" class="Symbol">))</a> <a id="2974" class="Symbol">(</a><a id="2975" href="BrouwerTree.Base.html#2899" class="Bound">f</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2982" href="BrouwerTree.Base.html#2950" class="Bound">k</a><a id="2983" class="Symbol">))</a> <a id="2986" class="Symbol">(</a><a id="2987" href="BrouwerTree.Base.html#2901" class="Bound">f↑</a> <a id="2990" href="BrouwerTree.Base.html#2950" class="Bound">k</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">(</a><a id="2994" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="2996" class="Symbol">(</a><a id="2997" href="BrouwerTree.Base.html#2906" class="Bound">pf</a> <a id="3000" href="BrouwerTree.Base.html#2950" class="Bound">k</a><a id="3001" class="Symbol">))</a> <a id="3004" class="Symbol">(</a><a id="3005" href="BrouwerTree.Base.html#2906" class="Bound">pf</a> <a id="3008" class="Symbol">(</a><a id="3009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3013" href="BrouwerTree.Base.html#2950" class="Bound">k</a><a id="3014" class="Symbol">)))</a> <a id="3018" class="Symbol">→</a>
                <a id="3036" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3038" class="Symbol">(</a><a id="3039" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3045" href="BrouwerTree.Base.html#2899" class="Bound">f</a> <a id="3047" class="Symbol">{</a><a id="3048" href="BrouwerTree.Base.html#2901" class="Bound">f↑</a><a id="3050" class="Symbol">}))</a>
         <a id="3063" class="Symbol">(</a><a id="3064" href="BrouwerTree.Base.html#3064" class="Bound">bs</a> <a id="3067" class="Symbol">:</a> <a id="3069" class="Symbol">∀</a> <a id="3071" class="Symbol">{</a><a id="3072" href="BrouwerTree.Base.html#3072" class="Bound">f</a> <a id="3074" href="BrouwerTree.Base.html#3074" class="Bound">f↑</a> <a id="3077" href="BrouwerTree.Base.html#3077" class="Bound">g</a> <a id="3079" href="BrouwerTree.Base.html#3079" class="Bound">g↑</a> <a id="3082" href="BrouwerTree.Base.html#3082" class="Bound">f≈g</a><a id="3085" class="Symbol">}</a> <a id="3087" class="Symbol">→</a>
                 <a id="3106" class="Symbol">(</a><a id="3107" href="BrouwerTree.Base.html#3107" class="Bound">pf</a> <a id="3110" class="Symbol">:</a> <a id="3112" class="Symbol">(</a><a id="3113" href="BrouwerTree.Base.html#3113" class="Bound">k</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3124" class="Symbol">(</a><a id="3125" href="BrouwerTree.Base.html#3072" class="Bound">f</a> <a id="3127" href="BrouwerTree.Base.html#3113" class="Bound">k</a><a id="3128" class="Symbol">))</a> <a id="3131" class="Symbol">→</a>
                 <a id="3150" class="Symbol">(</a><a id="3151" href="BrouwerTree.Base.html#3151" class="Bound">pf↑</a> <a id="3155" class="Symbol">:</a> <a id="3157" class="Symbol">(</a><a id="3158" href="BrouwerTree.Base.html#3158" class="Bound">k</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3163" class="Symbol">)</a> <a id="3165" class="Symbol">→</a> <a id="3167" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3169" class="Symbol">(</a><a id="3170" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3175" class="Symbol">(</a><a id="3176" href="BrouwerTree.Base.html#3072" class="Bound">f</a> <a id="3178" href="BrouwerTree.Base.html#3158" class="Bound">k</a><a id="3179" class="Symbol">))</a> <a id="3182" class="Symbol">(</a><a id="3183" href="BrouwerTree.Base.html#3072" class="Bound">f</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3190" href="BrouwerTree.Base.html#3158" class="Bound">k</a><a id="3191" class="Symbol">))</a> <a id="3194" class="Symbol">(</a><a id="3195" href="BrouwerTree.Base.html#3074" class="Bound">f↑</a> <a id="3198" href="BrouwerTree.Base.html#3158" class="Bound">k</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">(</a><a id="3202" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="3204" class="Symbol">(</a><a id="3205" href="BrouwerTree.Base.html#3107" class="Bound">pf</a> <a id="3208" href="BrouwerTree.Base.html#3158" class="Bound">k</a><a id="3209" class="Symbol">))</a> <a id="3212" class="Symbol">(</a><a id="3213" href="BrouwerTree.Base.html#3107" class="Bound">pf</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3221" href="BrouwerTree.Base.html#3158" class="Bound">k</a><a id="3222" class="Symbol">)))</a> <a id="3226" class="Symbol">→</a>
                 <a id="3245" class="Symbol">(</a><a id="3246" href="BrouwerTree.Base.html#3246" class="Bound">pg</a> <a id="3249" class="Symbol">:</a> <a id="3251" class="Symbol">(</a><a id="3252" href="BrouwerTree.Base.html#3252" class="Bound">k</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3257" class="Symbol">)</a> <a id="3259" class="Symbol">→</a> <a id="3261" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3263" class="Symbol">(</a><a id="3264" href="BrouwerTree.Base.html#3077" class="Bound">g</a> <a id="3266" href="BrouwerTree.Base.html#3252" class="Bound">k</a><a id="3267" class="Symbol">))</a> <a id="3270" class="Symbol">→</a>
                 <a id="3289" class="Symbol">(</a><a id="3290" href="BrouwerTree.Base.html#3290" class="Bound">pg↑</a> <a id="3294" class="Symbol">:</a> <a id="3296" class="Symbol">(</a><a id="3297" href="BrouwerTree.Base.html#3297" class="Bound">k</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3308" class="Symbol">(</a><a id="3309" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3314" class="Symbol">(</a><a id="3315" href="BrouwerTree.Base.html#3077" class="Bound">g</a> <a id="3317" href="BrouwerTree.Base.html#3297" class="Bound">k</a><a id="3318" class="Symbol">))</a> <a id="3321" class="Symbol">(</a><a id="3322" href="BrouwerTree.Base.html#3077" class="Bound">g</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3329" href="BrouwerTree.Base.html#3297" class="Bound">k</a><a id="3330" class="Symbol">))</a> <a id="3333" class="Symbol">(</a><a id="3334" href="BrouwerTree.Base.html#3079" class="Bound">g↑</a> <a id="3337" href="BrouwerTree.Base.html#3297" class="Bound">k</a><a id="3338" class="Symbol">)</a> <a id="3340" class="Symbol">(</a><a id="3341" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="3343" class="Symbol">(</a><a id="3344" href="BrouwerTree.Base.html#3246" class="Bound">pg</a> <a id="3347" href="BrouwerTree.Base.html#3297" class="Bound">k</a><a id="3348" class="Symbol">))</a> <a id="3351" class="Symbol">(</a><a id="3352" href="BrouwerTree.Base.html#3246" class="Bound">pg</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3360" href="BrouwerTree.Base.html#3297" class="Bound">k</a><a id="3361" class="Symbol">)))</a> <a id="3365" class="Symbol">→</a>
                 <a id="3384" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3390" class="Symbol">(λ</a> <a id="3393" href="BrouwerTree.Base.html#3393" class="Bound">i</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3399" class="Symbol">(</a><a id="3400" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="3406" href="BrouwerTree.Base.html#3072" class="Bound">f</a> <a id="3408" class="Symbol">{</a><a id="3409" href="BrouwerTree.Base.html#3074" class="Bound">f↑</a><a id="3411" class="Symbol">}</a> <a id="3413" href="BrouwerTree.Base.html#3077" class="Bound">g</a> <a id="3415" class="Symbol">{</a><a id="3416" href="BrouwerTree.Base.html#3079" class="Bound">g↑</a><a id="3418" class="Symbol">}</a> <a id="3420" href="BrouwerTree.Base.html#3082" class="Bound">f≈g</a> <a id="3424" href="BrouwerTree.Base.html#3393" class="Bound">i</a><a id="3425" class="Symbol">))</a> <a id="3428" class="Symbol">(</a><a id="3429" href="BrouwerTree.Base.html#2892" class="Bound">l</a> <a id="3431" href="BrouwerTree.Base.html#3107" class="Bound">pf</a> <a id="3434" href="BrouwerTree.Base.html#3151" class="Bound">pf↑</a><a id="3437" class="Symbol">)</a> <a id="3439" class="Symbol">(</a><a id="3440" href="BrouwerTree.Base.html#2892" class="Bound">l</a> <a id="3442" href="BrouwerTree.Base.html#3246" class="Bound">pg</a> <a id="3445" href="BrouwerTree.Base.html#3290" class="Bound">pg↑</a><a id="3448" class="Symbol">))</a>
         <a id="3460" class="Symbol">(</a><a id="3461" href="BrouwerTree.Base.html#3461" class="Bound">z≤</a> <a id="3464" class="Symbol">:</a> <a id="3466" class="Symbol">∀</a> <a id="3468" class="Symbol">{</a><a id="3469" href="BrouwerTree.Base.html#3469" class="Bound">y</a><a id="3470" class="Symbol">}</a> <a id="3472" class="Symbol">→</a> <a id="3474" class="Symbol">(</a><a id="3475" href="BrouwerTree.Base.html#3475" class="Bound">py</a> <a id="3478" class="Symbol">:</a> <a id="3480" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3482" href="BrouwerTree.Base.html#3469" class="Bound">y</a><a id="3483" class="Symbol">)</a> <a id="3485" class="Symbol">→</a> <a id="3487" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3489" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="3494" href="BrouwerTree.Base.html#3469" class="Bound">y</a> <a id="3496" class="Symbol">(</a><a id="3497" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="3504" class="Symbol">{</a><a id="3505" href="BrouwerTree.Base.html#3469" class="Bound">y</a><a id="3506" class="Symbol">})</a> <a id="3509" href="BrouwerTree.Base.html#2826" class="Bound">z</a> <a id="3511" href="BrouwerTree.Base.html#3475" class="Bound">py</a><a id="3513" class="Symbol">)</a>
         <a id="3524" class="Symbol">(</a><a id="3525" href="BrouwerTree.Base.html#3525" class="Bound">t≤</a> <a id="3528" class="Symbol">:</a> <a id="3530" class="Symbol">∀</a> <a id="3532" class="Symbol">{</a><a id="3533" href="BrouwerTree.Base.html#3533" class="Bound">x</a> <a id="3535" href="BrouwerTree.Base.html#3535" class="Bound">y</a> <a id="3537" href="BrouwerTree.Base.html#3537" class="Bound">z</a><a id="3538" class="Symbol">}</a> <a id="3540" class="Symbol">{</a><a id="3541" href="BrouwerTree.Base.html#3541" class="Bound">x≤y</a> <a id="3545" class="Symbol">:</a> <a id="3547" href="BrouwerTree.Base.html#3533" class="Bound">x</a> <a id="3549" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3551" href="BrouwerTree.Base.html#3535" class="Bound">y</a><a id="3552" class="Symbol">}</a> <a id="3554" class="Symbol">{</a><a id="3555" href="BrouwerTree.Base.html#3555" class="Bound">y≤z</a> <a id="3559" class="Symbol">:</a> <a id="3561" href="BrouwerTree.Base.html#3535" class="Bound">y</a> <a id="3563" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3565" href="BrouwerTree.Base.html#3537" class="Bound">z</a><a id="3566" class="Symbol">}</a> <a id="3568" class="Symbol">(</a><a id="3569" href="BrouwerTree.Base.html#3569" class="Bound">px</a> <a id="3572" class="Symbol">:</a> <a id="3574" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3576" href="BrouwerTree.Base.html#3533" class="Bound">x</a><a id="3577" class="Symbol">)</a> <a id="3579" class="Symbol">(</a><a id="3580" href="BrouwerTree.Base.html#3580" class="Bound">py</a> <a id="3583" class="Symbol">:</a> <a id="3585" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3587" href="BrouwerTree.Base.html#3535" class="Bound">y</a><a id="3588" class="Symbol">)</a> <a id="3590" class="Symbol">(</a><a id="3591" href="BrouwerTree.Base.html#3591" class="Bound">pz</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3598" href="BrouwerTree.Base.html#3537" class="Bound">z</a><a id="3599" class="Symbol">)</a> <a id="3601" class="Symbol">→</a>
                 <a id="3620" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3622" href="BrouwerTree.Base.html#3533" class="Bound">x</a> <a id="3624" href="BrouwerTree.Base.html#3535" class="Bound">y</a> <a id="3626" href="BrouwerTree.Base.html#3541" class="Bound">x≤y</a> <a id="3630" href="BrouwerTree.Base.html#3569" class="Bound">px</a> <a id="3633" href="BrouwerTree.Base.html#3580" class="Bound">py</a> <a id="3636" class="Symbol">→</a> <a id="3638" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3640" href="BrouwerTree.Base.html#3535" class="Bound">y</a> <a id="3642" href="BrouwerTree.Base.html#3537" class="Bound">z</a> <a id="3644" href="BrouwerTree.Base.html#3555" class="Bound">y≤z</a> <a id="3648" href="BrouwerTree.Base.html#3580" class="Bound">py</a> <a id="3651" href="BrouwerTree.Base.html#3591" class="Bound">pz</a> <a id="3654" class="Symbol">→</a> <a id="3656" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3658" href="BrouwerTree.Base.html#3533" class="Bound">x</a> <a id="3660" href="BrouwerTree.Base.html#3537" class="Bound">z</a> <a id="3662" class="Symbol">(</a><a id="3663" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3671" href="BrouwerTree.Base.html#3541" class="Bound">x≤y</a> <a id="3675" href="BrouwerTree.Base.html#3555" class="Bound">y≤z</a><a id="3678" class="Symbol">)</a> <a id="3680" href="BrouwerTree.Base.html#3569" class="Bound">px</a> <a id="3683" href="BrouwerTree.Base.html#3591" class="Bound">pz</a><a id="3685" class="Symbol">)</a>
         <a id="3696" class="Symbol">(</a><a id="3697" href="BrouwerTree.Base.html#3697" class="Bound">s≤</a> <a id="3700" class="Symbol">:</a> <a id="3702" class="Symbol">∀</a> <a id="3704" class="Symbol">{</a><a id="3705" href="BrouwerTree.Base.html#3705" class="Bound">x</a> <a id="3707" href="BrouwerTree.Base.html#3707" class="Bound">y</a><a id="3708" class="Symbol">}</a> <a id="3710" class="Symbol">(</a><a id="3711" href="BrouwerTree.Base.html#3711" class="Bound">x≤y</a> <a id="3715" class="Symbol">:</a> <a id="3717" href="BrouwerTree.Base.html#3705" class="Bound">x</a> <a id="3719" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3721" href="BrouwerTree.Base.html#3707" class="Bound">y</a><a id="3722" class="Symbol">)</a> <a id="3724" class="Symbol">(</a><a id="3725" href="BrouwerTree.Base.html#3725" class="Bound">px</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3732" href="BrouwerTree.Base.html#3705" class="Bound">x</a><a id="3733" class="Symbol">)</a> <a id="3735" class="Symbol">(</a><a id="3736" href="BrouwerTree.Base.html#3736" class="Bound">py</a> <a id="3739" class="Symbol">:</a> <a id="3741" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3743" href="BrouwerTree.Base.html#3707" class="Bound">y</a><a id="3744" class="Symbol">)</a> <a id="3746" class="Symbol">→</a>
                 <a id="3765" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3767" href="BrouwerTree.Base.html#3705" class="Bound">x</a> <a id="3769" href="BrouwerTree.Base.html#3707" class="Bound">y</a> <a id="3771" href="BrouwerTree.Base.html#3711" class="Bound">x≤y</a> <a id="3775" href="BrouwerTree.Base.html#3725" class="Bound">px</a> <a id="3778" href="BrouwerTree.Base.html#3736" class="Bound">py</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3785" class="Symbol">(</a><a id="3786" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3791" href="BrouwerTree.Base.html#3705" class="Bound">x</a><a id="3792" class="Symbol">)</a> <a id="3794" class="Symbol">(</a><a id="3795" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3800" href="BrouwerTree.Base.html#3707" class="Bound">y</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">(</a><a id="3804" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="3816" href="BrouwerTree.Base.html#3711" class="Bound">x≤y</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="3824" href="BrouwerTree.Base.html#3725" class="Bound">px</a><a id="3826" class="Symbol">)</a> <a id="3828" class="Symbol">(</a><a id="3829" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="3831" href="BrouwerTree.Base.html#3736" class="Bound">py</a><a id="3833" class="Symbol">))</a>
         <a id="3845" class="Symbol">(</a><a id="3846" href="BrouwerTree.Base.html#3846" class="Bound">c≤</a> <a id="3849" class="Symbol">:</a> <a id="3851" class="Symbol">∀</a> <a id="3853" class="Symbol">{</a><a id="3854" href="BrouwerTree.Base.html#3854" class="Bound">x</a><a id="3855" class="Symbol">}</a> <a id="3857" href="BrouwerTree.Base.html#3857" class="Bound">f</a> <a id="3859" class="Symbol">{</a><a id="3860" href="BrouwerTree.Base.html#3860" class="Bound">f↑</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Symbol">{</a><a id="3865" href="BrouwerTree.Base.html#3865" class="Bound">k</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">(</a><a id="3869" href="BrouwerTree.Base.html#3869" class="Bound">x≤fk</a> <a id="3874" class="Symbol">:</a> <a id="3876" href="BrouwerTree.Base.html#3854" class="Bound">x</a> <a id="3878" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3880" href="BrouwerTree.Base.html#3857" class="Bound">f</a> <a id="3882" href="BrouwerTree.Base.html#3865" class="Bound">k</a><a id="3883" class="Symbol">)</a>
                 <a id="3902" class="Symbol">(</a><a id="3903" href="BrouwerTree.Base.html#3903" class="Bound">px</a> <a id="3906" class="Symbol">:</a> <a id="3908" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3910" href="BrouwerTree.Base.html#3854" class="Bound">x</a><a id="3911" class="Symbol">)</a> <a id="3913" class="Symbol">→</a>
                 <a id="3932" class="Symbol">(</a><a id="3933" href="BrouwerTree.Base.html#3933" class="Bound">pf</a> <a id="3936" class="Symbol">:</a> <a id="3938" class="Symbol">(</a><a id="3939" href="BrouwerTree.Base.html#3939" class="Bound">k</a> <a id="3941" class="Symbol">:</a> <a id="3943" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">→</a> <a id="3948" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="3950" class="Symbol">(</a><a id="3951" href="BrouwerTree.Base.html#3857" class="Bound">f</a> <a id="3953" href="BrouwerTree.Base.html#3939" class="Bound">k</a><a id="3954" class="Symbol">))</a> <a id="3957" class="Symbol">→</a>
                 <a id="3976" class="Symbol">(</a><a id="3977" href="BrouwerTree.Base.html#3977" class="Bound">pf↑</a> <a id="3981" class="Symbol">:</a> <a id="3983" class="Symbol">(</a><a id="3984" href="BrouwerTree.Base.html#3984" class="Bound">k</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3989" class="Symbol">)</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="3995" class="Symbol">(</a><a id="3996" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4001" class="Symbol">(</a><a id="4002" href="BrouwerTree.Base.html#3857" class="Bound">f</a> <a id="4004" href="BrouwerTree.Base.html#3984" class="Bound">k</a><a id="4005" class="Symbol">))</a> <a id="4008" class="Symbol">(</a><a id="4009" href="BrouwerTree.Base.html#3857" class="Bound">f</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4016" href="BrouwerTree.Base.html#3984" class="Bound">k</a><a id="4017" class="Symbol">))</a> <a id="4020" class="Symbol">(</a><a id="4021" href="BrouwerTree.Base.html#3860" class="Bound">f↑</a> <a id="4024" href="BrouwerTree.Base.html#3984" class="Bound">k</a><a id="4025" class="Symbol">)</a> <a id="4027" class="Symbol">(</a><a id="4028" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="4030" class="Symbol">(</a><a id="4031" href="BrouwerTree.Base.html#3933" class="Bound">pf</a> <a id="4034" href="BrouwerTree.Base.html#3984" class="Bound">k</a><a id="4035" class="Symbol">))</a> <a id="4038" class="Symbol">(</a><a id="4039" href="BrouwerTree.Base.html#3933" class="Bound">pf</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4047" href="BrouwerTree.Base.html#3984" class="Bound">k</a><a id="4048" class="Symbol">)))</a> <a id="4052" class="Symbol">→</a>
                 <a id="4071" class="Symbol">(</a><a id="4072" href="BrouwerTree.Base.html#4072" class="Bound">qx≤fk</a> <a id="4078" class="Symbol">:</a> <a id="4080" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="4082" href="BrouwerTree.Base.html#3854" class="Bound">x</a> <a id="4084" class="Symbol">(</a><a id="4085" href="BrouwerTree.Base.html#3857" class="Bound">f</a> <a id="4087" href="BrouwerTree.Base.html#3865" class="Bound">k</a><a id="4088" class="Symbol">)</a> <a id="4090" href="BrouwerTree.Base.html#3869" class="Bound">x≤fk</a> <a id="4095" href="BrouwerTree.Base.html#3903" class="Bound">px</a> <a id="4098" class="Symbol">(</a><a id="4099" href="BrouwerTree.Base.html#3933" class="Bound">pf</a> <a id="4102" href="BrouwerTree.Base.html#3865" class="Bound">k</a><a id="4103" class="Symbol">))</a> <a id="4106" class="Symbol">→</a>
                 <a id="4125" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="4127" href="BrouwerTree.Base.html#3854" class="Bound">x</a> <a id="4129" class="Symbol">(</a><a id="4130" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4136" href="BrouwerTree.Base.html#3857" class="Bound">f</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Symbol">(</a><a id="4140" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="4149" class="Symbol">{</a><a id="4150" href="BrouwerTree.Base.html#3854" class="Bound">x</a><a id="4151" class="Symbol">}</a> <a id="4153" href="BrouwerTree.Base.html#3857" class="Bound">f</a> <a id="4155" class="Symbol">{</a><a id="4156" href="BrouwerTree.Base.html#3860" class="Bound">f↑</a><a id="4158" class="Symbol">}</a> <a id="4160" class="Symbol">{</a><a id="4161" href="BrouwerTree.Base.html#3865" class="Bound">k</a><a id="4162" class="Symbol">}</a> <a id="4164" href="BrouwerTree.Base.html#3869" class="Bound">x≤fk</a><a id="4168" class="Symbol">)</a> <a id="4170" href="BrouwerTree.Base.html#3903" class="Bound">px</a> <a id="4173" class="Symbol">(</a><a id="4174" href="BrouwerTree.Base.html#2892" class="Bound">l</a> <a id="4176" href="BrouwerTree.Base.html#3933" class="Bound">pf</a> <a id="4179" href="BrouwerTree.Base.html#3977" class="Bound">pf↑</a><a id="4182" class="Symbol">))</a>
         <a id="4194" class="Symbol">(</a><a id="4195" href="BrouwerTree.Base.html#4195" class="Bound">l≤</a> <a id="4198" class="Symbol">:</a> <a id="4200" class="Symbol">∀</a> <a id="4202" href="BrouwerTree.Base.html#4202" class="Bound">f</a> <a id="4204" class="Symbol">{</a><a id="4205" href="BrouwerTree.Base.html#4205" class="Bound">f↑</a><a id="4207" class="Symbol">}</a> <a id="4209" class="Symbol">{</a><a id="4210" href="BrouwerTree.Base.html#4210" class="Bound">y</a><a id="4211" class="Symbol">}</a> <a id="4213" href="BrouwerTree.Base.html#4213" class="Bound">f≤y</a> <a id="4217" class="Symbol">→</a>
                 <a id="4236" class="Symbol">(</a><a id="4237" href="BrouwerTree.Base.html#4237" class="Bound">pf</a> <a id="4240" class="Symbol">:</a> <a id="4242" class="Symbol">(</a><a id="4243" href="BrouwerTree.Base.html#4243" class="Bound">k</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4248" class="Symbol">)</a> <a id="4250" class="Symbol">→</a> <a id="4252" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="4254" class="Symbol">(</a><a id="4255" href="BrouwerTree.Base.html#4202" class="Bound">f</a> <a id="4257" href="BrouwerTree.Base.html#4243" class="Bound">k</a><a id="4258" class="Symbol">))</a> <a id="4261" class="Symbol">→</a>
                 <a id="4280" class="Symbol">(</a><a id="4281" href="BrouwerTree.Base.html#4281" class="Bound">pf↑</a> <a id="4285" class="Symbol">:</a> <a id="4287" class="Symbol">(</a><a id="4288" href="BrouwerTree.Base.html#4288" class="Bound">k</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="4299" class="Symbol">(</a><a id="4300" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4305" class="Symbol">(</a><a id="4306" href="BrouwerTree.Base.html#4202" class="Bound">f</a> <a id="4308" href="BrouwerTree.Base.html#4288" class="Bound">k</a><a id="4309" class="Symbol">))</a> <a id="4312" class="Symbol">(</a><a id="4313" href="BrouwerTree.Base.html#4202" class="Bound">f</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4320" href="BrouwerTree.Base.html#4288" class="Bound">k</a><a id="4321" class="Symbol">))</a> <a id="4324" class="Symbol">(</a><a id="4325" href="BrouwerTree.Base.html#4205" class="Bound">f↑</a> <a id="4328" href="BrouwerTree.Base.html#4288" class="Bound">k</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">(</a><a id="4332" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="4334" class="Symbol">(</a><a id="4335" href="BrouwerTree.Base.html#4237" class="Bound">pf</a> <a id="4338" href="BrouwerTree.Base.html#4288" class="Bound">k</a><a id="4339" class="Symbol">))</a> <a id="4342" class="Symbol">(</a><a id="4343" href="BrouwerTree.Base.html#4237" class="Bound">pf</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4351" href="BrouwerTree.Base.html#4288" class="Bound">k</a><a id="4352" class="Symbol">)))</a> <a id="4356" class="Symbol">→</a>
                 <a id="4375" class="Symbol">(</a><a id="4376" href="BrouwerTree.Base.html#4376" class="Bound">py</a> <a id="4379" class="Symbol">:</a> <a id="4381" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="4383" href="BrouwerTree.Base.html#4210" class="Bound">y</a><a id="4384" class="Symbol">)</a> <a id="4386" class="Symbol">→</a>
                 <a id="4405" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="4407" class="Symbol">(</a><a id="4408" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4414" href="BrouwerTree.Base.html#4202" class="Bound">f</a><a id="4415" class="Symbol">)</a> <a id="4417" href="BrouwerTree.Base.html#4210" class="Bound">y</a> <a id="4419" class="Symbol">(</a><a id="4420" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="4431" href="BrouwerTree.Base.html#4202" class="Bound">f</a> <a id="4433" class="Symbol">{</a><a id="4434" href="BrouwerTree.Base.html#4205" class="Bound">f↑</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" href="BrouwerTree.Base.html#4210" class="Bound">y</a><a id="4440" class="Symbol">}</a> <a id="4442" href="BrouwerTree.Base.html#4213" class="Bound">f≤y</a><a id="4445" class="Symbol">)</a> <a id="4447" class="Symbol">(</a><a id="4448" href="BrouwerTree.Base.html#2892" class="Bound">l</a> <a id="4450" href="BrouwerTree.Base.html#4237" class="Bound">pf</a> <a id="4453" href="BrouwerTree.Base.html#4281" class="Bound">pf↑</a><a id="4456" class="Symbol">)</a> <a id="4458" href="BrouwerTree.Base.html#4376" class="Bound">py</a><a id="4460" class="Symbol">)</a>
  <a id="4464" class="Keyword">where</a>

  <a id="4473" class="Keyword">mutual</a>

    <a id="4485" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4494" class="Symbol">:</a> <a id="4496" class="Symbol">(</a><a id="4497" href="BrouwerTree.Base.html#4497" class="Bound">x</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4504" class="Symbol">)</a> <a id="4506" class="Symbol">→</a> <a id="4508" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="4510" href="BrouwerTree.Base.html#4497" class="Bound">x</a>
    <a id="4516" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4525" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="BrouwerTree.Base.html#2826" class="Bound">z</a>
    <a id="4538" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4547" class="Symbol">(</a><a id="4548" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4553" href="BrouwerTree.Base.html#4553" class="Bound">x</a><a id="4554" class="Symbol">)</a> <a id="4556" class="Symbol">=</a> <a id="4558" href="BrouwerTree.Base.html#2848" class="Bound">s</a> <a id="4560" class="Symbol">(</a><a id="4561" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4570" href="BrouwerTree.Base.html#4553" class="Bound">x</a><a id="4571" class="Symbol">)</a>
    <a id="4577" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4586" class="Symbol">(</a><a id="4587" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4593" href="BrouwerTree.Base.html#4593" class="Bound">f</a> <a id="4595" class="Symbol">{</a><a id="4596" href="BrouwerTree.Base.html#4596" class="Bound">f↑</a><a id="4598" class="Symbol">})</a> <a id="4601" class="Symbol">=</a> <a id="4603" href="BrouwerTree.Base.html#2892" class="Bound">l</a> <a id="4605" class="Symbol">(</a><a id="4606" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4615" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4617" href="BrouwerTree.Base.html#4593" class="Bound">f</a><a id="4618" class="Symbol">)</a> <a id="4620" class="Symbol">(</a><a id="4621" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="4628" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4630" href="BrouwerTree.Base.html#4596" class="Bound">f↑</a><a id="4632" class="Symbol">)</a>
    <a id="4638" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4647" class="Symbol">(</a><a id="4648" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4654" href="BrouwerTree.Base.html#4654" class="Bound">f</a> <a id="4656" class="Symbol">{</a><a id="4657" href="BrouwerTree.Base.html#4657" class="Bound">f↑</a><a id="4659" class="Symbol">}</a> <a id="4661" href="BrouwerTree.Base.html#4661" class="Bound">g</a> <a id="4663" class="Symbol">{</a><a id="4664" href="BrouwerTree.Base.html#4664" class="Bound">g↑</a><a id="4666" class="Symbol">}</a> <a id="4668" href="BrouwerTree.Base.html#4668" class="Bound">f≈g</a> <a id="4672" href="BrouwerTree.Base.html#4672" class="Bound">i</a><a id="4673" class="Symbol">)</a> <a id="4675" class="Symbol">=</a> <a id="4677" href="BrouwerTree.Base.html#3064" class="Bound">bs</a> <a id="4680" class="Symbol">(</a><a id="4681" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4690" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4692" href="BrouwerTree.Base.html#4654" class="Bound">f</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">(</a><a id="4696" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="4703" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4705" href="BrouwerTree.Base.html#4657" class="Bound">f↑</a><a id="4707" class="Symbol">)</a>
                                              <a id="4755" class="Symbol">(</a><a id="4756" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4765" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4767" href="BrouwerTree.Base.html#4661" class="Bound">g</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">(</a><a id="4771" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="4778" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4780" href="BrouwerTree.Base.html#4664" class="Bound">g↑</a><a id="4782" class="Symbol">)</a> <a id="4784" href="BrouwerTree.Base.html#4672" class="Bound">i</a>
    <a id="4790" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="4799" class="Symbol">(</a><a id="4800" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4806" href="BrouwerTree.Base.html#4806" class="Bound">x</a> <a id="4808" href="BrouwerTree.Base.html#4808" class="Bound">y</a> <a id="4810" href="BrouwerTree.Base.html#4810" class="Bound">p</a> <a id="4812" href="BrouwerTree.Base.html#4812" class="Bound">q</a> <a id="4814" href="BrouwerTree.Base.html#4814" class="Bound">i</a> <a id="4816" href="BrouwerTree.Base.html#4816" class="Bound">j</a><a id="4817" class="Symbol">)</a> <a id="4819" class="Symbol">=</a> <a id="4821" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="4835" class="Symbol">{</a><a id="4836" class="Argument">A</a> <a id="4838" class="Symbol">=</a> <a id="4840" class="Symbol">λ</a> <a id="4842" href="BrouwerTree.Base.html#4842" class="Bound">i</a> <a id="4844" href="BrouwerTree.Base.html#4844" class="Bound">j</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="BrouwerTree.Base.html#2606" class="Bound">P</a> <a id="4850" class="Symbol">(</a><a id="4851" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4857" href="BrouwerTree.Base.html#4806" class="Bound">x</a> <a id="4859" href="BrouwerTree.Base.html#4808" class="Bound">y</a> <a id="4861" href="BrouwerTree.Base.html#4810" class="Bound">p</a> <a id="4863" href="BrouwerTree.Base.html#4812" class="Bound">q</a> <a id="4865" href="BrouwerTree.Base.html#4842" class="Bound">i</a> <a id="4867" href="BrouwerTree.Base.html#4844" class="Bound">j</a><a id="4868" class="Symbol">)}</a>
                                                 <a id="4920" class="Symbol">(λ</a> <a id="4923" href="BrouwerTree.Base.html#4923" class="Bound">i</a> <a id="4925" href="BrouwerTree.Base.html#4925" class="Bound">j</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="BrouwerTree.Base.html#2682" class="Bound">isSet⟨P⟩</a> <a id="4938" class="Symbol">(</a><a id="4939" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4945" href="BrouwerTree.Base.html#4806" class="Bound">x</a> <a id="4947" href="BrouwerTree.Base.html#4808" class="Bound">y</a> <a id="4949" href="BrouwerTree.Base.html#4810" class="Bound">p</a> <a id="4951" href="BrouwerTree.Base.html#4812" class="Bound">q</a> <a id="4953" href="BrouwerTree.Base.html#4923" class="Bound">i</a> <a id="4955" href="BrouwerTree.Base.html#4925" class="Bound">j</a><a id="4956" class="Symbol">))</a>
                                                 <a id="5008" class="Symbol">(λ</a> <a id="5011" href="BrouwerTree.Base.html#5011" class="Bound">j</a> <a id="5013" class="Symbol">→</a> <a id="5015" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5024" class="Symbol">(</a><a id="5025" href="BrouwerTree.Base.html#4810" class="Bound">p</a> <a id="5027" href="BrouwerTree.Base.html#5011" class="Bound">j</a><a id="5028" class="Symbol">))</a>
                                                 <a id="5080" class="Symbol">(λ</a> <a id="5083" href="BrouwerTree.Base.html#5083" class="Bound">j</a> <a id="5085" class="Symbol">→</a> <a id="5087" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5096" class="Symbol">(</a><a id="5097" href="BrouwerTree.Base.html#4812" class="Bound">q</a> <a id="5099" href="BrouwerTree.Base.html#5083" class="Bound">j</a><a id="5100" class="Symbol">))</a>
                                                 <a id="5152" class="Symbol">(λ</a> <a id="5155" href="BrouwerTree.Base.html#5155" class="Bound">_</a> <a id="5157" class="Symbol">→</a> <a id="5159" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5168" href="BrouwerTree.Base.html#4806" class="Bound">x</a><a id="5169" class="Symbol">)</a>
                                                 <a id="5220" class="Symbol">(λ</a> <a id="5223" href="BrouwerTree.Base.html#5223" class="Bound">_</a> <a id="5225" class="Symbol">→</a> <a id="5227" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5236" href="BrouwerTree.Base.html#4808" class="Bound">y</a><a id="5237" class="Symbol">)</a> <a id="5239" href="BrouwerTree.Base.html#4814" class="Bound">i</a> <a id="5241" href="BrouwerTree.Base.html#4816" class="Bound">j</a>

    <a id="5248" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5255" class="Symbol">:</a> <a id="5257" class="Symbol">{</a><a id="5258" href="BrouwerTree.Base.html#5258" class="Bound">x</a> <a id="5260" href="BrouwerTree.Base.html#5260" class="Bound">y</a> <a id="5262" class="Symbol">:</a> <a id="5264" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5267" class="Symbol">}</a> <a id="5269" class="Symbol">→</a> <a id="5271" class="Symbol">(</a><a id="5272" href="BrouwerTree.Base.html#5272" class="Bound">x≤y</a> <a id="5276" class="Symbol">:</a> <a id="5278" href="BrouwerTree.Base.html#5258" class="Bound">x</a> <a id="5280" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5282" href="BrouwerTree.Base.html#5260" class="Bound">y</a><a id="5283" class="Symbol">)</a> <a id="5285" class="Symbol">→</a> <a id="5287" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="5289" href="BrouwerTree.Base.html#5258" class="Bound">x</a> <a id="5291" href="BrouwerTree.Base.html#5260" class="Bound">y</a> <a id="5293" href="BrouwerTree.Base.html#5272" class="Bound">x≤y</a> <a id="5297" class="Symbol">(</a><a id="5298" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5307" href="BrouwerTree.Base.html#5258" class="Bound">x</a><a id="5308" class="Symbol">)</a> <a id="5310" class="Symbol">(</a><a id="5311" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5320" href="BrouwerTree.Base.html#5260" class="Bound">y</a><a id="5321" class="Symbol">)</a>
    <a id="5327" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5334" class="Symbol">{</a><a id="5335" class="DottedPattern Symbol">.</a><a id="5336" href="BrouwerTree.Core.html#998" class="DottedPattern InductiveConstructor">zero</a><a id="5340" class="Symbol">}</a> <a id="5342" class="Symbol">{</a><a id="5343" href="BrouwerTree.Base.html#5343" class="Bound">y</a><a id="5344" class="Symbol">}</a> <a id="5346" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="5353" class="Symbol">=</a> <a id="5355" href="BrouwerTree.Base.html#3461" class="Bound">z≤</a> <a id="5358" class="Symbol">(</a><a id="5359" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5368" href="BrouwerTree.Base.html#5343" class="Bound">y</a><a id="5369" class="Symbol">)</a>
    <a id="5375" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5382" class="Symbol">{</a><a id="5383" href="BrouwerTree.Base.html#5383" class="Bound">x</a><a id="5384" class="Symbol">}</a> <a id="5386" class="Symbol">{</a><a id="5387" href="BrouwerTree.Base.html#5387" class="Bound">y</a><a id="5388" class="Symbol">}</a> <a id="5390" class="Symbol">(</a><a id="5391" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5399" class="Symbol">{</a><a id="5400" class="Argument">y</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="BrouwerTree.Base.html#5404" class="Bound">z</a><a id="5405" class="Symbol">}</a> <a id="5407" href="BrouwerTree.Base.html#5407" class="Bound">x≤z</a> <a id="5411" href="BrouwerTree.Base.html#5411" class="Bound">z≤y</a><a id="5414" class="Symbol">)</a> <a id="5416" class="Symbol">=</a> <a id="5418" href="BrouwerTree.Base.html#3525" class="Bound">t≤</a> <a id="5421" class="Symbol">(</a><a id="5422" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5431" href="BrouwerTree.Base.html#5383" class="Bound">x</a><a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">(</a><a id="5435" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5444" href="BrouwerTree.Base.html#5404" class="Bound">z</a><a id="5445" class="Symbol">)</a> <a id="5447" class="Symbol">(</a><a id="5448" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5457" href="BrouwerTree.Base.html#5387" class="Bound">y</a><a id="5458" class="Symbol">)</a>
                                                  <a id="5510" class="Symbol">(</a><a id="5511" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5518" href="BrouwerTree.Base.html#5407" class="Bound">x≤z</a><a id="5521" class="Symbol">)</a> <a id="5523" class="Symbol">(</a><a id="5524" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5531" href="BrouwerTree.Base.html#5411" class="Bound">z≤y</a><a id="5534" class="Symbol">)</a>
    <a id="5540" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5547" class="Symbol">{</a><a id="5548" class="DottedPattern Symbol">.(</a><a id="5550" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="5555" href="BrouwerTree.Base.html#5585" class="DottedPattern Bound">x</a><a id="5556" class="DottedPattern Symbol">)</a><a id="5557" class="Symbol">}</a> <a id="5559" class="Symbol">{</a><a id="5560" class="DottedPattern Symbol">.(</a><a id="5562" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="5567" href="BrouwerTree.Base.html#5589" class="DottedPattern Bound">y</a><a id="5568" class="DottedPattern Symbol">)</a><a id="5569" class="Symbol">}</a> <a id="5571" class="Symbol">(</a><a id="5572" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5584" class="Symbol">{</a><a id="5585" href="BrouwerTree.Base.html#5585" class="Bound">x</a><a id="5586" class="Symbol">}</a> <a id="5588" class="Symbol">{</a><a id="5589" href="BrouwerTree.Base.html#5589" class="Bound">y</a><a id="5590" class="Symbol">}</a> <a id="5592" href="BrouwerTree.Base.html#5592" class="Bound">x≤y</a><a id="5595" class="Symbol">)</a> <a id="5597" class="Symbol">=</a> <a id="5599" href="BrouwerTree.Base.html#3697" class="Bound">s≤</a> <a id="5602" href="BrouwerTree.Base.html#5592" class="Bound">x≤y</a> <a id="5606" class="Symbol">(</a><a id="5607" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5616" href="BrouwerTree.Base.html#5585" class="Bound">x</a><a id="5617" class="Symbol">)</a> <a id="5619" class="Symbol">(</a><a id="5620" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5629" href="BrouwerTree.Base.html#5589" class="Bound">y</a><a id="5630" class="Symbol">)</a>
                                                                  <a id="5698" class="Symbol">(</a><a id="5699" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5706" href="BrouwerTree.Base.html#5592" class="Bound">x≤y</a><a id="5709" class="Symbol">)</a>
    <a id="5715" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5722" class="Symbol">{</a><a id="5723" href="BrouwerTree.Base.html#5723" class="Bound">x</a><a id="5724" class="Symbol">}</a> <a id="5726" class="Symbol">{</a><a id="5727" class="DottedPattern Symbol">.(</a><a id="5729" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="5735" href="BrouwerTree.Base.html#5749" class="DottedPattern Bound">f</a><a id="5736" class="DottedPattern Symbol">)</a><a id="5737" class="Symbol">}</a> <a id="5739" class="Symbol">(</a><a id="5740" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="5749" href="BrouwerTree.Base.html#5749" class="Bound">f</a> <a id="5751" class="Symbol">{</a><a id="5752" href="BrouwerTree.Base.html#5752" class="Bound">f↑</a><a id="5754" class="Symbol">}</a> <a id="5756" href="BrouwerTree.Base.html#5756" class="Bound">x≤fk</a><a id="5760" class="Symbol">)</a> <a id="5762" class="Symbol">=</a> <a id="5764" href="BrouwerTree.Base.html#3846" class="Bound">c≤</a> <a id="5767" href="BrouwerTree.Base.html#5749" class="Bound">f</a> <a id="5769" href="BrouwerTree.Base.html#5756" class="Bound">x≤fk</a> <a id="5774" class="Symbol">(</a><a id="5775" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5784" href="BrouwerTree.Base.html#5723" class="Bound">x</a><a id="5785" class="Symbol">)</a>
                                                        <a id="5843" class="Symbol">(</a><a id="5844" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5853" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5855" href="BrouwerTree.Base.html#5749" class="Bound">f</a><a id="5856" class="Symbol">)</a> <a id="5858" class="Symbol">(</a><a id="5859" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5866" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5868" href="BrouwerTree.Base.html#5752" class="Bound">f↑</a><a id="5870" class="Symbol">)</a> <a id="5872" class="Symbol">(</a><a id="5873" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5880" href="BrouwerTree.Base.html#5756" class="Bound">x≤fk</a><a id="5884" class="Symbol">)</a>
    <a id="5890" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5897" class="Symbol">{</a><a id="5898" class="DottedPattern Symbol">.(</a><a id="5900" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="5906" href="BrouwerTree.Base.html#5926" class="DottedPattern Bound">f</a><a id="5907" class="DottedPattern Symbol">)</a><a id="5908" class="Symbol">}</a> <a id="5910" class="Symbol">{</a><a id="5911" href="BrouwerTree.Base.html#5911" class="Bound">y</a><a id="5912" class="Symbol">}</a> <a id="5914" class="Symbol">(</a><a id="5915" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="5926" href="BrouwerTree.Base.html#5926" class="Bound">f</a> <a id="5928" class="Symbol">{</a><a id="5929" href="BrouwerTree.Base.html#5929" class="Bound">f↑</a><a id="5931" class="Symbol">}</a> <a id="5933" href="BrouwerTree.Base.html#5933" class="Bound">x</a><a id="5934" class="Symbol">)</a> <a id="5936" class="Symbol">=</a> <a id="5938" href="BrouwerTree.Base.html#4195" class="Bound">l≤</a> <a id="5941" href="BrouwerTree.Base.html#5926" class="Bound">f</a> <a id="5943" href="BrouwerTree.Base.html#5933" class="Bound">x</a> <a id="5945" class="Symbol">(</a><a id="5946" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5955" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5957" href="BrouwerTree.Base.html#5926" class="Bound">f</a><a id="5958" class="Symbol">)</a> <a id="5960" class="Symbol">(</a><a id="5961" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5968" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5970" href="BrouwerTree.Base.html#5929" class="Bound">f↑</a><a id="5972" class="Symbol">)</a> <a id="5974" class="Symbol">(</a><a id="5975" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="5984" href="BrouwerTree.Base.html#5911" class="Bound">y</a><a id="5985" class="Symbol">)</a>
    <a id="5991" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="5998" class="Symbol">{</a><a id="5999" href="BrouwerTree.Base.html#5999" class="Bound">x</a><a id="6000" class="Symbol">}</a> <a id="6002" class="Symbol">{</a><a id="6003" href="BrouwerTree.Base.html#6003" class="Bound">y</a><a id="6004" class="Symbol">}</a> <a id="6006" class="Symbol">(</a><a id="6007" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="6015" href="BrouwerTree.Base.html#6015" class="Bound">p</a> <a id="6017" href="BrouwerTree.Base.html#6017" class="Bound">q</a> <a id="6019" href="BrouwerTree.Base.html#6019" class="Bound">i</a><a id="6020" class="Symbol">)</a> <a id="6022" class="Symbol">=</a>
        <a id="6032" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="6045" class="Symbol">{</a><a id="6046" class="Argument">B</a> <a id="6048" class="Symbol">=</a> <a id="6050" class="Symbol">λ</a> <a id="6052" href="BrouwerTree.Base.html#6052" class="Bound">i</a> <a id="6054" class="Symbol">→</a> <a id="6056" href="BrouwerTree.Base.html#2625" class="Bound">Q</a> <a id="6058" href="BrouwerTree.Base.html#5999" class="Bound">x</a> <a id="6060" href="BrouwerTree.Base.html#6003" class="Bound">y</a> <a id="6062" class="Symbol">(</a><a id="6063" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="6071" href="BrouwerTree.Base.html#6015" class="Bound">p</a> <a id="6073" href="BrouwerTree.Base.html#6017" class="Bound">q</a> <a id="6075" href="BrouwerTree.Base.html#6052" class="Bound">i</a><a id="6076" class="Symbol">)</a> <a id="6078" class="Symbol">(</a><a id="6079" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="6088" href="BrouwerTree.Base.html#5999" class="Bound">x</a><a id="6089" class="Symbol">)</a> <a id="6091" class="Symbol">(</a><a id="6092" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="6101" href="BrouwerTree.Base.html#6003" class="Bound">y</a><a id="6102" class="Symbol">)}</a>
                     <a id="6126" class="Symbol">(λ</a> <a id="6129" href="BrouwerTree.Base.html#6129" class="Bound">i</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="BrouwerTree.Base.html#2728" class="Bound">isProp⟨Q⟩</a> <a id="6143" href="BrouwerTree.Base.html#5999" class="Bound">x</a> <a id="6145" href="BrouwerTree.Base.html#6003" class="Bound">y</a> <a id="6147" class="Symbol">(</a><a id="6148" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="6156" href="BrouwerTree.Base.html#6015" class="Bound">p</a> <a id="6158" href="BrouwerTree.Base.html#6017" class="Bound">q</a> <a id="6160" href="BrouwerTree.Base.html#6129" class="Bound">i</a><a id="6161" class="Symbol">)</a> <a id="6163" class="Symbol">(</a><a id="6164" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="6173" href="BrouwerTree.Base.html#5999" class="Bound">x</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">(</a><a id="6177" href="BrouwerTree.Base.html#4485" class="Function">Brw-elim</a> <a id="6186" href="BrouwerTree.Base.html#6003" class="Bound">y</a><a id="6187" class="Symbol">))</a>
                     <a id="6211" class="Symbol">(</a><a id="6212" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="6219" href="BrouwerTree.Base.html#6015" class="Bound">p</a><a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">(</a><a id="6223" href="BrouwerTree.Base.html#5248" class="Function">≤-elim</a> <a id="6230" href="BrouwerTree.Base.html#6017" class="Bound">q</a><a id="6231" class="Symbol">)</a> <a id="6233" href="BrouwerTree.Base.html#6019" class="Bound">i</a>
</pre></body></html>

==> anc/html/BrouwerTree.Classifiability.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Classifiability</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Classifiablility of Brouwer trees</a>
<a id="139" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="241" class="Symbol">{-#</a> <a id="245" class="Keyword">OPTIONS</a> <a id="253" class="Pragma">--cubical</a> <a id="263" class="Pragma">--erasure</a> <a id="273" class="Pragma">--guardedness</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="BrouwerTree.Classifiability.html" class="Module">BrouwerTree.Classifiability</a> <a id="327" class="Keyword">where</a>

<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="547" class="Symbol">as</a> <a id="550" class="Module">⊥</a>
<a id="552" class="Keyword">open</a> <a id="557" class="Keyword">import</a> <a id="564" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="592" class="Symbol">;</a> <a id="594" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="599" class="Symbol">;</a> <a id="601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="604" class="Symbol">)</a>

<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>

<a id="709" class="Keyword">open</a> <a id="714" class="Keyword">import</a> <a id="721" href="Abstract.ZerSucLim.html" class="Module">Abstract.ZerSucLim</a> <a id="740" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="744" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a> <a id="748" class="Keyword">public</a>

<a id="756" class="Keyword">open</a> <a id="761" class="Keyword">import</a> <a id="768" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="779" class="Keyword">open</a> <a id="784" href="Abstract.ZerSucLim.html#5895" class="Module">Properties</a>
 <a id="796" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a>
 <a id="808" class="Symbol">(λ</a> <a id="811" href="BrouwerTree.Classifiability.html#811" class="Bound">_</a> <a id="813" href="BrouwerTree.Classifiability.html#813" class="Bound">_</a> <a id="815" class="Symbol">→</a> <a id="817" href="BrouwerTree.Properties.html#2353" class="Function">&lt;-trunc</a><a id="824" class="Symbol">)</a>
 <a id="827" class="Symbol">(λ</a> <a id="830" href="BrouwerTree.Classifiability.html#830" class="Bound">_</a> <a id="832" href="BrouwerTree.Classifiability.html#832" class="Bound">_</a> <a id="834" class="Symbol">→</a> <a id="836" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="843" class="Symbol">)</a>
 <a id="846" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a>
 <a id="861" class="Symbol">(λ</a> <a id="864" href="BrouwerTree.Classifiability.html#864" class="Bound">_</a> <a id="866" class="Symbol">→</a> <a id="868" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="874" class="Symbol">)</a>
 <a id="877" class="Symbol">(λ</a> <a id="880" href="BrouwerTree.Classifiability.html#880" class="Bound">_</a> <a id="882" href="BrouwerTree.Classifiability.html#882" class="Bound">_</a> <a id="884" href="BrouwerTree.Classifiability.html#884" class="Bound">_</a> <a id="886" class="Symbol">→</a> <a id="888" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a><a id="895" class="Symbol">)</a>
 <a id="898" class="Symbol">(λ</a> <a id="901" href="BrouwerTree.Classifiability.html#901" class="Bound">_</a> <a id="903" href="BrouwerTree.Classifiability.html#903" class="Bound">_</a> <a id="905" class="Symbol">→</a> <a id="907" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a><a id="916" class="Symbol">)</a>
 <a id="919" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a>
 <a id="927" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a>
 <a id="937" class="Keyword">public</a>

<a id="zero-is-zero"></a><a id="945" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a> <a id="958" class="Symbol">:</a> <a id="960" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="968" class="InductiveConstructor">zero</a>
<a id="973" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a> <a id="986" class="Symbol">=</a> <a id="988" class="Symbol">λ</a> <a id="990" href="BrouwerTree.Classifiability.html#990" class="Bound">b</a> <a id="992" class="Symbol">→</a> <a id="994" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

<a id="Brw-has-zero"></a><a id="1002" href="BrouwerTree.Classifiability.html#1002" class="Function">Brw-has-zero</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Abstract.ZerSucLim.html#2068" class="Function">has-zero</a>
<a id="1026" href="BrouwerTree.Classifiability.html#1002" class="Function">Brw-has-zero</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1048" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a>

<a id="is-zero→≡zero"></a><a id="1062" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">{</a><a id="1079" href="BrouwerTree.Classifiability.html#1079" class="Bound">a</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1098" href="BrouwerTree.Classifiability.html#1079" class="Bound">a</a> <a id="1100" class="Symbol">→</a> <a id="1102" href="BrouwerTree.Classifiability.html#1079" class="Bound">a</a> <a id="1104" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1106" class="InductiveConstructor">zero</a>
<a id="1111" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="1125" class="Symbol">{</a><a id="1126" href="BrouwerTree.Classifiability.html#1126" class="Bound">a</a><a id="1127" class="Symbol">}</a> <a id="1129" href="BrouwerTree.Classifiability.html#1129" class="Bound">za</a> <a id="1132" class="Symbol">=</a> <a id="1134" href="BrouwerTree.Properties.html#7094" class="Function">x≤zero→x≡zero</a> <a id="1148" class="Symbol">(</a><a id="1149" href="BrouwerTree.Classifiability.html#1129" class="Bound">za</a> <a id="1152" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="1156" class="Symbol">)</a>

<a id="≡zero→is-zero"></a><a id="1159" href="BrouwerTree.Classifiability.html#1159" class="Function">≡zero→is-zero</a> <a id="1173" class="Symbol">:</a> <a id="1175" class="Symbol">{</a><a id="1176" href="BrouwerTree.Classifiability.html#1176" class="Bound">a</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1183" class="Symbol">}</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="BrouwerTree.Classifiability.html#1176" class="Bound">a</a> <a id="1189" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1191" class="InductiveConstructor">zero</a> <a id="1196" class="Symbol">→</a> <a id="1198" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1206" href="BrouwerTree.Classifiability.html#1176" class="Bound">a</a>
<a id="1208" href="BrouwerTree.Classifiability.html#1159" class="Function">≡zero→is-zero</a> <a id="1222" class="Symbol">{</a><a id="1223" href="BrouwerTree.Classifiability.html#1223" class="Bound">a</a><a id="1224" class="Symbol">}</a> <a id="1226" href="BrouwerTree.Classifiability.html#1226" class="Bound">p</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1236" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1249" href="BrouwerTree.Classifiability.html#1226" class="Bound">p</a><a id="1250" class="Symbol">)</a> <a id="1252" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a>

<a id="succ-calc-strong-suc"></a><a id="1266" href="BrouwerTree.Classifiability.html#1266" class="Function">succ-calc-strong-suc</a> <a id="1287" class="Symbol">:</a> <a id="1289" class="Symbol">(</a><a id="1290" href="BrouwerTree.Classifiability.html#1290" class="Bound">a</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1297" class="Symbol">)</a> <a id="1299" class="Symbol">→</a> <a id="1301" class="Symbol">(</a><a id="1302" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1307" href="BrouwerTree.Classifiability.html#1290" class="Bound">a</a><a id="1308" class="Symbol">)</a> <a id="1310" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="1327" href="BrouwerTree.Classifiability.html#1290" class="Bound">a</a>
<a id="1329" href="BrouwerTree.Classifiability.html#1266" class="Function">succ-calc-strong-suc</a> <a id="1350" href="BrouwerTree.Classifiability.html#1350" class="Bound">a</a> <a id="1352" class="Symbol">=</a> <a id="1354" class="Symbol">(</a><a id="1355" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="1362" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1364" class="Symbol">(λ</a> <a id="1367" href="BrouwerTree.Classifiability.html#1367" class="Bound">x</a> <a id="1369" href="BrouwerTree.Classifiability.html#1369" class="Bound">a&lt;x</a> <a id="1373" class="Symbol">→</a> <a id="1375" href="BrouwerTree.Classifiability.html#1369" class="Bound">a&lt;x</a> <a id="1379" class="Symbol">))</a> <a id="1382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1384" class="Symbol">λ</a> <a id="1386" href="BrouwerTree.Classifiability.html#1386" class="Bound">x</a> <a id="1388" href="BrouwerTree.Classifiability.html#1388" class="Bound">x&lt;sa</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="1409" href="BrouwerTree.Classifiability.html#1388" class="Bound">x&lt;sa</a>

<a id="succ-is-suc"></a><a id="1415" href="BrouwerTree.Classifiability.html#1415" class="Function">succ-is-suc</a> <a id="1427" class="Symbol">:</a> <a id="1429" class="Symbol">(</a><a id="1430" href="BrouwerTree.Classifiability.html#1430" class="Bound">a</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" class="Symbol">(</a><a id="1442" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1447" href="BrouwerTree.Classifiability.html#1430" class="Bound">a</a><a id="1448" class="Symbol">)</a> <a id="1450" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="1460" href="BrouwerTree.Classifiability.html#1430" class="Bound">a</a>
<a id="1462" href="BrouwerTree.Classifiability.html#1415" class="Function">succ-is-suc</a> <a id="1474" href="BrouwerTree.Classifiability.html#1474" class="Bound">a</a> <a id="1476" class="Symbol">=</a> <a id="1478" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1482" class="Symbol">(</a><a id="1483" href="BrouwerTree.Classifiability.html#1266" class="Function">succ-calc-strong-suc</a> <a id="1504" href="BrouwerTree.Classifiability.html#1474" class="Bound">a</a><a id="1505" class="Symbol">)</a>

<a id="is-suc→≡succ"></a><a id="1508" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="1521" class="Symbol">:</a> <a id="1523" class="Symbol">∀</a> <a id="1525" class="Symbol">{</a><a id="1526" href="BrouwerTree.Classifiability.html#1526" class="Bound">a</a> <a id="1528" href="BrouwerTree.Classifiability.html#1528" class="Bound">b</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="BrouwerTree.Classifiability.html#1526" class="Bound">a</a> <a id="1535" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="1545" href="BrouwerTree.Classifiability.html#1528" class="Bound">b</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="BrouwerTree.Classifiability.html#1526" class="Bound">a</a> <a id="1551" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1553" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1558" href="BrouwerTree.Classifiability.html#1528" class="Bound">b</a>
<a id="1560" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="1573" class="Symbol">{</a><a id="1574" href="BrouwerTree.Classifiability.html#1574" class="Bound">a</a><a id="1575" class="Symbol">}</a> <a id="1577" class="Symbol">{</a><a id="1578" href="BrouwerTree.Classifiability.html#1578" class="Bound">b</a><a id="1579" class="Symbol">}</a> <a id="1581" href="BrouwerTree.Classifiability.html#1581" class="Bound">sa</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1591" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Abstract.ZerSucLim.html#6928" class="Function">suc-unique</a> <a id="1607" href="BrouwerTree.Classifiability.html#1578" class="Bound">b</a> <a id="1609" class="Symbol">(</a><a id="1610" href="BrouwerTree.Classifiability.html#1574" class="Bound">a</a> <a id="1612" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1614" href="BrouwerTree.Classifiability.html#1581" class="Bound">sa</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">(</a><a id="1619" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1624" href="BrouwerTree.Classifiability.html#1578" class="Bound">b</a> <a id="1626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1628" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1632" class="Symbol">(</a><a id="1633" href="BrouwerTree.Classifiability.html#1266" class="Function">succ-calc-strong-suc</a> <a id="1654" href="BrouwerTree.Classifiability.html#1578" class="Bound">b</a><a id="1655" class="Symbol">)))</a>

<a id="limit-is-sup"></a><a id="1660" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="1673" class="Symbol">:</a> <a id="1675" class="Symbol">∀</a> <a id="1677" href="BrouwerTree.Classifiability.html#1677" class="Bound">f</a> <a id="1679" class="Symbol">(</a><a id="1680" href="BrouwerTree.Classifiability.html#1680" class="Bound">f↑</a> <a id="1683" class="Symbol">:</a> <a id="1685" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1696" href="BrouwerTree.Classifiability.html#1677" class="Bound">f</a><a id="1697" class="Symbol">)</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1707" href="BrouwerTree.Classifiability.html#1677" class="Bound">f</a> <a id="1709" class="Symbol">{</a><a id="1710" href="BrouwerTree.Classifiability.html#1680" class="Bound">f↑</a><a id="1712" class="Symbol">}</a> <a id="1714" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="1724" href="BrouwerTree.Classifiability.html#1677" class="Bound">f</a>
<a id="1726" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="1739" href="BrouwerTree.Classifiability.html#1739" class="Bound">f</a> <a id="1741" href="BrouwerTree.Classifiability.html#1741" class="Bound">f↑</a> <a id="1744" class="Symbol">=</a> <a id="1746" class="Symbol">(λ</a> <a id="1749" href="BrouwerTree.Classifiability.html#1749" class="Bound">i</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="1769" href="BrouwerTree.Classifiability.html#1739" class="Bound">f</a><a id="1770" class="Symbol">)</a> <a id="1772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1774" class="Symbol">λ</a> <a id="1776" href="BrouwerTree.Classifiability.html#1776" class="Bound">x</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1791" href="BrouwerTree.Classifiability.html#1739" class="Bound">f</a> <a id="1793" class="Symbol">{</a><a id="1794" class="Argument">x</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="BrouwerTree.Classifiability.html#1776" class="Bound">x</a><a id="1799" class="Symbol">}</a>

<a id="is-lim-limit"></a><a id="1802" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="1815" class="Symbol">:</a> <a id="1817" class="Symbol">∀</a> <a id="1819" href="BrouwerTree.Classifiability.html#1819" class="Bound">f</a> <a id="1821" class="Symbol">(</a><a id="1822" href="BrouwerTree.Classifiability.html#1822" class="Bound">f↑</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1838" href="BrouwerTree.Classifiability.html#1819" class="Bound">f</a><a id="1839" class="Symbol">)</a> <a id="1841" class="Symbol">→</a> <a id="1843" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="1850" class="Symbol">(</a><a id="1851" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1857" href="BrouwerTree.Classifiability.html#1819" class="Bound">f</a> <a id="1859" class="Symbol">{</a><a id="1860" href="BrouwerTree.Classifiability.html#1822" class="Bound">f↑</a><a id="1862" class="Symbol">})</a>
<a id="1865" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="1878" href="BrouwerTree.Classifiability.html#1878" class="Bound">f</a> <a id="1880" href="BrouwerTree.Classifiability.html#1880" class="Bound">f↑</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1887" class="Symbol">(</a><a id="1888" href="BrouwerTree.Classifiability.html#1878" class="Bound">f</a> <a id="1890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1892" href="BrouwerTree.Classifiability.html#1880" class="Bound">f↑</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1898" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="1911" href="BrouwerTree.Classifiability.html#1878" class="Bound">f</a> <a id="1913" href="BrouwerTree.Classifiability.html#1880" class="Bound">f↑</a> <a id="1916" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="is-lim→≡limit"></a><a id="1919" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="1933" class="Symbol">:</a> <a id="1935" class="Symbol">∀</a> <a id="1937" class="Symbol">{</a><a id="1938" href="BrouwerTree.Classifiability.html#1938" class="Bound">a</a> <a id="1940" href="BrouwerTree.Classifiability.html#1940" class="Bound">f</a> <a id="1942" href="BrouwerTree.Classifiability.html#1942" class="Bound">f↑</a><a id="1944" class="Symbol">}</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="BrouwerTree.Classifiability.html#1938" class="Bound">a</a> <a id="1950" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="1960" class="Symbol">(</a><a id="1961" href="BrouwerTree.Classifiability.html#1940" class="Bound">f</a> <a id="1963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1965" href="BrouwerTree.Classifiability.html#1942" class="Bound">f↑</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="BrouwerTree.Classifiability.html#1938" class="Bound">a</a> <a id="1973" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1975" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1981" href="BrouwerTree.Classifiability.html#1940" class="Bound">f</a> <a id="1983" class="Symbol">{</a><a id="1984" href="BrouwerTree.Classifiability.html#1942" class="Bound">f↑</a><a id="1986" class="Symbol">}</a>
<a id="1988" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="2002" class="Symbol">{</a><a id="2003" href="BrouwerTree.Classifiability.html#2003" class="Bound">a</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">{</a><a id="2007" href="BrouwerTree.Classifiability.html#2007" class="Bound">f</a><a id="2008" class="Symbol">}</a> <a id="2010" class="Symbol">{</a><a id="2011" href="BrouwerTree.Classifiability.html#2011" class="Bound">f↑</a><a id="2013" class="Symbol">}</a> <a id="2015" href="BrouwerTree.Classifiability.html#2015" class="Bound">a-is-lim</a> <a id="2024" class="Symbol">=</a>
 <a id="2027" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2042" href="BrouwerTree.Classifiability.html#2015" class="Bound">a-is-lim</a> <a id="2051" class="Symbol">(</a><a id="2052" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2058" href="BrouwerTree.Classifiability.html#2007" class="Bound">f</a> <a id="2060" class="Symbol">{</a><a id="2061" href="BrouwerTree.Classifiability.html#2011" class="Bound">f↑</a><a id="2063" class="Symbol">})</a> <a id="2066" class="Symbol">(λ</a> <a id="2069" href="BrouwerTree.Classifiability.html#2069" class="Bound">n</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="2089" href="BrouwerTree.Classifiability.html#2007" class="Bound">f</a><a id="2090" class="Symbol">))</a>
           <a id="2104" class="Symbol">(</a><a id="2105" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="2116" href="BrouwerTree.Classifiability.html#2007" class="Bound">f</a> <a id="2118" class="Symbol">{</a><a id="2119" href="BrouwerTree.Classifiability.html#2011" class="Bound">f↑</a><a id="2121" class="Symbol">}</a> <a id="2123" class="Symbol">(λ</a> <a id="2126" href="BrouwerTree.Classifiability.html#2126" class="Bound">k</a> <a id="2128" class="Symbol">→</a> <a id="2130" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2134" href="BrouwerTree.Classifiability.html#2015" class="Bound">a-is-lim</a> <a id="2143" href="BrouwerTree.Classifiability.html#2126" class="Bound">k</a><a id="2144" class="Symbol">))</a>

<a id="≡limit→is-lim"></a><a id="2148" href="BrouwerTree.Classifiability.html#2148" class="Function">≡limit→is-lim</a> <a id="2162" class="Symbol">:</a> <a id="2164" class="Symbol">∀</a> <a id="2166" class="Symbol">{</a><a id="2167" href="BrouwerTree.Classifiability.html#2167" class="Bound">a</a> <a id="2169" href="BrouwerTree.Classifiability.html#2169" class="Bound">f</a> <a id="2171" href="BrouwerTree.Classifiability.html#2171" class="Bound">f↑</a><a id="2173" class="Symbol">}</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="BrouwerTree.Classifiability.html#2167" class="Bound">a</a> <a id="2179" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2181" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2187" href="BrouwerTree.Classifiability.html#2169" class="Bound">f</a> <a id="2189" class="Symbol">{</a><a id="2190" href="BrouwerTree.Classifiability.html#2171" class="Bound">f↑</a><a id="2192" class="Symbol">}</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="BrouwerTree.Classifiability.html#2167" class="Bound">a</a> <a id="2198" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="2208" class="Symbol">(</a><a id="2209" href="BrouwerTree.Classifiability.html#2169" class="Bound">f</a> <a id="2211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2213" href="BrouwerTree.Classifiability.html#2171" class="Bound">f↑</a><a id="2215" class="Symbol">)</a>
<a id="2217" href="BrouwerTree.Classifiability.html#2148" class="Function">≡limit→is-lim</a> <a id="2231" class="Symbol">{</a><a id="2232" href="BrouwerTree.Classifiability.html#2232" class="Bound">a</a><a id="2233" class="Symbol">}</a> <a id="2235" class="Symbol">{</a><a id="2236" href="BrouwerTree.Classifiability.html#2236" class="Bound">f</a><a id="2237" class="Symbol">}</a> <a id="2239" class="Symbol">{</a><a id="2240" href="BrouwerTree.Classifiability.html#2240" class="Bound">f↑</a><a id="2242" class="Symbol">}</a> <a id="2244" href="BrouwerTree.Classifiability.html#2244" class="Bound">p</a> <a id="2246" class="Symbol">=</a> <a id="2248" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Abstract.ZerSucLim.html#3903" class="Function Operator">_is-lim-of</a> <a id="2266" class="Symbol">(</a><a id="2267" href="BrouwerTree.Classifiability.html#2236" class="Bound">f</a> <a id="2269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2271" href="BrouwerTree.Classifiability.html#2240" class="Bound">f↑</a><a id="2273" class="Symbol">))</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2281" href="BrouwerTree.Classifiability.html#2244" class="Bound">p</a><a id="2282" class="Symbol">)</a> <a id="2284" class="Symbol">(</a><a id="2285" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="2298" href="BrouwerTree.Classifiability.html#2236" class="Bound">f</a> <a id="2300" href="BrouwerTree.Classifiability.html#2240" class="Bound">f↑</a><a id="2302" class="Symbol">)</a>

<a id="reduce-to-canonical-limits"></a><a id="2305" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a>
 <a id="2333" class="Symbol">:</a> <a id="2335" class="Symbol">∀</a> <a id="2337" class="Symbol">{</a><a id="2338" href="BrouwerTree.Classifiability.html#2338" class="Bound">ℓ</a><a id="2339" class="Symbol">}</a> <a id="2341" class="Symbol">→</a> <a id="2343" class="Symbol">(</a><a id="2344" href="BrouwerTree.Classifiability.html#2344" class="Bound">P</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="2352" class="Symbol">→</a> <a id="2354" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2359" href="BrouwerTree.Classifiability.html#2338" class="Bound">ℓ</a><a id="2360" class="Symbol">)</a>
 <a id="2363" class="Symbol">→</a> <a id="2365" class="Symbol">((</a><a id="2367" href="BrouwerTree.Classifiability.html#2367" class="Bound">x</a> <a id="2369" class="Symbol">:</a> <a id="2371" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2374" class="Symbol">)</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2385" class="Symbol">(</a><a id="2386" href="BrouwerTree.Classifiability.html#2344" class="Bound">P</a> <a id="2388" href="BrouwerTree.Classifiability.html#2367" class="Bound">x</a><a id="2389" class="Symbol">))</a>
 <a id="2393" class="Symbol">→</a> <a id="2395" class="Symbol">((</a><a id="2397" href="BrouwerTree.Classifiability.html#2397" class="Bound">f</a> <a id="2399" class="Symbol">:</a> <a id="2401" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">(</a><a id="2411" href="BrouwerTree.Classifiability.html#2411" class="Bound">f↑</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2427" href="BrouwerTree.Classifiability.html#2397" class="Bound">f</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="BrouwerTree.Classifiability.html#2344" class="Bound">P</a> <a id="2434" class="Symbol">(</a><a id="2435" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2441" href="BrouwerTree.Classifiability.html#2397" class="Bound">f</a> <a id="2443" class="Symbol">{</a><a id="2444" href="BrouwerTree.Classifiability.html#2411" class="Bound">f↑</a><a id="2446" class="Symbol">}))</a>
 <a id="2451" class="Symbol">→</a> <a id="2453" class="Symbol">(</a><a id="2454" href="BrouwerTree.Classifiability.html#2454" class="Bound">α</a> <a id="2456" class="Symbol">:</a> <a id="2458" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2461" class="Symbol">)</a> <a id="2463" class="Symbol">→</a> <a id="2465" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="2472" href="BrouwerTree.Classifiability.html#2454" class="Bound">α</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="BrouwerTree.Classifiability.html#2344" class="Bound">P</a> <a id="2478" href="BrouwerTree.Classifiability.html#2454" class="Bound">α</a>
<a id="2480" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a> <a id="2507" href="BrouwerTree.Classifiability.html#2507" class="Bound">P</a> <a id="2509" href="BrouwerTree.Classifiability.html#2509" class="Bound">P-is-prop</a> <a id="2519" href="BrouwerTree.Classifiability.html#2519" class="Bound">H</a> <a id="2521" href="BrouwerTree.Classifiability.html#2521" class="Bound">α</a> <a id="2523" class="Symbol">=</a> <a id="2525" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2532" class="Symbol">(</a><a id="2533" href="BrouwerTree.Classifiability.html#2509" class="Bound">P-is-prop</a> <a id="2543" href="BrouwerTree.Classifiability.html#2521" class="Bound">α</a><a id="2544" class="Symbol">)</a> <a id="2546" href="BrouwerTree.Classifiability.html#2558" class="Function">H&#39;</a>
 <a id="2550" class="Keyword">where</a>
  <a id="2558" href="BrouwerTree.Classifiability.html#2558" class="Function">H&#39;</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="2571" href="BrouwerTree.Classifiability.html#2521" class="Bound">α</a> <a id="2573" class="Symbol">→</a> <a id="2575" href="BrouwerTree.Classifiability.html#2507" class="Bound">P</a> <a id="2577" href="BrouwerTree.Classifiability.html#2521" class="Bound">α</a>
  <a id="2581" href="BrouwerTree.Classifiability.html#2558" class="Function">H&#39;</a> <a id="2584" class="Symbol">((</a><a id="2586" href="BrouwerTree.Classifiability.html#2586" class="Bound">f</a> <a id="2588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2590" href="BrouwerTree.Classifiability.html#2590" class="Bound">f↑</a><a id="2592" class="Symbol">)</a> <a id="2594" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2596" href="BrouwerTree.Classifiability.html#2596" class="Bound">α-is-lim</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2614" href="BrouwerTree.Classifiability.html#2507" class="Bound">P</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2621" class="Symbol">(</a><a id="2622" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="2636" href="BrouwerTree.Classifiability.html#2596" class="Bound">α-is-lim</a><a id="2644" class="Symbol">))</a> <a id="2647" class="Symbol">(</a><a id="2648" href="BrouwerTree.Classifiability.html#2519" class="Bound">H</a> <a id="2650" href="BrouwerTree.Classifiability.html#2586" class="Bound">f</a> <a id="2652" href="BrouwerTree.Classifiability.html#2590" class="Bound">f↑</a><a id="2654" class="Symbol">)</a>

<a id="is-sup-increasing→≡limit"></a><a id="2657" href="BrouwerTree.Classifiability.html#2657" class="Function">is-sup-increasing→≡limit</a> <a id="2682" class="Symbol">:</a> <a id="2684" class="Symbol">∀</a> <a id="2686" class="Symbol">{</a><a id="2687" href="BrouwerTree.Classifiability.html#2687" class="Bound">a</a> <a id="2689" href="BrouwerTree.Classifiability.html#2689" class="Bound">f</a><a id="2690" class="Symbol">}</a> <a id="2692" class="Symbol">→</a> <a id="2694" class="Symbol">(</a><a id="2695" href="BrouwerTree.Classifiability.html#2695" class="Bound">f↑</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2711" href="BrouwerTree.Classifiability.html#2689" class="Bound">f</a><a id="2712" class="Symbol">)</a> <a id="2714" class="Symbol">→</a> <a id="2716" href="BrouwerTree.Classifiability.html#2687" class="Bound">a</a> <a id="2718" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="2728" href="BrouwerTree.Classifiability.html#2689" class="Bound">f</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="BrouwerTree.Classifiability.html#2687" class="Bound">a</a> <a id="2734" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2736" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2742" href="BrouwerTree.Classifiability.html#2689" class="Bound">f</a> <a id="2744" class="Symbol">{</a><a id="2745" href="BrouwerTree.Classifiability.html#2695" class="Bound">f↑</a><a id="2747" class="Symbol">}</a>
<a id="2749" href="BrouwerTree.Classifiability.html#2657" class="Function">is-sup-increasing→≡limit</a> <a id="2774" class="Symbol">{</a><a id="2775" href="BrouwerTree.Classifiability.html#2775" class="Bound">a</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">{</a><a id="2779" href="BrouwerTree.Classifiability.html#2779" class="Bound">f</a><a id="2780" class="Symbol">}</a> <a id="2782" href="BrouwerTree.Classifiability.html#2782" class="Bound">f↑</a> <a id="2785" href="BrouwerTree.Classifiability.html#2785" class="Bound">a-is-sup</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="2810" href="BrouwerTree.Classifiability.html#2785" class="Bound">a-is-sup</a>


<a id="Brw-has-limits"></a><a id="2821" href="BrouwerTree.Classifiability.html#2821" class="Function">Brw-has-limits</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Abstract.ZerSucLim.html#4189" class="Function">has-limits</a>
<a id="2849" href="BrouwerTree.Classifiability.html#2821" class="Function">Brw-has-limits</a> <a id="2864" class="Symbol">=</a> <a id="2866" class="Symbol">(λ</a> <a id="2869" class="Symbol">(</a><a id="2870" href="BrouwerTree.Classifiability.html#2870" class="Bound">f</a> <a id="2872" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2874" href="BrouwerTree.Classifiability.html#2874" class="Bound">f↑</a><a id="2876" class="Symbol">)</a> <a id="2878" class="Symbol">→</a> <a id="2880" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2886" href="BrouwerTree.Classifiability.html#2870" class="Bound">f</a> <a id="2888" class="Symbol">{</a><a id="2889" href="BrouwerTree.Classifiability.html#2874" class="Bound">f↑</a><a id="2891" class="Symbol">})</a> <a id="2894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2896" class="Symbol">(λ</a> <a id="2899" class="Symbol">(</a><a id="2900" href="BrouwerTree.Classifiability.html#2900" class="Bound">f</a> <a id="2902" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2904" href="BrouwerTree.Classifiability.html#2904" class="Bound">f↑</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">→</a> <a id="2910" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="2923" href="BrouwerTree.Classifiability.html#2900" class="Bound">f</a> <a id="2925" href="BrouwerTree.Classifiability.html#2904" class="Bound">f↑</a><a id="2927" class="Symbol">)</a>

<a id="Brw-has-classification"></a><a id="2930" href="BrouwerTree.Classifiability.html#2930" class="Function">Brw-has-classification</a> <a id="2953" class="Symbol">:</a> <a id="2955" class="Symbol">(</a><a id="2956" href="BrouwerTree.Classifiability.html#2956" class="Bound">a</a> <a id="2958" class="Symbol">:</a> <a id="2960" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2963" class="Symbol">)</a> <a id="2965" class="Symbol">→</a> <a id="2967" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="2983" href="BrouwerTree.Classifiability.html#2956" class="Bound">a</a>
<a id="2985" href="BrouwerTree.Classifiability.html#2930" class="Function">Brw-has-classification</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3018" class="Symbol">(λ</a> <a id="3021" href="BrouwerTree.Classifiability.html#3021" class="Bound">a</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="3041" href="BrouwerTree.Classifiability.html#3021" class="Bound">a</a><a id="3042" class="Symbol">)</a> <a id="3044" href="Abstract.ZerSucLim.html#12410" class="Function">isProp⟨is-classifiable⟩</a>
                                 <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3106" href="BrouwerTree.Classifiability.html#945" class="Function">zero-is-zero</a><a id="3118" class="Symbol">)</a>
                                 <a id="3153" class="Symbol">(λ</a> <a id="3156" class="Symbol">{</a><a id="3157" href="BrouwerTree.Classifiability.html#3157" class="Bound">a</a><a id="3158" class="Symbol">}</a> <a id="3160" href="BrouwerTree.Classifiability.html#3160" class="Bound">_</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3173" class="Symbol">(</a><a id="3174" href="BrouwerTree.Classifiability.html#3157" class="Bound">a</a> <a id="3176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3178" href="BrouwerTree.Classifiability.html#1266" class="Function">succ-calc-strong-suc</a> <a id="3199" href="BrouwerTree.Classifiability.html#3157" class="Bound">a</a><a id="3200" class="Symbol">)))</a>
                                 <a id="3237" class="Symbol">(λ</a> <a id="3240" class="Symbol">{</a><a id="3241" href="BrouwerTree.Classifiability.html#3241" class="Bound">f</a><a id="3242" class="Symbol">}</a> <a id="3244" class="Symbol">{</a><a id="3245" href="BrouwerTree.Classifiability.html#3245" class="Bound">f↑</a><a id="3247" class="Symbol">}</a> <a id="3249" href="BrouwerTree.Classifiability.html#3249" class="Bound">_</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3262" class="Symbol">(</a><a id="3263" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="3276" href="BrouwerTree.Classifiability.html#3241" class="Bound">f</a> <a id="3278" href="BrouwerTree.Classifiability.html#3245" class="Bound">f↑</a><a id="3280" class="Symbol">)))</a>

<a id="3285" class="Keyword">open</a> <a id="3290" href="Abstract.ZerSucLim.html#15507" class="Module">ClassifiabilityInduction</a> <a id="3315" href="BrouwerTree.Classifiability.html#2930" class="Function">Brw-has-classification</a> <a id="3338" href="BrouwerTree.Code.Results.html#4186" class="Function">&lt;-is-wellfounded</a> <a id="3355" class="Keyword">public</a>

<a id="Brw-satisfies-classifiability-induction"></a><a id="3363" href="BrouwerTree.Classifiability.html#3363" class="Function">Brw-satisfies-classifiability-induction</a> <a id="3403" class="Symbol">:</a> <a id="3405" class="Symbol">∀</a> <a id="3407" href="BrouwerTree.Classifiability.html#3407" class="Bound">ℓ</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Abstract.ZerSucLim.html#5410" class="Function">satisfies-classifiability-induction</a> <a id="3447" href="BrouwerTree.Classifiability.html#3407" class="Bound">ℓ</a>
<a id="3449" href="BrouwerTree.Classifiability.html#3363" class="Function">Brw-satisfies-classifiability-induction</a> <a id="3489" href="BrouwerTree.Classifiability.html#3489" class="Bound">ℓ</a> <a id="3491" class="Symbol">=</a> <a id="3493" href="Abstract.ZerSucLim.html#15606" class="Function">ind</a> <a id="3497" class="Symbol">{</a><a id="3498" href="BrouwerTree.Classifiability.html#3489" class="Bound">ℓ</a><a id="3499" class="Symbol">}</a>

<a id="3502" class="Comment">{- Some facts re-stated using is-lim -}</a>

<a id="is-lim-cancel-succ-≤"></a><a id="3543" href="BrouwerTree.Classifiability.html#3543" class="Function">is-lim-cancel-succ-≤</a> <a id="3564" class="Symbol">:</a> <a id="3566" class="Symbol">(</a><a id="3567" href="BrouwerTree.Classifiability.html#3567" class="Bound">y</a> <a id="3569" href="BrouwerTree.Classifiability.html#3569" class="Bound">x</a> <a id="3571" class="Symbol">:</a> <a id="3573" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3576" class="Symbol">)</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="3587" href="BrouwerTree.Classifiability.html#3567" class="Bound">y</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="BrouwerTree.Classifiability.html#3567" class="Bound">y</a> <a id="3593" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3595" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3600" href="BrouwerTree.Classifiability.html#3569" class="Bound">x</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="BrouwerTree.Classifiability.html#3567" class="Bound">y</a> <a id="3606" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3608" href="BrouwerTree.Classifiability.html#3569" class="Bound">x</a>
<a id="3610" href="BrouwerTree.Classifiability.html#3543" class="Function">is-lim-cancel-succ-≤</a> <a id="3631" href="BrouwerTree.Classifiability.html#3631" class="Bound">y</a> <a id="3633" href="BrouwerTree.Classifiability.html#3633" class="Bound">x</a> <a id="3635" class="Symbol">=</a>
 <a id="3638" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a>
  <a id="3667" class="Symbol">(λ</a> <a id="3670" href="BrouwerTree.Classifiability.html#3670" class="Bound">z</a> <a id="3672" class="Symbol">→</a> <a id="3674" href="BrouwerTree.Classifiability.html#3670" class="Bound">z</a> <a id="3676" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3678" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3683" href="BrouwerTree.Classifiability.html#3633" class="Bound">x</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="BrouwerTree.Classifiability.html#3670" class="Bound">z</a> <a id="3689" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3691" href="BrouwerTree.Classifiability.html#3633" class="Bound">x</a><a id="3692" class="Symbol">)</a>
  <a id="3696" class="Symbol">(λ</a> <a id="3699" href="BrouwerTree.Classifiability.html#3699" class="Bound">_</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="3711" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="3718" class="Symbol">)</a>
  <a id="3722" class="Symbol">(λ</a> <a id="3725" href="BrouwerTree.Classifiability.html#3725" class="Bound">f</a> <a id="3727" href="BrouwerTree.Classifiability.html#3727" class="Bound">f↑</a> <a id="3730" class="Symbol">→</a> <a id="3732" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="3745" href="BrouwerTree.Classifiability.html#3725" class="Bound">f</a> <a id="3747" href="BrouwerTree.Classifiability.html#3633" class="Bound">x</a><a id="3748" class="Symbol">)</a>
  <a id="3752" href="BrouwerTree.Classifiability.html#3631" class="Bound">y</a>

<a id="is-lim≰zero"></a><a id="3755" href="BrouwerTree.Classifiability.html#3755" class="Function">is-lim≰zero</a> <a id="3767" class="Symbol">:</a> <a id="3769" class="Symbol">{</a><a id="3770" href="BrouwerTree.Classifiability.html#3770" class="Bound">x</a> <a id="3772" class="Symbol">:</a> <a id="3774" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3777" class="Symbol">}</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="3788" href="BrouwerTree.Classifiability.html#3770" class="Bound">x</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="BrouwerTree.Classifiability.html#3770" class="Bound">x</a> <a id="3794" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3796" class="InductiveConstructor">zero</a> <a id="3801" class="Symbol">→</a> <a id="3803" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="3805" href="BrouwerTree.Classifiability.html#3755" class="Function">is-lim≰zero</a> <a id="3817" class="Symbol">{</a><a id="3818" href="BrouwerTree.Classifiability.html#3818" class="Bound">x</a><a id="3819" class="Symbol">}</a> <a id="3821" class="Symbol">=</a>
 <a id="3824" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a>
  <a id="3853" class="Symbol">(λ</a> <a id="3856" href="BrouwerTree.Classifiability.html#3856" class="Bound">y</a> <a id="3858" class="Symbol">→</a> <a id="3860" href="BrouwerTree.Classifiability.html#3856" class="Bound">y</a> <a id="3862" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3864" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="3869" class="Symbol">→</a> <a id="3871" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="3872" class="Symbol">)</a>
  <a id="3876" class="Symbol">(λ</a> <a id="3879" href="BrouwerTree.Classifiability.html#3879" class="Bound">y</a> <a id="3881" class="Symbol">→</a> <a id="3883" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="3891" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3898" class="Symbol">)</a>
  <a id="3902" class="Symbol">(λ</a> <a id="3905" href="BrouwerTree.Classifiability.html#3905" class="Bound">f</a> <a id="3907" href="BrouwerTree.Classifiability.html#3907" class="Bound">f↑</a> <a id="3910" class="Symbol">→</a> <a id="3912" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a><a id="3920" class="Symbol">)</a>
  <a id="3924" href="BrouwerTree.Classifiability.html#3818" class="Bound">x</a>
</pre></body></html>

==> anc/html/BrouwerTree.Code.Results.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Code.Results</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Some results of using the Code family of ≤ on Brouwer trees</a>
<a id="165" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="267" class="Symbol">{-#</a> <a id="271" class="Keyword">OPTIONS</a> <a id="279" class="Pragma">--cubical</a> <a id="289" class="Pragma">--erasure</a> <a id="299" class="Pragma">--guardedness</a> <a id="313" class="Symbol">#-}</a>

<a id="318" class="Keyword">module</a> <a id="325" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a> <a id="350" class="Keyword">where</a>

<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="508" class="Keyword">import</a> <a id="515" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="538" class="Symbol">as</a> <a id="541" class="Module">N</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="605" class="Symbol">as</a> <a id="608" class="Module">⊥</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>

<a id="640" class="Comment">-- open import Cubical.Relation.Nullary using (¬_)</a>

<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
  <a id="736" class="Keyword">renaming</a> <a id="745" class="Symbol">(</a><a id="746" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="758" class="Symbol">to</a> <a id="761" class="Function">isWellFounded</a><a id="774" class="Symbol">)</a>

<a id="777" class="Keyword">open</a> <a id="782" class="Keyword">import</a> <a id="789" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="829" class="Keyword">open</a> <a id="834" class="Keyword">import</a> <a id="841" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="BrouwerTree.Code.html" class="Module">BrouwerTree.Code</a>

<a id="894" class="Keyword">open</a> <a id="899" class="Keyword">import</a> <a id="906" href="Iff.html" class="Module">Iff</a>
<a id="910" class="Keyword">open</a> <a id="915" class="Keyword">import</a> <a id="922" href="General-Properties.html" class="Module">General-Properties</a>


<a id="943" class="Comment">{- Inequality between limits is equivalent to weak simulation -}</a>

<a id="lim≤lim→weakly-bisimilar"></a><a id="1009" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="1034" class="Symbol">:</a> <a id="1036" class="Symbol">∀</a> <a id="1038" href="BrouwerTree.Code.Results.html#1038" class="Bound">f</a> <a id="1040" class="Symbol">{</a><a id="1041" href="BrouwerTree.Code.Results.html#1041" class="Bound">f↑</a><a id="1043" class="Symbol">}</a> <a id="1045" href="BrouwerTree.Code.Results.html#1045" class="Bound">g</a> <a id="1047" class="Symbol">{</a><a id="1048" href="BrouwerTree.Code.Results.html#1048" class="Bound">g↑</a><a id="1050" class="Symbol">}</a> <a id="1052" class="Symbol">→</a> <a id="1054" class="Symbol">(</a><a id="1055" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1061" href="BrouwerTree.Code.Results.html#1038" class="Bound">f</a> <a id="1063" class="Symbol">{</a><a id="1064" href="BrouwerTree.Code.Results.html#1041" class="Bound">f↑</a><a id="1066" class="Symbol">}</a> <a id="1068" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1070" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1076" href="BrouwerTree.Code.Results.html#1045" class="Bound">g</a> <a id="1078" class="Symbol">{</a><a id="1079" href="BrouwerTree.Code.Results.html#1048" class="Bound">g↑</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="BrouwerTree.Code.Results.html#1038" class="Bound">f</a> <a id="1088" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="1090" href="BrouwerTree.Code.Results.html#1045" class="Bound">g</a>
<a id="1092" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="1117" href="BrouwerTree.Code.Results.html#1117" class="Bound">f</a> <a id="1119" class="Symbol">{</a><a id="1120" href="BrouwerTree.Code.Results.html#1120" class="Bound">f↑</a><a id="1122" class="Symbol">}</a> <a id="1124" href="BrouwerTree.Code.Results.html#1124" class="Bound">g</a> <a id="1126" class="Symbol">{</a><a id="1127" href="BrouwerTree.Code.Results.html#1127" class="Bound">g↑</a><a id="1129" class="Symbol">}</a> <a id="1131" href="BrouwerTree.Code.Results.html#1131" class="Bound">⊔f≤⊔g</a> <a id="1137" class="Symbol">=</a> <a id="1139" class="Symbol">λ</a> <a id="1141" href="BrouwerTree.Code.Results.html#1141" class="Bound">k</a> <a id="1143" class="Symbol">→</a>
  <a id="1147" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1154" class="Symbol">{</a><a id="1155" class="Argument">A</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1162" href="BrouwerTree.Code.Results.html#1162" class="Bound">n</a> <a id="1164" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1166" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1168" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1170" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="1175" class="Symbol">(</a><a id="1176" href="BrouwerTree.Code.Results.html#1117" class="Bound">f</a> <a id="1178" href="BrouwerTree.Code.Results.html#1141" class="Bound">k</a><a id="1179" class="Symbol">)</a> <a id="1181" class="Symbol">(</a><a id="1182" href="BrouwerTree.Code.Results.html#1124" class="Bound">g</a> <a id="1184" href="BrouwerTree.Code.Results.html#1162" class="Bound">n</a><a id="1185" class="Symbol">)}</a>
         <a id="1197" class="Symbol">{</a><a id="1198" class="Argument">P</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1204" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1206" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1208" class="Symbol">(λ</a> <a id="1211" href="BrouwerTree.Code.Results.html#1211" class="Bound">n</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="BrouwerTree.Code.Results.html#1117" class="Bound">f</a> <a id="1217" href="BrouwerTree.Code.Results.html#1141" class="Bound">k</a> <a id="1219" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1221" href="BrouwerTree.Code.Results.html#1124" class="Bound">g</a> <a id="1223" href="BrouwerTree.Code.Results.html#1211" class="Bound">n</a><a id="1224" class="Symbol">)</a> <a id="1226" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="1227" class="Symbol">}</a>
         <a id="1238" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
         <a id="1263" class="Symbol">(λ</a> <a id="1266" class="Symbol">{(</a><a id="1268" href="BrouwerTree.Code.Results.html#1268" class="Bound">n</a> <a id="1270" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1272" href="BrouwerTree.Code.Results.html#1272" class="Bound">c-fk≤gn</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1285" class="Symbol">(</a><a id="1286" href="BrouwerTree.Code.Results.html#1268" class="Bound">n</a> <a id="1288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1290" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="1297" href="BrouwerTree.Code.Results.html#1272" class="Bound">c-fk≤gn</a><a id="1304" class="Symbol">)</a> <a id="1306" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1307" class="Symbol">})</a>
         <a id="1319" class="Symbol">(</a><a id="1320" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="1327" href="BrouwerTree.Code.Results.html#1131" class="Bound">⊔f≤⊔g</a> <a id="1333" href="BrouwerTree.Code.Results.html#1141" class="Bound">k</a><a id="1334" class="Symbol">)</a>

<a id="weakly-bisimilar→lim≤lim"></a><a id="1337" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">∀</a> <a id="1366" href="BrouwerTree.Code.Results.html#1366" class="Bound">f</a> <a id="1368" class="Symbol">{</a><a id="1369" href="BrouwerTree.Code.Results.html#1369" class="Bound">f↑</a><a id="1371" class="Symbol">}</a> <a id="1373" href="BrouwerTree.Code.Results.html#1373" class="Bound">g</a> <a id="1375" class="Symbol">{</a><a id="1376" href="BrouwerTree.Code.Results.html#1376" class="Bound">g↑</a><a id="1378" class="Symbol">}</a> <a id="1380" class="Symbol">→</a> <a id="1382" href="BrouwerTree.Code.Results.html#1366" class="Bound">f</a> <a id="1384" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="1386" href="BrouwerTree.Code.Results.html#1373" class="Bound">g</a> <a id="1388" class="Symbol">→</a> <a id="1390" class="Symbol">(</a><a id="1391" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1397" href="BrouwerTree.Code.Results.html#1366" class="Bound">f</a> <a id="1399" class="Symbol">{</a><a id="1400" href="BrouwerTree.Code.Results.html#1369" class="Bound">f↑</a><a id="1402" class="Symbol">}</a> <a id="1404" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1406" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1412" href="BrouwerTree.Code.Results.html#1373" class="Bound">g</a> <a id="1414" class="Symbol">{</a><a id="1415" href="BrouwerTree.Code.Results.html#1376" class="Bound">g↑</a><a id="1417" class="Symbol">})</a>
<a id="1420" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="1445" href="BrouwerTree.Code.Results.html#1445" class="Bound">f</a> <a id="1447" class="Symbol">{</a><a id="1448" href="BrouwerTree.Code.Results.html#1448" class="Bound">f↑</a><a id="1450" class="Symbol">}</a> <a id="1452" href="BrouwerTree.Code.Results.html#1452" class="Bound">g</a> <a id="1454" class="Symbol">{</a><a id="1455" href="BrouwerTree.Code.Results.html#1455" class="Bound">g↑</a><a id="1457" class="Symbol">}</a> <a id="1459" href="BrouwerTree.Code.Results.html#1459" class="Bound">f≤g</a> <a id="1463" class="Symbol">=</a>
    <a id="1469" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1480" href="BrouwerTree.Code.Results.html#1445" class="Bound">f</a> <a id="1482" class="Symbol">(λ</a> <a id="1485" href="BrouwerTree.Code.Results.html#1485" class="Bound">k</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1496" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="1504" class="Symbol">(λ</a> <a id="1507" class="Symbol">(</a><a id="1508" href="BrouwerTree.Code.Results.html#1508" class="Bound">n</a> <a id="1510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1512" href="BrouwerTree.Code.Results.html#1512" class="Bound">fk≤gn</a><a id="1517" class="Symbol">)</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1530" href="BrouwerTree.Code.Results.html#1452" class="Bound">g</a> <a id="1532" href="BrouwerTree.Code.Results.html#1512" class="Bound">fk≤gn</a><a id="1537" class="Symbol">)</a> <a id="1539" class="Symbol">(</a><a id="1540" href="BrouwerTree.Code.Results.html#1459" class="Bound">f≤g</a> <a id="1544" href="BrouwerTree.Code.Results.html#1485" class="Bound">k</a><a id="1545" class="Symbol">))</a>

<a id="lim≤lim↔weakly-bisimilar"></a><a id="1549" href="BrouwerTree.Code.Results.html#1549" class="Function">lim≤lim↔weakly-bisimilar</a> <a id="1574" class="Symbol">:</a> <a id="1576" class="Symbol">∀</a> <a id="1578" href="BrouwerTree.Code.Results.html#1578" class="Bound">f</a> <a id="1580" class="Symbol">{</a><a id="1581" href="BrouwerTree.Code.Results.html#1581" class="Bound">f↑</a><a id="1583" class="Symbol">}</a> <a id="1585" href="BrouwerTree.Code.Results.html#1585" class="Bound">g</a> <a id="1587" class="Symbol">{</a><a id="1588" href="BrouwerTree.Code.Results.html#1588" class="Bound">g↑</a><a id="1590" class="Symbol">}</a> <a id="1592" class="Symbol">→</a> <a id="1594" class="Symbol">(</a><a id="1595" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1601" href="BrouwerTree.Code.Results.html#1578" class="Bound">f</a> <a id="1603" class="Symbol">{</a><a id="1604" href="BrouwerTree.Code.Results.html#1581" class="Bound">f↑</a><a id="1606" class="Symbol">}</a> <a id="1608" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1610" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1616" href="BrouwerTree.Code.Results.html#1585" class="Bound">g</a> <a id="1618" class="Symbol">{</a><a id="1619" href="BrouwerTree.Code.Results.html#1588" class="Bound">g↑</a><a id="1621" class="Symbol">})</a> <a id="1624" href="Iff.html#528" class="Function Operator">↔</a> <a id="1626" href="BrouwerTree.Code.Results.html#1578" class="Bound">f</a> <a id="1628" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="1630" href="BrouwerTree.Code.Results.html#1585" class="Bound">g</a>
<a id="1632" href="BrouwerTree.Code.Results.html#1549" class="Function">lim≤lim↔weakly-bisimilar</a> <a id="1657" href="BrouwerTree.Code.Results.html#1657" class="Bound">f</a> <a id="1659" href="BrouwerTree.Code.Results.html#1659" class="Bound">g</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="1688" href="BrouwerTree.Code.Results.html#1657" class="Bound">f</a> <a id="1690" href="BrouwerTree.Code.Results.html#1659" class="Bound">g</a> <a id="1692" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1694" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="1719" href="BrouwerTree.Code.Results.html#1657" class="Bound">f</a> <a id="1721" href="BrouwerTree.Code.Results.html#1659" class="Bound">g</a>

<a id="≤-succ-mono⁻¹"></a><a id="1724" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="1738" class="Symbol">:</a> <a id="1740" class="Symbol">∀</a> <a id="1742" class="Symbol">{</a><a id="1743" href="BrouwerTree.Code.Results.html#1743" class="Bound">x</a> <a id="1745" href="BrouwerTree.Code.Results.html#1745" class="Bound">y</a><a id="1746" class="Symbol">}</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1755" href="BrouwerTree.Code.Results.html#1745" class="Bound">y</a> <a id="1757" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1759" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1764" href="BrouwerTree.Code.Results.html#1743" class="Bound">x</a> <a id="1766" class="Symbol">→</a> <a id="1768" href="BrouwerTree.Code.Results.html#1745" class="Bound">y</a> <a id="1770" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1772" href="BrouwerTree.Code.Results.html#1743" class="Bound">x</a>
<a id="1774" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="1788" class="Symbol">{</a><a id="1789" href="BrouwerTree.Code.Results.html#1789" class="Bound">x</a><a id="1790" class="Symbol">}</a> <a id="1792" class="Symbol">{</a><a id="1793" href="BrouwerTree.Code.Results.html#1793" class="Bound">y</a><a id="1794" class="Symbol">}</a> <a id="1796" href="BrouwerTree.Code.Results.html#1796" class="Bound">sy≤sx</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="1811" class="Symbol">(</a><a id="1812" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="1819" href="BrouwerTree.Code.Results.html#1796" class="Bound">sy≤sx</a><a id="1824" class="Symbol">)</a>

<a id="≤-succ-mono-↔"></a><a id="1827" href="BrouwerTree.Code.Results.html#1827" class="Function">≤-succ-mono-↔</a> <a id="1841" class="Symbol">:</a> <a id="1843" class="Symbol">∀</a> <a id="1845" class="Symbol">{</a><a id="1846" href="BrouwerTree.Code.Results.html#1846" class="Bound">x</a> <a id="1848" href="BrouwerTree.Code.Results.html#1848" class="Bound">y</a><a id="1849" class="Symbol">}</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1858" href="BrouwerTree.Code.Results.html#1848" class="Bound">y</a> <a id="1860" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1862" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1867" href="BrouwerTree.Code.Results.html#1846" class="Bound">x</a> <a id="1869" href="Iff.html#528" class="Function Operator">↔</a> <a id="1871" href="BrouwerTree.Code.Results.html#1848" class="Bound">y</a> <a id="1873" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1875" href="BrouwerTree.Code.Results.html#1846" class="Bound">x</a>
<a id="1877" href="BrouwerTree.Code.Results.html#1827" class="Function">≤-succ-mono-↔</a> <a id="1891" class="Symbol">=</a> <a id="1893" class="Symbol">(</a><a id="1894" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="1908" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1910" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a><a id="1921" class="Symbol">)</a>

<a id="&lt;-succ-mono"></a><a id="1924" href="BrouwerTree.Code.Results.html#1924" class="Function">&lt;-succ-mono</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" class="Symbol">{</a><a id="1941" href="BrouwerTree.Code.Results.html#1941" class="Bound">x</a> <a id="1943" href="BrouwerTree.Code.Results.html#1943" class="Bound">y</a><a id="1944" class="Symbol">}</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="BrouwerTree.Code.Results.html#1943" class="Bound">y</a> <a id="1950" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="1952" href="BrouwerTree.Code.Results.html#1941" class="Bound">x</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1961" href="BrouwerTree.Code.Results.html#1943" class="Bound">y</a> <a id="1963" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="1965" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1970" href="BrouwerTree.Code.Results.html#1941" class="Bound">x</a>
<a id="1972" href="BrouwerTree.Code.Results.html#1924" class="Function">&lt;-succ-mono</a> <a id="1984" class="Symbol">=</a> <a id="1986" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a>

<a id="&lt;-succ-mono⁻¹"></a><a id="1999" href="BrouwerTree.Code.Results.html#1999" class="Function">&lt;-succ-mono⁻¹</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">∀</a> <a id="2017" class="Symbol">{</a><a id="2018" href="BrouwerTree.Code.Results.html#2018" class="Bound">x</a> <a id="2020" href="BrouwerTree.Code.Results.html#2020" class="Bound">y</a><a id="2021" class="Symbol">}</a> <a id="2023" class="Symbol">→</a> <a id="2025" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2030" href="BrouwerTree.Code.Results.html#2020" class="Bound">y</a> <a id="2032" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2034" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2039" href="BrouwerTree.Code.Results.html#2018" class="Bound">x</a> <a id="2041" class="Symbol">→</a> <a id="2043" href="BrouwerTree.Code.Results.html#2020" class="Bound">y</a> <a id="2045" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2047" href="BrouwerTree.Code.Results.html#2018" class="Bound">x</a>
<a id="2049" href="BrouwerTree.Code.Results.html#1999" class="Function">&lt;-succ-mono⁻¹</a> <a id="2063" class="Symbol">=</a> <a id="2065" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a>

<a id="&lt;-cocone-simple"></a><a id="2080" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="2096" class="Symbol">:</a> <a id="2098" class="Symbol">∀</a> <a id="2100" href="BrouwerTree.Code.Results.html#2100" class="Bound">f</a> <a id="2102" class="Symbol">{</a><a id="2103" href="BrouwerTree.Code.Results.html#2103" class="Bound">f↑</a><a id="2105" class="Symbol">}</a> <a id="2107" class="Symbol">{</a><a id="2108" href="BrouwerTree.Code.Results.html#2108" class="Bound">k</a><a id="2109" class="Symbol">}</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="BrouwerTree.Code.Results.html#2100" class="Bound">f</a> <a id="2115" href="BrouwerTree.Code.Results.html#2108" class="Bound">k</a> <a id="2117" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2119" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2125" href="BrouwerTree.Code.Results.html#2100" class="Bound">f</a> <a id="2127" class="Symbol">{</a><a id="2128" href="BrouwerTree.Code.Results.html#2103" class="Bound">f↑</a><a id="2130" class="Symbol">}</a>
<a id="2132" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="2148" href="BrouwerTree.Code.Results.html#2148" class="Bound">f</a> <a id="2150" class="Symbol">{</a><a id="2151" href="BrouwerTree.Code.Results.html#2151" class="Bound">f↑</a><a id="2153" class="Symbol">}</a> <a id="2155" class="Symbol">{</a><a id="2156" href="BrouwerTree.Code.Results.html#2156" class="Bound">k</a><a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">=</a> <a id="2161" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="2170" class="Symbol">(</a><a id="2171" href="BrouwerTree.Code.Results.html#2151" class="Bound">f↑</a> <a id="2174" href="BrouwerTree.Code.Results.html#2156" class="Bound">k</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">(</a><a id="2178" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="2194" href="BrouwerTree.Code.Results.html#2148" class="Bound">f</a> <a id="2196" class="Symbol">{</a><a id="2197" href="BrouwerTree.Code.Results.html#2151" class="Bound">f↑</a><a id="2199" class="Symbol">}</a> <a id="2201" class="Symbol">{</a><a id="2202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2206" href="BrouwerTree.Code.Results.html#2156" class="Bound">k</a><a id="2207" class="Symbol">})</a>

<a id="2211" class="Comment">-- If a limit is below `succ x`, then it is already below `x`</a>
<a id="lim≤sx→lim≤x"></a><a id="2273" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="2286" class="Symbol">:</a> <a id="2288" class="Symbol">∀</a> <a id="2290" href="BrouwerTree.Code.Results.html#2290" class="Bound">f</a> <a id="2292" href="BrouwerTree.Code.Results.html#2292" class="Bound">x</a> <a id="2294" class="Symbol">{</a><a id="2295" href="BrouwerTree.Code.Results.html#2295" class="Bound">f↑</a><a id="2297" class="Symbol">}</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2307" href="BrouwerTree.Code.Results.html#2290" class="Bound">f</a> <a id="2309" class="Symbol">{</a><a id="2310" href="BrouwerTree.Code.Results.html#2295" class="Bound">f↑</a><a id="2312" class="Symbol">}</a> <a id="2314" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2316" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2321" href="BrouwerTree.Code.Results.html#2292" class="Bound">x</a> <a id="2323" class="Symbol">→</a> <a id="2325" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2331" href="BrouwerTree.Code.Results.html#2290" class="Bound">f</a> <a id="2333" class="Symbol">{</a><a id="2334" href="BrouwerTree.Code.Results.html#2295" class="Bound">f↑</a><a id="2336" class="Symbol">}</a> <a id="2338" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2340" href="BrouwerTree.Code.Results.html#2292" class="Bound">x</a>
<a id="2342" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="2355" href="BrouwerTree.Code.Results.html#2355" class="Bound">f</a> <a id="2357" href="BrouwerTree.Code.Results.html#2357" class="Bound">x</a> <a id="2359" class="Symbol">{</a><a id="2360" href="BrouwerTree.Code.Results.html#2360" class="Bound">f↑</a><a id="2362" class="Symbol">}</a> <a id="2364" href="BrouwerTree.Code.Results.html#2364" class="Bound">⊔f≤sx</a> <a id="2370" class="Symbol">=</a>
    <a id="2376" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="2387" href="BrouwerTree.Code.Results.html#2355" class="Bound">f</a> <a id="2389" class="Symbol">{</a><a id="2390" href="BrouwerTree.Code.Results.html#2360" class="Bound">f↑</a><a id="2392" class="Symbol">}</a> <a id="2394" class="Symbol">(λ</a> <a id="2397" href="BrouwerTree.Code.Results.html#2397" class="Bound">k</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2415" class="Symbol">{</a><a id="2416" href="BrouwerTree.Code.Results.html#2357" class="Bound">x</a><a id="2417" class="Symbol">}</a> <a id="2419" class="Symbol">{</a><a id="2420" href="BrouwerTree.Code.Results.html#2355" class="Bound">f</a> <a id="2422" href="BrouwerTree.Code.Results.html#2397" class="Bound">k</a><a id="2423" class="Symbol">}</a>
                                           <a id="2468" class="Symbol">(</a><a id="2469" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2474" class="Symbol">(</a><a id="2475" href="BrouwerTree.Code.Results.html#2355" class="Bound">f</a> <a id="2477" href="BrouwerTree.Code.Results.html#2397" class="Bound">k</a><a id="2478" class="Symbol">)</a> <a id="2480" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="2483" href="BrouwerTree.Code.Results.html#2360" class="Bound">f↑</a> <a id="2486" href="BrouwerTree.Code.Results.html#2397" class="Bound">k</a> <a id="2488" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                                            <a id="2534" href="BrouwerTree.Code.Results.html#2355" class="Bound">f</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2541" href="BrouwerTree.Code.Results.html#2397" class="Bound">k</a><a id="2542" class="Symbol">)</a>  <a id="2545" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="2548" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="2564" href="BrouwerTree.Code.Results.html#2355" class="Bound">f</a> <a id="2566" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                                            <a id="2612" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2618" href="BrouwerTree.Code.Results.html#2355" class="Bound">f</a>    <a id="2623" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="2626" href="BrouwerTree.Code.Results.html#2364" class="Bound">⊔f≤sx</a> <a id="2632" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                                            <a id="2678" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2683" href="BrouwerTree.Code.Results.html#2357" class="Bound">x</a>     <a id="2689" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a><a id="2691" class="Symbol">))</a>

<a id="2695" class="Comment">-- similarly for being strictly below</a>
<a id="lim&lt;sx→lim≤x"></a><a id="2733" href="BrouwerTree.Code.Results.html#2733" class="Function">lim&lt;sx→lim≤x</a> <a id="2746" class="Symbol">:</a> <a id="2748" class="Symbol">∀</a> <a id="2750" href="BrouwerTree.Code.Results.html#2750" class="Bound">f</a> <a id="2752" href="BrouwerTree.Code.Results.html#2752" class="Bound">x</a> <a id="2754" class="Symbol">{</a><a id="2755" href="BrouwerTree.Code.Results.html#2755" class="Bound">f↑</a><a id="2757" class="Symbol">}</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2767" href="BrouwerTree.Code.Results.html#2750" class="Bound">f</a> <a id="2769" class="Symbol">{</a><a id="2770" href="BrouwerTree.Code.Results.html#2755" class="Bound">f↑</a><a id="2772" class="Symbol">}</a> <a id="2774" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2776" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2781" href="BrouwerTree.Code.Results.html#2752" class="Bound">x</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2791" href="BrouwerTree.Code.Results.html#2750" class="Bound">f</a> <a id="2793" class="Symbol">{</a><a id="2794" href="BrouwerTree.Code.Results.html#2755" class="Bound">f↑</a><a id="2796" class="Symbol">}</a> <a id="2798" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2800" href="BrouwerTree.Code.Results.html#2752" class="Bound">x</a>
<a id="2802" href="BrouwerTree.Code.Results.html#2733" class="Function">lim&lt;sx→lim≤x</a> <a id="2815" href="BrouwerTree.Code.Results.html#2815" class="Bound">f</a> <a id="2817" href="BrouwerTree.Code.Results.html#2817" class="Bound">x</a> <a id="2819" class="Symbol">{</a><a id="2820" href="BrouwerTree.Code.Results.html#2820" class="Bound">f↑</a><a id="2822" class="Symbol">}</a> <a id="2824" href="BrouwerTree.Code.Results.html#2824" class="Bound">⊔f&lt;sx</a> <a id="2830" class="Symbol">=</a> <a id="2832" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2846" class="Symbol">(</a><a id="2847" href="BrouwerTree.Code.Results.html#2824" class="Bound">⊔f&lt;sx</a><a id="2852" class="Symbol">)</a>


<a id="lim≤sx↔lim≤x"></a><a id="2856" href="BrouwerTree.Code.Results.html#2856" class="Function">lim≤sx↔lim≤x</a> <a id="2869" class="Symbol">:</a> <a id="2871" class="Symbol">∀</a> <a id="2873" href="BrouwerTree.Code.Results.html#2873" class="Bound">f</a> <a id="2875" href="BrouwerTree.Code.Results.html#2875" class="Bound">x</a> <a id="2877" class="Symbol">{</a><a id="2878" href="BrouwerTree.Code.Results.html#2878" class="Bound">f↑</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">→</a> <a id="2884" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2890" href="BrouwerTree.Code.Results.html#2873" class="Bound">f</a> <a id="2892" class="Symbol">{</a><a id="2893" href="BrouwerTree.Code.Results.html#2878" class="Bound">f↑</a><a id="2895" class="Symbol">}</a> <a id="2897" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2899" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2904" href="BrouwerTree.Code.Results.html#2875" class="Bound">x</a> <a id="2906" href="Iff.html#528" class="Function Operator">↔</a> <a id="2908" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2914" href="BrouwerTree.Code.Results.html#2873" class="Bound">f</a> <a id="2916" class="Symbol">{</a><a id="2917" href="BrouwerTree.Code.Results.html#2878" class="Bound">f↑</a><a id="2919" class="Symbol">}</a> <a id="2921" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2923" href="BrouwerTree.Code.Results.html#2875" class="Bound">x</a>
<a id="2925" href="BrouwerTree.Code.Results.html#2856" class="Function">lim≤sx↔lim≤x</a> <a id="2938" href="BrouwerTree.Code.Results.html#2938" class="Bound">f</a> <a id="2940" href="BrouwerTree.Code.Results.html#2940" class="Bound">x</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="2957" href="BrouwerTree.Code.Results.html#2938" class="Bound">f</a> <a id="2959" href="BrouwerTree.Code.Results.html#2940" class="Bound">x</a> <a id="2961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2963" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a>

<a id="2976" class="Comment">-- If something is strictly below the limit of f, then it is strictly</a>
<a id="3046" class="Comment">-- below some f n. This corresponds to the succ-limit case.</a>
<a id="below-limit-lemma"></a><a id="3106" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3124" class="Symbol">:</a> <a id="3126" class="Symbol">∀</a> <a id="3128" href="BrouwerTree.Code.Results.html#3128" class="Bound">x</a> <a id="3130" href="BrouwerTree.Code.Results.html#3130" class="Bound">f</a> <a id="3132" class="Symbol">{</a><a id="3133" href="BrouwerTree.Code.Results.html#3133" class="Bound">f↑</a><a id="3135" class="Symbol">}</a> <a id="3137" class="Symbol">→</a> <a id="3139" href="BrouwerTree.Code.Results.html#3128" class="Bound">x</a> <a id="3141" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3143" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3149" href="BrouwerTree.Code.Results.html#3130" class="Bound">f</a> <a id="3151" class="Symbol">{</a><a id="3152" href="BrouwerTree.Code.Results.html#3133" class="Bound">f↑</a><a id="3154" class="Symbol">}</a> <a id="3156" class="Symbol">→</a> <a id="3158" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3160" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3162" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3164" class="Symbol">(λ</a> <a id="3167" href="BrouwerTree.Code.Results.html#3167" class="Bound">n</a> <a id="3169" class="Symbol">→</a> <a id="3171" href="BrouwerTree.Code.Results.html#3128" class="Bound">x</a> <a id="3173" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3175" href="BrouwerTree.Code.Results.html#3130" class="Bound">f</a> <a id="3177" href="BrouwerTree.Code.Results.html#3167" class="Bound">n</a><a id="3178" class="Symbol">)</a> <a id="3180" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="3182" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3200" href="BrouwerTree.Code.Results.html#3200" class="Bound">x</a> <a id="3202" href="BrouwerTree.Code.Results.html#3202" class="Bound">f</a> <a id="3204" class="Symbol">{</a><a id="3205" href="BrouwerTree.Code.Results.html#3205" class="Bound">f↑</a><a id="3207" class="Symbol">}</a> <a id="3209" href="BrouwerTree.Code.Results.html#3209" class="Bound">x&lt;⊔f</a> <a id="3214" class="Symbol">=</a>
  <a id="3218" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3225" class="Symbol">{</a><a id="3226" class="Argument">A</a> <a id="3228" class="Symbol">=</a> <a id="3230" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3233" href="BrouwerTree.Code.Results.html#3233" class="Bound">n</a> <a id="3235" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3237" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3239" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3241" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="3246" class="Symbol">(</a><a id="3247" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3252" href="BrouwerTree.Code.Results.html#3200" class="Bound">x</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">(</a><a id="3256" href="BrouwerTree.Code.Results.html#3202" class="Bound">f</a> <a id="3258" href="BrouwerTree.Code.Results.html#3233" class="Bound">n</a><a id="3259" class="Symbol">)}</a>
         <a id="3271" class="Symbol">{</a><a id="3272" class="Argument">P</a> <a id="3274" class="Symbol">=</a> <a id="3276" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3278" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3280" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3282" class="Symbol">(λ</a> <a id="3285" href="BrouwerTree.Code.Results.html#3285" class="Bound">n</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="BrouwerTree.Code.Results.html#3200" class="Bound">x</a> <a id="3291" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3293" href="BrouwerTree.Code.Results.html#3202" class="Bound">f</a> <a id="3295" href="BrouwerTree.Code.Results.html#3285" class="Bound">n</a><a id="3296" class="Symbol">)</a> <a id="3298" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="3299" class="Symbol">}</a>
         <a id="3310" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
         <a id="3335" class="Symbol">(λ</a> <a id="3338" class="Symbol">{(</a><a id="3340" href="BrouwerTree.Code.Results.html#3340" class="Bound">n</a> <a id="3342" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3344" href="BrouwerTree.Code.Results.html#3344" class="Bound">c-sx≤fn</a><a id="3351" class="Symbol">)</a> <a id="3353" class="Symbol">→</a> <a id="3355" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3357" href="BrouwerTree.Code.Results.html#3340" class="Bound">n</a> <a id="3359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3361" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="3368" href="BrouwerTree.Code.Results.html#3344" class="Bound">c-sx≤fn</a> <a id="3376" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="3377" class="Symbol">})</a>
         <a id="3389" class="Symbol">(</a><a id="3390" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="3397" class="Symbol">{</a><a id="3398" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3403" href="BrouwerTree.Code.Results.html#3200" class="Bound">x</a><a id="3404" class="Symbol">}</a> <a id="3406" class="Symbol">{</a><a id="3407" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3413" href="BrouwerTree.Code.Results.html#3202" class="Bound">f</a><a id="3414" class="Symbol">}</a> <a id="3416" href="BrouwerTree.Code.Results.html#3209" class="Bound">x&lt;⊔f</a> <a id="3421" class="Symbol">)</a>

<a id="below-limit-↔"></a><a id="3424" href="BrouwerTree.Code.Results.html#3424" class="Function">below-limit-↔</a> <a id="3438" class="Symbol">:</a> <a id="3440" class="Symbol">∀</a> <a id="3442" href="BrouwerTree.Code.Results.html#3442" class="Bound">x</a> <a id="3444" href="BrouwerTree.Code.Results.html#3444" class="Bound">f</a> <a id="3446" class="Symbol">{</a><a id="3447" href="BrouwerTree.Code.Results.html#3447" class="Bound">f↑</a><a id="3449" class="Symbol">}</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="BrouwerTree.Code.Results.html#3442" class="Bound">x</a> <a id="3455" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3457" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3463" href="BrouwerTree.Code.Results.html#3444" class="Bound">f</a> <a id="3465" class="Symbol">{</a><a id="3466" href="BrouwerTree.Code.Results.html#3447" class="Bound">f↑</a><a id="3468" class="Symbol">}</a> <a id="3470" href="Iff.html#528" class="Function Operator">↔</a> <a id="3472" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3474" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3476" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3478" class="Symbol">(λ</a> <a id="3481" href="BrouwerTree.Code.Results.html#3481" class="Bound">n</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="BrouwerTree.Code.Results.html#3442" class="Bound">x</a> <a id="3487" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3489" href="BrouwerTree.Code.Results.html#3444" class="Bound">f</a> <a id="3491" href="BrouwerTree.Code.Results.html#3481" class="Bound">n</a><a id="3492" class="Symbol">)</a> <a id="3494" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="3496" href="BrouwerTree.Code.Results.html#3424" class="Function">below-limit-↔</a> <a id="3510" href="BrouwerTree.Code.Results.html#3510" class="Bound">x</a> <a id="3512" href="BrouwerTree.Code.Results.html#3512" class="Bound">f</a> <a id="3514" class="Symbol">=</a>
 <a id="3517" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3535" href="BrouwerTree.Code.Results.html#3510" class="Bound">x</a> <a id="3537" href="BrouwerTree.Code.Results.html#3512" class="Bound">f</a> <a id="3539" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3541" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3548" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="3558" class="Symbol">λ</a> <a id="3560" class="Symbol">(</a><a id="3561" href="BrouwerTree.Code.Results.html#3561" class="Bound">n</a> <a id="3563" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3565" href="BrouwerTree.Code.Results.html#3565" class="Bound">l</a><a id="3566" class="Symbol">)</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="3578" class="Symbol">_</a> <a id="3580" class="Symbol">_</a> <a id="3582" class="Symbol">_</a> <a id="3584" href="BrouwerTree.Code.Results.html#3565" class="Bound">l</a> <a id="3586" class="Symbol">(</a><a id="3587" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="3603" href="BrouwerTree.Code.Results.html#3512" class="Bound">f</a><a id="3604" class="Symbol">)</a>

<a id="3607" class="Comment">-- limits are closed under successors</a>
<a id="x&lt;lim→sx&lt;lim"></a><a id="3645" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="3658" class="Symbol">:</a> <a id="3660" class="Symbol">∀</a> <a id="3662" href="BrouwerTree.Code.Results.html#3662" class="Bound">f</a> <a id="3664" href="BrouwerTree.Code.Results.html#3664" class="Bound">x</a> <a id="3666" class="Symbol">{</a><a id="3667" href="BrouwerTree.Code.Results.html#3667" class="Bound">f↑</a><a id="3669" class="Symbol">}</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="BrouwerTree.Code.Results.html#3664" class="Bound">x</a> <a id="3675" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3677" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3683" href="BrouwerTree.Code.Results.html#3662" class="Bound">f</a> <a id="3685" class="Symbol">{</a><a id="3686" href="BrouwerTree.Code.Results.html#3667" class="Bound">f↑</a><a id="3688" class="Symbol">}</a> <a id="3690" class="Symbol">→</a> <a id="3692" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3697" href="BrouwerTree.Code.Results.html#3664" class="Bound">x</a> <a id="3699" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3701" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3707" href="BrouwerTree.Code.Results.html#3662" class="Bound">f</a> <a id="3709" class="Symbol">{</a><a id="3710" href="BrouwerTree.Code.Results.html#3667" class="Bound">f↑</a><a id="3712" class="Symbol">}</a>
<a id="3714" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="3727" href="BrouwerTree.Code.Results.html#3727" class="Bound">f</a> <a id="3729" href="BrouwerTree.Code.Results.html#3729" class="Bound">x</a> <a id="3731" class="Symbol">{</a><a id="3732" href="BrouwerTree.Code.Results.html#3732" class="Bound">f↑</a><a id="3734" class="Symbol">}</a> <a id="3736" href="BrouwerTree.Code.Results.html#3736" class="Bound">p</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3747" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="3757" class="Symbol">(λ</a> <a id="3760" class="Symbol">{</a> <a id="3762" class="Symbol">(</a><a id="3763" href="BrouwerTree.Code.Results.html#3763" class="Bound">n</a> <a id="3765" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3767" href="BrouwerTree.Code.Results.html#3767" class="Bound">x&lt;fn</a><a id="3771" class="Symbol">)</a> <a id="3773" class="Symbol">→</a> <a id="3775" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="3784" href="BrouwerTree.Code.Results.html#3727" class="Bound">f</a> <a id="3786" class="Symbol">{</a><a id="3787" class="Argument">k</a> <a id="3789" class="Symbol">=</a> <a id="3791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3795" href="BrouwerTree.Code.Results.html#3763" class="Bound">n</a><a id="3796" class="Symbol">}</a> <a id="3798" class="Symbol">(</a><a id="3799" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="3808" href="BrouwerTree.Code.Results.html#3767" class="Bound">x&lt;fn</a> <a id="3813" class="Symbol">(</a><a id="3814" href="BrouwerTree.Code.Results.html#3732" class="Bound">f↑</a> <a id="3817" href="BrouwerTree.Code.Results.html#3763" class="Bound">n</a><a id="3818" class="Symbol">))</a> <a id="3821" class="Symbol">})</a> <a id="3824" class="Symbol">(</a><a id="3825" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3843" href="BrouwerTree.Code.Results.html#3729" class="Bound">x</a> <a id="3845" href="BrouwerTree.Code.Results.html#3727" class="Bound">f</a> <a id="3847" href="BrouwerTree.Code.Results.html#3736" class="Bound">p</a><a id="3848" class="Symbol">)</a>

<a id="x&lt;lim↔sx&lt;lim"></a><a id="3851" href="BrouwerTree.Code.Results.html#3851" class="Function">x&lt;lim↔sx&lt;lim</a> <a id="3864" class="Symbol">:</a> <a id="3866" class="Symbol">∀</a> <a id="3868" href="BrouwerTree.Code.Results.html#3868" class="Bound">f</a> <a id="3870" href="BrouwerTree.Code.Results.html#3870" class="Bound">x</a> <a id="3872" class="Symbol">{</a><a id="3873" href="BrouwerTree.Code.Results.html#3873" class="Bound">f↑</a><a id="3875" class="Symbol">}</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="BrouwerTree.Code.Results.html#3870" class="Bound">x</a> <a id="3881" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3883" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3889" href="BrouwerTree.Code.Results.html#3868" class="Bound">f</a> <a id="3891" class="Symbol">{</a><a id="3892" href="BrouwerTree.Code.Results.html#3873" class="Bound">f↑</a><a id="3894" class="Symbol">}</a> <a id="3896" href="Iff.html#528" class="Function Operator">↔</a> <a id="3898" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3903" href="BrouwerTree.Code.Results.html#3870" class="Bound">x</a> <a id="3905" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3907" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3913" href="BrouwerTree.Code.Results.html#3868" class="Bound">f</a> <a id="3915" class="Symbol">{</a><a id="3916" href="BrouwerTree.Code.Results.html#3873" class="Bound">f↑</a><a id="3918" class="Symbol">}</a>
<a id="3920" href="BrouwerTree.Code.Results.html#3851" class="Function">x&lt;lim↔sx&lt;lim</a> <a id="3933" href="BrouwerTree.Code.Results.html#3933" class="Bound">f</a> <a id="3935" href="BrouwerTree.Code.Results.html#3935" class="Bound">x</a> <a id="3937" class="Symbol">=</a> <a id="3939" class="Symbol">(</a><a id="3940" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="3953" href="BrouwerTree.Code.Results.html#3933" class="Bound">f</a> <a id="3955" href="BrouwerTree.Code.Results.html#3935" class="Bound">x</a> <a id="3957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3959" class="Symbol">λ</a> <a id="3961" href="BrouwerTree.Code.Results.html#3961" class="Bound">p</a> <a id="3963" class="Symbol">→</a> <a id="3965" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3973" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="3992" href="BrouwerTree.Code.Results.html#3961" class="Bound">p</a><a id="3993" class="Symbol">)</a>

<a id="3996" class="Comment">{- Wellfoundedness -}</a>

<a id="smaller-accessible"></a><a id="4019" href="BrouwerTree.Code.Results.html#4019" class="Function">smaller-accessible</a> <a id="4038" class="Symbol">:</a> <a id="4040" class="Symbol">(</a><a id="4041" href="BrouwerTree.Code.Results.html#4041" class="Bound">x</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4048" class="Symbol">)</a> <a id="4050" class="Symbol">→</a> <a id="4052" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="4056" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="4060" href="BrouwerTree.Code.Results.html#4041" class="Bound">x</a> <a id="4062" class="Symbol">→</a> <a id="4064" class="Symbol">∀</a> <a id="4066" href="BrouwerTree.Code.Results.html#4066" class="Bound">y</a> <a id="4068" class="Symbol">→</a> <a id="4070" href="BrouwerTree.Code.Results.html#4066" class="Bound">y</a> <a id="4072" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4074" href="BrouwerTree.Code.Results.html#4041" class="Bound">x</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="4082" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="4086" href="BrouwerTree.Code.Results.html#4066" class="Bound">y</a>
<a id="4088" href="BrouwerTree.Code.Results.html#4019" class="Function">smaller-accessible</a> <a id="4107" href="BrouwerTree.Code.Results.html#4107" class="Bound">x</a> <a id="4109" href="BrouwerTree.Code.Results.html#4109" class="Bound">is-acc⟨x⟩</a> <a id="4119" href="BrouwerTree.Code.Results.html#4119" class="Bound">y</a> <a id="4121" href="BrouwerTree.Code.Results.html#4121" class="Bound">y≤x</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="4131" class="Symbol">(λ</a> <a id="4134" href="BrouwerTree.Code.Results.html#4134" class="Bound">y&#39;</a> <a id="4137" href="BrouwerTree.Code.Results.html#4137" class="Bound">y&#39;&lt;y</a> <a id="4142" class="Symbol">→</a> <a id="4144" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="4151" href="BrouwerTree.Code.Results.html#4109" class="Bound">is-acc⟨x⟩</a> <a id="4161" href="BrouwerTree.Code.Results.html#4134" class="Bound">y&#39;</a> <a id="4164" class="Symbol">(</a><a id="4165" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="4174" href="BrouwerTree.Code.Results.html#4137" class="Bound">y&#39;&lt;y</a> <a id="4179" href="BrouwerTree.Code.Results.html#4121" class="Bound">y≤x</a><a id="4182" class="Symbol">))</a>

<a id="&lt;-is-wellfounded"></a><a id="4186" href="BrouwerTree.Code.Results.html#4186" class="Function">&lt;-is-wellfounded</a> <a id="4203" class="Symbol">:</a> <a id="4205" href="BrouwerTree.Code.Results.html#761" class="Function">isWellFounded</a> <a id="4219" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
<a id="4223" href="BrouwerTree.Code.Results.html#4186" class="Function">&lt;-is-wellfounded</a> <a id="4240" class="Symbol">=</a>
  <a id="4244" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4252" class="Symbol">(λ</a> <a id="4255" href="BrouwerTree.Code.Results.html#4255" class="Bound">x</a> <a id="4257" class="Symbol">→</a> <a id="4259" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="4263" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="4267" href="BrouwerTree.Code.Results.html#4255" class="Bound">x</a><a id="4268" class="Symbol">)</a>
          <a id="4280" class="Symbol">(λ</a> <a id="4283" href="BrouwerTree.Code.Results.html#4283" class="Bound">x</a> <a id="4285" class="Symbol">→</a> <a id="4287" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="4297" href="BrouwerTree.Code.Results.html#4283" class="Bound">x</a><a id="4298" class="Symbol">)</a>
          <a id="4310" class="Symbol">(</a><a id="4311" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="4315" class="Symbol">(λ</a> <a id="4318" href="BrouwerTree.Code.Results.html#4318" class="Bound">y</a> <a id="4320" href="BrouwerTree.Code.Results.html#4320" class="Bound">y&lt;zero</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4335" class="Symbol">(</a><a id="4336" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="4346" href="BrouwerTree.Code.Results.html#4320" class="Bound">y&lt;zero</a><a id="4352" class="Symbol">)))</a>
          <a id="4366" class="Symbol">(λ</a> <a id="4369" class="Symbol">{</a><a id="4370" href="BrouwerTree.Code.Results.html#4370" class="Bound">x</a><a id="4371" class="Symbol">}</a> <a id="4373" href="BrouwerTree.Code.Results.html#4373" class="Bound">x-acc</a> <a id="4379" class="Symbol">→</a> <a id="4381" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="4385" class="Symbol">(λ</a> <a id="4388" href="BrouwerTree.Code.Results.html#4388" class="Bound">y</a> <a id="4390" href="BrouwerTree.Code.Results.html#4390" class="Bound">y&lt;sx</a> <a id="4395" class="Symbol">→</a> <a id="4397" href="BrouwerTree.Code.Results.html#4019" class="Function">smaller-accessible</a> <a id="4416" href="BrouwerTree.Code.Results.html#4370" class="Bound">x</a> <a id="4418" href="BrouwerTree.Code.Results.html#4373" class="Bound">x-acc</a> <a id="4424" href="BrouwerTree.Code.Results.html#4388" class="Bound">y</a> <a id="4426" class="Symbol">(</a><a id="4427" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="4441" href="BrouwerTree.Code.Results.html#4390" class="Bound">y&lt;sx</a><a id="4445" class="Symbol">)))</a>
          <a id="4459" class="Symbol">(λ</a> <a id="4462" class="Symbol">{</a><a id="4463" href="BrouwerTree.Code.Results.html#4463" class="Bound">f</a><a id="4464" class="Symbol">}</a> <a id="4466" class="Symbol">{</a><a id="4467" href="BrouwerTree.Code.Results.html#4467" class="Bound">f↑</a><a id="4469" class="Symbol">}</a> <a id="4471" href="BrouwerTree.Code.Results.html#4471" class="Bound">f-acc</a> <a id="4477" class="Symbol">→</a> <a id="4479" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="4483" class="Symbol">(λ</a> <a id="4486" href="BrouwerTree.Code.Results.html#4486" class="Bound">y</a> <a id="4488" href="BrouwerTree.Code.Results.html#4488" class="Bound">y&lt;⊔f</a> <a id="4493" class="Symbol">→</a>
             <a id="4508" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4515" class="Symbol">{</a><a id="4516" class="Argument">A</a> <a id="4518" class="Symbol">=</a> <a id="4520" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4523" href="BrouwerTree.Code.Results.html#4523" class="Bound">n</a> <a id="4525" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4527" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4529" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4531" href="BrouwerTree.Code.Results.html#4486" class="Bound">y</a> <a id="4533" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4535" href="BrouwerTree.Code.Results.html#4463" class="Bound">f</a> <a id="4537" href="BrouwerTree.Code.Results.html#4523" class="Bound">n</a><a id="4538" class="Symbol">}</a>
                    <a id="4560" class="Symbol">{</a><a id="4561" class="Argument">P</a> <a id="4563" class="Symbol">=</a> <a id="4565" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="4569" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="4573" href="BrouwerTree.Code.Results.html#4486" class="Bound">y</a><a id="4574" class="Symbol">}</a>
                    <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="4607" href="BrouwerTree.Code.Results.html#4486" class="Bound">y</a><a id="4608" class="Symbol">)</a>
                    <a id="4630" class="Symbol">(λ</a> <a id="4633" class="Symbol">{(</a><a id="4635" href="BrouwerTree.Code.Results.html#4635" class="Bound">n</a> <a id="4637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4639" href="BrouwerTree.Code.Results.html#4639" class="Bound">y&lt;fn</a><a id="4643" class="Symbol">)</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="BrouwerTree.Code.Results.html#4019" class="Function">smaller-accessible</a> <a id="4666" class="Symbol">(</a><a id="4667" href="BrouwerTree.Code.Results.html#4463" class="Bound">f</a> <a id="4669" href="BrouwerTree.Code.Results.html#4635" class="Bound">n</a><a id="4670" class="Symbol">)</a> <a id="4672" class="Symbol">(</a><a id="4673" href="BrouwerTree.Code.Results.html#4471" class="Bound">f-acc</a> <a id="4679" href="BrouwerTree.Code.Results.html#4635" class="Bound">n</a><a id="4680" class="Symbol">)</a> <a id="4682" href="BrouwerTree.Code.Results.html#4486" class="Bound">y</a> <a id="4684" class="Symbol">(</a><a id="4685" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="4692" href="BrouwerTree.Code.Results.html#4639" class="Bound">y&lt;fn</a><a id="4696" class="Symbol">)})</a>
                    <a id="4720" class="Symbol">(</a><a id="4721" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="4739" href="BrouwerTree.Code.Results.html#4486" class="Bound">y</a> <a id="4741" href="BrouwerTree.Code.Results.html#4463" class="Bound">f</a> <a id="4743" class="Symbol">{</a><a id="4744" href="BrouwerTree.Code.Results.html#4467" class="Bound">f↑</a><a id="4746" class="Symbol">}</a> <a id="4748" href="BrouwerTree.Code.Results.html#4488" class="Bound">y&lt;⊔f</a><a id="4752" class="Symbol">)))</a>

<a id="&lt;-irreflexive"></a><a id="4757" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="4771" class="Symbol">:</a> <a id="4773" class="Symbol">∀</a> <a id="4775" href="BrouwerTree.Code.Results.html#4775" class="Bound">x</a> <a id="4777" class="Symbol">→</a> <a id="4779" class="Symbol">(</a><a id="4780" href="BrouwerTree.Code.Results.html#4775" class="Bound">x</a> <a id="4782" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4784" href="BrouwerTree.Code.Results.html#4775" class="Bound">x</a><a id="4785" class="Symbol">)</a> <a id="4787" class="Symbol">→</a> <a id="4789" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="4791" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="4805" class="Symbol">=</a> <a id="4807" href="General-Properties.html#7343" class="Function">wellfounded→irreflexive</a> <a id="4831" href="BrouwerTree.Code.Results.html#4186" class="Function">&lt;-is-wellfounded</a>

<a id="&lt;-irreflexive-≡"></a><a id="4849" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="4865" class="Symbol">:</a> <a id="4867" class="Symbol">∀</a> <a id="4869" class="Symbol">{</a><a id="4870" href="BrouwerTree.Code.Results.html#4870" class="Bound">x</a> <a id="4872" href="BrouwerTree.Code.Results.html#4872" class="Bound">y</a><a id="4873" class="Symbol">}</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="BrouwerTree.Code.Results.html#4870" class="Bound">x</a> <a id="4879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4881" href="BrouwerTree.Code.Results.html#4872" class="Bound">y</a> <a id="4883" class="Symbol">→</a> <a id="4885" class="Symbol">(</a><a id="4886" href="BrouwerTree.Code.Results.html#4870" class="Bound">x</a> <a id="4888" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4890" href="BrouwerTree.Code.Results.html#4872" class="Bound">y</a><a id="4891" class="Symbol">)</a> <a id="4893" class="Symbol">→</a> <a id="4895" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="4897" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="4913" class="Symbol">{</a><a id="4914" href="BrouwerTree.Code.Results.html#4914" class="Bound">x</a><a id="4915" class="Symbol">}</a> <a id="4917" href="BrouwerTree.Code.Results.html#4917" class="Bound">p</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4927" class="Symbol">(λ</a> <a id="4930" href="BrouwerTree.Code.Results.html#4930" class="Bound">z</a> <a id="4932" class="Symbol">→</a> <a id="4934" href="BrouwerTree.Code.Results.html#4914" class="Bound">x</a> <a id="4936" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4938" href="BrouwerTree.Code.Results.html#4930" class="Bound">z</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4943" class="Symbol">)</a> <a id="4945" href="BrouwerTree.Code.Results.html#4917" class="Bound">p</a> <a id="4947" class="Symbol">(</a><a id="4948" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="4962" href="BrouwerTree.Code.Results.html#4914" class="Bound">x</a><a id="4963" class="Symbol">)</a>

<a id="isProp⟨&lt;⊎≡⟩"></a><a id="4966" href="BrouwerTree.Code.Results.html#4966" class="Function">isProp⟨&lt;⊎≡⟩</a> <a id="4978" class="Symbol">:</a> <a id="4980" class="Symbol">∀</a> <a id="4982" class="Symbol">{</a><a id="4983" href="BrouwerTree.Code.Results.html#4983" class="Bound">x</a> <a id="4985" href="BrouwerTree.Code.Results.html#4985" class="Bound">y</a><a id="4986" class="Symbol">}</a> <a id="4988" class="Symbol">→</a> <a id="4990" class="Symbol">(</a><a id="4991" href="BrouwerTree.Code.Results.html#4991" class="Bound">p</a> <a id="4993" href="BrouwerTree.Code.Results.html#4993" class="Bound">q</a> <a id="4995" class="Symbol">:</a> <a id="4997" class="Symbol">(</a><a id="4998" href="BrouwerTree.Code.Results.html#4983" class="Bound">x</a> <a id="5000" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5002" href="BrouwerTree.Code.Results.html#4985" class="Bound">y</a><a id="5003" class="Symbol">)</a> <a id="5005" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5007" class="Symbol">(</a><a id="5008" href="BrouwerTree.Code.Results.html#4983" class="Bound">x</a> <a id="5010" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5012" href="BrouwerTree.Code.Results.html#4985" class="Bound">y</a><a id="5013" class="Symbol">))</a> <a id="5016" class="Symbol">→</a> <a id="5018" href="BrouwerTree.Code.Results.html#4991" class="Bound">p</a> <a id="5020" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5022" href="BrouwerTree.Code.Results.html#4993" class="Bound">q</a>
<a id="5024" href="BrouwerTree.Code.Results.html#4966" class="Function">isProp⟨&lt;⊎≡⟩</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5041" href="BrouwerTree.Code.Results.html#5041" class="Bound">p</a><a id="5042" class="Symbol">)</a> <a id="5044" class="Symbol">(</a><a id="5045" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5049" href="BrouwerTree.Code.Results.html#5049" class="Bound">q</a><a id="5050" class="Symbol">)</a> <a id="5052" class="Symbol">=</a> <a id="5054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5059" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5063" class="Symbol">(</a><a id="5064" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="5074" href="BrouwerTree.Code.Results.html#5041" class="Bound">p</a> <a id="5076" href="BrouwerTree.Code.Results.html#5049" class="Bound">q</a><a id="5077" class="Symbol">)</a>
<a id="5079" href="BrouwerTree.Code.Results.html#4966" class="Function">isProp⟨&lt;⊎≡⟩</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5096" href="BrouwerTree.Code.Results.html#5096" class="Bound">p</a><a id="5097" class="Symbol">)</a> <a id="5099" class="Symbol">(</a><a id="5100" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5104" href="BrouwerTree.Code.Results.html#5104" class="Bound">q</a><a id="5105" class="Symbol">)</a> <a id="5107" class="Symbol">=</a> <a id="5109" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5115" class="Symbol">(</a><a id="5116" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="5132" href="BrouwerTree.Code.Results.html#5104" class="Bound">q</a> <a id="5134" href="BrouwerTree.Code.Results.html#5096" class="Bound">p</a><a id="5135" class="Symbol">)</a>
<a id="5137" href="BrouwerTree.Code.Results.html#4966" class="Function">isProp⟨&lt;⊎≡⟩</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5154" href="BrouwerTree.Code.Results.html#5154" class="Bound">p</a><a id="5155" class="Symbol">)</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5162" href="BrouwerTree.Code.Results.html#5162" class="Bound">q</a><a id="5163" class="Symbol">)</a> <a id="5165" class="Symbol">=</a> <a id="5167" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5173" class="Symbol">(</a><a id="5174" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="5190" href="BrouwerTree.Code.Results.html#5154" class="Bound">p</a> <a id="5192" href="BrouwerTree.Code.Results.html#5162" class="Bound">q</a><a id="5193" class="Symbol">)</a>
<a id="5195" href="BrouwerTree.Code.Results.html#4966" class="Function">isProp⟨&lt;⊎≡⟩</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5212" href="BrouwerTree.Code.Results.html#5212" class="Bound">p</a><a id="5213" class="Symbol">)</a> <a id="5215" class="Symbol">(</a><a id="5216" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5220" href="BrouwerTree.Code.Results.html#5220" class="Bound">q</a><a id="5221" class="Symbol">)</a> <a id="5223" class="Symbol">=</a> <a id="5225" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5230" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5234" class="Symbol">(</a><a id="5235" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="5246" class="Symbol">_</a> <a id="5248" class="Symbol">_</a> <a id="5250" href="BrouwerTree.Code.Results.html#5212" class="Bound">p</a> <a id="5252" href="BrouwerTree.Code.Results.html#5220" class="Bound">q</a><a id="5253" class="Symbol">)</a>


<a id="5257" class="Comment">{- Antisymmetry -}</a>

<a id="≤-antisym"></a><a id="5277" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="5287" class="Symbol">:</a> <a id="5289" class="Symbol">∀</a> <a id="5291" class="Symbol">{</a><a id="5292" href="BrouwerTree.Code.Results.html#5292" class="Bound">x</a> <a id="5294" href="BrouwerTree.Code.Results.html#5294" class="Bound">y</a><a id="5295" class="Symbol">}</a> <a id="5297" class="Symbol">-&gt;</a> <a id="5300" href="BrouwerTree.Code.Results.html#5292" class="Bound">x</a> <a id="5302" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5304" href="BrouwerTree.Code.Results.html#5294" class="Bound">y</a> <a id="5306" class="Symbol">-&gt;</a> <a id="5309" href="BrouwerTree.Code.Results.html#5294" class="Bound">y</a> <a id="5311" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5313" href="BrouwerTree.Code.Results.html#5292" class="Bound">x</a> <a id="5315" class="Symbol">-&gt;</a> <a id="5318" href="BrouwerTree.Code.Results.html#5292" class="Bound">x</a> <a id="5320" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5322" href="BrouwerTree.Code.Results.html#5294" class="Bound">y</a>
<a id="5324" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="5334" class="Symbol">{</a><a id="5335" href="BrouwerTree.Code.Results.html#5335" class="Bound">x</a><a id="5336" class="Symbol">}</a> <a id="5338" class="Symbol">{</a><a id="5339" href="BrouwerTree.Code.Results.html#5339" class="Bound">y</a><a id="5340" class="Symbol">}</a> <a id="5342" class="Symbol">=</a>
  <a id="5346" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="5354" class="Symbol">(λ</a> <a id="5357" href="BrouwerTree.Code.Results.html#5357" class="Bound">x</a> <a id="5359" class="Symbol">→</a> <a id="5361" class="Symbol">∀</a> <a id="5363" href="BrouwerTree.Code.Results.html#5363" class="Bound">y</a> <a id="5365" class="Symbol">→</a> <a id="5367" href="BrouwerTree.Code.Results.html#5357" class="Bound">x</a> <a id="5369" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5371" href="BrouwerTree.Code.Results.html#5363" class="Bound">y</a> <a id="5373" class="Symbol">-&gt;</a> <a id="5376" href="BrouwerTree.Code.Results.html#5363" class="Bound">y</a> <a id="5378" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5380" href="BrouwerTree.Code.Results.html#5357" class="Bound">x</a> <a id="5382" class="Symbol">-&gt;</a> <a id="5385" href="BrouwerTree.Code.Results.html#5357" class="Bound">x</a> <a id="5387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5389" href="BrouwerTree.Code.Results.html#5363" class="Bound">y</a><a id="5390" class="Symbol">)</a>
          <a id="5402" class="Symbol">(λ</a> <a id="5405" href="BrouwerTree.Code.Results.html#5405" class="Bound">x</a> <a id="5407" class="Symbol">→</a> <a id="5409" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="5417" class="Symbol">(λ</a> <a id="5420" href="BrouwerTree.Code.Results.html#5420" class="Bound">y</a> <a id="5422" class="Symbol">→</a> <a id="5424" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5432" class="Symbol">(</a><a id="5433" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5441" class="Symbol">(</a><a id="5442" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="5453" class="Symbol">_</a> <a id="5455" class="Symbol">_))))</a>
          <a id="5471" class="Symbol">(</a><a id="5472" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="5480" class="Symbol">(λ</a> <a id="5483" href="BrouwerTree.Code.Results.html#5483" class="Bound">y</a> <a id="5485" class="Symbol">→</a> <a id="5487" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5492" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5494" href="BrouwerTree.Code.Results.html#5483" class="Bound">y</a> <a id="5496" class="Symbol">-&gt;</a> <a id="5499" href="BrouwerTree.Code.Results.html#5483" class="Bound">y</a> <a id="5501" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5503" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5508" class="Symbol">-&gt;</a> <a id="5511" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5518" href="BrouwerTree.Code.Results.html#5483" class="Bound">y</a><a id="5519" class="Symbol">)</a>
                   <a id="5540" class="Symbol">(λ</a> <a id="5543" href="BrouwerTree.Code.Results.html#5543" class="Bound">y</a> <a id="5545" class="Symbol">→</a> <a id="5547" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5564" class="Symbol">(</a><a id="5565" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="5576" class="Symbol">_</a> <a id="5578" class="Symbol">_)))</a>
          <a id="5593" class="Symbol">(λ</a> <a id="5596" href="BrouwerTree.Code.Results.html#5596" class="Bound">_</a> <a id="5598" href="BrouwerTree.Code.Results.html#5598" class="Bound">_</a> <a id="5600" class="Symbol">→</a> <a id="5602" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5606" class="Symbol">)</a>
          <a id="5618" class="Symbol">(λ</a> <a id="5621" href="BrouwerTree.Code.Results.html#5621" class="Bound">_</a> <a id="5623" href="BrouwerTree.Code.Results.html#5623" class="Bound">x≤y</a> <a id="5627" href="BrouwerTree.Code.Results.html#5627" class="Bound">y≤x</a> <a id="5631" class="Symbol">→</a> <a id="5633" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5639" class="Symbol">(</a><a id="5640" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="5650" href="BrouwerTree.Code.Results.html#5627" class="Bound">y≤x</a><a id="5653" class="Symbol">))</a>
          <a id="5666" class="Symbol">(λ</a> <a id="5669" href="BrouwerTree.Code.Results.html#5669" class="Bound">_</a> <a id="5671" href="BrouwerTree.Code.Results.html#5671" class="Bound">x≤y</a> <a id="5675" href="BrouwerTree.Code.Results.html#5675" class="Bound">y≤x</a> <a id="5679" class="Symbol">→</a> <a id="5681" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5687" class="Symbol">(</a><a id="5688" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="5697" href="BrouwerTree.Code.Results.html#5675" class="Bound">y≤x</a><a id="5700" class="Symbol">)))</a>
          <a id="5714" class="Symbol">(λ</a> <a id="5717" class="Symbol">{</a><a id="5718" href="BrouwerTree.Code.Results.html#5718" class="Bound">x</a><a id="5719" class="Symbol">}</a> <a id="5721" href="BrouwerTree.Code.Results.html#5721" class="Bound">ih</a> <a id="5724" class="Symbol">→</a>
             <a id="5739" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="5747" class="Symbol">(λ</a> <a id="5750" href="BrouwerTree.Code.Results.html#5750" class="Bound">y</a> <a id="5752" class="Symbol">→</a> <a id="5754" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5759" href="BrouwerTree.Code.Results.html#5718" class="Bound">x</a> <a id="5761" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5763" href="BrouwerTree.Code.Results.html#5750" class="Bound">y</a> <a id="5765" class="Symbol">-&gt;</a> <a id="5768" href="BrouwerTree.Code.Results.html#5750" class="Bound">y</a> <a id="5770" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5772" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5777" href="BrouwerTree.Code.Results.html#5718" class="Bound">x</a> <a id="5779" class="Symbol">-&gt;</a> <a id="5782" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5787" href="BrouwerTree.Code.Results.html#5718" class="Bound">x</a> <a id="5789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5791" href="BrouwerTree.Code.Results.html#5750" class="Bound">y</a><a id="5792" class="Symbol">)</a>
                     <a id="5815" class="Symbol">(λ</a> <a id="5818" href="BrouwerTree.Code.Results.html#5818" class="Bound">y</a> <a id="5820" class="Symbol">→</a> <a id="5822" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5839" class="Symbol">(</a><a id="5840" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="5851" class="Symbol">_</a> <a id="5853" class="Symbol">_)))</a>
                     <a id="5879" class="Symbol">(λ</a> <a id="5882" href="BrouwerTree.Code.Results.html#5882" class="Bound">x≤y</a> <a id="5886" href="BrouwerTree.Code.Results.html#5886" class="Bound">y≤x</a> <a id="5890" class="Symbol">→</a> <a id="5892" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5898" class="Symbol">(</a><a id="5899" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="5909" href="BrouwerTree.Code.Results.html#5882" class="Bound">x≤y</a><a id="5912" class="Symbol">))</a>
                     <a id="5936" class="Symbol">(λ</a> <a id="5939" class="Symbol">{</a><a id="5940" href="BrouwerTree.Code.Results.html#5940" class="Bound">y</a><a id="5941" class="Symbol">}</a> <a id="5943" href="BrouwerTree.Code.Results.html#5943" class="Bound">_</a> <a id="5945" href="BrouwerTree.Code.Results.html#5945" class="Bound">sx≤sy</a> <a id="5951" href="BrouwerTree.Code.Results.html#5951" class="Bound">sy≤sx</a> <a id="5957" class="Symbol">→</a>
                        <a id="5983" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5988" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5993" class="Symbol">(</a><a id="5994" href="BrouwerTree.Code.Results.html#5721" class="Bound">ih</a> <a id="5997" href="BrouwerTree.Code.Results.html#5940" class="Bound">y</a> <a id="5999" class="Symbol">(</a><a id="6000" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="6014" href="BrouwerTree.Code.Results.html#5945" class="Bound">sx≤sy</a><a id="6019" class="Symbol">)</a> <a id="6021" class="Symbol">(</a><a id="6022" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="6036" href="BrouwerTree.Code.Results.html#5951" class="Bound">sy≤sx</a><a id="6041" class="Symbol">)))</a>
                     <a id="6066" class="Symbol">(λ</a> <a id="6069" class="Symbol">{</a><a id="6070" href="BrouwerTree.Code.Results.html#6070" class="Bound">g</a><a id="6071" class="Symbol">}</a> <a id="6073" class="Symbol">{</a><a id="6074" href="BrouwerTree.Code.Results.html#6074" class="Bound">g↑</a><a id="6076" class="Symbol">}</a> <a id="6078" href="BrouwerTree.Code.Results.html#6078" class="Bound">_</a> <a id="6080" href="BrouwerTree.Code.Results.html#6080" class="Bound">x≤y</a> <a id="6084" href="BrouwerTree.Code.Results.html#6084" class="Bound">y≤x</a> <a id="6088" class="Symbol">→</a>
                        <a id="6114" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6120" class="Symbol">(</a><a id="6121" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="6135" class="Symbol">_</a> <a id="6137" class="Symbol">(</a><a id="6138" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6146" href="BrouwerTree.Code.Results.html#6080" class="Bound">x≤y</a> <a id="6150" class="Symbol">(</a><a id="6151" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="6164" href="BrouwerTree.Code.Results.html#6070" class="Bound">g</a> <a id="6166" href="BrouwerTree.Code.Results.html#5718" class="Bound">x</a> <a id="6168" class="Symbol">{</a><a id="6169" href="BrouwerTree.Code.Results.html#6074" class="Bound">g↑</a><a id="6171" class="Symbol">}</a> <a id="6173" href="BrouwerTree.Code.Results.html#6084" class="Bound">y≤x</a><a id="6176" class="Symbol">)))))</a>
          <a id="6192" class="Symbol">(λ</a> <a id="6195" class="Symbol">{</a><a id="6196" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a><a id="6197" class="Symbol">}</a> <a id="6199" class="Symbol">{</a><a id="6200" href="BrouwerTree.Code.Results.html#6200" class="Bound">f↑</a><a id="6202" class="Symbol">}</a> <a id="6204" href="BrouwerTree.Code.Results.html#6204" class="Bound">_</a> <a id="6206" class="Symbol">→</a>
             <a id="6221" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="6229" class="Symbol">(λ</a> <a id="6232" href="BrouwerTree.Code.Results.html#6232" class="Bound">y</a> <a id="6234" class="Symbol">→</a> <a id="6236" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6242" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a> <a id="6244" class="Symbol">{</a><a id="6245" href="BrouwerTree.Code.Results.html#6200" class="Bound">f↑</a><a id="6247" class="Symbol">}</a> <a id="6249" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6251" href="BrouwerTree.Code.Results.html#6232" class="Bound">y</a> <a id="6253" class="Symbol">-&gt;</a> <a id="6256" href="BrouwerTree.Code.Results.html#6232" class="Bound">y</a> <a id="6258" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6260" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6266" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a> <a id="6268" class="Symbol">{</a><a id="6269" href="BrouwerTree.Code.Results.html#6200" class="Bound">f↑</a><a id="6271" class="Symbol">}</a> <a id="6273" class="Symbol">-&gt;</a> <a id="6276" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6282" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a> <a id="6284" class="Symbol">{</a><a id="6285" href="BrouwerTree.Code.Results.html#6200" class="Bound">f↑</a><a id="6287" class="Symbol">}</a> <a id="6289" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6291" href="BrouwerTree.Code.Results.html#6232" class="Bound">y</a><a id="6292" class="Symbol">)</a>
                     <a id="6315" class="Symbol">(λ</a> <a id="6318" href="BrouwerTree.Code.Results.html#6318" class="Bound">y</a> <a id="6320" class="Symbol">→</a> <a id="6322" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6330" class="Symbol">(</a><a id="6331" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6339" class="Symbol">(</a><a id="6340" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="6351" class="Symbol">_</a> <a id="6353" class="Symbol">_)))</a>
                     <a id="6379" class="Symbol">(λ</a> <a id="6382" href="BrouwerTree.Code.Results.html#6382" class="Bound">x≤y</a> <a id="6386" href="BrouwerTree.Code.Results.html#6386" class="Bound">y≤x</a> <a id="6390" class="Symbol">→</a> <a id="6392" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6398" class="Symbol">(</a><a id="6399" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="6408" href="BrouwerTree.Code.Results.html#6382" class="Bound">x≤y</a><a id="6411" class="Symbol">))</a>
                     <a id="6435" class="Symbol">(λ</a> <a id="6438" class="Symbol">{</a><a id="6439" href="BrouwerTree.Code.Results.html#6439" class="Bound">y</a><a id="6440" class="Symbol">}</a> <a id="6442" href="BrouwerTree.Code.Results.html#6442" class="Bound">_</a> <a id="6444" href="BrouwerTree.Code.Results.html#6444" class="Bound">x≤y</a> <a id="6448" href="BrouwerTree.Code.Results.html#6448" class="Bound">y≤x</a> <a id="6452" class="Symbol">→</a>
                        <a id="6478" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6484" class="Symbol">(</a><a id="6485" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="6499" class="Symbol">_</a> <a id="6501" class="Symbol">(</a><a id="6502" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6510" href="BrouwerTree.Code.Results.html#6448" class="Bound">y≤x</a> <a id="6514" class="Symbol">(</a><a id="6515" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="6528" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a> <a id="6530" href="BrouwerTree.Code.Results.html#6439" class="Bound">y</a> <a id="6532" class="Symbol">{</a><a id="6533" href="BrouwerTree.Code.Results.html#6200" class="Bound">f↑</a><a id="6535" class="Symbol">}</a> <a id="6537" href="BrouwerTree.Code.Results.html#6444" class="Bound">x≤y</a><a id="6540" class="Symbol">))))</a>
                     <a id="6566" class="Symbol">(λ</a> <a id="6569" class="Symbol">{</a><a id="6570" href="BrouwerTree.Code.Results.html#6570" class="Bound">g</a><a id="6571" class="Symbol">}</a> <a id="6573" class="Symbol">{</a><a id="6574" href="BrouwerTree.Code.Results.html#6574" class="Bound">g↑</a><a id="6576" class="Symbol">}</a> <a id="6578" href="BrouwerTree.Code.Results.html#6578" class="Bound">_</a> <a id="6580" href="BrouwerTree.Code.Results.html#6580" class="Bound">lf≤lg</a> <a id="6586" href="BrouwerTree.Code.Results.html#6586" class="Bound">lg≤lf</a> <a id="6592" class="Symbol">→</a>
                        <a id="6618" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="6624" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a> <a id="6626" class="Symbol">{</a><a id="6627" href="BrouwerTree.Code.Results.html#6200" class="Bound">f↑</a><a id="6629" class="Symbol">}</a> <a id="6631" href="BrouwerTree.Code.Results.html#6570" class="Bound">g</a> <a id="6633" class="Symbol">{</a><a id="6634" href="BrouwerTree.Code.Results.html#6574" class="Bound">g↑</a><a id="6636" class="Symbol">}</a> <a id="6638" class="Symbol">(</a><a id="6639" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="6664" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a> <a id="6666" href="BrouwerTree.Code.Results.html#6570" class="Bound">g</a> <a id="6668" href="BrouwerTree.Code.Results.html#6580" class="Bound">lf≤lg</a> <a id="6674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                             <a id="6721" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="6746" href="BrouwerTree.Code.Results.html#6570" class="Bound">g</a> <a id="6748" href="BrouwerTree.Code.Results.html#6196" class="Bound">f</a> <a id="6750" href="BrouwerTree.Code.Results.html#6586" class="Bound">lg≤lf</a><a id="6755" class="Symbol">)))</a>
          <a id="6769" href="BrouwerTree.Code.Results.html#5335" class="Bound">x</a> <a id="6771" href="BrouwerTree.Code.Results.html#5339" class="Bound">y</a>

<a id="6774" class="Comment">{- Extensionality -}</a>

<a id="&lt;-semi-extensional"></a><a id="6796" href="BrouwerTree.Code.Results.html#6796" class="Function">&lt;-semi-extensional</a> <a id="6815" class="Symbol">:</a> <a id="6817" class="Symbol">(</a><a id="6818" href="BrouwerTree.Code.Results.html#6818" class="Bound">a</a> <a id="6820" href="BrouwerTree.Code.Results.html#6820" class="Bound">b</a> <a id="6822" class="Symbol">:</a> <a id="6824" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6827" class="Symbol">)</a> <a id="6829" class="Symbol">→</a> <a id="6831" class="Symbol">(∀</a> <a id="6834" href="BrouwerTree.Code.Results.html#6834" class="Bound">c</a> <a id="6836" class="Symbol">→</a> <a id="6838" class="Symbol">(</a><a id="6839" href="BrouwerTree.Code.Results.html#6834" class="Bound">c</a> <a id="6841" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6843" href="BrouwerTree.Code.Results.html#6818" class="Bound">a</a><a id="6844" class="Symbol">)</a> <a id="6846" class="Symbol">→</a> <a id="6848" class="Symbol">(</a><a id="6849" href="BrouwerTree.Code.Results.html#6834" class="Bound">c</a> <a id="6851" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6853" href="BrouwerTree.Code.Results.html#6820" class="Bound">b</a><a id="6854" class="Symbol">))</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="BrouwerTree.Code.Results.html#6818" class="Bound">a</a> <a id="6861" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6863" href="BrouwerTree.Code.Results.html#6820" class="Bound">b</a>
<a id="6865" href="BrouwerTree.Code.Results.html#6796" class="Function">&lt;-semi-extensional</a> <a id="6884" class="Symbol">=</a>
 <a id="6887" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="6895" class="Symbol">(λ</a> <a id="6898" href="BrouwerTree.Code.Results.html#6898" class="Bound">a</a> <a id="6900" class="Symbol">→</a> <a id="6902" class="Symbol">(</a><a id="6903" href="BrouwerTree.Code.Results.html#6903" class="Bound">b</a> <a id="6905" class="Symbol">:</a> <a id="6907" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6910" class="Symbol">)</a> <a id="6912" class="Symbol">→</a> <a id="6914" class="Symbol">(∀</a> <a id="6917" href="BrouwerTree.Code.Results.html#6917" class="Bound">c</a> <a id="6919" class="Symbol">→</a> <a id="6921" class="Symbol">(</a><a id="6922" href="BrouwerTree.Code.Results.html#6917" class="Bound">c</a> <a id="6924" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6926" href="BrouwerTree.Code.Results.html#6898" class="Bound">a</a><a id="6927" class="Symbol">)</a> <a id="6929" class="Symbol">→</a> <a id="6931" class="Symbol">(</a><a id="6932" href="BrouwerTree.Code.Results.html#6917" class="Bound">c</a> <a id="6934" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6936" href="BrouwerTree.Code.Results.html#6903" class="Bound">b</a><a id="6937" class="Symbol">))</a> <a id="6940" class="Symbol">→</a> <a id="6942" href="BrouwerTree.Code.Results.html#6898" class="Bound">a</a> <a id="6944" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6946" href="BrouwerTree.Code.Results.html#6903" class="Bound">b</a><a id="6947" class="Symbol">)</a>
         <a id="6958" class="Symbol">(λ</a> <a id="6961" href="BrouwerTree.Code.Results.html#6961" class="Bound">a</a> <a id="6963" class="Symbol">→</a> <a id="6965" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="6974" class="Symbol">(λ</a> <a id="6977" href="BrouwerTree.Code.Results.html#6977" class="Bound">b</a> <a id="6979" href="BrouwerTree.Code.Results.html#6979" class="Bound">_</a> <a id="6981" class="Symbol">→</a> <a id="6983" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="6990" class="Symbol">))</a>
         <a id="7002" class="Symbol">(λ</a> <a id="7005" href="BrouwerTree.Code.Results.html#7005" class="Bound">b</a> <a id="7007" href="BrouwerTree.Code.Results.html#7007" class="Bound">_</a> <a id="7009" class="Symbol">→</a> <a id="7011" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="7017" class="Symbol">)</a>
         <a id="7028" class="Symbol">(λ</a> <a id="7031" class="Symbol">{</a><a id="7032" href="BrouwerTree.Code.Results.html#7032" class="Bound">x</a><a id="7033" class="Symbol">}</a> <a id="7035" href="BrouwerTree.Code.Results.html#7035" class="Bound">_</a> <a id="7037" href="BrouwerTree.Code.Results.html#7037" class="Bound">b</a> <a id="7039" href="BrouwerTree.Code.Results.html#7039" class="Bound">h</a> <a id="7041" class="Symbol">→</a> <a id="7043" href="BrouwerTree.Code.Results.html#7039" class="Bound">h</a> <a id="7045" href="BrouwerTree.Code.Results.html#7032" class="Bound">x</a> <a id="7047" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="7053" class="Symbol">)</a>
         <a id="7064" class="Symbol">(λ</a> <a id="7067" class="Symbol">{</a><a id="7068" href="BrouwerTree.Code.Results.html#7068" class="Bound">f</a><a id="7069" class="Symbol">}</a> <a id="7071" class="Symbol">{</a><a id="7072" href="BrouwerTree.Code.Results.html#7072" class="Bound">f↑</a><a id="7074" class="Symbol">}</a> <a id="7076" href="BrouwerTree.Code.Results.html#7076" class="Bound">IH</a> <a id="7079" href="BrouwerTree.Code.Results.html#7079" class="Bound">b</a> <a id="7081" href="BrouwerTree.Code.Results.html#7081" class="Bound">h</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="7096" href="BrouwerTree.Code.Results.html#7068" class="Bound">f</a>
                               <a id="7129" class="Symbol">(λ</a> <a id="7132" href="BrouwerTree.Code.Results.html#7132" class="Bound">k</a> <a id="7134" class="Symbol">→</a> <a id="7136" href="BrouwerTree.Code.Results.html#7076" class="Bound">IH</a> <a id="7139" href="BrouwerTree.Code.Results.html#7132" class="Bound">k</a> <a id="7141" href="BrouwerTree.Code.Results.html#7079" class="Bound">b</a>
                                    <a id="7179" class="Symbol">(λ</a> <a id="7182" href="BrouwerTree.Code.Results.html#7182" class="Bound">c</a> <a id="7184" href="BrouwerTree.Code.Results.html#7184" class="Bound">l</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="BrouwerTree.Code.Results.html#7081" class="Bound">h</a> <a id="7190" href="BrouwerTree.Code.Results.html#7182" class="Bound">c</a>
                                               <a id="7239" class="Symbol">(</a><a id="7240" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="7248" class="Symbol">_</a> <a id="7250" class="Symbol">_</a> <a id="7252" class="Symbol">_</a>
                                                        <a id="7310" href="BrouwerTree.Code.Results.html#7184" class="Bound">l</a> <a id="7312" class="Symbol">(</a><a id="7313" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="7329" href="BrouwerTree.Code.Results.html#7068" class="Bound">f</a><a id="7330" class="Symbol">)))))</a>

<a id="&lt;-extensional"></a><a id="7337" href="BrouwerTree.Code.Results.html#7337" class="Function">&lt;-extensional</a> <a id="7351" class="Symbol">:</a> <a id="7353" class="Symbol">(</a><a id="7354" href="BrouwerTree.Code.Results.html#7354" class="Bound">a</a> <a id="7356" href="BrouwerTree.Code.Results.html#7356" class="Bound">b</a> <a id="7358" class="Symbol">:</a> <a id="7360" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7363" class="Symbol">)</a> <a id="7365" class="Symbol">→</a> <a id="7367" class="Symbol">(∀</a> <a id="7370" href="BrouwerTree.Code.Results.html#7370" class="Bound">c</a> <a id="7372" class="Symbol">→</a> <a id="7374" class="Symbol">(</a><a id="7375" href="BrouwerTree.Code.Results.html#7370" class="Bound">c</a> <a id="7377" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7379" href="BrouwerTree.Code.Results.html#7354" class="Bound">a</a><a id="7380" class="Symbol">)</a> <a id="7382" href="Iff.html#528" class="Function Operator">↔</a> <a id="7384" class="Symbol">(</a><a id="7385" href="BrouwerTree.Code.Results.html#7370" class="Bound">c</a> <a id="7387" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7389" href="BrouwerTree.Code.Results.html#7356" class="Bound">b</a><a id="7390" class="Symbol">))</a> <a id="7393" class="Symbol">→</a> <a id="7395" href="BrouwerTree.Code.Results.html#7354" class="Bound">a</a> <a id="7397" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7399" href="BrouwerTree.Code.Results.html#7356" class="Bound">b</a>
<a id="7401" href="BrouwerTree.Code.Results.html#7337" class="Function">&lt;-extensional</a> <a id="7415" href="BrouwerTree.Code.Results.html#7415" class="Bound">a</a> <a id="7417" href="BrouwerTree.Code.Results.html#7417" class="Bound">b</a> <a id="7419" href="BrouwerTree.Code.Results.html#7419" class="Bound">h</a> <a id="7421" class="Symbol">=</a> <a id="7423" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="7433" class="Symbol">(</a><a id="7434" href="BrouwerTree.Code.Results.html#6796" class="Function">&lt;-semi-extensional</a> <a id="7453" href="BrouwerTree.Code.Results.html#7415" class="Bound">a</a> <a id="7455" href="BrouwerTree.Code.Results.html#7417" class="Bound">b</a> <a id="7457" class="Symbol">(</a><a id="7458" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7462" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7464" href="BrouwerTree.Code.Results.html#7419" class="Bound">h</a><a id="7465" class="Symbol">))</a>
                                <a id="7500" class="Symbol">(</a><a id="7501" href="BrouwerTree.Code.Results.html#6796" class="Function">&lt;-semi-extensional</a> <a id="7520" href="BrouwerTree.Code.Results.html#7417" class="Bound">b</a> <a id="7522" href="BrouwerTree.Code.Results.html#7415" class="Bound">a</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7529" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7531" href="BrouwerTree.Code.Results.html#7419" class="Bound">h</a><a id="7532" class="Symbol">))</a>


<a id="≤-extensional"></a><a id="7537" href="BrouwerTree.Code.Results.html#7537" class="Function">≤-extensional</a> <a id="7551" class="Symbol">:</a> <a id="7553" class="Symbol">(</a><a id="7554" href="BrouwerTree.Code.Results.html#7554" class="Bound">a</a> <a id="7556" href="BrouwerTree.Code.Results.html#7556" class="Bound">b</a> <a id="7558" class="Symbol">:</a> <a id="7560" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7563" class="Symbol">)</a> <a id="7565" class="Symbol">→</a> <a id="7567" class="Symbol">(∀</a> <a id="7570" href="BrouwerTree.Code.Results.html#7570" class="Bound">c</a> <a id="7572" class="Symbol">→</a> <a id="7574" class="Symbol">(</a><a id="7575" href="BrouwerTree.Code.Results.html#7570" class="Bound">c</a> <a id="7577" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7579" href="BrouwerTree.Code.Results.html#7554" class="Bound">a</a><a id="7580" class="Symbol">)</a> <a id="7582" href="Iff.html#528" class="Function Operator">↔</a> <a id="7584" class="Symbol">(</a><a id="7585" href="BrouwerTree.Code.Results.html#7570" class="Bound">c</a> <a id="7587" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7589" href="BrouwerTree.Code.Results.html#7556" class="Bound">b</a><a id="7590" class="Symbol">))</a> <a id="7593" class="Symbol">→</a> <a id="7595" href="BrouwerTree.Code.Results.html#7554" class="Bound">a</a> <a id="7597" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7599" href="BrouwerTree.Code.Results.html#7556" class="Bound">b</a>
<a id="7601" href="BrouwerTree.Code.Results.html#7537" class="Function">≤-extensional</a> <a id="7615" href="BrouwerTree.Code.Results.html#7615" class="Bound">a</a> <a id="7617" href="BrouwerTree.Code.Results.html#7617" class="Bound">b</a> <a id="7619" href="BrouwerTree.Code.Results.html#7619" class="Bound">h</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="7633" class="Symbol">(</a><a id="7634" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7638" class="Symbol">(</a><a id="7639" href="BrouwerTree.Code.Results.html#7619" class="Bound">h</a> <a id="7641" href="BrouwerTree.Code.Results.html#7615" class="Bound">a</a><a id="7642" class="Symbol">)</a> <a id="7644" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="7650" class="Symbol">)</a> <a id="7652" class="Symbol">(</a><a id="7653" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7657" class="Symbol">(</a><a id="7658" href="BrouwerTree.Code.Results.html#7619" class="Bound">h</a> <a id="7660" href="BrouwerTree.Code.Results.html#7617" class="Bound">b</a><a id="7661" class="Symbol">)</a> <a id="7663" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="7669" class="Symbol">)</a>

<a id="succ-injective"></a><a id="7672" href="BrouwerTree.Code.Results.html#7672" class="Function">succ-injective</a> <a id="7687" class="Symbol">:</a> <a id="7689" class="Symbol">∀</a> <a id="7691" class="Symbol">{</a><a id="7692" href="BrouwerTree.Code.Results.html#7692" class="Bound">x</a> <a id="7694" href="BrouwerTree.Code.Results.html#7694" class="Bound">y</a><a id="7695" class="Symbol">}</a> <a id="7697" class="Symbol">→</a> <a id="7699" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7704" href="BrouwerTree.Code.Results.html#7694" class="Bound">y</a> <a id="7706" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7708" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7713" href="BrouwerTree.Code.Results.html#7692" class="Bound">x</a> <a id="7715" class="Symbol">→</a> <a id="7717" href="BrouwerTree.Code.Results.html#7694" class="Bound">y</a> <a id="7719" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7721" href="BrouwerTree.Code.Results.html#7692" class="Bound">x</a>
<a id="7723" href="BrouwerTree.Code.Results.html#7672" class="Function">succ-injective</a> <a id="7738" href="BrouwerTree.Code.Results.html#7738" class="Bound">p</a> <a id="7740" class="Symbol">=</a> <a id="7742" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="7752" class="Symbol">(</a><a id="7753" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="7767" class="Symbol">(</a><a id="7768" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="7777" href="BrouwerTree.Code.Results.html#7738" class="Bound">p</a><a id="7778" class="Symbol">))</a> <a id="7781" class="Symbol">(</a><a id="7782" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="7796" class="Symbol">(</a><a id="7797" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7811" href="BrouwerTree.Code.Results.html#7738" class="Bound">p</a><a id="7812" class="Symbol">)))</a>

<a id="ι-reflecting"></a><a id="7817" href="BrouwerTree.Code.Results.html#7817" class="Function">ι-reflecting</a> <a id="7830" class="Symbol">:</a> <a id="7832" class="Symbol">{</a><a id="7833" href="BrouwerTree.Code.Results.html#7833" class="Bound">n</a> <a id="7835" href="BrouwerTree.Code.Results.html#7835" class="Bound">m</a> <a id="7837" class="Symbol">:</a> <a id="7839" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7840" class="Symbol">}</a> <a id="7842" class="Symbol">→</a> <a id="7844" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7846" href="BrouwerTree.Code.Results.html#7833" class="Bound">n</a> <a id="7848" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7850" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7852" href="BrouwerTree.Code.Results.html#7835" class="Bound">m</a> <a id="7854" class="Symbol">→</a> <a id="7856" href="BrouwerTree.Code.Results.html#7833" class="Bound">n</a> <a id="7858" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="7862" href="BrouwerTree.Code.Results.html#7835" class="Bound">m</a>
<a id="7864" href="BrouwerTree.Code.Results.html#7817" class="Function">ι-reflecting</a> <a id="7877" class="Symbol">{</a><a id="7878" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7882" class="Symbol">}</a> <a id="7884" class="Symbol">{</a><a id="7885" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7889" class="Symbol">}</a> <a id="7891" href="BrouwerTree.Code.Results.html#7891" class="Bound">p</a> <a id="7893" class="Symbol">=</a> <a id="7895" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
<a id="7904" href="BrouwerTree.Code.Results.html#7817" class="Function">ι-reflecting</a> <a id="7917" class="Symbol">{</a><a id="7918" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7922" class="Symbol">}</a> <a id="7924" class="Symbol">{</a><a id="7925" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7929" href="BrouwerTree.Code.Results.html#7929" class="Bound">m</a><a id="7930" class="Symbol">}</a> <a id="7932" href="BrouwerTree.Code.Results.html#7932" class="Bound">p</a> <a id="7934" class="Symbol">=</a> <a id="7936" href="Cubical.Data.Nat.Order.html#1124" class="Function">N.zero-≤</a>
<a id="7945" href="BrouwerTree.Code.Results.html#7817" class="Function">ι-reflecting</a> <a id="7958" class="Symbol">{</a><a id="7959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7963" href="BrouwerTree.Code.Results.html#7963" class="Bound">n</a><a id="7964" class="Symbol">}</a> <a id="7966" class="Symbol">{</a><a id="7967" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7971" class="Symbol">}</a> <a id="7973" href="BrouwerTree.Code.Results.html#7973" class="Bound">p</a> <a id="7975" class="Symbol">=</a> <a id="7977" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7983" class="Symbol">(λ</a> <a id="7986" href="BrouwerTree.Code.Results.html#7986" class="Bound">z</a> <a id="7988" class="Symbol">→</a> <a id="7990" href="BrouwerTree.Code.Results.html#7986" class="Bound">z</a> <a id="7992" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="7996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8000" class="Symbol">)</a> <a id="8002" class="Symbol">(</a><a id="8003" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8007" class="Symbol">(</a><a id="8008" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="8020" class="Symbol">(</a><a id="8021" href="BrouwerTree.Properties.html#7094" class="Function">x≤zero→x≡zero</a> <a id="8035" href="BrouwerTree.Code.Results.html#7973" class="Bound">p</a><a id="8036" class="Symbol">)))</a> <a id="8040" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
<a id="8049" href="BrouwerTree.Code.Results.html#7817" class="Function">ι-reflecting</a> <a id="8062" class="Symbol">{</a><a id="8063" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8067" href="BrouwerTree.Code.Results.html#8067" class="Bound">n</a><a id="8068" class="Symbol">}</a> <a id="8070" class="Symbol">{</a><a id="8071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8075" href="BrouwerTree.Code.Results.html#8075" class="Bound">m</a><a id="8076" class="Symbol">}</a> <a id="8078" href="BrouwerTree.Code.Results.html#8078" class="Bound">p</a> <a id="8080" class="Symbol">=</a> <a id="8082" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="8094" class="Symbol">(</a><a id="8095" href="BrouwerTree.Code.Results.html#7817" class="Function">ι-reflecting</a> <a id="8108" class="Symbol">{</a><a id="8109" href="BrouwerTree.Code.Results.html#8067" class="Bound">n</a><a id="8110" class="Symbol">}</a> <a id="8112" class="Symbol">{</a><a id="8113" href="BrouwerTree.Code.Results.html#8075" class="Bound">m</a><a id="8114" class="Symbol">}</a> <a id="8116" class="Symbol">(</a><a id="8117" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="8131" href="BrouwerTree.Code.Results.html#8078" class="Bound">p</a><a id="8132" class="Symbol">))</a>

<a id="lim≰ι"></a><a id="8136" href="BrouwerTree.Code.Results.html#8136" class="Function">lim≰ι</a> <a id="8142" class="Symbol">:</a> <a id="8144" class="Symbol">∀</a> <a id="8146" class="Symbol">{</a><a id="8147" href="BrouwerTree.Code.Results.html#8147" class="Bound">f</a> <a id="8149" href="BrouwerTree.Code.Results.html#8149" class="Bound">f↑</a><a id="8151" class="Symbol">}</a> <a id="8153" class="Symbol">{</a><a id="8154" href="BrouwerTree.Code.Results.html#8154" class="Bound">k</a><a id="8155" class="Symbol">}</a> <a id="8157" class="Symbol">→</a> <a id="8159" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8165" href="BrouwerTree.Code.Results.html#8147" class="Bound">f</a> <a id="8167" class="Symbol">{</a><a id="8168" href="BrouwerTree.Code.Results.html#8149" class="Bound">f↑</a><a id="8170" class="Symbol">}</a> <a id="8172" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8174" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8176" href="BrouwerTree.Code.Results.html#8154" class="Bound">k</a> <a id="8178" class="Symbol">→</a> <a id="8180" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="8182" href="BrouwerTree.Code.Results.html#8136" class="Function">lim≰ι</a> <a id="8188" href="BrouwerTree.Code.Results.html#8188" class="Bound">p</a> <a id="8190" class="Symbol">=</a> <a id="8192" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="8206" class="Symbol">_</a> <a id="8208" class="Symbol">(</a><a id="8209" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="8218" href="BrouwerTree.Code.Results.html#8188" class="Bound">p</a> <a id="8220" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="8222" class="Symbol">_</a> <a id="8224" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="8228" class="Symbol">)</a>

<a id="8231" class="Comment">-- ω is the smallest limit</a>

<a id="ω-smallest"></a><a id="8259" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="8270" class="Symbol">:</a> <a id="8272" class="Symbol">∀</a> <a id="8274" href="BrouwerTree.Code.Results.html#8274" class="Bound">f</a> <a id="8276" class="Symbol">{</a><a id="8277" href="BrouwerTree.Code.Results.html#8277" class="Bound">f↑</a> <a id="8280" class="Symbol">:</a> <a id="8282" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="8293" href="BrouwerTree.Code.Results.html#8274" class="Bound">f</a><a id="8294" class="Symbol">}</a> <a id="8296" class="Symbol">→</a> <a id="8298" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8300" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8302" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8308" href="BrouwerTree.Code.Results.html#8274" class="Bound">f</a> <a id="8310" class="Symbol">{</a><a id="8311" href="BrouwerTree.Code.Results.html#8277" class="Bound">f↑</a><a id="8313" class="Symbol">}</a>
<a id="8315" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="8326" href="BrouwerTree.Code.Results.html#8326" class="Bound">f</a> <a id="8328" class="Symbol">{</a><a id="8329" href="BrouwerTree.Code.Results.html#8329" class="Bound">f↑</a><a id="8331" class="Symbol">}</a> <a id="8333" class="Symbol">=</a> <a id="8335" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="8360" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8362" href="BrouwerTree.Code.Results.html#8326" class="Bound">f</a> <a id="8364" class="Symbol">λ</a> <a id="8366" href="BrouwerTree.Code.Results.html#8366" class="Bound">k</a> <a id="8368" class="Symbol">→</a> <a id="8370" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8372" href="BrouwerTree.Code.Results.html#8366" class="Bound">k</a> <a id="8374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8376" href="BrouwerTree.Properties.html#8416" class="Function">ι-pointwise-smaller</a> <a id="8396" href="BrouwerTree.Code.Results.html#8326" class="Bound">f</a> <a id="8398" href="BrouwerTree.Code.Results.html#8329" class="Bound">f↑</a> <a id="8401" href="BrouwerTree.Code.Results.html#8366" class="Bound">k</a> <a id="8403" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
</pre></body></html>

==> anc/html/BrouwerTree.Code.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Code</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Characterisation of ≤ for Brouwer trees via a family Code</a>
<a id="163" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="265" class="Symbol">{-#</a> <a id="269" class="Keyword">OPTIONS</a> <a id="277" class="Pragma">--cubical</a> <a id="287" class="Pragma">--erasure</a> <a id="297" class="Pragma">--guardedness</a> <a id="311" class="Symbol">#-}</a>

<a id="316" class="Keyword">module</a> <a id="323" href="BrouwerTree.Code.html" class="Module">BrouwerTree.Code</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Comment">{- This module characterizes the inequality ≤ of Brouwer ordinal trees.
   We define a family
     Code : Brw → Brw → Type,
   valued in propositions, and show that
     x ≤ y  ↔  Code x y.
-}</a>

<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="658" class="Keyword">open</a> <a id="663" class="Keyword">import</a> <a id="670" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="804" class="Keyword">open</a> <a id="809" class="Keyword">import</a> <a id="816" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="835" class="Symbol">as</a> <a id="838" class="Module">⊥</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="871" class="Comment">-- open import Cubical.Relation.Nullary</a>

<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="964" class="Keyword">open</a> <a id="969" class="Keyword">import</a> <a id="976" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>

<a id="1000" class="Keyword">mutual</a>

  <a id="1010" class="Comment">{- ## Code
     The main object of interest in this construction are Code and Code&#39;,
     as well as the correctness properties of Code (introduced later). -}</a>

  <a id="Code&#39;"></a><a id="1172" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1198" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>

  <a id="Code"></a><a id="1208" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1232" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
  <a id="1241" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="1246" href="BrouwerTree.Code.html#1246" class="Bound">x</a> <a id="1248" href="BrouwerTree.Code.html#1248" class="Bound">y</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1256" class="Symbol">(</a><a id="1257" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1263" href="BrouwerTree.Code.html#1246" class="Bound">x</a> <a id="1265" href="BrouwerTree.Code.html#1248" class="Bound">y</a><a id="1266" class="Symbol">)</a>

  <a id="isPropCode"></a><a id="1271" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">(</a><a id="1285" href="BrouwerTree.Code.html#1285" class="Bound">x</a> <a id="1287" href="BrouwerTree.Code.html#1287" class="Bound">y</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">-&gt;</a> <a id="1299" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1306" class="Symbol">(</a><a id="1307" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="1312" href="BrouwerTree.Code.html#1285" class="Bound">x</a> <a id="1314" href="BrouwerTree.Code.html#1287" class="Bound">y</a><a id="1315" class="Symbol">)</a>
  <a id="1319" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="1330" href="BrouwerTree.Code.html#1330" class="Bound">x</a> <a id="1332" href="BrouwerTree.Code.html#1332" class="Bound">y</a> <a id="1334" class="Symbol">=</a> <a id="1336" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1340" class="Symbol">(</a><a id="1341" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1347" href="BrouwerTree.Code.html#1330" class="Bound">x</a> <a id="1349" href="BrouwerTree.Code.html#1332" class="Bound">y</a><a id="1350" class="Symbol">)</a>

  <a id="_simulated-byᶜ_"></a><a id="1355" href="BrouwerTree.Code.html#1355" class="Function Operator">_simulated-byᶜ_</a> <a id="1371" class="Symbol">:</a> <a id="1373" class="Symbol">(</a><a id="1374" href="BrouwerTree.Code.html#1374" class="Bound">f</a> <a id="1376" href="BrouwerTree.Code.html#1376" class="Bound">g</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1387" class="Symbol">)</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1396" class="Symbol">_</a>
  <a id="1400" href="BrouwerTree.Code.html#1400" class="Bound">f</a> <a id="1402" href="BrouwerTree.Code.html#1355" class="Function Operator">simulated-byᶜ</a> <a id="1416" href="BrouwerTree.Code.html#1416" class="Bound">g</a> <a id="1418" class="Symbol">=</a> <a id="1420" class="Symbol">∀</a> <a id="1422" href="BrouwerTree.Code.html#1422" class="Bound">k</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1428" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1431" href="BrouwerTree.Code.html#1431" class="Bound">n</a> <a id="1433" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1435" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1437" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1439" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="1444" class="Symbol">(</a><a id="1445" href="BrouwerTree.Code.html#1400" class="Bound">f</a> <a id="1447" href="BrouwerTree.Code.html#1422" class="Bound">k</a><a id="1448" class="Symbol">)</a> <a id="1450" class="Symbol">(</a><a id="1451" href="BrouwerTree.Code.html#1416" class="Bound">g</a> <a id="1453" href="BrouwerTree.Code.html#1431" class="Bound">n</a><a id="1454" class="Symbol">)</a> <a id="1456" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

  <a id="_bisimilar-toᶜ_"></a><a id="1461" href="BrouwerTree.Code.html#1461" class="Function Operator">_bisimilar-toᶜ_</a> <a id="1477" class="Symbol">:</a> <a id="1479" class="Symbol">(</a><a id="1480" href="BrouwerTree.Code.html#1480" class="Bound">f</a> <a id="1482" href="BrouwerTree.Code.html#1482" class="Bound">g</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1502" class="Symbol">_</a>
  <a id="1506" href="BrouwerTree.Code.html#1506" class="Bound">f</a> <a id="1508" href="BrouwerTree.Code.html#1461" class="Function Operator">bisimilar-toᶜ</a> <a id="1522" href="BrouwerTree.Code.html#1522" class="Bound">g</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="BrouwerTree.Code.html#1506" class="Bound">f</a> <a id="1528" href="BrouwerTree.Code.html#1355" class="Function Operator">simulated-byᶜ</a> <a id="1542" href="BrouwerTree.Code.html#1522" class="Bound">g</a> <a id="1544" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1546" href="BrouwerTree.Code.html#1506" class="Bound">f</a> <a id="1548" href="BrouwerTree.Code.html#1355" class="Function Operator">simulated-byᶜ</a> <a id="1562" href="BrouwerTree.Code.html#1506" class="Bound">f</a>

  <a id="1567" class="Comment">-- Code is defined by induction on the first, then on the second argument.</a>

  <a id="1645" class="Comment">-- case: first argument is zero</a>
  <a id="1679" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1685" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1690" href="BrouwerTree.Code.html#1690" class="Bound">y</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1701" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

  <a id="1715" class="Comment">-- case: first argument is a successor</a>
  <a id="1756" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1762" class="Symbol">(</a><a id="1763" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1768" href="BrouwerTree.Code.html#1768" class="Bound">x</a><a id="1769" class="Symbol">)</a> <a id="1771" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1776" class="Symbol">=</a> <a id="1778" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1782" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
  <a id="1792" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1798" class="Symbol">(</a><a id="1799" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1804" href="BrouwerTree.Code.html#1804" class="Bound">x</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">(</a><a id="1808" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1813" href="BrouwerTree.Code.html#1813" class="Bound">y</a><a id="1814" class="Symbol">)</a> <a id="1816" class="Symbol">=</a> <a id="1818" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1824" href="BrouwerTree.Code.html#1804" class="Bound">x</a> <a id="1826" href="BrouwerTree.Code.html#1813" class="Bound">y</a>
  <a id="1830" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1836" class="Symbol">(</a><a id="1837" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1842" href="BrouwerTree.Code.html#1842" class="Bound">x</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">(</a><a id="1846" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1852" href="BrouwerTree.Code.html#1852" class="Bound">f</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">=</a> <a id="1857" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1863" href="BrouwerTree.Code.html#1863" class="Bound">n</a> <a id="1865" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1867" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1869" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1871" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="1876" class="Symbol">(</a><a id="1877" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1882" href="BrouwerTree.Code.html#1842" class="Bound">x</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">(</a><a id="1886" href="BrouwerTree.Code.html#1852" class="Bound">f</a> <a id="1888" href="BrouwerTree.Code.html#1863" class="Bound">n</a><a id="1889" class="Symbol">))</a> <a id="1892" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1896" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
  <a id="1914" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="1920" class="Symbol">(</a><a id="1921" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1926" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">(</a><a id="1930" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="1936" href="BrouwerTree.Code.html#1936" class="Bound">f</a> <a id="1938" class="Symbol">{</a><a id="1939" href="BrouwerTree.Code.html#1939" class="Bound">f↑</a><a id="1941" class="Symbol">}</a> <a id="1943" href="BrouwerTree.Code.html#1943" class="Bound">g</a> <a id="1945" class="Symbol">{</a><a id="1946" href="BrouwerTree.Code.html#1946" class="Bound">g↑</a><a id="1948" class="Symbol">}</a> <a id="1950" class="Symbol">(</a><a id="1951" href="BrouwerTree.Code.html#1951" class="Bound">f≲g</a> <a id="1955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1957" href="BrouwerTree.Code.html#1957" class="Bound">g≲f</a><a id="1960" class="Symbol">)</a> <a id="1962" href="BrouwerTree.Code.html#1962" class="Bound">i</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">=</a>
    <a id="1971" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="1978" class="Symbol">(λ</a> <a id="1981" href="BrouwerTree.Code.html#1981" class="Bound">_</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="1997" class="Symbol">)</a>
           <a id="2010" class="Symbol">{</a><a id="2011" class="Argument">u</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="2021" class="Symbol">(</a><a id="2022" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2027" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="2028" class="Symbol">)</a> <a id="2030" class="Symbol">(</a><a id="2031" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2037" href="BrouwerTree.Code.html#1936" class="Bound">f</a> <a id="2039" class="Symbol">{</a><a id="2040" href="BrouwerTree.Code.html#1939" class="Bound">f↑</a><a id="2042" class="Symbol">})}</a>
           <a id="2057" class="Symbol">{</a><a id="2058" class="Argument">v</a> <a id="2060" class="Symbol">=</a> <a id="2062" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="2068" class="Symbol">(</a><a id="2069" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2074" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">(</a><a id="2078" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2084" href="BrouwerTree.Code.html#1943" class="Bound">g</a> <a id="2086" class="Symbol">{</a><a id="2087" href="BrouwerTree.Code.html#1946" class="Bound">g↑</a><a id="2089" class="Symbol">})}</a>
           <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="2114" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="2130" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                     <a id="2167" class="Symbol">(</a><a id="2168" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2175" class="Symbol">{</a><a id="2176" class="Argument">A</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2183" href="BrouwerTree.Code.html#2183" class="Bound">n</a> <a id="2185" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2187" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2189" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2191" class="Symbol">(</a><a id="2192" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="2197" class="Symbol">(</a><a id="2198" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2203" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">(</a><a id="2207" href="BrouwerTree.Code.html#1936" class="Bound">f</a> <a id="2209" href="BrouwerTree.Code.html#2183" class="Bound">n</a><a id="2210" class="Symbol">))}</a>
                             <a id="2243" class="Symbol">{</a><a id="2244" class="Argument">P</a> <a id="2246" class="Symbol">=</a> <a id="2248" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2250" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2253" href="BrouwerTree.Code.html#2253" class="Bound">n</a> <a id="2255" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2257" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2259" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2261" class="Symbol">(</a><a id="2262" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="2267" class="Symbol">(</a><a id="2268" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2273" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">(</a><a id="2277" href="BrouwerTree.Code.html#1943" class="Bound">g</a> <a id="2279" href="BrouwerTree.Code.html#2253" class="Bound">n</a><a id="2280" class="Symbol">))</a> <a id="2283" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="2284" class="Symbol">}</a>
                             <a id="2315" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                             <a id="2360" class="Symbol">(λ</a> <a id="2363" class="Symbol">{(</a><a id="2365" href="BrouwerTree.Code.html#2365" class="Bound">k</a> <a id="2367" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2369" href="BrouwerTree.Code.html#2369" class="Bound">sx≤fk</a><a id="2374" class="Symbol">)</a> <a id="2376" class="Symbol">→</a>
                                <a id="2410" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2417" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                       <a id="2472" class="Symbol">(λ</a> <a id="2475" class="Symbol">{</a> <a id="2477" class="Symbol">(</a><a id="2478" href="BrouwerTree.Code.html#2478" class="Bound">l</a> <a id="2480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2482" href="BrouwerTree.Code.html#2482" class="Bound">fk≤gl</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2493" href="BrouwerTree.Code.html#2478" class="Bound">l</a> <a id="2495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2497" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="2508" class="Symbol">{</a><a id="2509" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2514" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="2515" class="Symbol">}</a> <a id="2517" class="Symbol">{</a><a id="2518" href="BrouwerTree.Code.html#1936" class="Bound">f</a> <a id="2520" href="BrouwerTree.Code.html#2365" class="Bound">k</a><a id="2521" class="Symbol">}</a> <a id="2523" class="Symbol">{</a><a id="2524" href="BrouwerTree.Code.html#1943" class="Bound">g</a> <a id="2526" href="BrouwerTree.Code.html#2478" class="Bound">l</a><a id="2527" class="Symbol">}</a>
                                                                           <a id="2604" href="BrouwerTree.Code.html#2369" class="Bound">sx≤fk</a> <a id="2610" class="Symbol">(</a><a id="2611" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="2618" href="BrouwerTree.Code.html#2482" class="Bound">fk≤gl</a><a id="2623" class="Symbol">)</a> <a id="2625" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2627" class="Symbol">})</a>
                                       <a id="2669" class="Symbol">(</a><a id="2670" href="BrouwerTree.Code.html#1951" class="Bound">f≲g</a> <a id="2674" href="BrouwerTree.Code.html#2365" class="Bound">k</a><a id="2675" class="Symbol">)</a> <a id="2677" class="Symbol">}))</a>
                     <a id="2702" class="Symbol">(</a><a id="2703" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2710" class="Symbol">{</a><a id="2711" class="Argument">A</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2718" href="BrouwerTree.Code.html#2718" class="Bound">n</a> <a id="2720" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2722" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2724" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2726" class="Symbol">(</a><a id="2727" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="2732" class="Symbol">(</a><a id="2733" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2738" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="2739" class="Symbol">)</a> <a id="2741" class="Symbol">(</a><a id="2742" href="BrouwerTree.Code.html#1943" class="Bound">g</a> <a id="2744" href="BrouwerTree.Code.html#2718" class="Bound">n</a><a id="2745" class="Symbol">))}</a>
                             <a id="2778" class="Symbol">{</a><a id="2779" class="Argument">P</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2785" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2788" href="BrouwerTree.Code.html#2788" class="Bound">n</a> <a id="2790" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2792" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2794" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2796" class="Symbol">(</a><a id="2797" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="2802" class="Symbol">(</a><a id="2803" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2808" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="2809" class="Symbol">)</a> <a id="2811" class="Symbol">(</a><a id="2812" href="BrouwerTree.Code.html#1936" class="Bound">f</a> <a id="2814" href="BrouwerTree.Code.html#2788" class="Bound">n</a><a id="2815" class="Symbol">))</a> <a id="2818" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="2819" class="Symbol">}</a>
                             <a id="2850" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                             <a id="2895" class="Symbol">(λ</a> <a id="2898" class="Symbol">{(</a><a id="2900" href="BrouwerTree.Code.html#2900" class="Bound">k</a> <a id="2902" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2904" href="BrouwerTree.Code.html#2904" class="Bound">sx≤gk</a><a id="2909" class="Symbol">)</a> <a id="2911" class="Symbol">→</a>
                                <a id="2945" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2952" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                       <a id="3007" class="Symbol">(λ</a> <a id="3010" class="Symbol">{</a> <a id="3012" class="Symbol">(</a><a id="3013" href="BrouwerTree.Code.html#3013" class="Bound">l</a> <a id="3015" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3017" href="BrouwerTree.Code.html#3017" class="Bound">gk≤fl</a><a id="3022" class="Symbol">)</a> <a id="3024" class="Symbol">→</a> <a id="3026" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3028" href="BrouwerTree.Code.html#3013" class="Bound">l</a> <a id="3030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3032" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="3043" class="Symbol">{</a><a id="3044" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3049" href="BrouwerTree.Code.html#1926" class="Bound">x</a><a id="3050" class="Symbol">}</a> <a id="3052" class="Symbol">{</a><a id="3053" href="BrouwerTree.Code.html#1943" class="Bound">g</a> <a id="3055" href="BrouwerTree.Code.html#2900" class="Bound">k</a><a id="3056" class="Symbol">}</a> <a id="3058" class="Symbol">{</a><a id="3059" href="BrouwerTree.Code.html#1936" class="Bound">f</a> <a id="3061" href="BrouwerTree.Code.html#3013" class="Bound">l</a><a id="3062" class="Symbol">}</a>
                                                                           <a id="3139" href="BrouwerTree.Code.html#2904" class="Bound">sx≤gk</a> <a id="3145" class="Symbol">(</a><a id="3146" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="3153" href="BrouwerTree.Code.html#3017" class="Bound">gk≤fl</a><a id="3158" class="Symbol">)</a> <a id="3160" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3162" class="Symbol">})</a>
                                       <a id="3204" class="Symbol">(</a><a id="3205" href="BrouwerTree.Code.html#1957" class="Bound">g≲f</a> <a id="3209" href="BrouwerTree.Code.html#2900" class="Bound">k</a><a id="3210" class="Symbol">)</a> <a id="3212" class="Symbol">})))</a>
                     <a id="3238" href="BrouwerTree.Code.html#1962" class="Bound">i</a>
  <a id="3242" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3248" class="Symbol">(</a><a id="3249" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3254" href="BrouwerTree.Code.html#3254" class="Bound">x</a><a id="3255" class="Symbol">)</a> <a id="3257" class="Symbol">(</a><a id="3258" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="3264" href="BrouwerTree.Code.html#3264" class="Bound">y₁</a> <a id="3267" href="BrouwerTree.Code.html#3267" class="Bound">y₂</a> <a id="3270" href="BrouwerTree.Code.html#3270" class="Bound">p</a> <a id="3272" href="BrouwerTree.Code.html#3272" class="Bound">q</a> <a id="3274" href="BrouwerTree.Code.html#3274" class="Bound">i</a> <a id="3276" href="BrouwerTree.Code.html#3276" class="Bound">j</a><a id="3277" class="Symbol">)</a> <a id="3279" class="Symbol">=</a>
    <a id="3285" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="3299" class="Symbol">{</a><a id="3300" class="Argument">A</a> <a id="3302" class="Symbol">=</a> <a id="3304" class="Symbol">λ</a> <a id="3306" href="BrouwerTree.Code.html#3306" class="Bound">_</a> <a id="3308" href="BrouwerTree.Code.html#3308" class="Bound">_</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3318" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="3324" class="Symbol">}</a>
                  <a id="3344" class="Symbol">(λ</a> <a id="3347" href="BrouwerTree.Code.html#3347" class="Bound">_</a> <a id="3349" href="BrouwerTree.Code.html#3349" class="Bound">_</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="3363" class="Symbol">)</a>
                  <a id="3383" class="Symbol">(λ</a> <a id="3386" href="BrouwerTree.Code.html#3386" class="Bound">j</a> <a id="3388" class="Symbol">→</a> <a id="3390" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3396" class="Symbol">(</a><a id="3397" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3402" href="BrouwerTree.Code.html#3254" class="Bound">x</a><a id="3403" class="Symbol">)</a> <a id="3405" class="Symbol">(</a><a id="3406" href="BrouwerTree.Code.html#3270" class="Bound">p</a> <a id="3408" href="BrouwerTree.Code.html#3386" class="Bound">j</a><a id="3409" class="Symbol">))</a>
                  <a id="3430" class="Symbol">(λ</a> <a id="3433" href="BrouwerTree.Code.html#3433" class="Bound">j</a> <a id="3435" class="Symbol">→</a> <a id="3437" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3443" class="Symbol">(</a><a id="3444" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3449" href="BrouwerTree.Code.html#3254" class="Bound">x</a><a id="3450" class="Symbol">)</a> <a id="3452" class="Symbol">(</a><a id="3453" href="BrouwerTree.Code.html#3272" class="Bound">q</a> <a id="3455" href="BrouwerTree.Code.html#3433" class="Bound">j</a><a id="3456" class="Symbol">))</a>
                  <a id="3477" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="3500" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="3523" href="BrouwerTree.Code.html#3274" class="Bound">i</a> <a id="3525" href="BrouwerTree.Code.html#3276" class="Bound">j</a>

  <a id="3530" class="Comment">-- case: first argument is a limit</a>
  <a id="3567" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3573" class="Symbol">(</a><a id="3574" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3580" href="BrouwerTree.Code.html#3580" class="Bound">f</a> <a id="3582" class="Symbol">{</a><a id="3583" href="BrouwerTree.Code.html#3583" class="Bound">f↑</a><a id="3585" class="Symbol">})</a> <a id="3588" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="3597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3599" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
  <a id="3609" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3615" class="Symbol">(</a><a id="3616" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3622" href="BrouwerTree.Code.html#3622" class="Bound">f</a> <a id="3624" class="Symbol">{</a><a id="3625" href="BrouwerTree.Code.html#3625" class="Bound">f↑</a><a id="3627" class="Symbol">})</a> <a id="3630" class="Symbol">(</a><a id="3631" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3636" href="BrouwerTree.Code.html#3636" class="Bound">y</a><a id="3637" class="Symbol">)</a> <a id="3639" class="Symbol">=</a> <a id="3641" class="Symbol">((</a><a id="3643" href="BrouwerTree.Code.html#3643" class="Bound">k</a> <a id="3645" class="Symbol">:</a> <a id="3647" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">-&gt;</a> <a id="3653" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="3658" class="Symbol">(</a><a id="3659" href="BrouwerTree.Code.html#3622" class="Bound">f</a> <a id="3661" href="BrouwerTree.Code.html#3643" class="Bound">k</a><a id="3662" class="Symbol">)</a> <a id="3664" class="Symbol">(</a><a id="3665" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3670" href="BrouwerTree.Code.html#3636" class="Bound">y</a><a id="3671" class="Symbol">))</a> <a id="3674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                  <a id="3710" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="3718" class="Symbol">(λ</a> <a id="3721" href="BrouwerTree.Code.html#3721" class="Bound">k</a> <a id="3723" class="Symbol">→</a> <a id="3725" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="3736" class="Symbol">(</a><a id="3737" href="BrouwerTree.Code.html#3622" class="Bound">f</a> <a id="3739" href="BrouwerTree.Code.html#3721" class="Bound">k</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">(</a><a id="3743" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3748" href="BrouwerTree.Code.html#3636" class="Bound">y</a><a id="3749" class="Symbol">))</a>
  <a id="3754" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3760" class="Symbol">(</a><a id="3761" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3767" href="BrouwerTree.Code.html#3767" class="Bound">f</a> <a id="3769" class="Symbol">{</a><a id="3770" href="BrouwerTree.Code.html#3770" class="Bound">f↑</a><a id="3772" class="Symbol">})</a> <a id="3775" class="Symbol">(</a><a id="3776" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3782" href="BrouwerTree.Code.html#3782" class="Bound">g</a> <a id="3784" class="Symbol">{</a><a id="3785" href="BrouwerTree.Code.html#3785" class="Bound">g↑</a><a id="3787" class="Symbol">})</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="BrouwerTree.Code.html#3767" class="Bound">f</a> <a id="3794" href="BrouwerTree.Code.html#1355" class="Function Operator">simulated-byᶜ</a> <a id="3808" href="BrouwerTree.Code.html#3782" class="Bound">g</a> <a id="3810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                        <a id="3852" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="3860" class="Symbol">λ</a> <a id="3862" href="BrouwerTree.Code.html#3862" class="Bound">n</a> <a id="3864" class="Symbol">→</a> <a id="3866" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
  <a id="3884" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3890" class="Symbol">(</a><a id="3891" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3897" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="3899" class="Symbol">{</a><a id="3900" href="BrouwerTree.Code.html#3900" class="Bound">f↑</a><a id="3902" class="Symbol">})</a> <a id="3905" class="Symbol">(</a><a id="3906" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="3912" href="BrouwerTree.Code.html#3912" class="Bound">g</a> <a id="3914" class="Symbol">{</a><a id="3915" href="BrouwerTree.Code.html#3915" class="Bound">g↑</a><a id="3917" class="Symbol">}</a> <a id="3919" href="BrouwerTree.Code.html#3919" class="Bound">h</a> <a id="3921" class="Symbol">{</a><a id="3922" href="BrouwerTree.Code.html#3922" class="Bound">h↑</a><a id="3924" class="Symbol">}</a> <a id="3926" class="Symbol">(</a><a id="3927" href="BrouwerTree.Code.html#3927" class="Bound">g≲h</a> <a id="3931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3933" href="BrouwerTree.Code.html#3933" class="Bound">h≲g</a><a id="3936" class="Symbol">)</a> <a id="3938" href="BrouwerTree.Code.html#3938" class="Bound">i</a><a id="3939" class="Symbol">)</a> <a id="3941" class="Symbol">=</a>
    <a id="3947" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="3954" class="Symbol">(λ</a> <a id="3957" href="BrouwerTree.Code.html#3957" class="Bound">_</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="3973" class="Symbol">)</a>
           <a id="3986" class="Symbol">{</a><a id="3987" class="Argument">u</a> <a id="3989" class="Symbol">=</a> <a id="3991" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="3997" class="Symbol">(</a><a id="3998" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4004" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="4006" class="Symbol">{</a><a id="4007" href="BrouwerTree.Code.html#3900" class="Bound">f↑</a><a id="4009" class="Symbol">})</a> <a id="4012" class="Symbol">(</a><a id="4013" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4019" href="BrouwerTree.Code.html#3912" class="Bound">g</a> <a id="4021" class="Symbol">{</a><a id="4022" href="BrouwerTree.Code.html#3915" class="Bound">g↑</a><a id="4024" class="Symbol">})}</a>
           <a id="4039" class="Symbol">{</a><a id="4040" class="Argument">v</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="4050" class="Symbol">(</a><a id="4051" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4057" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="4059" class="Symbol">{</a><a id="4060" href="BrouwerTree.Code.html#3900" class="Bound">f↑</a><a id="4062" class="Symbol">})</a> <a id="4065" class="Symbol">(</a><a id="4066" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4072" href="BrouwerTree.Code.html#3919" class="Bound">h</a> <a id="4074" class="Symbol">{</a><a id="4075" href="BrouwerTree.Code.html#3922" class="Bound">h↑</a><a id="4077" class="Symbol">})}</a>
           <a id="4092" class="Symbol">(</a><a id="4093" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="4102" class="Symbol">(</a><a id="4103" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4111" class="Symbol">(λ</a> <a id="4114" href="BrouwerTree.Code.html#4114" class="Bound">z</a> <a id="4116" class="Symbol">→</a> <a id="4118" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="4133" class="Symbol">))</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4145" class="Symbol">(λ</a> <a id="4148" href="BrouwerTree.Code.html#4148" class="Bound">z</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="4167" class="Symbol">))</a>
                     <a id="4191" class="Symbol">(λ</a> <a id="4194" href="BrouwerTree.Code.html#4194" class="Bound">f≲g</a> <a id="4198" href="BrouwerTree.Code.html#4198" class="Bound">k</a> <a id="4200" class="Symbol">→</a> <a id="4202" class="Symbol">(</a><a id="4203" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4210" class="Symbol">{</a><a id="4211" class="Argument">A</a> <a id="4213" class="Symbol">=</a> <a id="4215" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4218" href="BrouwerTree.Code.html#4218" class="Bound">n</a> <a id="4220" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4222" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4224" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4226" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="4231" class="Symbol">(</a><a id="4232" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="4234" href="BrouwerTree.Code.html#4198" class="Bound">k</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Symbol">(</a><a id="4238" href="BrouwerTree.Code.html#3912" class="Bound">g</a> <a id="4240" href="BrouwerTree.Code.html#4218" class="Bound">n</a><a id="4241" class="Symbol">)}</a>
                                        <a id="4284" class="Symbol">{</a><a id="4285" class="Argument">P</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="4291" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4294" href="BrouwerTree.Code.html#4294" class="Bound">m</a> <a id="4296" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4298" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4300" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4302" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="4307" class="Symbol">(</a><a id="4308" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="4310" href="BrouwerTree.Code.html#4198" class="Bound">k</a><a id="4311" class="Symbol">)</a> <a id="4313" class="Symbol">(</a><a id="4314" href="BrouwerTree.Code.html#3919" class="Bound">h</a> <a id="4316" href="BrouwerTree.Code.html#4294" class="Bound">m</a><a id="4317" class="Symbol">)</a> <a id="4319" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="4320" class="Symbol">}</a>
                                        <a id="4362" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                        <a id="4418" class="Symbol">(λ</a> <a id="4421" class="Symbol">{(</a><a id="4423" href="BrouwerTree.Code.html#4423" class="Bound">n</a> <a id="4425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4427" href="BrouwerTree.Code.html#4427" class="Bound">c-fk≤gn</a><a id="4434" class="Symbol">)</a> <a id="4436" class="Symbol">→</a>
                                           <a id="4481" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4488" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="4554" class="Symbol">(λ</a> <a id="4557" class="Symbol">{</a> <a id="4559" class="Symbol">(</a><a id="4560" href="BrouwerTree.Code.html#4560" class="Bound">l</a> <a id="4562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4564" href="BrouwerTree.Code.html#4564" class="Bound">gn≤hl</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">→</a>
                                                    <a id="4625" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4627" href="BrouwerTree.Code.html#4560" class="Bound">l</a> <a id="4629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4631" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="4642" class="Symbol">{</a><a id="4643" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="4645" href="BrouwerTree.Code.html#4198" class="Bound">k</a><a id="4646" class="Symbol">}</a> <a id="4648" href="BrouwerTree.Code.html#4427" class="Bound">c-fk≤gn</a>
                                                                           <a id="4731" class="Symbol">(</a><a id="4732" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="4739" href="BrouwerTree.Code.html#4564" class="Bound">gn≤hl</a><a id="4744" class="Symbol">)</a> <a id="4746" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4748" class="Symbol">})</a>
                                           <a id="4794" class="Symbol">(</a><a id="4795" href="BrouwerTree.Code.html#3927" class="Bound">g≲h</a> <a id="4799" href="BrouwerTree.Code.html#4423" class="Bound">n</a><a id="4800" class="Symbol">)</a> <a id="4802" class="Symbol">})</a>
                                        <a id="4845" class="Symbol">(</a><a id="4846" href="BrouwerTree.Code.html#4194" class="Bound">f≲g</a> <a id="4850" href="BrouwerTree.Code.html#4198" class="Bound">k</a><a id="4851" class="Symbol">)))</a>
                     <a id="4876" class="Symbol">(λ</a> <a id="4879" href="BrouwerTree.Code.html#4879" class="Bound">f≲h</a> <a id="4883" href="BrouwerTree.Code.html#4883" class="Bound">k</a> <a id="4885" class="Symbol">→</a> <a id="4887" class="Symbol">(</a><a id="4888" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4895" class="Symbol">{</a><a id="4896" class="Argument">A</a> <a id="4898" class="Symbol">=</a> <a id="4900" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4903" href="BrouwerTree.Code.html#4903" class="Bound">n</a> <a id="4905" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4907" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4909" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4911" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="4916" class="Symbol">(</a><a id="4917" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="4919" href="BrouwerTree.Code.html#4883" class="Bound">k</a><a id="4920" class="Symbol">)</a> <a id="4922" class="Symbol">(</a><a id="4923" href="BrouwerTree.Code.html#3919" class="Bound">h</a> <a id="4925" href="BrouwerTree.Code.html#4903" class="Bound">n</a><a id="4926" class="Symbol">)}</a>
                                        <a id="4969" class="Symbol">{</a><a id="4970" class="Argument">P</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="4976" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4979" href="BrouwerTree.Code.html#4979" class="Bound">m</a> <a id="4981" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4983" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4985" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4987" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="4992" class="Symbol">(</a><a id="4993" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="4995" href="BrouwerTree.Code.html#4883" class="Bound">k</a><a id="4996" class="Symbol">)</a> <a id="4998" class="Symbol">(</a><a id="4999" href="BrouwerTree.Code.html#3912" class="Bound">g</a> <a id="5001" href="BrouwerTree.Code.html#4979" class="Bound">m</a><a id="5002" class="Symbol">)</a> <a id="5004" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="5005" class="Symbol">}</a>
                                        <a id="5047" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                        <a id="5103" class="Symbol">(λ</a> <a id="5106" class="Symbol">{(</a><a id="5108" href="BrouwerTree.Code.html#5108" class="Bound">n</a> <a id="5110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5112" href="BrouwerTree.Code.html#5112" class="Bound">c-fk≤hn</a><a id="5119" class="Symbol">)</a> <a id="5121" class="Symbol">→</a>
                                           <a id="5166" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="5173" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="5239" class="Symbol">(λ</a> <a id="5242" class="Symbol">{</a> <a id="5244" class="Symbol">(</a><a id="5245" href="BrouwerTree.Code.html#5245" class="Bound">l</a> <a id="5247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5249" href="BrouwerTree.Code.html#5249" class="Bound">hn≤gl</a><a id="5254" class="Symbol">)</a> <a id="5256" class="Symbol">→</a>
                                                    <a id="5310" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5312" href="BrouwerTree.Code.html#5245" class="Bound">l</a> <a id="5314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5316" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="5327" class="Symbol">{</a><a id="5328" href="BrouwerTree.Code.html#3897" class="Bound">f</a> <a id="5330" href="BrouwerTree.Code.html#4883" class="Bound">k</a><a id="5331" class="Symbol">}</a> <a id="5333" href="BrouwerTree.Code.html#5112" class="Bound">c-fk≤hn</a>
                                                                           <a id="5416" class="Symbol">(</a><a id="5417" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="5424" href="BrouwerTree.Code.html#5249" class="Bound">hn≤gl</a><a id="5429" class="Symbol">)</a> <a id="5431" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5433" class="Symbol">})</a>
                                           <a id="5479" class="Symbol">(</a><a id="5480" href="BrouwerTree.Code.html#3933" class="Bound">h≲g</a> <a id="5484" href="BrouwerTree.Code.html#5108" class="Bound">n</a><a id="5485" class="Symbol">)</a> <a id="5487" class="Symbol">})</a>
                                        <a id="5530" class="Symbol">(</a><a id="5531" href="BrouwerTree.Code.html#4879" class="Bound">f≲h</a> <a id="5535" href="BrouwerTree.Code.html#4883" class="Bound">k</a><a id="5536" class="Symbol">))))</a>
                     <a id="5562" href="BrouwerTree.Code.html#3938" class="Bound">i</a>
  <a id="5566" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="5572" class="Symbol">(</a><a id="5573" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5579" href="BrouwerTree.Code.html#5579" class="Bound">f</a> <a id="5581" class="Symbol">{</a><a id="5582" href="BrouwerTree.Code.html#5582" class="Bound">f↑</a><a id="5584" class="Symbol">})</a> <a id="5587" class="Symbol">(</a><a id="5588" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5594" href="BrouwerTree.Code.html#5594" class="Bound">x</a> <a id="5596" href="BrouwerTree.Code.html#5596" class="Bound">y</a> <a id="5598" href="BrouwerTree.Code.html#5598" class="Bound">p</a> <a id="5600" href="BrouwerTree.Code.html#5600" class="Bound">q</a> <a id="5602" href="BrouwerTree.Code.html#5602" class="Bound">i</a> <a id="5604" href="BrouwerTree.Code.html#5604" class="Bound">j</a><a id="5605" class="Symbol">)</a> <a id="5607" class="Symbol">=</a>
    <a id="5613" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="5627" class="Symbol">{</a><a id="5628" class="Argument">A</a> <a id="5630" class="Symbol">=</a> <a id="5632" class="Symbol">λ</a> <a id="5634" href="BrouwerTree.Code.html#5634" class="Bound">_</a> <a id="5636" href="BrouwerTree.Code.html#5636" class="Bound">_</a> <a id="5638" class="Symbol">→</a> <a id="5640" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5646" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="5652" class="Symbol">}</a>
                  <a id="5672" class="Symbol">(λ</a> <a id="5675" href="BrouwerTree.Code.html#5675" class="Bound">_</a> <a id="5677" href="BrouwerTree.Code.html#5677" class="Bound">_</a> <a id="5679" class="Symbol">→</a> <a id="5681" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="5691" class="Symbol">)</a>
                  <a id="5711" class="Symbol">(λ</a> <a id="5714" href="BrouwerTree.Code.html#5714" class="Bound">j</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="5724" class="Symbol">(</a><a id="5725" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5731" href="BrouwerTree.Code.html#5579" class="Bound">f</a> <a id="5733" class="Symbol">{</a><a id="5734" href="BrouwerTree.Code.html#5582" class="Bound">f↑</a><a id="5736" class="Symbol">})</a> <a id="5739" class="Symbol">(</a><a id="5740" href="BrouwerTree.Code.html#5598" class="Bound">p</a> <a id="5742" href="BrouwerTree.Code.html#5714" class="Bound">j</a><a id="5743" class="Symbol">))</a>
                  <a id="5764" class="Symbol">(λ</a> <a id="5767" href="BrouwerTree.Code.html#5767" class="Bound">j</a> <a id="5769" class="Symbol">→</a> <a id="5771" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="5777" class="Symbol">(</a><a id="5778" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5784" href="BrouwerTree.Code.html#5579" class="Bound">f</a> <a id="5786" class="Symbol">{</a><a id="5787" href="BrouwerTree.Code.html#5582" class="Bound">f↑</a><a id="5789" class="Symbol">})</a> <a id="5792" class="Symbol">(</a><a id="5793" href="BrouwerTree.Code.html#5600" class="Bound">q</a> <a id="5795" href="BrouwerTree.Code.html#5767" class="Bound">j</a><a id="5796" class="Symbol">))</a>
                  <a id="5817" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="5840" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="5863" href="BrouwerTree.Code.html#5602" class="Bound">i</a> <a id="5865" href="BrouwerTree.Code.html#5604" class="Bound">j</a>

  <a id="5870" class="Comment">-- case: first argument is the bisim constructor</a>
  <a id="5921" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="5927" class="Symbol">(</a><a id="5928" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="5934" href="BrouwerTree.Code.html#5934" class="Bound">f</a> <a id="5936" href="BrouwerTree.Code.html#5936" class="Bound">g</a> <a id="5938" href="BrouwerTree.Code.html#5938" class="Bound">x</a> <a id="5940" href="BrouwerTree.Code.html#5940" class="Bound">i</a><a id="5941" class="Symbol">)</a> <a id="5943" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5948" class="Symbol">=</a> <a id="5950" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="5952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5954" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
  <a id="5964" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="5970" class="Symbol">(</a><a id="5971" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="5977" href="BrouwerTree.Code.html#5977" class="Bound">f</a> <a id="5979" class="Symbol">{</a><a id="5980" href="BrouwerTree.Code.html#5980" class="Bound">f↑</a><a id="5982" class="Symbol">}</a> <a id="5984" href="BrouwerTree.Code.html#5984" class="Bound">g</a> <a id="5986" class="Symbol">{</a><a id="5987" href="BrouwerTree.Code.html#5987" class="Bound">g↑</a><a id="5989" class="Symbol">}</a> <a id="5991" class="Symbol">(</a><a id="5992" href="BrouwerTree.Code.html#5992" class="Bound">f≲g</a> <a id="5996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5998" href="BrouwerTree.Code.html#5998" class="Bound">g≲f</a><a id="6001" class="Symbol">)</a> <a id="6003" href="BrouwerTree.Code.html#6003" class="Bound">i</a><a id="6004" class="Symbol">)</a> <a id="6006" class="Symbol">(</a><a id="6007" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6012" href="BrouwerTree.Code.html#6012" class="Bound">y</a><a id="6013" class="Symbol">)</a> <a id="6015" class="Symbol">=</a>
    <a id="6021" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="6028" class="Symbol">(λ</a> <a id="6031" href="BrouwerTree.Code.html#6031" class="Bound">_</a> <a id="6033" class="Symbol">→</a> <a id="6035" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="6047" class="Symbol">)</a>
           <a id="6060" class="Symbol">{</a><a id="6061" class="Argument">u</a> <a id="6063" class="Symbol">=</a> <a id="6065" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="6071" class="Symbol">(</a><a id="6072" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6078" href="BrouwerTree.Code.html#5977" class="Bound">f</a> <a id="6080" class="Symbol">{</a><a id="6081" href="BrouwerTree.Code.html#5980" class="Bound">f↑</a><a id="6083" class="Symbol">})</a> <a id="6086" class="Symbol">(</a><a id="6087" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6092" href="BrouwerTree.Code.html#6012" class="Bound">y</a><a id="6093" class="Symbol">)}</a>
           <a id="6107" class="Symbol">{</a><a id="6108" class="Argument">v</a> <a id="6110" class="Symbol">=</a> <a id="6112" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="6118" class="Symbol">(</a><a id="6119" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6125" href="BrouwerTree.Code.html#5984" class="Bound">g</a> <a id="6127" class="Symbol">{</a><a id="6128" href="BrouwerTree.Code.html#5987" class="Bound">g↑</a><a id="6130" class="Symbol">})</a> <a id="6133" class="Symbol">(</a><a id="6134" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6139" href="BrouwerTree.Code.html#6012" class="Bound">y</a><a id="6140" class="Symbol">)}</a>
           <a id="6154" class="Symbol">(</a><a id="6155" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6173" class="Symbol">(λ</a> <a id="6176" href="BrouwerTree.Code.html#6176" class="Bound">k</a> <a id="6178" class="Symbol">→</a> <a id="6180" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="6191" class="Symbol">(</a><a id="6192" href="BrouwerTree.Code.html#5977" class="Bound">f</a> <a id="6194" href="BrouwerTree.Code.html#6176" class="Bound">k</a><a id="6195" class="Symbol">)</a> <a id="6197" class="Symbol">(</a><a id="6198" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6203" href="BrouwerTree.Code.html#6012" class="Bound">y</a><a id="6204" class="Symbol">)))</a>
                     <a id="6229" class="Symbol">(</a><a id="6230" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6238" class="Symbol">(λ</a> <a id="6241" href="BrouwerTree.Code.html#6241" class="Bound">k</a> <a id="6243" class="Symbol">→</a> <a id="6245" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="6256" class="Symbol">(</a><a id="6257" href="BrouwerTree.Code.html#5984" class="Bound">g</a> <a id="6259" href="BrouwerTree.Code.html#6241" class="Bound">k</a><a id="6260" class="Symbol">)</a> <a id="6262" class="Symbol">(</a><a id="6263" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6268" href="BrouwerTree.Code.html#6012" class="Bound">y</a><a id="6269" class="Symbol">)))</a>
                     <a id="6294" class="Symbol">(λ</a> <a id="6297" href="BrouwerTree.Code.html#6297" class="Bound">fk&lt;sy</a> <a id="6303" href="BrouwerTree.Code.html#6303" class="Bound">k</a> <a id="6305" class="Symbol">→</a> <a id="6307" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6314" class="Symbol">(</a><a id="6315" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="6326" class="Symbol">(</a><a id="6327" href="BrouwerTree.Code.html#5984" class="Bound">g</a> <a id="6329" href="BrouwerTree.Code.html#6303" class="Bound">k</a><a id="6330" class="Symbol">)</a> <a id="6332" class="Symbol">(</a><a id="6333" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6338" href="BrouwerTree.Code.html#6012" class="Bound">y</a><a id="6339" class="Symbol">))</a>
                                         <a id="6383" class="Symbol">(λ</a> <a id="6386" class="Symbol">{</a> <a id="6388" class="Symbol">(</a><a id="6389" href="BrouwerTree.Code.html#6389" class="Bound">l</a> <a id="6391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6393" href="BrouwerTree.Code.html#6393" class="Bound">gk≤fl</a><a id="6398" class="Symbol">)</a> <a id="6400" class="Symbol">→</a> <a id="6402" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="6413" class="Symbol">{</a><a id="6414" href="BrouwerTree.Code.html#5984" class="Bound">g</a> <a id="6416" href="BrouwerTree.Code.html#6303" class="Bound">k</a><a id="6417" class="Symbol">}</a> <a id="6419" class="Symbol">(</a><a id="6420" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="6427" href="BrouwerTree.Code.html#6393" class="Bound">gk≤fl</a><a id="6432" class="Symbol">)</a>
                                                                             <a id="6511" class="Symbol">(</a><a id="6512" href="BrouwerTree.Code.html#6297" class="Bound">fk&lt;sy</a> <a id="6518" href="BrouwerTree.Code.html#6389" class="Bound">l</a><a id="6519" class="Symbol">)</a> <a id="6521" class="Symbol">})</a> <a id="6524" class="Symbol">(</a><a id="6525" href="BrouwerTree.Code.html#5998" class="Bound">g≲f</a> <a id="6529" href="BrouwerTree.Code.html#6303" class="Bound">k</a><a id="6530" class="Symbol">))</a>
                     <a id="6554" class="Symbol">(λ</a> <a id="6557" href="BrouwerTree.Code.html#6557" class="Bound">gk&lt;sy</a> <a id="6563" href="BrouwerTree.Code.html#6563" class="Bound">k</a> <a id="6565" class="Symbol">→</a> <a id="6567" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6574" class="Symbol">(</a><a id="6575" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="6586" class="Symbol">(</a><a id="6587" href="BrouwerTree.Code.html#5977" class="Bound">f</a> <a id="6589" href="BrouwerTree.Code.html#6563" class="Bound">k</a><a id="6590" class="Symbol">)</a> <a id="6592" class="Symbol">(</a><a id="6593" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6598" href="BrouwerTree.Code.html#6012" class="Bound">y</a><a id="6599" class="Symbol">))</a>
                                         <a id="6643" class="Symbol">(λ</a> <a id="6646" class="Symbol">{</a> <a id="6648" class="Symbol">(</a><a id="6649" href="BrouwerTree.Code.html#6649" class="Bound">l</a> <a id="6651" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6653" href="BrouwerTree.Code.html#6653" class="Bound">fk≤gl</a><a id="6658" class="Symbol">)</a> <a id="6660" class="Symbol">→</a> <a id="6662" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="6673" class="Symbol">{</a><a id="6674" href="BrouwerTree.Code.html#5977" class="Bound">f</a> <a id="6676" href="BrouwerTree.Code.html#6563" class="Bound">k</a><a id="6677" class="Symbol">}</a> <a id="6679" class="Symbol">(</a><a id="6680" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="6687" href="BrouwerTree.Code.html#6653" class="Bound">fk≤gl</a><a id="6692" class="Symbol">)</a>
                                                                             <a id="6771" class="Symbol">(</a><a id="6772" href="BrouwerTree.Code.html#6557" class="Bound">gk&lt;sy</a> <a id="6778" href="BrouwerTree.Code.html#6649" class="Bound">l</a><a id="6779" class="Symbol">)</a> <a id="6781" class="Symbol">})</a> <a id="6784" class="Symbol">(</a><a id="6785" href="BrouwerTree.Code.html#5992" class="Bound">f≲g</a> <a id="6789" href="BrouwerTree.Code.html#6563" class="Bound">k</a><a id="6790" class="Symbol">)))</a>
           <a id="6805" href="BrouwerTree.Code.html#6003" class="Bound">i</a>

  <a id="6810" class="Comment">-- symmetric to the limit-bisim case</a>
  <a id="6849" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="6855" class="Symbol">(</a><a id="6856" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="6862" href="BrouwerTree.Code.html#6862" class="Bound">f</a> <a id="6864" class="Symbol">{</a><a id="6865" href="BrouwerTree.Code.html#6865" class="Bound">f↑</a><a id="6867" class="Symbol">}</a> <a id="6869" href="BrouwerTree.Code.html#6869" class="Bound">g</a> <a id="6871" class="Symbol">{</a><a id="6872" href="BrouwerTree.Code.html#6872" class="Bound">g↑</a><a id="6874" class="Symbol">}</a> <a id="6876" class="Symbol">(</a><a id="6877" href="BrouwerTree.Code.html#6877" class="Bound">f≲g</a> <a id="6881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6883" href="BrouwerTree.Code.html#6883" class="Bound">g≲f</a><a id="6886" class="Symbol">)</a> <a id="6888" href="BrouwerTree.Code.html#6888" class="Bound">i</a><a id="6889" class="Symbol">)</a> <a id="6891" class="Symbol">(</a><a id="6892" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6898" href="BrouwerTree.Code.html#6898" class="Bound">h</a> <a id="6900" class="Symbol">{</a><a id="6901" href="BrouwerTree.Code.html#6901" class="Bound">h↑</a><a id="6903" class="Symbol">})</a> <a id="6906" class="Symbol">=</a>
    <a id="6912" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="6919" class="Symbol">(λ</a> <a id="6922" href="BrouwerTree.Code.html#6922" class="Bound">_</a> <a id="6924" class="Symbol">→</a> <a id="6926" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="6938" class="Symbol">)</a>
           <a id="6951" class="Symbol">{</a><a id="6952" class="Argument">u</a> <a id="6954" class="Symbol">=</a> <a id="6956" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="6962" class="Symbol">(</a><a id="6963" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6969" href="BrouwerTree.Code.html#6862" class="Bound">f</a> <a id="6971" class="Symbol">{</a><a id="6972" href="BrouwerTree.Code.html#6865" class="Bound">f↑</a><a id="6974" class="Symbol">})</a> <a id="6977" class="Symbol">(</a><a id="6978" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6984" href="BrouwerTree.Code.html#6898" class="Bound">h</a> <a id="6986" class="Symbol">{</a><a id="6987" href="BrouwerTree.Code.html#6901" class="Bound">h↑</a><a id="6989" class="Symbol">})}</a>
           <a id="7004" class="Symbol">{</a><a id="7005" class="Argument">v</a> <a id="7007" class="Symbol">=</a> <a id="7009" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="7015" class="Symbol">(</a><a id="7016" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7022" href="BrouwerTree.Code.html#6869" class="Bound">g</a> <a id="7024" class="Symbol">{</a><a id="7025" href="BrouwerTree.Code.html#6872" class="Bound">g↑</a><a id="7027" class="Symbol">})</a> <a id="7030" class="Symbol">(</a><a id="7031" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7037" href="BrouwerTree.Code.html#6898" class="Bound">h</a> <a id="7039" class="Symbol">{</a><a id="7040" href="BrouwerTree.Code.html#6901" class="Bound">h↑</a><a id="7042" class="Symbol">})}</a>
           <a id="7057" class="Symbol">(</a><a id="7058" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="7076" class="Symbol">λ</a> <a id="7078" href="BrouwerTree.Code.html#7078" class="Bound">_</a> <a id="7080" class="Symbol">→</a> <a id="7082" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="7097" class="Symbol">)</a>
                     <a id="7120" class="Symbol">(</a><a id="7121" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="7129" class="Symbol">λ</a> <a id="7131" href="BrouwerTree.Code.html#7131" class="Bound">_</a> <a id="7133" class="Symbol">→</a> <a id="7135" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="7150" class="Symbol">)</a>
                     <a id="7173" class="Symbol">(λ</a> <a id="7176" href="BrouwerTree.Code.html#7176" class="Bound">f≲h</a> <a id="7180" href="BrouwerTree.Code.html#7180" class="Bound">k</a> <a id="7182" class="Symbol">→</a> <a id="7184" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7191" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                       <a id="7246" class="Symbol">(λ</a> <a id="7249" class="Symbol">{</a> <a id="7251" class="Symbol">(</a><a id="7252" href="BrouwerTree.Code.html#7252" class="Bound">l</a> <a id="7254" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7256" href="BrouwerTree.Code.html#7256" class="Bound">gk≤fl</a><a id="7261" class="Symbol">)</a> <a id="7263" class="Symbol">→</a>
                                         <a id="7306" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7313" class="Symbol">{</a><a id="7314" class="Argument">A</a> <a id="7316" class="Symbol">=</a> <a id="7318" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7321" href="BrouwerTree.Code.html#7321" class="Bound">n</a> <a id="7323" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7325" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7327" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7329" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="7334" class="Symbol">(</a><a id="7335" href="BrouwerTree.Code.html#6862" class="Bound">f</a> <a id="7337" href="BrouwerTree.Code.html#7252" class="Bound">l</a><a id="7338" class="Symbol">)</a> <a id="7340" class="Symbol">(</a><a id="7341" href="BrouwerTree.Code.html#6898" class="Bound">h</a> <a id="7343" href="BrouwerTree.Code.html#7321" class="Bound">n</a><a id="7344" class="Symbol">)}</a>
                                               <a id="7394" class="Symbol">{</a><a id="7395" class="Argument">P</a> <a id="7397" class="Symbol">=</a> <a id="7399" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="7401" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7404" href="BrouwerTree.Code.html#7404" class="Bound">m</a> <a id="7406" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7408" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7410" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7412" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="7417" class="Symbol">(</a><a id="7418" href="BrouwerTree.Code.html#6869" class="Bound">g</a> <a id="7420" href="BrouwerTree.Code.html#7180" class="Bound">k</a><a id="7421" class="Symbol">)</a> <a id="7423" class="Symbol">(</a><a id="7424" href="BrouwerTree.Code.html#6898" class="Bound">h</a> <a id="7426" href="BrouwerTree.Code.html#7404" class="Bound">m</a><a id="7427" class="Symbol">)</a> <a id="7429" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="7430" class="Symbol">}</a>
                                               <a id="7479" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                               <a id="7542" class="Symbol">(λ</a> <a id="7545" class="Symbol">{</a> <a id="7547" class="Symbol">(</a><a id="7548" href="BrouwerTree.Code.html#7548" class="Bound">n</a> <a id="7550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7552" href="BrouwerTree.Code.html#7552" class="Bound">c-fl≤hn</a><a id="7559" class="Symbol">)</a> <a id="7561" class="Symbol">→</a>
                                                 <a id="7612" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7614" href="BrouwerTree.Code.html#7548" class="Bound">n</a> <a id="7616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7618" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="7629" class="Symbol">{</a><a id="7630" href="BrouwerTree.Code.html#6869" class="Bound">g</a> <a id="7632" href="BrouwerTree.Code.html#7180" class="Bound">k</a><a id="7633" class="Symbol">}</a> <a id="7635" class="Symbol">(</a><a id="7636" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="7643" href="BrouwerTree.Code.html#7256" class="Bound">gk≤fl</a><a id="7648" class="Symbol">)</a> <a id="7650" href="BrouwerTree.Code.html#7552" class="Bound">c-fl≤hn</a> <a id="7658" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7660" class="Symbol">})</a>
                                               <a id="7710" class="Symbol">(</a><a id="7711" href="BrouwerTree.Code.html#7176" class="Bound">f≲h</a> <a id="7715" href="BrouwerTree.Code.html#7252" class="Bound">l</a><a id="7716" class="Symbol">)</a> <a id="7718" class="Symbol">})</a>
                                       <a id="7760" class="Symbol">(</a><a id="7761" href="BrouwerTree.Code.html#6883" class="Bound">g≲f</a> <a id="7765" href="BrouwerTree.Code.html#7180" class="Bound">k</a><a id="7766" class="Symbol">))</a>
                    <a id="7789" class="Symbol">(λ</a> <a id="7792" href="BrouwerTree.Code.html#7792" class="Bound">g≲h</a> <a id="7796" href="BrouwerTree.Code.html#7796" class="Bound">k</a> <a id="7798" class="Symbol">→</a> <a id="7800" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7807" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                      <a id="7861" class="Symbol">(λ</a> <a id="7864" class="Symbol">{</a> <a id="7866" class="Symbol">(</a><a id="7867" href="BrouwerTree.Code.html#7867" class="Bound">l</a> <a id="7869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7871" href="BrouwerTree.Code.html#7871" class="Bound">fk≤gl</a><a id="7876" class="Symbol">)</a> <a id="7878" class="Symbol">→</a>
                                         <a id="7921" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7928" class="Symbol">{</a><a id="7929" class="Argument">A</a> <a id="7931" class="Symbol">=</a> <a id="7933" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7936" href="BrouwerTree.Code.html#7936" class="Bound">n</a> <a id="7938" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7940" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7942" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7944" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="7949" class="Symbol">(</a><a id="7950" href="BrouwerTree.Code.html#6869" class="Bound">g</a> <a id="7952" href="BrouwerTree.Code.html#7867" class="Bound">l</a><a id="7953" class="Symbol">)</a> <a id="7955" class="Symbol">(</a><a id="7956" href="BrouwerTree.Code.html#6898" class="Bound">h</a> <a id="7958" href="BrouwerTree.Code.html#7936" class="Bound">n</a><a id="7959" class="Symbol">)}</a>
                                               <a id="8009" class="Symbol">{</a><a id="8010" class="Argument">P</a> <a id="8012" class="Symbol">=</a> <a id="8014" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="8016" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8019" href="BrouwerTree.Code.html#8019" class="Bound">m</a> <a id="8021" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8023" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8025" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8027" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="8032" class="Symbol">(</a><a id="8033" href="BrouwerTree.Code.html#6862" class="Bound">f</a> <a id="8035" href="BrouwerTree.Code.html#7796" class="Bound">k</a><a id="8036" class="Symbol">)</a> <a id="8038" class="Symbol">(</a><a id="8039" href="BrouwerTree.Code.html#6898" class="Bound">h</a> <a id="8041" href="BrouwerTree.Code.html#8019" class="Bound">m</a><a id="8042" class="Symbol">)</a> <a id="8044" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="8045" class="Symbol">}</a>
                                               <a id="8094" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                               <a id="8157" class="Symbol">(λ</a> <a id="8160" class="Symbol">{</a> <a id="8162" class="Symbol">(</a><a id="8163" href="BrouwerTree.Code.html#8163" class="Bound">n</a> <a id="8165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8167" href="BrouwerTree.Code.html#8167" class="Bound">c-gl≤hn</a><a id="8174" class="Symbol">)</a> <a id="8176" class="Symbol">→</a>
                                                 <a id="8227" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8229" href="BrouwerTree.Code.html#8163" class="Bound">n</a> <a id="8231" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8233" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="8244" class="Symbol">{</a><a id="8245" href="BrouwerTree.Code.html#6862" class="Bound">f</a> <a id="8247" href="BrouwerTree.Code.html#7796" class="Bound">k</a><a id="8248" class="Symbol">}</a> <a id="8250" class="Symbol">(</a><a id="8251" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="8258" href="BrouwerTree.Code.html#7871" class="Bound">fk≤gl</a><a id="8263" class="Symbol">)</a> <a id="8265" href="BrouwerTree.Code.html#8167" class="Bound">c-gl≤hn</a> <a id="8273" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8275" class="Symbol">})</a>
                                               <a id="8325" class="Symbol">(</a><a id="8326" href="BrouwerTree.Code.html#7792" class="Bound">g≲h</a> <a id="8330" href="BrouwerTree.Code.html#7867" class="Bound">l</a><a id="8331" class="Symbol">)</a> <a id="8333" class="Symbol">})</a>
                                      <a id="8374" class="Symbol">(</a><a id="8375" href="BrouwerTree.Code.html#6877" class="Bound">f≲g</a> <a id="8379" href="BrouwerTree.Code.html#7796" class="Bound">k</a><a id="8380" class="Symbol">)))</a>
           <a id="8395" href="BrouwerTree.Code.html#6888" class="Bound">i</a>

  <a id="8400" class="Comment">-- bisim-bisim and bisim-trunc</a>
  <a id="8433" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="8439" class="Symbol">(</a><a id="8440" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8446" href="BrouwerTree.Code.html#8446" class="Bound">f</a> <a id="8448" class="Symbol">{</a><a id="8449" href="BrouwerTree.Code.html#8449" class="Bound">f↑</a><a id="8451" class="Symbol">}</a> <a id="8453" href="BrouwerTree.Code.html#8453" class="Bound">g</a> <a id="8455" class="Symbol">{</a><a id="8456" href="BrouwerTree.Code.html#8456" class="Bound">g↑</a><a id="8458" class="Symbol">}</a> <a id="8460" href="BrouwerTree.Code.html#8460" class="Bound">f-g-bisim</a> <a id="8470" href="BrouwerTree.Code.html#8470" class="Bound">i</a><a id="8471" class="Symbol">)</a> <a id="8473" class="Symbol">(</a><a id="8474" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8480" href="BrouwerTree.Code.html#8480" class="Bound">h</a> <a id="8482" class="Symbol">{</a><a id="8483" href="BrouwerTree.Code.html#8483" class="Bound">h↑</a><a id="8485" class="Symbol">}</a> <a id="8487" href="BrouwerTree.Code.html#8487" class="Bound">k</a> <a id="8489" class="Symbol">{</a><a id="8490" href="BrouwerTree.Code.html#8490" class="Bound">k↑</a><a id="8492" class="Symbol">}</a> <a id="8494" href="BrouwerTree.Code.html#8494" class="Bound">h-k-bisim</a> <a id="8504" href="BrouwerTree.Code.html#8504" class="Bound">j</a><a id="8505" class="Symbol">)</a> <a id="8507" class="Symbol">=</a>
    <a id="8513" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="8527" class="Symbol">(λ</a> <a id="8530" href="BrouwerTree.Code.html#8530" class="Bound">i</a> <a id="8532" href="BrouwerTree.Code.html#8532" class="Bound">j</a> <a id="8534" class="Symbol">→</a> <a id="8536" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="8546" class="Symbol">)</a>
                  <a id="8566" class="Symbol">(λ</a> <a id="8569" href="BrouwerTree.Code.html#8569" class="Bound">j</a> <a id="8571" class="Symbol">→</a> <a id="8573" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="8579" class="Symbol">(</a><a id="8580" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8586" href="BrouwerTree.Code.html#8446" class="Bound">f</a> <a id="8588" class="Symbol">{</a><a id="8589" href="BrouwerTree.Code.html#8449" class="Bound">f↑</a><a id="8591" class="Symbol">})</a> <a id="8594" class="Symbol">(</a><a id="8595" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8601" href="BrouwerTree.Code.html#8480" class="Bound">h</a> <a id="8603" class="Symbol">{</a><a id="8604" href="BrouwerTree.Code.html#8483" class="Bound">h↑</a><a id="8606" class="Symbol">}</a> <a id="8608" href="BrouwerTree.Code.html#8487" class="Bound">k</a> <a id="8610" class="Symbol">{</a><a id="8611" href="BrouwerTree.Code.html#8490" class="Bound">k↑</a><a id="8613" class="Symbol">}</a> <a id="8615" href="BrouwerTree.Code.html#8494" class="Bound">h-k-bisim</a> <a id="8625" href="BrouwerTree.Code.html#8569" class="Bound">j</a><a id="8626" class="Symbol">))</a>
                  <a id="8647" class="Symbol">(λ</a> <a id="8650" href="BrouwerTree.Code.html#8650" class="Bound">j</a> <a id="8652" class="Symbol">→</a> <a id="8654" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="8660" class="Symbol">(</a><a id="8661" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8667" href="BrouwerTree.Code.html#8453" class="Bound">g</a> <a id="8669" class="Symbol">{</a><a id="8670" href="BrouwerTree.Code.html#8456" class="Bound">g↑</a><a id="8672" class="Symbol">})</a> <a id="8675" class="Symbol">(</a><a id="8676" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8682" href="BrouwerTree.Code.html#8480" class="Bound">h</a> <a id="8684" class="Symbol">{</a><a id="8685" href="BrouwerTree.Code.html#8483" class="Bound">h↑</a><a id="8687" class="Symbol">}</a> <a id="8689" href="BrouwerTree.Code.html#8487" class="Bound">k</a> <a id="8691" class="Symbol">{</a><a id="8692" href="BrouwerTree.Code.html#8490" class="Bound">k↑</a><a id="8694" class="Symbol">}</a> <a id="8696" href="BrouwerTree.Code.html#8494" class="Bound">h-k-bisim</a> <a id="8706" href="BrouwerTree.Code.html#8650" class="Bound">j</a><a id="8707" class="Symbol">))</a>
                  <a id="8728" class="Symbol">(λ</a> <a id="8731" href="BrouwerTree.Code.html#8731" class="Bound">i</a> <a id="8733" class="Symbol">→</a> <a id="8735" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="8741" class="Symbol">(</a><a id="8742" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8748" href="BrouwerTree.Code.html#8446" class="Bound">f</a> <a id="8750" class="Symbol">{</a><a id="8751" href="BrouwerTree.Code.html#8449" class="Bound">f↑</a><a id="8753" class="Symbol">}</a> <a id="8755" href="BrouwerTree.Code.html#8453" class="Bound">g</a> <a id="8757" class="Symbol">{</a><a id="8758" href="BrouwerTree.Code.html#8456" class="Bound">g↑</a><a id="8760" class="Symbol">}</a> <a id="8762" href="BrouwerTree.Code.html#8460" class="Bound">f-g-bisim</a> <a id="8772" href="BrouwerTree.Code.html#8731" class="Bound">i</a><a id="8773" class="Symbol">)</a> <a id="8775" class="Symbol">(</a><a id="8776" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8782" href="BrouwerTree.Code.html#8480" class="Bound">h</a> <a id="8784" class="Symbol">{</a><a id="8785" href="BrouwerTree.Code.html#8483" class="Bound">h↑</a><a id="8787" class="Symbol">}))</a>
                  <a id="8809" class="Symbol">(λ</a> <a id="8812" href="BrouwerTree.Code.html#8812" class="Bound">i</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="8822" class="Symbol">(</a><a id="8823" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8829" href="BrouwerTree.Code.html#8446" class="Bound">f</a> <a id="8831" class="Symbol">{</a><a id="8832" href="BrouwerTree.Code.html#8449" class="Bound">f↑</a><a id="8834" class="Symbol">}</a> <a id="8836" href="BrouwerTree.Code.html#8453" class="Bound">g</a> <a id="8838" class="Symbol">{</a><a id="8839" href="BrouwerTree.Code.html#8456" class="Bound">g↑</a><a id="8841" class="Symbol">}</a> <a id="8843" href="BrouwerTree.Code.html#8460" class="Bound">f-g-bisim</a> <a id="8853" href="BrouwerTree.Code.html#8812" class="Bound">i</a><a id="8854" class="Symbol">)</a> <a id="8856" class="Symbol">(</a><a id="8857" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8863" href="BrouwerTree.Code.html#8487" class="Bound">k</a> <a id="8865" class="Symbol">{</a><a id="8866" href="BrouwerTree.Code.html#8490" class="Bound">k↑</a><a id="8868" class="Symbol">}))</a> <a id="8872" href="BrouwerTree.Code.html#8470" class="Bound">i</a> <a id="8874" href="BrouwerTree.Code.html#8504" class="Bound">j</a>
  <a id="8878" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="8884" class="Symbol">(</a><a id="8885" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="8891" href="BrouwerTree.Code.html#8891" class="Bound">f</a> <a id="8893" class="Symbol">{</a><a id="8894" href="BrouwerTree.Code.html#8894" class="Bound">f↑</a><a id="8896" class="Symbol">}</a> <a id="8898" href="BrouwerTree.Code.html#8898" class="Bound">g</a> <a id="8900" class="Symbol">{</a><a id="8901" href="BrouwerTree.Code.html#8901" class="Bound">g↑</a><a id="8903" class="Symbol">}</a> <a id="8905" href="BrouwerTree.Code.html#8905" class="Bound">f≈g</a> <a id="8909" href="BrouwerTree.Code.html#8909" class="Bound">i</a><a id="8910" class="Symbol">)</a> <a id="8912" class="Symbol">(</a><a id="8913" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="8919" href="BrouwerTree.Code.html#8919" class="Bound">x</a> <a id="8921" href="BrouwerTree.Code.html#8921" class="Bound">y</a> <a id="8923" href="BrouwerTree.Code.html#8923" class="Bound">p</a> <a id="8925" href="BrouwerTree.Code.html#8925" class="Bound">q</a> <a id="8927" href="BrouwerTree.Code.html#8927" class="Bound">j</a> <a id="8929" href="BrouwerTree.Code.html#8929" class="Bound">j&#39;</a><a id="8931" class="Symbol">)</a> <a id="8933" class="Symbol">=</a>
    <a id="8939" href="Cubical.Foundations.HLevels.html#11077" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="8980" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="8990" class="Symbol">)</a>
                           <a id="9019" class="Symbol">(λ</a> <a id="9022" href="BrouwerTree.Code.html#9022" class="Bound">j</a> <a id="9024" href="BrouwerTree.Code.html#9024" class="Bound">j&#39;</a> <a id="9027" class="Symbol">→</a> <a id="9029" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9035" class="Symbol">(</a><a id="9036" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9042" href="BrouwerTree.Code.html#8891" class="Bound">f</a> <a id="9044" class="Symbol">{</a><a id="9045" href="BrouwerTree.Code.html#8894" class="Bound">f↑</a><a id="9047" class="Symbol">})</a>  <a id="9051" class="Symbol">(</a><a id="9052" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="9058" href="BrouwerTree.Code.html#8919" class="Bound">x</a> <a id="9060" href="BrouwerTree.Code.html#8921" class="Bound">y</a> <a id="9062" href="BrouwerTree.Code.html#8923" class="Bound">p</a> <a id="9064" href="BrouwerTree.Code.html#8925" class="Bound">q</a> <a id="9066" href="BrouwerTree.Code.html#9022" class="Bound">j</a> <a id="9068" href="BrouwerTree.Code.html#9024" class="Bound">j&#39;</a><a id="9070" class="Symbol">))</a>
                           <a id="9100" class="Symbol">(λ</a> <a id="9103" href="BrouwerTree.Code.html#9103" class="Bound">j</a> <a id="9105" href="BrouwerTree.Code.html#9105" class="Bound">j&#39;</a> <a id="9108" class="Symbol">→</a> <a id="9110" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9116" class="Symbol">(</a><a id="9117" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9123" href="BrouwerTree.Code.html#8898" class="Bound">g</a> <a id="9125" class="Symbol">{</a><a id="9126" href="BrouwerTree.Code.html#8901" class="Bound">g↑</a><a id="9128" class="Symbol">})</a>  <a id="9132" class="Symbol">(</a><a id="9133" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="9139" href="BrouwerTree.Code.html#8919" class="Bound">x</a> <a id="9141" href="BrouwerTree.Code.html#8921" class="Bound">y</a> <a id="9143" href="BrouwerTree.Code.html#8923" class="Bound">p</a> <a id="9145" href="BrouwerTree.Code.html#8925" class="Bound">q</a> <a id="9147" href="BrouwerTree.Code.html#9103" class="Bound">j</a> <a id="9149" href="BrouwerTree.Code.html#9105" class="Bound">j&#39;</a><a id="9151" class="Symbol">))</a>
                           <a id="9181" class="Symbol">(λ</a> <a id="9184" href="BrouwerTree.Code.html#9184" class="Bound">i</a> <a id="9186" href="BrouwerTree.Code.html#9186" class="Bound">j</a> <a id="9188" class="Symbol">→</a> <a id="9190" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9196" class="Symbol">(</a><a id="9197" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="9203" href="BrouwerTree.Code.html#8891" class="Bound">f</a> <a id="9205" class="Symbol">{</a><a id="9206" href="BrouwerTree.Code.html#8894" class="Bound">f↑</a><a id="9208" class="Symbol">}</a> <a id="9210" href="BrouwerTree.Code.html#8898" class="Bound">g</a> <a id="9212" class="Symbol">{</a><a id="9213" href="BrouwerTree.Code.html#8901" class="Bound">g↑</a><a id="9215" class="Symbol">}</a> <a id="9217" href="BrouwerTree.Code.html#8905" class="Bound">f≈g</a> <a id="9221" href="BrouwerTree.Code.html#9184" class="Bound">i</a><a id="9222" class="Symbol">)</a> <a id="9224" class="Symbol">(</a><a id="9225" href="BrouwerTree.Code.html#8923" class="Bound">p</a> <a id="9227" href="BrouwerTree.Code.html#9186" class="Bound">j</a><a id="9228" class="Symbol">))</a>
                           <a id="9258" class="Symbol">(λ</a> <a id="9261" href="BrouwerTree.Code.html#9261" class="Bound">i</a> <a id="9263" href="BrouwerTree.Code.html#9263" class="Bound">j</a> <a id="9265" class="Symbol">→</a> <a id="9267" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9273" class="Symbol">(</a><a id="9274" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="9280" href="BrouwerTree.Code.html#8891" class="Bound">f</a> <a id="9282" class="Symbol">{</a><a id="9283" href="BrouwerTree.Code.html#8894" class="Bound">f↑</a><a id="9285" class="Symbol">}</a> <a id="9287" href="BrouwerTree.Code.html#8898" class="Bound">g</a> <a id="9289" class="Symbol">{</a><a id="9290" href="BrouwerTree.Code.html#8901" class="Bound">g↑</a><a id="9292" class="Symbol">}</a> <a id="9294" href="BrouwerTree.Code.html#8905" class="Bound">f≈g</a> <a id="9298" href="BrouwerTree.Code.html#9261" class="Bound">i</a><a id="9299" class="Symbol">)</a> <a id="9301" class="Symbol">(</a><a id="9302" href="BrouwerTree.Code.html#8925" class="Bound">q</a> <a id="9304" href="BrouwerTree.Code.html#9263" class="Bound">j</a><a id="9305" class="Symbol">))</a>
                           <a id="9335" class="Symbol">(λ</a> <a id="9338" href="BrouwerTree.Code.html#9338" class="Bound">i</a> <a id="9340" href="BrouwerTree.Code.html#9340" class="Bound">j</a> <a id="9342" class="Symbol">→</a> <a id="9344" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9350" class="Symbol">(</a><a id="9351" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="9357" href="BrouwerTree.Code.html#8891" class="Bound">f</a> <a id="9359" class="Symbol">{</a><a id="9360" href="BrouwerTree.Code.html#8894" class="Bound">f↑</a><a id="9362" class="Symbol">}</a> <a id="9364" href="BrouwerTree.Code.html#8898" class="Bound">g</a> <a id="9366" class="Symbol">{</a><a id="9367" href="BrouwerTree.Code.html#8901" class="Bound">g↑</a><a id="9369" class="Symbol">}</a> <a id="9371" href="BrouwerTree.Code.html#8905" class="Bound">f≈g</a> <a id="9375" href="BrouwerTree.Code.html#9338" class="Bound">i</a><a id="9376" class="Symbol">)</a> <a id="9378" href="BrouwerTree.Code.html#8919" class="Bound">x</a><a id="9379" class="Symbol">)</a>
                           <a id="9408" class="Symbol">(λ</a> <a id="9411" href="BrouwerTree.Code.html#9411" class="Bound">i</a> <a id="9413" href="BrouwerTree.Code.html#9413" class="Bound">j</a> <a id="9415" class="Symbol">→</a> <a id="9417" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9423" class="Symbol">(</a><a id="9424" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="9430" href="BrouwerTree.Code.html#8891" class="Bound">f</a> <a id="9432" class="Symbol">{</a><a id="9433" href="BrouwerTree.Code.html#8894" class="Bound">f↑</a><a id="9435" class="Symbol">}</a> <a id="9437" href="BrouwerTree.Code.html#8898" class="Bound">g</a> <a id="9439" class="Symbol">{</a><a id="9440" href="BrouwerTree.Code.html#8901" class="Bound">g↑</a><a id="9442" class="Symbol">}</a> <a id="9444" href="BrouwerTree.Code.html#8905" class="Bound">f≈g</a> <a id="9448" href="BrouwerTree.Code.html#9411" class="Bound">i</a><a id="9449" class="Symbol">)</a> <a id="9451" href="BrouwerTree.Code.html#8921" class="Bound">y</a><a id="9452" class="Symbol">)</a> <a id="9454" href="BrouwerTree.Code.html#8909" class="Bound">i</a> <a id="9456" href="BrouwerTree.Code.html#8927" class="Bound">j</a> <a id="9458" href="BrouwerTree.Code.html#8929" class="Bound">j&#39;</a>

  <a id="9464" class="Comment">-- case: first argument is the set-truncation constructor</a>
  <a id="9524" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9530" class="Symbol">(</a><a id="9531" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="9537" href="BrouwerTree.Code.html#9537" class="Bound">x₁</a> <a id="9540" href="BrouwerTree.Code.html#9540" class="Bound">x₂</a> <a id="9543" href="BrouwerTree.Code.html#9543" class="Bound">p</a> <a id="9545" href="BrouwerTree.Code.html#9545" class="Bound">q</a> <a id="9547" href="BrouwerTree.Code.html#9547" class="Bound">i</a> <a id="9549" href="BrouwerTree.Code.html#9549" class="Bound">j</a><a id="9550" class="Symbol">)</a> <a id="9552" href="BrouwerTree.Code.html#9552" class="Bound">y</a> <a id="9554" class="Symbol">=</a>
    <a id="9560" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="9574" class="Symbol">{</a><a id="9575" class="Argument">A</a> <a id="9577" class="Symbol">=</a> <a id="9579" class="Symbol">λ</a> <a id="9581" href="BrouwerTree.Code.html#9581" class="Bound">_</a> <a id="9583" href="BrouwerTree.Code.html#9583" class="Bound">_</a> <a id="9585" class="Symbol">→</a> <a id="9587" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="9593" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="9599" class="Symbol">}</a>
                  <a id="9619" class="Symbol">(λ</a> <a id="9622" href="BrouwerTree.Code.html#9622" class="Bound">_</a> <a id="9624" href="BrouwerTree.Code.html#9624" class="Bound">_</a> <a id="9626" class="Symbol">→</a> <a id="9628" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="9638" class="Symbol">)</a>
                  <a id="9658" class="Symbol">(λ</a> <a id="9661" href="BrouwerTree.Code.html#9661" class="Bound">j</a> <a id="9663" class="Symbol">→</a> <a id="9665" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9671" class="Symbol">(</a><a id="9672" href="BrouwerTree.Code.html#9543" class="Bound">p</a> <a id="9674" href="BrouwerTree.Code.html#9661" class="Bound">j</a><a id="9675" class="Symbol">)</a> <a id="9677" href="BrouwerTree.Code.html#9552" class="Bound">y</a><a id="9678" class="Symbol">)</a>
                  <a id="9698" class="Symbol">(λ</a> <a id="9701" href="BrouwerTree.Code.html#9701" class="Bound">j</a> <a id="9703" class="Symbol">→</a> <a id="9705" href="BrouwerTree.Code.html#1172" class="Function">Code&#39;</a> <a id="9711" class="Symbol">(</a><a id="9712" href="BrouwerTree.Code.html#9545" class="Bound">q</a> <a id="9714" href="BrouwerTree.Code.html#9701" class="Bound">j</a><a id="9715" class="Symbol">)</a> <a id="9717" href="BrouwerTree.Code.html#9552" class="Bound">y</a><a id="9718" class="Symbol">)</a>
                  <a id="9738" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="9761" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9766" href="BrouwerTree.Code.html#9547" class="Bound">i</a> <a id="9768" href="BrouwerTree.Code.html#9549" class="Bound">j</a>


  <a id="9774" class="Comment">{- ## Transitivity of Code.
     This needs to be proved mutually. There probably is no elegant way of doing this.
     We simply pattern match on everything and power through. -}</a>
  <a id="Code-trans"></a><a id="9956" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="9967" class="Symbol">:</a> <a id="9969" class="Symbol">∀</a> <a id="9971" class="Symbol">{</a><a id="9972" href="BrouwerTree.Code.html#9972" class="Bound">x</a> <a id="9974" href="BrouwerTree.Code.html#9974" class="Bound">y</a> <a id="9976" href="BrouwerTree.Code.html#9976" class="Bound">z</a><a id="9977" class="Symbol">}</a> <a id="9979" class="Symbol">→</a> <a id="9981" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="9986" href="BrouwerTree.Code.html#9972" class="Bound">x</a> <a id="9988" href="BrouwerTree.Code.html#9974" class="Bound">y</a> <a id="9990" class="Symbol">→</a> <a id="9992" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="9997" href="BrouwerTree.Code.html#9974" class="Bound">y</a> <a id="9999" href="BrouwerTree.Code.html#9976" class="Bound">z</a> <a id="10001" class="Symbol">→</a> <a id="10003" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="10008" href="BrouwerTree.Code.html#9972" class="Bound">x</a> <a id="10010" href="BrouwerTree.Code.html#9976" class="Bound">z</a>
  <a id="10014" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10025" class="Symbol">{</a><a id="10026" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="10030" class="Symbol">}</a> <a id="10032" class="Symbol">{</a><a id="10033" href="BrouwerTree.Code.html#10033" class="Bound">y</a><a id="10034" class="Symbol">}</a> <a id="10036" class="Symbol">{</a><a id="10037" href="BrouwerTree.Code.html#10037" class="Bound">z</a><a id="10038" class="Symbol">}</a> <a id="10040" href="BrouwerTree.Code.html#10040" class="Bound">c-x≤y</a> <a id="10046" href="BrouwerTree.Code.html#10046" class="Bound">c-y≤z</a> <a id="10052" class="Symbol">=</a> <a id="10054" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="10059" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10070" class="Symbol">{</a><a id="10071" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10076" href="BrouwerTree.Code.html#10076" class="Bound">x</a><a id="10077" class="Symbol">}</a> <a id="10079" class="Symbol">{</a><a id="10080" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10085" href="BrouwerTree.Code.html#10085" class="Bound">y</a><a id="10086" class="Symbol">}</a> <a id="10088" class="Symbol">{</a><a id="10089" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10094" href="BrouwerTree.Code.html#10094" class="Bound">z</a><a id="10095" class="Symbol">}</a> <a id="10097" href="BrouwerTree.Code.html#10097" class="Bound">c-sx≤sy</a> <a id="10105" href="BrouwerTree.Code.html#10105" class="Bound">c-sy≤sz</a> <a id="10113" class="Symbol">=</a> <a id="10115" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10126" class="Symbol">{</a><a id="10127" href="BrouwerTree.Code.html#10076" class="Bound">x</a><a id="10128" class="Symbol">}</a> <a id="10130" class="Symbol">{</a><a id="10131" href="BrouwerTree.Code.html#10085" class="Bound">y</a><a id="10132" class="Symbol">}</a> <a id="10134" class="Symbol">{</a><a id="10135" href="BrouwerTree.Code.html#10094" class="Bound">z</a><a id="10136" class="Symbol">}</a> <a id="10138" href="BrouwerTree.Code.html#10097" class="Bound">c-sx≤sy</a> <a id="10146" href="BrouwerTree.Code.html#10105" class="Bound">c-sy≤sz</a>
  <a id="10156" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10167" class="Symbol">{</a><a id="10168" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10173" href="BrouwerTree.Code.html#10173" class="Bound">x</a><a id="10174" class="Symbol">}</a> <a id="10176" class="Symbol">{</a><a id="10177" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10182" href="BrouwerTree.Code.html#10182" class="Bound">y</a><a id="10183" class="Symbol">}</a> <a id="10185" class="Symbol">{</a><a id="10186" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10192" href="BrouwerTree.Code.html#10192" class="Bound">f</a><a id="10193" class="Symbol">}</a> <a id="10195" href="BrouwerTree.Code.html#10195" class="Bound">c-sx≤sy</a> <a id="10203" class="Symbol">=</a>
    <a id="10209" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="10216" class="Symbol">{</a><a id="10217" class="Argument">A</a> <a id="10219" class="Symbol">=</a> <a id="10221" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10224" href="BrouwerTree.Code.html#10224" class="Bound">n</a> <a id="10226" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10228" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10230" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10232" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="10237" class="Symbol">(</a><a id="10238" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10243" href="BrouwerTree.Code.html#10182" class="Bound">y</a><a id="10244" class="Symbol">)</a> <a id="10246" class="Symbol">(</a><a id="10247" href="BrouwerTree.Code.html#10192" class="Bound">f</a> <a id="10249" href="BrouwerTree.Code.html#10224" class="Bound">n</a><a id="10250" class="Symbol">)}</a>
          <a id="10263" class="Symbol">{</a><a id="10264" class="Argument">P</a> <a id="10266" class="Symbol">=</a> <a id="10268" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10270" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10273" href="BrouwerTree.Code.html#10273" class="Bound">n</a> <a id="10275" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10277" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10279" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10281" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="10286" class="Symbol">(</a><a id="10287" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10292" href="BrouwerTree.Code.html#10173" class="Bound">x</a><a id="10293" class="Symbol">)</a> <a id="10295" class="Symbol">(</a><a id="10296" href="BrouwerTree.Code.html#10192" class="Bound">f</a> <a id="10298" href="BrouwerTree.Code.html#10273" class="Bound">n</a><a id="10299" class="Symbol">)</a> <a id="10301" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="10302" class="Symbol">}</a>
          <a id="10314" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
          <a id="10340" class="Symbol">λ</a> <a id="10342" class="Symbol">{(</a><a id="10344" href="BrouwerTree.Code.html#10344" class="Bound">n</a> <a id="10346" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10348" href="BrouwerTree.Code.html#10348" class="Bound">c-sy≤fn</a><a id="10355" class="Symbol">)</a> <a id="10357" class="Symbol">→</a> <a id="10359" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10361" href="BrouwerTree.Code.html#10344" class="Bound">n</a> <a id="10363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10365" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10376" class="Symbol">{</a><a id="10377" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10382" href="BrouwerTree.Code.html#10173" class="Bound">x</a><a id="10383" class="Symbol">}</a> <a id="10385" class="Symbol">{</a><a id="10386" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10391" href="BrouwerTree.Code.html#10182" class="Bound">y</a><a id="10392" class="Symbol">}</a> <a id="10394" class="Symbol">{</a><a id="10395" href="BrouwerTree.Code.html#10192" class="Bound">f</a> <a id="10397" href="BrouwerTree.Code.html#10344" class="Bound">n</a><a id="10398" class="Symbol">}</a> <a id="10400" href="BrouwerTree.Code.html#10195" class="Bound">c-sx≤sy</a> <a id="10408" href="BrouwerTree.Code.html#10348" class="Bound">c-sy≤fn</a> <a id="10416" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="10417" class="Symbol">}</a>
  <a id="10421" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10432" class="Symbol">{</a><a id="10433" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10438" href="BrouwerTree.Code.html#10438" class="Bound">x</a><a id="10439" class="Symbol">}</a> <a id="10441" class="Symbol">{</a><a id="10442" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10447" href="BrouwerTree.Code.html#10447" class="Bound">y</a><a id="10448" class="Symbol">}</a> <a id="10450" class="Symbol">{</a><a id="10451" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10457" href="BrouwerTree.Code.html#10457" class="Bound">f</a> <a id="10459" class="Symbol">{</a><a id="10460" href="BrouwerTree.Code.html#10460" class="Bound">f↑</a><a id="10462" class="Symbol">}</a> <a id="10464" href="BrouwerTree.Code.html#10464" class="Bound">g</a> <a id="10466" class="Symbol">{</a><a id="10467" href="BrouwerTree.Code.html#10467" class="Bound">g↑</a><a id="10469" class="Symbol">}</a> <a id="10471" href="BrouwerTree.Code.html#10471" class="Bound">f∼g</a> <a id="10475" href="BrouwerTree.Code.html#10475" class="Bound">i</a><a id="10476" class="Symbol">}</a> <a id="10478" href="BrouwerTree.Code.html#10478" class="Bound">c-x≤y</a> <a id="10484" class="Symbol">=</a>
    <a id="10490" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="10503" class="Symbol">{</a><a id="10504" class="Argument">B</a> <a id="10506" class="Symbol">=</a> <a id="10508" class="Symbol">λ</a> <a id="10510" href="BrouwerTree.Code.html#10510" class="Bound">i</a> <a id="10512" class="Symbol">→</a> <a id="10514" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="10519" class="Symbol">(</a><a id="10520" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10525" href="BrouwerTree.Code.html#10447" class="Bound">y</a><a id="10526" class="Symbol">)</a> <a id="10528" class="Symbol">(</a><a id="10529" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10535" href="BrouwerTree.Code.html#10457" class="Bound">f</a> <a id="10537" class="Symbol">{</a><a id="10538" href="BrouwerTree.Code.html#10460" class="Bound">f↑</a><a id="10540" class="Symbol">}</a> <a id="10542" href="BrouwerTree.Code.html#10464" class="Bound">g</a> <a id="10544" class="Symbol">{</a><a id="10545" href="BrouwerTree.Code.html#10467" class="Bound">g↑</a><a id="10547" class="Symbol">}</a> <a id="10549" href="BrouwerTree.Code.html#10471" class="Bound">f∼g</a> <a id="10553" href="BrouwerTree.Code.html#10510" class="Bound">i</a><a id="10554" class="Symbol">)</a>
                          <a id="10582" class="Symbol">→</a> <a id="10584" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="10589" class="Symbol">(</a><a id="10590" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10595" href="BrouwerTree.Code.html#10438" class="Bound">x</a><a id="10596" class="Symbol">)</a> <a id="10598" class="Symbol">(</a><a id="10599" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10605" href="BrouwerTree.Code.html#10457" class="Bound">f</a> <a id="10607" class="Symbol">{</a><a id="10608" href="BrouwerTree.Code.html#10460" class="Bound">f↑</a><a id="10610" class="Symbol">}</a> <a id="10612" href="BrouwerTree.Code.html#10464" class="Bound">g</a> <a id="10614" class="Symbol">{</a><a id="10615" href="BrouwerTree.Code.html#10467" class="Bound">g↑</a><a id="10617" class="Symbol">}</a> <a id="10619" href="BrouwerTree.Code.html#10471" class="Bound">f∼g</a> <a id="10623" href="BrouwerTree.Code.html#10510" class="Bound">i</a><a id="10624" class="Symbol">)}</a>
                 <a id="10644" class="Symbol">(λ</a> <a id="10647" href="BrouwerTree.Code.html#10647" class="Bound">i</a> <a id="10649" class="Symbol">→</a> <a id="10651" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="10659" class="Symbol">(</a><a id="10660" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="10671" class="Symbol">(</a><a id="10672" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10677" href="BrouwerTree.Code.html#10438" class="Bound">x</a><a id="10678" class="Symbol">)</a> <a id="10680" class="Symbol">(</a><a id="10681" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10687" href="BrouwerTree.Code.html#10457" class="Bound">f</a> <a id="10689" class="Symbol">{</a><a id="10690" href="BrouwerTree.Code.html#10460" class="Bound">f↑</a><a id="10692" class="Symbol">}</a> <a id="10694" href="BrouwerTree.Code.html#10464" class="Bound">g</a> <a id="10696" class="Symbol">{</a><a id="10697" href="BrouwerTree.Code.html#10467" class="Bound">g↑</a><a id="10699" class="Symbol">}</a> <a id="10701" href="BrouwerTree.Code.html#10471" class="Bound">f∼g</a> <a id="10705" href="BrouwerTree.Code.html#10647" class="Bound">i</a><a id="10706" class="Symbol">)))</a>
                 <a id="10727" class="Symbol">(</a><a id="10728" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10739" class="Symbol">{</a><a id="10740" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10745" href="BrouwerTree.Code.html#10438" class="Bound">x</a><a id="10746" class="Symbol">}</a> <a id="10748" class="Symbol">{</a><a id="10749" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10754" href="BrouwerTree.Code.html#10447" class="Bound">y</a><a id="10755" class="Symbol">}</a> <a id="10757" class="Symbol">{</a><a id="10758" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10764" href="BrouwerTree.Code.html#10457" class="Bound">f</a> <a id="10766" class="Symbol">{</a><a id="10767" href="BrouwerTree.Code.html#10460" class="Bound">f↑</a><a id="10769" class="Symbol">}}</a> <a id="10772" href="BrouwerTree.Code.html#10478" class="Bound">c-x≤y</a><a id="10777" class="Symbol">)</a>
                 <a id="10796" class="Symbol">(</a><a id="10797" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10808" class="Symbol">{</a><a id="10809" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10814" href="BrouwerTree.Code.html#10438" class="Bound">x</a><a id="10815" class="Symbol">}</a> <a id="10817" class="Symbol">{</a><a id="10818" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10823" href="BrouwerTree.Code.html#10447" class="Bound">y</a><a id="10824" class="Symbol">}</a> <a id="10826" class="Symbol">{</a><a id="10827" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10833" href="BrouwerTree.Code.html#10464" class="Bound">g</a> <a id="10835" class="Symbol">{</a><a id="10836" href="BrouwerTree.Code.html#10467" class="Bound">g↑</a><a id="10838" class="Symbol">}}</a> <a id="10841" href="BrouwerTree.Code.html#10478" class="Bound">c-x≤y</a><a id="10846" class="Symbol">)</a>
                 <a id="10865" href="BrouwerTree.Code.html#10475" class="Bound">i</a>
  <a id="10869" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="10880" class="Symbol">{</a><a id="10881" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10886" href="BrouwerTree.Code.html#10886" class="Bound">x</a><a id="10887" class="Symbol">}</a> <a id="10889" class="Symbol">{</a><a id="10890" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10895" href="BrouwerTree.Code.html#10895" class="Bound">y</a><a id="10896" class="Symbol">}</a> <a id="10898" class="Symbol">{</a><a id="10899" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="10905" href="BrouwerTree.Code.html#10905" class="Bound">z₁</a> <a id="10908" href="BrouwerTree.Code.html#10908" class="Bound">z₂</a> <a id="10911" href="BrouwerTree.Code.html#10911" class="Bound">p</a> <a id="10913" href="BrouwerTree.Code.html#10913" class="Bound">q</a> <a id="10915" href="BrouwerTree.Code.html#10915" class="Bound">i</a> <a id="10917" href="BrouwerTree.Code.html#10917" class="Bound">j</a><a id="10918" class="Symbol">}</a> <a id="10920" href="BrouwerTree.Code.html#10920" class="Bound">c-x≤y</a> <a id="10926" class="Symbol">=</a>
    <a id="10932" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="10947" class="Symbol">{</a><a id="10948" class="Argument">B</a> <a id="10950" class="Symbol">=</a> <a id="10952" class="Symbol">λ</a> <a id="10954" href="BrouwerTree.Code.html#10954" class="Bound">i</a> <a id="10956" href="BrouwerTree.Code.html#10956" class="Bound">j</a> <a id="10958" class="Symbol">→</a> <a id="10960" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="10965" class="Symbol">(</a><a id="10966" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10971" href="BrouwerTree.Code.html#10895" class="Bound">y</a><a id="10972" class="Symbol">)</a> <a id="10974" class="Symbol">(</a><a id="10975" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="10981" href="BrouwerTree.Code.html#10905" class="Bound">z₁</a> <a id="10984" href="BrouwerTree.Code.html#10908" class="Bound">z₂</a> <a id="10987" href="BrouwerTree.Code.html#10911" class="Bound">p</a> <a id="10989" href="BrouwerTree.Code.html#10913" class="Bound">q</a> <a id="10991" href="BrouwerTree.Code.html#10954" class="Bound">i</a> <a id="10993" href="BrouwerTree.Code.html#10956" class="Bound">j</a><a id="10994" class="Symbol">)</a>
                              <a id="11026" class="Symbol">→</a> <a id="11028" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="11033" class="Symbol">(</a><a id="11034" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11039" href="BrouwerTree.Code.html#10886" class="Bound">x</a><a id="11040" class="Symbol">)</a> <a id="11042" class="Symbol">(</a><a id="11043" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="11049" href="BrouwerTree.Code.html#10905" class="Bound">z₁</a> <a id="11052" href="BrouwerTree.Code.html#10908" class="Bound">z₂</a> <a id="11055" href="BrouwerTree.Code.html#10911" class="Bound">p</a> <a id="11057" href="BrouwerTree.Code.html#10913" class="Bound">q</a> <a id="11059" href="BrouwerTree.Code.html#10954" class="Bound">i</a> <a id="11061" href="BrouwerTree.Code.html#10956" class="Bound">j</a><a id="11062" class="Symbol">)}</a>
                   <a id="11084" class="Symbol">(λ</a> <a id="11087" href="BrouwerTree.Code.html#11087" class="Bound">i</a> <a id="11089" href="BrouwerTree.Code.html#11089" class="Bound">j</a> <a id="11091" class="Symbol">→</a> <a id="11093" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="11101" class="Symbol">(</a><a id="11102" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="11113" class="Symbol">(</a><a id="11114" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11119" href="BrouwerTree.Code.html#10886" class="Bound">x</a><a id="11120" class="Symbol">)</a> <a id="11122" class="Symbol">(</a><a id="11123" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="11129" href="BrouwerTree.Code.html#10905" class="Bound">z₁</a> <a id="11132" href="BrouwerTree.Code.html#10908" class="Bound">z₂</a> <a id="11135" href="BrouwerTree.Code.html#10911" class="Bound">p</a> <a id="11137" href="BrouwerTree.Code.html#10913" class="Bound">q</a> <a id="11139" href="BrouwerTree.Code.html#11087" class="Bound">i</a> <a id="11141" href="BrouwerTree.Code.html#11089" class="Bound">j</a><a id="11142" class="Symbol">)))</a>
                   <a id="11165" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="11189" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="11213" class="Symbol">(λ</a> <a id="11216" href="BrouwerTree.Code.html#11216" class="Bound">j</a> <a id="11218" class="Symbol">→</a> <a id="11220" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="11231" class="Symbol">{</a><a id="11232" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11237" href="BrouwerTree.Code.html#10886" class="Bound">x</a><a id="11238" class="Symbol">}</a> <a id="11240" class="Symbol">{</a><a id="11241" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11246" href="BrouwerTree.Code.html#10895" class="Bound">y</a><a id="11247" class="Symbol">}</a> <a id="11249" class="Symbol">{</a><a id="11250" href="BrouwerTree.Code.html#10911" class="Bound">p</a> <a id="11252" href="BrouwerTree.Code.html#11216" class="Bound">j</a><a id="11253" class="Symbol">}</a> <a id="11255" href="BrouwerTree.Code.html#10920" class="Bound">c-x≤y</a><a id="11260" class="Symbol">)</a>
                   <a id="11281" class="Symbol">(λ</a> <a id="11284" href="BrouwerTree.Code.html#11284" class="Bound">j</a> <a id="11286" class="Symbol">→</a> <a id="11288" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="11299" class="Symbol">{</a><a id="11300" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11305" href="BrouwerTree.Code.html#10886" class="Bound">x</a><a id="11306" class="Symbol">}</a> <a id="11308" class="Symbol">{</a><a id="11309" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11314" href="BrouwerTree.Code.html#10895" class="Bound">y</a><a id="11315" class="Symbol">}</a> <a id="11317" class="Symbol">{</a><a id="11318" href="BrouwerTree.Code.html#10913" class="Bound">q</a> <a id="11320" href="BrouwerTree.Code.html#11284" class="Bound">j</a><a id="11321" class="Symbol">}</a> <a id="11323" href="BrouwerTree.Code.html#10920" class="Bound">c-x≤y</a><a id="11328" class="Symbol">)</a>
                   <a id="11349" href="BrouwerTree.Code.html#10915" class="Bound">i</a> <a id="11351" href="BrouwerTree.Code.html#10917" class="Bound">j</a>
  <a id="11355" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="11366" class="Symbol">{</a><a id="11367" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11372" href="BrouwerTree.Code.html#11372" class="Bound">x</a><a id="11373" class="Symbol">}</a> <a id="11375" class="Symbol">{</a><a id="11376" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11382" href="BrouwerTree.Code.html#11382" class="Bound">f</a><a id="11383" class="Symbol">}</a> <a id="11385" class="Symbol">{</a><a id="11386" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11391" href="BrouwerTree.Code.html#11391" class="Bound">z</a><a id="11392" class="Symbol">}</a> <a id="11394" href="BrouwerTree.Code.html#11394" class="Bound">c-sx≤⊔f</a> <a id="11402" href="BrouwerTree.Code.html#11402" class="Bound">c-⊔f≤sz</a> <a id="11410" class="Symbol">=</a>
    <a id="11416" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="11423" class="Symbol">{</a><a id="11424" class="Argument">A</a> <a id="11426" class="Symbol">=</a> <a id="11428" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11431" href="BrouwerTree.Code.html#11431" class="Bound">n</a> <a id="11433" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11435" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11437" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11439" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="11444" class="Symbol">(</a><a id="11445" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11450" href="BrouwerTree.Code.html#11372" class="Bound">x</a><a id="11451" class="Symbol">)</a> <a id="11453" class="Symbol">(</a><a id="11454" href="BrouwerTree.Code.html#11382" class="Bound">f</a> <a id="11456" href="BrouwerTree.Code.html#11431" class="Bound">n</a><a id="11457" class="Symbol">)}</a>
           <a id="11471" class="Symbol">{</a><a id="11472" class="Argument">P</a> <a id="11474" class="Symbol">=</a> <a id="11476" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="11481" href="BrouwerTree.Code.html#11372" class="Bound">x</a> <a id="11483" href="BrouwerTree.Code.html#11391" class="Bound">z</a><a id="11484" class="Symbol">}</a>
           <a id="11497" class="Symbol">(</a><a id="11498" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="11509" href="BrouwerTree.Code.html#11372" class="Bound">x</a> <a id="11511" href="BrouwerTree.Code.html#11391" class="Bound">z</a><a id="11512" class="Symbol">)</a>
           <a id="11525" class="Symbol">(λ</a> <a id="11528" class="Symbol">{(</a><a id="11530" href="BrouwerTree.Code.html#11530" class="Bound">n</a> <a id="11532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11534" href="BrouwerTree.Code.html#11534" class="Bound">c-sx≤fn</a><a id="11541" class="Symbol">)</a> <a id="11543" class="Symbol">→</a> <a id="11545" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="11556" class="Symbol">{</a><a id="11557" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11562" href="BrouwerTree.Code.html#11372" class="Bound">x</a><a id="11563" class="Symbol">}</a> <a id="11565" class="Symbol">{</a><a id="11566" href="BrouwerTree.Code.html#11382" class="Bound">f</a> <a id="11568" href="BrouwerTree.Code.html#11530" class="Bound">n</a><a id="11569" class="Symbol">}</a> <a id="11571" class="Symbol">{</a><a id="11572" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11577" href="BrouwerTree.Code.html#11391" class="Bound">z</a><a id="11578" class="Symbol">}</a> <a id="11580" href="BrouwerTree.Code.html#11534" class="Bound">c-sx≤fn</a> <a id="11588" class="Symbol">(</a><a id="11589" href="BrouwerTree.Code.html#11402" class="Bound">c-⊔f≤sz</a> <a id="11597" href="BrouwerTree.Code.html#11530" class="Bound">n</a><a id="11598" class="Symbol">)})</a>
           <a id="11613" href="BrouwerTree.Code.html#11394" class="Bound">c-sx≤⊔f</a>
  <a id="11623" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="11634" class="Symbol">{</a><a id="11635" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11640" href="BrouwerTree.Code.html#11640" class="Bound">x</a><a id="11641" class="Symbol">}</a> <a id="11643" class="Symbol">{</a><a id="11644" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11650" href="BrouwerTree.Code.html#11650" class="Bound">f</a><a id="11651" class="Symbol">}</a> <a id="11653" class="Symbol">{</a><a id="11654" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11660" href="BrouwerTree.Code.html#11660" class="Bound">g</a><a id="11661" class="Symbol">}</a> <a id="11663" class="Symbol">=</a>
     <a id="11670" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="11677" class="Symbol">{</a><a id="11678" class="Argument">A</a> <a id="11680" class="Symbol">=</a> <a id="11682" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11685" href="BrouwerTree.Code.html#11685" class="Bound">n</a> <a id="11687" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11689" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11691" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11693" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="11698" class="Symbol">(</a><a id="11699" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11704" href="BrouwerTree.Code.html#11640" class="Bound">x</a><a id="11705" class="Symbol">)</a> <a id="11707" class="Symbol">(</a><a id="11708" href="BrouwerTree.Code.html#11650" class="Bound">f</a> <a id="11710" href="BrouwerTree.Code.html#11685" class="Bound">n</a><a id="11711" class="Symbol">)}</a>
           <a id="11725" class="Symbol">{</a><a id="11726" class="Argument">P</a> <a id="11728" class="Symbol">=</a> <a id="11730" href="BrouwerTree.Code.html#11650" class="Bound">f</a> <a id="11732" href="BrouwerTree.Code.html#1355" class="Function Operator">simulated-byᶜ</a> <a id="11746" href="BrouwerTree.Code.html#11660" class="Bound">g</a> <a id="11748" class="Symbol">→</a> <a id="11750" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="11752" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11755" href="BrouwerTree.Code.html#11755" class="Bound">n</a> <a id="11757" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11759" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11761" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11763" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="11768" class="Symbol">(</a><a id="11769" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11774" href="BrouwerTree.Code.html#11640" class="Bound">x</a><a id="11775" class="Symbol">)</a> <a id="11777" class="Symbol">(</a><a id="11778" href="BrouwerTree.Code.html#11660" class="Bound">g</a> <a id="11780" href="BrouwerTree.Code.html#11755" class="Bound">n</a><a id="11781" class="Symbol">)</a> <a id="11783" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="11784" class="Symbol">}</a>
           <a id="11797" class="Symbol">(</a><a id="11798" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a>  <a id="11807" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="11822" class="Symbol">)</a>
           <a id="11835" class="Symbol">λ</a> <a id="11837" class="Symbol">{</a> <a id="11839" class="Symbol">(</a><a id="11840" href="BrouwerTree.Code.html#11840" class="Bound">n</a> <a id="11842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11844" href="BrouwerTree.Code.html#11844" class="Bound">c-sx≤fn</a><a id="11851" class="Symbol">)</a> <a id="11853" href="BrouwerTree.Code.html#11853" class="Bound">f-g-∥csim∥</a> <a id="11864" class="Symbol">→</a>
             <a id="11879" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="11886" class="Symbol">{</a><a id="11887" class="Argument">A</a> <a id="11889" class="Symbol">=</a> <a id="11891" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11893" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11895" class="Symbol">(λ</a> <a id="11898" href="BrouwerTree.Code.html#11898" class="Bound">m</a> <a id="11900" class="Symbol">→</a> <a id="11902" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="11907" class="Symbol">(</a><a id="11908" href="BrouwerTree.Code.html#11650" class="Bound">f</a> <a id="11910" href="BrouwerTree.Code.html#11840" class="Bound">n</a><a id="11911" class="Symbol">)</a> <a id="11913" class="Symbol">(</a><a id="11914" href="BrouwerTree.Code.html#11660" class="Bound">g</a> <a id="11916" href="BrouwerTree.Code.html#11898" class="Bound">m</a><a id="11917" class="Symbol">))</a> <a id="11920" class="Symbol">}</a>
                   <a id="11941" class="Symbol">{</a><a id="11942" class="Argument">P</a> <a id="11944" class="Symbol">=</a>  <a id="11947" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="11949" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11951" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11953" class="Symbol">(λ</a> <a id="11956" href="BrouwerTree.Code.html#11956" class="Bound">m</a> <a id="11958" class="Symbol">→</a> <a id="11960" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="11965" class="Symbol">(</a><a id="11966" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11971" href="BrouwerTree.Code.html#11640" class="Bound">x</a><a id="11972" class="Symbol">)</a> <a id="11974" class="Symbol">(</a><a id="11975" href="BrouwerTree.Code.html#11660" class="Bound">g</a> <a id="11977" href="BrouwerTree.Code.html#11956" class="Bound">m</a><a id="11978" class="Symbol">))</a> <a id="11981" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="11982" class="Symbol">}</a>
                   <a id="12003" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                   <a id="12038" class="Symbol">(λ</a> <a id="12041" class="Symbol">{</a> <a id="12043" class="Symbol">(</a><a id="12044" href="BrouwerTree.Code.html#12044" class="Bound">m</a> <a id="12046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12048" href="BrouwerTree.Code.html#12048" class="Bound">c-fn≤gm</a><a id="12055" class="Symbol">)</a> <a id="12057" class="Symbol">→</a> <a id="12059" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12061" href="BrouwerTree.Code.html#12044" class="Bound">m</a> <a id="12063" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12065" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="12076" class="Symbol">{</a><a id="12077" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12082" href="BrouwerTree.Code.html#11640" class="Bound">x</a><a id="12083" class="Symbol">}</a> <a id="12085" class="Symbol">{</a><a id="12086" href="BrouwerTree.Code.html#11650" class="Bound">f</a> <a id="12088" href="BrouwerTree.Code.html#11840" class="Bound">n</a><a id="12089" class="Symbol">}</a> <a id="12091" class="Symbol">{</a><a id="12092" href="BrouwerTree.Code.html#11660" class="Bound">g</a> <a id="12094" href="BrouwerTree.Code.html#12044" class="Bound">m</a><a id="12095" class="Symbol">}</a> <a id="12097" href="BrouwerTree.Code.html#11844" class="Bound">c-sx≤fn</a> <a id="12105" href="BrouwerTree.Code.html#12048" class="Bound">c-fn≤gm</a> <a id="12113" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12115" class="Symbol">})</a>
                   <a id="12137" class="Symbol">(</a><a id="12138" href="BrouwerTree.Code.html#11853" class="Bound">f-g-∥csim∥</a> <a id="12149" href="BrouwerTree.Code.html#11840" class="Bound">n</a><a id="12150" class="Symbol">)</a> <a id="12152" class="Symbol">}</a>
  <a id="12156" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="12167" class="Symbol">{</a><a id="12168" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12173" href="BrouwerTree.Code.html#12173" class="Bound">x</a><a id="12174" class="Symbol">}</a> <a id="12176" class="Symbol">{</a><a id="12177" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12183" href="BrouwerTree.Code.html#12183" class="Bound">f</a> <a id="12185" class="Symbol">{</a><a id="12186" href="BrouwerTree.Code.html#12186" class="Bound">f↑</a><a id="12188" class="Symbol">}}</a> <a id="12191" class="Symbol">{</a><a id="12192" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="12198" href="BrouwerTree.Code.html#12198" class="Bound">g</a> <a id="12200" class="Symbol">{</a><a id="12201" href="BrouwerTree.Code.html#12201" class="Bound">g↑</a><a id="12203" class="Symbol">}</a> <a id="12205" href="BrouwerTree.Code.html#12205" class="Bound">h</a> <a id="12207" class="Symbol">{</a><a id="12208" href="BrouwerTree.Code.html#12208" class="Bound">h↑</a><a id="12210" class="Symbol">}</a> <a id="12212" href="BrouwerTree.Code.html#12212" class="Bound">p</a> <a id="12214" href="BrouwerTree.Code.html#12214" class="Bound">i</a><a id="12215" class="Symbol">}</a> <a id="12217" href="BrouwerTree.Code.html#12217" class="Bound">c-x≤y</a> <a id="12223" class="Symbol">=</a>
    <a id="12229" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="12242" class="Symbol">{</a><a id="12243" class="Argument">B</a> <a id="12245" class="Symbol">=</a> <a id="12247" class="Symbol">λ</a> <a id="12249" href="BrouwerTree.Code.html#12249" class="Bound">i</a> <a id="12251" class="Symbol">→</a> <a id="12253" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="12258" class="Symbol">(</a><a id="12259" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12265" href="BrouwerTree.Code.html#12183" class="Bound">f</a> <a id="12267" class="Symbol">{</a><a id="12268" href="BrouwerTree.Code.html#12186" class="Bound">f↑</a><a id="12270" class="Symbol">})</a> <a id="12273" class="Symbol">(</a><a id="12274" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="12280" href="BrouwerTree.Code.html#12198" class="Bound">g</a> <a id="12282" class="Symbol">{</a><a id="12283" href="BrouwerTree.Code.html#12201" class="Bound">g↑</a><a id="12285" class="Symbol">}</a> <a id="12287" href="BrouwerTree.Code.html#12205" class="Bound">h</a> <a id="12289" class="Symbol">{</a><a id="12290" href="BrouwerTree.Code.html#12208" class="Bound">h↑</a><a id="12292" class="Symbol">}</a> <a id="12294" href="BrouwerTree.Code.html#12212" class="Bound">p</a> <a id="12296" href="BrouwerTree.Code.html#12249" class="Bound">i</a><a id="12297" class="Symbol">)</a>
                          <a id="12325" class="Symbol">→</a> <a id="12327" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="12332" class="Symbol">(</a><a id="12333" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12338" href="BrouwerTree.Code.html#12173" class="Bound">x</a><a id="12339" class="Symbol">)</a> <a id="12341" class="Symbol">(</a><a id="12342" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="12348" href="BrouwerTree.Code.html#12198" class="Bound">g</a> <a id="12350" class="Symbol">{</a><a id="12351" href="BrouwerTree.Code.html#12201" class="Bound">g↑</a><a id="12353" class="Symbol">}</a> <a id="12355" href="BrouwerTree.Code.html#12205" class="Bound">h</a> <a id="12357" class="Symbol">{</a><a id="12358" href="BrouwerTree.Code.html#12208" class="Bound">h↑</a><a id="12360" class="Symbol">}</a> <a id="12362" href="BrouwerTree.Code.html#12212" class="Bound">p</a> <a id="12364" href="BrouwerTree.Code.html#12249" class="Bound">i</a><a id="12365" class="Symbol">)}</a>
                 <a id="12385" class="Symbol">(λ</a> <a id="12388" href="BrouwerTree.Code.html#12388" class="Bound">i</a> <a id="12390" class="Symbol">→</a> <a id="12392" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="12400" class="Symbol">(</a><a id="12401" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="12412" class="Symbol">(</a><a id="12413" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12418" href="BrouwerTree.Code.html#12173" class="Bound">x</a><a id="12419" class="Symbol">)</a> <a id="12421" class="Symbol">(</a><a id="12422" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="12428" href="BrouwerTree.Code.html#12198" class="Bound">g</a> <a id="12430" class="Symbol">{</a><a id="12431" href="BrouwerTree.Code.html#12201" class="Bound">g↑</a><a id="12433" class="Symbol">}</a> <a id="12435" href="BrouwerTree.Code.html#12205" class="Bound">h</a> <a id="12437" class="Symbol">{</a><a id="12438" href="BrouwerTree.Code.html#12208" class="Bound">h↑</a><a id="12440" class="Symbol">}</a> <a id="12442" href="BrouwerTree.Code.html#12212" class="Bound">p</a> <a id="12444" href="BrouwerTree.Code.html#12388" class="Bound">i</a><a id="12445" class="Symbol">)))</a>
                 <a id="12466" class="Symbol">(</a><a id="12467" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="12478" class="Symbol">{</a><a id="12479" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12484" href="BrouwerTree.Code.html#12173" class="Bound">x</a><a id="12485" class="Symbol">}</a> <a id="12487" class="Symbol">{</a><a id="12488" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12494" href="BrouwerTree.Code.html#12183" class="Bound">f</a> <a id="12496" class="Symbol">{</a><a id="12497" href="BrouwerTree.Code.html#12186" class="Bound">f↑</a><a id="12499" class="Symbol">}}</a> <a id="12502" class="Symbol">{</a><a id="12503" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12509" href="BrouwerTree.Code.html#12198" class="Bound">g</a> <a id="12511" class="Symbol">{</a><a id="12512" href="BrouwerTree.Code.html#12201" class="Bound">g↑</a><a id="12514" class="Symbol">}}</a> <a id="12517" href="BrouwerTree.Code.html#12217" class="Bound">c-x≤y</a><a id="12522" class="Symbol">)</a>
                 <a id="12541" class="Symbol">(</a><a id="12542" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="12553" class="Symbol">{</a><a id="12554" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12559" href="BrouwerTree.Code.html#12173" class="Bound">x</a><a id="12560" class="Symbol">}</a> <a id="12562" class="Symbol">{</a><a id="12563" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12569" href="BrouwerTree.Code.html#12183" class="Bound">f</a> <a id="12571" class="Symbol">{</a><a id="12572" href="BrouwerTree.Code.html#12186" class="Bound">f↑</a><a id="12574" class="Symbol">}}</a> <a id="12577" class="Symbol">{</a><a id="12578" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12584" href="BrouwerTree.Code.html#12205" class="Bound">h</a> <a id="12586" class="Symbol">{</a><a id="12587" href="BrouwerTree.Code.html#12208" class="Bound">h↑</a><a id="12589" class="Symbol">}}</a> <a id="12592" href="BrouwerTree.Code.html#12217" class="Bound">c-x≤y</a><a id="12597" class="Symbol">)</a>
                 <a id="12616" href="BrouwerTree.Code.html#12214" class="Bound">i</a>

  <a id="12621" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="12632" class="Symbol">{</a><a id="12633" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12638" href="BrouwerTree.Code.html#12638" class="Bound">x</a><a id="12639" class="Symbol">}</a> <a id="12641" class="Symbol">{</a><a id="12642" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12648" href="BrouwerTree.Code.html#12648" class="Bound">f</a> <a id="12650" class="Symbol">{</a><a id="12651" href="BrouwerTree.Code.html#12651" class="Bound">f↑</a><a id="12653" class="Symbol">}}</a> <a id="12656" class="Symbol">{</a><a id="12657" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="12663" href="BrouwerTree.Code.html#12663" class="Bound">z₁</a> <a id="12666" href="BrouwerTree.Code.html#12666" class="Bound">z₂</a> <a id="12669" href="BrouwerTree.Code.html#12669" class="Bound">p</a> <a id="12671" href="BrouwerTree.Code.html#12671" class="Bound">q</a> <a id="12673" href="BrouwerTree.Code.html#12673" class="Bound">i</a> <a id="12675" href="BrouwerTree.Code.html#12675" class="Bound">j</a><a id="12676" class="Symbol">}</a> <a id="12678" href="BrouwerTree.Code.html#12678" class="Bound">c-x≤y</a> <a id="12684" class="Symbol">=</a>
    <a id="12690" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="12705" class="Symbol">{</a><a id="12706" class="Argument">B</a> <a id="12708" class="Symbol">=</a> <a id="12710" class="Symbol">λ</a> <a id="12712" href="BrouwerTree.Code.html#12712" class="Bound">i</a> <a id="12714" href="BrouwerTree.Code.html#12714" class="Bound">j</a> <a id="12716" class="Symbol">→</a> <a id="12718" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="12723" class="Symbol">(</a><a id="12724" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12730" href="BrouwerTree.Code.html#12648" class="Bound">f</a> <a id="12732" class="Symbol">{</a><a id="12733" href="BrouwerTree.Code.html#12651" class="Bound">f↑</a><a id="12735" class="Symbol">})</a> <a id="12738" class="Symbol">(</a><a id="12739" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="12745" href="BrouwerTree.Code.html#12663" class="Bound">z₁</a> <a id="12748" href="BrouwerTree.Code.html#12666" class="Bound">z₂</a> <a id="12751" href="BrouwerTree.Code.html#12669" class="Bound">p</a> <a id="12753" href="BrouwerTree.Code.html#12671" class="Bound">q</a> <a id="12755" href="BrouwerTree.Code.html#12712" class="Bound">i</a> <a id="12757" href="BrouwerTree.Code.html#12714" class="Bound">j</a><a id="12758" class="Symbol">)</a>
                              <a id="12790" class="Symbol">→</a> <a id="12792" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="12797" class="Symbol">(</a><a id="12798" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12803" href="BrouwerTree.Code.html#12638" class="Bound">x</a><a id="12804" class="Symbol">)</a> <a id="12806" class="Symbol">(</a><a id="12807" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="12813" href="BrouwerTree.Code.html#12663" class="Bound">z₁</a> <a id="12816" href="BrouwerTree.Code.html#12666" class="Bound">z₂</a> <a id="12819" href="BrouwerTree.Code.html#12669" class="Bound">p</a> <a id="12821" href="BrouwerTree.Code.html#12671" class="Bound">q</a> <a id="12823" href="BrouwerTree.Code.html#12712" class="Bound">i</a> <a id="12825" href="BrouwerTree.Code.html#12714" class="Bound">j</a><a id="12826" class="Symbol">)}</a>
                   <a id="12848" class="Symbol">(λ</a> <a id="12851" href="BrouwerTree.Code.html#12851" class="Bound">i</a> <a id="12853" href="BrouwerTree.Code.html#12853" class="Bound">j</a> <a id="12855" class="Symbol">→</a> <a id="12857" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="12865" class="Symbol">(</a><a id="12866" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="12877" class="Symbol">(</a><a id="12878" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12883" href="BrouwerTree.Code.html#12638" class="Bound">x</a><a id="12884" class="Symbol">)</a> <a id="12886" class="Symbol">(</a><a id="12887" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="12893" href="BrouwerTree.Code.html#12663" class="Bound">z₁</a> <a id="12896" href="BrouwerTree.Code.html#12666" class="Bound">z₂</a> <a id="12899" href="BrouwerTree.Code.html#12669" class="Bound">p</a> <a id="12901" href="BrouwerTree.Code.html#12671" class="Bound">q</a> <a id="12903" href="BrouwerTree.Code.html#12851" class="Bound">i</a> <a id="12905" href="BrouwerTree.Code.html#12853" class="Bound">j</a><a id="12906" class="Symbol">)))</a>
                   <a id="12929" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="12953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="12977" class="Symbol">(λ</a> <a id="12980" href="BrouwerTree.Code.html#12980" class="Bound">j</a> <a id="12982" class="Symbol">→</a> <a id="12984" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="12995" class="Symbol">{</a><a id="12996" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13001" href="BrouwerTree.Code.html#12638" class="Bound">x</a><a id="13002" class="Symbol">}</a> <a id="13004" class="Symbol">{</a><a id="13005" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13011" href="BrouwerTree.Code.html#12648" class="Bound">f</a> <a id="13013" class="Symbol">{</a><a id="13014" href="BrouwerTree.Code.html#12651" class="Bound">f↑</a><a id="13016" class="Symbol">}}</a> <a id="13019" class="Symbol">{</a><a id="13020" href="BrouwerTree.Code.html#12669" class="Bound">p</a> <a id="13022" href="BrouwerTree.Code.html#12980" class="Bound">j</a><a id="13023" class="Symbol">}</a> <a id="13025" href="BrouwerTree.Code.html#12678" class="Bound">c-x≤y</a><a id="13030" class="Symbol">)</a>
                   <a id="13051" class="Symbol">(λ</a> <a id="13054" href="BrouwerTree.Code.html#13054" class="Bound">j</a> <a id="13056" class="Symbol">→</a> <a id="13058" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13069" class="Symbol">{</a><a id="13070" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13075" href="BrouwerTree.Code.html#12638" class="Bound">x</a><a id="13076" class="Symbol">}</a> <a id="13078" class="Symbol">{</a><a id="13079" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13085" href="BrouwerTree.Code.html#12648" class="Bound">f</a> <a id="13087" class="Symbol">{</a><a id="13088" href="BrouwerTree.Code.html#12651" class="Bound">f↑</a><a id="13090" class="Symbol">}}</a> <a id="13093" class="Symbol">{</a><a id="13094" href="BrouwerTree.Code.html#12671" class="Bound">q</a> <a id="13096" href="BrouwerTree.Code.html#13054" class="Bound">j</a><a id="13097" class="Symbol">}</a> <a id="13099" href="BrouwerTree.Code.html#12678" class="Bound">c-x≤y</a><a id="13104" class="Symbol">)</a>
                   <a id="13125" href="BrouwerTree.Code.html#12673" class="Bound">i</a> <a id="13127" href="BrouwerTree.Code.html#12675" class="Bound">j</a>
  <a id="13131" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13142" class="Symbol">{</a><a id="13143" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13148" href="BrouwerTree.Code.html#13148" class="Bound">x</a><a id="13149" class="Symbol">}</a> <a id="13151" class="Symbol">{</a><a id="13152" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="13158" href="BrouwerTree.Code.html#13158" class="Bound">f</a> <a id="13160" class="Symbol">{</a><a id="13161" href="BrouwerTree.Code.html#13161" class="Bound">f↑</a><a id="13163" class="Symbol">}</a> <a id="13165" href="BrouwerTree.Code.html#13165" class="Bound">g</a> <a id="13167" class="Symbol">{</a><a id="13168" href="BrouwerTree.Code.html#13168" class="Bound">g↑</a><a id="13170" class="Symbol">}</a> <a id="13172" href="BrouwerTree.Code.html#13172" class="Bound">p</a> <a id="13174" href="BrouwerTree.Code.html#13174" class="Bound">i</a><a id="13175" class="Symbol">}</a> <a id="13177" class="Symbol">{</a><a id="13178" href="BrouwerTree.Code.html#13178" class="Bound">y</a><a id="13179" class="Symbol">}</a> <a id="13181" class="Symbol">=</a>
    <a id="13187" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="13200" class="Symbol">{</a><a id="13201" class="Argument">B</a> <a id="13203" class="Symbol">=</a> <a id="13205" class="Symbol">λ</a> <a id="13207" href="BrouwerTree.Code.html#13207" class="Bound">i</a> <a id="13209" class="Symbol">→</a> <a id="13211" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="13216" class="Symbol">(</a><a id="13217" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13222" href="BrouwerTree.Code.html#13148" class="Bound">x</a><a id="13223" class="Symbol">)</a> <a id="13225" class="Symbol">(</a><a id="13226" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="13232" href="BrouwerTree.Code.html#13158" class="Bound">f</a> <a id="13234" class="Symbol">{</a><a id="13235" href="BrouwerTree.Code.html#13161" class="Bound">f↑</a><a id="13237" class="Symbol">}</a> <a id="13239" href="BrouwerTree.Code.html#13165" class="Bound">g</a> <a id="13241" class="Symbol">{</a><a id="13242" href="BrouwerTree.Code.html#13168" class="Bound">g↑</a><a id="13244" class="Symbol">}</a> <a id="13246" href="BrouwerTree.Code.html#13172" class="Bound">p</a> <a id="13248" href="BrouwerTree.Code.html#13207" class="Bound">i</a><a id="13249" class="Symbol">)</a>
                          <a id="13277" class="Symbol">→</a> <a id="13279" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="13284" class="Symbol">(</a><a id="13285" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="13291" href="BrouwerTree.Code.html#13158" class="Bound">f</a> <a id="13293" class="Symbol">{</a><a id="13294" href="BrouwerTree.Code.html#13161" class="Bound">f↑</a><a id="13296" class="Symbol">}</a> <a id="13298" href="BrouwerTree.Code.html#13165" class="Bound">g</a> <a id="13300" class="Symbol">{</a><a id="13301" href="BrouwerTree.Code.html#13168" class="Bound">g↑</a><a id="13303" class="Symbol">}</a> <a id="13305" href="BrouwerTree.Code.html#13172" class="Bound">p</a> <a id="13307" href="BrouwerTree.Code.html#13207" class="Bound">i</a><a id="13308" class="Symbol">)</a> <a id="13310" href="BrouwerTree.Code.html#13178" class="Bound">y</a> <a id="13312" class="Symbol">→</a> <a id="13314" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="13319" class="Symbol">(</a><a id="13320" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13325" href="BrouwerTree.Code.html#13148" class="Bound">x</a><a id="13326" class="Symbol">)</a> <a id="13328" href="BrouwerTree.Code.html#13178" class="Bound">y</a><a id="13329" class="Symbol">}</a>
                 <a id="13348" class="Symbol">(λ</a> <a id="13351" href="BrouwerTree.Code.html#13351" class="Bound">i</a> <a id="13353" class="Symbol">→</a> <a id="13355" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="13372" class="Symbol">(</a><a id="13373" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="13384" class="Symbol">(</a><a id="13385" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13390" href="BrouwerTree.Code.html#13148" class="Bound">x</a><a id="13391" class="Symbol">)</a> <a id="13393" href="BrouwerTree.Code.html#13178" class="Bound">y</a><a id="13394" class="Symbol">)))</a>
                 <a id="13415" class="Symbol">(</a><a id="13416" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13427" class="Symbol">{</a><a id="13428" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13433" href="BrouwerTree.Code.html#13148" class="Bound">x</a><a id="13434" class="Symbol">}</a> <a id="13436" class="Symbol">{</a><a id="13437" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13443" href="BrouwerTree.Code.html#13158" class="Bound">f</a> <a id="13445" class="Symbol">{</a><a id="13446" href="BrouwerTree.Code.html#13161" class="Bound">f↑</a><a id="13448" class="Symbol">}}</a> <a id="13451" class="Symbol">{</a><a id="13452" href="BrouwerTree.Code.html#13178" class="Bound">y</a><a id="13453" class="Symbol">})</a>
                 <a id="13473" class="Symbol">(</a><a id="13474" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13485" class="Symbol">{</a><a id="13486" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13491" href="BrouwerTree.Code.html#13148" class="Bound">x</a><a id="13492" class="Symbol">}</a> <a id="13494" class="Symbol">{</a><a id="13495" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13501" href="BrouwerTree.Code.html#13165" class="Bound">g</a> <a id="13503" class="Symbol">{</a><a id="13504" href="BrouwerTree.Code.html#13168" class="Bound">g↑</a><a id="13506" class="Symbol">}}</a> <a id="13509" class="Symbol">{</a><a id="13510" href="BrouwerTree.Code.html#13178" class="Bound">y</a><a id="13511" class="Symbol">})</a> <a id="13514" href="BrouwerTree.Code.html#13174" class="Bound">i</a>
  <a id="13518" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13529" class="Symbol">{</a><a id="13530" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13535" href="BrouwerTree.Code.html#13535" class="Bound">x</a><a id="13536" class="Symbol">}</a> <a id="13538" class="Symbol">{</a><a id="13539" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="13545" href="BrouwerTree.Code.html#13545" class="Bound">z₁</a> <a id="13548" href="BrouwerTree.Code.html#13548" class="Bound">z₂</a> <a id="13551" href="BrouwerTree.Code.html#13551" class="Bound">p</a> <a id="13553" href="BrouwerTree.Code.html#13553" class="Bound">q</a> <a id="13555" href="BrouwerTree.Code.html#13555" class="Bound">i</a> <a id="13557" href="BrouwerTree.Code.html#13557" class="Bound">j</a><a id="13558" class="Symbol">}</a> <a id="13560" class="Symbol">{</a><a id="13561" href="BrouwerTree.Code.html#13561" class="Bound">y</a><a id="13562" class="Symbol">}</a> <a id="13564" class="Symbol">=</a>
    <a id="13570" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="13585" class="Symbol">{</a><a id="13586" class="Argument">B</a> <a id="13588" class="Symbol">=</a> <a id="13590" class="Symbol">λ</a> <a id="13592" href="BrouwerTree.Code.html#13592" class="Bound">i</a> <a id="13594" href="BrouwerTree.Code.html#13594" class="Bound">j</a> <a id="13596" class="Symbol">→</a> <a id="13598" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="13603" class="Symbol">(</a><a id="13604" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13609" href="BrouwerTree.Code.html#13535" class="Bound">x</a><a id="13610" class="Symbol">)</a> <a id="13612" class="Symbol">(</a><a id="13613" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="13619" href="BrouwerTree.Code.html#13545" class="Bound">z₁</a> <a id="13622" href="BrouwerTree.Code.html#13548" class="Bound">z₂</a> <a id="13625" href="BrouwerTree.Code.html#13551" class="Bound">p</a> <a id="13627" href="BrouwerTree.Code.html#13553" class="Bound">q</a> <a id="13629" href="BrouwerTree.Code.html#13592" class="Bound">i</a> <a id="13631" href="BrouwerTree.Code.html#13594" class="Bound">j</a><a id="13632" class="Symbol">)</a>
                              <a id="13664" class="Symbol">→</a> <a id="13666" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="13671" class="Symbol">(</a><a id="13672" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="13678" href="BrouwerTree.Code.html#13545" class="Bound">z₁</a> <a id="13681" href="BrouwerTree.Code.html#13548" class="Bound">z₂</a> <a id="13684" href="BrouwerTree.Code.html#13551" class="Bound">p</a> <a id="13686" href="BrouwerTree.Code.html#13553" class="Bound">q</a> <a id="13688" href="BrouwerTree.Code.html#13592" class="Bound">i</a> <a id="13690" href="BrouwerTree.Code.html#13594" class="Bound">j</a><a id="13691" class="Symbol">)</a> <a id="13693" href="BrouwerTree.Code.html#13561" class="Bound">y</a> <a id="13695" class="Symbol">→</a> <a id="13697" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="13702" class="Symbol">(</a><a id="13703" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13708" href="BrouwerTree.Code.html#13535" class="Bound">x</a><a id="13709" class="Symbol">)</a> <a id="13711" href="BrouwerTree.Code.html#13561" class="Bound">y</a><a id="13712" class="Symbol">}</a>
                   <a id="13733" class="Symbol">(λ</a> <a id="13736" href="BrouwerTree.Code.html#13736" class="Bound">i</a> <a id="13738" href="BrouwerTree.Code.html#13738" class="Bound">j</a> <a id="13740" class="Symbol">→</a> <a id="13742" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="13750" class="Symbol">(</a><a id="13751" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="13759" class="Symbol">(</a><a id="13760" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="13771" class="Symbol">(</a><a id="13772" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13777" href="BrouwerTree.Code.html#13535" class="Bound">x</a><a id="13778" class="Symbol">)</a> <a id="13780" href="BrouwerTree.Code.html#13561" class="Bound">y</a><a id="13781" class="Symbol">)))</a>
                   <a id="13804" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="13828" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="13852" class="Symbol">(λ</a> <a id="13855" href="BrouwerTree.Code.html#13855" class="Bound">j</a> <a id="13857" class="Symbol">→</a> <a id="13859" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13870" class="Symbol">{</a><a id="13871" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13876" href="BrouwerTree.Code.html#13535" class="Bound">x</a><a id="13877" class="Symbol">}</a> <a id="13879" class="Symbol">{</a><a id="13880" href="BrouwerTree.Code.html#13551" class="Bound">p</a> <a id="13882" href="BrouwerTree.Code.html#13855" class="Bound">j</a><a id="13883" class="Symbol">}</a> <a id="13885" class="Symbol">{</a><a id="13886" href="BrouwerTree.Code.html#13561" class="Bound">y</a><a id="13887" class="Symbol">})</a>
                   <a id="13909" class="Symbol">(λ</a> <a id="13912" href="BrouwerTree.Code.html#13912" class="Bound">j</a> <a id="13914" class="Symbol">→</a> <a id="13916" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13927" class="Symbol">{</a><a id="13928" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13933" href="BrouwerTree.Code.html#13535" class="Bound">x</a><a id="13934" class="Symbol">}</a> <a id="13936" class="Symbol">{</a><a id="13937" href="BrouwerTree.Code.html#13553" class="Bound">q</a> <a id="13939" href="BrouwerTree.Code.html#13912" class="Bound">j</a><a id="13940" class="Symbol">}</a> <a id="13942" class="Symbol">{</a><a id="13943" href="BrouwerTree.Code.html#13561" class="Bound">y</a><a id="13944" class="Symbol">})</a> <a id="13947" href="BrouwerTree.Code.html#13555" class="Bound">i</a> <a id="13949" href="BrouwerTree.Code.html#13557" class="Bound">j</a>
  <a id="13953" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="13964" class="Symbol">{</a><a id="13965" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13971" href="BrouwerTree.Code.html#13971" class="Bound">f</a><a id="13972" class="Symbol">}</a> <a id="13974" class="Symbol">{</a><a id="13975" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13980" href="BrouwerTree.Code.html#13980" class="Bound">y</a><a id="13981" class="Symbol">}</a> <a id="13983" class="Symbol">{</a><a id="13984" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13989" href="BrouwerTree.Code.html#13989" class="Bound">z</a><a id="13990" class="Symbol">}</a> <a id="13992" href="BrouwerTree.Code.html#13992" class="Bound">c-⊔f≤sy</a> <a id="14000" href="BrouwerTree.Code.html#14000" class="Bound">c-sy≤sz</a> <a id="14008" class="Symbol">=</a> <a id="14010" class="Symbol">λ</a> <a id="14012" href="BrouwerTree.Code.html#14012" class="Bound">k</a> <a id="14014" class="Symbol">→</a> <a id="14016" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="14027" class="Symbol">{</a><a id="14028" href="BrouwerTree.Code.html#13971" class="Bound">f</a> <a id="14030" href="BrouwerTree.Code.html#14012" class="Bound">k</a><a id="14031" class="Symbol">}</a> <a id="14033" class="Symbol">{</a><a id="14034" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14039" href="BrouwerTree.Code.html#13980" class="Bound">y</a><a id="14040" class="Symbol">}</a> <a id="14042" class="Symbol">{</a><a id="14043" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14048" href="BrouwerTree.Code.html#13989" class="Bound">z</a><a id="14049" class="Symbol">}</a>
                                                                            <a id="14127" class="Symbol">(</a><a id="14128" href="BrouwerTree.Code.html#13992" class="Bound">c-⊔f≤sy</a> <a id="14136" href="BrouwerTree.Code.html#14012" class="Bound">k</a><a id="14137" class="Symbol">)</a> <a id="14139" href="BrouwerTree.Code.html#14000" class="Bound">c-sy≤sz</a>
  <a id="14149" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="14160" class="Symbol">{</a><a id="14161" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14167" href="BrouwerTree.Code.html#14167" class="Bound">f</a><a id="14168" class="Symbol">}</a> <a id="14170" class="Symbol">{</a><a id="14171" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14176" href="BrouwerTree.Code.html#14176" class="Bound">y</a><a id="14177" class="Symbol">}</a> <a id="14179" class="Symbol">{</a><a id="14180" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14186" href="BrouwerTree.Code.html#14186" class="Bound">h</a><a id="14187" class="Symbol">}</a> <a id="14189" href="BrouwerTree.Code.html#14189" class="Bound">c-⊔f≤sy</a> <a id="14197" href="BrouwerTree.Code.html#14197" class="Bound">c-sy≤hn</a> <a id="14205" href="BrouwerTree.Code.html#14205" class="Bound">k</a> <a id="14207" class="Symbol">=</a>
    <a id="14213" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14220" class="Symbol">{</a><a id="14221" class="Argument">A</a> <a id="14223" class="Symbol">=</a> <a id="14225" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14228" href="BrouwerTree.Code.html#14228" class="Bound">n</a> <a id="14230" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14232" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14234" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14236" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="14241" class="Symbol">(</a><a id="14242" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14247" href="BrouwerTree.Code.html#14176" class="Bound">y</a><a id="14248" class="Symbol">)</a> <a id="14250" class="Symbol">(</a><a id="14251" href="BrouwerTree.Code.html#14186" class="Bound">h</a> <a id="14253" href="BrouwerTree.Code.html#14228" class="Bound">n</a><a id="14254" class="Symbol">)}</a>
          <a id="14267" class="Symbol">{</a><a id="14268" class="Argument">P</a> <a id="14270" class="Symbol">=</a> <a id="14272" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="14274" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14277" href="BrouwerTree.Code.html#14277" class="Bound">n</a> <a id="14279" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14281" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14283" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14285" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="14290" class="Symbol">(</a><a id="14291" href="BrouwerTree.Code.html#14167" class="Bound">f</a> <a id="14293" href="BrouwerTree.Code.html#14205" class="Bound">k</a><a id="14294" class="Symbol">)</a> <a id="14296" class="Symbol">(</a><a id="14297" href="BrouwerTree.Code.html#14186" class="Bound">h</a> <a id="14299" href="BrouwerTree.Code.html#14277" class="Bound">n</a><a id="14300" class="Symbol">)</a> <a id="14302" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="14303" class="Symbol">}</a>
          <a id="14315" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
          <a id="14341" class="Symbol">(λ</a> <a id="14344" class="Symbol">{</a> <a id="14346" class="Symbol">(</a><a id="14347" href="BrouwerTree.Code.html#14347" class="Bound">n</a> <a id="14349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14351" href="BrouwerTree.Code.html#14351" class="Bound">c-sy≤hn</a><a id="14358" class="Symbol">)</a> <a id="14360" class="Symbol">→</a> <a id="14362" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14364" href="BrouwerTree.Code.html#14347" class="Bound">n</a> <a id="14366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14368" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="14379" class="Symbol">{</a><a id="14380" href="BrouwerTree.Code.html#14167" class="Bound">f</a> <a id="14382" href="BrouwerTree.Code.html#14205" class="Bound">k</a><a id="14383" class="Symbol">}</a> <a id="14385" class="Symbol">{</a><a id="14386" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14391" href="BrouwerTree.Code.html#14176" class="Bound">y</a><a id="14392" class="Symbol">}</a> <a id="14394" class="Symbol">{</a><a id="14395" href="BrouwerTree.Code.html#14186" class="Bound">h</a> <a id="14397" href="BrouwerTree.Code.html#14347" class="Bound">n</a><a id="14398" class="Symbol">}</a> <a id="14400" class="Symbol">(</a><a id="14401" href="BrouwerTree.Code.html#14189" class="Bound">c-⊔f≤sy</a> <a id="14409" href="BrouwerTree.Code.html#14205" class="Bound">k</a><a id="14410" class="Symbol">)</a> <a id="14412" href="BrouwerTree.Code.html#14351" class="Bound">c-sy≤hn</a> <a id="14420" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14422" class="Symbol">})</a>
          <a id="14435" href="BrouwerTree.Code.html#14197" class="Bound">c-sy≤hn</a>
  <a id="14445" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="14456" class="Symbol">{</a><a id="14457" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14463" href="BrouwerTree.Code.html#14463" class="Bound">f</a> <a id="14465" class="Symbol">{</a><a id="14466" href="BrouwerTree.Code.html#14466" class="Bound">f↑</a><a id="14468" class="Symbol">}}</a> <a id="14471" class="Symbol">{</a><a id="14472" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14477" href="BrouwerTree.Code.html#14477" class="Bound">y</a><a id="14478" class="Symbol">}</a> <a id="14480" class="Symbol">{</a><a id="14481" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="14487" href="BrouwerTree.Code.html#14487" class="Bound">g</a> <a id="14489" class="Symbol">{</a><a id="14490" href="BrouwerTree.Code.html#14490" class="Bound">g↑</a><a id="14492" class="Symbol">}</a> <a id="14494" href="BrouwerTree.Code.html#14494" class="Bound">h</a> <a id="14496" class="Symbol">{</a><a id="14497" href="BrouwerTree.Code.html#14497" class="Bound">h↑</a><a id="14499" class="Symbol">}</a> <a id="14501" href="BrouwerTree.Code.html#14501" class="Bound">p</a> <a id="14503" href="BrouwerTree.Code.html#14503" class="Bound">i</a><a id="14504" class="Symbol">}</a> <a id="14506" href="BrouwerTree.Code.html#14506" class="Bound">c-x≤y</a> <a id="14512" class="Symbol">=</a>
    <a id="14518" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="14531" class="Symbol">{</a><a id="14532" class="Argument">B</a> <a id="14534" class="Symbol">=</a> <a id="14536" class="Symbol">λ</a> <a id="14538" href="BrouwerTree.Code.html#14538" class="Bound">i</a> <a id="14540" class="Symbol">→</a> <a id="14542" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="14547" class="Symbol">(</a><a id="14548" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14553" href="BrouwerTree.Code.html#14477" class="Bound">y</a><a id="14554" class="Symbol">)</a> <a id="14556" class="Symbol">(</a><a id="14557" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="14563" href="BrouwerTree.Code.html#14487" class="Bound">g</a> <a id="14565" class="Symbol">{</a><a id="14566" href="BrouwerTree.Code.html#14490" class="Bound">g↑</a><a id="14568" class="Symbol">}</a> <a id="14570" href="BrouwerTree.Code.html#14494" class="Bound">h</a> <a id="14572" class="Symbol">{</a><a id="14573" href="BrouwerTree.Code.html#14497" class="Bound">h↑</a><a id="14575" class="Symbol">}</a> <a id="14577" href="BrouwerTree.Code.html#14501" class="Bound">p</a> <a id="14579" href="BrouwerTree.Code.html#14538" class="Bound">i</a><a id="14580" class="Symbol">)</a>
                          <a id="14608" class="Symbol">→</a> <a id="14610" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="14615" class="Symbol">(</a><a id="14616" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14622" href="BrouwerTree.Code.html#14463" class="Bound">f</a> <a id="14624" class="Symbol">{</a><a id="14625" href="BrouwerTree.Code.html#14466" class="Bound">f↑</a><a id="14627" class="Symbol">})</a> <a id="14630" class="Symbol">(</a><a id="14631" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="14637" href="BrouwerTree.Code.html#14487" class="Bound">g</a> <a id="14639" class="Symbol">{</a><a id="14640" href="BrouwerTree.Code.html#14490" class="Bound">g↑</a><a id="14642" class="Symbol">}</a> <a id="14644" href="BrouwerTree.Code.html#14494" class="Bound">h</a> <a id="14646" class="Symbol">{</a><a id="14647" href="BrouwerTree.Code.html#14497" class="Bound">h↑</a><a id="14649" class="Symbol">}</a> <a id="14651" href="BrouwerTree.Code.html#14501" class="Bound">p</a> <a id="14653" href="BrouwerTree.Code.html#14538" class="Bound">i</a><a id="14654" class="Symbol">)}</a>
                 <a id="14674" class="Symbol">(λ</a> <a id="14677" href="BrouwerTree.Code.html#14677" class="Bound">i</a> <a id="14679" class="Symbol">→</a> <a id="14681" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="14689" class="Symbol">(</a><a id="14690" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="14701" class="Symbol">(</a><a id="14702" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14708" href="BrouwerTree.Code.html#14463" class="Bound">f</a> <a id="14710" class="Symbol">{</a><a id="14711" href="BrouwerTree.Code.html#14466" class="Bound">f↑</a><a id="14713" class="Symbol">})</a> <a id="14716" class="Symbol">(</a><a id="14717" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="14723" href="BrouwerTree.Code.html#14487" class="Bound">g</a> <a id="14725" class="Symbol">{</a><a id="14726" href="BrouwerTree.Code.html#14490" class="Bound">g↑</a><a id="14728" class="Symbol">}</a> <a id="14730" href="BrouwerTree.Code.html#14494" class="Bound">h</a> <a id="14732" class="Symbol">{</a><a id="14733" href="BrouwerTree.Code.html#14497" class="Bound">h↑</a><a id="14735" class="Symbol">}</a> <a id="14737" href="BrouwerTree.Code.html#14501" class="Bound">p</a> <a id="14739" href="BrouwerTree.Code.html#14677" class="Bound">i</a><a id="14740" class="Symbol">)))</a>
                 <a id="14761" class="Symbol">(</a><a id="14762" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="14773" class="Symbol">{</a><a id="14774" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14780" href="BrouwerTree.Code.html#14463" class="Bound">f</a> <a id="14782" class="Symbol">{</a><a id="14783" href="BrouwerTree.Code.html#14466" class="Bound">f↑</a><a id="14785" class="Symbol">}}</a> <a id="14788" class="Symbol">{</a><a id="14789" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14794" href="BrouwerTree.Code.html#14477" class="Bound">y</a><a id="14795" class="Symbol">}</a> <a id="14797" class="Symbol">{</a><a id="14798" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14804" href="BrouwerTree.Code.html#14487" class="Bound">g</a> <a id="14806" class="Symbol">{</a><a id="14807" href="BrouwerTree.Code.html#14490" class="Bound">g↑</a><a id="14809" class="Symbol">}}</a> <a id="14812" href="BrouwerTree.Code.html#14506" class="Bound">c-x≤y</a><a id="14817" class="Symbol">)</a>
                 <a id="14836" class="Symbol">(</a><a id="14837" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="14848" class="Symbol">{</a><a id="14849" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14855" href="BrouwerTree.Code.html#14463" class="Bound">f</a> <a id="14857" class="Symbol">{</a><a id="14858" href="BrouwerTree.Code.html#14466" class="Bound">f↑</a><a id="14860" class="Symbol">}}</a> <a id="14863" class="Symbol">{</a><a id="14864" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14869" href="BrouwerTree.Code.html#14477" class="Bound">y</a><a id="14870" class="Symbol">}</a> <a id="14872" class="Symbol">{</a><a id="14873" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14879" href="BrouwerTree.Code.html#14494" class="Bound">h</a> <a id="14881" class="Symbol">{</a><a id="14882" href="BrouwerTree.Code.html#14497" class="Bound">h↑</a><a id="14884" class="Symbol">}}</a> <a id="14887" href="BrouwerTree.Code.html#14506" class="Bound">c-x≤y</a><a id="14892" class="Symbol">)</a> <a id="14894" href="BrouwerTree.Code.html#14503" class="Bound">i</a>
  <a id="14898" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="14909" class="Symbol">{</a><a id="14910" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14916" href="BrouwerTree.Code.html#14916" class="Bound">f</a> <a id="14918" class="Symbol">{</a><a id="14919" href="BrouwerTree.Code.html#14919" class="Bound">f↑</a><a id="14921" class="Symbol">}}</a> <a id="14924" class="Symbol">{</a><a id="14925" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14930" href="BrouwerTree.Code.html#14930" class="Bound">y</a><a id="14931" class="Symbol">}</a> <a id="14933" class="Symbol">{</a><a id="14934" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="14940" href="BrouwerTree.Code.html#14940" class="Bound">z₁</a> <a id="14943" href="BrouwerTree.Code.html#14943" class="Bound">z₂</a> <a id="14946" href="BrouwerTree.Code.html#14946" class="Bound">p</a> <a id="14948" href="BrouwerTree.Code.html#14948" class="Bound">q</a> <a id="14950" href="BrouwerTree.Code.html#14950" class="Bound">i</a> <a id="14952" href="BrouwerTree.Code.html#14952" class="Bound">j</a><a id="14953" class="Symbol">}</a> <a id="14955" href="BrouwerTree.Code.html#14955" class="Bound">c-x≤y</a> <a id="14961" class="Symbol">=</a>
    <a id="14967" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="14982" class="Symbol">{</a><a id="14983" class="Argument">B</a> <a id="14985" class="Symbol">=</a> <a id="14987" class="Symbol">λ</a> <a id="14989" href="BrouwerTree.Code.html#14989" class="Bound">i</a> <a id="14991" href="BrouwerTree.Code.html#14991" class="Bound">j</a> <a id="14993" class="Symbol">→</a> <a id="14995" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15000" class="Symbol">(</a><a id="15001" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15006" href="BrouwerTree.Code.html#14930" class="Bound">y</a><a id="15007" class="Symbol">)</a> <a id="15009" class="Symbol">(</a><a id="15010" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="15016" href="BrouwerTree.Code.html#14940" class="Bound">z₁</a> <a id="15019" href="BrouwerTree.Code.html#14943" class="Bound">z₂</a> <a id="15022" href="BrouwerTree.Code.html#14946" class="Bound">p</a> <a id="15024" href="BrouwerTree.Code.html#14948" class="Bound">q</a> <a id="15026" href="BrouwerTree.Code.html#14989" class="Bound">i</a> <a id="15028" href="BrouwerTree.Code.html#14991" class="Bound">j</a><a id="15029" class="Symbol">)</a>
                              <a id="15061" class="Symbol">→</a> <a id="15063" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15068" class="Symbol">(</a><a id="15069" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15075" href="BrouwerTree.Code.html#14916" class="Bound">f</a> <a id="15077" class="Symbol">{</a><a id="15078" href="BrouwerTree.Code.html#14919" class="Bound">f↑</a><a id="15080" class="Symbol">})</a> <a id="15083" class="Symbol">(</a><a id="15084" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="15090" href="BrouwerTree.Code.html#14940" class="Bound">z₁</a> <a id="15093" href="BrouwerTree.Code.html#14943" class="Bound">z₂</a> <a id="15096" href="BrouwerTree.Code.html#14946" class="Bound">p</a> <a id="15098" href="BrouwerTree.Code.html#14948" class="Bound">q</a> <a id="15100" href="BrouwerTree.Code.html#14989" class="Bound">i</a> <a id="15102" href="BrouwerTree.Code.html#14991" class="Bound">j</a><a id="15103" class="Symbol">)}</a>
                   <a id="15125" class="Symbol">(λ</a> <a id="15128" href="BrouwerTree.Code.html#15128" class="Bound">i</a> <a id="15130" href="BrouwerTree.Code.html#15130" class="Bound">j</a> <a id="15132" class="Symbol">→</a> <a id="15134" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="15142" class="Symbol">(</a><a id="15143" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="15154" class="Symbol">(</a><a id="15155" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15161" href="BrouwerTree.Code.html#14916" class="Bound">f</a> <a id="15163" class="Symbol">{</a><a id="15164" href="BrouwerTree.Code.html#14919" class="Bound">f↑</a><a id="15166" class="Symbol">})</a> <a id="15169" class="Symbol">(</a><a id="15170" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="15176" href="BrouwerTree.Code.html#14940" class="Bound">z₁</a> <a id="15179" href="BrouwerTree.Code.html#14943" class="Bound">z₂</a> <a id="15182" href="BrouwerTree.Code.html#14946" class="Bound">p</a> <a id="15184" href="BrouwerTree.Code.html#14948" class="Bound">q</a> <a id="15186" href="BrouwerTree.Code.html#15128" class="Bound">i</a> <a id="15188" href="BrouwerTree.Code.html#15130" class="Bound">j</a><a id="15189" class="Symbol">)))</a>
                   <a id="15212" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="15236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="15260" class="Symbol">(λ</a> <a id="15263" href="BrouwerTree.Code.html#15263" class="Bound">j</a> <a id="15265" class="Symbol">→</a> <a id="15267" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="15278" class="Symbol">{</a><a id="15279" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15285" href="BrouwerTree.Code.html#14916" class="Bound">f</a> <a id="15287" class="Symbol">{</a><a id="15288" href="BrouwerTree.Code.html#14919" class="Bound">f↑</a><a id="15290" class="Symbol">}}</a> <a id="15293" class="Symbol">{</a><a id="15294" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15299" href="BrouwerTree.Code.html#14930" class="Bound">y</a><a id="15300" class="Symbol">}</a> <a id="15302" class="Symbol">{</a><a id="15303" href="BrouwerTree.Code.html#14946" class="Bound">p</a> <a id="15305" href="BrouwerTree.Code.html#15263" class="Bound">j</a><a id="15306" class="Symbol">}</a> <a id="15308" href="BrouwerTree.Code.html#14955" class="Bound">c-x≤y</a><a id="15313" class="Symbol">)</a>
                   <a id="15334" class="Symbol">(λ</a> <a id="15337" href="BrouwerTree.Code.html#15337" class="Bound">j</a> <a id="15339" class="Symbol">→</a> <a id="15341" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="15352" class="Symbol">{</a><a id="15353" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15359" href="BrouwerTree.Code.html#14916" class="Bound">f</a> <a id="15361" class="Symbol">{</a><a id="15362" href="BrouwerTree.Code.html#14919" class="Bound">f↑</a><a id="15364" class="Symbol">}}</a> <a id="15367" class="Symbol">{</a><a id="15368" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15373" href="BrouwerTree.Code.html#14930" class="Bound">y</a><a id="15374" class="Symbol">}</a> <a id="15376" class="Symbol">{</a><a id="15377" href="BrouwerTree.Code.html#14948" class="Bound">q</a> <a id="15379" href="BrouwerTree.Code.html#15337" class="Bound">j</a><a id="15380" class="Symbol">}</a> <a id="15382" href="BrouwerTree.Code.html#14955" class="Bound">c-x≤y</a><a id="15387" class="Symbol">)</a> <a id="15389" href="BrouwerTree.Code.html#14950" class="Bound">i</a> <a id="15391" href="BrouwerTree.Code.html#14952" class="Bound">j</a>
  <a id="15395" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="15406" class="Symbol">{</a><a id="15407" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15413" href="BrouwerTree.Code.html#15413" class="Bound">f</a><a id="15414" class="Symbol">}</a> <a id="15416" class="Symbol">{</a><a id="15417" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15423" href="BrouwerTree.Code.html#15423" class="Bound">g</a><a id="15424" class="Symbol">}</a> <a id="15426" class="Symbol">{</a><a id="15427" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15432" href="BrouwerTree.Code.html#15432" class="Bound">z</a><a id="15433" class="Symbol">}</a> <a id="15435" href="BrouwerTree.Code.html#15435" class="Bound">c-⊔f≤⊔g</a> <a id="15443" href="BrouwerTree.Code.html#15443" class="Bound">c-⊔g≤sz</a> <a id="15451" href="BrouwerTree.Code.html#15451" class="Bound">k</a> <a id="15453" class="Symbol">=</a>
    <a id="15459" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15466" class="Symbol">{</a><a id="15467" class="Argument">A</a> <a id="15469" class="Symbol">=</a> <a id="15471" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15474" href="BrouwerTree.Code.html#15474" class="Bound">n</a> <a id="15476" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15478" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15480" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15482" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15487" class="Symbol">(</a><a id="15488" href="BrouwerTree.Code.html#15413" class="Bound">f</a> <a id="15490" href="BrouwerTree.Code.html#15451" class="Bound">k</a><a id="15491" class="Symbol">)</a> <a id="15493" class="Symbol">(</a><a id="15494" href="BrouwerTree.Code.html#15423" class="Bound">g</a> <a id="15496" href="BrouwerTree.Code.html#15474" class="Bound">n</a><a id="15497" class="Symbol">)}</a>
          <a id="15510" class="Symbol">{</a><a id="15511" class="Argument">P</a> <a id="15513" class="Symbol">=</a> <a id="15515" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15520" class="Symbol">(</a><a id="15521" href="BrouwerTree.Code.html#15413" class="Bound">f</a> <a id="15523" href="BrouwerTree.Code.html#15451" class="Bound">k</a><a id="15524" class="Symbol">)</a> <a id="15526" class="Symbol">(</a><a id="15527" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15532" href="BrouwerTree.Code.html#15432" class="Bound">z</a><a id="15533" class="Symbol">)}</a>
          <a id="15546" class="Symbol">(</a><a id="15547" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="15558" class="Symbol">(</a><a id="15559" href="BrouwerTree.Code.html#15413" class="Bound">f</a> <a id="15561" href="BrouwerTree.Code.html#15451" class="Bound">k</a><a id="15562" class="Symbol">)</a> <a id="15564" class="Symbol">(</a><a id="15565" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15570" href="BrouwerTree.Code.html#15432" class="Bound">z</a><a id="15571" class="Symbol">))</a>
          <a id="15584" class="Symbol">(λ</a> <a id="15587" class="Symbol">{</a> <a id="15589" class="Symbol">(</a><a id="15590" href="BrouwerTree.Code.html#15590" class="Bound">l</a> <a id="15592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15594" href="BrouwerTree.Code.html#15594" class="Bound">c-fk≤gn</a><a id="15601" class="Symbol">)</a> <a id="15603" class="Symbol">→</a> <a id="15605" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="15616" class="Symbol">{</a><a id="15617" href="BrouwerTree.Code.html#15413" class="Bound">f</a> <a id="15619" href="BrouwerTree.Code.html#15451" class="Bound">k</a><a id="15620" class="Symbol">}</a> <a id="15622" class="Symbol">{</a><a id="15623" href="BrouwerTree.Code.html#15423" class="Bound">g</a> <a id="15625" href="BrouwerTree.Code.html#15590" class="Bound">l</a><a id="15626" class="Symbol">}</a> <a id="15628" class="Symbol">{</a><a id="15629" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15634" href="BrouwerTree.Code.html#15432" class="Bound">z</a><a id="15635" class="Symbol">}</a> <a id="15637" href="BrouwerTree.Code.html#15594" class="Bound">c-fk≤gn</a> <a id="15645" class="Symbol">(</a><a id="15646" href="BrouwerTree.Code.html#15443" class="Bound">c-⊔g≤sz</a> <a id="15654" href="BrouwerTree.Code.html#15590" class="Bound">l</a><a id="15655" class="Symbol">)</a> <a id="15657" class="Symbol">})</a>
          <a id="15670" class="Symbol">(</a><a id="15671" href="BrouwerTree.Code.html#15435" class="Bound">c-⊔f≤⊔g</a> <a id="15679" href="BrouwerTree.Code.html#15451" class="Bound">k</a><a id="15680" class="Symbol">)</a>
  <a id="15684" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="15695" class="Symbol">{</a><a id="15696" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15702" href="BrouwerTree.Code.html#15702" class="Bound">f</a><a id="15703" class="Symbol">}</a> <a id="15705" class="Symbol">{</a><a id="15706" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15712" href="BrouwerTree.Code.html#15712" class="Bound">g</a><a id="15713" class="Symbol">}</a> <a id="15715" class="Symbol">{</a><a id="15716" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15722" href="BrouwerTree.Code.html#15722" class="Bound">h</a><a id="15723" class="Symbol">}</a> <a id="15725" href="BrouwerTree.Code.html#15725" class="Bound">c-f≤gn</a> <a id="15732" href="BrouwerTree.Code.html#15732" class="Bound">c-g≤hn</a> <a id="15739" href="BrouwerTree.Code.html#15739" class="Bound">k</a> <a id="15741" class="Symbol">=</a>
    <a id="15747" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15754" class="Symbol">{</a><a id="15755" class="Argument">A</a> <a id="15757" class="Symbol">=</a> <a id="15759" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15762" href="BrouwerTree.Code.html#15762" class="Bound">n</a> <a id="15764" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15766" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15768" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15770" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15775" class="Symbol">(</a><a id="15776" href="BrouwerTree.Code.html#15702" class="Bound">f</a> <a id="15778" href="BrouwerTree.Code.html#15739" class="Bound">k</a><a id="15779" class="Symbol">)</a> <a id="15781" class="Symbol">(</a><a id="15782" href="BrouwerTree.Code.html#15712" class="Bound">g</a> <a id="15784" href="BrouwerTree.Code.html#15762" class="Bound">n</a><a id="15785" class="Symbol">)}</a>
          <a id="15798" class="Symbol">{</a><a id="15799" class="Argument">P</a> <a id="15801" class="Symbol">=</a> <a id="15803" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15805" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15808" href="BrouwerTree.Code.html#15808" class="Bound">n</a> <a id="15810" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15812" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15814" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15816" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15821" class="Symbol">(</a><a id="15822" href="BrouwerTree.Code.html#15702" class="Bound">f</a> <a id="15824" href="BrouwerTree.Code.html#15739" class="Bound">k</a><a id="15825" class="Symbol">)</a> <a id="15827" class="Symbol">(</a><a id="15828" href="BrouwerTree.Code.html#15722" class="Bound">h</a> <a id="15830" href="BrouwerTree.Code.html#15808" class="Bound">n</a><a id="15831" class="Symbol">)</a> <a id="15833" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="15834" class="Symbol">}</a>
          <a id="15846" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
          <a id="15872" class="Symbol">(λ</a> <a id="15875" class="Symbol">{</a> <a id="15877" class="Symbol">(</a><a id="15878" href="BrouwerTree.Code.html#15878" class="Bound">l</a> <a id="15880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15882" href="BrouwerTree.Code.html#15882" class="Bound">c-fk≤gl</a><a id="15889" class="Symbol">)</a> <a id="15891" class="Symbol">→</a>
            <a id="15905" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15912" class="Symbol">{</a><a id="15913" class="Argument">A</a> <a id="15915" class="Symbol">=</a> <a id="15917" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15920" href="BrouwerTree.Code.html#15920" class="Bound">n</a> <a id="15922" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15924" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15926" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15928" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15933" class="Symbol">(</a><a id="15934" href="BrouwerTree.Code.html#15712" class="Bound">g</a> <a id="15936" href="BrouwerTree.Code.html#15878" class="Bound">l</a><a id="15937" class="Symbol">)</a> <a id="15939" class="Symbol">(</a><a id="15940" href="BrouwerTree.Code.html#15722" class="Bound">h</a> <a id="15942" href="BrouwerTree.Code.html#15920" class="Bound">n</a><a id="15943" class="Symbol">)}</a>
                  <a id="15964" class="Symbol">{</a><a id="15965" class="Argument">P</a> <a id="15967" class="Symbol">=</a> <a id="15969" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15971" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15974" href="BrouwerTree.Code.html#15974" class="Bound">n</a> <a id="15976" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15978" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15980" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15982" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="15987" class="Symbol">(</a><a id="15988" href="BrouwerTree.Code.html#15702" class="Bound">f</a> <a id="15990" href="BrouwerTree.Code.html#15739" class="Bound">k</a><a id="15991" class="Symbol">)</a> <a id="15993" class="Symbol">(</a><a id="15994" href="BrouwerTree.Code.html#15722" class="Bound">h</a> <a id="15996" href="BrouwerTree.Code.html#15974" class="Bound">n</a><a id="15997" class="Symbol">)</a> <a id="15999" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="16000" class="Symbol">}</a>
                  <a id="16020" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                  <a id="16054" class="Symbol">(λ</a> <a id="16057" class="Symbol">{</a> <a id="16059" class="Symbol">(</a><a id="16060" href="BrouwerTree.Code.html#16060" class="Bound">l&#39;</a> <a id="16063" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16065" href="BrouwerTree.Code.html#16065" class="Bound">c-gl≤hl&#39;</a><a id="16073" class="Symbol">)</a> <a id="16075" class="Symbol">→</a> <a id="16077" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16079" href="BrouwerTree.Code.html#16060" class="Bound">l&#39;</a> <a id="16082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16084" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="16095" class="Symbol">{</a><a id="16096" href="BrouwerTree.Code.html#15702" class="Bound">f</a> <a id="16098" href="BrouwerTree.Code.html#15739" class="Bound">k</a><a id="16099" class="Symbol">}</a> <a id="16101" class="Symbol">{</a><a id="16102" href="BrouwerTree.Code.html#15712" class="Bound">g</a> <a id="16104" href="BrouwerTree.Code.html#15878" class="Bound">l</a><a id="16105" class="Symbol">}</a> <a id="16107" class="Symbol">{</a><a id="16108" href="BrouwerTree.Code.html#15722" class="Bound">h</a> <a id="16110" href="BrouwerTree.Code.html#16060" class="Bound">l&#39;</a><a id="16112" class="Symbol">}</a> <a id="16114" href="BrouwerTree.Code.html#15882" class="Bound">c-fk≤gl</a> <a id="16122" href="BrouwerTree.Code.html#16065" class="Bound">c-gl≤hl&#39;</a> <a id="16131" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16133" class="Symbol">})</a>
                  <a id="16154" class="Symbol">(</a><a id="16155" href="BrouwerTree.Code.html#15732" class="Bound">c-g≤hn</a> <a id="16162" href="BrouwerTree.Code.html#15878" class="Bound">l</a><a id="16163" class="Symbol">)</a> <a id="16165" class="Symbol">})</a>
          <a id="16178" class="Symbol">(</a><a id="16179" href="BrouwerTree.Code.html#15725" class="Bound">c-f≤gn</a> <a id="16186" href="BrouwerTree.Code.html#15739" class="Bound">k</a><a id="16187" class="Symbol">)</a>
  <a id="16191" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="16202" class="Symbol">{</a><a id="16203" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16209" href="BrouwerTree.Code.html#16209" class="Bound">f</a> <a id="16211" class="Symbol">{</a><a id="16212" href="BrouwerTree.Code.html#16212" class="Bound">f↑</a><a id="16214" class="Symbol">}}</a> <a id="16217" class="Symbol">{</a><a id="16218" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16224" href="BrouwerTree.Code.html#16224" class="Bound">g</a> <a id="16226" class="Symbol">{</a><a id="16227" href="BrouwerTree.Code.html#16227" class="Bound">g↑</a><a id="16229" class="Symbol">}}</a> <a id="16232" class="Symbol">{</a><a id="16233" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="16239" href="BrouwerTree.Code.html#16239" class="Bound">h</a> <a id="16241" class="Symbol">{</a><a id="16242" href="BrouwerTree.Code.html#16242" class="Bound">h↑</a><a id="16244" class="Symbol">}</a> <a id="16246" href="BrouwerTree.Code.html#16246" class="Bound">k</a> <a id="16248" class="Symbol">{</a><a id="16249" href="BrouwerTree.Code.html#16249" class="Bound">k↑</a><a id="16251" class="Symbol">}</a> <a id="16253" href="BrouwerTree.Code.html#16253" class="Bound">p</a> <a id="16255" href="BrouwerTree.Code.html#16255" class="Bound">i</a><a id="16256" class="Symbol">}</a> <a id="16258" href="BrouwerTree.Code.html#16258" class="Bound">c-x≤y</a> <a id="16264" class="Symbol">=</a>
    <a id="16270" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="16283" class="Symbol">{</a><a id="16284" class="Argument">B</a> <a id="16286" class="Symbol">=</a> <a id="16288" class="Symbol">λ</a> <a id="16290" href="BrouwerTree.Code.html#16290" class="Bound">i</a> <a id="16292" class="Symbol">→</a> <a id="16294" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="16299" class="Symbol">(</a><a id="16300" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16306" href="BrouwerTree.Code.html#16224" class="Bound">g</a> <a id="16308" class="Symbol">{</a><a id="16309" href="BrouwerTree.Code.html#16227" class="Bound">g↑</a><a id="16311" class="Symbol">})</a> <a id="16314" class="Symbol">(</a><a id="16315" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="16321" href="BrouwerTree.Code.html#16239" class="Bound">h</a> <a id="16323" class="Symbol">{</a><a id="16324" href="BrouwerTree.Code.html#16242" class="Bound">h↑</a><a id="16326" class="Symbol">}</a> <a id="16328" href="BrouwerTree.Code.html#16246" class="Bound">k</a> <a id="16330" class="Symbol">{</a><a id="16331" href="BrouwerTree.Code.html#16249" class="Bound">k↑</a><a id="16333" class="Symbol">}</a> <a id="16335" href="BrouwerTree.Code.html#16253" class="Bound">p</a> <a id="16337" href="BrouwerTree.Code.html#16290" class="Bound">i</a><a id="16338" class="Symbol">)</a>
                          <a id="16366" class="Symbol">→</a> <a id="16368" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="16373" class="Symbol">(</a><a id="16374" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16380" href="BrouwerTree.Code.html#16209" class="Bound">f</a> <a id="16382" class="Symbol">{</a><a id="16383" href="BrouwerTree.Code.html#16212" class="Bound">f↑</a><a id="16385" class="Symbol">})</a> <a id="16388" class="Symbol">(</a><a id="16389" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="16395" href="BrouwerTree.Code.html#16239" class="Bound">h</a> <a id="16397" class="Symbol">{</a><a id="16398" href="BrouwerTree.Code.html#16242" class="Bound">h↑</a><a id="16400" class="Symbol">}</a> <a id="16402" href="BrouwerTree.Code.html#16246" class="Bound">k</a> <a id="16404" class="Symbol">{</a><a id="16405" href="BrouwerTree.Code.html#16249" class="Bound">k↑</a><a id="16407" class="Symbol">}</a> <a id="16409" href="BrouwerTree.Code.html#16253" class="Bound">p</a> <a id="16411" href="BrouwerTree.Code.html#16290" class="Bound">i</a><a id="16412" class="Symbol">)}</a>
                 <a id="16432" class="Symbol">(λ</a> <a id="16435" href="BrouwerTree.Code.html#16435" class="Bound">i</a> <a id="16437" class="Symbol">→</a> <a id="16439" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="16447" class="Symbol">(</a><a id="16448" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="16459" class="Symbol">(</a><a id="16460" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16466" href="BrouwerTree.Code.html#16209" class="Bound">f</a> <a id="16468" class="Symbol">{</a><a id="16469" href="BrouwerTree.Code.html#16212" class="Bound">f↑</a><a id="16471" class="Symbol">})</a> <a id="16474" class="Symbol">(</a><a id="16475" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="16481" href="BrouwerTree.Code.html#16239" class="Bound">h</a> <a id="16483" class="Symbol">{</a><a id="16484" href="BrouwerTree.Code.html#16242" class="Bound">h↑</a><a id="16486" class="Symbol">}</a> <a id="16488" href="BrouwerTree.Code.html#16246" class="Bound">k</a> <a id="16490" class="Symbol">{</a><a id="16491" href="BrouwerTree.Code.html#16249" class="Bound">k↑</a><a id="16493" class="Symbol">}</a> <a id="16495" href="BrouwerTree.Code.html#16253" class="Bound">p</a> <a id="16497" href="BrouwerTree.Code.html#16435" class="Bound">i</a><a id="16498" class="Symbol">)))</a>
                 <a id="16519" class="Symbol">(</a><a id="16520" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="16531" class="Symbol">{</a><a id="16532" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16538" href="BrouwerTree.Code.html#16209" class="Bound">f</a> <a id="16540" class="Symbol">{</a><a id="16541" href="BrouwerTree.Code.html#16212" class="Bound">f↑</a><a id="16543" class="Symbol">}}</a> <a id="16546" class="Symbol">{</a><a id="16547" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16553" href="BrouwerTree.Code.html#16224" class="Bound">g</a> <a id="16555" class="Symbol">{</a><a id="16556" href="BrouwerTree.Code.html#16227" class="Bound">g↑</a><a id="16558" class="Symbol">}}</a> <a id="16561" class="Symbol">{</a><a id="16562" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16568" href="BrouwerTree.Code.html#16239" class="Bound">h</a> <a id="16570" class="Symbol">{</a><a id="16571" href="BrouwerTree.Code.html#16242" class="Bound">h↑</a><a id="16573" class="Symbol">}}</a> <a id="16576" href="BrouwerTree.Code.html#16258" class="Bound">c-x≤y</a><a id="16581" class="Symbol">)</a>
                 <a id="16600" class="Symbol">(</a><a id="16601" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="16612" class="Symbol">{</a><a id="16613" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16619" href="BrouwerTree.Code.html#16209" class="Bound">f</a> <a id="16621" class="Symbol">{</a><a id="16622" href="BrouwerTree.Code.html#16212" class="Bound">f↑</a><a id="16624" class="Symbol">}}</a> <a id="16627" class="Symbol">{</a><a id="16628" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16634" href="BrouwerTree.Code.html#16224" class="Bound">g</a> <a id="16636" class="Symbol">{</a><a id="16637" href="BrouwerTree.Code.html#16227" class="Bound">g↑</a><a id="16639" class="Symbol">}}</a> <a id="16642" class="Symbol">{</a><a id="16643" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16649" href="BrouwerTree.Code.html#16246" class="Bound">k</a> <a id="16651" class="Symbol">{</a><a id="16652" href="BrouwerTree.Code.html#16249" class="Bound">k↑</a><a id="16654" class="Symbol">}}</a> <a id="16657" href="BrouwerTree.Code.html#16258" class="Bound">c-x≤y</a><a id="16662" class="Symbol">)</a>
                 <a id="16681" href="BrouwerTree.Code.html#16255" class="Bound">i</a>
  <a id="16685" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="16696" class="Symbol">{</a><a id="16697" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16703" href="BrouwerTree.Code.html#16703" class="Bound">f</a> <a id="16705" class="Symbol">{</a><a id="16706" href="BrouwerTree.Code.html#16706" class="Bound">f↑</a><a id="16708" class="Symbol">}}</a> <a id="16711" class="Symbol">{</a><a id="16712" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16718" href="BrouwerTree.Code.html#16718" class="Bound">g</a> <a id="16720" class="Symbol">{</a><a id="16721" href="BrouwerTree.Code.html#16721" class="Bound">g↑</a><a id="16723" class="Symbol">}}</a> <a id="16726" class="Symbol">{</a><a id="16727" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="16733" href="BrouwerTree.Code.html#16733" class="Bound">z₁</a> <a id="16736" href="BrouwerTree.Code.html#16736" class="Bound">z₂</a> <a id="16739" href="BrouwerTree.Code.html#16739" class="Bound">p</a> <a id="16741" href="BrouwerTree.Code.html#16741" class="Bound">q</a> <a id="16743" href="BrouwerTree.Code.html#16743" class="Bound">i</a> <a id="16745" href="BrouwerTree.Code.html#16745" class="Bound">j</a><a id="16746" class="Symbol">}</a> <a id="16748" href="BrouwerTree.Code.html#16748" class="Bound">c-x≤y</a> <a id="16754" class="Symbol">=</a>
    <a id="16760" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="16775" class="Symbol">{</a><a id="16776" class="Argument">B</a> <a id="16778" class="Symbol">=</a> <a id="16780" class="Symbol">λ</a> <a id="16782" href="BrouwerTree.Code.html#16782" class="Bound">i</a> <a id="16784" href="BrouwerTree.Code.html#16784" class="Bound">j</a> <a id="16786" class="Symbol">→</a> <a id="16788" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="16793" class="Symbol">(</a><a id="16794" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16800" href="BrouwerTree.Code.html#16718" class="Bound">g</a> <a id="16802" class="Symbol">{</a><a id="16803" href="BrouwerTree.Code.html#16721" class="Bound">g↑</a><a id="16805" class="Symbol">})</a> <a id="16808" class="Symbol">(</a><a id="16809" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="16815" href="BrouwerTree.Code.html#16733" class="Bound">z₁</a> <a id="16818" href="BrouwerTree.Code.html#16736" class="Bound">z₂</a> <a id="16821" href="BrouwerTree.Code.html#16739" class="Bound">p</a> <a id="16823" href="BrouwerTree.Code.html#16741" class="Bound">q</a> <a id="16825" href="BrouwerTree.Code.html#16782" class="Bound">i</a> <a id="16827" href="BrouwerTree.Code.html#16784" class="Bound">j</a><a id="16828" class="Symbol">)</a>
                              <a id="16860" class="Symbol">→</a> <a id="16862" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="16867" class="Symbol">(</a><a id="16868" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16874" href="BrouwerTree.Code.html#16703" class="Bound">f</a> <a id="16876" class="Symbol">{</a><a id="16877" href="BrouwerTree.Code.html#16706" class="Bound">f↑</a><a id="16879" class="Symbol">})</a> <a id="16882" class="Symbol">(</a><a id="16883" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="16889" href="BrouwerTree.Code.html#16733" class="Bound">z₁</a> <a id="16892" href="BrouwerTree.Code.html#16736" class="Bound">z₂</a> <a id="16895" href="BrouwerTree.Code.html#16739" class="Bound">p</a> <a id="16897" href="BrouwerTree.Code.html#16741" class="Bound">q</a> <a id="16899" href="BrouwerTree.Code.html#16782" class="Bound">i</a> <a id="16901" href="BrouwerTree.Code.html#16784" class="Bound">j</a><a id="16902" class="Symbol">)}</a>
                   <a id="16924" class="Symbol">(λ</a> <a id="16927" href="BrouwerTree.Code.html#16927" class="Bound">i</a> <a id="16929" href="BrouwerTree.Code.html#16929" class="Bound">j</a> <a id="16931" class="Symbol">→</a> <a id="16933" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="16941" class="Symbol">(</a><a id="16942" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="16953" class="Symbol">(</a><a id="16954" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16960" href="BrouwerTree.Code.html#16703" class="Bound">f</a> <a id="16962" class="Symbol">{</a><a id="16963" href="BrouwerTree.Code.html#16706" class="Bound">f↑</a><a id="16965" class="Symbol">})</a> <a id="16968" class="Symbol">(</a><a id="16969" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="16975" href="BrouwerTree.Code.html#16733" class="Bound">z₁</a> <a id="16978" href="BrouwerTree.Code.html#16736" class="Bound">z₂</a> <a id="16981" href="BrouwerTree.Code.html#16739" class="Bound">p</a> <a id="16983" href="BrouwerTree.Code.html#16741" class="Bound">q</a> <a id="16985" href="BrouwerTree.Code.html#16927" class="Bound">i</a> <a id="16987" href="BrouwerTree.Code.html#16929" class="Bound">j</a><a id="16988" class="Symbol">)))</a>
                   <a id="17011" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="17035" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="17059" class="Symbol">(λ</a> <a id="17062" href="BrouwerTree.Code.html#17062" class="Bound">j</a> <a id="17064" class="Symbol">→</a> <a id="17066" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="17077" class="Symbol">{</a><a id="17078" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17084" href="BrouwerTree.Code.html#16703" class="Bound">f</a> <a id="17086" class="Symbol">{</a><a id="17087" href="BrouwerTree.Code.html#16706" class="Bound">f↑</a><a id="17089" class="Symbol">}}</a> <a id="17092" class="Symbol">{</a><a id="17093" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17099" href="BrouwerTree.Code.html#16718" class="Bound">g</a> <a id="17101" class="Symbol">{</a><a id="17102" href="BrouwerTree.Code.html#16721" class="Bound">g↑</a><a id="17104" class="Symbol">}}</a> <a id="17107" class="Symbol">{</a><a id="17108" href="BrouwerTree.Code.html#16739" class="Bound">p</a> <a id="17110" href="BrouwerTree.Code.html#17062" class="Bound">j</a><a id="17111" class="Symbol">}</a> <a id="17113" href="BrouwerTree.Code.html#16748" class="Bound">c-x≤y</a><a id="17118" class="Symbol">)</a>
                   <a id="17139" class="Symbol">(λ</a> <a id="17142" href="BrouwerTree.Code.html#17142" class="Bound">j</a> <a id="17144" class="Symbol">→</a> <a id="17146" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="17157" class="Symbol">{</a><a id="17158" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17164" href="BrouwerTree.Code.html#16703" class="Bound">f</a> <a id="17166" class="Symbol">{</a><a id="17167" href="BrouwerTree.Code.html#16706" class="Bound">f↑</a><a id="17169" class="Symbol">}}</a> <a id="17172" class="Symbol">{</a><a id="17173" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17179" href="BrouwerTree.Code.html#16718" class="Bound">g</a> <a id="17181" class="Symbol">{</a><a id="17182" href="BrouwerTree.Code.html#16721" class="Bound">g↑</a><a id="17184" class="Symbol">}}</a> <a id="17187" class="Symbol">{</a><a id="17188" href="BrouwerTree.Code.html#16741" class="Bound">q</a> <a id="17190" href="BrouwerTree.Code.html#17142" class="Bound">j</a><a id="17191" class="Symbol">}</a> <a id="17193" href="BrouwerTree.Code.html#16748" class="Bound">c-x≤y</a><a id="17198" class="Symbol">)</a>
                   <a id="17219" href="BrouwerTree.Code.html#16743" class="Bound">i</a> <a id="17221" href="BrouwerTree.Code.html#16745" class="Bound">j</a>
  <a id="17225" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="17236" class="Symbol">{</a><a id="17237" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17243" href="BrouwerTree.Code.html#17243" class="Bound">f</a> <a id="17245" class="Symbol">{</a><a id="17246" href="BrouwerTree.Code.html#17246" class="Bound">f↑</a><a id="17248" class="Symbol">}}</a> <a id="17251" class="Symbol">{</a><a id="17252" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="17258" href="BrouwerTree.Code.html#17258" class="Bound">g</a> <a id="17260" class="Symbol">{</a><a id="17261" href="BrouwerTree.Code.html#17261" class="Bound">g↑</a><a id="17263" class="Symbol">}</a> <a id="17265" href="BrouwerTree.Code.html#17265" class="Bound">h</a> <a id="17267" class="Symbol">{</a><a id="17268" href="BrouwerTree.Code.html#17268" class="Bound">h↑</a><a id="17270" class="Symbol">}</a> <a id="17272" href="BrouwerTree.Code.html#17272" class="Bound">p</a> <a id="17274" href="BrouwerTree.Code.html#17274" class="Bound">i</a><a id="17275" class="Symbol">}</a> <a id="17277" class="Symbol">{</a><a id="17278" href="BrouwerTree.Code.html#17278" class="Bound">y</a><a id="17279" class="Symbol">}</a> <a id="17281" class="Symbol">=</a>
    <a id="17287" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="17300" class="Symbol">{</a><a id="17301" class="Argument">B</a> <a id="17303" class="Symbol">=</a> <a id="17305" class="Symbol">λ</a> <a id="17307" href="BrouwerTree.Code.html#17307" class="Bound">i</a> <a id="17309" class="Symbol">→</a> <a id="17311" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="17316" class="Symbol">(</a><a id="17317" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17323" href="BrouwerTree.Code.html#17243" class="Bound">f</a> <a id="17325" class="Symbol">{</a><a id="17326" href="BrouwerTree.Code.html#17246" class="Bound">f↑</a><a id="17328" class="Symbol">})</a> <a id="17331" class="Symbol">(</a><a id="17332" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="17338" href="BrouwerTree.Code.html#17258" class="Bound">g</a> <a id="17340" class="Symbol">{</a><a id="17341" href="BrouwerTree.Code.html#17261" class="Bound">g↑</a><a id="17343" class="Symbol">}</a> <a id="17345" href="BrouwerTree.Code.html#17265" class="Bound">h</a> <a id="17347" class="Symbol">{</a><a id="17348" href="BrouwerTree.Code.html#17268" class="Bound">h↑</a><a id="17350" class="Symbol">}</a> <a id="17352" href="BrouwerTree.Code.html#17272" class="Bound">p</a> <a id="17354" href="BrouwerTree.Code.html#17307" class="Bound">i</a><a id="17355" class="Symbol">)</a>
                          <a id="17383" class="Symbol">→</a> <a id="17385" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="17390" class="Symbol">(</a><a id="17391" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="17397" href="BrouwerTree.Code.html#17258" class="Bound">g</a> <a id="17399" class="Symbol">{</a><a id="17400" href="BrouwerTree.Code.html#17261" class="Bound">g↑</a><a id="17402" class="Symbol">}</a> <a id="17404" href="BrouwerTree.Code.html#17265" class="Bound">h</a> <a id="17406" class="Symbol">{</a><a id="17407" href="BrouwerTree.Code.html#17268" class="Bound">h↑</a><a id="17409" class="Symbol">}</a> <a id="17411" href="BrouwerTree.Code.html#17272" class="Bound">p</a> <a id="17413" href="BrouwerTree.Code.html#17307" class="Bound">i</a><a id="17414" class="Symbol">)</a> <a id="17416" href="BrouwerTree.Code.html#17278" class="Bound">y</a> <a id="17418" class="Symbol">→</a> <a id="17420" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="17425" class="Symbol">(</a><a id="17426" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17432" href="BrouwerTree.Code.html#17243" class="Bound">f</a> <a id="17434" class="Symbol">{</a><a id="17435" href="BrouwerTree.Code.html#17246" class="Bound">f↑</a><a id="17437" class="Symbol">})</a> <a id="17440" href="BrouwerTree.Code.html#17278" class="Bound">y</a><a id="17441" class="Symbol">}</a>
                 <a id="17460" class="Symbol">(λ</a> <a id="17463" href="BrouwerTree.Code.html#17463" class="Bound">i</a> <a id="17465" class="Symbol">→</a> <a id="17467" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="17475" class="Symbol">(</a><a id="17476" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="17484" class="Symbol">(</a><a id="17485" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="17496" class="Symbol">(</a><a id="17497" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17503" href="BrouwerTree.Code.html#17243" class="Bound">f</a> <a id="17505" class="Symbol">{</a><a id="17506" href="BrouwerTree.Code.html#17246" class="Bound">f↑</a><a id="17508" class="Symbol">})</a> <a id="17511" href="BrouwerTree.Code.html#17278" class="Bound">y</a><a id="17512" class="Symbol">)))</a>
                 <a id="17533" class="Symbol">(</a><a id="17534" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="17545" class="Symbol">{</a><a id="17546" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17552" href="BrouwerTree.Code.html#17243" class="Bound">f</a> <a id="17554" class="Symbol">{</a><a id="17555" href="BrouwerTree.Code.html#17246" class="Bound">f↑</a><a id="17557" class="Symbol">}}</a> <a id="17560" class="Symbol">{</a><a id="17561" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17567" href="BrouwerTree.Code.html#17258" class="Bound">g</a> <a id="17569" class="Symbol">{</a><a id="17570" href="BrouwerTree.Code.html#17261" class="Bound">g↑</a><a id="17572" class="Symbol">}}</a> <a id="17575" class="Symbol">{</a><a id="17576" href="BrouwerTree.Code.html#17278" class="Bound">y</a><a id="17577" class="Symbol">})</a>
                 <a id="17597" class="Symbol">(</a><a id="17598" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="17609" class="Symbol">{</a><a id="17610" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17616" href="BrouwerTree.Code.html#17243" class="Bound">f</a> <a id="17618" class="Symbol">{</a><a id="17619" href="BrouwerTree.Code.html#17246" class="Bound">f↑</a><a id="17621" class="Symbol">}}</a> <a id="17624" class="Symbol">{</a><a id="17625" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17631" href="BrouwerTree.Code.html#17265" class="Bound">h</a> <a id="17633" class="Symbol">{</a><a id="17634" href="BrouwerTree.Code.html#17268" class="Bound">h↑</a><a id="17636" class="Symbol">}}</a> <a id="17639" class="Symbol">{</a><a id="17640" href="BrouwerTree.Code.html#17278" class="Bound">y</a><a id="17641" class="Symbol">})</a> <a id="17644" href="BrouwerTree.Code.html#17274" class="Bound">i</a>
  <a id="17648" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="17659" class="Symbol">{</a><a id="17660" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17666" href="BrouwerTree.Code.html#17666" class="Bound">f</a> <a id="17668" class="Symbol">{</a><a id="17669" href="BrouwerTree.Code.html#17669" class="Bound">f↑</a><a id="17671" class="Symbol">}}</a> <a id="17674" class="Symbol">{</a><a id="17675" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="17681" href="BrouwerTree.Code.html#17681" class="Bound">z₁</a> <a id="17684" href="BrouwerTree.Code.html#17684" class="Bound">z₂</a> <a id="17687" href="BrouwerTree.Code.html#17687" class="Bound">p</a> <a id="17689" href="BrouwerTree.Code.html#17689" class="Bound">q</a> <a id="17691" href="BrouwerTree.Code.html#17691" class="Bound">i</a> <a id="17693" href="BrouwerTree.Code.html#17693" class="Bound">j</a><a id="17694" class="Symbol">}</a> <a id="17696" class="Symbol">{</a><a id="17697" href="BrouwerTree.Code.html#17697" class="Bound">y</a><a id="17698" class="Symbol">}</a> <a id="17700" class="Symbol">=</a>
    <a id="17706" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="17721" class="Symbol">{</a><a id="17722" class="Argument">B</a> <a id="17724" class="Symbol">=</a> <a id="17726" class="Symbol">λ</a> <a id="17728" href="BrouwerTree.Code.html#17728" class="Bound">i</a> <a id="17730" href="BrouwerTree.Code.html#17730" class="Bound">j</a> <a id="17732" class="Symbol">→</a> <a id="17734" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="17739" class="Symbol">(</a><a id="17740" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17746" href="BrouwerTree.Code.html#17666" class="Bound">f</a> <a id="17748" class="Symbol">{</a><a id="17749" href="BrouwerTree.Code.html#17669" class="Bound">f↑</a><a id="17751" class="Symbol">})</a> <a id="17754" class="Symbol">(</a><a id="17755" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="17761" href="BrouwerTree.Code.html#17681" class="Bound">z₁</a> <a id="17764" href="BrouwerTree.Code.html#17684" class="Bound">z₂</a> <a id="17767" href="BrouwerTree.Code.html#17687" class="Bound">p</a> <a id="17769" href="BrouwerTree.Code.html#17689" class="Bound">q</a> <a id="17771" href="BrouwerTree.Code.html#17728" class="Bound">i</a> <a id="17773" href="BrouwerTree.Code.html#17730" class="Bound">j</a><a id="17774" class="Symbol">)</a>
                              <a id="17806" class="Symbol">→</a> <a id="17808" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="17813" class="Symbol">(</a><a id="17814" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="17820" href="BrouwerTree.Code.html#17681" class="Bound">z₁</a> <a id="17823" href="BrouwerTree.Code.html#17684" class="Bound">z₂</a> <a id="17826" href="BrouwerTree.Code.html#17687" class="Bound">p</a> <a id="17828" href="BrouwerTree.Code.html#17689" class="Bound">q</a> <a id="17830" href="BrouwerTree.Code.html#17728" class="Bound">i</a> <a id="17832" href="BrouwerTree.Code.html#17730" class="Bound">j</a><a id="17833" class="Symbol">)</a> <a id="17835" href="BrouwerTree.Code.html#17697" class="Bound">y</a> <a id="17837" class="Symbol">→</a> <a id="17839" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="17844" class="Symbol">(</a><a id="17845" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17851" href="BrouwerTree.Code.html#17666" class="Bound">f</a> <a id="17853" class="Symbol">{</a><a id="17854" href="BrouwerTree.Code.html#17669" class="Bound">f↑</a><a id="17856" class="Symbol">})</a> <a id="17859" href="BrouwerTree.Code.html#17697" class="Bound">y</a><a id="17860" class="Symbol">}</a>
                   <a id="17881" class="Symbol">(λ</a> <a id="17884" href="BrouwerTree.Code.html#17884" class="Bound">i</a> <a id="17886" href="BrouwerTree.Code.html#17886" class="Bound">j</a> <a id="17888" class="Symbol">→</a> <a id="17890" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="17898" class="Symbol">(</a><a id="17899" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="17907" class="Symbol">(</a><a id="17908" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="17919" class="Symbol">(</a><a id="17920" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17926" href="BrouwerTree.Code.html#17666" class="Bound">f</a> <a id="17928" class="Symbol">{</a><a id="17929" href="BrouwerTree.Code.html#17669" class="Bound">f↑</a><a id="17931" class="Symbol">})</a> <a id="17934" href="BrouwerTree.Code.html#17697" class="Bound">y</a><a id="17935" class="Symbol">)))</a>
                   <a id="17958" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="17982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="18006" class="Symbol">(λ</a> <a id="18009" href="BrouwerTree.Code.html#18009" class="Bound">j</a> <a id="18011" class="Symbol">→</a> <a id="18013" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18024" class="Symbol">{</a><a id="18025" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18031" href="BrouwerTree.Code.html#17666" class="Bound">f</a> <a id="18033" class="Symbol">{</a><a id="18034" href="BrouwerTree.Code.html#17669" class="Bound">f↑</a><a id="18036" class="Symbol">}}</a> <a id="18039" class="Symbol">{</a><a id="18040" href="BrouwerTree.Code.html#17687" class="Bound">p</a> <a id="18042" href="BrouwerTree.Code.html#18009" class="Bound">j</a><a id="18043" class="Symbol">}</a> <a id="18045" class="Symbol">{</a><a id="18046" href="BrouwerTree.Code.html#17697" class="Bound">y</a><a id="18047" class="Symbol">})</a>
                   <a id="18069" class="Symbol">(λ</a> <a id="18072" href="BrouwerTree.Code.html#18072" class="Bound">j</a> <a id="18074" class="Symbol">→</a> <a id="18076" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18087" class="Symbol">{</a><a id="18088" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18094" href="BrouwerTree.Code.html#17666" class="Bound">f</a> <a id="18096" class="Symbol">{</a><a id="18097" href="BrouwerTree.Code.html#17669" class="Bound">f↑</a><a id="18099" class="Symbol">}}</a> <a id="18102" class="Symbol">{</a><a id="18103" href="BrouwerTree.Code.html#17689" class="Bound">q</a> <a id="18105" href="BrouwerTree.Code.html#18072" class="Bound">j</a><a id="18106" class="Symbol">}</a> <a id="18108" class="Symbol">{</a><a id="18109" href="BrouwerTree.Code.html#17697" class="Bound">y</a><a id="18110" class="Symbol">})</a>
                   <a id="18132" href="BrouwerTree.Code.html#17691" class="Bound">i</a> <a id="18134" href="BrouwerTree.Code.html#17693" class="Bound">j</a>
  <a id="18138" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18149" class="Symbol">{</a><a id="18150" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="18156" href="BrouwerTree.Code.html#18156" class="Bound">f</a> <a id="18158" class="Symbol">{</a><a id="18159" href="BrouwerTree.Code.html#18159" class="Bound">f↑</a><a id="18161" class="Symbol">}</a> <a id="18163" href="BrouwerTree.Code.html#18163" class="Bound">g</a> <a id="18165" class="Symbol">{</a><a id="18166" href="BrouwerTree.Code.html#18166" class="Bound">g↑</a><a id="18168" class="Symbol">}</a> <a id="18170" href="BrouwerTree.Code.html#18170" class="Bound">p</a> <a id="18172" href="BrouwerTree.Code.html#18172" class="Bound">i</a><a id="18173" class="Symbol">}</a> <a id="18175" class="Symbol">{</a><a id="18176" href="BrouwerTree.Code.html#18176" class="Bound">x</a><a id="18177" class="Symbol">}</a> <a id="18179" class="Symbol">{</a><a id="18180" href="BrouwerTree.Code.html#18180" class="Bound">y</a><a id="18181" class="Symbol">}</a> <a id="18183" class="Symbol">=</a>
    <a id="18189" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="18202" class="Symbol">{</a><a id="18203" class="Argument">B</a> <a id="18205" class="Symbol">=</a> <a id="18207" class="Symbol">λ</a> <a id="18209" href="BrouwerTree.Code.html#18209" class="Bound">i</a> <a id="18211" class="Symbol">→</a> <a id="18213" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="18218" class="Symbol">(</a><a id="18219" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="18225" href="BrouwerTree.Code.html#18156" class="Bound">f</a> <a id="18227" class="Symbol">{</a><a id="18228" href="BrouwerTree.Code.html#18159" class="Bound">f↑</a><a id="18230" class="Symbol">}</a> <a id="18232" href="BrouwerTree.Code.html#18163" class="Bound">g</a> <a id="18234" class="Symbol">{</a><a id="18235" href="BrouwerTree.Code.html#18166" class="Bound">g↑</a><a id="18237" class="Symbol">}</a> <a id="18239" href="BrouwerTree.Code.html#18170" class="Bound">p</a> <a id="18241" href="BrouwerTree.Code.html#18209" class="Bound">i</a><a id="18242" class="Symbol">)</a> <a id="18244" href="BrouwerTree.Code.html#18176" class="Bound">x</a>
                          <a id="18272" class="Symbol">→</a> <a id="18274" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="18279" href="BrouwerTree.Code.html#18176" class="Bound">x</a> <a id="18281" href="BrouwerTree.Code.html#18180" class="Bound">y</a> <a id="18283" class="Symbol">→</a> <a id="18285" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="18290" class="Symbol">(</a><a id="18291" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="18297" href="BrouwerTree.Code.html#18156" class="Bound">f</a> <a id="18299" class="Symbol">{</a><a id="18300" href="BrouwerTree.Code.html#18159" class="Bound">f↑</a><a id="18302" class="Symbol">}</a> <a id="18304" href="BrouwerTree.Code.html#18163" class="Bound">g</a> <a id="18306" class="Symbol">{</a><a id="18307" href="BrouwerTree.Code.html#18166" class="Bound">g↑</a><a id="18309" class="Symbol">}</a> <a id="18311" href="BrouwerTree.Code.html#18170" class="Bound">p</a> <a id="18313" href="BrouwerTree.Code.html#18209" class="Bound">i</a><a id="18314" class="Symbol">)</a> <a id="18316" href="BrouwerTree.Code.html#18180" class="Bound">y</a><a id="18317" class="Symbol">}</a>
                 <a id="18336" class="Symbol">(λ</a> <a id="18339" href="BrouwerTree.Code.html#18339" class="Bound">i</a> <a id="18341" class="Symbol">→</a> <a id="18343" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18351" class="Symbol">(</a><a id="18352" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18360" class="Symbol">(</a><a id="18361" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="18372" class="Symbol">(</a><a id="18373" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="18379" href="BrouwerTree.Code.html#18156" class="Bound">f</a> <a id="18381" class="Symbol">{</a><a id="18382" href="BrouwerTree.Code.html#18159" class="Bound">f↑</a><a id="18384" class="Symbol">}</a> <a id="18386" href="BrouwerTree.Code.html#18163" class="Bound">g</a> <a id="18388" class="Symbol">{</a><a id="18389" href="BrouwerTree.Code.html#18166" class="Bound">g↑</a><a id="18391" class="Symbol">}</a> <a id="18393" href="BrouwerTree.Code.html#18170" class="Bound">p</a> <a id="18395" href="BrouwerTree.Code.html#18339" class="Bound">i</a><a id="18396" class="Symbol">)</a> <a id="18398" href="BrouwerTree.Code.html#18180" class="Bound">y</a><a id="18399" class="Symbol">)))</a>
                 <a id="18420" class="Symbol">(</a><a id="18421" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18432" class="Symbol">{</a><a id="18433" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18439" href="BrouwerTree.Code.html#18156" class="Bound">f</a> <a id="18441" class="Symbol">{</a><a id="18442" href="BrouwerTree.Code.html#18159" class="Bound">f↑</a><a id="18444" class="Symbol">}}</a> <a id="18447" class="Symbol">{</a><a id="18448" href="BrouwerTree.Code.html#18176" class="Bound">x</a><a id="18449" class="Symbol">}</a> <a id="18451" class="Symbol">{</a><a id="18452" href="BrouwerTree.Code.html#18180" class="Bound">y</a><a id="18453" class="Symbol">})</a>
                 <a id="18473" class="Symbol">(</a><a id="18474" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18485" class="Symbol">{</a><a id="18486" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18492" href="BrouwerTree.Code.html#18163" class="Bound">g</a> <a id="18494" class="Symbol">{</a><a id="18495" href="BrouwerTree.Code.html#18166" class="Bound">g↑</a><a id="18497" class="Symbol">}}</a> <a id="18500" class="Symbol">{</a><a id="18501" href="BrouwerTree.Code.html#18176" class="Bound">x</a><a id="18502" class="Symbol">}</a> <a id="18504" class="Symbol">{</a><a id="18505" href="BrouwerTree.Code.html#18180" class="Bound">y</a><a id="18506" class="Symbol">})</a> <a id="18509" href="BrouwerTree.Code.html#18172" class="Bound">i</a>
  <a id="18513" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18524" class="Symbol">{</a><a id="18525" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="18531" href="BrouwerTree.Code.html#18531" class="Bound">z₁</a> <a id="18534" href="BrouwerTree.Code.html#18534" class="Bound">z₂</a> <a id="18537" href="BrouwerTree.Code.html#18537" class="Bound">p</a> <a id="18539" href="BrouwerTree.Code.html#18539" class="Bound">q</a> <a id="18541" href="BrouwerTree.Code.html#18541" class="Bound">i</a> <a id="18543" href="BrouwerTree.Code.html#18543" class="Bound">j</a><a id="18544" class="Symbol">}</a> <a id="18546" class="Symbol">{</a><a id="18547" href="BrouwerTree.Code.html#18547" class="Bound">x</a><a id="18548" class="Symbol">}</a> <a id="18550" class="Symbol">{</a><a id="18551" href="BrouwerTree.Code.html#18551" class="Bound">y</a><a id="18552" class="Symbol">}</a> <a id="18554" class="Symbol">=</a>
    <a id="18560" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="18575" class="Symbol">{</a><a id="18576" class="Argument">B</a> <a id="18578" class="Symbol">=</a> <a id="18580" class="Symbol">λ</a> <a id="18582" href="BrouwerTree.Code.html#18582" class="Bound">i</a> <a id="18584" href="BrouwerTree.Code.html#18584" class="Bound">j</a> <a id="18586" class="Symbol">→</a> <a id="18588" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="18593" class="Symbol">(</a><a id="18594" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="18600" href="BrouwerTree.Code.html#18531" class="Bound">z₁</a> <a id="18603" href="BrouwerTree.Code.html#18534" class="Bound">z₂</a> <a id="18606" href="BrouwerTree.Code.html#18537" class="Bound">p</a> <a id="18608" href="BrouwerTree.Code.html#18539" class="Bound">q</a> <a id="18610" href="BrouwerTree.Code.html#18582" class="Bound">i</a> <a id="18612" href="BrouwerTree.Code.html#18584" class="Bound">j</a><a id="18613" class="Symbol">)</a> <a id="18615" href="BrouwerTree.Code.html#18547" class="Bound">x</a>
                              <a id="18647" class="Symbol">→</a> <a id="18649" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="18654" href="BrouwerTree.Code.html#18547" class="Bound">x</a> <a id="18656" href="BrouwerTree.Code.html#18551" class="Bound">y</a> <a id="18658" class="Symbol">→</a> <a id="18660" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="18665" class="Symbol">(</a><a id="18666" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="18672" href="BrouwerTree.Code.html#18531" class="Bound">z₁</a> <a id="18675" href="BrouwerTree.Code.html#18534" class="Bound">z₂</a> <a id="18678" href="BrouwerTree.Code.html#18537" class="Bound">p</a> <a id="18680" href="BrouwerTree.Code.html#18539" class="Bound">q</a> <a id="18682" href="BrouwerTree.Code.html#18582" class="Bound">i</a> <a id="18684" href="BrouwerTree.Code.html#18584" class="Bound">j</a><a id="18685" class="Symbol">)</a> <a id="18687" href="BrouwerTree.Code.html#18551" class="Bound">y</a><a id="18688" class="Symbol">}</a>
                   <a id="18709" class="Symbol">(λ</a> <a id="18712" href="BrouwerTree.Code.html#18712" class="Bound">i</a> <a id="18714" href="BrouwerTree.Code.html#18714" class="Bound">j</a> <a id="18716" class="Symbol">→</a> <a id="18718" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18726" class="Symbol">(</a><a id="18727" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18735" class="Symbol">(</a><a id="18736" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="18747" class="Symbol">(</a><a id="18748" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="18754" href="BrouwerTree.Code.html#18531" class="Bound">z₁</a> <a id="18757" href="BrouwerTree.Code.html#18534" class="Bound">z₂</a> <a id="18760" href="BrouwerTree.Code.html#18537" class="Bound">p</a> <a id="18762" href="BrouwerTree.Code.html#18539" class="Bound">q</a> <a id="18764" href="BrouwerTree.Code.html#18712" class="Bound">i</a> <a id="18766" href="BrouwerTree.Code.html#18714" class="Bound">j</a><a id="18767" class="Symbol">)</a> <a id="18769" href="BrouwerTree.Code.html#18551" class="Bound">y</a><a id="18770" class="Symbol">)))</a>
                   <a id="18793" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="18817" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="18841" class="Symbol">(λ</a> <a id="18844" href="BrouwerTree.Code.html#18844" class="Bound">j</a> <a id="18846" class="Symbol">→</a> <a id="18848" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18859" class="Symbol">{</a><a id="18860" href="BrouwerTree.Code.html#18537" class="Bound">p</a> <a id="18862" href="BrouwerTree.Code.html#18844" class="Bound">j</a><a id="18863" class="Symbol">}</a> <a id="18865" class="Symbol">{</a><a id="18866" href="BrouwerTree.Code.html#18547" class="Bound">x</a><a id="18867" class="Symbol">}</a> <a id="18869" class="Symbol">{</a><a id="18870" href="BrouwerTree.Code.html#18551" class="Bound">y</a><a id="18871" class="Symbol">})</a>
                   <a id="18893" class="Symbol">(λ</a> <a id="18896" href="BrouwerTree.Code.html#18896" class="Bound">j</a> <a id="18898" class="Symbol">→</a> <a id="18900" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="18911" class="Symbol">{</a><a id="18912" href="BrouwerTree.Code.html#18539" class="Bound">q</a> <a id="18914" href="BrouwerTree.Code.html#18896" class="Bound">j</a><a id="18915" class="Symbol">}</a> <a id="18917" class="Symbol">{</a><a id="18918" href="BrouwerTree.Code.html#18547" class="Bound">x</a><a id="18919" class="Symbol">}</a> <a id="18921" class="Symbol">{</a><a id="18922" href="BrouwerTree.Code.html#18551" class="Bound">y</a><a id="18923" class="Symbol">})</a> <a id="18926" href="BrouwerTree.Code.html#18541" class="Bound">i</a> <a id="18928" href="BrouwerTree.Code.html#18543" class="Bound">j</a>

  <a id="18933" class="Comment">-- Reflexivity of Code</a>
  <a id="Code-refl"></a><a id="18958" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="18968" class="Symbol">:</a> <a id="18970" class="Symbol">∀</a> <a id="18972" class="Symbol">{</a><a id="18973" href="BrouwerTree.Code.html#18973" class="Bound">x</a><a id="18974" class="Symbol">}</a> <a id="18976" class="Symbol">→</a> <a id="18978" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="18983" href="BrouwerTree.Code.html#18973" class="Bound">x</a> <a id="18985" href="BrouwerTree.Code.html#18973" class="Bound">x</a>
  <a id="18989" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="18999" class="Symbol">{</a><a id="19000" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="19004" class="Symbol">}</a> <a id="19006" class="Symbol">=</a> <a id="19008" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="19013" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19023" class="Symbol">{</a><a id="19024" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="19029" href="BrouwerTree.Code.html#19029" class="Bound">x</a><a id="19030" class="Symbol">}</a> <a id="19032" class="Symbol">=</a> <a id="19034" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19044" class="Symbol">{</a><a id="19045" href="BrouwerTree.Code.html#19029" class="Bound">x</a><a id="19046" class="Symbol">}</a>
  <a id="19050" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19060" class="Symbol">{</a><a id="19061" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19067" href="BrouwerTree.Code.html#19067" class="Bound">f</a><a id="19068" class="Symbol">}</a> <a id="19070" class="Symbol">=</a> <a id="19072" class="Symbol">λ</a> <a id="19074" href="BrouwerTree.Code.html#19074" class="Bound">k</a> <a id="19076" class="Symbol">→</a> <a id="19078" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19080" class="Symbol">(</a><a id="19081" href="BrouwerTree.Code.html#19074" class="Bound">k</a> <a id="19083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19085" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19095" class="Symbol">{</a><a id="19096" href="BrouwerTree.Code.html#19067" class="Bound">f</a> <a id="19098" href="BrouwerTree.Code.html#19074" class="Bound">k</a><a id="19099" class="Symbol">})</a> <a id="19102" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="19106" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19116" class="Symbol">{</a><a id="19117" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="19123" href="BrouwerTree.Code.html#19123" class="Bound">f</a> <a id="19125" class="Symbol">{</a><a id="19126" href="BrouwerTree.Code.html#19126" class="Bound">f↑</a><a id="19128" class="Symbol">}</a> <a id="19130" href="BrouwerTree.Code.html#19130" class="Bound">g</a> <a id="19132" class="Symbol">{</a><a id="19133" href="BrouwerTree.Code.html#19133" class="Bound">g↑</a><a id="19135" class="Symbol">}</a> <a id="19137" href="BrouwerTree.Code.html#19137" class="Bound">p</a> <a id="19139" href="BrouwerTree.Code.html#19139" class="Bound">i</a><a id="19140" class="Symbol">}</a> <a id="19142" class="Symbol">=</a>
    <a id="19148" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="19161" class="Symbol">(λ</a> <a id="19164" href="BrouwerTree.Code.html#19164" class="Bound">i</a> <a id="19166" class="Symbol">→</a> <a id="19168" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="19179" class="Symbol">(</a><a id="19180" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="19186" href="BrouwerTree.Code.html#19123" class="Bound">f</a> <a id="19188" class="Symbol">{</a><a id="19189" href="BrouwerTree.Code.html#19126" class="Bound">f↑</a><a id="19191" class="Symbol">}</a> <a id="19193" href="BrouwerTree.Code.html#19130" class="Bound">g</a> <a id="19195" class="Symbol">{</a><a id="19196" href="BrouwerTree.Code.html#19133" class="Bound">g↑</a><a id="19198" class="Symbol">}</a> <a id="19200" href="BrouwerTree.Code.html#19137" class="Bound">p</a> <a id="19202" href="BrouwerTree.Code.html#19164" class="Bound">i</a><a id="19203" class="Symbol">)</a> <a id="19205" class="Symbol">(</a><a id="19206" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="19212" href="BrouwerTree.Code.html#19123" class="Bound">f</a> <a id="19214" class="Symbol">{</a><a id="19215" href="BrouwerTree.Code.html#19126" class="Bound">f↑</a><a id="19217" class="Symbol">}</a> <a id="19219" href="BrouwerTree.Code.html#19130" class="Bound">g</a> <a id="19221" class="Symbol">{</a><a id="19222" href="BrouwerTree.Code.html#19133" class="Bound">g↑</a><a id="19224" class="Symbol">}</a> <a id="19226" href="BrouwerTree.Code.html#19137" class="Bound">p</a> <a id="19228" href="BrouwerTree.Code.html#19164" class="Bound">i</a><a id="19229" class="Symbol">))</a>
                 <a id="19249" class="Symbol">(λ</a> <a id="19252" href="BrouwerTree.Code.html#19252" class="Bound">k</a> <a id="19254" class="Symbol">→</a> <a id="19256" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19258" class="Symbol">(</a><a id="19259" href="BrouwerTree.Code.html#19252" class="Bound">k</a> <a id="19261" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19263" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19273" class="Symbol">{</a><a id="19274" href="BrouwerTree.Code.html#19123" class="Bound">f</a> <a id="19276" href="BrouwerTree.Code.html#19252" class="Bound">k</a><a id="19277" class="Symbol">})</a> <a id="19280" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="19281" class="Symbol">)</a>
                 <a id="19300" class="Symbol">(λ</a> <a id="19303" href="BrouwerTree.Code.html#19303" class="Bound">k</a> <a id="19305" class="Symbol">→</a> <a id="19307" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19309" class="Symbol">(</a><a id="19310" href="BrouwerTree.Code.html#19303" class="Bound">k</a> <a id="19312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19314" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19324" class="Symbol">{</a><a id="19325" href="BrouwerTree.Code.html#19130" class="Bound">g</a> <a id="19327" href="BrouwerTree.Code.html#19303" class="Bound">k</a><a id="19328" class="Symbol">})</a> <a id="19331" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="19332" class="Symbol">)</a> <a id="19334" href="BrouwerTree.Code.html#19139" class="Bound">i</a>
  <a id="19338" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19348" class="Symbol">{</a><a id="19349" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="19355" href="BrouwerTree.Code.html#19355" class="Bound">x</a> <a id="19357" href="BrouwerTree.Code.html#19357" class="Bound">y</a> <a id="19359" href="BrouwerTree.Code.html#19359" class="Bound">p</a> <a id="19361" href="BrouwerTree.Code.html#19361" class="Bound">q</a> <a id="19363" href="BrouwerTree.Code.html#19363" class="Bound">i</a> <a id="19365" href="BrouwerTree.Code.html#19365" class="Bound">j</a><a id="19366" class="Symbol">}</a> <a id="19368" class="Symbol">=</a>
    <a id="19374" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="19389" class="Symbol">{</a><a id="19390" class="Argument">B</a> <a id="19392" class="Symbol">=</a> <a id="19394" class="Symbol">λ</a> <a id="19396" href="BrouwerTree.Code.html#19396" class="Bound">i</a> <a id="19398" href="BrouwerTree.Code.html#19398" class="Bound">j</a> <a id="19400" class="Symbol">→</a> <a id="19402" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="19407" class="Symbol">(</a><a id="19408" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="19414" href="BrouwerTree.Code.html#19355" class="Bound">x</a> <a id="19416" href="BrouwerTree.Code.html#19357" class="Bound">y</a> <a id="19418" href="BrouwerTree.Code.html#19359" class="Bound">p</a> <a id="19420" href="BrouwerTree.Code.html#19361" class="Bound">q</a> <a id="19422" href="BrouwerTree.Code.html#19396" class="Bound">i</a> <a id="19424" href="BrouwerTree.Code.html#19398" class="Bound">j</a><a id="19425" class="Symbol">)</a> <a id="19427" class="Symbol">(</a><a id="19428" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="19434" href="BrouwerTree.Code.html#19355" class="Bound">x</a> <a id="19436" href="BrouwerTree.Code.html#19357" class="Bound">y</a> <a id="19438" href="BrouwerTree.Code.html#19359" class="Bound">p</a> <a id="19440" href="BrouwerTree.Code.html#19361" class="Bound">q</a> <a id="19442" href="BrouwerTree.Code.html#19396" class="Bound">i</a> <a id="19444" href="BrouwerTree.Code.html#19398" class="Bound">j</a><a id="19445" class="Symbol">)}</a>
                   <a id="19467" class="Symbol">(λ</a> <a id="19470" href="BrouwerTree.Code.html#19470" class="Bound">i</a> <a id="19472" href="BrouwerTree.Code.html#19472" class="Bound">j</a> <a id="19474" class="Symbol">→</a> <a id="19476" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="19487" class="Symbol">(</a><a id="19488" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="19494" href="BrouwerTree.Code.html#19355" class="Bound">x</a> <a id="19496" href="BrouwerTree.Code.html#19357" class="Bound">y</a> <a id="19498" href="BrouwerTree.Code.html#19359" class="Bound">p</a> <a id="19500" href="BrouwerTree.Code.html#19361" class="Bound">q</a> <a id="19502" href="BrouwerTree.Code.html#19470" class="Bound">i</a> <a id="19504" href="BrouwerTree.Code.html#19472" class="Bound">j</a><a id="19505" class="Symbol">)</a> <a id="19507" class="Symbol">(</a><a id="19508" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="19514" href="BrouwerTree.Code.html#19355" class="Bound">x</a> <a id="19516" href="BrouwerTree.Code.html#19357" class="Bound">y</a> <a id="19518" href="BrouwerTree.Code.html#19359" class="Bound">p</a> <a id="19520" href="BrouwerTree.Code.html#19361" class="Bound">q</a> <a id="19522" href="BrouwerTree.Code.html#19470" class="Bound">i</a> <a id="19524" href="BrouwerTree.Code.html#19472" class="Bound">j</a><a id="19525" class="Symbol">))</a>
                   <a id="19547" class="Symbol">(λ</a> <a id="19550" href="BrouwerTree.Code.html#19550" class="Bound">j</a> <a id="19552" class="Symbol">→</a> <a id="19554" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19564" class="Symbol">{</a><a id="19565" href="BrouwerTree.Code.html#19355" class="Bound">x</a><a id="19566" class="Symbol">})</a>
                   <a id="19588" class="Symbol">(λ</a> <a id="19591" href="BrouwerTree.Code.html#19591" class="Bound">j</a> <a id="19593" class="Symbol">→</a> <a id="19595" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19605" class="Symbol">{</a><a id="19606" href="BrouwerTree.Code.html#19357" class="Bound">y</a><a id="19607" class="Symbol">})</a>
                   <a id="19629" class="Symbol">(λ</a> <a id="19632" href="BrouwerTree.Code.html#19632" class="Bound">j</a> <a id="19634" class="Symbol">→</a> <a id="19636" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19646" class="Symbol">{</a><a id="19647" href="BrouwerTree.Code.html#19359" class="Bound">p</a> <a id="19649" href="BrouwerTree.Code.html#19632" class="Bound">j</a><a id="19650" class="Symbol">})</a>
                   <a id="19672" class="Symbol">(λ</a> <a id="19675" href="BrouwerTree.Code.html#19675" class="Bound">j</a> <a id="19677" class="Symbol">→</a> <a id="19679" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="19689" class="Symbol">{</a><a id="19690" href="BrouwerTree.Code.html#19361" class="Bound">q</a> <a id="19692" href="BrouwerTree.Code.html#19675" class="Bound">j</a><a id="19693" class="Symbol">})</a>
                   <a id="19715" href="BrouwerTree.Code.html#19363" class="Bound">i</a> <a id="19717" href="BrouwerTree.Code.html#19365" class="Bound">j</a>

  <a id="19722" class="Comment">-- An auxiliary lemma</a>
  <a id="Code-cocone"></a><a id="19746" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="19758" class="Symbol">:</a> <a id="19760" class="Symbol">∀</a> <a id="19762" class="Symbol">(</a><a id="19763" href="BrouwerTree.Code.html#19763" class="Bound">f</a> <a id="19765" class="Symbol">:</a> <a id="19767" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19769" class="Symbol">-&gt;</a> <a id="19772" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19775" class="Symbol">)</a> <a id="19777" class="Symbol">{</a><a id="19778" href="BrouwerTree.Code.html#19778" class="Bound">f↑</a><a id="19780" class="Symbol">}</a> <a id="19782" href="BrouwerTree.Code.html#19782" class="Bound">k</a> <a id="19784" href="BrouwerTree.Code.html#19784" class="Bound">x</a> <a id="19786" class="Symbol">→</a> <a id="19788" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="19793" href="BrouwerTree.Code.html#19784" class="Bound">x</a> <a id="19795" class="Symbol">(</a><a id="19796" href="BrouwerTree.Code.html#19763" class="Bound">f</a> <a id="19798" href="BrouwerTree.Code.html#19782" class="Bound">k</a><a id="19799" class="Symbol">)</a> <a id="19801" class="Symbol">-&gt;</a> <a id="19804" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="19809" href="BrouwerTree.Code.html#19784" class="Bound">x</a> <a id="19811" class="Symbol">(</a><a id="19812" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19818" href="BrouwerTree.Code.html#19763" class="Bound">f</a> <a id="19820" class="Symbol">{</a><a id="19821" href="BrouwerTree.Code.html#19778" class="Bound">f↑</a><a id="19823" class="Symbol">})</a>
  <a id="19828" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="19840" href="BrouwerTree.Code.html#19840" class="Bound">f</a> <a id="19842" href="BrouwerTree.Code.html#19842" class="Bound">k</a> <a id="19844" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="19849" href="BrouwerTree.Code.html#19849" class="Bound">p</a> <a id="19851" class="Symbol">=</a> <a id="19853" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="19858" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="19870" href="BrouwerTree.Code.html#19870" class="Bound">f</a> <a id="19872" href="BrouwerTree.Code.html#19872" class="Bound">k</a> <a id="19874" class="Symbol">(</a><a id="19875" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="19880" href="BrouwerTree.Code.html#19880" class="Bound">x</a><a id="19881" class="Symbol">)</a> <a id="19883" href="BrouwerTree.Code.html#19883" class="Bound">p</a> <a id="19885" class="Symbol">=</a> <a id="19887" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19889" href="BrouwerTree.Code.html#19872" class="Bound">k</a> <a id="19891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19893" href="BrouwerTree.Code.html#19883" class="Bound">p</a> <a id="19895" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="19899" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="19911" href="BrouwerTree.Code.html#19911" class="Bound">f</a> <a id="19913" href="BrouwerTree.Code.html#19913" class="Bound">k</a> <a id="19915" class="Symbol">(</a><a id="19916" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19922" href="BrouwerTree.Code.html#19922" class="Bound">g</a><a id="19923" class="Symbol">)</a> <a id="19925" href="BrouwerTree.Code.html#19925" class="Bound">p</a> <a id="19927" class="Symbol">=</a> <a id="19929" class="Symbol">λ</a> <a id="19931" href="BrouwerTree.Code.html#19931" class="Bound">l</a> <a id="19933" class="Symbol">→</a> <a id="19935" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19937" class="Symbol">(</a><a id="19938" href="BrouwerTree.Code.html#19913" class="Bound">k</a> <a id="19940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19942" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="19953" class="Symbol">{</a><a id="19954" class="Argument">x</a> <a id="19956" class="Symbol">=</a> <a id="19958" href="BrouwerTree.Code.html#19922" class="Bound">g</a> <a id="19960" href="BrouwerTree.Code.html#19931" class="Bound">l</a><a id="19961" class="Symbol">}</a> <a id="19963" class="Symbol">(</a><a id="19964" href="BrouwerTree.Code.html#21009" class="Function">Code-cocone-simple</a> <a id="19983" href="BrouwerTree.Code.html#19922" class="Bound">g</a> <a id="19985" href="BrouwerTree.Code.html#19931" class="Bound">l</a><a id="19986" class="Symbol">)</a> <a id="19988" href="BrouwerTree.Code.html#19925" class="Bound">p</a><a id="19989" class="Symbol">)</a> <a id="19991" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="19995" class="Comment">-- With the simple case unfolded, we have this:</a>
  <a id="20045" class="Comment">-- Code-cocone f k (limit g) p =</a>
  <a id="20080" class="Comment">--   λ l → ∣ k , Code-trans {x = g l} (Code-cocone g l (g l) (Code-refl {g l})) p ∣</a>
  <a id="20166" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="20178" href="BrouwerTree.Code.html#20178" class="Bound">f</a> <a id="20180" class="Symbol">{</a><a id="20181" href="BrouwerTree.Code.html#20181" class="Bound">f↑</a><a id="20183" class="Symbol">}</a> <a id="20185" href="BrouwerTree.Code.html#20185" class="Bound">k</a> <a id="20187" class="Symbol">(</a><a id="20188" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="20194" href="BrouwerTree.Code.html#20194" class="Bound">g</a> <a id="20196" class="Symbol">{</a><a id="20197" href="BrouwerTree.Code.html#20197" class="Bound">g↑</a><a id="20199" class="Symbol">}</a> <a id="20201" href="BrouwerTree.Code.html#20201" class="Bound">h</a> <a id="20203" class="Symbol">{</a><a id="20204" href="BrouwerTree.Code.html#20204" class="Bound">h↑</a><a id="20206" class="Symbol">}</a> <a id="20208" href="BrouwerTree.Code.html#20208" class="Bound">q</a> <a id="20210" href="BrouwerTree.Code.html#20210" class="Bound">i</a><a id="20211" class="Symbol">)</a> <a id="20213" class="Symbol">=</a>
    <a id="20219" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="20232" class="Symbol">{</a><a id="20233" class="Argument">B</a> <a id="20235" class="Symbol">=</a> <a id="20237" class="Symbol">λ</a> <a id="20239" href="BrouwerTree.Code.html#20239" class="Bound">i</a> <a id="20241" class="Symbol">→</a> <a id="20243" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="20248" class="Symbol">(</a><a id="20249" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="20255" href="BrouwerTree.Code.html#20194" class="Bound">g</a> <a id="20257" href="BrouwerTree.Code.html#20201" class="Bound">h</a> <a id="20259" href="BrouwerTree.Code.html#20208" class="Bound">q</a> <a id="20261" href="BrouwerTree.Code.html#20239" class="Bound">i</a><a id="20262" class="Symbol">)</a> <a id="20264" class="Symbol">(</a><a id="20265" href="BrouwerTree.Code.html#20178" class="Bound">f</a> <a id="20267" href="BrouwerTree.Code.html#20185" class="Bound">k</a><a id="20268" class="Symbol">)</a>
                          <a id="20296" class="Symbol">→</a> <a id="20298" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="20303" class="Symbol">(</a><a id="20304" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="20310" href="BrouwerTree.Code.html#20194" class="Bound">g</a> <a id="20312" class="Symbol">{</a><a id="20313" href="BrouwerTree.Code.html#20197" class="Bound">g↑</a><a id="20315" class="Symbol">}</a> <a id="20317" href="BrouwerTree.Code.html#20201" class="Bound">h</a> <a id="20319" class="Symbol">{</a><a id="20320" href="BrouwerTree.Code.html#20204" class="Bound">h↑</a><a id="20322" class="Symbol">}</a> <a id="20324" href="BrouwerTree.Code.html#20208" class="Bound">q</a> <a id="20326" href="BrouwerTree.Code.html#20239" class="Bound">i</a><a id="20327" class="Symbol">)</a> <a id="20329" class="Symbol">(</a><a id="20330" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20336" href="BrouwerTree.Code.html#20178" class="Bound">f</a> <a id="20338" class="Symbol">{</a><a id="20339" href="BrouwerTree.Code.html#20181" class="Bound">f↑</a><a id="20341" class="Symbol">})}</a>
                 <a id="20362" class="Symbol">(λ</a> <a id="20365" href="BrouwerTree.Code.html#20365" class="Bound">i</a> <a id="20367" class="Symbol">→</a> <a id="20369" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="20377" class="Symbol">(</a><a id="20378" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="20389" class="Symbol">(</a><a id="20390" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="20396" href="BrouwerTree.Code.html#20194" class="Bound">g</a> <a id="20398" class="Symbol">{</a><a id="20399" href="BrouwerTree.Code.html#20197" class="Bound">g↑</a><a id="20401" class="Symbol">}</a> <a id="20403" href="BrouwerTree.Code.html#20201" class="Bound">h</a> <a id="20405" class="Symbol">{</a><a id="20406" href="BrouwerTree.Code.html#20204" class="Bound">h↑</a><a id="20408" class="Symbol">}</a> <a id="20410" href="BrouwerTree.Code.html#20208" class="Bound">q</a> <a id="20412" href="BrouwerTree.Code.html#20365" class="Bound">i</a><a id="20413" class="Symbol">)</a> <a id="20415" class="Symbol">(</a><a id="20416" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20422" href="BrouwerTree.Code.html#20178" class="Bound">f</a> <a id="20424" class="Symbol">{</a><a id="20425" href="BrouwerTree.Code.html#20181" class="Bound">f↑</a><a id="20427" class="Symbol">})))</a>
                 <a id="20449" class="Symbol">(</a><a id="20450" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="20462" href="BrouwerTree.Code.html#20178" class="Bound">f</a> <a id="20464" class="Symbol">{</a><a id="20465" href="BrouwerTree.Code.html#20181" class="Bound">f↑</a><a id="20467" class="Symbol">}</a> <a id="20469" href="BrouwerTree.Code.html#20185" class="Bound">k</a> <a id="20471" class="Symbol">(</a><a id="20472" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20478" href="BrouwerTree.Code.html#20194" class="Bound">g</a> <a id="20480" class="Symbol">{</a><a id="20481" href="BrouwerTree.Code.html#20197" class="Bound">g↑</a><a id="20483" class="Symbol">}))</a>
                 <a id="20504" class="Symbol">(</a><a id="20505" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="20517" href="BrouwerTree.Code.html#20178" class="Bound">f</a> <a id="20519" class="Symbol">{</a><a id="20520" href="BrouwerTree.Code.html#20181" class="Bound">f↑</a><a id="20522" class="Symbol">}</a> <a id="20524" href="BrouwerTree.Code.html#20185" class="Bound">k</a> <a id="20526" class="Symbol">(</a><a id="20527" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20533" href="BrouwerTree.Code.html#20201" class="Bound">h</a> <a id="20535" class="Symbol">{</a><a id="20536" href="BrouwerTree.Code.html#20204" class="Bound">h↑</a><a id="20538" class="Symbol">}))</a>
                 <a id="20559" href="BrouwerTree.Code.html#20210" class="Bound">i</a>
  <a id="20563" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="20575" href="BrouwerTree.Code.html#20575" class="Bound">f</a> <a id="20577" class="Symbol">{</a><a id="20578" href="BrouwerTree.Code.html#20578" class="Bound">f↑</a><a id="20580" class="Symbol">}</a> <a id="20582" href="BrouwerTree.Code.html#20582" class="Bound">k</a> <a id="20584" class="Symbol">(</a><a id="20585" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="20591" href="BrouwerTree.Code.html#20591" class="Bound">x</a> <a id="20593" href="BrouwerTree.Code.html#20593" class="Bound">y</a> <a id="20595" href="BrouwerTree.Code.html#20595" class="Bound">p</a> <a id="20597" href="BrouwerTree.Code.html#20597" class="Bound">q</a> <a id="20599" href="BrouwerTree.Code.html#20599" class="Bound">i</a> <a id="20601" href="BrouwerTree.Code.html#20601" class="Bound">j</a><a id="20602" class="Symbol">)</a> <a id="20604" class="Symbol">=</a>
    <a id="20610" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="20625" class="Symbol">{</a><a id="20626" class="Argument">B</a> <a id="20628" class="Symbol">=</a> <a id="20630" class="Symbol">λ</a> <a id="20632" href="BrouwerTree.Code.html#20632" class="Bound">i</a> <a id="20634" href="BrouwerTree.Code.html#20634" class="Bound">j</a> <a id="20636" class="Symbol">→</a> <a id="20638" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="20643" class="Symbol">(</a><a id="20644" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="20650" href="BrouwerTree.Code.html#20591" class="Bound">x</a> <a id="20652" href="BrouwerTree.Code.html#20593" class="Bound">y</a> <a id="20654" href="BrouwerTree.Code.html#20595" class="Bound">p</a> <a id="20656" href="BrouwerTree.Code.html#20597" class="Bound">q</a> <a id="20658" href="BrouwerTree.Code.html#20632" class="Bound">i</a> <a id="20660" href="BrouwerTree.Code.html#20634" class="Bound">j</a><a id="20661" class="Symbol">)</a> <a id="20663" class="Symbol">(</a><a id="20664" href="BrouwerTree.Code.html#20575" class="Bound">f</a> <a id="20666" href="BrouwerTree.Code.html#20582" class="Bound">k</a><a id="20667" class="Symbol">)</a>
                              <a id="20699" class="Symbol">→</a> <a id="20701" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="20706" class="Symbol">(</a><a id="20707" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="20713" href="BrouwerTree.Code.html#20591" class="Bound">x</a> <a id="20715" href="BrouwerTree.Code.html#20593" class="Bound">y</a> <a id="20717" href="BrouwerTree.Code.html#20595" class="Bound">p</a> <a id="20719" href="BrouwerTree.Code.html#20597" class="Bound">q</a> <a id="20721" href="BrouwerTree.Code.html#20632" class="Bound">i</a> <a id="20723" href="BrouwerTree.Code.html#20634" class="Bound">j</a><a id="20724" class="Symbol">)</a> <a id="20726" class="Symbol">(</a><a id="20727" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20733" href="BrouwerTree.Code.html#20575" class="Bound">f</a> <a id="20735" class="Symbol">{</a><a id="20736" href="BrouwerTree.Code.html#20578" class="Bound">f↑</a><a id="20738" class="Symbol">})}</a>
                   <a id="20761" class="Symbol">(λ</a> <a id="20764" href="BrouwerTree.Code.html#20764" class="Bound">i</a> <a id="20766" href="BrouwerTree.Code.html#20766" class="Bound">j</a> <a id="20768" class="Symbol">→</a> <a id="20770" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="20778" class="Symbol">(</a><a id="20779" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="20790" class="Symbol">(</a><a id="20791" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="20797" href="BrouwerTree.Code.html#20591" class="Bound">x</a> <a id="20799" href="BrouwerTree.Code.html#20593" class="Bound">y</a> <a id="20801" href="BrouwerTree.Code.html#20595" class="Bound">p</a> <a id="20803" href="BrouwerTree.Code.html#20597" class="Bound">q</a> <a id="20805" href="BrouwerTree.Code.html#20764" class="Bound">i</a> <a id="20807" href="BrouwerTree.Code.html#20766" class="Bound">j</a><a id="20808" class="Symbol">)</a> <a id="20810" class="Symbol">(</a><a id="20811" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20817" href="BrouwerTree.Code.html#20575" class="Bound">f</a> <a id="20819" class="Symbol">{</a><a id="20820" href="BrouwerTree.Code.html#20578" class="Bound">f↑</a><a id="20822" class="Symbol">})))</a>
                   <a id="20846" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="20870" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="20894" class="Symbol">(λ</a> <a id="20897" href="BrouwerTree.Code.html#20897" class="Bound">j</a> <a id="20899" class="Symbol">→</a> <a id="20901" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="20913" href="BrouwerTree.Code.html#20575" class="Bound">f</a> <a id="20915" class="Symbol">{</a><a id="20916" href="BrouwerTree.Code.html#20578" class="Bound">f↑</a><a id="20918" class="Symbol">}</a> <a id="20920" href="BrouwerTree.Code.html#20582" class="Bound">k</a> <a id="20922" class="Symbol">(</a><a id="20923" href="BrouwerTree.Code.html#20595" class="Bound">p</a> <a id="20925" href="BrouwerTree.Code.html#20897" class="Bound">j</a><a id="20926" class="Symbol">))</a>
                   <a id="20948" class="Symbol">(λ</a> <a id="20951" href="BrouwerTree.Code.html#20951" class="Bound">j</a> <a id="20953" class="Symbol">→</a> <a id="20955" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="20967" href="BrouwerTree.Code.html#20575" class="Bound">f</a> <a id="20969" class="Symbol">{</a><a id="20970" href="BrouwerTree.Code.html#20578" class="Bound">f↑</a><a id="20972" class="Symbol">}</a> <a id="20974" href="BrouwerTree.Code.html#20582" class="Bound">k</a> <a id="20976" class="Symbol">(</a><a id="20977" href="BrouwerTree.Code.html#20597" class="Bound">q</a> <a id="20979" href="BrouwerTree.Code.html#20951" class="Bound">j</a><a id="20980" class="Symbol">))</a>
                   <a id="21002" href="BrouwerTree.Code.html#20599" class="Bound">i</a> <a id="21004" href="BrouwerTree.Code.html#20601" class="Bound">j</a>

  <a id="Code-cocone-simple"></a><a id="21009" href="BrouwerTree.Code.html#21009" class="Function">Code-cocone-simple</a> <a id="21028" class="Symbol">:</a> <a id="21030" class="Symbol">∀</a> <a id="21032" class="Symbol">(</a><a id="21033" href="BrouwerTree.Code.html#21033" class="Bound">f</a> <a id="21035" class="Symbol">:</a> <a id="21037" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21039" class="Symbol">-&gt;</a> <a id="21042" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21045" class="Symbol">)</a> <a id="21047" class="Symbol">{</a><a id="21048" href="BrouwerTree.Code.html#21048" class="Bound">f↑</a><a id="21050" class="Symbol">}</a> <a id="21052" href="BrouwerTree.Code.html#21052" class="Bound">k</a> <a id="21054" class="Symbol">-&gt;</a> <a id="21057" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="21062" class="Symbol">(</a><a id="21063" href="BrouwerTree.Code.html#21033" class="Bound">f</a> <a id="21065" href="BrouwerTree.Code.html#21052" class="Bound">k</a><a id="21066" class="Symbol">)</a> <a id="21068" class="Symbol">(</a><a id="21069" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21075" href="BrouwerTree.Code.html#21033" class="Bound">f</a> <a id="21077" class="Symbol">{</a><a id="21078" href="BrouwerTree.Code.html#21048" class="Bound">f↑</a><a id="21080" class="Symbol">})</a>
  <a id="21085" href="BrouwerTree.Code.html#21009" class="Function">Code-cocone-simple</a> <a id="21104" href="BrouwerTree.Code.html#21104" class="Bound">f</a> <a id="21106" class="Symbol">{</a><a id="21107" href="BrouwerTree.Code.html#21107" class="Bound">f↑</a><a id="21109" class="Symbol">}</a> <a id="21111" href="BrouwerTree.Code.html#21111" class="Bound">k</a> <a id="21113" class="Symbol">=</a> <a id="21115" href="BrouwerTree.Code.html#19746" class="Function">Code-cocone</a> <a id="21127" href="BrouwerTree.Code.html#21104" class="Bound">f</a> <a id="21129" class="Symbol">{</a><a id="21130" href="BrouwerTree.Code.html#21107" class="Bound">f↑</a><a id="21132" class="Symbol">}</a> <a id="21134" href="BrouwerTree.Code.html#21111" class="Bound">k</a> <a id="21136" class="Symbol">(</a><a id="21137" href="BrouwerTree.Code.html#21104" class="Bound">f</a> <a id="21139" href="BrouwerTree.Code.html#21111" class="Bound">k</a><a id="21140" class="Symbol">)</a> <a id="21142" class="Symbol">(</a><a id="21143" href="BrouwerTree.Code.html#18958" class="Function">Code-refl</a> <a id="21153" class="Symbol">{</a><a id="21154" href="BrouwerTree.Code.html#21104" class="Bound">f</a> <a id="21156" href="BrouwerTree.Code.html#21111" class="Bound">k</a><a id="21157" class="Symbol">})</a>

  <a id="Code-succ-incr-simple"></a><a id="21163" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21185" class="Symbol">:</a> <a id="21187" class="Symbol">∀</a> <a id="21189" class="Symbol">{</a><a id="21190" href="BrouwerTree.Code.html#21190" class="Bound">x</a><a id="21191" class="Symbol">}</a> <a id="21193" class="Symbol">→</a> <a id="21195" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="21200" href="BrouwerTree.Code.html#21190" class="Bound">x</a> <a id="21202" class="Symbol">(</a><a id="21203" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21208" href="BrouwerTree.Code.html#21190" class="Bound">x</a><a id="21209" class="Symbol">)</a>
  <a id="21213" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21235" class="Symbol">{</a><a id="21236" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="21240" class="Symbol">}</a> <a id="21242" class="Symbol">=</a> <a id="21244" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="21249" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21271" class="Symbol">{</a><a id="21272" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21277" href="BrouwerTree.Code.html#21277" class="Bound">x</a><a id="21278" class="Symbol">}</a> <a id="21280" class="Symbol">=</a> <a id="21282" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21304" class="Symbol">{</a><a id="21305" href="BrouwerTree.Code.html#21277" class="Bound">x</a><a id="21306" class="Symbol">}</a>
  <a id="21310" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21332" class="Symbol">{</a><a id="21333" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21339" href="BrouwerTree.Code.html#21339" class="Bound">f</a> <a id="21341" class="Symbol">{</a><a id="21342" href="BrouwerTree.Code.html#21342" class="Bound">f↑</a><a id="21344" class="Symbol">}}</a> <a id="21347" class="Symbol">=</a> <a id="21349" class="Symbol">λ</a> <a id="21351" href="BrouwerTree.Code.html#21351" class="Bound">k</a> <a id="21353" class="Symbol">→</a> <a id="21355" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="21366" class="Symbol">{</a><a id="21367" class="Argument">x</a> <a id="21369" class="Symbol">=</a> <a id="21371" href="BrouwerTree.Code.html#21339" class="Bound">f</a> <a id="21373" href="BrouwerTree.Code.html#21351" class="Bound">k</a><a id="21374" class="Symbol">}</a> <a id="21376" class="Symbol">{</a><a id="21377" class="Argument">y</a> <a id="21379" class="Symbol">=</a> <a id="21381" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21386" class="Symbol">(</a><a id="21387" href="BrouwerTree.Code.html#21339" class="Bound">f</a> <a id="21389" href="BrouwerTree.Code.html#21351" class="Bound">k</a><a id="21390" class="Symbol">)}</a>
                                                          <a id="21451" class="Symbol">(</a><a id="21452" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21474" class="Symbol">{</a><a id="21475" href="BrouwerTree.Code.html#21339" class="Bound">f</a> <a id="21477" href="BrouwerTree.Code.html#21351" class="Bound">k</a><a id="21478" class="Symbol">})</a>
                                                          <a id="21539" class="Symbol">(</a><a id="21540" href="BrouwerTree.Code.html#21009" class="Function">Code-cocone-simple</a> <a id="21559" href="BrouwerTree.Code.html#21339" class="Bound">f</a> <a id="21561" class="Symbol">{</a><a id="21562" href="BrouwerTree.Code.html#21342" class="Bound">f↑</a><a id="21564" class="Symbol">}</a> <a id="21566" href="BrouwerTree.Code.html#21351" class="Bound">k</a><a id="21567" class="Symbol">)</a>
  <a id="21571" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21593" class="Symbol">{</a><a id="21594" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="21600" href="BrouwerTree.Code.html#21600" class="Bound">f</a> <a id="21602" class="Symbol">{</a><a id="21603" href="BrouwerTree.Code.html#21603" class="Bound">f↑</a><a id="21605" class="Symbol">}</a> <a id="21607" href="BrouwerTree.Code.html#21607" class="Bound">g</a> <a id="21609" class="Symbol">{</a><a id="21610" href="BrouwerTree.Code.html#21610" class="Bound">g↑</a><a id="21612" class="Symbol">}</a> <a id="21614" href="BrouwerTree.Code.html#21614" class="Bound">p</a> <a id="21616" href="BrouwerTree.Code.html#21616" class="Bound">i</a><a id="21617" class="Symbol">}</a> <a id="21619" class="Symbol">=</a>
    <a id="21625" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="21638" class="Symbol">{</a><a id="21639" class="Argument">B</a> <a id="21641" class="Symbol">=</a> <a id="21643" class="Symbol">λ</a> <a id="21645" href="BrouwerTree.Code.html#21645" class="Bound">i</a> <a id="21647" class="Symbol">→</a> <a id="21649" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="21654" class="Symbol">(</a><a id="21655" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="21661" href="BrouwerTree.Code.html#21600" class="Bound">f</a> <a id="21663" class="Symbol">{</a><a id="21664" href="BrouwerTree.Code.html#21603" class="Bound">f↑</a><a id="21666" class="Symbol">}</a> <a id="21668" href="BrouwerTree.Code.html#21607" class="Bound">g</a> <a id="21670" class="Symbol">{</a><a id="21671" href="BrouwerTree.Code.html#21610" class="Bound">g↑</a><a id="21673" class="Symbol">}</a> <a id="21675" href="BrouwerTree.Code.html#21614" class="Bound">p</a> <a id="21677" href="BrouwerTree.Code.html#21645" class="Bound">i</a><a id="21678" class="Symbol">)</a> <a id="21680" class="Symbol">(</a><a id="21681" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21686" class="Symbol">(</a><a id="21687" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="21693" href="BrouwerTree.Code.html#21600" class="Bound">f</a> <a id="21695" href="BrouwerTree.Code.html#21607" class="Bound">g</a> <a id="21697" href="BrouwerTree.Code.html#21614" class="Bound">p</a> <a id="21699" href="BrouwerTree.Code.html#21645" class="Bound">i</a><a id="21700" class="Symbol">))}</a>
                 <a id="21721" class="Symbol">(λ</a> <a id="21724" href="BrouwerTree.Code.html#21724" class="Bound">i</a> <a id="21726" class="Symbol">→</a> <a id="21728" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="21739" class="Symbol">(</a><a id="21740" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="21746" href="BrouwerTree.Code.html#21600" class="Bound">f</a> <a id="21748" class="Symbol">{</a><a id="21749" href="BrouwerTree.Code.html#21603" class="Bound">f↑</a><a id="21751" class="Symbol">}</a> <a id="21753" href="BrouwerTree.Code.html#21607" class="Bound">g</a> <a id="21755" class="Symbol">{</a><a id="21756" href="BrouwerTree.Code.html#21610" class="Bound">g↑</a><a id="21758" class="Symbol">}</a> <a id="21760" href="BrouwerTree.Code.html#21614" class="Bound">p</a> <a id="21762" href="BrouwerTree.Code.html#21724" class="Bound">i</a><a id="21763" class="Symbol">)</a> <a id="21765" class="Symbol">(</a><a id="21766" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21771" class="Symbol">(</a><a id="21772" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="21778" href="BrouwerTree.Code.html#21600" class="Bound">f</a> <a id="21780" href="BrouwerTree.Code.html#21607" class="Bound">g</a> <a id="21782" href="BrouwerTree.Code.html#21614" class="Bound">p</a> <a id="21784" href="BrouwerTree.Code.html#21724" class="Bound">i</a><a id="21785" class="Symbol">)))</a>
                 <a id="21806" class="Symbol">(</a><a id="21807" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21829" class="Symbol">{</a><a id="21830" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21836" href="BrouwerTree.Code.html#21600" class="Bound">f</a> <a id="21838" class="Symbol">{</a><a id="21839" href="BrouwerTree.Code.html#21603" class="Bound">f↑</a><a id="21841" class="Symbol">}})</a>
                 <a id="21862" class="Symbol">(</a><a id="21863" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21885" class="Symbol">{</a><a id="21886" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21892" href="BrouwerTree.Code.html#21607" class="Bound">g</a> <a id="21894" class="Symbol">{</a><a id="21895" href="BrouwerTree.Code.html#21610" class="Bound">g↑</a><a id="21897" class="Symbol">}})</a> <a id="21901" href="BrouwerTree.Code.html#21616" class="Bound">i</a>
  <a id="21905" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="21927" class="Symbol">{</a><a id="21928" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="21934" href="BrouwerTree.Code.html#21934" class="Bound">x</a> <a id="21936" href="BrouwerTree.Code.html#21936" class="Bound">y</a> <a id="21938" href="BrouwerTree.Code.html#21938" class="Bound">p</a> <a id="21940" href="BrouwerTree.Code.html#21940" class="Bound">q</a> <a id="21942" href="BrouwerTree.Code.html#21942" class="Bound">i</a> <a id="21944" href="BrouwerTree.Code.html#21944" class="Bound">j</a><a id="21945" class="Symbol">}</a> <a id="21947" class="Symbol">=</a>
    <a id="21953" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="21968" class="Symbol">{</a><a id="21969" class="Argument">B</a> <a id="21971" class="Symbol">=</a> <a id="21973" class="Symbol">λ</a> <a id="21975" href="BrouwerTree.Code.html#21975" class="Bound">i</a> <a id="21977" href="BrouwerTree.Code.html#21977" class="Bound">j</a> <a id="21979" class="Symbol">→</a> <a id="21981" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="21986" class="Symbol">(</a><a id="21987" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="21993" href="BrouwerTree.Code.html#21934" class="Bound">x</a> <a id="21995" href="BrouwerTree.Code.html#21936" class="Bound">y</a> <a id="21997" href="BrouwerTree.Code.html#21938" class="Bound">p</a> <a id="21999" href="BrouwerTree.Code.html#21940" class="Bound">q</a> <a id="22001" href="BrouwerTree.Code.html#21975" class="Bound">i</a> <a id="22003" href="BrouwerTree.Code.html#21977" class="Bound">j</a><a id="22004" class="Symbol">)</a> <a id="22006" class="Symbol">(</a><a id="22007" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="22012" class="Symbol">(</a><a id="22013" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="22019" href="BrouwerTree.Code.html#21934" class="Bound">x</a> <a id="22021" href="BrouwerTree.Code.html#21936" class="Bound">y</a> <a id="22023" href="BrouwerTree.Code.html#21938" class="Bound">p</a> <a id="22025" href="BrouwerTree.Code.html#21940" class="Bound">q</a> <a id="22027" href="BrouwerTree.Code.html#21975" class="Bound">i</a> <a id="22029" href="BrouwerTree.Code.html#21977" class="Bound">j</a><a id="22030" class="Symbol">))}</a>
                   <a id="22053" class="Symbol">(λ</a> <a id="22056" href="BrouwerTree.Code.html#22056" class="Bound">i</a> <a id="22058" href="BrouwerTree.Code.html#22058" class="Bound">j</a> <a id="22060" class="Symbol">→</a> <a id="22062" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="22073" class="Symbol">(</a><a id="22074" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="22080" href="BrouwerTree.Code.html#21934" class="Bound">x</a> <a id="22082" href="BrouwerTree.Code.html#21936" class="Bound">y</a> <a id="22084" href="BrouwerTree.Code.html#21938" class="Bound">p</a> <a id="22086" href="BrouwerTree.Code.html#21940" class="Bound">q</a> <a id="22088" href="BrouwerTree.Code.html#22056" class="Bound">i</a> <a id="22090" href="BrouwerTree.Code.html#22058" class="Bound">j</a><a id="22091" class="Symbol">)</a> <a id="22093" class="Symbol">(</a><a id="22094" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="22099" class="Symbol">(</a><a id="22100" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="22106" href="BrouwerTree.Code.html#21934" class="Bound">x</a> <a id="22108" href="BrouwerTree.Code.html#21936" class="Bound">y</a> <a id="22110" href="BrouwerTree.Code.html#21938" class="Bound">p</a> <a id="22112" href="BrouwerTree.Code.html#21940" class="Bound">q</a> <a id="22114" href="BrouwerTree.Code.html#22056" class="Bound">i</a> <a id="22116" href="BrouwerTree.Code.html#22058" class="Bound">j</a><a id="22117" class="Symbol">)))</a>
                   <a id="22140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="22164" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="22188" class="Symbol">(λ</a> <a id="22191" href="BrouwerTree.Code.html#22191" class="Bound">j</a> <a id="22193" class="Symbol">→</a> <a id="22195" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="22217" class="Symbol">{</a><a id="22218" href="BrouwerTree.Code.html#21938" class="Bound">p</a> <a id="22220" href="BrouwerTree.Code.html#22191" class="Bound">j</a><a id="22221" class="Symbol">})</a>
                   <a id="22243" class="Symbol">(λ</a> <a id="22246" href="BrouwerTree.Code.html#22246" class="Bound">j</a> <a id="22248" class="Symbol">→</a> <a id="22250" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="22272" class="Symbol">{</a><a id="22273" href="BrouwerTree.Code.html#21940" class="Bound">q</a> <a id="22275" href="BrouwerTree.Code.html#22246" class="Bound">j</a><a id="22276" class="Symbol">})</a>
                   <a id="22298" href="BrouwerTree.Code.html#21942" class="Bound">i</a> <a id="22300" href="BrouwerTree.Code.html#21944" class="Bound">j</a>

  <a id="22305" class="Comment">{- We need to simultaneously define the difficult direction of the correctness of Code.

     This is marked as terminating for the following reason:
     From Code, we call ≤→Code with arguments unpacked by ∥-∥rec,
     which is not seen as structurally smaller by Agda. This is
     justified since this function goes into a Prop, which means that
     there is an equivalent induction principle with those arguments
     already unpacked. Implementing this workaround (to avoid the
     flag is work in progress.
  -}</a>
  <a id="22828" class="Symbol">{-#</a> <a id="22832" class="Keyword">TERMINATING</a> <a id="22844" class="Symbol">#-}</a>
  <a id="≤→Code"></a><a id="22850" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="22857" class="Symbol">:</a> <a id="22859" class="Symbol">∀</a> <a id="22861" class="Symbol">{</a><a id="22862" href="BrouwerTree.Code.html#22862" class="Bound">x</a> <a id="22864" href="BrouwerTree.Code.html#22864" class="Bound">y</a><a id="22865" class="Symbol">}</a> <a id="22867" class="Symbol">→</a> <a id="22869" href="BrouwerTree.Code.html#22862" class="Bound">x</a> <a id="22871" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22873" href="BrouwerTree.Code.html#22864" class="Bound">y</a> <a id="22875" class="Symbol">→</a> <a id="22877" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="22882" href="BrouwerTree.Code.html#22862" class="Bound">x</a> <a id="22884" href="BrouwerTree.Code.html#22864" class="Bound">y</a>
  <a id="22888" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="22895" class="Symbol">{</a><a id="22896" class="DottedPattern Symbol">.</a><a id="22897" href="BrouwerTree.Core.html#998" class="DottedPattern InductiveConstructor">zero</a><a id="22901" class="Symbol">}</a> <a id="22903" class="Symbol">{</a><a id="22904" href="BrouwerTree.Code.html#22904" class="Bound">y</a><a id="22905" class="Symbol">}</a> <a id="22907" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="22914" class="Symbol">=</a> <a id="22916" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="22921" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="22928" class="Symbol">{</a><a id="22929" href="BrouwerTree.Code.html#22929" class="Bound">x</a><a id="22930" class="Symbol">}</a> <a id="22932" class="Symbol">{</a><a id="22933" href="BrouwerTree.Code.html#22933" class="Bound">y</a><a id="22934" class="Symbol">}</a> <a id="22936" class="Symbol">(</a><a id="22937" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="22945" class="Symbol">{</a><a id="22946" href="BrouwerTree.Code.html#22929" class="Bound">x</a><a id="22947" class="Symbol">}</a> <a id="22949" class="Symbol">{</a><a id="22950" href="BrouwerTree.Code.html#22950" class="Bound">x₁</a><a id="22952" class="Symbol">}</a> <a id="22954" class="Symbol">{</a><a id="22955" href="BrouwerTree.Code.html#22933" class="Bound">y</a><a id="22956" class="Symbol">}</a> <a id="22958" href="BrouwerTree.Code.html#22958" class="Bound">x≤x₁</a> <a id="22963" href="BrouwerTree.Code.html#22963" class="Bound">x₁≤y</a><a id="22967" class="Symbol">)</a> <a id="22969" class="Symbol">=</a>
    <a id="22975" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="22986" class="Symbol">{</a><a id="22987" href="BrouwerTree.Code.html#22929" class="Bound">x</a><a id="22988" class="Symbol">}</a> <a id="22990" class="Symbol">{</a><a id="22991" href="BrouwerTree.Code.html#22950" class="Bound">x₁</a><a id="22993" class="Symbol">}</a> <a id="22995" class="Symbol">{</a><a id="22996" href="BrouwerTree.Code.html#22933" class="Bound">y</a><a id="22997" class="Symbol">}</a> <a id="22999" class="Symbol">(</a><a id="23000" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23007" href="BrouwerTree.Code.html#22958" class="Bound">x≤x₁</a><a id="23011" class="Symbol">)</a> <a id="23013" class="Symbol">(</a><a id="23014" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23021" href="BrouwerTree.Code.html#22963" class="Bound">x₁≤y</a><a id="23025" class="Symbol">)</a>
  <a id="23029" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23036" class="Symbol">{</a><a id="23037" class="DottedPattern Symbol">.(</a><a id="23039" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="23044" href="BrouwerTree.Code.html#23074" class="DottedPattern Bound">x</a><a id="23045" class="DottedPattern Symbol">)</a><a id="23046" class="Symbol">}</a> <a id="23048" class="Symbol">{</a><a id="23049" class="DottedPattern Symbol">.(</a><a id="23051" href="BrouwerTree.Core.html#1014" class="DottedPattern InductiveConstructor">succ</a> <a id="23056" href="BrouwerTree.Code.html#23078" class="DottedPattern Bound">y</a><a id="23057" class="DottedPattern Symbol">)</a><a id="23058" class="Symbol">}</a> <a id="23060" class="Symbol">(</a><a id="23061" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="23073" class="Symbol">{</a><a id="23074" href="BrouwerTree.Code.html#23074" class="Bound">x</a><a id="23075" class="Symbol">}</a> <a id="23077" class="Symbol">{</a><a id="23078" href="BrouwerTree.Code.html#23078" class="Bound">y</a><a id="23079" class="Symbol">}</a> <a id="23081" href="BrouwerTree.Code.html#23081" class="Bound">x≤y</a><a id="23084" class="Symbol">)</a> <a id="23086" class="Symbol">=</a> <a id="23088" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23095" href="BrouwerTree.Code.html#23081" class="Bound">x≤y</a>
  <a id="23101" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23108" class="Symbol">{</a><a id="23109" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="23113" class="Symbol">}</a> <a id="23115" class="Symbol">{</a><a id="23116" class="DottedPattern Symbol">.(</a><a id="23118" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="23124" href="BrouwerTree.Code.html#23138" class="DottedPattern Bound">f</a><a id="23125" class="DottedPattern Symbol">)</a><a id="23126" class="Symbol">}</a> <a id="23128" class="Symbol">(</a><a id="23129" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="23138" href="BrouwerTree.Code.html#23138" class="Bound">f</a> <a id="23140" class="Symbol">{</a><a id="23141" href="BrouwerTree.Code.html#23141" class="Bound">f↑</a><a id="23143" class="Symbol">}</a> <a id="23145" class="Symbol">{</a><a id="23146" href="BrouwerTree.Code.html#23146" class="Bound">k</a><a id="23147" class="Symbol">}</a> <a id="23149" href="BrouwerTree.Code.html#23149" class="Bound">x≤fk</a><a id="23153" class="Symbol">)</a> <a id="23155" class="Symbol">=</a> <a id="23157" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="23162" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23169" class="Symbol">{</a><a id="23170" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="23175" href="BrouwerTree.Code.html#23175" class="Bound">x</a><a id="23176" class="Symbol">}</a> <a id="23178" class="Symbol">{</a><a id="23179" class="DottedPattern Symbol">.(</a><a id="23181" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="23187" href="BrouwerTree.Code.html#23201" class="DottedPattern Bound">f</a><a id="23188" class="DottedPattern Symbol">)</a><a id="23189" class="Symbol">}</a> <a id="23191" class="Symbol">(</a><a id="23192" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="23201" href="BrouwerTree.Code.html#23201" class="Bound">f</a> <a id="23203" class="Symbol">{</a><a id="23204" href="BrouwerTree.Code.html#23204" class="Bound">f↑</a><a id="23206" class="Symbol">}</a> <a id="23208" class="Symbol">{</a><a id="23209" href="BrouwerTree.Code.html#23209" class="Bound">k</a><a id="23210" class="Symbol">}</a> <a id="23212" href="BrouwerTree.Code.html#23212" class="Bound">x≤fk</a><a id="23216" class="Symbol">)</a> <a id="23218" class="Symbol">=</a> <a id="23220" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="23222" href="BrouwerTree.Code.html#23209" class="Bound">k</a> <a id="23224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23226" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23233" href="BrouwerTree.Code.html#23212" class="Bound">x≤fk</a> <a id="23238" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="23242" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23249" class="Symbol">{</a><a id="23250" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23256" href="BrouwerTree.Code.html#23256" class="Bound">g</a> <a id="23258" class="Symbol">{</a><a id="23259" href="BrouwerTree.Code.html#23259" class="Bound">g↑</a><a id="23261" class="Symbol">}}</a> <a id="23264" class="Symbol">{</a><a id="23265" class="DottedPattern Symbol">.(</a><a id="23267" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="23273" href="BrouwerTree.Code.html#23287" class="DottedPattern Bound">f</a><a id="23274" class="DottedPattern Symbol">)</a><a id="23275" class="Symbol">}</a> <a id="23277" class="Symbol">(</a><a id="23278" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="23287" href="BrouwerTree.Code.html#23287" class="Bound">f</a> <a id="23289" class="Symbol">{</a><a id="23290" href="BrouwerTree.Code.html#23290" class="Bound">f↑</a><a id="23292" class="Symbol">}</a> <a id="23294" class="Symbol">{</a><a id="23295" href="BrouwerTree.Code.html#23295" class="Bound">k</a><a id="23296" class="Symbol">}</a> <a id="23298" href="BrouwerTree.Code.html#23298" class="Bound">⊔g≤fk</a><a id="23303" class="Symbol">)</a>
    <a id="23309" class="Symbol">=</a> <a id="23311" class="Symbol">λ</a> <a id="23313" href="BrouwerTree.Code.html#23313" class="Bound">l</a> <a id="23315" class="Symbol">→</a> <a id="23317" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="23319" class="Symbol">(</a><a id="23320" href="BrouwerTree.Code.html#23295" class="Bound">k</a> <a id="23322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23324" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="23335" class="Symbol">{</a><a id="23336" class="Argument">x</a> <a id="23338" class="Symbol">=</a> <a id="23340" href="BrouwerTree.Code.html#23256" class="Bound">g</a> <a id="23342" href="BrouwerTree.Code.html#23313" class="Bound">l</a><a id="23343" class="Symbol">}</a> <a id="23345" class="Symbol">(</a><a id="23346" href="BrouwerTree.Code.html#21009" class="Function">Code-cocone-simple</a> <a id="23365" href="BrouwerTree.Code.html#23256" class="Bound">g</a> <a id="23367" href="BrouwerTree.Code.html#23313" class="Bound">l</a><a id="23368" class="Symbol">)</a> <a id="23370" class="Symbol">(</a><a id="23371" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23378" href="BrouwerTree.Code.html#23298" class="Bound">⊔g≤fk</a><a id="23383" class="Symbol">))</a> <a id="23386" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="23390" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23397" class="Symbol">{</a><a id="23398" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="23404" href="BrouwerTree.Code.html#23404" class="Bound">g</a> <a id="23406" class="Symbol">{</a><a id="23407" href="BrouwerTree.Code.html#23407" class="Bound">g↑</a><a id="23409" class="Symbol">}</a> <a id="23411" href="BrouwerTree.Code.html#23411" class="Bound">h</a> <a id="23413" class="Symbol">{</a><a id="23414" href="BrouwerTree.Code.html#23414" class="Bound">h↑</a><a id="23416" class="Symbol">}</a> <a id="23418" href="BrouwerTree.Code.html#23418" class="Bound">p</a> <a id="23420" href="BrouwerTree.Code.html#23420" class="Bound">i</a><a id="23421" class="Symbol">}</a> <a id="23423" class="Symbol">{</a><a id="23424" class="DottedPattern Symbol">.(</a><a id="23426" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="23432" href="BrouwerTree.Code.html#23446" class="DottedPattern Bound">f</a><a id="23433" class="DottedPattern Symbol">)</a><a id="23434" class="Symbol">}</a> <a id="23436" class="Symbol">(</a><a id="23437" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="23446" href="BrouwerTree.Code.html#23446" class="Bound">f</a> <a id="23448" class="Symbol">{</a><a id="23449" href="BrouwerTree.Code.html#23449" class="Bound">f↑</a><a id="23451" class="Symbol">}</a> <a id="23453" class="Symbol">{</a><a id="23454" href="BrouwerTree.Code.html#23454" class="Bound">k</a><a id="23455" class="Symbol">}</a> <a id="23457" href="BrouwerTree.Code.html#23457" class="Bound">x≤fk</a><a id="23461" class="Symbol">)</a> <a id="23463" class="Symbol">=</a>
    <a id="23469" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="23482" class="Symbol">{</a><a id="23483" class="Argument">B</a> <a id="23485" class="Symbol">=</a> <a id="23487" class="Symbol">λ</a> <a id="23489" href="BrouwerTree.Code.html#23489" class="Bound">i</a> <a id="23491" class="Symbol">→</a> <a id="23493" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="23499" href="BrouwerTree.Code.html#23404" class="Bound">g</a> <a id="23501" href="BrouwerTree.Code.html#23411" class="Bound">h</a> <a id="23503" href="BrouwerTree.Code.html#23418" class="Bound">p</a> <a id="23505" href="BrouwerTree.Code.html#23489" class="Bound">i</a> <a id="23507" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23509" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23515" href="BrouwerTree.Code.html#23446" class="Bound">f</a> <a id="23517" class="Symbol">→</a> <a id="23519" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="23524" class="Symbol">(</a><a id="23525" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="23531" href="BrouwerTree.Code.html#23404" class="Bound">g</a> <a id="23533" class="Symbol">{</a><a id="23534" href="BrouwerTree.Code.html#23407" class="Bound">g↑</a><a id="23536" class="Symbol">}</a> <a id="23538" href="BrouwerTree.Code.html#23411" class="Bound">h</a> <a id="23540" class="Symbol">{</a><a id="23541" href="BrouwerTree.Code.html#23414" class="Bound">h↑</a><a id="23543" class="Symbol">}</a> <a id="23545" href="BrouwerTree.Code.html#23418" class="Bound">p</a> <a id="23547" href="BrouwerTree.Code.html#23489" class="Bound">i</a><a id="23548" class="Symbol">)</a> <a id="23550" class="Symbol">(</a><a id="23551" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23557" href="BrouwerTree.Code.html#23446" class="Bound">f</a> <a id="23559" class="Symbol">{</a><a id="23560" href="BrouwerTree.Code.html#23449" class="Bound">f↑</a><a id="23562" class="Symbol">})}</a>
                 <a id="23583" class="Symbol">(λ</a> <a id="23586" href="BrouwerTree.Code.html#23586" class="Bound">i</a> <a id="23588" class="Symbol">→</a> <a id="23590" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="23598" class="Symbol">(</a><a id="23599" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="23610" class="Symbol">(</a><a id="23611" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="23617" href="BrouwerTree.Code.html#23404" class="Bound">g</a> <a id="23619" class="Symbol">{</a><a id="23620" href="BrouwerTree.Code.html#23407" class="Bound">g↑</a><a id="23622" class="Symbol">}</a> <a id="23624" href="BrouwerTree.Code.html#23411" class="Bound">h</a> <a id="23626" class="Symbol">{</a><a id="23627" href="BrouwerTree.Code.html#23414" class="Bound">h↑</a><a id="23629" class="Symbol">}</a> <a id="23631" href="BrouwerTree.Code.html#23418" class="Bound">p</a> <a id="23633" href="BrouwerTree.Code.html#23586" class="Bound">i</a><a id="23634" class="Symbol">)</a> <a id="23636" class="Symbol">(</a><a id="23637" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23643" href="BrouwerTree.Code.html#23446" class="Bound">f</a> <a id="23645" class="Symbol">{</a><a id="23646" href="BrouwerTree.Code.html#23449" class="Bound">f↑</a><a id="23648" class="Symbol">})))</a>
                 <a id="23670" class="Symbol">(</a><a id="23671" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23678" class="Symbol">{</a><a id="23679" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23685" href="BrouwerTree.Code.html#23404" class="Bound">g</a> <a id="23687" class="Symbol">{</a><a id="23688" href="BrouwerTree.Code.html#23407" class="Bound">g↑</a><a id="23690" class="Symbol">}}</a> <a id="23693" class="Symbol">{</a><a id="23694" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23700" href="BrouwerTree.Code.html#23446" class="Bound">f</a> <a id="23702" class="Symbol">{</a><a id="23703" href="BrouwerTree.Code.html#23449" class="Bound">f↑</a><a id="23705" class="Symbol">}})</a>
                 <a id="23726" class="Symbol">(</a><a id="23727" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23734" class="Symbol">{</a><a id="23735" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23741" href="BrouwerTree.Code.html#23411" class="Bound">h</a> <a id="23743" class="Symbol">{</a><a id="23744" href="BrouwerTree.Code.html#23414" class="Bound">h↑</a><a id="23746" class="Symbol">}}</a> <a id="23749" class="Symbol">{</a><a id="23750" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23756" href="BrouwerTree.Code.html#23446" class="Bound">f</a> <a id="23758" class="Symbol">{</a><a id="23759" href="BrouwerTree.Code.html#23449" class="Bound">f↑</a><a id="23761" class="Symbol">}})</a>
                 <a id="23782" href="BrouwerTree.Code.html#23420" class="Bound">i</a>
                 <a id="23801" class="Symbol">(</a><a id="23802" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="23811" href="BrouwerTree.Code.html#23446" class="Bound">f</a> <a id="23813" class="Symbol">{</a><a id="23814" href="BrouwerTree.Code.html#23449" class="Bound">f↑</a><a id="23816" class="Symbol">}</a> <a id="23818" class="Symbol">{</a><a id="23819" href="BrouwerTree.Code.html#23454" class="Bound">k</a><a id="23820" class="Symbol">}</a> <a id="23822" href="BrouwerTree.Code.html#23457" class="Bound">x≤fk</a><a id="23826" class="Symbol">)</a>
  <a id="23830" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="23837" class="Symbol">{</a><a id="23838" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="23844" href="BrouwerTree.Code.html#23844" class="Bound">x</a> <a id="23846" href="BrouwerTree.Code.html#23846" class="Bound">y</a> <a id="23848" href="BrouwerTree.Code.html#23848" class="Bound">p</a> <a id="23850" href="BrouwerTree.Code.html#23850" class="Bound">q</a> <a id="23852" href="BrouwerTree.Code.html#23852" class="Bound">i</a> <a id="23854" href="BrouwerTree.Code.html#23854" class="Bound">j</a><a id="23855" class="Symbol">}</a> <a id="23857" class="Symbol">{</a><a id="23858" class="DottedPattern Symbol">.(</a><a id="23860" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="23866" href="BrouwerTree.Code.html#23880" class="DottedPattern Bound">f</a><a id="23867" class="DottedPattern Symbol">)</a><a id="23868" class="Symbol">}</a> <a id="23870" class="Symbol">(</a><a id="23871" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="23880" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="23882" class="Symbol">{</a><a id="23883" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="23885" class="Symbol">}</a> <a id="23887" class="Symbol">{</a><a id="23888" href="BrouwerTree.Code.html#23888" class="Bound">k</a><a id="23889" class="Symbol">}</a> <a id="23891" href="BrouwerTree.Code.html#23891" class="Bound">x≤fk</a><a id="23895" class="Symbol">)</a> <a id="23897" class="Symbol">=</a>
    <a id="23903" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="23918" class="Symbol">{</a><a id="23919" class="Argument">B</a> <a id="23921" class="Symbol">=</a> <a id="23923" class="Symbol">λ</a> <a id="23925" href="BrouwerTree.Code.html#23925" class="Bound">i</a> <a id="23927" href="BrouwerTree.Code.html#23927" class="Bound">j</a> <a id="23929" class="Symbol">→</a> <a id="23931" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="23937" href="BrouwerTree.Code.html#23844" class="Bound">x</a> <a id="23939" href="BrouwerTree.Code.html#23846" class="Bound">y</a> <a id="23941" href="BrouwerTree.Code.html#23848" class="Bound">p</a> <a id="23943" href="BrouwerTree.Code.html#23850" class="Bound">q</a> <a id="23945" href="BrouwerTree.Code.html#23925" class="Bound">i</a> <a id="23947" href="BrouwerTree.Code.html#23927" class="Bound">j</a> <a id="23949" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23951" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23957" href="BrouwerTree.Code.html#23880" class="Bound">f</a>
                              <a id="23989" class="Symbol">→</a> <a id="23991" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="23996" class="Symbol">(</a><a id="23997" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="24003" href="BrouwerTree.Code.html#23844" class="Bound">x</a> <a id="24005" href="BrouwerTree.Code.html#23846" class="Bound">y</a> <a id="24007" href="BrouwerTree.Code.html#23848" class="Bound">p</a> <a id="24009" href="BrouwerTree.Code.html#23850" class="Bound">q</a> <a id="24011" href="BrouwerTree.Code.html#23925" class="Bound">i</a> <a id="24013" href="BrouwerTree.Code.html#23927" class="Bound">j</a><a id="24014" class="Symbol">)</a> <a id="24016" class="Symbol">(</a><a id="24017" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24023" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="24025" class="Symbol">{</a><a id="24026" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="24028" class="Symbol">})}</a>
                   <a id="24051" class="Symbol">(λ</a> <a id="24054" href="BrouwerTree.Code.html#24054" class="Bound">i</a> <a id="24056" href="BrouwerTree.Code.html#24056" class="Bound">j</a> <a id="24058" class="Symbol">→</a> <a id="24060" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="24068" class="Symbol">(</a><a id="24069" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="24080" class="Symbol">(</a><a id="24081" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="24087" href="BrouwerTree.Code.html#23844" class="Bound">x</a> <a id="24089" href="BrouwerTree.Code.html#23846" class="Bound">y</a> <a id="24091" href="BrouwerTree.Code.html#23848" class="Bound">p</a> <a id="24093" href="BrouwerTree.Code.html#23850" class="Bound">q</a> <a id="24095" href="BrouwerTree.Code.html#24054" class="Bound">i</a> <a id="24097" href="BrouwerTree.Code.html#24056" class="Bound">j</a><a id="24098" class="Symbol">)</a> <a id="24100" class="Symbol">(</a><a id="24101" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24107" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="24109" class="Symbol">{</a><a id="24110" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="24112" class="Symbol">})))</a>
                   <a id="24136" class="Symbol">(λ</a> <a id="24139" href="BrouwerTree.Code.html#24139" class="Bound">j</a> <a id="24141" class="Symbol">→</a> <a id="24143" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24150" class="Symbol">{</a><a id="24151" href="BrouwerTree.Code.html#23844" class="Bound">x</a><a id="24152" class="Symbol">}</a> <a id="24154" class="Symbol">{</a><a id="24155" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24161" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="24163" class="Symbol">{</a><a id="24164" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="24166" class="Symbol">}})</a>
                   <a id="24189" class="Symbol">(λ</a> <a id="24192" href="BrouwerTree.Code.html#24192" class="Bound">j</a> <a id="24194" class="Symbol">→</a> <a id="24196" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24203" class="Symbol">{</a><a id="24204" href="BrouwerTree.Code.html#23846" class="Bound">y</a><a id="24205" class="Symbol">}</a> <a id="24207" class="Symbol">{</a><a id="24208" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24214" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="24216" class="Symbol">{</a><a id="24217" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="24219" class="Symbol">}})</a>
                   <a id="24242" class="Symbol">(λ</a> <a id="24245" href="BrouwerTree.Code.html#24245" class="Bound">j</a> <a id="24247" class="Symbol">→</a> <a id="24249" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24256" class="Symbol">{</a><a id="24257" href="BrouwerTree.Code.html#23848" class="Bound">p</a> <a id="24259" href="BrouwerTree.Code.html#24245" class="Bound">j</a><a id="24260" class="Symbol">}</a> <a id="24262" class="Symbol">{</a><a id="24263" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24269" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="24271" class="Symbol">{</a><a id="24272" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="24274" class="Symbol">}})</a>
                   <a id="24297" class="Symbol">(λ</a> <a id="24300" href="BrouwerTree.Code.html#24300" class="Bound">j</a> <a id="24302" class="Symbol">→</a> <a id="24304" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24311" class="Symbol">{</a><a id="24312" href="BrouwerTree.Code.html#23850" class="Bound">q</a> <a id="24314" href="BrouwerTree.Code.html#24300" class="Bound">j</a><a id="24315" class="Symbol">}</a> <a id="24317" class="Symbol">{</a><a id="24318" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24324" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="24326" class="Symbol">{</a><a id="24327" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="24329" class="Symbol">}})</a> <a id="24333" href="BrouwerTree.Code.html#23852" class="Bound">i</a> <a id="24335" href="BrouwerTree.Code.html#23854" class="Bound">j</a> <a id="24337" class="Symbol">(</a><a id="24338" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="24347" href="BrouwerTree.Code.html#23880" class="Bound">f</a> <a id="24349" class="Symbol">{</a><a id="24350" href="BrouwerTree.Code.html#23883" class="Bound">f↑</a><a id="24352" class="Symbol">}</a> <a id="24354" class="Symbol">{</a><a id="24355" href="BrouwerTree.Code.html#23888" class="Bound">k</a><a id="24356" class="Symbol">}</a> <a id="24358" href="BrouwerTree.Code.html#23891" class="Bound">x≤fk</a><a id="24362" class="Symbol">)</a>

  <a id="24367" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24374" class="Symbol">{</a><a id="24375" class="DottedPattern Symbol">.(</a><a id="24377" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="24383" href="BrouwerTree.Code.html#24406" class="DottedPattern Bound">f</a><a id="24384" class="DottedPattern Symbol">)</a><a id="24385" class="Symbol">}</a> <a id="24387" class="Symbol">{</a><a id="24388" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="24392" class="Symbol">}</a> <a id="24394" class="Symbol">(</a><a id="24395" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="24406" href="BrouwerTree.Code.html#24406" class="Bound">f</a> <a id="24408" class="Symbol">{</a><a id="24409" href="BrouwerTree.Code.html#24409" class="Bound">f↑</a><a id="24411" class="Symbol">}</a> <a id="24413" href="BrouwerTree.Code.html#24413" class="Bound">f≤z</a><a id="24416" class="Symbol">)</a> <a id="24418" class="Symbol">=</a> <a id="24420" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="24429" class="Symbol">{</a><a id="24430" href="BrouwerTree.Code.html#24406" class="Bound">f</a><a id="24431" class="Symbol">}</a> <a id="24433" class="Symbol">{</a><a id="24434" href="BrouwerTree.Code.html#24409" class="Bound">f↑</a><a id="24436" class="Symbol">}</a> <a id="24438" class="Symbol">(</a><a id="24439" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="24450" href="BrouwerTree.Code.html#24406" class="Bound">f</a> <a id="24452" href="BrouwerTree.Code.html#24413" class="Bound">f≤z</a><a id="24455" class="Symbol">)</a>
  <a id="24459" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24466" class="Symbol">{</a><a id="24467" class="DottedPattern Symbol">.(</a><a id="24469" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="24475" href="BrouwerTree.Code.html#24500" class="DottedPattern Bound">f</a><a id="24476" class="DottedPattern Symbol">)</a><a id="24477" class="Symbol">}</a> <a id="24479" class="Symbol">{</a><a id="24480" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24485" href="BrouwerTree.Code.html#24485" class="Bound">y</a><a id="24486" class="Symbol">}</a> <a id="24488" class="Symbol">(</a><a id="24489" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="24500" href="BrouwerTree.Code.html#24500" class="Bound">f</a> <a id="24502" href="BrouwerTree.Code.html#24502" class="Bound">f≤sy</a><a id="24506" class="Symbol">)</a> <a id="24508" href="BrouwerTree.Code.html#24508" class="Bound">k</a> <a id="24510" class="Symbol">=</a> <a id="24512" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24519" class="Symbol">{</a><a id="24520" href="BrouwerTree.Code.html#24500" class="Bound">f</a> <a id="24522" href="BrouwerTree.Code.html#24508" class="Bound">k</a><a id="24523" class="Symbol">}</a> <a id="24525" class="Symbol">{</a><a id="24526" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24531" href="BrouwerTree.Code.html#24485" class="Bound">y</a><a id="24532" class="Symbol">}</a> <a id="24534" class="Symbol">(</a><a id="24535" href="BrouwerTree.Code.html#24502" class="Bound">f≤sy</a> <a id="24540" href="BrouwerTree.Code.html#24508" class="Bound">k</a><a id="24541" class="Symbol">)</a>

  <a id="24546" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24553" class="Symbol">{</a><a id="24554" class="DottedPattern Symbol">.(</a><a id="24556" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="24562" href="BrouwerTree.Code.html#24593" class="DottedPattern Bound">f</a><a id="24563" class="DottedPattern Symbol">)</a><a id="24564" class="Symbol">}</a> <a id="24566" class="Symbol">{</a><a id="24567" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="24573" href="BrouwerTree.Code.html#24573" class="Bound">g</a> <a id="24575" class="Symbol">{</a><a id="24576" href="BrouwerTree.Code.html#24576" class="Bound">g↑</a><a id="24578" class="Symbol">}}</a> <a id="24581" class="Symbol">(</a><a id="24582" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="24593" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24595" class="Symbol">{</a><a id="24596" href="BrouwerTree.Code.html#24596" class="Bound">f↑</a><a id="24598" class="Symbol">}</a> <a id="24600" href="BrouwerTree.Code.html#24600" class="Bound">f≤⊔g</a><a id="24604" class="Symbol">)</a> <a id="24606" href="BrouwerTree.Code.html#24606" class="Bound">k</a> <a id="24608" class="Symbol">=</a>
    <a id="24614" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="24621" class="Symbol">{</a><a id="24622" class="Argument">A</a> <a id="24624" class="Symbol">=</a> <a id="24626" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="24628" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24630" class="Symbol">(λ</a> <a id="24633" href="BrouwerTree.Code.html#24633" class="Bound">n</a> <a id="24635" class="Symbol">→</a> <a id="24637" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="24642" class="Symbol">(</a><a id="24643" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24648" class="Symbol">(</a><a id="24649" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24651" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24652" class="Symbol">))</a> <a id="24655" class="Symbol">(</a><a id="24656" href="BrouwerTree.Code.html#24573" class="Bound">g</a> <a id="24658" href="BrouwerTree.Code.html#24633" class="Bound">n</a><a id="24659" class="Symbol">))}</a>
          <a id="24673" class="Symbol">{</a><a id="24674" class="Argument">P</a> <a id="24676" class="Symbol">=</a>  <a id="24679" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24681" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="24683" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24685" class="Symbol">(λ</a> <a id="24688" href="BrouwerTree.Code.html#24688" class="Bound">n</a> <a id="24690" class="Symbol">→</a> <a id="24692" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="24697" class="Symbol">(</a><a id="24698" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24700" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24701" class="Symbol">)</a> <a id="24703" class="Symbol">(</a><a id="24704" href="BrouwerTree.Code.html#24573" class="Bound">g</a> <a id="24706" href="BrouwerTree.Code.html#24688" class="Bound">n</a><a id="24707" class="Symbol">))</a> <a id="24710" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="24711" class="Symbol">}</a>
          <a id="24723" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
          <a id="24749" class="Symbol">(λ</a> <a id="24752" class="Symbol">{</a> <a id="24754" class="Symbol">(</a><a id="24755" href="BrouwerTree.Code.html#24755" class="Bound">l</a> <a id="24757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24759" href="BrouwerTree.Code.html#24759" class="Bound">sfk≤gl</a><a id="24765" class="Symbol">)</a> <a id="24767" class="Symbol">→</a>
            <a id="24781" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="24783" href="BrouwerTree.Code.html#24755" class="Bound">l</a> <a id="24785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24787" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="24798" class="Symbol">{</a><a id="24799" class="Argument">x</a> <a id="24801" class="Symbol">=</a> <a id="24803" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24805" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24806" class="Symbol">}</a> <a id="24808" class="Symbol">{</a><a id="24809" class="Argument">y</a> <a id="24811" class="Symbol">=</a> <a id="24813" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24818" class="Symbol">(</a><a id="24819" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24821" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24822" class="Symbol">)}</a> <a id="24825" class="Symbol">(</a><a id="24826" href="BrouwerTree.Code.html#21163" class="Function">Code-succ-incr-simple</a> <a id="24848" class="Symbol">{</a><a id="24849" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24851" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24852" class="Symbol">})</a> <a id="24855" href="BrouwerTree.Code.html#24759" class="Bound">sfk≤gl</a> <a id="24862" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="24864" class="Symbol">})</a>
          <a id="24877" class="Symbol">(</a><a id="24878" href="BrouwerTree.Code.html#9956" class="Function">Code-trans</a> <a id="24889" class="Symbol">{</a><a id="24890" class="Argument">x</a> <a id="24892" class="Symbol">=</a> <a id="24894" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24899" class="Symbol">(</a><a id="24900" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24902" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24903" class="Symbol">)}</a> <a id="24906" class="Symbol">{</a><a id="24907" class="Argument">y</a> <a id="24909" class="Symbol">=</a> <a id="24911" href="BrouwerTree.Code.html#24593" class="Bound">f</a> <a id="24913" class="Symbol">(</a><a id="24914" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24918" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24919" class="Symbol">)}</a> <a id="24922" class="Symbol">(</a><a id="24923" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24930" class="Symbol">(</a><a id="24931" href="BrouwerTree.Code.html#24596" class="Bound">f↑</a> <a id="24934" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24935" class="Symbol">))</a> <a id="24938" class="Symbol">(</a><a id="24939" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24946" class="Symbol">(</a><a id="24947" href="BrouwerTree.Code.html#24600" class="Bound">f≤⊔g</a> <a id="24952" class="Symbol">(</a><a id="24953" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24957" href="BrouwerTree.Code.html#24606" class="Bound">k</a><a id="24958" class="Symbol">))))</a>

  <a id="24966" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="24973" class="Symbol">{</a><a id="24974" class="DottedPattern Symbol">.(</a><a id="24976" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="24982" href="BrouwerTree.Code.html#25024" class="DottedPattern Bound">f</a><a id="24983" class="DottedPattern Symbol">)</a><a id="24984" class="Symbol">}</a> <a id="24986" class="Symbol">{</a><a id="24987" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="24993" href="BrouwerTree.Code.html#24993" class="Bound">g</a> <a id="24995" class="Symbol">{</a><a id="24996" href="BrouwerTree.Code.html#24996" class="Bound">g↑</a><a id="24998" class="Symbol">}</a> <a id="25000" href="BrouwerTree.Code.html#25000" class="Bound">h</a> <a id="25002" class="Symbol">{</a><a id="25003" href="BrouwerTree.Code.html#25003" class="Bound">h↑</a><a id="25005" class="Symbol">}</a> <a id="25007" href="BrouwerTree.Code.html#25007" class="Bound">p</a> <a id="25009" href="BrouwerTree.Code.html#25009" class="Bound">i</a><a id="25010" class="Symbol">}</a> <a id="25012" class="Symbol">(</a><a id="25013" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="25024" href="BrouwerTree.Code.html#25024" class="Bound">f</a> <a id="25026" class="Symbol">{</a><a id="25027" href="BrouwerTree.Code.html#25027" class="Bound">f↑</a><a id="25029" class="Symbol">}</a> <a id="25031" href="BrouwerTree.Code.html#25031" class="Bound">f≤y</a><a id="25034" class="Symbol">)</a> <a id="25036" class="Symbol">=</a>
    <a id="25042" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="25055" class="Symbol">{</a><a id="25056" class="Argument">B</a> <a id="25058" class="Symbol">=</a> <a id="25060" class="Symbol">λ</a> <a id="25062" href="BrouwerTree.Code.html#25062" class="Bound">i</a> <a id="25064" class="Symbol">→</a> <a id="25066" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25072" href="BrouwerTree.Code.html#25024" class="Bound">f</a> <a id="25074" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25076" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="25082" href="BrouwerTree.Code.html#24993" class="Bound">g</a> <a id="25084" class="Symbol">{</a><a id="25085" href="BrouwerTree.Code.html#24996" class="Bound">g↑</a><a id="25087" class="Symbol">}</a> <a id="25089" href="BrouwerTree.Code.html#25000" class="Bound">h</a> <a id="25091" class="Symbol">{</a><a id="25092" href="BrouwerTree.Code.html#25003" class="Bound">h↑</a><a id="25094" class="Symbol">}</a> <a id="25096" href="BrouwerTree.Code.html#25007" class="Bound">p</a> <a id="25098" href="BrouwerTree.Code.html#25062" class="Bound">i</a>
                          <a id="25126" class="Symbol">→</a> <a id="25128" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="25133" class="Symbol">(</a><a id="25134" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25140" href="BrouwerTree.Code.html#25024" class="Bound">f</a> <a id="25142" class="Symbol">{</a><a id="25143" href="BrouwerTree.Code.html#25027" class="Bound">f↑</a><a id="25145" class="Symbol">})</a> <a id="25148" class="Symbol">(</a><a id="25149" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="25155" href="BrouwerTree.Code.html#24993" class="Bound">g</a> <a id="25157" class="Symbol">{</a><a id="25158" href="BrouwerTree.Code.html#24996" class="Bound">g↑</a><a id="25160" class="Symbol">}</a> <a id="25162" href="BrouwerTree.Code.html#25000" class="Bound">h</a> <a id="25164" class="Symbol">{</a><a id="25165" href="BrouwerTree.Code.html#25003" class="Bound">h↑</a><a id="25167" class="Symbol">}</a> <a id="25169" href="BrouwerTree.Code.html#25007" class="Bound">p</a> <a id="25171" href="BrouwerTree.Code.html#25062" class="Bound">i</a><a id="25172" class="Symbol">)}</a>
                 <a id="25192" class="Symbol">(λ</a> <a id="25195" href="BrouwerTree.Code.html#25195" class="Bound">i</a> <a id="25197" class="Symbol">→</a> <a id="25199" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="25207" class="Symbol">(</a><a id="25208" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="25219" class="Symbol">(</a><a id="25220" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25226" href="BrouwerTree.Code.html#25024" class="Bound">f</a> <a id="25228" class="Symbol">{</a><a id="25229" href="BrouwerTree.Code.html#25027" class="Bound">f↑</a><a id="25231" class="Symbol">})</a> <a id="25234" class="Symbol">(</a><a id="25235" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="25241" href="BrouwerTree.Code.html#24993" class="Bound">g</a> <a id="25243" class="Symbol">{</a><a id="25244" href="BrouwerTree.Code.html#24996" class="Bound">g↑</a><a id="25246" class="Symbol">}</a> <a id="25248" href="BrouwerTree.Code.html#25000" class="Bound">h</a> <a id="25250" class="Symbol">{</a><a id="25251" href="BrouwerTree.Code.html#25003" class="Bound">h↑</a><a id="25253" class="Symbol">}</a> <a id="25255" href="BrouwerTree.Code.html#25007" class="Bound">p</a> <a id="25257" href="BrouwerTree.Code.html#25195" class="Bound">i</a><a id="25258" class="Symbol">)))</a>
                 <a id="25279" class="Symbol">(</a><a id="25280" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25287" class="Symbol">{</a><a id="25288" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25294" href="BrouwerTree.Code.html#25024" class="Bound">f</a> <a id="25296" class="Symbol">{</a><a id="25297" href="BrouwerTree.Code.html#25027" class="Bound">f↑</a><a id="25299" class="Symbol">}}</a> <a id="25302" class="Symbol">{</a><a id="25303" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25309" href="BrouwerTree.Code.html#24993" class="Bound">g</a> <a id="25311" class="Symbol">{</a><a id="25312" href="BrouwerTree.Code.html#24996" class="Bound">g↑</a><a id="25314" class="Symbol">}})</a>
                 <a id="25335" class="Symbol">(</a><a id="25336" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25343" class="Symbol">{</a><a id="25344" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25350" href="BrouwerTree.Code.html#25024" class="Bound">f</a> <a id="25352" class="Symbol">{</a><a id="25353" href="BrouwerTree.Code.html#25027" class="Bound">f↑</a><a id="25355" class="Symbol">}}</a> <a id="25358" class="Symbol">{</a><a id="25359" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25365" href="BrouwerTree.Code.html#25000" class="Bound">h</a> <a id="25367" class="Symbol">{</a><a id="25368" href="BrouwerTree.Code.html#25003" class="Bound">h↑</a><a id="25370" class="Symbol">}})</a> <a id="25374" href="BrouwerTree.Code.html#25009" class="Bound">i</a> <a id="25376" class="Symbol">(</a><a id="25377" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="25388" href="BrouwerTree.Code.html#25024" class="Bound">f</a> <a id="25390" class="Symbol">{</a><a id="25391" href="BrouwerTree.Code.html#25027" class="Bound">f↑</a><a id="25393" class="Symbol">}</a> <a id="25395" href="BrouwerTree.Code.html#25031" class="Bound">f≤y</a><a id="25398" class="Symbol">)</a>
  <a id="25402" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25409" class="Symbol">{</a><a id="25410" class="DottedPattern Symbol">.(</a><a id="25412" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="25418" href="BrouwerTree.Code.html#25454" class="DottedPattern Bound">f</a><a id="25419" class="DottedPattern Symbol">)</a><a id="25420" class="Symbol">}</a> <a id="25422" class="Symbol">{</a><a id="25423" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="25429" href="BrouwerTree.Code.html#25429" class="Bound">x</a> <a id="25431" href="BrouwerTree.Code.html#25431" class="Bound">y</a> <a id="25433" href="BrouwerTree.Code.html#25433" class="Bound">p</a> <a id="25435" href="BrouwerTree.Code.html#25435" class="Bound">q</a> <a id="25437" href="BrouwerTree.Code.html#25437" class="Bound">i</a> <a id="25439" href="BrouwerTree.Code.html#25439" class="Bound">j</a><a id="25440" class="Symbol">}</a> <a id="25442" class="Symbol">(</a><a id="25443" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="25454" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25456" class="Symbol">{</a><a id="25457" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25459" class="Symbol">}</a> <a id="25461" href="BrouwerTree.Code.html#25461" class="Bound">f≤y</a><a id="25464" class="Symbol">)</a> <a id="25466" class="Symbol">=</a>
    <a id="25472" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="25487" class="Symbol">{</a><a id="25488" class="Argument">B</a> <a id="25490" class="Symbol">=</a> <a id="25492" class="Symbol">λ</a> <a id="25494" href="BrouwerTree.Code.html#25494" class="Bound">i</a> <a id="25496" href="BrouwerTree.Code.html#25496" class="Bound">j</a> <a id="25498" class="Symbol">→</a> <a id="25500" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25506" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25508" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25510" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="25516" href="BrouwerTree.Code.html#25429" class="Bound">x</a> <a id="25518" href="BrouwerTree.Code.html#25431" class="Bound">y</a> <a id="25520" href="BrouwerTree.Code.html#25433" class="Bound">p</a> <a id="25522" href="BrouwerTree.Code.html#25435" class="Bound">q</a> <a id="25524" href="BrouwerTree.Code.html#25494" class="Bound">i</a> <a id="25526" href="BrouwerTree.Code.html#25496" class="Bound">j</a>
                              <a id="25558" class="Symbol">→</a> <a id="25560" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="25565" class="Symbol">(</a><a id="25566" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25572" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25574" class="Symbol">{</a><a id="25575" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25577" class="Symbol">})</a> <a id="25580" class="Symbol">(</a><a id="25581" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="25587" href="BrouwerTree.Code.html#25429" class="Bound">x</a> <a id="25589" href="BrouwerTree.Code.html#25431" class="Bound">y</a> <a id="25591" href="BrouwerTree.Code.html#25433" class="Bound">p</a> <a id="25593" href="BrouwerTree.Code.html#25435" class="Bound">q</a> <a id="25595" href="BrouwerTree.Code.html#25494" class="Bound">i</a> <a id="25597" href="BrouwerTree.Code.html#25496" class="Bound">j</a><a id="25598" class="Symbol">)}</a>
                   <a id="25620" class="Symbol">(λ</a> <a id="25623" href="BrouwerTree.Code.html#25623" class="Bound">i</a> <a id="25625" href="BrouwerTree.Code.html#25625" class="Bound">j</a> <a id="25627" class="Symbol">→</a> <a id="25629" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="25637" class="Symbol">(</a><a id="25638" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="25649" class="Symbol">(</a><a id="25650" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25656" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25658" class="Symbol">{</a><a id="25659" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25661" class="Symbol">})</a> <a id="25664" class="Symbol">(</a><a id="25665" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="25671" href="BrouwerTree.Code.html#25429" class="Bound">x</a> <a id="25673" href="BrouwerTree.Code.html#25431" class="Bound">y</a> <a id="25675" href="BrouwerTree.Code.html#25433" class="Bound">p</a> <a id="25677" href="BrouwerTree.Code.html#25435" class="Bound">q</a> <a id="25679" href="BrouwerTree.Code.html#25623" class="Bound">i</a> <a id="25681" href="BrouwerTree.Code.html#25625" class="Bound">j</a><a id="25682" class="Symbol">)))</a>
                   <a id="25705" class="Symbol">(λ</a> <a id="25708" href="BrouwerTree.Code.html#25708" class="Bound">j</a> <a id="25710" class="Symbol">→</a> <a id="25712" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25719" class="Symbol">{</a><a id="25720" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25726" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25728" class="Symbol">{</a><a id="25729" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25731" class="Symbol">}}</a> <a id="25734" class="Symbol">{</a><a id="25735" href="BrouwerTree.Code.html#25429" class="Bound">x</a><a id="25736" class="Symbol">})</a>
                   <a id="25758" class="Symbol">(λ</a> <a id="25761" href="BrouwerTree.Code.html#25761" class="Bound">j</a> <a id="25763" class="Symbol">→</a> <a id="25765" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25772" class="Symbol">{</a><a id="25773" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25779" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25781" class="Symbol">{</a><a id="25782" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25784" class="Symbol">}}</a> <a id="25787" class="Symbol">{</a><a id="25788" href="BrouwerTree.Code.html#25431" class="Bound">y</a><a id="25789" class="Symbol">})</a>
                   <a id="25811" class="Symbol">(λ</a> <a id="25814" href="BrouwerTree.Code.html#25814" class="Bound">j</a> <a id="25816" class="Symbol">→</a> <a id="25818" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25825" class="Symbol">{</a><a id="25826" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25832" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25834" class="Symbol">{</a><a id="25835" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25837" class="Symbol">}}</a> <a id="25840" class="Symbol">{</a><a id="25841" href="BrouwerTree.Code.html#25433" class="Bound">p</a> <a id="25843" href="BrouwerTree.Code.html#25814" class="Bound">j</a><a id="25844" class="Symbol">})</a>
                   <a id="25866" class="Symbol">(λ</a> <a id="25869" href="BrouwerTree.Code.html#25869" class="Bound">j</a> <a id="25871" class="Symbol">→</a> <a id="25873" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25880" class="Symbol">{</a><a id="25881" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25887" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25889" class="Symbol">{</a><a id="25890" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25892" class="Symbol">}}</a> <a id="25895" class="Symbol">{</a><a id="25896" href="BrouwerTree.Code.html#25435" class="Bound">q</a> <a id="25898" href="BrouwerTree.Code.html#25869" class="Bound">j</a><a id="25899" class="Symbol">})</a> <a id="25902" href="BrouwerTree.Code.html#25437" class="Bound">i</a> <a id="25904" href="BrouwerTree.Code.html#25439" class="Bound">j</a> <a id="25906" class="Symbol">(</a><a id="25907" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="25918" href="BrouwerTree.Code.html#25454" class="Bound">f</a> <a id="25920" class="Symbol">{</a><a id="25921" href="BrouwerTree.Code.html#25457" class="Bound">f↑</a><a id="25923" class="Symbol">}</a> <a id="25925" href="BrouwerTree.Code.html#25461" class="Bound">f≤y</a><a id="25928" class="Symbol">)</a>

  <a id="25933" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25940" class="Symbol">{</a><a id="25941" href="BrouwerTree.Code.html#25941" class="Bound">x</a><a id="25942" class="Symbol">}</a> <a id="25944" class="Symbol">{</a><a id="25945" href="BrouwerTree.Code.html#25945" class="Bound">y</a><a id="25946" class="Symbol">}</a> <a id="25948" class="Symbol">(</a><a id="25949" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="25957" href="BrouwerTree.Code.html#25957" class="Bound">x≤y</a> <a id="25961" href="BrouwerTree.Code.html#25961" class="Bound">x≤y₁</a> <a id="25966" href="BrouwerTree.Code.html#25966" class="Bound">i</a><a id="25967" class="Symbol">)</a> <a id="25969" class="Symbol">=</a> <a id="25971" href="BrouwerTree.Code.html#1271" class="Function">isPropCode</a> <a id="25982" href="BrouwerTree.Code.html#25941" class="Bound">x</a> <a id="25984" href="BrouwerTree.Code.html#25945" class="Bound">y</a> <a id="25986" class="Symbol">(</a><a id="25987" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="25994" href="BrouwerTree.Code.html#25957" class="Bound">x≤y</a><a id="25997" class="Symbol">)</a> <a id="25999" class="Symbol">(</a><a id="26000" href="BrouwerTree.Code.html#22850" class="Function">≤→Code</a> <a id="26007" href="BrouwerTree.Code.html#25961" class="Bound">x≤y₁</a><a id="26011" class="Symbol">)</a> <a id="26013" href="BrouwerTree.Code.html#25966" class="Bound">i</a>


<a id="26017" class="Comment">{- End of the mutual definition.

Note: Above, we have defined:

≤→Code : (x ≤ y) → Code x y
Code-trans : Code x y → Code y z → C x z

In an older approach, we instead defined the following:

(x ≤ y) → Code y z → Code x z
Code x y → (y ≤ z) → Code x z

Interestingly, Code-trans is defined by triple-induction on ordinals,
while the others are defined by induction on ≤.
-}</a>


<a id="26393" class="Comment">{-
   ## Using Code, we can characterise the relation ≤.
   We have already defined ≤→Code in the big mutual definition;
   we now define the other direction, Code→≤.
   Together, they prove the correctness of Code.
-}</a>

<a id="26613" class="Comment">-- See the discussion above</a>
<a id="26641" class="Symbol">{-#</a> <a id="26645" class="Keyword">TERMINATING</a> <a id="26657" class="Symbol">#-}</a>
<a id="Code→≤"></a><a id="26661" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="26668" class="Symbol">:</a> <a id="26670" class="Symbol">∀</a> <a id="26672" class="Symbol">{</a><a id="26673" href="BrouwerTree.Code.html#26673" class="Bound">x</a> <a id="26675" href="BrouwerTree.Code.html#26675" class="Bound">y</a><a id="26676" class="Symbol">}</a> <a id="26678" class="Symbol">→</a> <a id="26680" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="26685" href="BrouwerTree.Code.html#26673" class="Bound">x</a> <a id="26687" href="BrouwerTree.Code.html#26675" class="Bound">y</a> <a id="26689" class="Symbol">→</a> <a id="26691" href="BrouwerTree.Code.html#26673" class="Bound">x</a> <a id="26693" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="26695" href="BrouwerTree.Code.html#26675" class="Bound">y</a>

<a id="26698" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="26705" class="Symbol">{</a><a id="26706" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="26710" class="Symbol">}</a> <a id="26712" class="Symbol">{</a><a id="26713" href="BrouwerTree.Code.html#26713" class="Bound">y</a><a id="26714" class="Symbol">}</a> <a id="26716" href="BrouwerTree.Code.html#26716" class="Bound">c-x≤y</a> <a id="26722" class="Symbol">=</a> <a id="26724" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

<a id="26732" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="26739" class="Symbol">{</a><a id="26740" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="26745" href="BrouwerTree.Code.html#26745" class="Bound">x</a><a id="26746" class="Symbol">}</a> <a id="26748" class="Symbol">{</a><a id="26749" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="26754" href="BrouwerTree.Code.html#26754" class="Bound">y</a><a id="26755" class="Symbol">}</a> <a id="26757" href="BrouwerTree.Code.html#26757" class="Bound">c-sx≤sy</a> <a id="26765" class="Symbol">=</a> <a id="26767" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="26779" class="Symbol">(</a><a id="26780" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="26787" class="Symbol">{</a><a id="26788" href="BrouwerTree.Code.html#26745" class="Bound">x</a><a id="26789" class="Symbol">}</a> <a id="26791" class="Symbol">{</a><a id="26792" href="BrouwerTree.Code.html#26754" class="Bound">y</a><a id="26793" class="Symbol">}</a> <a id="26795" href="BrouwerTree.Code.html#26757" class="Bound">c-sx≤sy</a><a id="26802" class="Symbol">)</a>
<a id="26804" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="26811" class="Symbol">{</a><a id="26812" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="26817" href="BrouwerTree.Code.html#26817" class="Bound">x</a><a id="26818" class="Symbol">}</a> <a id="26820" class="Symbol">{</a><a id="26821" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="26827" href="BrouwerTree.Code.html#26827" class="Bound">g</a> <a id="26829" class="Symbol">{</a><a id="26830" href="BrouwerTree.Code.html#26830" class="Bound">g↑</a><a id="26832" class="Symbol">}}</a> <a id="26835" class="Symbol">=</a>
  <a id="26839" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="26846" class="Symbol">{</a><a id="26847" class="Argument">A</a> <a id="26849" class="Symbol">=</a> <a id="26851" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="26854" href="BrouwerTree.Code.html#26854" class="Bound">n</a> <a id="26856" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="26858" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="26860" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="26862" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="26867" class="Symbol">(</a><a id="26868" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="26873" href="BrouwerTree.Code.html#26817" class="Bound">x</a><a id="26874" class="Symbol">)</a> <a id="26876" class="Symbol">(</a><a id="26877" href="BrouwerTree.Code.html#26827" class="Bound">g</a> <a id="26879" href="BrouwerTree.Code.html#26854" class="Bound">n</a><a id="26880" class="Symbol">)}</a>
         <a id="26892" class="Symbol">{</a><a id="26893" class="Argument">P</a> <a id="26895" class="Symbol">=</a> <a id="26897" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="26902" href="BrouwerTree.Code.html#26817" class="Bound">x</a> <a id="26904" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="26906" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="26912" href="BrouwerTree.Code.html#26827" class="Bound">g</a><a id="26913" class="Symbol">}</a>
         <a id="26924" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>
         <a id="26941" class="Symbol">(λ</a> <a id="26944" class="Symbol">{(</a><a id="26946" href="BrouwerTree.Code.html#26946" class="Bound">n</a> <a id="26948" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26950" href="BrouwerTree.Code.html#26950" class="Bound">c-sx≤gn</a><a id="26957" class="Symbol">)</a> <a id="26959" class="Symbol">→</a> <a id="26961" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="26969" class="Symbol">(</a><a id="26970" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="26977" class="Symbol">{</a><a id="26978" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="26983" href="BrouwerTree.Code.html#26817" class="Bound">x</a><a id="26984" class="Symbol">}</a> <a id="26986" class="Symbol">{</a><a id="26987" href="BrouwerTree.Code.html#26827" class="Bound">g</a> <a id="26989" href="BrouwerTree.Code.html#26946" class="Bound">n</a><a id="26990" class="Symbol">}</a> <a id="26992" href="BrouwerTree.Code.html#26950" class="Bound">c-sx≤gn</a><a id="26999" class="Symbol">)</a> <a id="27001" class="Symbol">(</a><a id="27002" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="27018" href="BrouwerTree.Code.html#26827" class="Bound">g</a><a id="27019" class="Symbol">)</a> <a id="27021" class="Symbol">})</a>
<a id="27024" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27031" class="Symbol">{</a><a id="27032" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27037" href="BrouwerTree.Code.html#27037" class="Bound">x</a><a id="27038" class="Symbol">}</a> <a id="27040" class="Symbol">{</a><a id="27041" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="27047" href="BrouwerTree.Code.html#27047" class="Bound">g</a> <a id="27049" class="Symbol">{</a><a id="27050" href="BrouwerTree.Code.html#27050" class="Bound">g↑</a><a id="27052" class="Symbol">}</a> <a id="27054" href="BrouwerTree.Code.html#27054" class="Bound">h</a> <a id="27056" class="Symbol">{</a><a id="27057" href="BrouwerTree.Code.html#27057" class="Bound">h↑</a><a id="27059" class="Symbol">}</a> <a id="27061" href="BrouwerTree.Code.html#27061" class="Bound">g≈h</a> <a id="27065" href="BrouwerTree.Code.html#27065" class="Bound">i</a><a id="27066" class="Symbol">}</a> <a id="27068" class="Symbol">=</a>
  <a id="27072" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="27085" class="Symbol">{</a><a id="27086" class="Argument">B</a> <a id="27088" class="Symbol">=</a> <a id="27090" class="Symbol">λ</a> <a id="27092" href="BrouwerTree.Code.html#27092" class="Bound">i</a> <a id="27094" class="Symbol">→</a> <a id="27096" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="27101" class="Symbol">(</a><a id="27102" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27107" href="BrouwerTree.Code.html#27037" class="Bound">x</a><a id="27108" class="Symbol">)</a> <a id="27110" class="Symbol">(</a><a id="27111" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="27117" href="BrouwerTree.Code.html#27047" class="Bound">g</a> <a id="27119" class="Symbol">{</a><a id="27120" href="BrouwerTree.Code.html#27050" class="Bound">g↑</a><a id="27122" class="Symbol">}</a> <a id="27124" href="BrouwerTree.Code.html#27054" class="Bound">h</a> <a id="27126" class="Symbol">{</a><a id="27127" href="BrouwerTree.Code.html#27057" class="Bound">h↑</a><a id="27129" class="Symbol">}</a> <a id="27131" href="BrouwerTree.Code.html#27061" class="Bound">g≈h</a> <a id="27135" href="BrouwerTree.Code.html#27092" class="Bound">i</a><a id="27136" class="Symbol">)</a>
                        <a id="27162" class="Symbol">→</a> <a id="27164" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27169" href="BrouwerTree.Code.html#27037" class="Bound">x</a> <a id="27171" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27173" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="27179" href="BrouwerTree.Code.html#27047" class="Bound">g</a> <a id="27181" class="Symbol">{</a><a id="27182" href="BrouwerTree.Code.html#27050" class="Bound">g↑</a><a id="27184" class="Symbol">}</a> <a id="27186" href="BrouwerTree.Code.html#27054" class="Bound">h</a> <a id="27188" class="Symbol">{</a><a id="27189" href="BrouwerTree.Code.html#27057" class="Bound">h↑</a><a id="27191" class="Symbol">}</a> <a id="27193" href="BrouwerTree.Code.html#27061" class="Bound">g≈h</a> <a id="27197" href="BrouwerTree.Code.html#27092" class="Bound">i</a><a id="27198" class="Symbol">}</a>
               <a id="27215" class="Symbol">(λ</a> <a id="27218" href="BrouwerTree.Code.html#27218" class="Bound">i</a> <a id="27220" class="Symbol">→</a> <a id="27222" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="27230" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="27237" class="Symbol">)</a>
               <a id="27254" class="Symbol">(</a><a id="27255" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="27262" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>
                       <a id="27293" class="Symbol">λ</a> <a id="27295" class="Symbol">{(</a><a id="27297" href="BrouwerTree.Code.html#27297" class="Bound">n</a> <a id="27299" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27301" href="BrouwerTree.Code.html#27301" class="Bound">c-sx≤gn</a><a id="27308" class="Symbol">)</a> <a id="27310" class="Symbol">→</a> <a id="27312" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="27320" class="Symbol">(</a><a id="27321" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27328" class="Symbol">{</a><a id="27329" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27334" href="BrouwerTree.Code.html#27037" class="Bound">x</a><a id="27335" class="Symbol">}</a> <a id="27337" class="Symbol">{</a><a id="27338" href="BrouwerTree.Code.html#27047" class="Bound">g</a> <a id="27340" href="BrouwerTree.Code.html#27297" class="Bound">n</a><a id="27341" class="Symbol">}</a> <a id="27343" href="BrouwerTree.Code.html#27301" class="Bound">c-sx≤gn</a><a id="27350" class="Symbol">)</a>
                                                          <a id="27410" class="Symbol">(</a><a id="27411" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="27427" href="BrouwerTree.Code.html#27047" class="Bound">g</a><a id="27428" class="Symbol">)})</a>
               <a id="27447" class="Symbol">(</a><a id="27448" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="27455" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>
                       <a id="27486" class="Symbol">λ</a> <a id="27488" class="Symbol">{(</a><a id="27490" href="BrouwerTree.Code.html#27490" class="Bound">n</a> <a id="27492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27494" href="BrouwerTree.Code.html#27494" class="Bound">c-sx≤hn</a><a id="27501" class="Symbol">)</a> <a id="27503" class="Symbol">→</a> <a id="27505" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="27513" class="Symbol">(</a><a id="27514" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27521" class="Symbol">{</a><a id="27522" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27527" href="BrouwerTree.Code.html#27037" class="Bound">x</a><a id="27528" class="Symbol">}</a> <a id="27530" class="Symbol">{</a><a id="27531" href="BrouwerTree.Code.html#27054" class="Bound">h</a> <a id="27533" href="BrouwerTree.Code.html#27490" class="Bound">n</a><a id="27534" class="Symbol">}</a> <a id="27536" href="BrouwerTree.Code.html#27494" class="Bound">c-sx≤hn</a><a id="27543" class="Symbol">)</a>
                                                          <a id="27603" class="Symbol">(</a><a id="27604" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="27620" href="BrouwerTree.Code.html#27054" class="Bound">h</a><a id="27621" class="Symbol">)})</a>
               <a id="27640" href="BrouwerTree.Code.html#27065" class="Bound">i</a>
<a id="27642" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27649" class="Symbol">{</a><a id="27650" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27655" href="BrouwerTree.Code.html#27655" class="Bound">x</a><a id="27656" class="Symbol">}</a> <a id="27658" class="Symbol">{</a><a id="27659" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="27665" href="BrouwerTree.Code.html#27665" class="Bound">y₁</a> <a id="27668" href="BrouwerTree.Code.html#27668" class="Bound">y₂</a> <a id="27671" href="BrouwerTree.Code.html#27671" class="Bound">p</a> <a id="27673" href="BrouwerTree.Code.html#27673" class="Bound">q</a> <a id="27675" href="BrouwerTree.Code.html#27675" class="Bound">i</a> <a id="27677" href="BrouwerTree.Code.html#27677" class="Bound">j</a><a id="27678" class="Symbol">}</a> <a id="27680" class="Symbol">=</a>
  <a id="27684" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="27699" class="Symbol">{</a><a id="27700" class="Argument">B</a> <a id="27702" class="Symbol">=</a> <a id="27704" class="Symbol">λ</a> <a id="27706" href="BrouwerTree.Code.html#27706" class="Bound">i</a> <a id="27708" href="BrouwerTree.Code.html#27708" class="Bound">j</a> <a id="27710" class="Symbol">→</a> <a id="27712" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="27717" class="Symbol">(</a><a id="27718" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27723" href="BrouwerTree.Code.html#27655" class="Bound">x</a><a id="27724" class="Symbol">)</a> <a id="27726" class="Symbol">(</a><a id="27727" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="27733" href="BrouwerTree.Code.html#27665" class="Bound">y₁</a> <a id="27736" href="BrouwerTree.Code.html#27668" class="Bound">y₂</a> <a id="27739" href="BrouwerTree.Code.html#27671" class="Bound">p</a> <a id="27741" href="BrouwerTree.Code.html#27673" class="Bound">q</a> <a id="27743" href="BrouwerTree.Code.html#27706" class="Bound">i</a> <a id="27745" href="BrouwerTree.Code.html#27708" class="Bound">j</a><a id="27746" class="Symbol">)</a> <a id="27748" class="Symbol">→</a> <a id="27750" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27755" href="BrouwerTree.Code.html#27655" class="Bound">x</a> <a id="27757" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="27759" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="27765" href="BrouwerTree.Code.html#27665" class="Bound">y₁</a> <a id="27768" href="BrouwerTree.Code.html#27668" class="Bound">y₂</a> <a id="27771" href="BrouwerTree.Code.html#27671" class="Bound">p</a> <a id="27773" href="BrouwerTree.Code.html#27673" class="Bound">q</a> <a id="27775" href="BrouwerTree.Code.html#27706" class="Bound">i</a> <a id="27777" href="BrouwerTree.Code.html#27708" class="Bound">j</a><a id="27778" class="Symbol">}</a>
                 <a id="27797" class="Symbol">(λ</a> <a id="27800" href="BrouwerTree.Code.html#27800" class="Bound">i</a> <a id="27802" href="BrouwerTree.Code.html#27802" class="Bound">j</a> <a id="27804" class="Symbol">→</a> <a id="27806" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="27814" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="27821" class="Symbol">)</a>
                 <a id="27840" class="Symbol">(λ</a> <a id="27843" href="BrouwerTree.Code.html#27843" class="Bound">j</a> <a id="27845" class="Symbol">→</a> <a id="27847" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27854" class="Symbol">{</a><a id="27855" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27860" href="BrouwerTree.Code.html#27655" class="Bound">x</a><a id="27861" class="Symbol">}</a> <a id="27863" class="Symbol">{</a><a id="27864" href="BrouwerTree.Code.html#27665" class="Bound">y₁</a><a id="27866" class="Symbol">})</a>
                 <a id="27886" class="Symbol">(λ</a> <a id="27889" href="BrouwerTree.Code.html#27889" class="Bound">j</a> <a id="27891" class="Symbol">→</a> <a id="27893" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27900" class="Symbol">{</a><a id="27901" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27906" href="BrouwerTree.Code.html#27655" class="Bound">x</a><a id="27907" class="Symbol">}</a> <a id="27909" class="Symbol">{</a><a id="27910" href="BrouwerTree.Code.html#27668" class="Bound">y₂</a><a id="27912" class="Symbol">})</a>
                 <a id="27932" class="Symbol">(λ</a> <a id="27935" href="BrouwerTree.Code.html#27935" class="Bound">j</a> <a id="27937" class="Symbol">→</a> <a id="27939" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27946" class="Symbol">{</a><a id="27947" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27952" href="BrouwerTree.Code.html#27655" class="Bound">x</a><a id="27953" class="Symbol">}</a> <a id="27955" class="Symbol">{</a><a id="27956" href="BrouwerTree.Code.html#27671" class="Bound">p</a> <a id="27958" href="BrouwerTree.Code.html#27935" class="Bound">j</a><a id="27959" class="Symbol">})</a>
                 <a id="27979" class="Symbol">(λ</a> <a id="27982" href="BrouwerTree.Code.html#27982" class="Bound">j</a> <a id="27984" class="Symbol">→</a> <a id="27986" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="27993" class="Symbol">{</a><a id="27994" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="27999" href="BrouwerTree.Code.html#27655" class="Bound">x</a><a id="28000" class="Symbol">}</a> <a id="28002" class="Symbol">{</a><a id="28003" href="BrouwerTree.Code.html#27673" class="Bound">q</a> <a id="28005" href="BrouwerTree.Code.html#27982" class="Bound">j</a><a id="28006" class="Symbol">})</a>
                 <a id="28026" href="BrouwerTree.Code.html#27675" class="Bound">i</a> <a id="28028" href="BrouwerTree.Code.html#27677" class="Bound">j</a>

<a id="28031" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="28038" class="Symbol">{</a><a id="28039" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28045" href="BrouwerTree.Code.html#28045" class="Bound">f</a> <a id="28047" class="Symbol">{</a><a id="28048" href="BrouwerTree.Code.html#28048" class="Bound">f↑</a><a id="28050" class="Symbol">}}</a> <a id="28053" class="Symbol">{</a><a id="28054" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="28059" href="BrouwerTree.Code.html#28059" class="Bound">y</a><a id="28060" class="Symbol">}</a> <a id="28062" href="BrouwerTree.Code.html#28062" class="Bound">c-⊔f≤sy</a> <a id="28070" class="Symbol">=</a> <a id="28072" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="28083" href="BrouwerTree.Code.html#28045" class="Bound">f</a> <a id="28085" class="Symbol">{</a><a id="28086" href="BrouwerTree.Code.html#28048" class="Bound">f↑</a><a id="28088" class="Symbol">}</a> <a id="28090" class="Symbol">{</a><a id="28091" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="28096" href="BrouwerTree.Code.html#28059" class="Bound">y</a><a id="28097" class="Symbol">}</a> <a id="28099" class="Symbol">λ</a> <a id="28101" href="BrouwerTree.Code.html#28101" class="Bound">k</a> <a id="28103" class="Symbol">→</a> <a id="28105" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="28112" class="Symbol">(</a><a id="28113" href="BrouwerTree.Code.html#28062" class="Bound">c-⊔f≤sy</a> <a id="28121" href="BrouwerTree.Code.html#28101" class="Bound">k</a><a id="28122" class="Symbol">)</a>
<a id="28124" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="28131" class="Symbol">{</a><a id="28132" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28138" href="BrouwerTree.Code.html#28138" class="Bound">f</a> <a id="28140" class="Symbol">{</a><a id="28141" href="BrouwerTree.Code.html#28141" class="Bound">f↑</a><a id="28143" class="Symbol">}}</a> <a id="28146" class="Symbol">{</a><a id="28147" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28153" href="BrouwerTree.Code.html#28153" class="Bound">g</a> <a id="28155" class="Symbol">{</a><a id="28156" href="BrouwerTree.Code.html#28156" class="Bound">g↑</a><a id="28158" class="Symbol">}}</a> <a id="28161" href="BrouwerTree.Code.html#28161" class="Bound">c-⊔f≤⊔g</a> <a id="28169" class="Symbol">=</a>
  <a id="28173" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="28184" href="BrouwerTree.Code.html#28138" class="Bound">f</a> <a id="28186" class="Symbol">{</a><a id="28187" href="BrouwerTree.Code.html#28141" class="Bound">f↑</a><a id="28189" class="Symbol">}</a> <a id="28191" class="Symbol">{</a><a id="28192" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28198" href="BrouwerTree.Code.html#28153" class="Bound">g</a><a id="28199" class="Symbol">}</a>
             <a id="28214" class="Symbol">(λ</a> <a id="28217" href="BrouwerTree.Code.html#28217" class="Bound">k</a> <a id="28219" class="Symbol">→</a> <a id="28221" href="PropTrunc.html#721" class="Function">∥-∥rec</a>  <a id="28229" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>
                           <a id="28264" class="Symbol">(λ</a> <a id="28267" class="Symbol">{(</a><a id="28269" href="BrouwerTree.Code.html#28269" class="Bound">n</a> <a id="28271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28273" href="BrouwerTree.Code.html#28273" class="Bound">c-fk≤gn</a><a id="28280" class="Symbol">)</a> <a id="28282" class="Symbol">→</a> <a id="28284" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="28292" class="Symbol">(</a><a id="28293" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="28300" href="BrouwerTree.Code.html#28273" class="Bound">c-fk≤gn</a><a id="28307" class="Symbol">)</a> <a id="28309" class="Symbol">(</a><a id="28310" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="28326" href="BrouwerTree.Code.html#28153" class="Bound">g</a><a id="28327" class="Symbol">)</a> <a id="28329" class="Symbol">})</a>
                           <a id="28359" class="Symbol">(</a><a id="28360" href="BrouwerTree.Code.html#28161" class="Bound">c-⊔f≤⊔g</a> <a id="28368" href="BrouwerTree.Code.html#28217" class="Bound">k</a><a id="28369" class="Symbol">))</a>

<a id="28373" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="28380" class="Symbol">{</a><a id="28381" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28387" href="BrouwerTree.Code.html#28387" class="Bound">f</a> <a id="28389" class="Symbol">{</a><a id="28390" href="BrouwerTree.Code.html#28390" class="Bound">f↑</a><a id="28392" class="Symbol">}}</a> <a id="28395" class="Symbol">{</a><a id="28396" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="28402" href="BrouwerTree.Code.html#28402" class="Bound">g</a> <a id="28404" class="Symbol">{</a><a id="28405" href="BrouwerTree.Code.html#28405" class="Bound">g↑</a><a id="28407" class="Symbol">}</a> <a id="28409" href="BrouwerTree.Code.html#28409" class="Bound">h</a> <a id="28411" class="Symbol">{</a><a id="28412" href="BrouwerTree.Code.html#28412" class="Bound">h↑</a><a id="28414" class="Symbol">}</a> <a id="28416" href="BrouwerTree.Code.html#28416" class="Bound">g≈h</a> <a id="28420" href="BrouwerTree.Code.html#28420" class="Bound">i</a><a id="28421" class="Symbol">}</a> <a id="28423" class="Symbol">=</a>
  <a id="28427" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="28440" class="Symbol">{</a><a id="28441" class="Argument">B</a> <a id="28443" class="Symbol">=</a> <a id="28445" class="Symbol">λ</a> <a id="28447" href="BrouwerTree.Code.html#28447" class="Bound">i</a> <a id="28449" class="Symbol">→</a> <a id="28451" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="28456" class="Symbol">(</a><a id="28457" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28463" href="BrouwerTree.Code.html#28387" class="Bound">f</a> <a id="28465" class="Symbol">{</a><a id="28466" href="BrouwerTree.Code.html#28390" class="Bound">f↑</a><a id="28468" class="Symbol">})</a> <a id="28471" class="Symbol">(</a><a id="28472" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="28478" href="BrouwerTree.Code.html#28402" class="Bound">g</a> <a id="28480" class="Symbol">{</a><a id="28481" href="BrouwerTree.Code.html#28405" class="Bound">g↑</a><a id="28483" class="Symbol">}</a> <a id="28485" href="BrouwerTree.Code.html#28409" class="Bound">h</a> <a id="28487" class="Symbol">{</a><a id="28488" href="BrouwerTree.Code.html#28412" class="Bound">h↑</a><a id="28490" class="Symbol">}</a> <a id="28492" href="BrouwerTree.Code.html#28416" class="Bound">g≈h</a> <a id="28496" href="BrouwerTree.Code.html#28447" class="Bound">i</a><a id="28497" class="Symbol">)</a>
                        <a id="28523" class="Symbol">→</a> <a id="28525" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="28531" href="BrouwerTree.Code.html#28387" class="Bound">f</a> <a id="28533" class="Symbol">{</a><a id="28534" href="BrouwerTree.Code.html#28390" class="Bound">f↑</a><a id="28536" class="Symbol">}</a> <a id="28538" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="28540" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="28546" href="BrouwerTree.Code.html#28402" class="Bound">g</a> <a id="28548" class="Symbol">{</a><a id="28549" href="BrouwerTree.Code.html#28405" class="Bound">g↑</a><a id="28551" class="Symbol">}</a> <a id="28553" href="BrouwerTree.Code.html#28409" class="Bound">h</a> <a id="28555" class="Symbol">{</a><a id="28556" href="BrouwerTree.Code.html#28412" class="Bound">h↑</a><a id="28558" class="Symbol">}</a> <a id="28560" href="BrouwerTree.Code.html#28416" class="Bound">g≈h</a> <a id="28564" href="BrouwerTree.Code.html#28447" class="Bound">i</a><a id="28565" class="Symbol">}</a>
               <a id="28582" class="Symbol">(λ</a> <a id="28585" href="BrouwerTree.Code.html#28585" class="Bound">i</a> <a id="28587" class="Symbol">→</a> <a id="28589" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="28597" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="28604" class="Symbol">)</a>
               <a id="28621" class="Symbol">(λ</a> <a id="28624" href="BrouwerTree.Code.html#28624" class="Bound">c-⊔f≤⊔g</a> <a id="28632" class="Symbol">→</a> <a id="28634" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="28645" href="BrouwerTree.Code.html#28387" class="Bound">f</a> <a id="28647" class="Symbol">{</a><a id="28648" href="BrouwerTree.Code.html#28390" class="Bound">f↑</a><a id="28650" class="Symbol">}</a>
                                       <a id="28691" class="Symbol">(λ</a> <a id="28694" href="BrouwerTree.Code.html#28694" class="Bound">k</a> <a id="28696" class="Symbol">→</a> <a id="28698" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="28705" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>
                                                    <a id="28765" class="Symbol">(λ</a> <a id="28768" class="Symbol">{(</a><a id="28770" href="BrouwerTree.Code.html#28770" class="Bound">n</a> <a id="28772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28774" href="BrouwerTree.Code.html#28774" class="Bound">c-fk≤gn</a><a id="28781" class="Symbol">)</a> <a id="28783" class="Symbol">→</a>
                                                      <a id="28839" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="28847" class="Symbol">(</a><a id="28848" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="28855" href="BrouwerTree.Code.html#28774" class="Bound">c-fk≤gn</a><a id="28862" class="Symbol">)</a>
                                                              <a id="28926" class="Symbol">(</a><a id="28927" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="28943" href="BrouwerTree.Code.html#28402" class="Bound">g</a><a id="28944" class="Symbol">)</a> <a id="28946" class="Symbol">})</a>
                                                    <a id="29001" class="Symbol">(</a><a id="29002" href="BrouwerTree.Code.html#28624" class="Bound">c-⊔f≤⊔g</a> <a id="29010" href="BrouwerTree.Code.html#28694" class="Bound">k</a><a id="29011" class="Symbol">)))</a>
               <a id="29030" class="Symbol">(λ</a> <a id="29033" href="BrouwerTree.Code.html#29033" class="Bound">c-⊔f≤⊔h</a> <a id="29041" class="Symbol">→</a> <a id="29043" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="29054" href="BrouwerTree.Code.html#28387" class="Bound">f</a> <a id="29056" class="Symbol">{</a><a id="29057" href="BrouwerTree.Code.html#28390" class="Bound">f↑</a><a id="29059" class="Symbol">}</a>
                                       <a id="29100" class="Symbol">(λ</a> <a id="29103" href="BrouwerTree.Code.html#29103" class="Bound">k</a> <a id="29105" class="Symbol">→</a> <a id="29107" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="29114" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>
                                                    <a id="29174" class="Symbol">(λ</a> <a id="29177" class="Symbol">{(</a><a id="29179" href="BrouwerTree.Code.html#29179" class="Bound">n</a> <a id="29181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29183" href="BrouwerTree.Code.html#29183" class="Bound">c-fk≤hn</a><a id="29190" class="Symbol">)</a> <a id="29192" class="Symbol">→</a>
                                                      <a id="29248" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="29256" class="Symbol">(</a><a id="29257" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="29264" href="BrouwerTree.Code.html#29183" class="Bound">c-fk≤hn</a><a id="29271" class="Symbol">)</a>
                                                              <a id="29335" class="Symbol">(</a><a id="29336" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="29352" href="BrouwerTree.Code.html#28409" class="Bound">h</a><a id="29353" class="Symbol">)</a> <a id="29355" class="Symbol">})</a>
                                                    <a id="29410" class="Symbol">(</a><a id="29411" href="BrouwerTree.Code.html#29033" class="Bound">c-⊔f≤⊔h</a> <a id="29419" href="BrouwerTree.Code.html#29103" class="Bound">k</a><a id="29420" class="Symbol">)))</a>
               <a id="29439" href="BrouwerTree.Code.html#28420" class="Bound">i</a>
<a id="29441" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="29448" class="Symbol">{</a><a id="29449" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="29455" href="BrouwerTree.Code.html#29455" class="Bound">f</a> <a id="29457" class="Symbol">{</a><a id="29458" href="BrouwerTree.Code.html#29458" class="Bound">f↑</a><a id="29460" class="Symbol">}}</a> <a id="29463" class="Symbol">{</a><a id="29464" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="29470" href="BrouwerTree.Code.html#29470" class="Bound">y₁</a> <a id="29473" href="BrouwerTree.Code.html#29473" class="Bound">y₂</a> <a id="29476" href="BrouwerTree.Code.html#29476" class="Bound">p</a> <a id="29478" href="BrouwerTree.Code.html#29478" class="Bound">q</a> <a id="29480" href="BrouwerTree.Code.html#29480" class="Bound">i</a> <a id="29482" href="BrouwerTree.Code.html#29482" class="Bound">j</a><a id="29483" class="Symbol">}</a> <a id="29485" class="Symbol">=</a>
  <a id="29489" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="29504" class="Symbol">{</a><a id="29505" class="Argument">B</a> <a id="29507" class="Symbol">=</a> <a id="29509" class="Symbol">λ</a> <a id="29511" href="BrouwerTree.Code.html#29511" class="Bound">i</a> <a id="29513" href="BrouwerTree.Code.html#29513" class="Bound">j</a> <a id="29515" class="Symbol">→</a> <a id="29517" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="29522" class="Symbol">(</a><a id="29523" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="29529" href="BrouwerTree.Code.html#29455" class="Bound">f</a> <a id="29531" class="Symbol">{</a><a id="29532" href="BrouwerTree.Code.html#29458" class="Bound">f↑</a><a id="29534" class="Symbol">})</a> <a id="29537" class="Symbol">(</a><a id="29538" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="29544" href="BrouwerTree.Code.html#29470" class="Bound">y₁</a> <a id="29547" href="BrouwerTree.Code.html#29473" class="Bound">y₂</a> <a id="29550" href="BrouwerTree.Code.html#29476" class="Bound">p</a> <a id="29552" href="BrouwerTree.Code.html#29478" class="Bound">q</a> <a id="29554" href="BrouwerTree.Code.html#29511" class="Bound">i</a> <a id="29556" href="BrouwerTree.Code.html#29513" class="Bound">j</a><a id="29557" class="Symbol">)</a>
                            <a id="29587" class="Symbol">→</a> <a id="29589" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="29595" href="BrouwerTree.Code.html#29455" class="Bound">f</a> <a id="29597" class="Symbol">{</a><a id="29598" href="BrouwerTree.Code.html#29458" class="Bound">f↑</a><a id="29600" class="Symbol">}</a> <a id="29602" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="29604" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="29610" href="BrouwerTree.Code.html#29470" class="Bound">y₁</a> <a id="29613" href="BrouwerTree.Code.html#29473" class="Bound">y₂</a> <a id="29616" href="BrouwerTree.Code.html#29476" class="Bound">p</a> <a id="29618" href="BrouwerTree.Code.html#29478" class="Bound">q</a> <a id="29620" href="BrouwerTree.Code.html#29511" class="Bound">i</a> <a id="29622" href="BrouwerTree.Code.html#29513" class="Bound">j</a><a id="29623" class="Symbol">}</a>
                 <a id="29642" class="Symbol">(λ</a> <a id="29645" href="BrouwerTree.Code.html#29645" class="Bound">i</a> <a id="29647" href="BrouwerTree.Code.html#29647" class="Bound">j</a> <a id="29649" class="Symbol">→</a> <a id="29651" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="29659" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="29666" class="Symbol">)</a>
                 <a id="29685" class="Symbol">(λ</a> <a id="29688" href="BrouwerTree.Code.html#29688" class="Bound">j</a> <a id="29690" class="Symbol">→</a> <a id="29692" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="29699" class="Symbol">{</a><a id="29700" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="29706" href="BrouwerTree.Code.html#29455" class="Bound">f</a> <a id="29708" class="Symbol">{</a><a id="29709" href="BrouwerTree.Code.html#29458" class="Bound">f↑</a><a id="29711" class="Symbol">}}</a> <a id="29714" class="Symbol">{</a><a id="29715" href="BrouwerTree.Code.html#29470" class="Bound">y₁</a><a id="29717" class="Symbol">})</a>
                 <a id="29737" class="Symbol">(λ</a> <a id="29740" href="BrouwerTree.Code.html#29740" class="Bound">j</a> <a id="29742" class="Symbol">→</a> <a id="29744" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="29751" class="Symbol">{</a><a id="29752" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="29758" href="BrouwerTree.Code.html#29455" class="Bound">f</a> <a id="29760" class="Symbol">{</a><a id="29761" href="BrouwerTree.Code.html#29458" class="Bound">f↑</a><a id="29763" class="Symbol">}}</a> <a id="29766" class="Symbol">{</a><a id="29767" href="BrouwerTree.Code.html#29473" class="Bound">y₂</a><a id="29769" class="Symbol">})</a>
                 <a id="29789" class="Symbol">(λ</a> <a id="29792" href="BrouwerTree.Code.html#29792" class="Bound">j</a> <a id="29794" class="Symbol">→</a> <a id="29796" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="29803" class="Symbol">{</a><a id="29804" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="29810" href="BrouwerTree.Code.html#29455" class="Bound">f</a> <a id="29812" class="Symbol">{</a><a id="29813" href="BrouwerTree.Code.html#29458" class="Bound">f↑</a><a id="29815" class="Symbol">}}</a> <a id="29818" class="Symbol">{</a><a id="29819" href="BrouwerTree.Code.html#29476" class="Bound">p</a> <a id="29821" href="BrouwerTree.Code.html#29792" class="Bound">j</a><a id="29822" class="Symbol">})</a>
                 <a id="29842" class="Symbol">(λ</a> <a id="29845" href="BrouwerTree.Code.html#29845" class="Bound">j</a> <a id="29847" class="Symbol">→</a> <a id="29849" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="29856" class="Symbol">{</a><a id="29857" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="29863" href="BrouwerTree.Code.html#29455" class="Bound">f</a> <a id="29865" class="Symbol">{</a><a id="29866" href="BrouwerTree.Code.html#29458" class="Bound">f↑</a><a id="29868" class="Symbol">}}</a> <a id="29871" class="Symbol">{</a><a id="29872" href="BrouwerTree.Code.html#29478" class="Bound">q</a> <a id="29874" href="BrouwerTree.Code.html#29845" class="Bound">j</a><a id="29875" class="Symbol">})</a> <a id="29878" href="BrouwerTree.Code.html#29480" class="Bound">i</a> <a id="29880" href="BrouwerTree.Code.html#29482" class="Bound">j</a>
<a id="29882" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="29889" class="Symbol">{</a><a id="29890" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="29896" href="BrouwerTree.Code.html#29896" class="Bound">f</a> <a id="29898" class="Symbol">{</a><a id="29899" href="BrouwerTree.Code.html#29899" class="Bound">f↑</a><a id="29901" class="Symbol">}</a> <a id="29903" href="BrouwerTree.Code.html#29903" class="Bound">g</a> <a id="29905" class="Symbol">{</a><a id="29906" href="BrouwerTree.Code.html#29906" class="Bound">g↑</a><a id="29908" class="Symbol">}</a> <a id="29910" href="BrouwerTree.Code.html#29910" class="Bound">p</a> <a id="29912" href="BrouwerTree.Code.html#29912" class="Bound">i</a><a id="29913" class="Symbol">}</a> <a id="29915" class="Symbol">{</a><a id="29916" href="BrouwerTree.Code.html#29916" class="Bound">y</a><a id="29917" class="Symbol">}</a> <a id="29919" class="Symbol">=</a>
  <a id="29923" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="29936" class="Symbol">{</a><a id="29937" class="Argument">B</a> <a id="29939" class="Symbol">=</a> <a id="29941" class="Symbol">λ</a> <a id="29943" href="BrouwerTree.Code.html#29943" class="Bound">i</a> <a id="29945" class="Symbol">→</a> <a id="29947" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="29952" class="Symbol">(</a><a id="29953" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="29959" href="BrouwerTree.Code.html#29896" class="Bound">f</a> <a id="29961" class="Symbol">{</a><a id="29962" href="BrouwerTree.Code.html#29899" class="Bound">f↑</a><a id="29964" class="Symbol">}</a> <a id="29966" href="BrouwerTree.Code.html#29903" class="Bound">g</a> <a id="29968" class="Symbol">{</a><a id="29969" href="BrouwerTree.Code.html#29906" class="Bound">g↑</a><a id="29971" class="Symbol">}</a> <a id="29973" href="BrouwerTree.Code.html#29910" class="Bound">p</a> <a id="29975" href="BrouwerTree.Code.html#29943" class="Bound">i</a><a id="29976" class="Symbol">)</a> <a id="29978" href="BrouwerTree.Code.html#29916" class="Bound">y</a> <a id="29980" class="Symbol">→</a> <a id="29982" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="29988" href="BrouwerTree.Code.html#29896" class="Bound">f</a> <a id="29990" class="Symbol">{</a><a id="29991" href="BrouwerTree.Code.html#29899" class="Bound">f↑</a><a id="29993" class="Symbol">}</a> <a id="29995" href="BrouwerTree.Code.html#29903" class="Bound">g</a> <a id="29997" class="Symbol">{</a><a id="29998" href="BrouwerTree.Code.html#29906" class="Bound">g↑</a><a id="30000" class="Symbol">}</a> <a id="30002" href="BrouwerTree.Code.html#29910" class="Bound">p</a> <a id="30004" href="BrouwerTree.Code.html#29943" class="Bound">i</a> <a id="30006" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="30008" href="BrouwerTree.Code.html#29916" class="Bound">y</a><a id="30009" class="Symbol">}</a>
               <a id="30026" class="Symbol">(λ</a> <a id="30029" href="BrouwerTree.Code.html#30029" class="Bound">i</a> <a id="30031" class="Symbol">→</a> <a id="30033" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="30041" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="30048" class="Symbol">)</a>
               <a id="30065" class="Symbol">(</a><a id="30066" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="30073" class="Symbol">{</a><a id="30074" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="30080" href="BrouwerTree.Code.html#29896" class="Bound">f</a> <a id="30082" class="Symbol">{</a><a id="30083" href="BrouwerTree.Code.html#29899" class="Bound">f↑</a><a id="30085" class="Symbol">}}</a> <a id="30088" class="Symbol">{</a><a id="30089" href="BrouwerTree.Code.html#29916" class="Bound">y</a><a id="30090" class="Symbol">})</a>
               <a id="30108" class="Symbol">(</a><a id="30109" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="30116" class="Symbol">{</a><a id="30117" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="30123" href="BrouwerTree.Code.html#29903" class="Bound">g</a> <a id="30125" class="Symbol">{</a><a id="30126" href="BrouwerTree.Code.html#29906" class="Bound">g↑</a><a id="30128" class="Symbol">}}</a> <a id="30131" class="Symbol">{</a><a id="30132" href="BrouwerTree.Code.html#29916" class="Bound">y</a><a id="30133" class="Symbol">})</a> <a id="30136" href="BrouwerTree.Code.html#29912" class="Bound">i</a>

<a id="30139" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="30146" class="Symbol">{</a><a id="30147" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="30153" href="BrouwerTree.Code.html#30153" class="Bound">x</a> <a id="30155" href="BrouwerTree.Code.html#30155" class="Bound">y</a> <a id="30157" href="BrouwerTree.Code.html#30157" class="Bound">p</a> <a id="30159" href="BrouwerTree.Code.html#30159" class="Bound">q</a> <a id="30161" href="BrouwerTree.Code.html#30161" class="Bound">i</a> <a id="30163" href="BrouwerTree.Code.html#30163" class="Bound">j</a><a id="30164" class="Symbol">}</a> <a id="30166" class="Symbol">{</a><a id="30167" href="BrouwerTree.Code.html#30167" class="Bound">z</a><a id="30168" class="Symbol">}</a> <a id="30170" class="Symbol">=</a>
  <a id="30174" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="30189" class="Symbol">{</a><a id="30190" class="Argument">B</a> <a id="30192" class="Symbol">=</a> <a id="30194" class="Symbol">λ</a> <a id="30196" href="BrouwerTree.Code.html#30196" class="Bound">i</a> <a id="30198" href="BrouwerTree.Code.html#30198" class="Bound">j</a> <a id="30200" class="Symbol">→</a> <a id="30202" href="BrouwerTree.Code.html#1208" class="Function">Code</a> <a id="30207" class="Symbol">(</a><a id="30208" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="30214" href="BrouwerTree.Code.html#30153" class="Bound">x</a> <a id="30216" href="BrouwerTree.Code.html#30155" class="Bound">y</a> <a id="30218" href="BrouwerTree.Code.html#30157" class="Bound">p</a> <a id="30220" href="BrouwerTree.Code.html#30159" class="Bound">q</a> <a id="30222" href="BrouwerTree.Code.html#30196" class="Bound">i</a> <a id="30224" href="BrouwerTree.Code.html#30198" class="Bound">j</a><a id="30225" class="Symbol">)</a> <a id="30227" href="BrouwerTree.Code.html#30167" class="Bound">z</a> <a id="30229" class="Symbol">→</a> <a id="30231" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="30237" href="BrouwerTree.Code.html#30153" class="Bound">x</a> <a id="30239" href="BrouwerTree.Code.html#30155" class="Bound">y</a> <a id="30241" href="BrouwerTree.Code.html#30157" class="Bound">p</a> <a id="30243" href="BrouwerTree.Code.html#30159" class="Bound">q</a> <a id="30245" href="BrouwerTree.Code.html#30196" class="Bound">i</a> <a id="30247" href="BrouwerTree.Code.html#30198" class="Bound">j</a> <a id="30249" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="30251" href="BrouwerTree.Code.html#30167" class="Bound">z</a><a id="30252" class="Symbol">}</a>
                 <a id="30271" class="Symbol">(λ</a> <a id="30274" href="BrouwerTree.Code.html#30274" class="Bound">i</a> <a id="30276" href="BrouwerTree.Code.html#30276" class="Bound">j</a> <a id="30278" class="Symbol">→</a> <a id="30280" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="30288" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="30295" class="Symbol">)</a>
                 <a id="30314" class="Symbol">(λ</a> <a id="30317" href="BrouwerTree.Code.html#30317" class="Bound">j</a> <a id="30319" class="Symbol">→</a> <a id="30321" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="30328" class="Symbol">{</a><a id="30329" href="BrouwerTree.Code.html#30153" class="Bound">x</a><a id="30330" class="Symbol">}</a> <a id="30332" class="Symbol">{</a><a id="30333" href="BrouwerTree.Code.html#30167" class="Bound">z</a><a id="30334" class="Symbol">})</a>
                 <a id="30354" class="Symbol">(λ</a> <a id="30357" href="BrouwerTree.Code.html#30357" class="Bound">j</a> <a id="30359" class="Symbol">→</a> <a id="30361" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="30368" class="Symbol">{</a><a id="30369" href="BrouwerTree.Code.html#30155" class="Bound">y</a><a id="30370" class="Symbol">}</a> <a id="30372" class="Symbol">{</a><a id="30373" href="BrouwerTree.Code.html#30167" class="Bound">z</a><a id="30374" class="Symbol">})</a>
                 <a id="30394" class="Symbol">(λ</a> <a id="30397" href="BrouwerTree.Code.html#30397" class="Bound">j</a> <a id="30399" class="Symbol">→</a> <a id="30401" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="30408" class="Symbol">{</a><a id="30409" href="BrouwerTree.Code.html#30157" class="Bound">p</a> <a id="30411" href="BrouwerTree.Code.html#30397" class="Bound">j</a><a id="30412" class="Symbol">}</a> <a id="30414" class="Symbol">{</a><a id="30415" href="BrouwerTree.Code.html#30167" class="Bound">z</a><a id="30416" class="Symbol">})</a>
                 <a id="30436" class="Symbol">(λ</a> <a id="30439" href="BrouwerTree.Code.html#30439" class="Bound">j</a> <a id="30441" class="Symbol">→</a> <a id="30443" href="BrouwerTree.Code.html#26661" class="Function">Code→≤</a> <a id="30450" class="Symbol">{</a><a id="30451" href="BrouwerTree.Code.html#30159" class="Bound">q</a> <a id="30453" href="BrouwerTree.Code.html#30439" class="Bound">j</a><a id="30454" class="Symbol">}</a> <a id="30456" class="Symbol">{</a><a id="30457" href="BrouwerTree.Code.html#30167" class="Bound">z</a><a id="30458" class="Symbol">})</a> <a id="30461" href="BrouwerTree.Code.html#30161" class="Bound">i</a> <a id="30463" href="BrouwerTree.Code.html#30163" class="Bound">j</a>
</pre></body></html>

==> anc/html/BrouwerTree.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Brouwer trees as a quotient inductive-inductive type</a>
<a id="158" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="260" class="Comment">{- Brouwer trees consisting of zero, succ, and limits of strictly
   increasing sequences.  The path constructor of the ordinal type
   says that bisimilar sequences give equal limits.  The type of
   Brouwer trees with this definition will not be a set automatically.
   Therefore, a truncation constructor is added. -}</a>

<a id="582" class="Symbol">{-#</a> <a id="586" class="Keyword">OPTIONS</a> <a id="594" class="Pragma">--erased-cubical</a> <a id="611" class="Pragma">--erasure</a> <a id="621" class="Pragma">--guardedness</a> <a id="635" class="Pragma">--safe</a> <a id="642" class="Symbol">#-}</a>

<a id="647" class="Keyword">module</a> <a id="654" href="BrouwerTree.Core.html" class="Module">BrouwerTree.Core</a> <a id="671" class="Keyword">where</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="748" class="Keyword">import</a> <a id="755" href="Simulations.html" class="Module">Simulations</a>
  <a id="769" class="Keyword">renaming</a> <a id="778" class="Symbol">(</a><a id="779" href="Simulations.html#501" class="Function Operator">_simulated-by_</a> <a id="794" class="Symbol">to</a> <a id="797" class="Function Operator">_≲_</a> <a id="801" class="Symbol">;</a> <a id="803" href="Simulations.html#593" class="Function Operator">_bisimilar-to_</a> <a id="818" class="Symbol">to</a> <a id="821" class="Function Operator">_≈_</a><a id="824" class="Symbol">)</a>


<a id="828" class="Comment">{- Quotient inductive-inductive type of Brouwer trees -}</a>

<a id="886" class="Keyword">mutual</a>
  <a id="895" class="Keyword">data</a> <a id="Brw"></a><a id="900" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="913" class="Keyword">data</a> <a id="_≤_"></a><a id="918" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a> <a id="922" class="Symbol">:</a> <a id="924" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="928" class="Symbol">→</a> <a id="930" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="934" class="Symbol">→</a> <a id="936" href="Agda.Primitive.html#388" class="Primitive">Type</a>

  <a id="944" class="Keyword">open</a> <a id="949" href="Simulations.html" class="Module">Simulations</a> <a id="961" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="965" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a> <a id="969" class="Keyword">public</a>

  <a id="979" class="Keyword">data</a> <a id="984" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="988" class="Keyword">where</a>
    <a id="Brw.zero"></a><a id="998" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>  <a id="1004" class="Symbol">:</a> <a id="1006" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
    <a id="Brw.succ"></a><a id="1014" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a>  <a id="1020" class="Symbol">:</a> <a id="1022" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1026" class="Symbol">→</a> <a id="1028" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
    <a id="Brw.limit"></a><a id="1036" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1042" class="Symbol">:</a> <a id="1044" class="Symbol">(</a><a id="1045" href="BrouwerTree.Core.html#1045" class="Bound">f</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">→</a> <a id="1060" class="Symbol">{</a><a id="1061" href="BrouwerTree.Core.html#1061" class="Bound">f↑</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1077" href="BrouwerTree.Core.html#1045" class="Bound">f</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
    <a id="Brw.bisim"></a><a id="1090" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="1096" class="Symbol">:</a> <a id="1098" class="Symbol">∀</a> <a id="1100" href="BrouwerTree.Core.html#1100" class="Bound">f</a> <a id="1102" class="Symbol">{</a><a id="1103" href="BrouwerTree.Core.html#1103" class="Bound">f↑</a><a id="1105" class="Symbol">}</a> <a id="1107" href="BrouwerTree.Core.html#1107" class="Bound">g</a> <a id="1109" class="Symbol">{</a><a id="1110" href="BrouwerTree.Core.html#1110" class="Bound">g↑</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">→</a>
            <a id="1128" href="BrouwerTree.Core.html#1100" class="Bound">f</a> <a id="1130" href="BrouwerTree.Core.html#821" class="Function Operator">≈</a> <a id="1132" href="BrouwerTree.Core.html#1107" class="Bound">g</a> <a id="1134" class="Symbol">→</a>
            <a id="1148" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1154" href="BrouwerTree.Core.html#1100" class="Bound">f</a> <a id="1156" class="Symbol">{</a><a id="1157" href="BrouwerTree.Core.html#1103" class="Bound">f↑</a><a id="1159" class="Symbol">}</a> <a id="1161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1163" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1169" href="BrouwerTree.Core.html#1107" class="Bound">g</a> <a id="1171" class="Symbol">{</a><a id="1172" href="BrouwerTree.Core.html#1110" class="Bound">g↑</a><a id="1174" class="Symbol">}</a>
    <a id="Brw.trunc"></a><a id="1180" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="1186" class="Symbol">:</a> <a id="1188" class="Symbol">(</a><a id="1189" href="BrouwerTree.Core.html#1189" class="Bound">x</a> <a id="1191" href="BrouwerTree.Core.html#1191" class="Bound">y</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">→</a> <a id="1202" class="Symbol">(</a><a id="1203" href="BrouwerTree.Core.html#1203" class="Bound">p</a> <a id="1205" href="BrouwerTree.Core.html#1205" class="Bound">q</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="BrouwerTree.Core.html#1189" class="Bound">x</a> <a id="1211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1213" href="BrouwerTree.Core.html#1191" class="Bound">y</a><a id="1214" class="Symbol">)</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="BrouwerTree.Core.html#1203" class="Bound">p</a> <a id="1220" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1222" href="BrouwerTree.Core.html#1205" class="Bound">q</a>

  <a id="1227" class="Keyword">data</a> <a id="1232" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a> <a id="1236" class="Keyword">where</a>
    <a id="_≤_.≤-zero"></a><a id="1246" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>      <a id="1258" class="Symbol">:</a> <a id="1260" class="Symbol">∀</a> <a id="1262" class="Symbol">{</a><a id="1263" href="BrouwerTree.Core.html#1263" class="Bound">x</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1273" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1275" href="BrouwerTree.Core.html#1263" class="Bound">x</a>
    <a id="_≤_.≤-trans"></a><a id="1281" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a>     <a id="1293" class="Symbol">:</a> <a id="1295" class="Symbol">∀</a> <a id="1297" class="Symbol">{</a><a id="1298" href="BrouwerTree.Core.html#1298" class="Bound">x</a> <a id="1300" href="BrouwerTree.Core.html#1300" class="Bound">y</a> <a id="1302" href="BrouwerTree.Core.html#1302" class="Bound">z</a><a id="1303" class="Symbol">}</a> <a id="1305" class="Symbol">→</a> <a id="1307" href="BrouwerTree.Core.html#1298" class="Bound">x</a> <a id="1309" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1311" href="BrouwerTree.Core.html#1300" class="Bound">y</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="BrouwerTree.Core.html#1300" class="Bound">y</a> <a id="1317" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1319" href="BrouwerTree.Core.html#1302" class="Bound">z</a> <a id="1321" class="Symbol">→</a> <a id="1323" href="BrouwerTree.Core.html#1298" class="Bound">x</a> <a id="1325" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1327" href="BrouwerTree.Core.html#1302" class="Bound">z</a>
    <a id="_≤_.≤-succ-mono"></a><a id="1333" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="1345" class="Symbol">:</a> <a id="1347" class="Symbol">∀</a> <a id="1349" class="Symbol">{</a><a id="1350" href="BrouwerTree.Core.html#1350" class="Bound">x</a> <a id="1352" href="BrouwerTree.Core.html#1352" class="Bound">y</a><a id="1353" class="Symbol">}</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="BrouwerTree.Core.html#1350" class="Bound">x</a> <a id="1359" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1361" href="BrouwerTree.Core.html#1352" class="Bound">y</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1370" href="BrouwerTree.Core.html#1350" class="Bound">x</a> <a id="1372" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1374" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1379" href="BrouwerTree.Core.html#1352" class="Bound">y</a>
    <a id="_≤_.≤-cocone"></a><a id="1385" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a>    <a id="1397" class="Symbol">:</a> <a id="1399" class="Symbol">∀</a> <a id="1401" class="Symbol">{</a><a id="1402" href="BrouwerTree.Core.html#1402" class="Bound">x</a><a id="1403" class="Symbol">}</a> <a id="1405" href="BrouwerTree.Core.html#1405" class="Bound">f</a> <a id="1407" class="Symbol">{</a><a id="1408" href="BrouwerTree.Core.html#1408" class="Bound">f↑</a> <a id="1411" href="BrouwerTree.Core.html#1411" class="Bound">k</a><a id="1412" class="Symbol">}</a> <a id="1414" class="Symbol">→</a> <a id="1416" class="Symbol">(</a><a id="1417" href="BrouwerTree.Core.html#1402" class="Bound">x</a> <a id="1419" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1421" href="BrouwerTree.Core.html#1405" class="Bound">f</a> <a id="1423" href="BrouwerTree.Core.html#1411" class="Bound">k</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">→</a> <a id="1428" class="Symbol">(</a><a id="1429" href="BrouwerTree.Core.html#1402" class="Bound">x</a> <a id="1431" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1433" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1439" href="BrouwerTree.Core.html#1405" class="Bound">f</a> <a id="1441" class="Symbol">{</a><a id="1442" href="BrouwerTree.Core.html#1408" class="Bound">f↑</a><a id="1444" class="Symbol">})</a>
    <a id="_≤_.≤-limiting"></a><a id="1451" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a>  <a id="1463" class="Symbol">:</a> <a id="1465" class="Symbol">∀</a> <a id="1467" href="BrouwerTree.Core.html#1467" class="Bound">f</a> <a id="1469" class="Symbol">{</a><a id="1470" href="BrouwerTree.Core.html#1470" class="Bound">f↑</a> <a id="1473" href="BrouwerTree.Core.html#1473" class="Bound">x</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">→</a> <a id="1478" class="Symbol">((</a><a id="1480" href="BrouwerTree.Core.html#1480" class="Bound">k</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1485" class="Symbol">)</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="BrouwerTree.Core.html#1467" class="Bound">f</a> <a id="1491" href="BrouwerTree.Core.html#1480" class="Bound">k</a> <a id="1493" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1495" href="BrouwerTree.Core.html#1473" class="Bound">x</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1506" href="BrouwerTree.Core.html#1467" class="Bound">f</a> <a id="1508" class="Symbol">{</a><a id="1509" href="BrouwerTree.Core.html#1470" class="Bound">f↑</a><a id="1511" class="Symbol">}</a> <a id="1513" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1515" href="BrouwerTree.Core.html#1473" class="Bound">x</a>
    <a id="_≤_.≤-trunc"></a><a id="1521" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>     <a id="1533" class="Symbol">:</a> <a id="1535" class="Symbol">∀</a> <a id="1537" class="Symbol">{</a><a id="1538" href="BrouwerTree.Core.html#1538" class="Bound">x</a> <a id="1540" href="BrouwerTree.Core.html#1540" class="Bound">y</a><a id="1541" class="Symbol">}</a> <a id="1543" class="Symbol">→</a> <a id="1545" class="Symbol">(</a><a id="1546" href="BrouwerTree.Core.html#1546" class="Bound">p</a> <a id="1548" href="BrouwerTree.Core.html#1548" class="Bound">q</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="BrouwerTree.Core.html#1538" class="Bound">x</a> <a id="1554" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1556" href="BrouwerTree.Core.html#1540" class="Bound">y</a><a id="1557" class="Symbol">)</a> <a id="1559" class="Symbol">→</a> <a id="1561" href="BrouwerTree.Core.html#1546" class="Bound">p</a> <a id="1563" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1565" href="BrouwerTree.Core.html#1548" class="Bound">q</a>

  <a id="_&lt;_"></a><a id="1570" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="1574" class="Symbol">:</a> <a id="1576" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1580" class="Symbol">→</a> <a id="1582" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1586" class="Symbol">→</a> <a id="1588" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="1595" href="BrouwerTree.Core.html#1595" class="Bound">x</a> <a id="1597" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="1599" href="BrouwerTree.Core.html#1599" class="Bound">y</a> <a id="1601" class="Symbol">=</a> <a id="1603" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1608" href="BrouwerTree.Core.html#1595" class="Bound">x</a> <a id="1610" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1612" href="BrouwerTree.Core.html#1599" class="Bound">y</a>

  <a id="increasing"></a><a id="1617" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1628" class="Symbol">:</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="1649" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1660" href="BrouwerTree.Core.html#1660" class="Bound">f</a> <a id="1662" class="Symbol">=</a> <a id="1664" class="Symbol">∀</a> <a id="1666" href="BrouwerTree.Core.html#1666" class="Bound">k</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="BrouwerTree.Core.html#1660" class="Bound">f</a> <a id="1672" href="BrouwerTree.Core.html#1666" class="Bound">k</a> <a id="1674" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="1676" href="BrouwerTree.Core.html#1660" class="Bound">f</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1683" href="BrouwerTree.Core.html#1666" class="Bound">k</a><a id="1684" class="Symbol">)</a>
<a id="1686" class="Comment">{-
≤-trans : ∀ (x y z : Brw) → x ≤ y → y ≤ z → x ≤ z
≤-trans zero y z p ≤-zero = ≤-zero
≤-trans (succ x) y z p (≤-zero)  = {!p!} -- why I cant write zero instead of y?
≤-trans (limit f) y z p ≤-zero = {!!}
≤-trans (bisim f g x i) y z p ≤-zero = {!!}
≤-trans (trunc x x₁ p₁ q i i₁) y z p ≤-zero = {!!}
≤-trans zero y z p (≤-succ-mono q) = {!!}
≤-trans (succ x) y z p (≤-succ-mono q) = {!!}
≤-trans (limit f) y z p (≤-succ-mono q) = {!!}
≤-trans (bisim f g x i) y z p (≤-succ-mono q) = {!!}
≤-trans (trunc x x₁ p₁ q₁ i i₁) y z p (≤-succ-mono q) = {!!}
≤-trans x y z p (≤-cocone f q) = {!!}
≤-trans x y z p (≤-limiting f x₁) = {!!}
≤-trans x y z p (≤-trunc q q₁ i) = {!!}
-}</a>

<a id="one"></a><a id="2359" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2370" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>

<a id="ι"></a><a id="2376" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="2388" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2390" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2395" class="Symbol">=</a> <a id="2397" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
<a id="2402" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2409" href="BrouwerTree.Core.html#2409" class="Bound">x</a><a id="2410" class="Symbol">)</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2419" class="Symbol">(</a><a id="2420" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2422" href="BrouwerTree.Core.html#2409" class="Bound">x</a><a id="2423" class="Symbol">)</a>

<a id="ι-increasing"></a><a id="2426" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2452" href="BrouwerTree.Core.html#2376" class="Function">ι</a>
<a id="2454" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="2467" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2486" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
<a id="2493" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2511" href="BrouwerTree.Core.html#2511" class="Bound">k</a><a id="2512" class="Symbol">)</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2528" class="Symbol">(</a><a id="2529" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="2542" href="BrouwerTree.Core.html#2511" class="Bound">k</a><a id="2543" class="Symbol">)</a>

<a id="ω"></a><a id="2546" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2548" class="Symbol">=</a> <a id="2550" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2556" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2558" class="Symbol">{</a><a id="2559" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a><a id="2571" class="Symbol">}</a>

<a id="isProp→PathP&#39;"></a><a id="2574" href="BrouwerTree.Core.html#2574" class="Function">isProp→PathP&#39;</a> <a id="2588" class="Symbol">:</a> <a id="2590" class="Symbol">∀</a> <a id="2592" class="Symbol">{</a><a id="2593" href="BrouwerTree.Core.html#2593" class="Bound">ℓ</a><a id="2594" class="Symbol">}</a> <a id="2596" class="Symbol">{</a><a id="2597" href="BrouwerTree.Core.html#2597" class="Bound">B</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2610" href="BrouwerTree.Core.html#2593" class="Bound">ℓ</a><a id="2611" class="Symbol">}</a> <a id="2613" class="Symbol">→</a> <a id="2615" class="Symbol">((</a><a id="2617" href="BrouwerTree.Core.html#2617" class="Bound">i</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">→</a> <a id="2626" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2633" class="Symbol">(</a><a id="2634" href="BrouwerTree.Core.html#2597" class="Bound">B</a> <a id="2636" href="BrouwerTree.Core.html#2617" class="Bound">i</a><a id="2637" class="Symbol">))</a>
               <a id="2655" class="Symbol">→</a> <a id="2657" class="Symbol">(</a><a id="2658" href="BrouwerTree.Core.html#2658" class="Bound">b0</a> <a id="2661" class="Symbol">:</a> <a id="2663" href="BrouwerTree.Core.html#2597" class="Bound">B</a> <a id="2665" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2667" class="Symbol">)</a> <a id="2669" class="Symbol">(</a><a id="2670" href="BrouwerTree.Core.html#2670" class="Bound">b1</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="BrouwerTree.Core.html#2597" class="Bound">B</a> <a id="2677" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2679" class="Symbol">)</a>
               <a id="2696" class="Symbol">→</a> <a id="2698" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2704" href="BrouwerTree.Core.html#2597" class="Bound">B</a> <a id="2706" href="BrouwerTree.Core.html#2658" class="Bound">b0</a> <a id="2709" href="BrouwerTree.Core.html#2670" class="Bound">b1</a>
<a id="2712" href="BrouwerTree.Core.html#2574" class="Function">isProp→PathP&#39;</a> <a id="2726" href="BrouwerTree.Core.html#2726" class="Bound">hB</a> <a id="2729" href="BrouwerTree.Core.html#2729" class="Bound">b0</a> <a id="2732" href="BrouwerTree.Core.html#2732" class="Bound">b1</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="BrouwerTree.Core.html#2765" class="Function">toPathP&#39;</a> <a id="2746" class="Symbol">(</a><a id="2747" href="BrouwerTree.Core.html#2726" class="Bound">hB</a> <a id="2750" class="Symbol">_</a> <a id="2752" class="Symbol">_</a> <a id="2754" class="Symbol">_)</a> <a id="2757" class="Keyword">where</a>
  <a id="2765" href="BrouwerTree.Core.html#2765" class="Function">toPathP&#39;</a> <a id="2774" class="Symbol">:</a> <a id="2776" class="Symbol">∀</a> <a id="2778" class="Symbol">{</a><a id="2779" href="BrouwerTree.Core.html#2779" class="Bound">ℓ</a><a id="2780" class="Symbol">}</a> <a id="2782" class="Symbol">→</a> <a id="2784" class="Symbol">{</a><a id="2785" href="BrouwerTree.Core.html#2785" class="Bound">A</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2798" href="BrouwerTree.Core.html#2779" class="Bound">ℓ</a><a id="2799" class="Symbol">}</a> <a id="2801" class="Symbol">{</a><a id="2802" href="BrouwerTree.Core.html#2802" class="Bound">x</a> <a id="2804" class="Symbol">:</a> <a id="2806" href="BrouwerTree.Core.html#2785" class="Bound">A</a> <a id="2808" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2810" class="Symbol">}</a> <a id="2812" class="Symbol">{</a><a id="2813" href="BrouwerTree.Core.html#2813" class="Bound">y</a> <a id="2815" class="Symbol">:</a> <a id="2817" href="BrouwerTree.Core.html#2785" class="Bound">A</a> <a id="2819" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2821" class="Symbol">}</a> <a id="2823" class="Symbol">→</a>
           <a id="2836" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2846" class="Symbol">(λ</a> <a id="2849" href="BrouwerTree.Core.html#2849" class="Bound">i</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="BrouwerTree.Core.html#2785" class="Bound">A</a> <a id="2855" href="BrouwerTree.Core.html#2849" class="Bound">i</a><a id="2856" class="Symbol">)</a> <a id="2858" href="BrouwerTree.Core.html#2802" class="Bound">x</a> <a id="2860" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2862" href="BrouwerTree.Core.html#2813" class="Bound">y</a> <a id="2864" class="Symbol">→</a> <a id="2866" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2872" href="BrouwerTree.Core.html#2785" class="Bound">A</a> <a id="2874" href="BrouwerTree.Core.html#2802" class="Bound">x</a> <a id="2876" href="BrouwerTree.Core.html#2813" class="Bound">y</a>
  <a id="2880" href="BrouwerTree.Core.html#2765" class="Function">toPathP&#39;</a> <a id="2889" class="Symbol">{</a><a id="2890" class="Argument">A</a> <a id="2892" class="Symbol">=</a> <a id="2894" href="BrouwerTree.Core.html#2894" class="Bound">A</a><a id="2895" class="Symbol">}</a> <a id="2897" class="Symbol">{</a><a id="2898" href="BrouwerTree.Core.html#2898" class="Bound">x</a><a id="2899" class="Symbol">}</a> <a id="2901" class="Symbol">{</a><a id="2902" href="BrouwerTree.Core.html#2902" class="Bound">y</a><a id="2903" class="Symbol">}</a> <a id="2905" href="BrouwerTree.Core.html#2905" class="Bound">p</a> <a id="2907" href="BrouwerTree.Core.html#2907" class="Bound">i</a>
    <a id="2913" class="Symbol">=</a> <a id="2915" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2921" class="Symbol">(λ</a> <a id="2924" href="BrouwerTree.Core.html#2924" class="Bound">j</a> <a id="2926" class="Symbol">→</a> <a id="2928" class="Symbol">λ</a> <a id="2930" class="Symbol">{</a> <a id="2932" class="Symbol">(</a><a id="2933" href="BrouwerTree.Core.html#2907" class="Bound">i</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2939" class="Symbol">)</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="BrouwerTree.Core.html#2898" class="Bound">x</a>
                     <a id="2966" class="Symbol">;</a> <a id="2968" class="Symbol">(</a><a id="2969" href="BrouwerTree.Core.html#2907" class="Bound">i</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2975" class="Symbol">)</a> <a id="2977" class="Symbol">→</a> <a id="2979" href="BrouwerTree.Core.html#2905" class="Bound">p</a> <a id="2981" href="BrouwerTree.Core.html#2924" class="Bound">j</a> <a id="2983" class="Symbol">})</a>
            <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="3006" class="Symbol">(λ</a> <a id="3009" href="BrouwerTree.Core.html#3009" class="Bound">j</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="BrouwerTree.Core.html#2894" class="Bound">A</a> <a id="3015" class="Symbol">(</a><a id="3016" href="BrouwerTree.Core.html#2907" class="Bound">i</a> <a id="3018" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3020" href="BrouwerTree.Core.html#3009" class="Bound">j</a><a id="3021" class="Symbol">))</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3027" href="BrouwerTree.Core.html#2907" class="Bound">i</a><a id="3028" class="Symbol">)</a> <a id="3030" href="BrouwerTree.Core.html#2898" class="Bound">x</a><a id="3031" class="Symbol">)</a>

<a id="isProp→SquareP&#39;"></a><a id="3034" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="3050" class="Symbol">:</a> <a id="3052" class="Symbol">∀</a> <a id="3054" class="Symbol">{</a><a id="3055" href="BrouwerTree.Core.html#3055" class="Bound">ℓ</a><a id="3056" class="Symbol">}</a> <a id="3058" class="Symbol">{</a><a id="3059" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3061" class="Symbol">:</a> <a id="3063" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3076" href="BrouwerTree.Core.html#3055" class="Bound">ℓ</a><a id="3077" class="Symbol">}</a> <a id="3079" class="Symbol">→</a> <a id="3081" class="Symbol">((</a><a id="3083" href="BrouwerTree.Core.html#3083" class="Bound">i</a> <a id="3085" href="BrouwerTree.Core.html#3085" class="Bound">j</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3090" class="Symbol">)</a> <a id="3092" class="Symbol">→</a> <a id="3094" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3101" class="Symbol">(</a><a id="3102" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3104" href="BrouwerTree.Core.html#3083" class="Bound">i</a> <a id="3106" href="BrouwerTree.Core.html#3085" class="Bound">j</a><a id="3107" class="Symbol">))</a>
             <a id="3123" class="Symbol">→</a> <a id="3125" class="Symbol">{</a><a id="3126" href="BrouwerTree.Core.html#3126" class="Bound">a</a> <a id="3128" class="Symbol">:</a> <a id="3130" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3132" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3135" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3137" class="Symbol">}</a> <a id="3139" class="Symbol">{</a><a id="3140" href="BrouwerTree.Core.html#3140" class="Bound">b</a> <a id="3142" class="Symbol">:</a> <a id="3144" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3146" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3149" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3151" class="Symbol">}</a> <a id="3153" class="Symbol">{</a><a id="3154" href="BrouwerTree.Core.html#3154" class="Bound">c</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3160" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3163" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3165" class="Symbol">}</a> <a id="3167" class="Symbol">{</a><a id="3168" href="BrouwerTree.Core.html#3168" class="Bound">d</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3174" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3177" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3179" class="Symbol">}</a>
             <a id="3194" class="Symbol">→</a> <a id="3196" class="Symbol">(</a><a id="3197" href="BrouwerTree.Core.html#3197" class="Bound">r</a> <a id="3199" class="Symbol">:</a> <a id="3201" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3207" class="Symbol">(λ</a> <a id="3210" href="BrouwerTree.Core.html#3210" class="Bound">j</a> <a id="3212" class="Symbol">→</a> <a id="3214" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3216" href="BrouwerTree.Core.html#3210" class="Bound">j</a> <a id="3218" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3220" class="Symbol">)</a> <a id="3222" href="BrouwerTree.Core.html#3126" class="Bound">a</a> <a id="3224" href="BrouwerTree.Core.html#3154" class="Bound">c</a><a id="3225" class="Symbol">)</a> <a id="3227" class="Symbol">(</a><a id="3228" href="BrouwerTree.Core.html#3228" class="Bound">s</a> <a id="3230" class="Symbol">:</a> <a id="3232" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3238" class="Symbol">(λ</a> <a id="3241" href="BrouwerTree.Core.html#3241" class="Bound">j</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3247" href="BrouwerTree.Core.html#3241" class="Bound">j</a> <a id="3249" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3251" class="Symbol">)</a> <a id="3253" href="BrouwerTree.Core.html#3140" class="Bound">b</a> <a id="3255" href="BrouwerTree.Core.html#3168" class="Bound">d</a><a id="3256" class="Symbol">)</a>
             <a id="3271" class="Symbol">→</a> <a id="3273" class="Symbol">(</a><a id="3274" href="BrouwerTree.Core.html#3274" class="Bound">t</a> <a id="3276" class="Symbol">:</a> <a id="3278" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3284" class="Symbol">(λ</a> <a id="3287" href="BrouwerTree.Core.html#3287" class="Bound">j</a> <a id="3289" class="Symbol">→</a> <a id="3291" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3293" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3296" href="BrouwerTree.Core.html#3287" class="Bound">j</a><a id="3297" class="Symbol">)</a> <a id="3299" href="BrouwerTree.Core.html#3126" class="Bound">a</a> <a id="3301" href="BrouwerTree.Core.html#3140" class="Bound">b</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">(</a><a id="3305" href="BrouwerTree.Core.html#3305" class="Bound">u</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3315" class="Symbol">(λ</a> <a id="3318" href="BrouwerTree.Core.html#3318" class="Bound">j</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3324" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3327" href="BrouwerTree.Core.html#3318" class="Bound">j</a><a id="3328" class="Symbol">)</a> <a id="3330" href="BrouwerTree.Core.html#3154" class="Bound">c</a> <a id="3332" href="BrouwerTree.Core.html#3168" class="Bound">d</a><a id="3333" class="Symbol">)</a>
             <a id="3348" class="Symbol">→</a> <a id="3350" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="3358" href="BrouwerTree.Core.html#3059" class="Bound">B</a> <a id="3360" href="BrouwerTree.Core.html#3274" class="Bound">t</a> <a id="3362" href="BrouwerTree.Core.html#3305" class="Bound">u</a> <a id="3364" href="BrouwerTree.Core.html#3197" class="Bound">r</a> <a id="3366" href="BrouwerTree.Core.html#3228" class="Bound">s</a>
<a id="3368" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="3384" class="Symbol">{</a><a id="3385" class="Argument">B</a> <a id="3387" class="Symbol">=</a> <a id="3389" href="BrouwerTree.Core.html#3389" class="Bound">B</a><a id="3390" class="Symbol">}</a> <a id="3392" href="BrouwerTree.Core.html#3392" class="Bound">isPropB</a> <a id="3400" class="Symbol">{</a><a id="3401" class="Argument">a</a> <a id="3403" class="Symbol">=</a> <a id="3405" href="BrouwerTree.Core.html#3405" class="Bound">a</a><a id="3406" class="Symbol">}</a> <a id="3408" href="BrouwerTree.Core.html#3408" class="Bound">r</a> <a id="3410" href="BrouwerTree.Core.html#3410" class="Bound">s</a> <a id="3412" href="BrouwerTree.Core.html#3412" class="Bound">t</a> <a id="3414" href="BrouwerTree.Core.html#3414" class="Bound">u</a> <a id="3416" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3418" href="BrouwerTree.Core.html#3418" class="Bound">j</a> <a id="3420" class="Symbol">=</a>
  <a id="3424" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3430" class="Symbol">(λ</a> <a id="3433" class="Symbol">{</a> <a id="3435" href="BrouwerTree.Core.html#3435" class="Bound">k</a> <a id="3437" class="Symbol">(</a><a id="3438" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3440" class="Symbol">=</a> <a id="3442" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3444" class="Symbol">)</a> <a id="3446" class="Symbol">→</a> <a id="3448" href="BrouwerTree.Core.html#3392" class="Bound">isPropB</a> <a id="3456" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3459" href="BrouwerTree.Core.html#3418" class="Bound">j</a> <a id="3461" class="Symbol">(</a><a id="3462" href="BrouwerTree.Core.html#3690" class="Function">base</a> <a id="3467" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3470" href="BrouwerTree.Core.html#3418" class="Bound">j</a><a id="3471" class="Symbol">)</a> <a id="3473" class="Symbol">(</a><a id="3474" href="BrouwerTree.Core.html#3412" class="Bound">t</a> <a id="3476" href="BrouwerTree.Core.html#3418" class="Bound">j</a><a id="3477" class="Symbol">)</a> <a id="3479" href="BrouwerTree.Core.html#3435" class="Bound">k</a>
           <a id="3492" class="Symbol">;</a> <a id="3494" href="BrouwerTree.Core.html#3494" class="Bound">k</a> <a id="3496" class="Symbol">(</a><a id="3497" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3503" class="Symbol">)</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="BrouwerTree.Core.html#3392" class="Bound">isPropB</a> <a id="3515" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3518" href="BrouwerTree.Core.html#3418" class="Bound">j</a> <a id="3520" class="Symbol">(</a><a id="3521" href="BrouwerTree.Core.html#3690" class="Function">base</a> <a id="3526" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3529" href="BrouwerTree.Core.html#3418" class="Bound">j</a><a id="3530" class="Symbol">)</a> <a id="3532" class="Symbol">(</a><a id="3533" href="BrouwerTree.Core.html#3414" class="Bound">u</a> <a id="3535" href="BrouwerTree.Core.html#3418" class="Bound">j</a><a id="3536" class="Symbol">)</a> <a id="3538" href="BrouwerTree.Core.html#3494" class="Bound">k</a>
           <a id="3551" class="Symbol">;</a> <a id="3553" href="BrouwerTree.Core.html#3553" class="Bound">k</a> <a id="3555" class="Symbol">(</a><a id="3556" href="BrouwerTree.Core.html#3418" class="Bound">j</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Symbol">→</a> <a id="3566" href="BrouwerTree.Core.html#3392" class="Bound">isPropB</a> <a id="3574" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3576" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3579" class="Symbol">(</a><a id="3580" href="BrouwerTree.Core.html#3690" class="Function">base</a> <a id="3585" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3587" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3589" class="Symbol">)</a> <a id="3591" class="Symbol">(</a><a id="3592" href="BrouwerTree.Core.html#3408" class="Bound">r</a> <a id="3594" href="BrouwerTree.Core.html#3416" class="Bound">i</a><a id="3595" class="Symbol">)</a> <a id="3597" href="BrouwerTree.Core.html#3553" class="Bound">k</a>
           <a id="3610" class="Symbol">;</a> <a id="3612" href="BrouwerTree.Core.html#3612" class="Bound">k</a> <a id="3614" class="Symbol">(</a><a id="3615" href="BrouwerTree.Core.html#3418" class="Bound">j</a> <a id="3617" class="Symbol">=</a> <a id="3619" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">→</a> <a id="3625" href="BrouwerTree.Core.html#3392" class="Bound">isPropB</a> <a id="3633" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3635" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3638" class="Symbol">(</a><a id="3639" href="BrouwerTree.Core.html#3690" class="Function">base</a> <a id="3644" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3646" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">(</a><a id="3651" href="BrouwerTree.Core.html#3410" class="Bound">s</a> <a id="3653" href="BrouwerTree.Core.html#3416" class="Bound">i</a><a id="3654" class="Symbol">)</a> <a id="3656" href="BrouwerTree.Core.html#3612" class="Bound">k</a>
        <a id="3666" class="Symbol">})</a> <a id="3669" class="Symbol">(</a><a id="3670" href="BrouwerTree.Core.html#3690" class="Function">base</a> <a id="3675" href="BrouwerTree.Core.html#3416" class="Bound">i</a> <a id="3677" href="BrouwerTree.Core.html#3418" class="Bound">j</a><a id="3678" class="Symbol">)</a> <a id="3680" class="Keyword">where</a>
    <a id="3690" href="BrouwerTree.Core.html#3690" class="Function">base</a> <a id="3695" class="Symbol">:</a> <a id="3697" class="Symbol">(</a><a id="3698" href="BrouwerTree.Core.html#3698" class="Bound">i</a> <a id="3700" href="BrouwerTree.Core.html#3700" class="Bound">j</a> <a id="3702" class="Symbol">:</a> <a id="3704" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3705" class="Symbol">)</a> <a id="3707" class="Symbol">→</a> <a id="3709" href="BrouwerTree.Core.html#3389" class="Bound">B</a> <a id="3711" href="BrouwerTree.Core.html#3698" class="Bound">i</a> <a id="3713" href="BrouwerTree.Core.html#3700" class="Bound">j</a>
    <a id="3719" href="BrouwerTree.Core.html#3690" class="Function">base</a> <a id="3724" href="BrouwerTree.Core.html#3724" class="Bound">i</a> <a id="3726" href="BrouwerTree.Core.html#3726" class="Bound">j</a> <a id="3728" class="Symbol">=</a> <a id="3730" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="3737" class="Symbol">(λ</a> <a id="3740" href="BrouwerTree.Core.html#3740" class="Bound">k</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="BrouwerTree.Core.html#3389" class="Bound">B</a> <a id="3746" class="Symbol">(</a><a id="3747" href="BrouwerTree.Core.html#3724" class="Bound">i</a> <a id="3749" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3751" href="BrouwerTree.Core.html#3740" class="Bound">k</a><a id="3752" class="Symbol">)</a> <a id="3754" class="Symbol">(</a><a id="3755" href="BrouwerTree.Core.html#3726" class="Bound">j</a> <a id="3757" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3759" href="BrouwerTree.Core.html#3740" class="Bound">k</a><a id="3760" class="Symbol">))</a> <a id="3763" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3766" href="BrouwerTree.Core.html#3405" class="Bound">a</a>


<a id="Brw-ind"></a><a id="3770" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">∀</a> <a id="3782" class="Symbol">{</a><a id="3783" href="BrouwerTree.Core.html#3783" class="Bound">a</a><a id="3784" class="Symbol">}</a> <a id="3786" class="Symbol">→</a>
            <a id="3800" class="Symbol">(</a><a id="3801" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3816" href="BrouwerTree.Core.html#3783" class="Bound">a</a><a id="3817" class="Symbol">)</a> <a id="3819" class="Symbol">→</a>
            <a id="3833" class="Symbol">(</a><a id="3834" href="BrouwerTree.Core.html#3834" class="Bound">P-prop</a> <a id="3841" class="Symbol">:</a> <a id="3843" class="Symbol">(</a><a id="3844" href="BrouwerTree.Core.html#3844" class="Bound">x</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3862" class="Symbol">(</a><a id="3863" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="3865" href="BrouwerTree.Core.html#3844" class="Bound">x</a><a id="3866" class="Symbol">))</a> <a id="3869" class="Symbol">→</a>
            <a id="3883" class="Symbol">(</a><a id="3884" href="BrouwerTree.Core.html#3884" class="Bound">z</a> <a id="3886" class="Symbol">:</a> <a id="3888" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="3890" class="InductiveConstructor">zero</a><a id="3894" class="Symbol">)</a> <a id="3896" class="Symbol">→</a>
            <a id="3910" class="Symbol">(</a><a id="3911" href="BrouwerTree.Core.html#3911" class="Bound">s</a> <a id="3913" class="Symbol">:</a> <a id="3915" class="Symbol">{</a><a id="3916" href="BrouwerTree.Core.html#3916" class="Bound">x</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3923" class="Symbol">}</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="3929" href="BrouwerTree.Core.html#3916" class="Bound">x</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="3935" class="Symbol">(</a><a id="3936" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3941" href="BrouwerTree.Core.html#3916" class="Bound">x</a><a id="3942" class="Symbol">))</a> <a id="3945" class="Symbol">→</a>
            <a id="3959" class="Symbol">(</a><a id="3960" href="BrouwerTree.Core.html#3960" class="Bound">l</a> <a id="3962" class="Symbol">:</a> <a id="3964" class="Symbol">∀</a> <a id="3966" class="Symbol">{</a><a id="3967" href="BrouwerTree.Core.html#3967" class="Bound">f</a> <a id="3969" href="BrouwerTree.Core.html#3969" class="Bound">f↑</a><a id="3971" class="Symbol">}</a> <a id="3973" class="Symbol">→</a> <a id="3975" class="Symbol">((</a><a id="3977" href="BrouwerTree.Core.html#3977" class="Bound">k</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3982" class="Symbol">)</a> <a id="3984" class="Symbol">→</a> <a id="3986" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="3988" class="Symbol">(</a><a id="3989" href="BrouwerTree.Core.html#3967" class="Bound">f</a> <a id="3991" href="BrouwerTree.Core.html#3977" class="Bound">k</a><a id="3992" class="Symbol">))</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="3999" class="Symbol">(</a><a id="4000" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4006" href="BrouwerTree.Core.html#3967" class="Bound">f</a> <a id="4008" class="Symbol">{</a><a id="4009" href="BrouwerTree.Core.html#3969" class="Bound">f↑</a><a id="4011" class="Symbol">}))</a> <a id="4015" class="Symbol">→</a>
            <a id="4029" class="Symbol">(</a><a id="4030" href="BrouwerTree.Core.html#4030" class="Bound">x</a> <a id="4032" class="Symbol">:</a> <a id="4034" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4037" class="Symbol">)</a> <a id="4039" class="Symbol">→</a> <a id="4041" href="BrouwerTree.Core.html#3801" class="Bound">P</a> <a id="4043" href="BrouwerTree.Core.html#4030" class="Bound">x</a>
<a id="4045" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4053" href="BrouwerTree.Core.html#4053" class="Bound">P</a> <a id="4055" href="BrouwerTree.Core.html#4055" class="Bound">isProp⟨P⟩</a> <a id="4065" href="BrouwerTree.Core.html#4065" class="Bound">z</a> <a id="4067" href="BrouwerTree.Core.html#4067" class="Bound">s</a> <a id="4069" href="BrouwerTree.Core.html#4069" class="Bound">l</a> <a id="4071" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="BrouwerTree.Core.html#4065" class="Bound">z</a>
<a id="4080" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4088" href="BrouwerTree.Core.html#4088" class="Bound">P</a> <a id="4090" href="BrouwerTree.Core.html#4090" class="Bound">isProp⟨P⟩</a> <a id="4100" href="BrouwerTree.Core.html#4100" class="Bound">z</a> <a id="4102" href="BrouwerTree.Core.html#4102" class="Bound">s</a> <a id="4104" href="BrouwerTree.Core.html#4104" class="Bound">l</a> <a id="4106" class="Symbol">(</a><a id="4107" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4112" href="BrouwerTree.Core.html#4112" class="Bound">x</a><a id="4113" class="Symbol">)</a> <a id="4115" class="Symbol">=</a> <a id="4117" href="BrouwerTree.Core.html#4102" class="Bound">s</a> <a id="4119" class="Symbol">(</a><a id="4120" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4128" href="BrouwerTree.Core.html#4088" class="Bound">P</a> <a id="4130" href="BrouwerTree.Core.html#4090" class="Bound">isProp⟨P⟩</a> <a id="4140" href="BrouwerTree.Core.html#4100" class="Bound">z</a> <a id="4142" href="BrouwerTree.Core.html#4102" class="Bound">s</a> <a id="4144" href="BrouwerTree.Core.html#4104" class="Bound">l</a> <a id="4146" href="BrouwerTree.Core.html#4112" class="Bound">x</a><a id="4147" class="Symbol">)</a>
<a id="4149" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4157" href="BrouwerTree.Core.html#4157" class="Bound">P</a> <a id="4159" href="BrouwerTree.Core.html#4159" class="Bound">isProp⟨P⟩</a> <a id="4169" href="BrouwerTree.Core.html#4169" class="Bound">z</a> <a id="4171" href="BrouwerTree.Core.html#4171" class="Bound">s</a> <a id="4173" href="BrouwerTree.Core.html#4173" class="Bound">l</a> <a id="4175" class="Symbol">(</a><a id="4176" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4182" href="BrouwerTree.Core.html#4182" class="Bound">f</a> <a id="4184" class="Symbol">{</a><a id="4185" href="BrouwerTree.Core.html#4185" class="Bound">f↑</a><a id="4187" class="Symbol">})</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="BrouwerTree.Core.html#4173" class="Bound">l</a> <a id="4194" class="Symbol">λ</a> <a id="4196" href="BrouwerTree.Core.html#4196" class="Bound">k</a> <a id="4198" class="Symbol">→</a> <a id="4200" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4208" href="BrouwerTree.Core.html#4157" class="Bound">P</a> <a id="4210" href="BrouwerTree.Core.html#4159" class="Bound">isProp⟨P⟩</a> <a id="4220" href="BrouwerTree.Core.html#4169" class="Bound">z</a> <a id="4222" href="BrouwerTree.Core.html#4171" class="Bound">s</a> <a id="4224" href="BrouwerTree.Core.html#4173" class="Bound">l</a> <a id="4226" class="Symbol">(</a><a id="4227" href="BrouwerTree.Core.html#4182" class="Bound">f</a> <a id="4229" href="BrouwerTree.Core.html#4196" class="Bound">k</a><a id="4230" class="Symbol">)</a>
<a id="4232" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4240" href="BrouwerTree.Core.html#4240" class="Bound">P</a> <a id="4242" href="BrouwerTree.Core.html#4242" class="Bound">isProp⟨P⟩</a> <a id="4252" href="BrouwerTree.Core.html#4252" class="Bound">z</a> <a id="4254" href="BrouwerTree.Core.html#4254" class="Bound">s</a> <a id="4256" href="BrouwerTree.Core.html#4256" class="Bound">l</a> <a id="4258" class="Symbol">(</a><a id="4259" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4265" href="BrouwerTree.Core.html#4265" class="Bound">f</a> <a id="4267" class="Symbol">{</a><a id="4268" href="BrouwerTree.Core.html#4268" class="Bound">f↑</a><a id="4270" class="Symbol">}</a> <a id="4272" href="BrouwerTree.Core.html#4272" class="Bound">g</a> <a id="4274" class="Symbol">{</a><a id="4275" href="BrouwerTree.Core.html#4275" class="Bound">g↑</a><a id="4277" class="Symbol">}</a> <a id="4279" href="BrouwerTree.Core.html#4279" class="Bound">f∼g</a> <a id="4283" href="BrouwerTree.Core.html#4283" class="Bound">i</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">=</a>
  <a id="4290" href="BrouwerTree.Core.html#2574" class="Function">isProp→PathP&#39;</a> <a id="4304" class="Symbol">(λ</a> <a id="4307" href="BrouwerTree.Core.html#4307" class="Bound">j</a> <a id="4309" class="Symbol">→</a> <a id="4311" href="BrouwerTree.Core.html#4242" class="Bound">isProp⟨P⟩</a> <a id="4321" class="Symbol">(</a><a id="4322" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4328" href="BrouwerTree.Core.html#4265" class="Bound">f</a> <a id="4330" href="BrouwerTree.Core.html#4272" class="Bound">g</a> <a id="4332" href="BrouwerTree.Core.html#4279" class="Bound">f∼g</a> <a id="4336" href="BrouwerTree.Core.html#4307" class="Bound">j</a><a id="4337" class="Symbol">))</a>
                <a id="4356" class="Symbol">(</a><a id="4357" href="BrouwerTree.Core.html#4256" class="Bound">l</a> <a id="4359" class="Symbol">λ</a> <a id="4361" href="BrouwerTree.Core.html#4361" class="Bound">k</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4373" href="BrouwerTree.Core.html#4240" class="Bound">P</a> <a id="4375" href="BrouwerTree.Core.html#4242" class="Bound">isProp⟨P⟩</a> <a id="4385" href="BrouwerTree.Core.html#4252" class="Bound">z</a> <a id="4387" href="BrouwerTree.Core.html#4254" class="Bound">s</a> <a id="4389" href="BrouwerTree.Core.html#4256" class="Bound">l</a> <a id="4391" class="Symbol">(</a><a id="4392" href="BrouwerTree.Core.html#4265" class="Bound">f</a> <a id="4394" href="BrouwerTree.Core.html#4361" class="Bound">k</a><a id="4395" class="Symbol">))</a>
                <a id="4414" class="Symbol">(</a><a id="4415" href="BrouwerTree.Core.html#4256" class="Bound">l</a> <a id="4417" class="Symbol">λ</a> <a id="4419" href="BrouwerTree.Core.html#4419" class="Bound">k</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4431" href="BrouwerTree.Core.html#4240" class="Bound">P</a> <a id="4433" href="BrouwerTree.Core.html#4242" class="Bound">isProp⟨P⟩</a> <a id="4443" href="BrouwerTree.Core.html#4252" class="Bound">z</a> <a id="4445" href="BrouwerTree.Core.html#4254" class="Bound">s</a> <a id="4447" href="BrouwerTree.Core.html#4256" class="Bound">l</a> <a id="4449" class="Symbol">(</a><a id="4450" href="BrouwerTree.Core.html#4272" class="Bound">g</a> <a id="4452" href="BrouwerTree.Core.html#4419" class="Bound">k</a><a id="4453" class="Symbol">))</a> <a id="4456" href="BrouwerTree.Core.html#4283" class="Bound">i</a>
<a id="4458" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4466" href="BrouwerTree.Core.html#4466" class="Bound">P</a> <a id="4468" href="BrouwerTree.Core.html#4468" class="Bound">isProp⟨P⟩</a> <a id="4478" href="BrouwerTree.Core.html#4478" class="Bound">z</a> <a id="4480" href="BrouwerTree.Core.html#4480" class="Bound">s</a> <a id="4482" href="BrouwerTree.Core.html#4482" class="Bound">l</a> <a id="4484" class="Symbol">(</a><a id="4485" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4491" href="BrouwerTree.Core.html#4491" class="Bound">x</a> <a id="4493" href="BrouwerTree.Core.html#4493" class="Bound">y</a> <a id="4495" href="BrouwerTree.Core.html#4495" class="Bound">p</a> <a id="4497" href="BrouwerTree.Core.html#4497" class="Bound">q</a> <a id="4499" href="BrouwerTree.Core.html#4499" class="Bound">i</a> <a id="4501" href="BrouwerTree.Core.html#4501" class="Bound">j</a><a id="4502" class="Symbol">)</a> <a id="4504" class="Symbol">=</a>
  <a id="4508" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="4524" class="Symbol">(λ</a> <a id="4527" href="BrouwerTree.Core.html#4527" class="Bound">i</a> <a id="4529" href="BrouwerTree.Core.html#4529" class="Bound">j</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="BrouwerTree.Core.html#4468" class="Bound">isProp⟨P⟩</a> <a id="4543" class="Symbol">(</a><a id="4544" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4550" href="BrouwerTree.Core.html#4491" class="Bound">x</a> <a id="4552" href="BrouwerTree.Core.html#4493" class="Bound">y</a> <a id="4554" href="BrouwerTree.Core.html#4495" class="Bound">p</a> <a id="4556" href="BrouwerTree.Core.html#4497" class="Bound">q</a> <a id="4558" href="BrouwerTree.Core.html#4527" class="Bound">i</a> <a id="4560" href="BrouwerTree.Core.html#4529" class="Bound">j</a><a id="4561" class="Symbol">))</a>
                  <a id="4582" class="Symbol">(λ</a> <a id="4585" href="BrouwerTree.Core.html#4585" class="Bound">j</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4597" href="BrouwerTree.Core.html#4466" class="Bound">P</a> <a id="4599" href="BrouwerTree.Core.html#4468" class="Bound">isProp⟨P⟩</a> <a id="4609" href="BrouwerTree.Core.html#4478" class="Bound">z</a> <a id="4611" href="BrouwerTree.Core.html#4480" class="Bound">s</a> <a id="4613" href="BrouwerTree.Core.html#4482" class="Bound">l</a> <a id="4615" href="BrouwerTree.Core.html#4491" class="Bound">x</a><a id="4616" class="Symbol">)</a>
                  <a id="4636" class="Symbol">(λ</a> <a id="4639" href="BrouwerTree.Core.html#4639" class="Bound">j</a> <a id="4641" class="Symbol">→</a> <a id="4643" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4651" href="BrouwerTree.Core.html#4466" class="Bound">P</a> <a id="4653" href="BrouwerTree.Core.html#4468" class="Bound">isProp⟨P⟩</a> <a id="4663" href="BrouwerTree.Core.html#4478" class="Bound">z</a> <a id="4665" href="BrouwerTree.Core.html#4480" class="Bound">s</a> <a id="4667" href="BrouwerTree.Core.html#4482" class="Bound">l</a> <a id="4669" href="BrouwerTree.Core.html#4493" class="Bound">y</a><a id="4670" class="Symbol">)</a>
                  <a id="4690" class="Symbol">(λ</a> <a id="4693" href="BrouwerTree.Core.html#4693" class="Bound">j</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4705" href="BrouwerTree.Core.html#4466" class="Bound">P</a> <a id="4707" href="BrouwerTree.Core.html#4468" class="Bound">isProp⟨P⟩</a> <a id="4717" href="BrouwerTree.Core.html#4478" class="Bound">z</a> <a id="4719" href="BrouwerTree.Core.html#4480" class="Bound">s</a> <a id="4721" href="BrouwerTree.Core.html#4482" class="Bound">l</a> <a id="4723" class="Symbol">(</a><a id="4724" href="BrouwerTree.Core.html#4495" class="Bound">p</a> <a id="4726" href="BrouwerTree.Core.html#4693" class="Bound">j</a><a id="4727" class="Symbol">))</a>
                 <a id="4747" class="Symbol">(λ</a> <a id="4750" href="BrouwerTree.Core.html#4750" class="Bound">j</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4762" href="BrouwerTree.Core.html#4466" class="Bound">P</a> <a id="4764" href="BrouwerTree.Core.html#4468" class="Bound">isProp⟨P⟩</a> <a id="4774" href="BrouwerTree.Core.html#4478" class="Bound">z</a> <a id="4776" href="BrouwerTree.Core.html#4480" class="Bound">s</a> <a id="4778" href="BrouwerTree.Core.html#4482" class="Bound">l</a> <a id="4780" class="Symbol">(</a><a id="4781" href="BrouwerTree.Core.html#4497" class="Bound">q</a> <a id="4783" href="BrouwerTree.Core.html#4750" class="Bound">j</a><a id="4784" class="Symbol">))</a> <a id="4787" href="BrouwerTree.Core.html#4499" class="Bound">i</a> <a id="4789" href="BrouwerTree.Core.html#4501" class="Bound">j</a>

<a id="4792" class="Keyword">infix</a> <a id="4798" class="Number">4</a> <a id="4800" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a>
</pre></body></html>

==> anc/html/BrouwerTree.Decidability.Finite.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Decidability.Finite</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Decidability results for finiteness and finite Brouwer trees</a>
<a id="166" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="268" class="Symbol">{-#</a> <a id="272" class="Keyword">OPTIONS</a> <a id="280" class="Pragma">--cubical</a> <a id="290" class="Pragma">--erasure</a> <a id="300" class="Pragma">--guardedness</a> <a id="314" class="Symbol">#-}</a>

<a id="319" class="Keyword">module</a> <a id="326" href="BrouwerTree.Decidability.Finite.html" class="Module">BrouwerTree.Decidability.Finite</a> <a id="358" class="Keyword">where</a>

<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="560" class="Symbol">as</a> <a id="563" class="Module">⊥</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="624" class="Symbol">as</a> <a id="627" class="Module">N</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="664" class="Symbol">as</a> <a id="667" class="Module">N</a> <a id="669" class="Keyword">hiding</a> <a id="676" class="Symbol">(</a><a id="677" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a><a id="680" class="Symbol">;</a> <a id="682" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a><a id="685" class="Symbol">;</a> <a id="687" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a><a id="694" class="Symbol">;</a> <a id="696" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a><a id="703" class="Symbol">)</a>
<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="765" class="Keyword">open</a> <a id="770" class="Keyword">import</a> <a id="777" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
  <a id="804" class="Keyword">using</a> <a id="810" class="Symbol">(</a><a id="811" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="813" class="Symbol">;</a> <a id="815" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="818" class="Symbol">;</a> <a id="820" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="823" class="Symbol">;</a> <a id="825" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="827" class="Symbol">;</a> <a id="829" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a><a id="838" class="Symbol">;</a> <a id="840" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a><a id="846" class="Symbol">)</a>

<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="General-Properties.html" class="Module">General-Properties</a>
<a id="903" class="Keyword">open</a> <a id="908" class="Keyword">import</a> <a id="915" href="Iff.html" class="Module">Iff</a>

<a id="920" class="Keyword">open</a> <a id="925" class="Keyword">import</a> <a id="932" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="BrouwerTree.Classifiability.html" class="Module">BrouwerTree.Classifiability</a>
<a id="989" class="Keyword">open</a> <a id="994" class="Keyword">import</a> <a id="1001" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>

<a id="isFinite&#39;"></a><a id="1062" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1086" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="1093" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1103" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1115" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1117" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="1128" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1138" class="Symbol">(</a><a id="1139" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1144" href="BrouwerTree.Decidability.Finite.html#1144" class="Bound">x</a><a id="1145" class="Symbol">)</a> <a id="1147" class="Symbol">=</a> <a id="1149" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1159" href="BrouwerTree.Decidability.Finite.html#1144" class="Bound">x</a>
<a id="1161" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1171" class="Symbol">(</a><a id="1172" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1178" href="BrouwerTree.Decidability.Finite.html#1178" class="Bound">f</a><a id="1179" class="Symbol">)</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1187" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="1195" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1205" class="Symbol">(</a><a id="1206" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="1212" href="BrouwerTree.Decidability.Finite.html#1212" class="Bound">f</a> <a id="1214" href="BrouwerTree.Decidability.Finite.html#1214" class="Bound">g</a> <a id="1216" href="BrouwerTree.Decidability.Finite.html#1216" class="Bound">x</a> <a id="1218" href="BrouwerTree.Decidability.Finite.html#1218" class="Bound">i</a><a id="1219" class="Symbol">)</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1225" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1227" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="1235" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1245" class="Symbol">(</a><a id="1246" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="1252" href="BrouwerTree.Decidability.Finite.html#1252" class="Bound">x</a> <a id="1254" href="BrouwerTree.Decidability.Finite.html#1254" class="Bound">y</a> <a id="1256" href="BrouwerTree.Decidability.Finite.html#1256" class="Bound">p</a> <a id="1258" href="BrouwerTree.Decidability.Finite.html#1258" class="Bound">q</a> <a id="1260" href="BrouwerTree.Decidability.Finite.html#1260" class="Bound">i</a> <a id="1262" href="BrouwerTree.Decidability.Finite.html#1262" class="Bound">j</a><a id="1263" class="Symbol">)</a> <a id="1265" class="Symbol">=</a>
  <a id="1269" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="1283" class="Symbol">{</a><a id="1284" class="Argument">A</a> <a id="1286" class="Symbol">=</a> <a id="1288" class="Symbol">λ</a> <a id="1290" href="BrouwerTree.Decidability.Finite.html#1290" class="Bound">i</a> <a id="1292" href="BrouwerTree.Decidability.Finite.html#1292" class="Bound">j</a> <a id="1294" class="Symbol">→</a> <a id="1296" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1302" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="1308" class="Symbol">}</a>
                <a id="1326" class="Symbol">(λ</a> <a id="1329" href="BrouwerTree.Decidability.Finite.html#1329" class="Bound">i</a> <a id="1331" href="BrouwerTree.Decidability.Finite.html#1331" class="Bound">j</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="1345" class="Symbol">)</a>
                <a id="1363" class="Symbol">(λ</a> <a id="1366" href="BrouwerTree.Decidability.Finite.html#1366" class="Bound">j</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1380" class="Symbol">(</a><a id="1381" href="BrouwerTree.Decidability.Finite.html#1256" class="Bound">p</a> <a id="1383" href="BrouwerTree.Decidability.Finite.html#1366" class="Bound">j</a><a id="1384" class="Symbol">))</a>
                <a id="1403" class="Symbol">(λ</a> <a id="1406" href="BrouwerTree.Decidability.Finite.html#1406" class="Bound">j</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1420" class="Symbol">(</a><a id="1421" href="BrouwerTree.Decidability.Finite.html#1258" class="Bound">q</a> <a id="1423" href="BrouwerTree.Decidability.Finite.html#1406" class="Bound">j</a><a id="1424" class="Symbol">))</a>
                <a id="1443" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="1464" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="1485" href="BrouwerTree.Decidability.Finite.html#1260" class="Bound">i</a> <a id="1487" href="BrouwerTree.Decidability.Finite.html#1262" class="Bound">j</a>

<a id="isFinite"></a><a id="1490" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="1512" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="1521" href="BrouwerTree.Decidability.Finite.html#1521" class="Bound">x</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1529" class="Symbol">(</a><a id="1530" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1540" href="BrouwerTree.Decidability.Finite.html#1521" class="Bound">x</a><a id="1541" class="Symbol">)</a>

<a id="isProp⟨isFinite⟩"></a><a id="1544" href="BrouwerTree.Decidability.Finite.html#1544" class="Function">isProp⟨isFinite⟩</a> <a id="1561" class="Symbol">:</a> <a id="1563" class="Symbol">(</a><a id="1564" href="BrouwerTree.Decidability.Finite.html#1564" class="Bound">x</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1571" class="Symbol">)</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1582" class="Symbol">(</a><a id="1583" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="1592" href="BrouwerTree.Decidability.Finite.html#1564" class="Bound">x</a><a id="1593" class="Symbol">)</a>
<a id="1595" href="BrouwerTree.Decidability.Finite.html#1544" class="Function">isProp⟨isFinite⟩</a> <a id="1612" href="BrouwerTree.Decidability.Finite.html#1612" class="Bound">x</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1620" class="Symbol">(</a><a id="1621" href="BrouwerTree.Decidability.Finite.html#1062" class="Function">isFinite&#39;</a> <a id="1631" href="BrouwerTree.Decidability.Finite.html#1612" class="Bound">x</a><a id="1632" class="Symbol">)</a>

<a id="isFinite-correct"></a><a id="1635" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="1652" class="Symbol">:</a> <a id="1654" class="Symbol">(</a><a id="1655" href="BrouwerTree.Decidability.Finite.html#1655" class="Bound">x</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1662" class="Symbol">)</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="1675" href="BrouwerTree.Decidability.Finite.html#1655" class="Bound">x</a> <a id="1677" href="Iff.html#528" class="Function Operator">↔</a> <a id="1679" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1681" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1683" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1685" class="Symbol">(λ</a> <a id="1688" href="BrouwerTree.Decidability.Finite.html#1688" class="Bound">n</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1694" href="BrouwerTree.Decidability.Finite.html#1688" class="Bound">n</a> <a id="1696" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1698" href="BrouwerTree.Decidability.Finite.html#1655" class="Bound">x</a><a id="1699" class="Symbol">)</a> <a id="1701" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="1703" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="1720" href="BrouwerTree.Decidability.Finite.html#1720" class="Bound">x</a> <a id="1722" class="Symbol">=</a> <a id="1724" class="Symbol">(λ</a> <a id="1727" href="BrouwerTree.Decidability.Finite.html#1727" class="Bound">fin-x</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1737" href="BrouwerTree.Decidability.Finite.html#1832" class="Function">left</a> <a id="1742" href="BrouwerTree.Decidability.Finite.html#1720" class="Bound">x</a> <a id="1744" href="BrouwerTree.Decidability.Finite.html#1727" class="Bound">fin-x</a> <a id="1750" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1751" class="Symbol">)</a> <a id="1753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1755" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1762" class="Symbol">(</a><a id="1763" href="BrouwerTree.Decidability.Finite.html#1544" class="Function">isProp⟨isFinite⟩</a> <a id="1780" href="BrouwerTree.Decidability.Finite.html#1720" class="Bound">x</a><a id="1781" class="Symbol">)</a> <a id="1783" class="Symbol">(λ</a> <a id="1786" class="Symbol">(</a><a id="1787" href="BrouwerTree.Decidability.Finite.html#1787" class="Bound">n</a> <a id="1789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1791" href="BrouwerTree.Decidability.Finite.html#1791" class="Bound">p</a><a id="1792" class="Symbol">)</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1802" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="1811" href="BrouwerTree.Decidability.Finite.html#1791" class="Bound">p</a> <a id="1813" class="Symbol">(</a><a id="1814" href="BrouwerTree.Decidability.Finite.html#2208" class="Function">right</a> <a id="1820" href="BrouwerTree.Decidability.Finite.html#1787" class="Bound">n</a><a id="1821" class="Symbol">))</a> <a id="1824" class="Keyword">where</a>
  <a id="1832" href="BrouwerTree.Decidability.Finite.html#1832" class="Function">left</a> <a id="1837" class="Symbol">:</a> <a id="1839" class="Symbol">(</a><a id="1840" href="BrouwerTree.Decidability.Finite.html#1840" class="Bound">x</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="1860" href="BrouwerTree.Decidability.Finite.html#1840" class="Bound">x</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1866" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1868" class="Symbol">(λ</a> <a id="1871" href="BrouwerTree.Decidability.Finite.html#1871" class="Bound">n</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1877" href="BrouwerTree.Decidability.Finite.html#1871" class="Bound">n</a> <a id="1879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1881" href="BrouwerTree.Decidability.Finite.html#1840" class="Bound">x</a><a id="1882" class="Symbol">)</a>
  <a id="1886" href="BrouwerTree.Decidability.Finite.html#1832" class="Function">left</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="1901" class="Symbol">(λ</a> <a id="1904" href="BrouwerTree.Decidability.Finite.html#1904" class="Bound">x</a> <a id="1906" class="Symbol">→</a> <a id="1908" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="1917" href="BrouwerTree.Decidability.Finite.html#1904" class="Bound">x</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1923" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1925" class="Symbol">(λ</a> <a id="1928" href="BrouwerTree.Decidability.Finite.html#1928" class="Bound">n</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1934" href="BrouwerTree.Decidability.Finite.html#1928" class="Bound">n</a> <a id="1936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1938" href="BrouwerTree.Decidability.Finite.html#1904" class="Bound">x</a><a id="1939" class="Symbol">))</a>
                 <a id="1959" class="Symbol">(λ</a> <a id="1962" href="BrouwerTree.Decidability.Finite.html#1962" class="Bound">x</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="1974" class="Symbol">(λ</a> <a id="1977" class="Symbol">{</a> <a id="1979" class="Symbol">(</a><a id="1980" href="BrouwerTree.Decidability.Finite.html#1980" class="Bound">n</a> <a id="1982" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1984" href="BrouwerTree.Decidability.Finite.html#1984" class="Bound">p</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="BrouwerTree.Decidability.Finite.html#1988" class="Bound">m</a> <a id="1990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1992" href="BrouwerTree.Decidability.Finite.html#1992" class="Bound">q</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="2004" class="Symbol">(λ</a> <a id="2007" href="BrouwerTree.Decidability.Finite.html#2007" class="Bound">n</a> <a id="2009" class="Symbol">→</a> <a id="2011" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="2022" class="Symbol">_</a> <a id="2024" class="Symbol">_)</a> <a id="2027" class="Symbol">(</a><a id="2028" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="2040" class="Symbol">(</a><a id="2041" href="BrouwerTree.Decidability.Finite.html#1984" class="Bound">p</a> <a id="2043" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2045" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2049" href="BrouwerTree.Decidability.Finite.html#1992" class="Bound">q</a><a id="2050" class="Symbol">))}))</a>
                 <a id="2073" class="Symbol">(λ</a> <a id="2076" href="BrouwerTree.Decidability.Finite.html#2076" class="Bound">_</a> <a id="2078" class="Symbol">→</a> <a id="2080" class="Symbol">(</a><a id="2081" class="Number">0</a> <a id="2083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2085" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2089" class="Symbol">))</a>
                 <a id="2109" class="Symbol">(λ</a> <a id="2112" href="BrouwerTree.Decidability.Finite.html#2112" class="Bound">ih</a> <a id="2115" href="BrouwerTree.Decidability.Finite.html#2115" class="Bound">fin-x</a> <a id="2121" class="Symbol">→</a> <a id="2123" class="Keyword">let</a> <a id="2127" class="Symbol">(</a><a id="2128" href="BrouwerTree.Decidability.Finite.html#2128" class="Bound">n</a> <a id="2130" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2132" href="BrouwerTree.Decidability.Finite.html#2132" class="Bound">ιn≡x</a><a id="2136" class="Symbol">)</a> <a id="2138" class="Symbol">=</a> <a id="2140" href="BrouwerTree.Decidability.Finite.html#2112" class="Bound">ih</a> <a id="2143" href="BrouwerTree.Decidability.Finite.html#2115" class="Bound">fin-x</a> <a id="2149" class="Keyword">in</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2157" href="BrouwerTree.Decidability.Finite.html#2128" class="Bound">n</a> <a id="2159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2161" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2166" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2171" href="BrouwerTree.Decidability.Finite.html#2132" class="Bound">ιn≡x</a><a id="2175" class="Symbol">))</a>
                 <a id="2195" class="Symbol">(λ</a> <a id="2198" href="BrouwerTree.Decidability.Finite.html#2198" class="Bound">ih</a> <a id="2201" class="Symbol">())</a>

  <a id="2208" href="BrouwerTree.Decidability.Finite.html#2208" class="Function">right</a> <a id="2214" class="Symbol">:</a> <a id="2216" class="Symbol">(</a><a id="2217" href="BrouwerTree.Decidability.Finite.html#2217" class="Bound">n</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="2235" class="Symbol">(</a><a id="2236" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2238" href="BrouwerTree.Decidability.Finite.html#2217" class="Bound">n</a><a id="2239" class="Symbol">)</a>
  <a id="2243" href="BrouwerTree.Decidability.Finite.html#2208" class="Function">right</a> <a id="2249" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2254" class="Symbol">=</a> <a id="2256" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="2261" href="BrouwerTree.Decidability.Finite.html#2208" class="Function">right</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2272" href="BrouwerTree.Decidability.Finite.html#2272" class="Bound">n</a><a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="BrouwerTree.Decidability.Finite.html#2208" class="Function">right</a> <a id="2283" href="BrouwerTree.Decidability.Finite.html#2272" class="Bound">n</a>

<a id="isFinite-correct&#39;"></a><a id="2286" href="BrouwerTree.Decidability.Finite.html#2286" class="Function">isFinite-correct&#39;</a> <a id="2304" class="Symbol">:</a> <a id="2306" class="Symbol">(</a><a id="2307" href="BrouwerTree.Decidability.Finite.html#2307" class="Bound">x</a> <a id="2309" class="Symbol">:</a> <a id="2311" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2314" class="Symbol">)</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="2327" href="BrouwerTree.Decidability.Finite.html#2307" class="Bound">x</a> <a id="2329" href="Iff.html#528" class="Function Operator">↔</a> <a id="2331" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2335" class="Symbol">(λ</a> <a id="2338" href="BrouwerTree.Decidability.Finite.html#2338" class="Bound">n</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2344" href="BrouwerTree.Decidability.Finite.html#2338" class="Bound">n</a> <a id="2346" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2348" href="BrouwerTree.Decidability.Finite.html#2307" class="Bound">x</a><a id="2349" class="Symbol">)</a>
<a id="2351" href="BrouwerTree.Decidability.Finite.html#2286" class="Function">isFinite-correct&#39;</a> <a id="2369" href="BrouwerTree.Decidability.Finite.html#2369" class="Bound">x</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Iff.html#1019" class="Function">↔-trans</a> <a id="2381" class="Symbol">(</a><a id="2382" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="2399" href="BrouwerTree.Decidability.Finite.html#2369" class="Bound">x</a><a id="2400" class="Symbol">)</a> <a id="2402" href="BrouwerTree.Decidability.Finite.html#2413" class="Function">h</a>
 <a id="2405" class="Keyword">where</a>
  <a id="2413" href="BrouwerTree.Decidability.Finite.html#2413" class="Function">h</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2419" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2421" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2423" class="Symbol">(λ</a> <a id="2426" href="BrouwerTree.Decidability.Finite.html#2426" class="Bound">n</a> <a id="2428" class="Symbol">→</a> <a id="2430" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2432" href="BrouwerTree.Decidability.Finite.html#2426" class="Bound">n</a> <a id="2434" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2436" href="BrouwerTree.Decidability.Finite.html#2369" class="Bound">x</a><a id="2437" class="Symbol">)</a> <a id="2439" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2441" href="Iff.html#528" class="Function Operator">↔</a> <a id="2443" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2445" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2447" class="Symbol">(λ</a> <a id="2450" href="BrouwerTree.Decidability.Finite.html#2450" class="Bound">n</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2456" href="BrouwerTree.Decidability.Finite.html#2450" class="Bound">n</a> <a id="2458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2460" href="BrouwerTree.Decidability.Finite.html#2369" class="Bound">x</a><a id="2461" class="Symbol">)</a>
  <a id="2465" href="BrouwerTree.Decidability.Finite.html#2413" class="Function">h</a> <a id="2467" class="Symbol">=</a> <a id="2469" class="Symbol">(</a><a id="2470" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2477" href="BrouwerTree.Decidability.Finite.html#2509" class="Function">i</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2486" class="Symbol">_))</a> <a id="2490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2492" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣_∣</a>
   <a id="2499" class="Keyword">where</a>
    <a id="2509" href="BrouwerTree.Decidability.Finite.html#2509" class="Function">i</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2523" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2525" class="Symbol">(λ</a> <a id="2528" href="BrouwerTree.Decidability.Finite.html#2528" class="Bound">n</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2534" href="BrouwerTree.Decidability.Finite.html#2528" class="Bound">n</a> <a id="2536" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2538" href="BrouwerTree.Decidability.Finite.html#2369" class="Bound">x</a><a id="2539" class="Symbol">))</a>
    <a id="2546" href="BrouwerTree.Decidability.Finite.html#2509" class="Function">i</a> <a id="2548" class="Symbol">(</a><a id="2549" href="BrouwerTree.Decidability.Finite.html#2549" class="Bound">n</a> <a id="2551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2553" href="BrouwerTree.Decidability.Finite.html#2553" class="Bound">e</a><a id="2554" class="Symbol">)</a> <a id="2556" class="Symbol">(</a><a id="2557" href="BrouwerTree.Decidability.Finite.html#2557" class="Bound">n&#39;</a> <a id="2560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2562" href="BrouwerTree.Decidability.Finite.html#2562" class="Bound">e&#39;</a><a id="2564" class="Symbol">)</a> <a id="2566" class="Symbol">=</a>
     <a id="2573" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2580" class="Symbol">(</a><a id="2581" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="2593" class="Symbol">(</a><a id="2594" href="BrouwerTree.Decidability.Finite.html#2553" class="Bound">e</a> <a id="2596" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2602" href="BrouwerTree.Decidability.Finite.html#2562" class="Bound">e&#39;</a><a id="2604" class="Symbol">)</a> <a id="2606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
             <a id="2621" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2634" class="Symbol">(λ</a> <a id="2637" href="BrouwerTree.Decidability.Finite.html#2637" class="Bound">i</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="2652" class="Symbol">_</a> <a id="2654" href="BrouwerTree.Decidability.Finite.html#2369" class="Bound">x</a><a id="2655" class="Symbol">)</a> <a id="2657" href="BrouwerTree.Decidability.Finite.html#2553" class="Bound">e</a> <a id="2659" href="BrouwerTree.Decidability.Finite.html#2562" class="Bound">e&#39;</a><a id="2661" class="Symbol">)</a>

<a id="isFinite-correct₂"></a><a id="2664" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="2682" class="Symbol">:</a> <a id="2684" class="Symbol">(</a><a id="2685" href="BrouwerTree.Decidability.Finite.html#2685" class="Bound">x</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="2705" href="BrouwerTree.Decidability.Finite.html#2685" class="Bound">x</a> <a id="2707" href="Iff.html#528" class="Function Operator">↔</a> <a id="2709" href="BrouwerTree.Decidability.Finite.html#2685" class="Bound">x</a> <a id="2711" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2713" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="2715" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="2733" href="BrouwerTree.Decidability.Finite.html#2733" class="Bound">x</a> <a id="2735" class="Symbol">=</a> <a id="2737" class="Symbol">(</a><a id="2738" href="BrouwerTree.Decidability.Finite.html#2764" class="Function">left</a> <a id="2743" href="BrouwerTree.Decidability.Finite.html#2733" class="Bound">x</a> <a id="2745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2747" href="BrouwerTree.Decidability.Finite.html#2923" class="Function">right</a> <a id="2753" href="BrouwerTree.Decidability.Finite.html#2733" class="Bound">x</a><a id="2754" class="Symbol">)</a> <a id="2756" class="Keyword">where</a>
  <a id="2764" href="BrouwerTree.Decidability.Finite.html#2764" class="Function">left</a> <a id="2769" class="Symbol">:</a> <a id="2771" class="Symbol">(</a><a id="2772" href="BrouwerTree.Decidability.Finite.html#2772" class="Bound">x</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">→</a> <a id="2783" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="2792" href="BrouwerTree.Decidability.Finite.html#2772" class="Bound">x</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="BrouwerTree.Decidability.Finite.html#2772" class="Bound">x</a> <a id="2798" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2800" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="2804" href="BrouwerTree.Decidability.Finite.html#2764" class="Function">left</a> <a id="2809" href="BrouwerTree.Decidability.Finite.html#2809" class="Bound">x</a> <a id="2811" href="BrouwerTree.Decidability.Finite.html#2811" class="Bound">p</a> <a id="2813" class="Symbol">=</a> <a id="2815" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2822" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="2832" class="Symbol">(λ</a> <a id="2835" class="Symbol">{</a> <a id="2837" class="Symbol">(</a><a id="2838" href="BrouwerTree.Decidability.Finite.html#2838" class="Bound">n</a> <a id="2840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2842" href="BrouwerTree.Decidability.Finite.html#2842" class="Bound">ιn=x</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2856" class="Symbol">(</a><a id="2857" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;</a> <a id="2860" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2861" class="Symbol">)</a> <a id="2863" href="BrouwerTree.Decidability.Finite.html#2842" class="Bound">ιn=x</a> <a id="2868" class="Symbol">(</a><a id="2869" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="2885" href="BrouwerTree.Core.html#2376" class="Function">ι</a><a id="2886" class="Symbol">)</a> <a id="2888" class="Symbol">})</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2896" class="Symbol">(</a><a id="2897" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="2914" href="BrouwerTree.Decidability.Finite.html#2809" class="Bound">x</a><a id="2915" class="Symbol">)</a> <a id="2917" href="BrouwerTree.Decidability.Finite.html#2811" class="Bound">p</a><a id="2918" class="Symbol">)</a>

  <a id="2923" href="BrouwerTree.Decidability.Finite.html#2923" class="Function">right</a> <a id="2929" class="Symbol">:</a> <a id="2931" class="Symbol">(</a><a id="2932" href="BrouwerTree.Decidability.Finite.html#2932" class="Bound">x</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2939" class="Symbol">)</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="BrouwerTree.Decidability.Finite.html#2932" class="Bound">x</a> <a id="2945" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2947" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2949" class="Symbol">→</a> <a id="2951" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="2960" href="BrouwerTree.Decidability.Finite.html#2932" class="Bound">x</a>
  <a id="2964" href="BrouwerTree.Decidability.Finite.html#2923" class="Function">right</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="2980" class="Symbol">(λ</a> <a id="2983" href="BrouwerTree.Decidability.Finite.html#2983" class="Bound">x</a> <a id="2985" class="Symbol">→</a> <a id="2987" href="BrouwerTree.Decidability.Finite.html#2983" class="Bound">x</a> <a id="2989" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2991" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2993" class="Symbol">→</a> <a id="2995" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="3004" href="BrouwerTree.Decidability.Finite.html#2983" class="Bound">x</a><a id="3005" class="Symbol">)</a> <a id="3007" class="Symbol">(λ</a> <a id="3010" href="BrouwerTree.Decidability.Finite.html#3010" class="Bound">x</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="3022" class="Symbol">(</a><a id="3023" href="BrouwerTree.Decidability.Finite.html#1544" class="Function">isProp⟨isFinite⟩</a> <a id="3040" href="BrouwerTree.Decidability.Finite.html#3010" class="Bound">x</a><a id="3041" class="Symbol">))</a>
                  <a id="3062" class="Symbol">(λ</a> <a id="3065" href="BrouwerTree.Decidability.Finite.html#3065" class="Bound">_</a> <a id="3067" class="Symbol">→</a> <a id="3069" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="3071" class="Symbol">)</a>
                  <a id="3091" class="Symbol">(λ</a> <a id="3094" class="Symbol">{</a><a id="3095" href="BrouwerTree.Decidability.Finite.html#3095" class="Bound">x</a><a id="3096" class="Symbol">}</a> <a id="3098" href="BrouwerTree.Decidability.Finite.html#3098" class="Bound">ih</a> <a id="3101" href="BrouwerTree.Decidability.Finite.html#3101" class="Bound">sx&lt;ω</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="BrouwerTree.Decidability.Finite.html#3098" class="Bound">ih</a> <a id="3111" class="Symbol">(</a><a id="3112" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="3120" class="Symbol">_</a> <a id="3122" class="Symbol">_</a> <a id="3124" class="Symbol">_</a> <a id="3126" href="BrouwerTree.Properties.Core.html#1497" class="Function">&lt;-succ-incr-simple</a> <a id="3145" href="BrouwerTree.Decidability.Finite.html#3101" class="Bound">sx&lt;ω</a><a id="3149" class="Symbol">))</a>
                  <a id="3170" class="Symbol">λ</a> <a id="3172" class="Symbol">{</a><a id="3173" href="BrouwerTree.Decidability.Finite.html#3173" class="Bound">f</a><a id="3174" class="Symbol">}</a> <a id="3176" class="Symbol">{</a><a id="3177" href="BrouwerTree.Decidability.Finite.html#3177" class="Bound">f↑</a><a id="3179" class="Symbol">}</a> <a id="3181" href="BrouwerTree.Decidability.Finite.html#3181" class="Bound">ih</a> <a id="3184" href="BrouwerTree.Decidability.Finite.html#3184" class="Bound">lf&lt;ω</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3197" class="Symbol">(</a><a id="3198" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="3212" class="Symbol">_</a> <a id="3214" class="Symbol">(</a><a id="3215" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="3224" href="BrouwerTree.Decidability.Finite.html#3184" class="Bound">lf&lt;ω</a> <a id="3229" class="Symbol">(</a><a id="3230" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="3241" href="BrouwerTree.Decidability.Finite.html#3173" class="Bound">f</a> <a id="3243" class="Symbol">{</a><a id="3244" href="BrouwerTree.Decidability.Finite.html#3177" class="Bound">f↑</a><a id="3246" class="Symbol">})))</a>


<a id="notFinite→ω≤"></a><a id="3253" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="3266" class="Symbol">:</a> <a id="3268" class="Symbol">(</a><a id="3269" href="BrouwerTree.Decidability.Finite.html#3269" class="Bound">x</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3276" class="Symbol">)</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3282" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="3291" href="BrouwerTree.Decidability.Finite.html#3269" class="Bound">x</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3297" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3299" href="BrouwerTree.Decidability.Finite.html#3269" class="Bound">x</a>
<a id="3301" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3324" class="Symbol">(λ</a> <a id="3327" href="BrouwerTree.Decidability.Finite.html#3327" class="Bound">x</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3333" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="3342" href="BrouwerTree.Decidability.Finite.html#3327" class="Bound">x</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3348" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3350" href="BrouwerTree.Decidability.Finite.html#3327" class="Bound">x</a><a id="3351" class="Symbol">)</a> <a id="3353" class="Symbol">(λ</a> <a id="3356" href="BrouwerTree.Decidability.Finite.html#3356" class="Bound">x</a> <a id="3358" class="Symbol">→</a> <a id="3360" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="3368" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="3377" class="Symbol">)</a>
  <a id="3381" class="Symbol">(λ</a> <a id="3384" href="BrouwerTree.Decidability.Finite.html#3384" class="Bound">p</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3394" class="Symbol">(</a><a id="3395" href="BrouwerTree.Decidability.Finite.html#3384" class="Bound">p</a> <a id="3397" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="3399" class="Symbol">))</a>
  <a id="3404" class="Symbol">(λ</a> <a id="3407" class="Symbol">{</a><a id="3408" href="BrouwerTree.Decidability.Finite.html#3408" class="Bound">x</a><a id="3409" class="Symbol">}</a> <a id="3411" href="BrouwerTree.Decidability.Finite.html#3411" class="Bound">ih</a> <a id="3414" href="BrouwerTree.Decidability.Finite.html#3414" class="Bound">p</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3426" class="Symbol">(</a><a id="3427" href="BrouwerTree.Decidability.Finite.html#3411" class="Bound">ih</a> <a id="3430" href="BrouwerTree.Decidability.Finite.html#3414" class="Bound">p</a><a id="3431" class="Symbol">)</a> <a id="3433" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a><a id="3451" class="Symbol">)</a>
  <a id="3455" class="Symbol">λ</a> <a id="3457" class="Symbol">{</a><a id="3458" href="BrouwerTree.Decidability.Finite.html#3458" class="Bound">f</a><a id="3459" class="Symbol">}</a> <a id="3461" href="BrouwerTree.Decidability.Finite.html#3461" class="Bound">_</a> <a id="3463" href="BrouwerTree.Decidability.Finite.html#3463" class="Bound">p</a> <a id="3465" class="Symbol">→</a> <a id="3467" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="3478" href="BrouwerTree.Decidability.Finite.html#3458" class="Bound">f</a>

<a id="notFinite-correct-↔"></a><a id="3481" href="BrouwerTree.Decidability.Finite.html#3481" class="Function">notFinite-correct-↔</a> <a id="3501" class="Symbol">:</a> <a id="3503" class="Symbol">(</a><a id="3504" href="BrouwerTree.Decidability.Finite.html#3504" class="Bound">x</a> <a id="3506" class="Symbol">:</a> <a id="3508" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3511" class="Symbol">)</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3517" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="3526" href="BrouwerTree.Decidability.Finite.html#3504" class="Bound">x</a> <a id="3528" href="Iff.html#528" class="Function Operator">↔</a> <a id="3530" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3532" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3534" href="BrouwerTree.Decidability.Finite.html#3504" class="Bound">x</a>
<a id="3536" href="BrouwerTree.Decidability.Finite.html#3481" class="Function">notFinite-correct-↔</a> <a id="3556" href="BrouwerTree.Decidability.Finite.html#3556" class="Bound">x</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="3573" href="BrouwerTree.Decidability.Finite.html#3556" class="Bound">x</a> <a id="3575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3577" class="Symbol">λ</a> <a id="3579" href="BrouwerTree.Decidability.Finite.html#3579" class="Bound">l</a> <a id="3581" href="BrouwerTree.Decidability.Finite.html#3581" class="Bound">f</a> <a id="3583" class="Symbol">→</a> <a id="3585" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="3599" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3601" class="Symbol">(</a><a id="3602" href="BrouwerTree.Decidability.Finite.html#3620" class="Function">[1]</a> <a id="3606" href="BrouwerTree.Decidability.Finite.html#3579" class="Bound">l</a> <a id="3608" href="BrouwerTree.Decidability.Finite.html#3581" class="Bound">f</a><a id="3609" class="Symbol">)</a>
 <a id="3612" class="Keyword">where</a>
  <a id="3620" href="BrouwerTree.Decidability.Finite.html#3620" class="Function">[1]</a> <a id="3624" class="Symbol">:</a> <a id="3626" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3628" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3630" href="BrouwerTree.Decidability.Finite.html#3556" class="Bound">x</a> <a id="3632" class="Symbol">→</a> <a id="3634" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="3643" href="BrouwerTree.Decidability.Finite.html#3556" class="Bound">x</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3649" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3651" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="3655" href="BrouwerTree.Decidability.Finite.html#3620" class="Function">[1]</a> <a id="3659" href="BrouwerTree.Decidability.Finite.html#3659" class="Bound">l</a> <a id="3661" href="BrouwerTree.Decidability.Finite.html#3661" class="Bound">x-finite</a> <a id="3670" class="Symbol">=</a> <a id="3672" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="3681" href="BrouwerTree.Decidability.Finite.html#3659" class="Bound">l</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Iff.html#613" class="Function">lr</a> <a id="3687" class="Symbol">(</a><a id="3688" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="3706" href="BrouwerTree.Decidability.Finite.html#3556" class="Bound">x</a><a id="3707" class="Symbol">)</a> <a id="3709" href="BrouwerTree.Decidability.Finite.html#3661" class="Bound">x-finite</a><a id="3717" class="Symbol">)</a>

<a id="decIsFinite"></a><a id="3720" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="3732" class="Symbol">:</a> <a id="3734" class="Symbol">(</a><a id="3735" href="BrouwerTree.Decidability.Finite.html#3735" class="Bound">x</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3742" class="Symbol">)</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3750" class="Symbol">(</a><a id="3751" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="3760" href="BrouwerTree.Decidability.Finite.html#3735" class="Bound">x</a><a id="3761" class="Symbol">)</a>
<a id="3763" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3785" class="Symbol">(λ</a> <a id="3788" href="BrouwerTree.Decidability.Finite.html#3788" class="Bound">x</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3796" class="Symbol">(</a><a id="3797" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="3806" href="BrouwerTree.Decidability.Finite.html#3788" class="Bound">x</a><a id="3807" class="Symbol">))</a>
                      <a id="3832" class="Symbol">(λ</a> <a id="3835" href="BrouwerTree.Decidability.Finite.html#3835" class="Bound">x</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="3849" class="Symbol">(</a><a id="3850" href="BrouwerTree.Decidability.Finite.html#1544" class="Function">isProp⟨isFinite⟩</a> <a id="3867" href="BrouwerTree.Decidability.Finite.html#3835" class="Bound">x</a><a id="3868" class="Symbol">))</a>
                      <a id="3893" class="Symbol">(</a><a id="3894" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3898" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="3900" class="Symbol">)</a>
                      <a id="3924" class="Symbol">(λ</a> <a id="3927" href="BrouwerTree.Decidability.Finite.html#3927" class="Bound">ih</a> <a id="3930" class="Symbol">→</a> <a id="3932" href="BrouwerTree.Decidability.Finite.html#3927" class="Bound">ih</a><a id="3934" class="Symbol">)</a>
                      <a id="3958" class="Symbol">λ</a> <a id="3960" href="BrouwerTree.Decidability.Finite.html#3960" class="Bound">ih</a> <a id="3963" class="Symbol">→</a> <a id="3965" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3968" class="Symbol">λ</a> <a id="3970" class="Symbol">()</a>

<a id="&lt;ω-or-≥ω"></a><a id="3974" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="3983" class="Symbol">:</a> <a id="3985" class="Symbol">(</a><a id="3986" href="BrouwerTree.Decidability.Finite.html#3986" class="Bound">x</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3993" class="Symbol">)</a> <a id="3995" class="Symbol">→</a> <a id="3997" class="Symbol">(</a><a id="3998" href="BrouwerTree.Decidability.Finite.html#3986" class="Bound">x</a> <a id="4000" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4002" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="4003" class="Symbol">)</a> <a id="4005" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4007" class="Symbol">(</a><a id="4008" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4010" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4012" href="BrouwerTree.Decidability.Finite.html#3986" class="Bound">x</a><a id="4013" class="Symbol">)</a>
<a id="4015" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="4024" href="BrouwerTree.Decidability.Finite.html#4024" class="Bound">x</a> <a id="4026" class="Keyword">with</a> <a id="4031" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="4043" href="BrouwerTree.Decidability.Finite.html#4024" class="Bound">x</a>
<a id="4045" class="Symbol">...</a> <a id="4049" class="Symbol">|</a> <a id="4051" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4055" href="BrouwerTree.Decidability.Finite.html#4055" class="Bound">p</a> <a id="4057" class="Symbol">=</a> <a id="4059" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4068" class="Symbol">(</a><a id="4069" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="4087" class="Bound">x</a><a id="4088" class="Symbol">)</a> <a id="4090" href="BrouwerTree.Decidability.Finite.html#4055" class="Bound">p</a><a id="4091" class="Symbol">)</a>
<a id="4093" class="Symbol">...</a> <a id="4097" class="Symbol">|</a> <a id="4099" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4102" href="BrouwerTree.Decidability.Finite.html#4102" class="Bound">¬p</a> <a id="4105" class="Symbol">=</a> <a id="4107" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4111" class="Symbol">(</a><a id="4112" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="4125" class="Bound">x</a> <a id="4127" href="BrouwerTree.Decidability.Finite.html#4102" class="Bound">¬p</a><a id="4129" class="Symbol">)</a>

<a id="dec-n≡"></a><a id="4132" href="BrouwerTree.Decidability.Finite.html#4132" class="Function">dec-n≡</a> <a id="4139" class="Symbol">:</a> <a id="4141" class="Symbol">(</a><a id="4142" href="BrouwerTree.Decidability.Finite.html#4142" class="Bound">x</a> <a id="4144" class="Symbol">:</a> <a id="4146" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4149" class="Symbol">)</a> <a id="4151" class="Symbol">→</a> <a id="4153" class="Symbol">(</a><a id="4154" href="BrouwerTree.Decidability.Finite.html#4154" class="Bound">n</a> <a id="4156" class="Symbol">:</a> <a id="4158" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4159" class="Symbol">)</a> <a id="4161" class="Symbol">→</a> <a id="4163" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4167" class="Symbol">(</a><a id="4168" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4170" href="BrouwerTree.Decidability.Finite.html#4154" class="Bound">n</a> <a id="4172" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4174" href="BrouwerTree.Decidability.Finite.html#4142" class="Bound">x</a><a id="4175" class="Symbol">)</a>
<a id="4177" href="BrouwerTree.Decidability.Finite.html#4132" class="Function">dec-n≡</a> <a id="4184" class="Symbol">=</a> <a id="4186" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4194" class="Symbol">(λ</a> <a id="4197" href="BrouwerTree.Decidability.Finite.html#4197" class="Bound">x</a> <a id="4199" class="Symbol">→</a> <a id="4201" class="Symbol">∀</a> <a id="4203" href="BrouwerTree.Decidability.Finite.html#4203" class="Bound">n</a> <a id="4205" class="Symbol">→</a> <a id="4207" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4211" class="Symbol">(</a><a id="4212" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4214" href="BrouwerTree.Decidability.Finite.html#4203" class="Bound">n</a> <a id="4216" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4218" href="BrouwerTree.Decidability.Finite.html#4197" class="Bound">x</a><a id="4219" class="Symbol">))</a>
                 <a id="4239" class="Symbol">(λ</a> <a id="4242" href="BrouwerTree.Decidability.Finite.html#4242" class="Bound">x</a> <a id="4244" class="Symbol">→</a> <a id="4246" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4254" class="Symbol">(λ</a> <a id="4257" href="BrouwerTree.Decidability.Finite.html#4257" class="Bound">n</a> <a id="4259" class="Symbol">→</a> <a id="4261" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="4271" class="Symbol">(</a><a id="4272" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="4283" class="Symbol">_</a> <a id="4285" class="Symbol">_)))</a>
                 <a id="4307" class="Symbol">(λ</a> <a id="4310" href="BrouwerTree.Decidability.Finite.html#4310" class="Bound">n</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="4321" class="Symbol">(</a><a id="4322" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4327" href="BrouwerTree.Core.html#2376" class="Function">ι</a><a id="4328" class="Symbol">)</a> <a id="4330" class="Symbol">(λ</a> <a id="4333" href="BrouwerTree.Decidability.Finite.html#4333" class="Bound">p</a> <a id="4335" href="BrouwerTree.Decidability.Finite.html#4335" class="Bound">q</a> <a id="4337" class="Symbol">→</a> <a id="4339" href="BrouwerTree.Decidability.Finite.html#4333" class="Bound">p</a> <a id="4341" class="Symbol">(</a><a id="4342" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="4354" href="BrouwerTree.Decidability.Finite.html#4335" class="Bound">q</a><a id="4355" class="Symbol">))</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Cubical.Data.Nat.Properties.html#4444" class="Function">discreteℕ</a> <a id="4369" href="BrouwerTree.Decidability.Finite.html#4310" class="Bound">n</a> <a id="4371" class="Number">0</a><a id="4372" class="Symbol">))</a>
                 <a id="4392" href="BrouwerTree.Decidability.Finite.html#4477" class="Function">succCase</a>
                 <a id="4418" class="Symbol">(λ</a> <a id="4421" href="BrouwerTree.Decidability.Finite.html#4421" class="Bound">ih</a> <a id="4424" href="BrouwerTree.Decidability.Finite.html#4424" class="Bound">n</a> <a id="4426" class="Symbol">→</a> <a id="4428" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4431" class="Symbol">λ</a> <a id="4433" href="BrouwerTree.Decidability.Finite.html#4433" class="Bound">p</a> <a id="4435" class="Symbol">→</a> <a id="4437" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="4453" href="BrouwerTree.Decidability.Finite.html#4433" class="Bound">p</a> <a id="4455" class="Symbol">(</a><a id="4456" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="4458" href="BrouwerTree.Decidability.Finite.html#4424" class="Bound">n</a> <a id="4460" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="4464" class="Symbol">))</a>
  <a id="4469" class="Keyword">where</a>
  <a id="4477" href="BrouwerTree.Decidability.Finite.html#4477" class="Function">succCase</a> <a id="4486" class="Symbol">:</a> <a id="4488" class="Symbol">{</a><a id="4489" href="BrouwerTree.Decidability.Finite.html#4489" class="Bound">x</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4496" class="Symbol">}</a> <a id="4498" class="Symbol">→</a> <a id="4500" class="Symbol">((</a><a id="4502" href="BrouwerTree.Decidability.Finite.html#4502" class="Bound">n</a> <a id="4504" class="Symbol">:</a> <a id="4506" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4507" class="Symbol">)</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4515" class="Symbol">(</a><a id="4516" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4518" href="BrouwerTree.Decidability.Finite.html#4502" class="Bound">n</a> <a id="4520" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4522" href="BrouwerTree.Decidability.Finite.html#4489" class="Bound">x</a><a id="4523" class="Symbol">))</a> <a id="4526" class="Symbol">→</a> <a id="4528" class="Symbol">(</a><a id="4529" href="BrouwerTree.Decidability.Finite.html#4529" class="Bound">n</a> <a id="4531" class="Symbol">:</a> <a id="4533" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4534" class="Symbol">)</a> <a id="4536" class="Symbol">→</a> <a id="4538" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4542" class="Symbol">(</a><a id="4543" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4545" href="BrouwerTree.Decidability.Finite.html#4529" class="Bound">n</a> <a id="4547" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4549" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4554" href="BrouwerTree.Decidability.Finite.html#4489" class="Bound">x</a><a id="4555" class="Symbol">)</a>
  <a id="4559" href="BrouwerTree.Decidability.Finite.html#4477" class="Function">succCase</a> <a id="4568" href="BrouwerTree.Decidability.Finite.html#4568" class="Bound">ih</a> <a id="4571" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4576" class="Symbol">=</a> <a id="4578" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4581" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a>
  <a id="4593" href="BrouwerTree.Decidability.Finite.html#4477" class="Function">succCase</a> <a id="4602" href="BrouwerTree.Decidability.Finite.html#4602" class="Bound">ih</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4610" href="BrouwerTree.Decidability.Finite.html#4610" class="Bound">n</a><a id="4611" class="Symbol">)</a> <a id="4613" class="Symbol">=</a> <a id="4615" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="4622" class="Symbol">(</a><a id="4623" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4628" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a><a id="4632" class="Symbol">)</a> <a id="4634" class="Symbol">(λ</a> <a id="4637" href="BrouwerTree.Decidability.Finite.html#4637" class="Bound">p</a> <a id="4639" href="BrouwerTree.Decidability.Finite.html#4639" class="Bound">q</a> <a id="4641" class="Symbol">→</a> <a id="4643" href="BrouwerTree.Decidability.Finite.html#4637" class="Bound">p</a> <a id="4645" class="Symbol">(</a><a id="4646" href="BrouwerTree.Code.Results.html#7672" class="Function">succ-injective</a> <a id="4661" href="BrouwerTree.Decidability.Finite.html#4639" class="Bound">q</a><a id="4662" class="Symbol">))</a> <a id="4665" class="Symbol">(</a><a id="4666" href="BrouwerTree.Decidability.Finite.html#4602" class="Bound">ih</a> <a id="4669" href="BrouwerTree.Decidability.Finite.html#4610" class="Bound">n</a><a id="4670" class="Symbol">)</a>

<a id="dec-≡n"></a><a id="4673" href="BrouwerTree.Decidability.Finite.html#4673" class="Function">dec-≡n</a> <a id="4680" class="Symbol">:</a> <a id="4682" class="Symbol">(</a><a id="4683" href="BrouwerTree.Decidability.Finite.html#4683" class="Bound">x</a> <a id="4685" class="Symbol">:</a> <a id="4687" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">→</a> <a id="4694" class="Symbol">(</a><a id="4695" href="BrouwerTree.Decidability.Finite.html#4695" class="Bound">n</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4700" class="Symbol">)</a> <a id="4702" class="Symbol">→</a> <a id="4704" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4708" class="Symbol">(</a><a id="4709" href="BrouwerTree.Decidability.Finite.html#4683" class="Bound">x</a> <a id="4711" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4713" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4715" href="BrouwerTree.Decidability.Finite.html#4695" class="Bound">n</a><a id="4716" class="Symbol">)</a>
<a id="4718" href="BrouwerTree.Decidability.Finite.html#4673" class="Function">dec-≡n</a> <a id="4725" href="BrouwerTree.Decidability.Finite.html#4725" class="Bound">x</a> <a id="4727" href="BrouwerTree.Decidability.Finite.html#4727" class="Bound">n</a> <a id="4729" class="Keyword">with</a> <a id="4734" href="BrouwerTree.Decidability.Finite.html#4132" class="Function">dec-n≡</a> <a id="4741" href="BrouwerTree.Decidability.Finite.html#4725" class="Bound">x</a> <a id="4743" href="BrouwerTree.Decidability.Finite.html#4727" class="Bound">n</a>
<a id="4745" class="Symbol">...</a> <a id="4749" class="Symbol">|</a> <a id="4751" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4755" href="BrouwerTree.Decidability.Finite.html#4755" class="Bound">n≡x</a> <a id="4759" class="Symbol">=</a> <a id="4761" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4765" class="Symbol">(</a><a id="4766" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4770" href="BrouwerTree.Decidability.Finite.html#4755" class="Bound">n≡x</a><a id="4773" class="Symbol">)</a>
<a id="4775" class="Symbol">...</a> <a id="4779" class="Symbol">|</a> <a id="4781" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4784" href="BrouwerTree.Decidability.Finite.html#4784" class="Bound">¬n≡x</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4794" class="Symbol">(</a><a id="4795" href="BrouwerTree.Decidability.Finite.html#4784" class="Bound">¬n≡x</a> <a id="4800" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4802" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a><a id="4805" class="Symbol">)</a>

<a id="dec-n≤"></a><a id="4808" href="BrouwerTree.Decidability.Finite.html#4808" class="Function">dec-n≤</a> <a id="4815" class="Symbol">:</a> <a id="4817" class="Symbol">(</a><a id="4818" href="BrouwerTree.Decidability.Finite.html#4818" class="Bound">x</a> <a id="4820" class="Symbol">:</a> <a id="4822" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4825" class="Symbol">)</a> <a id="4827" class="Symbol">→</a> <a id="4829" class="Symbol">(</a><a id="4830" href="BrouwerTree.Decidability.Finite.html#4830" class="Bound">n</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4835" class="Symbol">)</a> <a id="4837" class="Symbol">→</a> <a id="4839" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4843" class="Symbol">(</a><a id="4844" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4846" href="BrouwerTree.Decidability.Finite.html#4830" class="Bound">n</a> <a id="4848" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4850" href="BrouwerTree.Decidability.Finite.html#4818" class="Bound">x</a><a id="4851" class="Symbol">)</a>
<a id="4853" href="BrouwerTree.Decidability.Finite.html#4808" class="Function">dec-n≤</a> <a id="4860" class="Symbol">=</a> <a id="4862" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4870" class="Symbol">(λ</a> <a id="4873" href="BrouwerTree.Decidability.Finite.html#4873" class="Bound">x</a> <a id="4875" class="Symbol">→</a> <a id="4877" class="Symbol">∀</a> <a id="4879" href="BrouwerTree.Decidability.Finite.html#4879" class="Bound">n</a> <a id="4881" class="Symbol">→</a> <a id="4883" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4887" class="Symbol">(</a><a id="4888" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4890" href="BrouwerTree.Decidability.Finite.html#4879" class="Bound">n</a> <a id="4892" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4894" href="BrouwerTree.Decidability.Finite.html#4873" class="Bound">x</a><a id="4895" class="Symbol">))</a>
                 <a id="4915" class="Symbol">(λ</a> <a id="4918" href="BrouwerTree.Decidability.Finite.html#4918" class="Bound">x</a> <a id="4920" class="Symbol">→</a> <a id="4922" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4930" class="Symbol">(λ</a> <a id="4933" href="BrouwerTree.Decidability.Finite.html#4933" class="Bound">n</a> <a id="4935" class="Symbol">→</a> <a id="4937" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="4947" class="Symbol">(</a><a id="4948" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="4957" class="Symbol">)))</a>
                 <a id="4978" class="Symbol">(λ</a> <a id="4981" href="BrouwerTree.Decidability.Finite.html#4981" class="Bound">n</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="4992" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="4999" class="Symbol">(λ</a> <a id="5002" href="BrouwerTree.Decidability.Finite.html#5002" class="Bound">p</a> <a id="5004" href="BrouwerTree.Decidability.Finite.html#5004" class="Bound">q</a> <a id="5006" class="Symbol">→</a> <a id="5008" href="BrouwerTree.Decidability.Finite.html#5002" class="Bound">p</a> <a id="5010" class="Symbol">(</a><a id="5011" href="BrouwerTree.Code.Results.html#7817" class="Function">ι-reflecting</a> <a id="5024" href="BrouwerTree.Decidability.Finite.html#5004" class="Bound">q</a><a id="5025" class="Symbol">))</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="5034" href="BrouwerTree.Decidability.Finite.html#4981" class="Bound">n</a> <a id="5036" class="Number">0</a><a id="5037" class="Symbol">))</a>
                 <a id="5057" href="BrouwerTree.Decidability.Finite.html#5156" class="Function">succCase</a>
                 <a id="5083" class="Symbol">λ</a> <a id="5085" class="Symbol">{</a><a id="5086" href="BrouwerTree.Decidability.Finite.html#5086" class="Bound">f</a><a id="5087" class="Symbol">}</a> <a id="5089" class="Symbol">{</a><a id="5090" href="BrouwerTree.Decidability.Finite.html#5090" class="Bound">f↑</a><a id="5092" class="Symbol">}</a> <a id="5094" href="BrouwerTree.Decidability.Finite.html#5094" class="Bound">_</a> <a id="5096" href="BrouwerTree.Decidability.Finite.html#5096" class="Bound">n</a> <a id="5098" class="Symbol">→</a> <a id="5100" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5104" class="Symbol">(</a><a id="5105" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="5114" href="BrouwerTree.Decidability.Finite.html#5086" class="Bound">f</a> <a id="5116" class="Symbol">(</a><a id="5117" href="BrouwerTree.Properties.html#8416" class="Function">ι-pointwise-smaller</a> <a id="5137" href="BrouwerTree.Decidability.Finite.html#5086" class="Bound">f</a> <a id="5139" href="BrouwerTree.Decidability.Finite.html#5090" class="Bound">f↑</a> <a id="5142" href="BrouwerTree.Decidability.Finite.html#5096" class="Bound">n</a><a id="5143" class="Symbol">))</a>
  <a id="5148" class="Keyword">where</a>
  <a id="5156" href="BrouwerTree.Decidability.Finite.html#5156" class="Function">succCase</a> <a id="5165" class="Symbol">:</a> <a id="5167" class="Symbol">{</a><a id="5168" href="BrouwerTree.Decidability.Finite.html#5168" class="Bound">x</a> <a id="5170" class="Symbol">:</a> <a id="5172" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5175" class="Symbol">}</a> <a id="5177" class="Symbol">→</a> <a id="5179" class="Symbol">((</a><a id="5181" href="BrouwerTree.Decidability.Finite.html#5181" class="Bound">n</a> <a id="5183" class="Symbol">:</a> <a id="5185" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5186" class="Symbol">)</a> <a id="5188" class="Symbol">→</a> <a id="5190" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5194" class="Symbol">(</a><a id="5195" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5197" href="BrouwerTree.Decidability.Finite.html#5181" class="Bound">n</a> <a id="5199" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5201" href="BrouwerTree.Decidability.Finite.html#5168" class="Bound">x</a><a id="5202" class="Symbol">))</a> <a id="5205" class="Symbol">→</a> <a id="5207" class="Symbol">(</a><a id="5208" href="BrouwerTree.Decidability.Finite.html#5208" class="Bound">n</a> <a id="5210" class="Symbol">:</a> <a id="5212" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5213" class="Symbol">)</a> <a id="5215" class="Symbol">→</a> <a id="5217" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5221" class="Symbol">(</a><a id="5222" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5224" href="BrouwerTree.Decidability.Finite.html#5208" class="Bound">n</a> <a id="5226" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5228" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5233" href="BrouwerTree.Decidability.Finite.html#5168" class="Bound">x</a><a id="5234" class="Symbol">)</a>
  <a id="5238" href="BrouwerTree.Decidability.Finite.html#5156" class="Function">succCase</a> <a id="5247" href="BrouwerTree.Decidability.Finite.html#5247" class="Bound">ih</a> <a id="5250" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5255" class="Symbol">=</a> <a id="5257" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5261" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="5270" href="BrouwerTree.Decidability.Finite.html#5156" class="Function">succCase</a> <a id="5279" href="BrouwerTree.Decidability.Finite.html#5279" class="Bound">ih</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5287" href="BrouwerTree.Decidability.Finite.html#5287" class="Bound">n</a><a id="5288" class="Symbol">)</a> <a id="5290" class="Symbol">=</a> <a id="5292" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="5299" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5311" class="Symbol">(λ</a> <a id="5314" href="BrouwerTree.Decidability.Finite.html#5314" class="Bound">p</a> <a id="5316" href="BrouwerTree.Decidability.Finite.html#5316" class="Bound">q</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="BrouwerTree.Decidability.Finite.html#5314" class="Bound">p</a> <a id="5322" class="Symbol">(</a><a id="5323" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="5337" href="BrouwerTree.Decidability.Finite.html#5316" class="Bound">q</a><a id="5338" class="Symbol">))</a> <a id="5341" class="Symbol">(</a><a id="5342" href="BrouwerTree.Decidability.Finite.html#5279" class="Bound">ih</a> <a id="5345" href="BrouwerTree.Decidability.Finite.html#5287" class="Bound">n</a><a id="5346" class="Symbol">)</a>

<a id="dec-≤n"></a><a id="5349" href="BrouwerTree.Decidability.Finite.html#5349" class="Function">dec-≤n</a> <a id="5356" class="Symbol">:</a> <a id="5358" class="Symbol">(</a><a id="5359" href="BrouwerTree.Decidability.Finite.html#5359" class="Bound">x</a> <a id="5361" class="Symbol">:</a> <a id="5363" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5366" class="Symbol">)</a> <a id="5368" class="Symbol">→</a> <a id="5370" class="Symbol">(</a><a id="5371" href="BrouwerTree.Decidability.Finite.html#5371" class="Bound">n</a> <a id="5373" class="Symbol">:</a> <a id="5375" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5376" class="Symbol">)</a> <a id="5378" class="Symbol">→</a> <a id="5380" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5384" class="Symbol">(</a><a id="5385" href="BrouwerTree.Decidability.Finite.html#5359" class="Bound">x</a> <a id="5387" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5389" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5391" href="BrouwerTree.Decidability.Finite.html#5371" class="Bound">n</a><a id="5392" class="Symbol">)</a>
<a id="5394" href="BrouwerTree.Decidability.Finite.html#5349" class="Function">dec-≤n</a> <a id="5401" class="Symbol">=</a> <a id="5403" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="5411" class="Symbol">(λ</a> <a id="5414" href="BrouwerTree.Decidability.Finite.html#5414" class="Bound">x</a> <a id="5416" class="Symbol">→</a> <a id="5418" class="Symbol">∀</a> <a id="5420" href="BrouwerTree.Decidability.Finite.html#5420" class="Bound">n</a> <a id="5422" class="Symbol">→</a> <a id="5424" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5428" class="Symbol">(</a><a id="5429" href="BrouwerTree.Decidability.Finite.html#5414" class="Bound">x</a> <a id="5431" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5433" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5435" href="BrouwerTree.Decidability.Finite.html#5420" class="Bound">n</a><a id="5436" class="Symbol">))</a>
                 <a id="5456" class="Symbol">(λ</a> <a id="5459" href="BrouwerTree.Decidability.Finite.html#5459" class="Bound">x</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="5471" class="Symbol">(λ</a> <a id="5474" href="BrouwerTree.Decidability.Finite.html#5474" class="Bound">n</a> <a id="5476" class="Symbol">→</a> <a id="5478" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="5488" class="Symbol">(</a><a id="5489" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="5498" class="Symbol">)))</a>
                 <a id="5519" class="Symbol">(λ</a> <a id="5522" href="BrouwerTree.Decidability.Finite.html#5522" class="Bound">n</a> <a id="5524" class="Symbol">→</a> <a id="5526" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5530" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="5536" class="Symbol">)</a>
                 <a id="5555" href="BrouwerTree.Decidability.Finite.html#5651" class="Function">succCase</a>
                 <a id="5581" class="Symbol">(λ</a> <a id="5584" href="BrouwerTree.Decidability.Finite.html#5584" class="Bound">ih</a> <a id="5587" href="BrouwerTree.Decidability.Finite.html#5587" class="Bound">n</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5594" class="Symbol">λ</a> <a id="5596" href="BrouwerTree.Decidability.Finite.html#5596" class="Bound">p</a> <a id="5598" class="Symbol">→</a> <a id="5600" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="5614" class="Symbol">_</a> <a id="5616" class="Symbol">(</a><a id="5617" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="5626" class="Symbol">(</a><a id="5627" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="5629" href="BrouwerTree.Decidability.Finite.html#5587" class="Bound">n</a> <a id="5631" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="5635" class="Symbol">)</a> <a id="5637" href="BrouwerTree.Decidability.Finite.html#5596" class="Bound">p</a><a id="5638" class="Symbol">))</a>
  <a id="5643" class="Keyword">where</a>
  <a id="5651" href="BrouwerTree.Decidability.Finite.html#5651" class="Function">succCase</a> <a id="5660" class="Symbol">:</a> <a id="5662" class="Symbol">{</a><a id="5663" href="BrouwerTree.Decidability.Finite.html#5663" class="Bound">x</a> <a id="5665" class="Symbol">:</a> <a id="5667" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5670" class="Symbol">}</a> <a id="5672" class="Symbol">→</a> <a id="5674" class="Symbol">((</a><a id="5676" href="BrouwerTree.Decidability.Finite.html#5676" class="Bound">n</a> <a id="5678" class="Symbol">:</a> <a id="5680" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5681" class="Symbol">)</a> <a id="5683" class="Symbol">→</a> <a id="5685" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5689" class="Symbol">(</a><a id="5690" href="BrouwerTree.Decidability.Finite.html#5663" class="Bound">x</a> <a id="5692" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5694" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5696" href="BrouwerTree.Decidability.Finite.html#5676" class="Bound">n</a><a id="5697" class="Symbol">))</a> <a id="5700" class="Symbol">→</a> <a id="5702" class="Symbol">(</a><a id="5703" href="BrouwerTree.Decidability.Finite.html#5703" class="Bound">n</a> <a id="5705" class="Symbol">:</a> <a id="5707" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">→</a> <a id="5712" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5716" class="Symbol">(</a><a id="5717" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5722" href="BrouwerTree.Decidability.Finite.html#5663" class="Bound">x</a> <a id="5724" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5726" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5728" href="BrouwerTree.Decidability.Finite.html#5703" class="Bound">n</a><a id="5729" class="Symbol">)</a>
  <a id="5733" href="BrouwerTree.Decidability.Finite.html#5651" class="Function">succCase</a> <a id="5742" href="BrouwerTree.Decidability.Finite.html#5742" class="Bound">ih</a> <a id="5745" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5755" class="Symbol">λ</a> <a id="5757" href="BrouwerTree.Decidability.Finite.html#5757" class="Bound">p</a> <a id="5759" class="Symbol">→</a> <a id="5761" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="5775" class="Symbol">_</a> <a id="5777" class="Symbol">(</a><a id="5778" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="5787" href="BrouwerTree.Decidability.Finite.html#5757" class="Bound">p</a> <a id="5789" href="BrouwerTree.Properties.html#7611" class="Function">zero&lt;succ</a><a id="5798" class="Symbol">)</a>
  <a id="5802" href="BrouwerTree.Decidability.Finite.html#5651" class="Function">succCase</a> <a id="5811" href="BrouwerTree.Decidability.Finite.html#5811" class="Bound">ih</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5819" href="BrouwerTree.Decidability.Finite.html#5819" class="Bound">n</a><a id="5820" class="Symbol">)</a> <a id="5822" class="Symbol">=</a> <a id="5824" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="5831" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5843" class="Symbol">(λ</a> <a id="5846" href="BrouwerTree.Decidability.Finite.html#5846" class="Bound">p</a> <a id="5848" href="BrouwerTree.Decidability.Finite.html#5848" class="Bound">q</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="BrouwerTree.Decidability.Finite.html#5846" class="Bound">p</a> <a id="5854" class="Symbol">(</a><a id="5855" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="5869" href="BrouwerTree.Decidability.Finite.html#5848" class="Bound">q</a><a id="5870" class="Symbol">))</a> <a id="5873" class="Symbol">(</a><a id="5874" href="BrouwerTree.Decidability.Finite.html#5811" class="Bound">ih</a> <a id="5877" href="BrouwerTree.Decidability.Finite.html#5819" class="Bound">n</a><a id="5878" class="Symbol">)</a>

<a id="dec-n&lt;"></a><a id="5881" href="BrouwerTree.Decidability.Finite.html#5881" class="Function">dec-n&lt;</a> <a id="5888" class="Symbol">:</a> <a id="5890" class="Symbol">(</a><a id="5891" href="BrouwerTree.Decidability.Finite.html#5891" class="Bound">x</a> <a id="5893" class="Symbol">:</a> <a id="5895" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5898" class="Symbol">)</a> <a id="5900" class="Symbol">→</a> <a id="5902" class="Symbol">(</a><a id="5903" href="BrouwerTree.Decidability.Finite.html#5903" class="Bound">n</a> <a id="5905" class="Symbol">:</a> <a id="5907" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5908" class="Symbol">)</a> <a id="5910" class="Symbol">→</a> <a id="5912" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5916" class="Symbol">(</a><a id="5917" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5919" href="BrouwerTree.Decidability.Finite.html#5903" class="Bound">n</a> <a id="5921" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5923" href="BrouwerTree.Decidability.Finite.html#5891" class="Bound">x</a><a id="5924" class="Symbol">)</a>
<a id="5926" href="BrouwerTree.Decidability.Finite.html#5881" class="Function">dec-n&lt;</a> <a id="5933" href="BrouwerTree.Decidability.Finite.html#5933" class="Bound">x</a> <a id="5935" href="BrouwerTree.Decidability.Finite.html#5935" class="Bound">n</a> <a id="5937" class="Symbol">=</a> <a id="5939" href="BrouwerTree.Decidability.Finite.html#4808" class="Function">dec-n≤</a> <a id="5946" href="BrouwerTree.Decidability.Finite.html#5933" class="Bound">x</a> <a id="5948" class="Symbol">(</a><a id="5949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5953" href="BrouwerTree.Decidability.Finite.html#5935" class="Bound">n</a><a id="5954" class="Symbol">)</a>

<a id="dec-&lt;n"></a><a id="5957" href="BrouwerTree.Decidability.Finite.html#5957" class="Function">dec-&lt;n</a> <a id="5964" class="Symbol">:</a> <a id="5966" class="Symbol">(</a><a id="5967" href="BrouwerTree.Decidability.Finite.html#5967" class="Bound">x</a> <a id="5969" class="Symbol">:</a> <a id="5971" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5974" class="Symbol">)</a> <a id="5976" class="Symbol">→</a> <a id="5978" class="Symbol">(</a><a id="5979" href="BrouwerTree.Decidability.Finite.html#5979" class="Bound">n</a> <a id="5981" class="Symbol">:</a> <a id="5983" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5984" class="Symbol">)</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5992" class="Symbol">(</a><a id="5993" href="BrouwerTree.Decidability.Finite.html#5967" class="Bound">x</a> <a id="5995" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5997" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5999" href="BrouwerTree.Decidability.Finite.html#5979" class="Bound">n</a><a id="6000" class="Symbol">)</a>
<a id="6002" href="BrouwerTree.Decidability.Finite.html#5957" class="Function">dec-&lt;n</a> <a id="6009" href="BrouwerTree.Decidability.Finite.html#6009" class="Bound">x</a> <a id="6011" href="BrouwerTree.Decidability.Finite.html#6011" class="Bound">n</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="BrouwerTree.Decidability.Finite.html#5349" class="Function">dec-≤n</a> <a id="6022" class="Symbol">(</a><a id="6023" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6028" href="BrouwerTree.Decidability.Finite.html#6009" class="Bound">x</a><a id="6029" class="Symbol">)</a> <a id="6031" href="BrouwerTree.Decidability.Finite.html#6011" class="Bound">n</a>

<a id="Dec&lt;ω"></a><a id="6034" href="BrouwerTree.Decidability.Finite.html#6034" class="Function">Dec&lt;ω</a> <a id="6040" class="Symbol">:</a> <a id="6042" class="Symbol">∀</a> <a id="6044" href="BrouwerTree.Decidability.Finite.html#6044" class="Bound">x</a> <a id="6046" class="Symbol">→</a> <a id="6048" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="6052" class="Symbol">(</a><a id="6053" href="BrouwerTree.Decidability.Finite.html#6044" class="Bound">x</a> <a id="6055" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6057" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6058" class="Symbol">)</a>
<a id="6060" href="BrouwerTree.Decidability.Finite.html#6034" class="Function">Dec&lt;ω</a> <a id="6066" href="BrouwerTree.Decidability.Finite.html#6066" class="Bound">x</a> <a id="6068" class="Symbol">=</a> <a id="6070" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="6077" class="Symbol">(</a><a id="6078" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6082" class="Symbol">(</a><a id="6083" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="6101" href="BrouwerTree.Decidability.Finite.html#6066" class="Bound">x</a><a id="6102" class="Symbol">))</a>
                 <a id="6122" class="Symbol">(λ</a> <a id="6125" href="BrouwerTree.Decidability.Finite.html#6125" class="Bound">q</a> <a id="6127" href="BrouwerTree.Decidability.Finite.html#6127" class="Bound">x&lt;ω</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="BrouwerTree.Decidability.Finite.html#6125" class="Bound">q</a> <a id="6135" class="Symbol">(</a><a id="6136" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6140" class="Symbol">(</a><a id="6141" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="6159" href="BrouwerTree.Decidability.Finite.html#6066" class="Bound">x</a><a id="6160" class="Symbol">)</a> <a id="6162" href="BrouwerTree.Decidability.Finite.html#6127" class="Bound">x&lt;ω</a><a id="6165" class="Symbol">))</a>
                 <a id="6185" class="Symbol">(</a><a id="6186" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="6198" href="BrouwerTree.Decidability.Finite.html#6066" class="Bound">x</a><a id="6199" class="Symbol">)</a>

<a id="&lt;ω⊎≥ω"></a><a id="6202" href="BrouwerTree.Decidability.Finite.html#6202" class="Function">&lt;ω⊎≥ω</a> <a id="6208" class="Symbol">:</a> <a id="6210" class="Symbol">(</a><a id="6211" href="BrouwerTree.Decidability.Finite.html#6211" class="Bound">x</a> <a id="6213" class="Symbol">:</a> <a id="6215" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6218" class="Symbol">)</a> <a id="6220" class="Symbol">→</a> <a id="6222" class="Symbol">(</a><a id="6223" href="BrouwerTree.Decidability.Finite.html#6211" class="Bound">x</a> <a id="6225" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6227" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6228" class="Symbol">)</a> <a id="6230" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6232" class="Symbol">(</a><a id="6233" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6235" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6237" href="BrouwerTree.Decidability.Finite.html#6211" class="Bound">x</a><a id="6238" class="Symbol">)</a>
<a id="6240" href="BrouwerTree.Decidability.Finite.html#6202" class="Function">&lt;ω⊎≥ω</a> <a id="6246" href="BrouwerTree.Decidability.Finite.html#6246" class="Bound">x</a> <a id="6248" class="Keyword">with</a> <a id="6253" href="BrouwerTree.Decidability.Finite.html#6034" class="Function">Dec&lt;ω</a> <a id="6259" href="BrouwerTree.Decidability.Finite.html#6246" class="Bound">x</a>
<a id="6261" class="Symbol">...</a> <a id="6265" class="Symbol">|</a> <a id="6267" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6271" href="BrouwerTree.Decidability.Finite.html#6271" class="Bound">p</a>  <a id="6274" class="Symbol">=</a> <a id="6276" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6280" href="BrouwerTree.Decidability.Finite.html#6271" class="Bound">p</a>
<a id="6282" class="Symbol">...</a> <a id="6286" class="Symbol">|</a> <a id="6288" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6291" href="BrouwerTree.Decidability.Finite.html#6291" class="Bound">¬p</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6300" class="Symbol">(</a><a id="6301" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="6314" class="Bound">x</a> <a id="6316" class="Symbol">λ</a> <a id="6318" href="BrouwerTree.Decidability.Finite.html#6318" class="Bound">p</a> <a id="6320" class="Symbol">→</a> <a id="6322" href="BrouwerTree.Decidability.Finite.html#6291" class="Bound">¬p</a> <a id="6325" class="Symbol">(</a><a id="6326" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6330" class="Symbol">(</a><a id="6331" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="6349" class="Bound">x</a><a id="6350" class="Symbol">)</a> <a id="6352" href="BrouwerTree.Decidability.Finite.html#6318" class="Bound">p</a><a id="6353" class="Symbol">)</a> <a id="6355" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.Decidability.Joins.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Decidability.Joins</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Decidability results for binary joins of Brouwer trees</a>
<a id="160" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="262" class="Symbol">{-#</a> <a id="266" class="Keyword">OPTIONS</a> <a id="274" class="Pragma">--cubical</a> <a id="284" class="Pragma">--erasure</a> <a id="294" class="Pragma">--guardedness</a> <a id="308" class="Symbol">#-}</a>

<a id="313" class="Keyword">module</a> <a id="320" href="BrouwerTree.Decidability.Joins.html" class="Module">BrouwerTree.Decidability.Joins</a> <a id="351" class="Keyword">where</a>

<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>

<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="512" class="Symbol">as</a> <a id="515" class="Module">⊥</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="605" class="Symbol">as</a> <a id="608" class="Module">N</a> <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="618" class="Symbol">;</a> <a id="620" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="624" class="Symbol">;</a> <a id="626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="666" class="Symbol">as</a> <a id="669" class="Module">N</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">()</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
  <a id="750" class="Keyword">using</a> <a id="756" class="Symbol">(</a><a id="757" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="759" class="Symbol">;</a> <a id="761" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="764" class="Symbol">;</a> <a id="766" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="769" class="Symbol">;</a> <a id="771" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="773" class="Symbol">;</a> <a id="775" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a><a id="784" class="Symbol">;</a> <a id="786" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a><a id="792" class="Symbol">;</a> <a id="794" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a><a id="804" class="Symbol">)</a>

<a id="807" class="Keyword">open</a> <a id="812" class="Keyword">import</a> <a id="819" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="General-Properties.html" class="Module">General-Properties</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="Iff.html" class="Module">Iff</a>

<a id="878" class="Keyword">open</a> <a id="883" class="Keyword">import</a> <a id="890" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="907" class="Keyword">open</a> <a id="912" class="Keyword">import</a> <a id="919" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="942" class="Keyword">open</a> <a id="947" class="Keyword">import</a> <a id="954" href="BrouwerTree.Classifiability.html" class="Module">BrouwerTree.Classifiability</a>
<a id="982" class="Keyword">open</a> <a id="987" class="Keyword">import</a> <a id="994" href="BrouwerTree.Arithmetic.html" class="Module">BrouwerTree.Arithmetic</a>
<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="BrouwerTree.Decidability.html" class="Module">BrouwerTree.Decidability</a>
<a id="1091" class="Keyword">open</a> <a id="1096" class="Keyword">import</a> <a id="1103" href="BrouwerTree.Decidability.Finite.html" class="Module">BrouwerTree.Decidability.Finite</a>


<a id="1137" class="Keyword">module</a> <a id="with-ω"></a><a id="1144" href="BrouwerTree.Decidability.Joins.html#1144" class="Module">with-ω</a> <a id="1151" class="Keyword">where</a>

  <a id="with-ω._⊔ω"></a><a id="1160" href="BrouwerTree.Decidability.Joins.html#1160" class="Function Operator">_⊔ω</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="1178" href="BrouwerTree.Decidability.Joins.html#1178" class="Bound">x</a> <a id="1180" href="BrouwerTree.Decidability.Joins.html#1160" class="Function Operator">⊔ω</a> <a id="1183" class="Keyword">with</a> <a id="1188" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="1200" href="BrouwerTree.Decidability.Joins.html#1178" class="Bound">x</a>
  <a id="1204" class="Symbol">...</a> <a id="1208" class="Symbol">|</a> <a id="1210" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1214" href="BrouwerTree.Decidability.Joins.html#1214" class="Bound">x-finite</a> <a id="1223" class="Symbol">=</a> <a id="1225" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="1229" class="Symbol">...</a> <a id="1233" class="Symbol">|</a> <a id="1235" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1238" href="BrouwerTree.Decidability.Joins.html#1238" class="Bound">x-infinite</a> <a id="1249" class="Symbol">=</a> <a id="1251" class="Bound">x</a>

  <a id="with-ω.is-join"></a><a id="1256" href="BrouwerTree.Decidability.Joins.html#1256" class="Function">is-join</a> <a id="1264" class="Symbol">:</a> <a id="1266" class="Symbol">∀</a> <a id="1268" href="BrouwerTree.Decidability.Joins.html#1268" class="Bound">x</a> <a id="1270" class="Symbol">→</a> <a id="1272" class="Symbol">(</a><a id="1273" href="BrouwerTree.Decidability.Joins.html#1268" class="Bound">x</a> <a id="1275" href="BrouwerTree.Decidability.Joins.html#1160" class="Function Operator">⊔ω</a><a id="1277" class="Symbol">)</a> <a id="1279" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="1290" href="BrouwerTree.Decidability.Joins.html#1268" class="Bound">x</a> <a id="1292" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="1296" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="1300" href="BrouwerTree.Decidability.Joins.html#1256" class="Function">is-join</a> <a id="1308" href="BrouwerTree.Decidability.Joins.html#1308" class="Bound">x</a> <a id="1310" class="Keyword">with</a> <a id="1315" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="1327" href="BrouwerTree.Decidability.Joins.html#1308" class="Bound">x</a>
  <a id="1331" class="Symbol">...</a> <a id="1335" class="Symbol">|</a> <a id="1337" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1341" href="BrouwerTree.Decidability.Joins.html#1341" class="Bound">x-finite</a> <a id="1350" class="Symbol">=</a> <a id="1352" class="Symbol">(</a><a id="1353" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1360" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="1370" class="Symbol">(λ</a> <a id="1373" class="Symbol">{</a> <a id="1375" class="Symbol">(</a><a id="1376" href="BrouwerTree.Decidability.Joins.html#1376" class="Bound">n</a> <a id="1378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1380" href="BrouwerTree.Decidability.Joins.html#1380" class="Bound">ιn=x</a><a id="1384" class="Symbol">)</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1394" class="Symbol">(</a><a id="1395" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="1398" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="1399" class="Symbol">)</a> <a id="1401" href="BrouwerTree.Decidability.Joins.html#1380" class="Bound">ιn=x</a> <a id="1406" class="Symbol">(</a><a id="1407" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="1423" href="BrouwerTree.Core.html#2376" class="Function">ι</a><a id="1424" class="Symbol">)</a>  <a id="1427" class="Symbol">})</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1435" class="Symbol">(</a><a id="1436" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="1453" class="Bound">x</a><a id="1454" class="Symbol">)</a> <a id="1456" href="BrouwerTree.Decidability.Joins.html#1341" class="Bound">x-finite</a><a id="1464" class="Symbol">)</a> <a id="1466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1468" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="1474" class="Symbol">)</a> <a id="1476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1478" class="Symbol">λ</a> <a id="1480" href="BrouwerTree.Decidability.Joins.html#1480" class="Bound">y</a> <a id="1482" href="BrouwerTree.Decidability.Joins.html#1482" class="Bound">p</a> <a id="1484" href="BrouwerTree.Decidability.Joins.html#1484" class="Bound">q</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="BrouwerTree.Decidability.Joins.html#1484" class="Bound">q</a>
  <a id="1492" class="Symbol">...</a> <a id="1496" class="Symbol">|</a> <a id="1498" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1501" href="BrouwerTree.Decidability.Joins.html#1501" class="Bound">x-infinite</a> <a id="1512" class="Symbol">=</a> <a id="1514" class="Symbol">(</a><a id="1515" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="1522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1524" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="1537" class="Bound">x</a> <a id="1539" href="BrouwerTree.Decidability.Joins.html#1501" class="Bound">x-infinite</a><a id="1549" class="Symbol">)</a> <a id="1551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1553" class="Symbol">λ</a> <a id="1555" href="BrouwerTree.Decidability.Joins.html#1555" class="Bound">y</a> <a id="1557" href="BrouwerTree.Decidability.Joins.html#1557" class="Bound">p</a> <a id="1559" href="BrouwerTree.Decidability.Joins.html#1559" class="Bound">q</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="BrouwerTree.Decidability.Joins.html#1557" class="Bound">p</a>

<a id="1566" class="Keyword">module</a> <a id="with-finite"></a><a id="1573" href="BrouwerTree.Decidability.Joins.html#1573" class="Module">with-finite</a> <a id="1585" class="Keyword">where</a>

  <a id="with-finite._⊔_"></a><a id="1594" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">_⊔_</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="1616" href="BrouwerTree.Decidability.Joins.html#1616" class="Bound">x</a> <a id="1618" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1620" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1625" class="Symbol">=</a> <a id="1627" href="BrouwerTree.Decidability.Joins.html#1616" class="Bound">x</a>
  <a id="1631" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1636" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1638" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1642" href="BrouwerTree.Decidability.Joins.html#1642" class="Bound">n</a> <a id="1644" class="Symbol">=</a> <a id="1646" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1653" href="BrouwerTree.Decidability.Joins.html#1642" class="Bound">n</a><a id="1654" class="Symbol">)</a>
  <a id="1658" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1663" href="BrouwerTree.Decidability.Joins.html#1663" class="Bound">x</a> <a id="1665" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1671" href="BrouwerTree.Decidability.Joins.html#1671" class="Bound">n</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1680" class="Symbol">(</a><a id="1681" href="BrouwerTree.Decidability.Joins.html#1663" class="Bound">x</a> <a id="1683" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1685" href="BrouwerTree.Decidability.Joins.html#1671" class="Bound">n</a><a id="1686" class="Symbol">)</a>
  <a id="1690" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1696" href="BrouwerTree.Decidability.Joins.html#1696" class="Bound">f</a> <a id="1698" class="Symbol">{</a><a id="1699" href="BrouwerTree.Decidability.Joins.html#1699" class="Bound">f↑</a><a id="1701" class="Symbol">}</a> <a id="1703" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1709" href="BrouwerTree.Decidability.Joins.html#1709" class="Bound">n</a> <a id="1711" class="Symbol">=</a> <a id="1713" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1719" href="BrouwerTree.Decidability.Joins.html#1696" class="Bound">f</a> <a id="1721" class="Symbol">{</a><a id="1722" href="BrouwerTree.Decidability.Joins.html#1699" class="Bound">f↑</a><a id="1724" class="Symbol">}</a>
  <a id="1728" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="1734" href="BrouwerTree.Decidability.Joins.html#1734" class="Bound">f</a> <a id="1736" class="Symbol">{</a><a id="1737" href="BrouwerTree.Decidability.Joins.html#1737" class="Bound">f↑</a><a id="1739" class="Symbol">}</a> <a id="1741" href="BrouwerTree.Decidability.Joins.html#1741" class="Bound">g</a> <a id="1743" class="Symbol">{</a><a id="1744" href="BrouwerTree.Decidability.Joins.html#1744" class="Bound">g↑</a><a id="1746" class="Symbol">}</a> <a id="1748" href="BrouwerTree.Decidability.Joins.html#1748" class="Bound">f∼g</a> <a id="1752" href="BrouwerTree.Decidability.Joins.html#1752" class="Bound">i</a> <a id="1754" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1760" href="BrouwerTree.Decidability.Joins.html#1760" class="Bound">n</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="1770" href="BrouwerTree.Decidability.Joins.html#1734" class="Bound">f</a> <a id="1772" class="Symbol">{</a><a id="1773" href="BrouwerTree.Decidability.Joins.html#1737" class="Bound">f↑</a><a id="1775" class="Symbol">}</a> <a id="1777" href="BrouwerTree.Decidability.Joins.html#1741" class="Bound">g</a> <a id="1779" class="Symbol">{</a><a id="1780" href="BrouwerTree.Decidability.Joins.html#1744" class="Bound">g↑</a><a id="1782" class="Symbol">}</a> <a id="1784" href="BrouwerTree.Decidability.Joins.html#1748" class="Bound">f∼g</a> <a id="1788" href="BrouwerTree.Decidability.Joins.html#1752" class="Bound">i</a>
  <a id="1792" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="1798" href="BrouwerTree.Decidability.Joins.html#1798" class="Bound">x</a> <a id="1800" href="BrouwerTree.Decidability.Joins.html#1800" class="Bound">y</a> <a id="1802" href="BrouwerTree.Decidability.Joins.html#1802" class="Bound">p</a> <a id="1804" href="BrouwerTree.Decidability.Joins.html#1804" class="Bound">q</a> <a id="1806" href="BrouwerTree.Decidability.Joins.html#1806" class="Bound">i</a> <a id="1808" href="BrouwerTree.Decidability.Joins.html#1808" class="Bound">j</a> <a id="1810" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1816" href="BrouwerTree.Decidability.Joins.html#1816" class="Bound">n</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="1826" class="Symbol">(</a><a id="1827" href="BrouwerTree.Decidability.Joins.html#1798" class="Bound">x</a> <a id="1829" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1835" href="BrouwerTree.Decidability.Joins.html#1816" class="Bound">n</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Symbol">(</a><a id="1839" href="BrouwerTree.Decidability.Joins.html#1800" class="Bound">y</a> <a id="1841" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1843" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1847" href="BrouwerTree.Decidability.Joins.html#1816" class="Bound">n</a><a id="1848" class="Symbol">)</a> <a id="1850" class="Symbol">(λ</a> <a id="1853" href="BrouwerTree.Decidability.Joins.html#1853" class="Bound">j</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="BrouwerTree.Decidability.Joins.html#1802" class="Bound">p</a> <a id="1859" href="BrouwerTree.Decidability.Joins.html#1853" class="Bound">j</a> <a id="1861" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1867" href="BrouwerTree.Decidability.Joins.html#1816" class="Bound">n</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">(λ</a> <a id="1873" href="BrouwerTree.Decidability.Joins.html#1873" class="Bound">j</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="BrouwerTree.Decidability.Joins.html#1804" class="Bound">q</a> <a id="1879" href="BrouwerTree.Decidability.Joins.html#1873" class="Bound">j</a> <a id="1881" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1887" href="BrouwerTree.Decidability.Joins.html#1816" class="Bound">n</a><a id="1888" class="Symbol">)</a> <a id="1890" href="BrouwerTree.Decidability.Joins.html#1806" class="Bound">i</a> <a id="1892" href="BrouwerTree.Decidability.Joins.html#1808" class="Bound">j</a>

  <a id="with-finite.is-join"></a><a id="1897" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="1905" class="Symbol">:</a> <a id="1907" class="Symbol">∀</a> <a id="1909" href="BrouwerTree.Decidability.Joins.html#1909" class="Bound">x</a> <a id="1911" href="BrouwerTree.Decidability.Joins.html#1911" class="Bound">n</a> <a id="1913" class="Symbol">→</a> <a id="1915" class="Symbol">(</a><a id="1916" href="BrouwerTree.Decidability.Joins.html#1909" class="Bound">x</a> <a id="1918" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="1920" href="BrouwerTree.Decidability.Joins.html#1911" class="Bound">n</a><a id="1921" class="Symbol">)</a> <a id="1923" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="1934" href="BrouwerTree.Decidability.Joins.html#1909" class="Bound">x</a> <a id="1936" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="1940" class="Symbol">(</a><a id="1941" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1943" href="BrouwerTree.Decidability.Joins.html#1911" class="Bound">n</a><a id="1944" class="Symbol">)</a>
  <a id="1948" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="1956" href="BrouwerTree.Decidability.Joins.html#1956" class="Bound">x</a> <a id="1958" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1963" class="Symbol">=</a> <a id="1965" class="Symbol">(</a><a id="1966" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="1973" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1975" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="1981" class="Symbol">)</a> <a id="1983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1985" class="Symbol">(λ</a> <a id="1988" href="BrouwerTree.Decidability.Joins.html#1988" class="Bound">y</a> <a id="1990" href="BrouwerTree.Decidability.Joins.html#1990" class="Bound">x≤y</a> <a id="1994" href="BrouwerTree.Decidability.Joins.html#1994" class="Bound">_</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="BrouwerTree.Decidability.Joins.html#1990" class="Bound">x≤y</a><a id="2001" class="Symbol">)</a>
  <a id="2005" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="2013" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2023" href="BrouwerTree.Decidability.Joins.html#2023" class="Bound">n</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">=</a> <a id="2028" class="Symbol">(</a><a id="2029" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="2036" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2038" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="2044" class="Symbol">)</a> <a id="2046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2048" class="Symbol">(λ</a> <a id="2051" href="BrouwerTree.Decidability.Joins.html#2051" class="Bound">y</a> <a id="2053" href="BrouwerTree.Decidability.Joins.html#2053" class="Bound">_</a> <a id="2055" href="BrouwerTree.Decidability.Joins.html#2055" class="Bound">p</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="BrouwerTree.Decidability.Joins.html#2055" class="Bound">p</a><a id="2060" class="Symbol">)</a>
  <a id="2064" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="2072" class="Symbol">(</a><a id="2073" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2078" href="BrouwerTree.Decidability.Joins.html#2078" class="Bound">x</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2086" href="BrouwerTree.Decidability.Joins.html#2086" class="Bound">n</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">=</a> <a id="2091" class="Symbol">((</a><a id="2093" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2115" class="Symbol">(</a><a id="2116" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="2124" href="BrouwerTree.Decidability.Joins.html#2078" class="Bound">x</a> <a id="2126" href="BrouwerTree.Decidability.Joins.html#2086" class="Bound">n</a><a id="2127" class="Symbol">))))</a> <a id="2132" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2134" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2156" class="Symbol">(</a><a id="2157" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="2165" href="BrouwerTree.Decidability.Joins.html#2078" class="Bound">x</a> <a id="2167" href="BrouwerTree.Decidability.Joins.html#2086" class="Bound">n</a><a id="2168" class="Symbol">))))</a> <a id="2173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2175" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a>
    <a id="2188" class="Keyword">where</a>
      <a id="2200" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">∀</a> <a id="2213" class="Symbol">{</a><a id="2214" href="BrouwerTree.Decidability.Joins.html#2214" class="Bound">n</a> <a id="2216" href="BrouwerTree.Decidability.Joins.html#2216" class="Bound">x</a><a id="2217" class="Symbol">}</a> <a id="2219" class="Symbol">→</a> <a id="2221" class="Symbol">(</a><a id="2222" href="BrouwerTree.Decidability.Joins.html#2222" class="Bound">y</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2229" class="Symbol">)</a> <a id="2231" class="Symbol">→</a> <a id="2233" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2238" href="BrouwerTree.Decidability.Joins.html#2216" class="Bound">x</a> <a id="2240" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2242" href="BrouwerTree.Decidability.Joins.html#2222" class="Bound">y</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2251" class="Symbol">(</a><a id="2252" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2254" href="BrouwerTree.Decidability.Joins.html#2214" class="Bound">n</a><a id="2255" class="Symbol">)</a> <a id="2257" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2259" href="BrouwerTree.Decidability.Joins.html#2222" class="Bound">y</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2268" class="Symbol">(</a><a id="2269" href="BrouwerTree.Decidability.Joins.html#2216" class="Bound">x</a> <a id="2271" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="2273" href="BrouwerTree.Decidability.Joins.html#2214" class="Bound">n</a><a id="2274" class="Symbol">)</a> <a id="2276" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2278" href="BrouwerTree.Decidability.Joins.html#2222" class="Bound">y</a>
      <a id="2286" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="2295" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="2300" href="BrouwerTree.Decidability.Joins.html#2300" class="Bound">p</a> <a id="2302" href="BrouwerTree.Decidability.Joins.html#2302" class="Bound">q</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2312" class="Symbol">(</a><a id="2313" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="2323" href="BrouwerTree.Decidability.Joins.html#2300" class="Bound">p</a><a id="2324" class="Symbol">)</a>
      <a id="2332" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="2341" class="Symbol">{</a><a id="2342" href="BrouwerTree.Decidability.Joins.html#2342" class="Bound">n</a><a id="2343" class="Symbol">}</a> <a id="2345" class="Symbol">{</a><a id="2346" href="BrouwerTree.Decidability.Joins.html#2346" class="Bound">x</a><a id="2347" class="Symbol">}</a> <a id="2349" class="Symbol">(</a><a id="2350" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2355" href="BrouwerTree.Decidability.Joins.html#2355" class="Bound">y</a><a id="2356" class="Symbol">)</a> <a id="2358" href="BrouwerTree.Decidability.Joins.html#2358" class="Bound">p</a> <a id="2360" href="BrouwerTree.Decidability.Joins.html#2360" class="Bound">q</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2381" class="Symbol">(</a><a id="2382" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="2390" href="BrouwerTree.Decidability.Joins.html#2346" class="Bound">x</a> <a id="2392" href="BrouwerTree.Decidability.Joins.html#2342" class="Bound">n</a><a id="2393" class="Symbol">)</a> <a id="2395" href="BrouwerTree.Decidability.Joins.html#2355" class="Bound">y</a> <a id="2397" class="Symbol">(</a><a id="2398" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2412" href="BrouwerTree.Decidability.Joins.html#2358" class="Bound">p</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">(</a><a id="2416" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2430" href="BrouwerTree.Decidability.Joins.html#2360" class="Bound">q</a><a id="2431" class="Symbol">))</a>
      <a id="2440" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="2449" class="Symbol">{</a><a id="2450" href="BrouwerTree.Decidability.Joins.html#2450" class="Bound">n</a><a id="2451" class="Symbol">}</a> <a id="2453" class="Symbol">{</a><a id="2454" href="BrouwerTree.Decidability.Joins.html#2454" class="Bound">x</a><a id="2455" class="Symbol">}</a> <a id="2457" class="Symbol">(</a><a id="2458" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2464" href="BrouwerTree.Decidability.Joins.html#2464" class="Bound">f</a> <a id="2466" class="Symbol">{</a><a id="2467" href="BrouwerTree.Decidability.Joins.html#2467" class="Bound">f↑</a><a id="2469" class="Symbol">})</a> <a id="2472" href="BrouwerTree.Decidability.Joins.html#2472" class="Bound">p</a> <a id="2474" href="BrouwerTree.Decidability.Joins.html#2474" class="Bound">q</a> <a id="2476" class="Symbol">=</a>
        <a id="2486" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2493" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="2503" class="Symbol">(λ</a> <a id="2506" class="Symbol">{</a> <a id="2508" class="Symbol">(</a><a id="2509" href="BrouwerTree.Decidability.Joins.html#2509" class="Bound">m</a> <a id="2511" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2513" href="BrouwerTree.Decidability.Joins.html#2513" class="Bound">x&lt;fm</a><a id="2517" class="Symbol">)</a> <a id="2519" class="Symbol">→</a> <a id="2521" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2528" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="2538" class="Symbol">(λ</a> <a id="2541" class="Symbol">{</a> <a id="2543" class="Symbol">(</a><a id="2544" href="BrouwerTree.Decidability.Joins.html#2544" class="Bound">k</a> <a id="2546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2548" href="BrouwerTree.Decidability.Joins.html#2548" class="Bound">ιn&lt;fk</a><a id="2553" class="Symbol">)</a> <a id="2555" class="Symbol">→</a>
           <a id="2568" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2582" class="Symbol">(</a><a id="2583" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="2591" href="BrouwerTree.Decidability.Joins.html#2454" class="Bound">x</a> <a id="2593" href="BrouwerTree.Decidability.Joins.html#2450" class="Bound">n</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">(</a><a id="2597" href="BrouwerTree.Decidability.Joins.html#2464" class="Bound">f</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Cubical.Data.Nat.Properties.html#1065" class="Function">N.max</a> <a id="2606" href="BrouwerTree.Decidability.Joins.html#2509" class="Bound">m</a> <a id="2608" href="BrouwerTree.Decidability.Joins.html#2544" class="Bound">k</a><a id="2609" class="Symbol">))</a> <a id="2612" class="Symbol">(</a><a id="2613" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2620" class="Symbol">(</a><a id="2621" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="2630" href="BrouwerTree.Decidability.Joins.html#2513" class="Bound">x&lt;fm</a> <a id="2635" class="Symbol">(</a><a id="2636" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="2656" href="BrouwerTree.Decidability.Joins.html#2467" class="Bound">f↑</a> <a id="2659" href="Cubical.Data.Nat.Order.html#6886" class="Function">N.left-≤-max</a><a id="2671" class="Symbol">)))</a>
                                                     <a id="2728" class="Symbol">(</a><a id="2729" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2736" class="Symbol">(</a><a id="2737" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="2746" href="BrouwerTree.Decidability.Joins.html#2548" class="Bound">ιn&lt;fk</a> <a id="2752" class="Symbol">(</a><a id="2753" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="2773" href="BrouwerTree.Decidability.Joins.html#2467" class="Bound">f↑</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Data.Nat.Order.html#7066" class="Function">N.right-≤-max</a> <a id="2791" class="Symbol">{</a><a id="2792" class="Argument">m</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="BrouwerTree.Decidability.Joins.html#2509" class="Bound">m</a><a id="2797" class="Symbol">})))))</a> <a id="2804" class="Symbol">(</a><a id="2805" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="2821" href="BrouwerTree.Decidability.Joins.html#2464" class="Bound">f</a><a id="2822" class="Symbol">)</a> <a id="2824" class="Symbol">})</a>
                                    <a id="2863" class="Symbol">(</a><a id="2864" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="2882" class="Symbol">_</a> <a id="2884" href="BrouwerTree.Decidability.Joins.html#2464" class="Bound">f</a> <a id="2886" href="BrouwerTree.Decidability.Joins.html#2474" class="Bound">q</a><a id="2887" class="Symbol">)</a>  <a id="2890" class="Symbol">})</a>
                        <a id="2917" class="Symbol">(</a><a id="2918" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="2936" href="BrouwerTree.Decidability.Joins.html#2454" class="Bound">x</a> <a id="2938" href="BrouwerTree.Decidability.Joins.html#2464" class="Bound">f</a> <a id="2940" href="BrouwerTree.Decidability.Joins.html#2472" class="Bound">p</a><a id="2941" class="Symbol">)</a>
      <a id="2949" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="2958" class="Symbol">{</a><a id="2959" href="BrouwerTree.Decidability.Joins.html#2959" class="Bound">n</a><a id="2960" class="Symbol">}</a> <a id="2962" class="Symbol">{</a><a id="2963" href="BrouwerTree.Decidability.Joins.html#2963" class="Bound">x</a><a id="2964" class="Symbol">}</a> <a id="2966" class="Symbol">(</a><a id="2967" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="2973" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a> <a id="2975" class="Symbol">{</a><a id="2976" href="BrouwerTree.Decidability.Joins.html#2976" class="Bound">f↑</a><a id="2978" class="Symbol">}</a> <a id="2980" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a> <a id="2982" class="Symbol">{</a><a id="2983" href="BrouwerTree.Decidability.Joins.html#2983" class="Bound">g↑</a><a id="2985" class="Symbol">}</a> <a id="2987" href="BrouwerTree.Decidability.Joins.html#2987" class="Bound">f~g</a> <a id="2991" href="BrouwerTree.Decidability.Joins.html#2991" class="Bound">i</a><a id="2992" class="Symbol">)</a> <a id="2994" href="BrouwerTree.Decidability.Joins.html#2994" class="Bound">p</a> <a id="2996" href="BrouwerTree.Decidability.Joins.html#2996" class="Bound">q</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="3013" class="Symbol">{</a><a id="3014" class="Argument">B</a> <a id="3016" class="Symbol">=</a> <a id="3018" class="Symbol">λ</a> <a id="3020" href="BrouwerTree.Decidability.Joins.html#3020" class="Bound">i</a> <a id="3022" class="Symbol">→</a> <a id="3024" class="Symbol">(</a><a id="3025" href="BrouwerTree.Decidability.Joins.html#3025" class="Bound">p</a> <a id="3027" class="Symbol">:</a> <a id="3029" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3034" href="BrouwerTree.Decidability.Joins.html#2963" class="Bound">x</a> <a id="3036" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3038" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="3044" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a> <a id="3046" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a> <a id="3048" href="BrouwerTree.Decidability.Joins.html#2987" class="Bound">f~g</a> <a id="3052" href="BrouwerTree.Decidability.Joins.html#3020" class="Bound">i</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">→</a> <a id="3057" class="Symbol">(</a><a id="3058" href="BrouwerTree.Decidability.Joins.html#3058" class="Bound">q</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3067" class="Symbol">(</a><a id="3068" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3070" href="BrouwerTree.Decidability.Joins.html#2959" class="Bound">n</a><a id="3071" class="Symbol">)</a> <a id="3073" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3075" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="3081" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a> <a id="3083" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a> <a id="3085" href="BrouwerTree.Decidability.Joins.html#2987" class="Bound">f~g</a> <a id="3089" href="BrouwerTree.Decidability.Joins.html#3020" class="Bound">i</a><a id="3090" class="Symbol">)</a> <a id="3092" class="Symbol">→</a> <a id="3094" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3099" class="Symbol">(</a><a id="3100" href="BrouwerTree.Decidability.Joins.html#2963" class="Bound">x</a> <a id="3102" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="3104" href="BrouwerTree.Decidability.Joins.html#2959" class="Bound">n</a><a id="3105" class="Symbol">)</a> <a id="3107" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3109" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="3115" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a> <a id="3117" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a> <a id="3119" href="BrouwerTree.Decidability.Joins.html#2987" class="Bound">f~g</a> <a id="3123" href="BrouwerTree.Decidability.Joins.html#3020" class="Bound">i</a><a id="3124" class="Symbol">}</a> <a id="3126" class="Symbol">(λ</a> <a id="3129" href="BrouwerTree.Decidability.Joins.html#3129" class="Bound">i</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="3150" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="3159" class="Symbol">))</a> <a id="3162" class="Symbol">(λ</a> <a id="3165" href="BrouwerTree.Decidability.Joins.html#3165" class="Bound">p</a> <a id="3167" href="BrouwerTree.Decidability.Joins.html#3167" class="Bound">q</a> <a id="3169" class="Symbol">→</a> <a id="3171" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3178" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="3188" class="Symbol">(λ</a> <a id="3191" class="Symbol">{</a> <a id="3193" class="Symbol">(</a><a id="3194" href="BrouwerTree.Decidability.Joins.html#3194" class="Bound">m</a> <a id="3196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3198" href="BrouwerTree.Decidability.Joins.html#3198" class="Bound">x&lt;fm</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3213" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="3223" class="Symbol">(λ</a> <a id="3226" class="Symbol">{</a> <a id="3228" class="Symbol">(</a><a id="3229" href="BrouwerTree.Decidability.Joins.html#3229" class="Bound">k</a> <a id="3231" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3233" href="BrouwerTree.Decidability.Joins.html#3233" class="Bound">ιn&lt;fk</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="3251" class="Symbol">(</a><a id="3252" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3256" class="Symbol">(</a><a id="3257" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="3265" href="BrouwerTree.Decidability.Joins.html#2963" class="Bound">x</a> <a id="3267" href="BrouwerTree.Decidability.Joins.html#2959" class="Bound">n</a><a id="3268" class="Symbol">)</a> <a id="3270" class="Symbol">(</a><a id="3271" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a> <a id="3273" class="Symbol">(</a><a id="3274" href="Cubical.Data.Nat.Properties.html#1065" class="Function">N.max</a> <a id="3280" href="BrouwerTree.Decidability.Joins.html#3194" class="Bound">m</a> <a id="3282" href="BrouwerTree.Decidability.Joins.html#3229" class="Bound">k</a><a id="3283" class="Symbol">))</a> <a id="3286" class="Symbol">(</a><a id="3287" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="3294" class="Symbol">(</a><a id="3295" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="3304" href="BrouwerTree.Decidability.Joins.html#3198" class="Bound">x&lt;fm</a> <a id="3309" class="Symbol">(</a><a id="3310" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="3330" href="BrouwerTree.Decidability.Joins.html#2976" class="Bound">f↑</a> <a id="3333" href="Cubical.Data.Nat.Order.html#6886" class="Function">N.left-≤-max</a><a id="3345" class="Symbol">)))</a> <a id="3349" class="Symbol">(</a><a id="3350" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="3357" class="Symbol">(</a><a id="3358" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="3367" href="BrouwerTree.Decidability.Joins.html#3233" class="Bound">ιn&lt;fk</a> <a id="3373" class="Symbol">(</a><a id="3374" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="3394" href="BrouwerTree.Decidability.Joins.html#2976" class="Bound">f↑</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Cubical.Data.Nat.Order.html#7066" class="Function">N.right-≤-max</a> <a id="3412" class="Symbol">{</a><a id="3413" class="Argument">m</a> <a id="3415" class="Symbol">=</a> <a id="3417" href="BrouwerTree.Decidability.Joins.html#3194" class="Bound">m</a><a id="3418" class="Symbol">})))))</a> <a id="3425" class="Symbol">(</a><a id="3426" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="3442" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a><a id="3443" class="Symbol">)</a> <a id="3445" class="Symbol">})</a> <a id="3448" class="Symbol">(</a><a id="3449" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3467" class="Symbol">_</a> <a id="3469" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a> <a id="3471" href="BrouwerTree.Decidability.Joins.html#3167" class="Bound">q</a><a id="3472" class="Symbol">)</a>  <a id="3475" class="Symbol">})</a> <a id="3478" class="Symbol">(</a><a id="3479" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3497" href="BrouwerTree.Decidability.Joins.html#2963" class="Bound">x</a> <a id="3499" href="BrouwerTree.Decidability.Joins.html#2973" class="Bound">f</a> <a id="3501" href="BrouwerTree.Decidability.Joins.html#3165" class="Bound">p</a><a id="3502" class="Symbol">))</a> <a id="3505" class="Symbol">(λ</a> <a id="3508" href="BrouwerTree.Decidability.Joins.html#3508" class="Bound">p</a> <a id="3510" href="BrouwerTree.Decidability.Joins.html#3510" class="Bound">q</a> <a id="3512" class="Symbol">→</a> <a id="3514" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3521" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="3531" class="Symbol">(λ</a> <a id="3534" class="Symbol">{</a> <a id="3536" class="Symbol">(</a><a id="3537" href="BrouwerTree.Decidability.Joins.html#3537" class="Bound">m</a> <a id="3539" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3541" href="BrouwerTree.Decidability.Joins.html#3541" class="Bound">x&lt;gm</a><a id="3545" class="Symbol">)</a> <a id="3547" class="Symbol">→</a> <a id="3549" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3556" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="3566" class="Symbol">(λ</a> <a id="3569" class="Symbol">{</a> <a id="3571" class="Symbol">(</a><a id="3572" href="BrouwerTree.Decidability.Joins.html#3572" class="Bound">k</a> <a id="3574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3576" href="BrouwerTree.Decidability.Joins.html#3576" class="Bound">ιn&lt;gk</a><a id="3581" class="Symbol">)</a> <a id="3583" class="Symbol">→</a> <a id="3585" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3599" class="Symbol">(</a><a id="3600" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="3608" href="BrouwerTree.Decidability.Joins.html#2963" class="Bound">x</a> <a id="3610" href="BrouwerTree.Decidability.Joins.html#2959" class="Bound">n</a><a id="3611" class="Symbol">)</a> <a id="3613" class="Symbol">(</a><a id="3614" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a> <a id="3616" class="Symbol">(</a><a id="3617" href="Cubical.Data.Nat.Properties.html#1065" class="Function">N.max</a> <a id="3623" href="BrouwerTree.Decidability.Joins.html#3537" class="Bound">m</a> <a id="3625" href="BrouwerTree.Decidability.Joins.html#3572" class="Bound">k</a><a id="3626" class="Symbol">))</a> <a id="3629" class="Symbol">(</a><a id="3630" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="3637" class="Symbol">(</a><a id="3638" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="3647" href="BrouwerTree.Decidability.Joins.html#3541" class="Bound">x&lt;gm</a> <a id="3652" class="Symbol">(</a><a id="3653" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="3673" href="BrouwerTree.Decidability.Joins.html#2983" class="Bound">g↑</a> <a id="3676" href="Cubical.Data.Nat.Order.html#6886" class="Function">N.left-≤-max</a><a id="3688" class="Symbol">)))</a> <a id="3692" class="Symbol">(</a><a id="3693" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="3700" class="Symbol">(</a><a id="3701" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="3710" href="BrouwerTree.Decidability.Joins.html#3576" class="Bound">ιn&lt;gk</a> <a id="3716" class="Symbol">(</a><a id="3717" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="3737" href="BrouwerTree.Decidability.Joins.html#2983" class="Bound">g↑</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Cubical.Data.Nat.Order.html#7066" class="Function">N.right-≤-max</a> <a id="3755" class="Symbol">{</a><a id="3756" class="Argument">m</a> <a id="3758" class="Symbol">=</a> <a id="3760" href="BrouwerTree.Decidability.Joins.html#3537" class="Bound">m</a><a id="3761" class="Symbol">})))))</a> <a id="3768" class="Symbol">(</a><a id="3769" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="3785" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">})</a> <a id="3791" class="Symbol">(</a><a id="3792" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3810" class="Symbol">_</a> <a id="3812" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a> <a id="3814" href="BrouwerTree.Decidability.Joins.html#3510" class="Bound">q</a><a id="3815" class="Symbol">)</a>  <a id="3818" class="Symbol">})</a> <a id="3821" class="Symbol">(</a><a id="3822" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3840" href="BrouwerTree.Decidability.Joins.html#2963" class="Bound">x</a> <a id="3842" href="BrouwerTree.Decidability.Joins.html#2980" class="Bound">g</a> <a id="3844" href="BrouwerTree.Decidability.Joins.html#3508" class="Bound">p</a><a id="3845" class="Symbol">))</a> <a id="3848" href="BrouwerTree.Decidability.Joins.html#2991" class="Bound">i</a> <a id="3850" href="BrouwerTree.Decidability.Joins.html#2994" class="Bound">p</a> <a id="3852" href="BrouwerTree.Decidability.Joins.html#2996" class="Bound">q</a>
      <a id="3860" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="3869" class="Symbol">{</a><a id="3870" href="BrouwerTree.Decidability.Joins.html#3870" class="Bound">n</a><a id="3871" class="Symbol">}</a> <a id="3873" class="Symbol">{</a><a id="3874" href="BrouwerTree.Decidability.Joins.html#3874" class="Bound">z</a><a id="3875" class="Symbol">}</a> <a id="3877" class="Symbol">(</a><a id="3878" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="3884" href="BrouwerTree.Decidability.Joins.html#3884" class="Bound">x</a> <a id="3886" href="BrouwerTree.Decidability.Joins.html#3886" class="Bound">y</a> <a id="3888" href="BrouwerTree.Decidability.Joins.html#3888" class="Bound">p</a> <a id="3890" href="BrouwerTree.Decidability.Joins.html#3890" class="Bound">q</a> <a id="3892" href="BrouwerTree.Decidability.Joins.html#3892" class="Bound">i</a> <a id="3894" href="BrouwerTree.Decidability.Joins.html#3894" class="Bound">j</a><a id="3895" class="Symbol">)</a> <a id="3897" href="BrouwerTree.Decidability.Joins.html#3897" class="Bound">r</a> <a id="3899" href="BrouwerTree.Decidability.Joins.html#3899" class="Bound">w</a> <a id="3901" class="Symbol">=</a> <a id="3903" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="3919" class="Symbol">{</a><a id="3920" class="Argument">B</a> <a id="3922" class="Symbol">=</a> <a id="3924" class="Symbol">λ</a> <a id="3926" href="BrouwerTree.Decidability.Joins.html#3926" class="Bound">i</a> <a id="3928" href="BrouwerTree.Decidability.Joins.html#3928" class="Bound">j</a> <a id="3930" class="Symbol">→</a> <a id="3932" class="Symbol">(</a><a id="3933" href="BrouwerTree.Decidability.Joins.html#3933" class="Bound">r</a> <a id="3935" class="Symbol">:</a> <a id="3937" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3942" href="BrouwerTree.Decidability.Joins.html#3874" class="Bound">z</a> <a id="3944" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3946" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="3952" href="BrouwerTree.Decidability.Joins.html#3884" class="Bound">x</a> <a id="3954" href="BrouwerTree.Decidability.Joins.html#3886" class="Bound">y</a> <a id="3956" href="BrouwerTree.Decidability.Joins.html#3888" class="Bound">p</a> <a id="3958" href="BrouwerTree.Decidability.Joins.html#3890" class="Bound">q</a> <a id="3960" href="BrouwerTree.Decidability.Joins.html#3926" class="Bound">i</a> <a id="3962" href="BrouwerTree.Decidability.Joins.html#3928" class="Bound">j</a><a id="3963" class="Symbol">)</a> <a id="3965" class="Symbol">→</a> <a id="3967" class="Symbol">(</a><a id="3968" href="BrouwerTree.Decidability.Joins.html#3968" class="Bound">w</a> <a id="3970" class="Symbol">:</a> <a id="3972" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3977" class="Symbol">(</a><a id="3978" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3980" href="BrouwerTree.Decidability.Joins.html#3870" class="Bound">n</a><a id="3981" class="Symbol">)</a> <a id="3983" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3985" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="3991" href="BrouwerTree.Decidability.Joins.html#3884" class="Bound">x</a> <a id="3993" href="BrouwerTree.Decidability.Joins.html#3886" class="Bound">y</a> <a id="3995" href="BrouwerTree.Decidability.Joins.html#3888" class="Bound">p</a> <a id="3997" href="BrouwerTree.Decidability.Joins.html#3890" class="Bound">q</a> <a id="3999" href="BrouwerTree.Decidability.Joins.html#3926" class="Bound">i</a> <a id="4001" href="BrouwerTree.Decidability.Joins.html#3928" class="Bound">j</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4011" class="Symbol">(</a><a id="4012" href="BrouwerTree.Decidability.Joins.html#3874" class="Bound">z</a> <a id="4014" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="4016" href="BrouwerTree.Decidability.Joins.html#3870" class="Bound">n</a><a id="4017" class="Symbol">)</a> <a id="4019" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4021" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4027" href="BrouwerTree.Decidability.Joins.html#3884" class="Bound">x</a> <a id="4029" href="BrouwerTree.Decidability.Joins.html#3886" class="Bound">y</a> <a id="4031" href="BrouwerTree.Decidability.Joins.html#3888" class="Bound">p</a> <a id="4033" href="BrouwerTree.Decidability.Joins.html#3890" class="Bound">q</a> <a id="4035" href="BrouwerTree.Decidability.Joins.html#3926" class="Bound">i</a> <a id="4037" href="BrouwerTree.Decidability.Joins.html#3928" class="Bound">j</a><a id="4038" class="Symbol">}</a> <a id="4040" class="Symbol">(λ</a> <a id="4043" href="BrouwerTree.Decidability.Joins.html#4043" class="Bound">i</a> <a id="4045" href="BrouwerTree.Decidability.Joins.html#4045" class="Bound">j</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="4066" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="4075" class="Symbol">))</a> <a id="4078" class="Symbol">(λ</a> <a id="4081" href="BrouwerTree.Decidability.Joins.html#4081" class="Bound">j</a> <a id="4083" href="BrouwerTree.Decidability.Joins.html#4083" class="Bound">r</a> <a id="4085" href="BrouwerTree.Decidability.Joins.html#4085" class="Bound">w</a> <a id="4087" class="Symbol">→</a> <a id="4089" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="4098" href="BrouwerTree.Decidability.Joins.html#3884" class="Bound">x</a> <a id="4100" href="BrouwerTree.Decidability.Joins.html#4083" class="Bound">r</a> <a id="4102" href="BrouwerTree.Decidability.Joins.html#4085" class="Bound">w</a><a id="4103" class="Symbol">)</a> <a id="4105" class="Symbol">(λ</a> <a id="4108" href="BrouwerTree.Decidability.Joins.html#4108" class="Bound">j</a> <a id="4110" href="BrouwerTree.Decidability.Joins.html#4110" class="Bound">r</a> <a id="4112" href="BrouwerTree.Decidability.Joins.html#4112" class="Bound">w</a> <a id="4114" class="Symbol">→</a> <a id="4116" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="4125" href="BrouwerTree.Decidability.Joins.html#3886" class="Bound">y</a> <a id="4127" href="BrouwerTree.Decidability.Joins.html#4110" class="Bound">r</a> <a id="4129" href="BrouwerTree.Decidability.Joins.html#4112" class="Bound">w</a><a id="4130" class="Symbol">)</a> <a id="4132" class="Symbol">(λ</a> <a id="4135" href="BrouwerTree.Decidability.Joins.html#4135" class="Bound">j</a> <a id="4137" href="BrouwerTree.Decidability.Joins.html#4137" class="Bound">r</a> <a id="4139" href="BrouwerTree.Decidability.Joins.html#4139" class="Bound">w</a> <a id="4141" class="Symbol">→</a> <a id="4143" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="4152" class="Symbol">(</a><a id="4153" href="BrouwerTree.Decidability.Joins.html#3888" class="Bound">p</a> <a id="4155" href="BrouwerTree.Decidability.Joins.html#4135" class="Bound">j</a><a id="4156" class="Symbol">)</a> <a id="4158" href="BrouwerTree.Decidability.Joins.html#4137" class="Bound">r</a> <a id="4160" href="BrouwerTree.Decidability.Joins.html#4139" class="Bound">w</a><a id="4161" class="Symbol">)</a> <a id="4163" class="Symbol">(λ</a> <a id="4166" href="BrouwerTree.Decidability.Joins.html#4166" class="Bound">j</a> <a id="4168" href="BrouwerTree.Decidability.Joins.html#4168" class="Bound">r</a> <a id="4170" href="BrouwerTree.Decidability.Joins.html#4170" class="Bound">w</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="BrouwerTree.Decidability.Joins.html#2200" class="Function">succCase</a> <a id="4183" class="Symbol">(</a><a id="4184" href="BrouwerTree.Decidability.Joins.html#3890" class="Bound">q</a> <a id="4186" href="BrouwerTree.Decidability.Joins.html#4166" class="Bound">j</a><a id="4187" class="Symbol">)</a> <a id="4189" href="BrouwerTree.Decidability.Joins.html#4168" class="Bound">r</a> <a id="4191" href="BrouwerTree.Decidability.Joins.html#4170" class="Bound">w</a><a id="4192" class="Symbol">)</a> <a id="4194" href="BrouwerTree.Decidability.Joins.html#3892" class="Bound">i</a> <a id="4196" href="BrouwerTree.Decidability.Joins.html#3894" class="Bound">j</a> <a id="4198" href="BrouwerTree.Decidability.Joins.html#3897" class="Bound">r</a> <a id="4200" href="BrouwerTree.Decidability.Joins.html#3899" class="Bound">w</a>
  <a id="4204" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="4212" class="Symbol">(</a><a id="4213" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4219" href="BrouwerTree.Decidability.Joins.html#4219" class="Bound">f</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4227" href="BrouwerTree.Decidability.Joins.html#4227" class="Bound">n</a><a id="4228" class="Symbol">)</a> <a id="4230" class="Symbol">=</a> <a id="4232" class="Symbol">(</a><a id="4233" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="4240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4242" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="4244" href="BrouwerTree.Decidability.Joins.html#4227" class="Bound">n</a> <a id="4246" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="4250" class="Symbol">)</a> <a id="4252" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4254" class="Symbol">λ</a> <a id="4256" href="BrouwerTree.Decidability.Joins.html#4256" class="Bound">y</a> <a id="4258" href="BrouwerTree.Decidability.Joins.html#4258" class="Bound">p</a> <a id="4260" href="BrouwerTree.Decidability.Joins.html#4260" class="Bound">q</a> <a id="4262" class="Symbol">→</a> <a id="4264" href="BrouwerTree.Decidability.Joins.html#4258" class="Bound">p</a>
  <a id="4268" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="4276" class="Symbol">(</a><a id="4277" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4283" href="BrouwerTree.Decidability.Joins.html#4283" class="Bound">f</a> <a id="4285" href="BrouwerTree.Decidability.Joins.html#4285" class="Bound">g</a> <a id="4287" href="BrouwerTree.Decidability.Joins.html#4287" class="Bound">x</a> <a id="4289" href="BrouwerTree.Decidability.Joins.html#4289" class="Bound">i</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4297" href="BrouwerTree.Decidability.Joins.html#4297" class="Bound">n</a><a id="4298" class="Symbol">)</a> <a id="4300" class="Symbol">=</a> <a id="4302" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="4315" class="Symbol">{</a><a id="4316" class="Argument">B</a> <a id="4318" class="Symbol">=</a> <a id="4320" class="Symbol">λ</a> <a id="4322" href="BrouwerTree.Decidability.Joins.html#4322" class="Bound">i</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4332" href="BrouwerTree.Decidability.Joins.html#4283" class="Bound">f</a> <a id="4334" href="BrouwerTree.Decidability.Joins.html#4285" class="Bound">g</a> <a id="4336" href="BrouwerTree.Decidability.Joins.html#4287" class="Bound">x</a> <a id="4338" href="BrouwerTree.Decidability.Joins.html#4322" class="Bound">i</a> <a id="4340" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="4351" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4357" href="BrouwerTree.Decidability.Joins.html#4283" class="Bound">f</a> <a id="4359" href="BrouwerTree.Decidability.Joins.html#4285" class="Bound">g</a> <a id="4361" href="BrouwerTree.Decidability.Joins.html#4287" class="Bound">x</a> <a id="4363" href="BrouwerTree.Decidability.Joins.html#4322" class="Bound">i</a> <a id="4365" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="4369" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4374" class="Symbol">(</a><a id="4375" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4377" href="BrouwerTree.Decidability.Joins.html#4297" class="Bound">n</a><a id="4378" class="Symbol">)}</a> <a id="4381" class="Symbol">(λ</a> <a id="4384" href="BrouwerTree.Decidability.Joins.html#4384" class="Bound">i</a> <a id="4386" class="Symbol">→</a> <a id="4388" href="Abstract.ZerSucLim.html#5694" class="Function">isProp⟨is-join-of⟩</a> <a id="4407" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="4416" class="Symbol">)</a> <a id="4418" class="Symbol">((</a><a id="4420" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="4427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4429" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="4431" href="BrouwerTree.Decidability.Joins.html#4297" class="Bound">n</a> <a id="4433" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="4437" class="Symbol">)</a> <a id="4439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4441" class="Symbol">λ</a> <a id="4443" href="BrouwerTree.Decidability.Joins.html#4443" class="Bound">y</a> <a id="4445" href="BrouwerTree.Decidability.Joins.html#4445" class="Bound">p</a> <a id="4447" href="BrouwerTree.Decidability.Joins.html#4447" class="Bound">q</a> <a id="4449" class="Symbol">→</a> <a id="4451" href="BrouwerTree.Decidability.Joins.html#4445" class="Bound">p</a><a id="4452" class="Symbol">)</a> <a id="4454" class="Symbol">((</a><a id="4456" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="4463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4465" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="4467" href="BrouwerTree.Decidability.Joins.html#4297" class="Bound">n</a> <a id="4469" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a><a id="4473" class="Symbol">)</a> <a id="4475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4477" class="Symbol">λ</a> <a id="4479" href="BrouwerTree.Decidability.Joins.html#4479" class="Bound">y</a> <a id="4481" href="BrouwerTree.Decidability.Joins.html#4481" class="Bound">p</a> <a id="4483" href="BrouwerTree.Decidability.Joins.html#4483" class="Bound">q</a> <a id="4485" class="Symbol">→</a> <a id="4487" href="BrouwerTree.Decidability.Joins.html#4481" class="Bound">p</a><a id="4488" class="Symbol">)</a> <a id="4490" href="BrouwerTree.Decidability.Joins.html#4289" class="Bound">i</a>
  <a id="4494" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="4502" class="Symbol">(</a><a id="4503" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4509" href="BrouwerTree.Decidability.Joins.html#4509" class="Bound">x</a> <a id="4511" href="BrouwerTree.Decidability.Joins.html#4511" class="Bound">y</a> <a id="4513" href="BrouwerTree.Decidability.Joins.html#4513" class="Bound">p</a> <a id="4515" href="BrouwerTree.Decidability.Joins.html#4515" class="Bound">q</a> <a id="4517" href="BrouwerTree.Decidability.Joins.html#4517" class="Bound">i</a> <a id="4519" href="BrouwerTree.Decidability.Joins.html#4519" class="Bound">j</a><a id="4520" class="Symbol">)</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4527" href="BrouwerTree.Decidability.Joins.html#4527" class="Bound">n</a><a id="4528" class="Symbol">)</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="4548" class="Symbol">{</a><a id="4549" class="Argument">B</a> <a id="4551" class="Symbol">=</a> <a id="4553" class="Symbol">λ</a> <a id="4555" href="BrouwerTree.Decidability.Joins.html#4555" class="Bound">i</a> <a id="4557" href="BrouwerTree.Decidability.Joins.html#4557" class="Bound">j</a> <a id="4559" class="Symbol">→</a> <a id="4561" class="Symbol">(</a><a id="4562" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4568" href="BrouwerTree.Decidability.Joins.html#4509" class="Bound">x</a> <a id="4570" href="BrouwerTree.Decidability.Joins.html#4511" class="Bound">y</a> <a id="4572" href="BrouwerTree.Decidability.Joins.html#4513" class="Bound">p</a> <a id="4574" href="BrouwerTree.Decidability.Joins.html#4515" class="Bound">q</a> <a id="4576" href="BrouwerTree.Decidability.Joins.html#4555" class="Bound">i</a> <a id="4578" href="BrouwerTree.Decidability.Joins.html#4557" class="Bound">j</a> <a id="4580" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="4582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4586" href="BrouwerTree.Decidability.Joins.html#4527" class="Bound">n</a><a id="4587" class="Symbol">)</a> <a id="4589" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="4600" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4606" href="BrouwerTree.Decidability.Joins.html#4509" class="Bound">x</a> <a id="4608" href="BrouwerTree.Decidability.Joins.html#4511" class="Bound">y</a> <a id="4610" href="BrouwerTree.Decidability.Joins.html#4513" class="Bound">p</a> <a id="4612" href="BrouwerTree.Decidability.Joins.html#4515" class="Bound">q</a> <a id="4614" href="BrouwerTree.Decidability.Joins.html#4555" class="Bound">i</a> <a id="4616" href="BrouwerTree.Decidability.Joins.html#4557" class="Bound">j</a> <a id="4618" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="4622" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4624" class="Symbol">(</a><a id="4625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4629" href="BrouwerTree.Decidability.Joins.html#4527" class="Bound">n</a><a id="4630" class="Symbol">)}</a> <a id="4633" class="Symbol">(λ</a> <a id="4636" href="BrouwerTree.Decidability.Joins.html#4636" class="Bound">i</a> <a id="4638" href="BrouwerTree.Decidability.Joins.html#4638" class="Bound">j</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Abstract.ZerSucLim.html#5694" class="Function">isProp⟨is-join-of⟩</a> <a id="4661" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="4670" class="Symbol">)</a>
                                          <a id="4714" class="Symbol">(λ</a> <a id="4717" href="BrouwerTree.Decidability.Joins.html#4717" class="Bound">j</a> <a id="4719" class="Symbol">→</a> <a id="4721" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="4729" href="BrouwerTree.Decidability.Joins.html#4509" class="Bound">x</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4736" href="BrouwerTree.Decidability.Joins.html#4527" class="Bound">n</a><a id="4737" class="Symbol">))</a>
                                          <a id="4782" class="Symbol">(λ</a> <a id="4785" href="BrouwerTree.Decidability.Joins.html#4785" class="Bound">j</a> <a id="4787" class="Symbol">→</a> <a id="4789" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="4797" href="BrouwerTree.Decidability.Joins.html#4511" class="Bound">y</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4804" href="BrouwerTree.Decidability.Joins.html#4527" class="Bound">n</a><a id="4805" class="Symbol">))</a>
                                          <a id="4850" class="Symbol">(λ</a> <a id="4853" href="BrouwerTree.Decidability.Joins.html#4853" class="Bound">j</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="4865" class="Symbol">(</a><a id="4866" href="BrouwerTree.Decidability.Joins.html#4513" class="Bound">p</a> <a id="4868" href="BrouwerTree.Decidability.Joins.html#4853" class="Bound">j</a><a id="4869" class="Symbol">)</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4876" href="BrouwerTree.Decidability.Joins.html#4527" class="Bound">n</a><a id="4877" class="Symbol">))</a>
                                          <a id="4922" class="Symbol">((λ</a> <a id="4926" href="BrouwerTree.Decidability.Joins.html#4926" class="Bound">j</a> <a id="4928" class="Symbol">→</a> <a id="4930" href="BrouwerTree.Decidability.Joins.html#1897" class="Function">is-join</a> <a id="4938" class="Symbol">(</a><a id="4939" href="BrouwerTree.Decidability.Joins.html#4515" class="Bound">q</a> <a id="4941" href="BrouwerTree.Decidability.Joins.html#4926" class="Bound">j</a><a id="4942" class="Symbol">)</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4949" href="BrouwerTree.Decidability.Joins.html#4527" class="Bound">n</a><a id="4950" class="Symbol">)))</a> <a id="4954" href="BrouwerTree.Decidability.Joins.html#4517" class="Bound">i</a> <a id="4956" href="BrouwerTree.Decidability.Joins.html#4519" class="Bound">j</a>

  <a id="4961" class="Comment">-- additional properties (not needed above)</a>

  <a id="with-finite.zero⊔n≡n"></a><a id="5008" href="BrouwerTree.Decidability.Joins.html#5008" class="Function">zero⊔n≡n</a> <a id="5017" class="Symbol">:</a> <a id="5019" class="Symbol">∀</a> <a id="5021" href="BrouwerTree.Decidability.Joins.html#5021" class="Bound">n</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5030" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="5032" href="BrouwerTree.Decidability.Joins.html#5021" class="Bound">n</a> <a id="5034" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5036" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5038" href="BrouwerTree.Decidability.Joins.html#5021" class="Bound">n</a>
  <a id="5042" href="BrouwerTree.Decidability.Joins.html#5008" class="Function">zero⊔n≡n</a> <a id="5051" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5056" class="Symbol">=</a> <a id="5058" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5065" href="BrouwerTree.Decidability.Joins.html#5008" class="Function">zero⊔n≡n</a> <a id="5074" class="Symbol">(</a><a id="5075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5079" href="BrouwerTree.Decidability.Joins.html#5079" class="Bound">n</a><a id="5080" class="Symbol">)</a> <a id="5082" class="Symbol">=</a> <a id="5084" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="with-finite.⊔-mono-right"></a><a id="5092" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5105" class="Symbol">:</a> <a id="5107" class="Symbol">∀</a> <a id="5109" href="BrouwerTree.Decidability.Joins.html#5109" class="Bound">x</a> <a id="5111" href="BrouwerTree.Decidability.Joins.html#5111" class="Bound">n</a> <a id="5113" href="BrouwerTree.Decidability.Joins.html#5113" class="Bound">m</a> <a id="5115" class="Symbol">→</a> <a id="5117" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5119" href="BrouwerTree.Decidability.Joins.html#5111" class="Bound">n</a> <a id="5121" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5123" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5125" href="BrouwerTree.Decidability.Joins.html#5113" class="Bound">m</a> <a id="5127" class="Symbol">→</a> <a id="5129" class="Symbol">(</a><a id="5130" href="BrouwerTree.Decidability.Joins.html#5109" class="Bound">x</a> <a id="5132" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="5134" href="BrouwerTree.Decidability.Joins.html#5111" class="Bound">n</a><a id="5135" class="Symbol">)</a> <a id="5137" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5139" class="Symbol">(</a><a id="5140" href="BrouwerTree.Decidability.Joins.html#5109" class="Bound">x</a> <a id="5142" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="5144" href="BrouwerTree.Decidability.Joins.html#5113" class="Bound">m</a><a id="5145" class="Symbol">)</a>
  <a id="5149" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5162" href="BrouwerTree.Decidability.Joins.html#5162" class="Bound">x</a> <a id="5164" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5169" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5174" class="Symbol">_</a> <a id="5176" class="Symbol">=</a> <a id="5178" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="5187" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5200" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5205" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5215" href="BrouwerTree.Decidability.Joins.html#5215" class="Bound">m</a><a id="5216" class="Symbol">)</a> <a id="5218" href="BrouwerTree.Decidability.Joins.html#5218" class="Bound">p</a> <a id="5220" class="Symbol">=</a> <a id="5222" href="BrouwerTree.Decidability.Joins.html#5218" class="Bound">p</a>
  <a id="5226" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5239" class="Symbol">(</a><a id="5240" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5245" href="BrouwerTree.Decidability.Joins.html#5245" class="Bound">x</a><a id="5246" class="Symbol">)</a> <a id="5248" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5258" href="BrouwerTree.Decidability.Joins.html#5258" class="Bound">m</a><a id="5259" class="Symbol">)</a> <a id="5261" class="Symbol">_</a>
    <a id="5267" class="Symbol">=</a> <a id="5269" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5281" class="Symbol">(</a><a id="5282" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5295" href="BrouwerTree.Decidability.Joins.html#5245" class="Bound">x</a> <a id="5297" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5302" href="BrouwerTree.Decidability.Joins.html#5258" class="Bound">m</a> <a id="5304" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="5310" class="Symbol">)</a>
  <a id="5314" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5327" class="Symbol">(</a><a id="5328" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5334" href="BrouwerTree.Decidability.Joins.html#5334" class="Bound">f</a><a id="5335" class="Symbol">)</a> <a id="5337" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5347" href="BrouwerTree.Decidability.Joins.html#5347" class="Bound">m</a><a id="5348" class="Symbol">)</a> <a id="5350" href="BrouwerTree.Decidability.Joins.html#5350" class="Bound">p</a> <a id="5352" class="Symbol">=</a> <a id="5354" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="5363" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5376" class="Symbol">(</a><a id="5377" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="5383" href="BrouwerTree.Decidability.Joins.html#5383" class="Bound">f</a> <a id="5385" href="BrouwerTree.Decidability.Joins.html#5385" class="Bound">g</a> <a id="5387" href="BrouwerTree.Decidability.Joins.html#5387" class="Bound">x</a> <a id="5389" href="BrouwerTree.Decidability.Joins.html#5389" class="Bound">i</a><a id="5390" class="Symbol">)</a> <a id="5392" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5402" href="BrouwerTree.Decidability.Joins.html#5402" class="Bound">m</a><a id="5403" class="Symbol">)</a> <a id="5405" href="BrouwerTree.Decidability.Joins.html#5405" class="Bound">p</a> <a id="5407" class="Symbol">=</a> <a id="5409" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="5418" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5431" class="Symbol">(</a><a id="5432" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5438" href="BrouwerTree.Decidability.Joins.html#5438" class="Bound">x</a> <a id="5440" href="BrouwerTree.Decidability.Joins.html#5440" class="Bound">y</a> <a id="5442" href="BrouwerTree.Decidability.Joins.html#5442" class="Bound">p</a> <a id="5444" href="BrouwerTree.Decidability.Joins.html#5444" class="Bound">q</a> <a id="5446" href="BrouwerTree.Decidability.Joins.html#5446" class="Bound">i</a> <a id="5448" href="BrouwerTree.Decidability.Joins.html#5448" class="Bound">j</a><a id="5449" class="Symbol">)</a> <a id="5451" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5461" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5462" class="Symbol">)</a> <a id="5464" href="BrouwerTree.Decidability.Joins.html#5464" class="Bound">r</a> <a id="5466" class="Symbol">=</a>
    <a id="5472" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="5488" class="Symbol">{</a><a id="5489" class="Argument">B</a> <a id="5491" class="Symbol">=</a> <a id="5493" class="Symbol">λ</a> <a id="5495" href="BrouwerTree.Decidability.Joins.html#5495" class="Bound">i</a> <a id="5497" href="BrouwerTree.Decidability.Joins.html#5497" class="Bound">j</a> <a id="5499" class="Symbol">→</a> <a id="5501" class="Symbol">(</a><a id="5502" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5508" href="BrouwerTree.Decidability.Joins.html#5438" class="Bound">x</a> <a id="5510" href="BrouwerTree.Decidability.Joins.html#5440" class="Bound">y</a> <a id="5512" href="BrouwerTree.Decidability.Joins.html#5442" class="Bound">p</a> <a id="5514" href="BrouwerTree.Decidability.Joins.html#5444" class="Bound">q</a> <a id="5516" href="BrouwerTree.Decidability.Joins.html#5495" class="Bound">i</a> <a id="5518" href="BrouwerTree.Decidability.Joins.html#5497" class="Bound">j</a><a id="5519" class="Symbol">)</a> <a id="5521" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5523" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5529" class="Symbol">(</a><a id="5530" href="BrouwerTree.Decidability.Joins.html#5438" class="Bound">x</a> <a id="5532" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="5534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5538" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5539" class="Symbol">)</a> <a id="5541" class="Symbol">(</a><a id="5542" href="BrouwerTree.Decidability.Joins.html#5440" class="Bound">y</a> <a id="5544" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="5546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5550" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5551" class="Symbol">)</a> <a id="5553" class="Symbol">(λ</a> <a id="5556" href="BrouwerTree.Decidability.Joins.html#5556" class="Bound">j₁</a> <a id="5559" class="Symbol">→</a> <a id="5561" href="BrouwerTree.Decidability.Joins.html#5442" class="Bound">p</a> <a id="5563" href="BrouwerTree.Decidability.Joins.html#5556" class="Bound">j₁</a> <a id="5566" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="5568" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5572" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5573" class="Symbol">)</a> <a id="5575" class="Symbol">(λ</a> <a id="5578" href="BrouwerTree.Decidability.Joins.html#5578" class="Bound">j₁</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="BrouwerTree.Decidability.Joins.html#5444" class="Bound">q</a> <a id="5585" href="BrouwerTree.Decidability.Joins.html#5578" class="Bound">j₁</a> <a id="5588" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="5590" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5594" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5595" class="Symbol">)</a> <a id="5597" href="BrouwerTree.Decidability.Joins.html#5495" class="Bound">i</a> <a id="5599" href="BrouwerTree.Decidability.Joins.html#5497" class="Bound">j</a> <a id="5601" class="Symbol">}</a>
      <a id="5609" class="Symbol">(λ</a> <a id="5612" href="BrouwerTree.Decidability.Joins.html#5612" class="Bound">i</a> <a id="5614" href="BrouwerTree.Decidability.Joins.html#5614" class="Bound">j</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="5625" class="Symbol">)</a>
      <a id="5633" class="Symbol">(λ</a> <a id="5636" href="BrouwerTree.Decidability.Joins.html#5636" class="Bound">j</a> <a id="5638" class="Symbol">→</a> <a id="5640" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5653" href="BrouwerTree.Decidability.Joins.html#5438" class="Bound">x</a> <a id="5655" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5660" class="Symbol">(</a><a id="5661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5665" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5666" class="Symbol">)</a> <a id="5668" href="BrouwerTree.Decidability.Joins.html#5464" class="Bound">r</a><a id="5669" class="Symbol">)</a>
      <a id="5677" class="Symbol">((λ</a> <a id="5681" href="BrouwerTree.Decidability.Joins.html#5681" class="Bound">j</a> <a id="5683" class="Symbol">→</a> <a id="5685" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5698" href="BrouwerTree.Decidability.Joins.html#5440" class="Bound">y</a> <a id="5700" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5705" class="Symbol">(</a><a id="5706" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5710" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5711" class="Symbol">)</a> <a id="5713" href="BrouwerTree.Decidability.Joins.html#5464" class="Bound">r</a><a id="5714" class="Symbol">))</a>
      <a id="5723" class="Symbol">((λ</a> <a id="5727" href="BrouwerTree.Decidability.Joins.html#5727" class="Bound">j</a> <a id="5729" class="Symbol">→</a> <a id="5731" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5744" class="Symbol">(</a><a id="5745" href="BrouwerTree.Decidability.Joins.html#5442" class="Bound">p</a> <a id="5747" href="BrouwerTree.Decidability.Joins.html#5727" class="Bound">j</a><a id="5748" class="Symbol">)</a> <a id="5750" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5760" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5761" class="Symbol">)</a> <a id="5763" href="BrouwerTree.Decidability.Joins.html#5464" class="Bound">r</a><a id="5764" class="Symbol">))</a>
      <a id="5773" class="Symbol">((λ</a> <a id="5777" href="BrouwerTree.Decidability.Joins.html#5777" class="Bound">j</a> <a id="5779" class="Symbol">→</a> <a id="5781" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5794" class="Symbol">(</a><a id="5795" href="BrouwerTree.Decidability.Joins.html#5444" class="Bound">q</a> <a id="5797" href="BrouwerTree.Decidability.Joins.html#5777" class="Bound">j</a><a id="5798" class="Symbol">)</a> <a id="5800" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5810" href="BrouwerTree.Decidability.Joins.html#5461" class="Bound">m</a><a id="5811" class="Symbol">)</a> <a id="5813" href="BrouwerTree.Decidability.Joins.html#5464" class="Bound">r</a><a id="5814" class="Symbol">))</a> <a id="5817" href="BrouwerTree.Decidability.Joins.html#5446" class="Bound">i</a> <a id="5819" href="BrouwerTree.Decidability.Joins.html#5448" class="Bound">j</a>
  <a id="5823" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5836" href="BrouwerTree.Decidability.Joins.html#5836" class="Bound">x</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5843" href="BrouwerTree.Decidability.Joins.html#5843" class="Bound">n</a><a id="5844" class="Symbol">)</a> <a id="5846" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5851" href="BrouwerTree.Decidability.Joins.html#5851" class="Bound">p</a> <a id="5853" class="Symbol">=</a> <a id="5855" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5861" class="Symbol">(</a><a id="5862" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="5872" href="BrouwerTree.Decidability.Joins.html#5851" class="Bound">p</a><a id="5873" class="Symbol">)</a>
  <a id="5877" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5890" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5895" class="Symbol">(</a><a id="5896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5900" href="BrouwerTree.Decidability.Joins.html#5900" class="Bound">n</a><a id="5901" class="Symbol">)</a> <a id="5903" class="Symbol">(</a><a id="5904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5908" href="BrouwerTree.Decidability.Joins.html#5908" class="Bound">m</a><a id="5909" class="Symbol">)</a> <a id="5911" href="BrouwerTree.Decidability.Joins.html#5911" class="Bound">p</a> <a id="5913" class="Symbol">=</a> <a id="5915" href="BrouwerTree.Decidability.Joins.html#5911" class="Bound">p</a>
  <a id="5919" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5932" class="Symbol">(</a><a id="5933" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5938" href="BrouwerTree.Decidability.Joins.html#5938" class="Bound">x</a><a id="5939" class="Symbol">)</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5946" href="BrouwerTree.Decidability.Joins.html#5946" class="Bound">n</a><a id="5947" class="Symbol">)</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5954" href="BrouwerTree.Decidability.Joins.html#5954" class="Bound">m</a><a id="5955" class="Symbol">)</a> <a id="5957" href="BrouwerTree.Decidability.Joins.html#5957" class="Bound">p</a>
    <a id="5963" class="Symbol">=</a> <a id="5965" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5977" class="Symbol">(</a><a id="5978" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="5991" href="BrouwerTree.Decidability.Joins.html#5938" class="Bound">x</a> <a id="5993" href="BrouwerTree.Decidability.Joins.html#5946" class="Bound">n</a> <a id="5995" href="BrouwerTree.Decidability.Joins.html#5954" class="Bound">m</a> <a id="5997" class="Symbol">(</a><a id="5998" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="6012" href="BrouwerTree.Decidability.Joins.html#5957" class="Bound">p</a><a id="6013" class="Symbol">))</a>
  <a id="6018" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="6031" class="Symbol">(</a><a id="6032" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6038" href="BrouwerTree.Decidability.Joins.html#6038" class="Bound">f</a><a id="6039" class="Symbol">)</a> <a id="6041" class="Symbol">(</a><a id="6042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6046" href="BrouwerTree.Decidability.Joins.html#6046" class="Bound">n</a><a id="6047" class="Symbol">)</a> <a id="6049" class="Symbol">(</a><a id="6050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6054" href="BrouwerTree.Decidability.Joins.html#6054" class="Bound">m</a><a id="6055" class="Symbol">)</a> <a id="6057" href="BrouwerTree.Decidability.Joins.html#6057" class="Bound">p</a> <a id="6059" class="Symbol">=</a> <a id="6061" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="6070" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="6083" class="Symbol">(</a><a id="6084" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="6090" href="BrouwerTree.Decidability.Joins.html#6090" class="Bound">f</a> <a id="6092" href="BrouwerTree.Decidability.Joins.html#6092" class="Bound">g</a> <a id="6094" href="BrouwerTree.Decidability.Joins.html#6094" class="Bound">x</a> <a id="6096" href="BrouwerTree.Decidability.Joins.html#6096" class="Bound">i</a><a id="6097" class="Symbol">)</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6104" href="BrouwerTree.Decidability.Joins.html#6104" class="Bound">n</a><a id="6105" class="Symbol">)</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6112" href="BrouwerTree.Decidability.Joins.html#6112" class="Bound">m</a><a id="6113" class="Symbol">)</a> <a id="6115" href="BrouwerTree.Decidability.Joins.html#6115" class="Bound">p</a> <a id="6117" class="Symbol">=</a> <a id="6119" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="6128" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="6141" class="Symbol">(</a><a id="6142" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="6148" href="BrouwerTree.Decidability.Joins.html#6148" class="Bound">x</a> <a id="6150" href="BrouwerTree.Decidability.Joins.html#6150" class="Bound">y</a> <a id="6152" href="BrouwerTree.Decidability.Joins.html#6152" class="Bound">p</a> <a id="6154" href="BrouwerTree.Decidability.Joins.html#6154" class="Bound">q</a> <a id="6156" href="BrouwerTree.Decidability.Joins.html#6156" class="Bound">i</a> <a id="6158" href="BrouwerTree.Decidability.Joins.html#6158" class="Bound">j</a><a id="6159" class="Symbol">)</a> <a id="6161" class="Symbol">(</a><a id="6162" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6166" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6167" class="Symbol">)</a> <a id="6169" class="Symbol">(</a><a id="6170" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6174" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6175" class="Symbol">)</a> <a id="6177" href="BrouwerTree.Decidability.Joins.html#6177" class="Bound">r</a> <a id="6179" class="Symbol">=</a>
    <a id="6185" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="6201" class="Symbol">{</a><a id="6202" class="Argument">B</a> <a id="6204" class="Symbol">=</a> <a id="6206" class="Symbol">λ</a> <a id="6208" href="BrouwerTree.Decidability.Joins.html#6208" class="Bound">i</a> <a id="6210" href="BrouwerTree.Decidability.Joins.html#6210" class="Bound">j</a> <a id="6212" class="Symbol">→</a> <a id="6214" class="Symbol">(</a><a id="6215" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="6221" class="Symbol">(</a><a id="6222" href="BrouwerTree.Decidability.Joins.html#6148" class="Bound">x</a> <a id="6224" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6230" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6231" class="Symbol">)</a> <a id="6233" class="Symbol">(</a><a id="6234" href="BrouwerTree.Decidability.Joins.html#6150" class="Bound">y</a> <a id="6236" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6238" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6242" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6243" class="Symbol">)</a> <a id="6245" class="Symbol">(λ</a> <a id="6248" href="BrouwerTree.Decidability.Joins.html#6248" class="Bound">j₁</a> <a id="6251" class="Symbol">→</a> <a id="6253" href="BrouwerTree.Decidability.Joins.html#6152" class="Bound">p</a> <a id="6255" href="BrouwerTree.Decidability.Joins.html#6248" class="Bound">j₁</a> <a id="6258" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6264" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6265" class="Symbol">)</a> <a id="6267" class="Symbol">(λ</a> <a id="6270" href="BrouwerTree.Decidability.Joins.html#6270" class="Bound">j₁</a> <a id="6273" class="Symbol">→</a> <a id="6275" href="BrouwerTree.Decidability.Joins.html#6154" class="Bound">q</a> <a id="6277" href="BrouwerTree.Decidability.Joins.html#6270" class="Bound">j₁</a> <a id="6280" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6286" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6287" class="Symbol">)</a> <a id="6289" href="BrouwerTree.Decidability.Joins.html#6208" class="Bound">i</a> <a id="6291" href="BrouwerTree.Decidability.Joins.html#6210" class="Bound">j</a><a id="6292" class="Symbol">)</a> <a id="6294" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6296" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="6302" class="Symbol">(</a><a id="6303" href="BrouwerTree.Decidability.Joins.html#6148" class="Bound">x</a> <a id="6305" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6307" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6311" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6312" class="Symbol">)</a> <a id="6314" class="Symbol">(</a><a id="6315" href="BrouwerTree.Decidability.Joins.html#6150" class="Bound">y</a> <a id="6317" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6323" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">(λ</a> <a id="6329" href="BrouwerTree.Decidability.Joins.html#6329" class="Bound">j₁</a> <a id="6332" class="Symbol">→</a> <a id="6334" href="BrouwerTree.Decidability.Joins.html#6152" class="Bound">p</a> <a id="6336" href="BrouwerTree.Decidability.Joins.html#6329" class="Bound">j₁</a> <a id="6339" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6345" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6346" class="Symbol">)</a> <a id="6348" class="Symbol">(λ</a> <a id="6351" href="BrouwerTree.Decidability.Joins.html#6351" class="Bound">j₁</a> <a id="6354" class="Symbol">→</a> <a id="6356" href="BrouwerTree.Decidability.Joins.html#6154" class="Bound">q</a> <a id="6358" href="BrouwerTree.Decidability.Joins.html#6351" class="Bound">j₁</a> <a id="6361" href="BrouwerTree.Decidability.Joins.html#1594" class="Function Operator">⊔</a> <a id="6363" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6367" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6368" class="Symbol">)</a> <a id="6370" href="BrouwerTree.Decidability.Joins.html#6208" class="Bound">i</a> <a id="6372" href="BrouwerTree.Decidability.Joins.html#6210" class="Bound">j</a> <a id="6374" class="Symbol">}</a>
      <a id="6382" class="Symbol">(λ</a> <a id="6385" href="BrouwerTree.Decidability.Joins.html#6385" class="Bound">i</a> <a id="6387" href="BrouwerTree.Decidability.Joins.html#6387" class="Bound">j</a> <a id="6389" class="Symbol">→</a> <a id="6391" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="6398" class="Symbol">)</a>
      <a id="6406" class="Symbol">(λ</a> <a id="6409" href="BrouwerTree.Decidability.Joins.html#6409" class="Bound">j</a> <a id="6411" class="Symbol">→</a> <a id="6413" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="6426" href="BrouwerTree.Decidability.Joins.html#6148" class="Bound">x</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6433" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6434" class="Symbol">)</a> <a id="6436" class="Symbol">(</a><a id="6437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6441" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6442" class="Symbol">)</a> <a id="6444" href="BrouwerTree.Decidability.Joins.html#6177" class="Bound">r</a><a id="6445" class="Symbol">)</a>
      <a id="6453" class="Symbol">((λ</a> <a id="6457" href="BrouwerTree.Decidability.Joins.html#6457" class="Bound">j</a> <a id="6459" class="Symbol">→</a> <a id="6461" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="6474" href="BrouwerTree.Decidability.Joins.html#6150" class="Bound">y</a> <a id="6476" class="Symbol">(</a><a id="6477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6481" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">(</a><a id="6485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6489" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6490" class="Symbol">)</a> <a id="6492" href="BrouwerTree.Decidability.Joins.html#6177" class="Bound">r</a><a id="6493" class="Symbol">))</a>
      <a id="6502" class="Symbol">((λ</a> <a id="6506" href="BrouwerTree.Decidability.Joins.html#6506" class="Bound">j</a> <a id="6508" class="Symbol">→</a> <a id="6510" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="6523" class="Symbol">(</a><a id="6524" href="BrouwerTree.Decidability.Joins.html#6152" class="Bound">p</a> <a id="6526" href="BrouwerTree.Decidability.Joins.html#6506" class="Bound">j</a><a id="6527" class="Symbol">)</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6534" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6542" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6543" class="Symbol">)</a> <a id="6545" href="BrouwerTree.Decidability.Joins.html#6177" class="Bound">r</a><a id="6546" class="Symbol">))</a>
      <a id="6555" class="Symbol">((λ</a> <a id="6559" href="BrouwerTree.Decidability.Joins.html#6559" class="Bound">j</a> <a id="6561" class="Symbol">→</a> <a id="6563" href="BrouwerTree.Decidability.Joins.html#5092" class="Function">⊔-mono-right</a> <a id="6576" class="Symbol">(</a><a id="6577" href="BrouwerTree.Decidability.Joins.html#6154" class="Bound">q</a> <a id="6579" href="BrouwerTree.Decidability.Joins.html#6559" class="Bound">j</a><a id="6580" class="Symbol">)</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6587" href="BrouwerTree.Decidability.Joins.html#6166" class="Bound">n</a><a id="6588" class="Symbol">)</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6595" href="BrouwerTree.Decidability.Joins.html#6174" class="Bound">m</a><a id="6596" class="Symbol">)</a> <a id="6598" href="BrouwerTree.Decidability.Joins.html#6177" class="Bound">r</a><a id="6599" class="Symbol">))</a> <a id="6602" href="BrouwerTree.Decidability.Joins.html#6156" class="Bound">i</a> <a id="6604" href="BrouwerTree.Decidability.Joins.html#6158" class="Bound">j</a>


<a id="6608" class="Keyword">module</a> <a id="with-ω+1"></a><a id="6615" href="BrouwerTree.Decidability.Joins.html#6615" class="Module">with-ω+1</a> <a id="6624" class="Keyword">where</a>

  <a id="with-ω+1.⊔ω+1"></a><a id="6633" href="BrouwerTree.Decidability.Joins.html#6633" class="Function">⊔ω+1</a> <a id="6638" class="Symbol">:</a> <a id="6640" href="General-Properties.html#3885" class="Function">LPO</a> <a id="6644" class="Symbol">→</a> <a id="6646" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="6658" href="BrouwerTree.Decidability.Joins.html#6633" class="Function">⊔ω+1</a> <a id="6663" href="BrouwerTree.Decidability.Joins.html#6663" class="Bound">lpo</a> <a id="6667" href="BrouwerTree.Decidability.Joins.html#6667" class="Bound">x</a> <a id="6669" class="Keyword">with</a> <a id="6674" href="BrouwerTree.Decidability.html#16625" class="Function">Dec≤→Dec&lt;</a> <a id="6684" class="Symbol">(</a><a id="6685" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="6694" href="BrouwerTree.Decidability.Joins.html#6663" class="Bound">lpo</a><a id="6697" class="Symbol">)</a> <a id="6699" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6701" href="BrouwerTree.Decidability.Joins.html#6667" class="Bound">x</a>
  <a id="6705" class="Symbol">...</a> <a id="6709" class="Symbol">|</a> <a id="6711" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6715" href="BrouwerTree.Decidability.Joins.html#6715" class="Bound">ω&lt;x</a> <a id="6719" class="Symbol">=</a> <a id="6721" class="Bound">x</a>
  <a id="6725" class="Symbol">...</a> <a id="6729" class="Symbol">|</a> <a id="6731" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6734" href="BrouwerTree.Decidability.Joins.html#6734" class="Bound">¬ω&lt;x</a> <a id="6739" class="Symbol">=</a> <a id="6741" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6746" href="BrouwerTree.Core.html#2546" class="Function">ω</a>

  <a id="with-ω+1.LPO→⊔ω+1"></a><a id="6751" href="BrouwerTree.Decidability.Joins.html#6751" class="Function">LPO→⊔ω+1</a> <a id="6760" class="Symbol">:</a> <a id="6762" class="Symbol">(</a><a id="6763" href="BrouwerTree.Decidability.Joins.html#6763" class="Bound">lpo</a> <a id="6767" class="Symbol">:</a> <a id="6769" href="General-Properties.html#3885" class="Function">LPO</a><a id="6772" class="Symbol">)</a> <a id="6774" class="Symbol">→</a> <a id="6776" class="Symbol">(</a><a id="6777" href="BrouwerTree.Decidability.Joins.html#6777" class="Bound">x</a> <a id="6779" class="Symbol">:</a> <a id="6781" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6784" class="Symbol">)</a> <a id="6786" class="Symbol">→</a> <a id="6788" class="Symbol">(</a><a id="6789" href="BrouwerTree.Decidability.Joins.html#6633" class="Function">⊔ω+1</a> <a id="6794" href="BrouwerTree.Decidability.Joins.html#6763" class="Bound">lpo</a> <a id="6798" href="BrouwerTree.Decidability.Joins.html#6777" class="Bound">x</a><a id="6799" class="Symbol">)</a> <a id="6801" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="6812" href="BrouwerTree.Decidability.Joins.html#6777" class="Bound">x</a> <a id="6814" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="6818" class="Symbol">(</a><a id="6819" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6824" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6825" class="Symbol">)</a>
  <a id="6829" href="BrouwerTree.Decidability.Joins.html#6751" class="Function">LPO→⊔ω+1</a> <a id="6838" href="BrouwerTree.Decidability.Joins.html#6838" class="Bound">lpo</a> <a id="6842" href="BrouwerTree.Decidability.Joins.html#6842" class="Bound">x</a> <a id="6844" class="Keyword">with</a> <a id="6849" href="BrouwerTree.Decidability.html#16625" class="Function">Dec≤→Dec&lt;</a> <a id="6859" class="Symbol">(</a><a id="6860" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="6869" href="BrouwerTree.Decidability.Joins.html#6838" class="Bound">lpo</a><a id="6872" class="Symbol">)</a> <a id="6874" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6876" href="BrouwerTree.Decidability.Joins.html#6842" class="Bound">x</a>
  <a id="6880" class="Symbol">...</a> <a id="6884" class="Symbol">|</a> <a id="6886" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6890" href="BrouwerTree.Decidability.Joins.html#6890" class="Bound">ω&lt;x</a> <a id="6894" class="Symbol">=</a> <a id="6896" class="Symbol">(</a><a id="6897" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="6904" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6906" href="BrouwerTree.Decidability.Joins.html#6890" class="Bound">ω&lt;x</a><a id="6909" class="Symbol">)</a> <a id="6911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6913" class="Symbol">(λ</a> <a id="6916" href="BrouwerTree.Decidability.Joins.html#6916" class="Bound">y</a> <a id="6918" href="BrouwerTree.Decidability.Joins.html#6918" class="Bound">p</a> <a id="6920" href="BrouwerTree.Decidability.Joins.html#6920" class="Bound">q</a> <a id="6922" class="Symbol">→</a> <a id="6924" href="BrouwerTree.Decidability.Joins.html#6918" class="Bound">p</a><a id="6925" class="Symbol">)</a>
  <a id="6929" class="Symbol">...</a> <a id="6933" class="Symbol">|</a> <a id="6935" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6938" href="BrouwerTree.Decidability.Joins.html#6938" class="Bound">¬ω&lt;x</a> <a id="6943" class="Symbol">=</a> <a id="6945" class="Symbol">(</a><a id="6946" href="BrouwerTree.Decidability.Joins.html#7357" class="Function">lemma</a> <a id="6952" class="Bound">x</a> <a id="6954" href="BrouwerTree.Decidability.Joins.html#6938" class="Bound">¬ω&lt;x</a> <a id="6959" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6961" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="6967" class="Symbol">)</a> <a id="6969" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6971" class="Symbol">λ</a> <a id="6973" href="BrouwerTree.Decidability.Joins.html#6973" class="Bound">y</a> <a id="6975" href="BrouwerTree.Decidability.Joins.html#6975" class="Bound">p</a> <a id="6977" href="BrouwerTree.Decidability.Joins.html#6977" class="Bound">q</a> <a id="6979" class="Symbol">→</a> <a id="6981" href="BrouwerTree.Decidability.Joins.html#6977" class="Bound">q</a> <a id="6983" class="Keyword">where</a>
    <a id="6993" href="BrouwerTree.Decidability.Joins.html#6993" class="Function">succ-finite</a> <a id="7005" class="Symbol">:</a> <a id="7007" class="Symbol">(</a><a id="7008" href="BrouwerTree.Decidability.Joins.html#7008" class="Bound">x</a> <a id="7010" class="Symbol">:</a> <a id="7012" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7015" class="Symbol">)</a> <a id="7017" class="Symbol">→</a> <a id="7019" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7021" class="Symbol">(</a><a id="7022" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7024" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7026" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7031" href="BrouwerTree.Decidability.Joins.html#7008" class="Bound">x</a><a id="7032" class="Symbol">)</a> <a id="7034" class="Symbol">→</a> <a id="7036" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="7045" href="BrouwerTree.Decidability.Joins.html#7008" class="Bound">x</a>
    <a id="7051" href="BrouwerTree.Decidability.Joins.html#6993" class="Function">succ-finite</a> <a id="7063" class="Symbol">=</a> <a id="7065" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7073" class="Symbol">(λ</a> <a id="7076" href="BrouwerTree.Decidability.Joins.html#7076" class="Bound">x</a> <a id="7078" class="Symbol">→</a> <a id="7080" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7082" class="Symbol">(</a><a id="7083" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7085" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7087" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7092" href="BrouwerTree.Decidability.Joins.html#7076" class="Bound">x</a><a id="7093" class="Symbol">)</a> <a id="7095" class="Symbol">→</a> <a id="7097" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="7106" href="BrouwerTree.Decidability.Joins.html#7076" class="Bound">x</a><a id="7107" class="Symbol">)</a> <a id="7109" class="Symbol">(λ</a> <a id="7112" href="BrouwerTree.Decidability.Joins.html#7112" class="Bound">x</a> <a id="7114" class="Symbol">→</a> <a id="7116" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7124" class="Symbol">(</a><a id="7125" href="BrouwerTree.Decidability.Finite.html#1544" class="Function">isProp⟨isFinite⟩</a> <a id="7142" href="BrouwerTree.Decidability.Joins.html#7112" class="Bound">x</a><a id="7143" class="Symbol">))</a>
                          <a id="7172" class="Symbol">(λ</a> <a id="7175" href="BrouwerTree.Decidability.Joins.html#7175" class="Bound">_</a> <a id="7177" class="Symbol">→</a> <a id="7179" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="7181" class="Symbol">)</a>
                          <a id="7209" class="Symbol">(λ</a> <a id="7212" class="Symbol">{</a><a id="7213" href="BrouwerTree.Decidability.Joins.html#7213" class="Bound">x</a><a id="7214" class="Symbol">}</a> <a id="7216" href="BrouwerTree.Decidability.Joins.html#7216" class="Bound">ih</a> <a id="7219" href="BrouwerTree.Decidability.Joins.html#7219" class="Bound">p</a> <a id="7221" class="Symbol">→</a> <a id="7223" href="BrouwerTree.Decidability.Joins.html#7216" class="Bound">ih</a> <a id="7226" class="Symbol">(λ</a> <a id="7229" href="BrouwerTree.Decidability.Joins.html#7229" class="Bound">q</a> <a id="7231" class="Symbol">→</a> <a id="7233" href="BrouwerTree.Decidability.Joins.html#7219" class="Bound">p</a> <a id="7235" class="Symbol">(</a><a id="7236" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="7244" class="Symbol">_</a> <a id="7246" class="Symbol">_</a> <a id="7248" class="Symbol">_</a> <a id="7250" href="BrouwerTree.Decidability.Joins.html#7229" class="Bound">q</a> <a id="7252" href="BrouwerTree.Properties.Core.html#1497" class="Function">&lt;-succ-incr-simple</a><a id="7270" class="Symbol">)))</a>
                          <a id="7300" class="Symbol">λ</a> <a id="7302" class="Symbol">{</a><a id="7303" href="BrouwerTree.Decidability.Joins.html#7303" class="Bound">f</a><a id="7304" class="Symbol">}</a> <a id="7306" href="BrouwerTree.Decidability.Joins.html#7306" class="Bound">ih</a> <a id="7309" href="BrouwerTree.Decidability.Joins.html#7309" class="Bound">p</a> <a id="7311" class="Symbol">→</a> <a id="7313" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7319" class="Symbol">(</a><a id="7320" href="BrouwerTree.Decidability.Joins.html#7309" class="Bound">p</a> <a id="7322" class="Symbol">(</a><a id="7323" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="7335" class="Symbol">(</a><a id="7336" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="7347" href="BrouwerTree.Decidability.Joins.html#7303" class="Bound">f</a><a id="7348" class="Symbol">)))</a>

    <a id="7357" href="BrouwerTree.Decidability.Joins.html#7357" class="Function">lemma</a> <a id="7363" class="Symbol">:</a> <a id="7365" class="Symbol">(</a><a id="7366" href="BrouwerTree.Decidability.Joins.html#7366" class="Bound">x</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7373" class="Symbol">)</a> <a id="7375" class="Symbol">→</a> <a id="7377" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7379" class="Symbol">(</a><a id="7380" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7382" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7384" href="BrouwerTree.Decidability.Joins.html#7366" class="Bound">x</a><a id="7385" class="Symbol">)</a> <a id="7387" class="Symbol">→</a> <a id="7389" href="BrouwerTree.Decidability.Joins.html#7366" class="Bound">x</a> <a id="7391" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7393" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7398" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="7404" href="BrouwerTree.Decidability.Joins.html#7357" class="Function">lemma</a> <a id="7410" class="Symbol">=</a> <a id="7412" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7420" class="Symbol">(λ</a> <a id="7423" href="BrouwerTree.Decidability.Joins.html#7423" class="Bound">x</a> <a id="7425" class="Symbol">→</a> <a id="7427" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7429" class="Symbol">(</a><a id="7430" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7432" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7434" href="BrouwerTree.Decidability.Joins.html#7423" class="Bound">x</a><a id="7435" class="Symbol">)</a> <a id="7437" class="Symbol">→</a> <a id="7439" href="BrouwerTree.Decidability.Joins.html#7423" class="Bound">x</a> <a id="7441" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7443" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7448" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7449" class="Symbol">)</a> <a id="7451" class="Symbol">(λ</a> <a id="7454" href="BrouwerTree.Decidability.Joins.html#7454" class="Bound">x</a> <a id="7456" class="Symbol">→</a> <a id="7458" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7466" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="7475" class="Symbol">)</a>
                    <a id="7497" class="Symbol">(λ</a> <a id="7500" href="BrouwerTree.Decidability.Joins.html#7500" class="Bound">_</a> <a id="7502" class="Symbol">→</a> <a id="7504" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="7510" class="Symbol">)</a>
                    <a id="7532" class="Symbol">(λ</a> <a id="7535" class="Symbol">{</a><a id="7536" href="BrouwerTree.Decidability.Joins.html#7536" class="Bound">x</a><a id="7537" class="Symbol">}</a> <a id="7539" href="BrouwerTree.Decidability.Joins.html#7539" class="Bound">ih</a> <a id="7542" href="BrouwerTree.Decidability.Joins.html#7542" class="Bound">p</a> <a id="7544" class="Symbol">→</a> <a id="7546" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7553" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="7563" class="Symbol">(λ</a> <a id="7566" class="Symbol">{</a> <a id="7568" class="Symbol">(</a><a id="7569" href="BrouwerTree.Decidability.Joins.html#7569" class="Bound">n</a> <a id="7571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7573" href="BrouwerTree.Decidability.Joins.html#7573" class="Bound">ιn=x</a><a id="7577" class="Symbol">)</a> <a id="7579" class="Symbol">→</a> <a id="7581" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7587" class="Symbol">(</a><a id="7588" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;</a> <a id="7591" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7596" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7597" class="Symbol">)</a> <a id="7599" href="BrouwerTree.Decidability.Joins.html#7573" class="Bound">ιn=x</a> <a id="7604" class="Symbol">(</a><a id="7605" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="7617" class="Symbol">(</a><a id="7618" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="7634" href="BrouwerTree.Core.html#2376" class="Function">ι</a><a id="7635" class="Symbol">))</a> <a id="7638" class="Symbol">})</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7646" class="Symbol">(</a><a id="7647" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="7664" href="BrouwerTree.Decidability.Joins.html#7536" class="Bound">x</a><a id="7665" class="Symbol">)</a> <a id="7667" class="Symbol">(</a><a id="7668" href="BrouwerTree.Decidability.Joins.html#6993" class="Function">succ-finite</a> <a id="7680" href="BrouwerTree.Decidability.Joins.html#7536" class="Bound">x</a> <a id="7682" href="BrouwerTree.Decidability.Joins.html#7542" class="Bound">p</a><a id="7683" class="Symbol">)))</a>
                    <a id="7707" class="Symbol">λ</a> <a id="7709" class="Symbol">{</a><a id="7710" href="BrouwerTree.Decidability.Joins.html#7710" class="Bound">f</a><a id="7711" class="Symbol">}</a> <a id="7713" href="BrouwerTree.Decidability.Joins.html#7713" class="Bound">ih</a> <a id="7716" href="BrouwerTree.Decidability.Joins.html#7716" class="Bound">p</a> <a id="7718" class="Symbol">→</a> <a id="7720" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="7731" href="BrouwerTree.Decidability.Joins.html#7710" class="Bound">f</a> <a id="7733" class="Symbol">(λ</a> <a id="7736" href="BrouwerTree.Decidability.Joins.html#7736" class="Bound">k</a> <a id="7738" class="Symbol">→</a> <a id="7740" href="BrouwerTree.Decidability.Joins.html#7713" class="Bound">ih</a> <a id="7743" href="BrouwerTree.Decidability.Joins.html#7736" class="Bound">k</a> <a id="7745" class="Symbol">(λ</a> <a id="7748" href="BrouwerTree.Decidability.Joins.html#7748" class="Bound">q</a> <a id="7750" class="Symbol">→</a> <a id="7752" href="BrouwerTree.Decidability.Joins.html#7716" class="Bound">p</a> <a id="7754" class="Symbol">((</a><a id="7756" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="7764" class="Symbol">_</a> <a id="7766" class="Symbol">_</a> <a id="7768" class="Symbol">_</a> <a id="7770" href="BrouwerTree.Decidability.Joins.html#7748" class="Bound">q</a> <a id="7772" class="Symbol">(</a><a id="7773" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="7789" href="BrouwerTree.Decidability.Joins.html#7710" class="Bound">f</a><a id="7790" class="Symbol">)))))</a>


  <a id="with-ω+1.⊔ω+1→Dec≡ω"></a><a id="7800" href="BrouwerTree.Decidability.Joins.html#7800" class="Function">⊔ω+1→Dec≡ω</a> <a id="7811" class="Symbol">:</a> <a id="7813" class="Symbol">(</a><a id="7814" href="BrouwerTree.Decidability.Joins.html#7814" class="Bound">⊔ω+1</a> <a id="7819" class="Symbol">:</a> <a id="7821" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7825" class="Symbol">→</a> <a id="7827" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7830" class="Symbol">)</a> <a id="7832" class="Symbol">→</a> <a id="7834" class="Symbol">((</a><a id="7836" href="BrouwerTree.Decidability.Joins.html#7836" class="Bound">x</a> <a id="7838" class="Symbol">:</a> <a id="7840" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7843" class="Symbol">)</a> <a id="7845" class="Symbol">→</a> <a id="7847" class="Symbol">(</a><a id="7848" href="BrouwerTree.Decidability.Joins.html#7814" class="Bound">⊔ω+1</a> <a id="7853" href="BrouwerTree.Decidability.Joins.html#7836" class="Bound">x</a><a id="7854" class="Symbol">)</a> <a id="7856" href="Abstract.ZerSucLim.html#3452" class="Function Operator">is-join-of</a> <a id="7867" href="BrouwerTree.Decidability.Joins.html#7836" class="Bound">x</a> <a id="7869" href="Abstract.ZerSucLim.html#3452" class="Function Operator">and</a> <a id="7873" class="Symbol">(</a><a id="7874" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7879" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7880" class="Symbol">))</a> <a id="7883" class="Symbol">→</a> <a id="7885" class="Symbol">(</a><a id="7886" href="BrouwerTree.Decidability.Joins.html#7886" class="Bound">y</a> <a id="7888" class="Symbol">:</a> <a id="7890" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7893" class="Symbol">)</a> <a id="7895" class="Symbol">→</a> <a id="7897" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7901" class="Symbol">(</a><a id="7902" href="BrouwerTree.Decidability.Joins.html#7886" class="Bound">y</a> <a id="7904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7906" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7907" class="Symbol">)</a>
  <a id="7911" href="BrouwerTree.Decidability.Joins.html#7800" class="Function">⊔ω+1→Dec≡ω</a> <a id="7922" href="BrouwerTree.Decidability.Joins.html#7922" class="Bound">⊔ω+1</a> <a id="7927" href="BrouwerTree.Decidability.Joins.html#7927" class="Bound">is-join</a> <a id="7935" class="Symbol">=</a> <a id="7937" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7945" class="Symbol">(λ</a> <a id="7948" href="BrouwerTree.Decidability.Joins.html#7948" class="Bound">y</a> <a id="7950" class="Symbol">→</a> <a id="7952" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7956" class="Symbol">(</a><a id="7957" href="BrouwerTree.Decidability.Joins.html#7948" class="Bound">y</a> <a id="7959" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7961" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7962" class="Symbol">))</a> <a id="7965" class="Symbol">(λ</a> <a id="7968" href="BrouwerTree.Decidability.Joins.html#7968" class="Bound">x</a> <a id="7970" class="Symbol">→</a> <a id="7972" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="7982" class="Symbol">(</a><a id="7983" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="7994" class="Symbol">_</a> <a id="7996" class="Symbol">_))</a>
                                    <a id="8036" class="Symbol">(</a><a id="8037" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8040" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a><a id="8048" class="Symbol">)</a>
                                    <a id="8086" class="Symbol">(λ</a> <a id="8089" class="Symbol">{</a><a id="8090" href="BrouwerTree.Decidability.Joins.html#8090" class="Bound">x</a><a id="8091" class="Symbol">}</a> <a id="8093" href="BrouwerTree.Decidability.Joins.html#8093" class="Bound">_</a> <a id="8095" class="Symbol">→</a> <a id="8097" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8100" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a><a id="8108" class="Symbol">)</a>
                                    <a id="8146" class="Symbol">λ</a> <a id="8148" class="Symbol">{</a><a id="8149" href="BrouwerTree.Decidability.Joins.html#8149" class="Bound">f</a><a id="8150" class="Symbol">}</a> <a id="8152" class="Symbol">{</a><a id="8153" href="BrouwerTree.Decidability.Joins.html#8153" class="Bound">f↑</a><a id="8155" class="Symbol">}</a> <a id="8157" href="BrouwerTree.Decidability.Joins.html#8157" class="Bound">ih</a> <a id="8160" class="Symbol">→</a> <a id="8162" href="BrouwerTree.Decidability.Joins.html#8186" class="Function">limitCase</a> <a id="8172" href="BrouwerTree.Decidability.Joins.html#8149" class="Bound">f</a> <a id="8174" href="BrouwerTree.Decidability.Joins.html#8153" class="Bound">f↑</a> <a id="8177" class="Keyword">where</a>
   <a id="8186" href="BrouwerTree.Decidability.Joins.html#8186" class="Function">limitCase</a> <a id="8196" class="Symbol">:</a> <a id="8198" class="Symbol">∀</a> <a id="8200" href="BrouwerTree.Decidability.Joins.html#8200" class="Bound">f</a> <a id="8202" href="BrouwerTree.Decidability.Joins.html#8202" class="Bound">f↑</a> <a id="8205" class="Symbol">→</a> <a id="8207" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8211" class="Symbol">(</a><a id="8212" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8218" href="BrouwerTree.Decidability.Joins.html#8200" class="Bound">f</a> <a id="8220" class="Symbol">{</a><a id="8221" href="BrouwerTree.Decidability.Joins.html#8202" class="Bound">f↑</a><a id="8223" class="Symbol">}</a> <a id="8225" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8227" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8228" class="Symbol">)</a>
   <a id="8233" href="BrouwerTree.Decidability.Joins.html#8186" class="Function">limitCase</a> <a id="8243" href="BrouwerTree.Decidability.Joins.html#8243" class="Bound">f</a> <a id="8245" href="BrouwerTree.Decidability.Joins.html#8245" class="Bound">f↑</a> <a id="8248" class="Keyword">with</a> <a id="8253" href="BrouwerTree.Classifiability.html#2930" class="Function">Brw-has-classification</a> <a id="8276" class="Symbol">(</a><a id="8277" href="BrouwerTree.Decidability.Joins.html#7922" class="Bound">⊔ω+1</a> <a id="8282" class="Symbol">(</a><a id="8283" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8289" href="BrouwerTree.Decidability.Joins.html#8243" class="Bound">f</a> <a id="8291" class="Symbol">{</a><a id="8292" href="BrouwerTree.Decidability.Joins.html#8245" class="Bound">f↑</a><a id="8294" class="Symbol">}))</a> <a id="8298" class="Symbol">|</a> <a id="8300" href="BrouwerTree.Decidability.Joins.html#7927" class="Bound">is-join</a> <a id="8308" class="Symbol">((</a><a id="8310" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8316" href="BrouwerTree.Decidability.Joins.html#8243" class="Bound">f</a> <a id="8318" class="Symbol">{</a><a id="8319" href="BrouwerTree.Decidability.Joins.html#8245" class="Bound">f↑</a><a id="8321" class="Symbol">}))</a>
   <a id="8328" class="Symbol">...</a> <a id="8332" class="Symbol">|</a> <a id="8334" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8338" href="BrouwerTree.Decidability.Joins.html#8338" class="Bound">is-zero</a> <a id="8346" class="Symbol">|</a> <a id="8348" class="Symbol">((</a><a id="8350" href="BrouwerTree.Decidability.Joins.html#8350" class="Bound">p</a> <a id="8352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8354" class="Symbol">_)</a> <a id="8357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8359" class="Symbol">_)</a> <a id="8362" class="Symbol">=</a> <a id="8364" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8370" class="Symbol">(</a><a id="8371" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="8380" class="Symbol">(</a><a id="8381" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8389" href="BrouwerTree.Decidability.Joins.html#8350" class="Bound">p</a> <a id="8391" class="Symbol">(</a><a id="8392" href="BrouwerTree.Decidability.Joins.html#8338" class="Bound">is-zero</a> <a id="8400" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="8404" class="Symbol">)))</a>
   <a id="8411" class="Symbol">...</a> <a id="8415" class="Symbol">|</a> <a id="8417" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8421" class="Symbol">(</a><a id="8422" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8426" class="Symbol">(</a><a id="8427" href="BrouwerTree.Decidability.Joins.html#8427" class="Bound">x</a> <a id="8429" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8431" class="Symbol">((</a><a id="8433" href="BrouwerTree.Decidability.Joins.html#8433" class="Bound">x&lt;lf⊔ω+1</a> <a id="8442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8444" href="BrouwerTree.Decidability.Joins.html#8444" class="Bound">p</a><a id="8445" class="Symbol">)</a> <a id="8447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8449" href="BrouwerTree.Decidability.Joins.html#8449" class="Bound">q</a><a id="8450" class="Symbol">)))</a> <a id="8454" class="Symbol">|</a> <a id="8456" class="Symbol">((</a><a id="8458" href="BrouwerTree.Decidability.Joins.html#8458" class="Bound">jl</a> <a id="8461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8463" href="BrouwerTree.Decidability.Joins.html#8463" class="Bound">jr</a><a id="8465" class="Symbol">)</a> <a id="8467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8469" href="BrouwerTree.Decidability.Joins.html#8469" class="Bound">ju</a><a id="8471" class="Symbol">)</a>
     <a id="8478" class="Symbol">=</a> <a id="8480" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8484" class="Symbol">(</a><a id="8485" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="8495" class="Symbol">(</a><a id="8496" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="8507" class="Bound">f</a> <a id="8509" class="Symbol">λ</a> <a id="8511" href="BrouwerTree.Decidability.Joins.html#8511" class="Bound">k</a> <a id="8513" class="Symbol">→</a> <a id="8515" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="8522" class="Symbol">(</a><a id="8523" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="8534" class="Symbol">(</a><a id="8535" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="8542" class="Symbol">(λ</a> <a id="8545" href="BrouwerTree.Decidability.Joins.html#8545" class="Bound">p</a> <a id="8547" class="Symbol">→</a> <a id="8549" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8556" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="8566" class="Symbol">(λ</a> <a id="8569" class="Symbol">{</a> <a id="8571" class="Symbol">(</a><a id="8572" href="BrouwerTree.Decidability.Joins.html#8572" class="Bound">n</a> <a id="8574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8576" href="BrouwerTree.Decidability.Joins.html#8576" class="Bound">ιn≡fk</a><a id="8581" class="Symbol">)</a> <a id="8583" class="Symbol">→</a> <a id="8585" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8591" class="Symbol">(</a><a id="8592" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;</a> <a id="8595" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8596" class="Symbol">)</a> <a id="8598" href="BrouwerTree.Decidability.Joins.html#8576" class="Bound">ιn≡fk</a> <a id="8604" class="Symbol">(</a><a id="8605" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="8621" href="BrouwerTree.Core.html#2376" class="Function">ι</a><a id="8622" class="Symbol">)</a> <a id="8624" class="Symbol">})</a> <a id="8627" class="Symbol">(</a><a id="8628" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8632" class="Symbol">(</a><a id="8633" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="8650" class="Symbol">(</a><a id="8651" class="Bound">f</a> <a id="8653" href="BrouwerTree.Decidability.Joins.html#8511" class="Bound">k</a><a id="8654" class="Symbol">))</a> <a id="8657" href="BrouwerTree.Decidability.Joins.html#8545" class="Bound">p</a><a id="8658" class="Symbol">))</a>
                                                                     <a id="8730" class="Symbol">(λ</a> <a id="8733" href="BrouwerTree.Decidability.Joins.html#8733" class="Bound">p</a> <a id="8735" href="BrouwerTree.Decidability.Joins.html#8735" class="Bound">q</a> <a id="8737" class="Symbol">→</a> <a id="8739" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="8753" class="Symbol">_</a> <a id="8755" class="Symbol">(</a><a id="8756" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="8765" class="Symbol">(</a><a id="8766" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="8779" class="Symbol">(</a><a id="8780" class="Bound">f</a> <a id="8782" href="BrouwerTree.Decidability.Joins.html#8511" class="Bound">k</a><a id="8783" class="Symbol">)</a> <a id="8785" href="BrouwerTree.Decidability.Joins.html#8733" class="Bound">p</a><a id="8786" class="Symbol">)</a> <a id="8788" href="BrouwerTree.Decidability.Joins.html#8735" class="Bound">q</a><a id="8789" class="Symbol">))</a>
                                                                     <a id="8861" class="Symbol">(</a><a id="8862" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="8874" class="Symbol">(</a><a id="8875" class="Bound">f</a> <a id="8877" href="BrouwerTree.Decidability.Joins.html#8511" class="Bound">k</a><a id="8878" class="Symbol">)))</a>
                                                            <a id="8942" class="Symbol">λ</a> <a id="8944" href="BrouwerTree.Decidability.Joins.html#8944" class="Bound">¬fk&lt;ω</a> <a id="8950" class="Symbol">→</a> <a id="8952" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8966" href="BrouwerTree.Decidability.Joins.html#9245" class="Function">lf⊔ω+1≡sx</a> <a id="8976" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8978" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="8988" class="Symbol">(</a><a id="8989" href="BrouwerTree.Decidability.Joins.html#8469" class="Bound">ju</a> <a id="8992" class="Symbol">(</a><a id="8993" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8999" class="Bound">f</a><a id="9000" class="Symbol">)</a> <a id="9002" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="9009" class="Symbol">(</a><a id="9010" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9017" class="Symbol">(</a><a id="9018" href="BrouwerTree.Decidability.Joins.html#9351" class="Function">lf-greatest</a> <a id="9030" href="BrouwerTree.Decidability.Joins.html#8511" class="Bound">k</a> <a id="9032" class="Symbol">(</a><a id="9033" href="BrouwerTree.Decidability.Finite.html#3253" class="Function">notFinite→ω≤</a> <a id="9046" class="Symbol">(</a><a id="9047" class="Bound">f</a> <a id="9049" href="BrouwerTree.Decidability.Joins.html#8511" class="Bound">k</a><a id="9050" class="Symbol">)</a> <a id="9052" class="Symbol">λ</a> <a id="9054" href="BrouwerTree.Decidability.Joins.html#9054" class="Bound">fin</a> <a id="9058" class="Symbol">→</a> <a id="9060" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9067" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="9075" class="Symbol">(λ</a> <a id="9078" class="Symbol">{</a> <a id="9080" class="Symbol">(</a><a id="9081" href="BrouwerTree.Decidability.Joins.html#9081" class="Bound">n</a> <a id="9083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9085" href="BrouwerTree.Decidability.Joins.html#9085" class="Bound">ιn≡fk</a><a id="9090" class="Symbol">)</a> <a id="9092" class="Symbol">→</a> <a id="9094" href="BrouwerTree.Decidability.Joins.html#8944" class="Bound">¬fk&lt;ω</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9107" class="Symbol">(</a><a id="9108" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;</a> <a id="9111" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9112" class="Symbol">)</a> <a id="9114" href="BrouwerTree.Decidability.Joins.html#9085" class="Bound">ιn≡fk</a> <a id="9120" class="Symbol">(</a><a id="9121" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="9137" href="BrouwerTree.Core.html#2376" class="Function">ι</a><a id="9138" class="Symbol">))</a> <a id="9141" class="Symbol">})</a> <a id="9144" class="Symbol">(</a><a id="9145" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9149" class="Symbol">(</a><a id="9150" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="9167" class="Symbol">(</a><a id="9168" class="Bound">f</a> <a id="9170" href="BrouwerTree.Decidability.Joins.html#8511" class="Bound">k</a><a id="9171" class="Symbol">))</a> <a id="9174" href="BrouwerTree.Decidability.Joins.html#9054" class="Bound">fin</a><a id="9177" class="Symbol">)))))</a> <a id="9183" href="BrouwerTree.Decidability.Joins.html#8458" class="Bound">jl</a><a id="9185" class="Symbol">)))</a>
                      <a id="9211" class="Symbol">(</a><a id="9212" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="9223" class="Bound">f</a><a id="9224" class="Symbol">))</a>
     <a id="9232" class="Keyword">where</a>
       <a id="9245" href="BrouwerTree.Decidability.Joins.html#9245" class="Function">lf⊔ω+1≡sx</a> <a id="9255" class="Symbol">:</a> <a id="9257" href="BrouwerTree.Decidability.Joins.html#7922" class="Bound">⊔ω+1</a> <a id="9262" class="Symbol">(</a><a id="9263" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9269" class="Bound">f</a> <a id="9271" class="Symbol">{</a><a id="9272" class="Bound">f↑</a><a id="9274" class="Symbol">})</a> <a id="9277" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9279" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9284" href="BrouwerTree.Decidability.Joins.html#8427" class="Bound">x</a>
       <a id="9293" href="BrouwerTree.Decidability.Joins.html#9245" class="Function">lf⊔ω+1≡sx</a> <a id="9303" class="Symbol">=</a> <a id="9305" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="9315" class="Symbol">(</a><a id="9316" href="BrouwerTree.Decidability.Joins.html#8444" class="Bound">p</a> <a id="9318" class="Symbol">(</a><a id="9319" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9324" href="BrouwerTree.Decidability.Joins.html#8427" class="Bound">x</a><a id="9325" class="Symbol">)</a> <a id="9327" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="9333" class="Symbol">)</a> <a id="9335" href="BrouwerTree.Decidability.Joins.html#8433" class="Bound">x&lt;lf⊔ω+1</a>
       <a id="9351" href="BrouwerTree.Decidability.Joins.html#9351" class="Function">lf-greatest</a> <a id="9363" class="Symbol">:</a> <a id="9365" class="Symbol">(</a><a id="9366" href="BrouwerTree.Decidability.Joins.html#9366" class="Bound">k</a> <a id="9368" class="Symbol">:</a> <a id="9370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9371" class="Symbol">)</a> <a id="9373" class="Symbol">→</a> <a id="9375" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9377" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9379" class="Bound">f</a> <a id="9381" href="BrouwerTree.Decidability.Joins.html#9366" class="Bound">k</a> <a id="9383" class="Symbol">→</a> <a id="9385" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9390" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9392" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9394" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9400" class="Bound">f</a> <a id="9402" class="Symbol">{</a><a id="9403" class="Bound">f↑</a><a id="9405" class="Symbol">}</a>
       <a id="9414" href="BrouwerTree.Decidability.Joins.html#9351" class="Function">lf-greatest</a> <a id="9426" href="BrouwerTree.Decidability.Joins.html#9426" class="Bound">k</a> <a id="9428" href="BrouwerTree.Decidability.Joins.html#9428" class="Bound">p</a> <a id="9430" class="Symbol">=</a> <a id="9432" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="9441" class="Bound">f</a> <a id="9443" class="Symbol">{</a><a id="9444" class="Argument">k</a> <a id="9446" class="Symbol">=</a> <a id="9448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9452" class="Symbol">(</a><a id="9453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9457" class="Symbol">(</a><a id="9458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9462" href="BrouwerTree.Decidability.Joins.html#9426" class="Bound">k</a><a id="9463" class="Symbol">))}</a> <a id="9467" class="Symbol">(</a><a id="9468" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9476" class="Symbol">(</a><a id="9477" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="9489" class="Symbol">(</a><a id="9490" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="9502" href="BrouwerTree.Decidability.Joins.html#9428" class="Bound">p</a><a id="9503" class="Symbol">))</a> <a id="9506" class="Symbol">(</a><a id="9507" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="9516" class="Symbol">(</a><a id="9517" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="9525" class="Symbol">_</a> <a id="9527" class="Symbol">_</a> <a id="9529" class="Symbol">_</a> <a id="9531" class="Symbol">(</a><a id="9532" class="Bound">f↑</a> <a id="9535" href="BrouwerTree.Decidability.Joins.html#9426" class="Bound">k</a><a id="9536" class="Symbol">)</a> <a id="9538" class="Symbol">(</a><a id="9539" class="Bound">f↑</a> <a id="9542" class="Symbol">(</a><a id="9543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9547" href="BrouwerTree.Decidability.Joins.html#9426" class="Bound">k</a><a id="9548" class="Symbol">)))</a> <a id="9552" class="Symbol">(</a><a id="9553" class="Bound">f↑</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9561" class="Symbol">(</a><a id="9562" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9566" href="BrouwerTree.Decidability.Joins.html#9426" class="Bound">k</a><a id="9567" class="Symbol">)))))</a>

   <a id="9577" class="Symbol">...</a> <a id="9581" class="Symbol">|</a> <a id="9583" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9587" class="Symbol">(</a><a id="9588" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9592" href="BrouwerTree.Decidability.Joins.html#9592" class="Bound">is-lim</a><a id="9598" class="Symbol">)</a> <a id="9600" class="Symbol">|</a> <a id="9602" class="Symbol">_</a>
     <a id="9609" class="Symbol">=</a> <a id="9611" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="9629" class="Symbol">(</a><a id="9630" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="9641" class="Symbol">_</a> <a id="9643" class="Symbol">_))</a>
             <a id="9660" class="Symbol">(λ</a> <a id="9663" class="Symbol">{</a> <a id="9665" class="Symbol">((</a><a id="9667" href="BrouwerTree.Decidability.Joins.html#9667" class="Bound">g</a> <a id="9669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9671" href="BrouwerTree.Decidability.Joins.html#9671" class="Bound">g↑</a><a id="9673" class="Symbol">)</a> <a id="9675" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9677" class="Symbol">(</a><a id="9678" href="BrouwerTree.Decidability.Joins.html#9678" class="Bound">cone</a> <a id="9683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9685" href="BrouwerTree.Decidability.Joins.html#9685" class="Bound">lim</a><a id="9688" class="Symbol">))</a> <a id="9691" class="Symbol">→</a> <a id="9693" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9696" class="Symbol">λ</a> <a id="9698" href="BrouwerTree.Decidability.Joins.html#9698" class="Bound">lg≡ω</a> <a id="9703" class="Symbol">→</a> <a id="9705" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9711" class="Symbol">(</a><a id="9712" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a> <a id="9721" class="Symbol">{</a><a id="9722" class="Argument">f↑</a> <a id="9725" class="Symbol">=</a> <a id="9727" href="BrouwerTree.Decidability.Joins.html#9671" class="Bound">g↑</a><a id="9729" class="Symbol">}</a>
                                                                          <a id="9805" class="Symbol">(</a><a id="9806" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9810" class="Symbol">(</a> <a id="9812" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="9822" class="Symbol">(</a><a id="9823" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="9834" href="BrouwerTree.Decidability.Joins.html#9667" class="Bound">g</a> <a id="9836" href="BrouwerTree.Decidability.Joins.html#9678" class="Bound">cone</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">(</a><a id="9843" href="BrouwerTree.Decidability.Joins.html#9685" class="Bound">lim</a> <a id="9847" class="Symbol">(</a><a id="9848" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9854" href="BrouwerTree.Decidability.Joins.html#9667" class="Bound">g</a><a id="9855" class="Symbol">)</a> <a id="9857" class="Symbol">λ</a> <a id="9859" href="BrouwerTree.Decidability.Joins.html#9859" class="Bound">k</a> <a id="9861" class="Symbol">→</a> <a id="9863" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="9879" href="BrouwerTree.Decidability.Joins.html#9667" class="Bound">g</a><a id="9880" class="Symbol">)</a> <a id="9882" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9884" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9889" href="BrouwerTree.Decidability.Joins.html#7922" class="Bound">⊔ω+1</a> <a id="9894" href="BrouwerTree.Decidability.Joins.html#9698" class="Bound">lg≡ω</a> <a id="9899" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9901" href="BrouwerTree.Decidability.Joins.html#9942" class="Function">ω⊔ω+1≡ω+1</a><a id="9910" class="Symbol">)))</a> <a id="9914" class="Symbol">})</a> <a id="9917" href="BrouwerTree.Decidability.Joins.html#9592" class="Bound">is-lim</a>
     <a id="9929" class="Keyword">where</a>
       <a id="9942" href="BrouwerTree.Decidability.Joins.html#9942" class="Function">ω⊔ω+1≡ω+1</a> <a id="9952" class="Symbol">:</a> <a id="9954" href="BrouwerTree.Decidability.Joins.html#7922" class="Bound">⊔ω+1</a> <a id="9959" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9963" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9968" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
       <a id="9977" href="BrouwerTree.Decidability.Joins.html#9942" class="Function">ω⊔ω+1≡ω+1</a> <a id="9987" class="Symbol">=</a> <a id="9989" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="9999" class="Symbol">(</a><a id="10000" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10004" class="Symbol">(</a><a id="10005" href="BrouwerTree.Decidability.Joins.html#7927" class="Bound">is-join</a> <a id="10013" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="10014" class="Symbol">)</a> <a id="10016" class="Symbol">(</a><a id="10017" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10022" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="10023" class="Symbol">)</a> <a id="10025" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="10044" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="10050" class="Symbol">)</a> <a id="10052" class="Symbol">(</a><a id="10053" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10057" class="Symbol">(</a><a id="10058" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10062" class="Symbol">(</a><a id="10063" href="BrouwerTree.Decidability.Joins.html#7927" class="Bound">is-join</a> <a id="10071" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="10072" class="Symbol">)))</a>
</pre></body></html>

==> anc/html/BrouwerTree.Decidability.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Decidability</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Decidability results for Brouwer trees</a>
<a id="144" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical</a> <a id="268" class="Pragma">--guardedness</a> <a id="282" class="Pragma">--erasure</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="BrouwerTree.Decidability.html" class="Module">BrouwerTree.Decidability</a> <a id="329" class="Keyword">where</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="488" class="Keyword">hiding</a> <a id="495" class="Symbol">(</a><a id="496" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a><a id="499" class="Symbol">)</a>
<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="530" class="Symbol">as</a> <a id="533" class="Module">Sum</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="599" class="Symbol">as</a> <a id="602" class="Module">⊥</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="633" class="Symbol">as</a> <a id="636" class="Module">N</a>
  <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="649" class="Symbol">;</a> <a id="651" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="656" class="Symbol">;</a> <a id="658" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="661" class="Symbol">;</a> <a id="663" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a><a id="668" class="Symbol">;</a> <a id="670" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a><a id="676" class="Symbol">;</a> <a id="678" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a><a id="684" class="Symbol">;</a> <a id="686" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a><a id="691" class="Symbol">;</a> <a id="693" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="743" class="Symbol">as</a> <a id="746" class="Module">N</a>
  <a id="750" class="Keyword">using</a> <a id="756" class="Symbol">(</a><a id="757" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a><a id="762" class="Symbol">;</a> <a id="764" href="Cubical.Data.Nat.Order.html#3617" class="Function">≤0→≡0</a><a id="769" class="Symbol">;</a> <a id="771" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a><a id="781" class="Symbol">;</a> <a id="783" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="789" class="Symbol">);</a> <a id="792" class="Keyword">open</a> <a id="797" href="Cubical.Data.Nat.Order.html#724" class="Module">Trichotomy</a>
<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
  <a id="847" class="Keyword">using</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="856" class="Symbol">;</a> <a id="858" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="861" class="Symbol">;</a> <a id="863" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="866" class="Symbol">;</a> <a id="868" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="870" class="Symbol">;</a> <a id="872" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a><a id="878" class="Symbol">;</a> <a id="880" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a><a id="886" class="Symbol">;</a> <a id="888" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a><a id="898" class="Symbol">;</a> <a id="900" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a><a id="909" class="Symbol">)</a>

<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="General-Properties.html" class="Module">General-Properties</a>

<a id="967" class="Keyword">open</a> <a id="972" class="Keyword">import</a> <a id="979" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="1031" class="Keyword">open</a> <a id="1036" class="Keyword">import</a> <a id="1043" href="BrouwerTree.Arithmetic.html" class="Module">BrouwerTree.Arithmetic</a>
<a id="1066" class="Keyword">open</a> <a id="1071" class="Keyword">import</a> <a id="1078" href="BrouwerTree.Arithmetic.Properties.html" class="Module">BrouwerTree.Arithmetic.Properties</a>
<a id="1112" class="Keyword">open</a> <a id="1117" class="Keyword">import</a> <a id="1124" href="BrouwerTree.Arithmetic.Correctness.html" class="Module">BrouwerTree.Arithmetic.Correctness</a>
<a id="1159" class="Keyword">open</a> <a id="1164" class="Keyword">import</a> <a id="1171" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>
<a id="1196" class="Keyword">open</a> <a id="1201" class="Keyword">import</a> <a id="1208" href="BrouwerTree.Decidability.Finite.html" class="Module">BrouwerTree.Decidability.Finite</a>

<a id="boundedDecidable"></a><a id="1241" href="BrouwerTree.Decidability.html#1241" class="Function">boundedDecidable</a> <a id="1258" class="Symbol">:</a> <a id="1260" class="Symbol">(</a><a id="1261" href="BrouwerTree.Decidability.html#1261" class="Bound">P</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" class="Symbol">(∀</a> <a id="1280" href="BrouwerTree.Decidability.html#1280" class="Bound">n</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1288" class="Symbol">(</a><a id="1289" href="BrouwerTree.Decidability.html#1261" class="Bound">P</a> <a id="1291" href="BrouwerTree.Decidability.html#1280" class="Bound">n</a><a id="1292" class="Symbol">))</a> <a id="1295" class="Symbol">→</a> <a id="1297" class="Symbol">(</a><a id="1298" href="BrouwerTree.Decidability.html#1298" class="Bound">n</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1303" class="Symbol">)</a> <a id="1305" class="Symbol">→</a> <a id="1307" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1309" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1311" href="BrouwerTree.Decidability.html#1261" class="Bound">P</a> <a id="1313" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1315" class="Symbol">((</a><a id="1317" href="BrouwerTree.Decidability.html#1317" class="Bound">m</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1322" class="Symbol">)</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="BrouwerTree.Decidability.html#1317" class="Bound">m</a> <a id="1328" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1332" href="BrouwerTree.Decidability.html#1298" class="Bound">n</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1338" class="Symbol">(</a><a id="1339" href="BrouwerTree.Decidability.html#1261" class="Bound">P</a> <a id="1341" href="BrouwerTree.Decidability.html#1317" class="Bound">m</a><a id="1342" class="Symbol">))</a>
<a id="1345" href="BrouwerTree.Decidability.html#1241" class="Function">boundedDecidable</a> <a id="1362" href="BrouwerTree.Decidability.html#1362" class="Bound">P</a> <a id="1364" href="BrouwerTree.Decidability.html#1364" class="Bound">decP</a> <a id="1369" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1374" class="Keyword">with</a> <a id="1379" href="BrouwerTree.Decidability.html#1364" class="Bound">decP</a> <a id="1384" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1389" class="Symbol">...</a> <a id="1393" class="Symbol">|</a> <a id="1395" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1399" href="BrouwerTree.Decidability.html#1399" class="Bound">p</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1415" href="BrouwerTree.Decidability.html#1399" class="Bound">p</a><a id="1416" class="Symbol">)</a>
<a id="1418" class="Symbol">...</a> <a id="1422" class="Symbol">|</a> <a id="1424" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1427" href="BrouwerTree.Decidability.html#1427" class="Bound">¬p</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1436" class="Symbol">λ</a> <a id="1438" href="BrouwerTree.Decidability.html#1438" class="Bound">m</a> <a id="1440" href="BrouwerTree.Decidability.html#1440" class="Bound">m≤0</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1452" class="Symbol">(λ</a> <a id="1455" href="BrouwerTree.Decidability.html#1455" class="Bound">z</a> <a id="1457" class="Symbol">→</a> <a id="1459" class="Bound">P</a> <a id="1461" href="BrouwerTree.Decidability.html#1455" class="Bound">z</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Data.Nat.Order.html#3617" class="Function">≤0→≡0</a> <a id="1480" href="BrouwerTree.Decidability.html#1440" class="Bound">m≤0</a><a id="1483" class="Symbol">))</a> <a id="1486" href="BrouwerTree.Decidability.html#1427" class="Bound">¬p</a>
<a id="1489" href="BrouwerTree.Decidability.html#1241" class="Function">boundedDecidable</a> <a id="1506" href="BrouwerTree.Decidability.html#1506" class="Bound">P</a> <a id="1508" href="BrouwerTree.Decidability.html#1508" class="Bound">decP</a> <a id="1513" class="Symbol">(</a><a id="1514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1518" href="BrouwerTree.Decidability.html#1518" class="Bound">n</a><a id="1519" class="Symbol">)</a> <a id="1521" class="Keyword">with</a> <a id="1526" href="BrouwerTree.Decidability.html#1241" class="Function">boundedDecidable</a> <a id="1543" href="BrouwerTree.Decidability.html#1506" class="Bound">P</a> <a id="1545" href="BrouwerTree.Decidability.html#1508" class="Bound">decP</a> <a id="1550" href="BrouwerTree.Decidability.html#1518" class="Bound">n</a>
<a id="1552" class="Symbol">...</a> <a id="1556" class="Symbol">|</a> <a id="1558" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1562" class="Symbol">(</a><a id="1563" href="BrouwerTree.Decidability.html#1563" class="Bound">m</a> <a id="1565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1567" href="BrouwerTree.Decidability.html#1567" class="Bound">pm</a><a id="1569" class="Symbol">)</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1577" class="Symbol">(</a><a id="1578" href="BrouwerTree.Decidability.html#1563" class="Bound">m</a> <a id="1580" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1582" href="BrouwerTree.Decidability.html#1567" class="Bound">pm</a><a id="1584" class="Symbol">)</a>
<a id="1586" class="Symbol">...</a> <a id="1590" class="Symbol">|</a> <a id="1592" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1596" href="BrouwerTree.Decidability.html#1596" class="Bound">¬p≤n</a> <a id="1601" class="Keyword">with</a> <a id="1606" class="Bound">decP</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1616" class="Bound">n</a><a id="1617" class="Symbol">)</a>
<a id="1619" class="Symbol">...</a> <a id="1623" class="Symbol">|</a> <a id="1625" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1629" href="BrouwerTree.Decidability.html#1629" class="Bound">p</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1642" class="Bound">n</a> <a id="1644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1646" href="BrouwerTree.Decidability.html#1629" class="Bound">p</a><a id="1647" class="Symbol">)</a>
<a id="1649" class="Symbol">...</a> <a id="1653" class="Symbol">|</a> <a id="1655" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1658" href="BrouwerTree.Decidability.html#1658" class="Bound">¬p[sucn]</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1673" href="BrouwerTree.Decidability.html#1683" class="Function">f</a> <a id="1675" class="Keyword">where</a>
  <a id="1683" href="BrouwerTree.Decidability.html#1683" class="Function">f</a> <a id="1685" class="Symbol">:</a> <a id="1687" class="Symbol">(</a><a id="1688" href="BrouwerTree.Decidability.html#1688" class="Bound">m</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">→</a> <a id="1697" href="BrouwerTree.Decidability.html#1688" class="Bound">m</a> <a id="1699" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1703" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1707" class="Bound">n</a> <a id="1709" class="Symbol">→</a> <a id="1711" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1713" class="Symbol">(</a><a id="1714" class="Bound">P</a> <a id="1716" href="BrouwerTree.Decidability.html#1688" class="Bound">m</a><a id="1717" class="Symbol">)</a>
  <a id="1721" href="BrouwerTree.Decidability.html#1683" class="Function">f</a> <a id="1723" href="BrouwerTree.Decidability.html#1723" class="Bound">m</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1733" href="BrouwerTree.Decidability.html#1733" class="Bound">q</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">=</a> <a id="1738" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1744" class="Symbol">(λ</a> <a id="1747" href="BrouwerTree.Decidability.html#1747" class="Bound">z</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1753" class="Symbol">(</a><a id="1754" class="Bound">P</a> <a id="1756" href="BrouwerTree.Decidability.html#1747" class="Bound">z</a><a id="1757" class="Symbol">))</a> <a id="1760" class="Symbol">(</a><a id="1761" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1765" href="BrouwerTree.Decidability.html#1733" class="Bound">q</a><a id="1766" class="Symbol">)</a> <a id="1768" href="BrouwerTree.Decidability.html#1658" class="Bound">¬p[sucn]</a>
  <a id="1779" href="BrouwerTree.Decidability.html#1683" class="Function">f</a> <a id="1781" href="BrouwerTree.Decidability.html#1781" class="Bound">m</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1788" href="BrouwerTree.Decidability.html#1788" class="Bound">r</a> <a id="1790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1792" href="BrouwerTree.Decidability.html#1792" class="Bound">q</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">=</a> <a id="1797" class="Bound">¬p≤n</a> <a id="1802" href="BrouwerTree.Decidability.html#1781" class="Bound">m</a> <a id="1804" class="Symbol">(</a><a id="1805" href="BrouwerTree.Decidability.html#1788" class="Bound">r</a> <a id="1807" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1809" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="1816" href="BrouwerTree.Decidability.html#1792" class="Bound">q</a><a id="1817" class="Symbol">)</a>

<a id="some-below"></a><a id="1820" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="1831" class="Symbol">:</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1848" class="Symbol">→</a> <a id="1850" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1855" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="1866" href="BrouwerTree.Decidability.html#1866" class="Bound">f</a> <a id="1868" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="BrouwerTree.Decidability.html#1866" class="Bound">f</a> <a id="1877" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1882" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="1893" href="BrouwerTree.Decidability.html#1893" class="Bound">f</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1900" href="BrouwerTree.Decidability.html#1900" class="Bound">n</a><a id="1901" class="Symbol">)</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="BrouwerTree.Decidability.html#1893" class="Bound">f</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1912" href="BrouwerTree.Decidability.html#1900" class="Bound">n</a><a id="1913" class="Symbol">)</a> <a id="1915" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="1918" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="1929" href="BrouwerTree.Decidability.html#1893" class="Bound">f</a> <a id="1931" href="BrouwerTree.Decidability.html#1900" class="Bound">n</a>

<a id="all-false"></a><a id="1934" href="BrouwerTree.Decidability.html#1934" class="Function">all-false</a> <a id="1944" class="Symbol">:</a> <a id="1946" class="Symbol">{</a><a id="1947" href="BrouwerTree.Decidability.html#1947" class="Bound">f</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1959" class="Symbol">}</a> <a id="1961" class="Symbol">→</a> <a id="1963" class="Symbol">(</a><a id="1964" href="BrouwerTree.Decidability.html#1964" class="Bound">n</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" class="Symbol">((</a><a id="1975" href="BrouwerTree.Decidability.html#1975" class="Bound">k</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="BrouwerTree.Decidability.html#1975" class="Bound">k</a> <a id="1986" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1990" href="BrouwerTree.Decidability.html#1964" class="Bound">n</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="BrouwerTree.Decidability.html#1947" class="Bound">f</a> <a id="1996" href="BrouwerTree.Decidability.html#1975" class="Bound">k</a> <a id="1998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2000" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="2005" class="Symbol">)</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="2020" href="BrouwerTree.Decidability.html#1947" class="Bound">f</a> <a id="2022" href="BrouwerTree.Decidability.html#1964" class="Bound">n</a> <a id="2024" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2026" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2032" href="BrouwerTree.Decidability.html#1934" class="Function">all-false</a> <a id="2042" class="Symbol">{</a><a id="2043" href="BrouwerTree.Decidability.html#2043" class="Bound">f</a><a id="2044" class="Symbol">}</a> <a id="2046" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2051" href="BrouwerTree.Decidability.html#2051" class="Bound">fk≡false</a> <a id="2060" class="Symbol">=</a> <a id="2062" href="BrouwerTree.Decidability.html#2051" class="Bound">fk≡false</a> <a id="2071" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2076" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
<a id="2085" href="BrouwerTree.Decidability.html#1934" class="Function">all-false</a> <a id="2095" class="Symbol">{</a><a id="2096" href="BrouwerTree.Decidability.html#2096" class="Bound">f</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2104" href="BrouwerTree.Decidability.html#2104" class="Bound">n</a><a id="2105" class="Symbol">)</a> <a id="2107" href="BrouwerTree.Decidability.html#2107" class="Bound">fk≡false</a> <a id="2116" class="Symbol">=</a>
  <a id="2120" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2126" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a> <a id="2131" class="Symbol">(</a><a id="2132" href="BrouwerTree.Decidability.html#2107" class="Bound">fk≡false</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2146" href="BrouwerTree.Decidability.html#2104" class="Bound">n</a><a id="2147" class="Symbol">)</a> <a id="2149" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a><a id="2157" class="Symbol">)</a> <a id="2159" class="Symbol">(</a><a id="2160" href="BrouwerTree.Decidability.html#1934" class="Function">all-false</a> <a id="2170" class="Symbol">{</a><a id="2171" href="BrouwerTree.Decidability.html#2096" class="Bound">f</a><a id="2172" class="Symbol">}</a> <a id="2174" href="BrouwerTree.Decidability.html#2104" class="Bound">n</a> <a id="2176" class="Symbol">λ</a> <a id="2178" href="BrouwerTree.Decidability.html#2178" class="Bound">k</a> <a id="2180" href="BrouwerTree.Decidability.html#2180" class="Bound">k≤n</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="BrouwerTree.Decidability.html#2107" class="Bound">fk≡false</a> <a id="2195" href="BrouwerTree.Decidability.html#2178" class="Bound">k</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="2204" href="BrouwerTree.Decidability.html#2180" class="Bound">k≤n</a><a id="2207" class="Symbol">))</a>


<a id="indicator"></a><a id="2212" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="2222" class="Symbol">:</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2233" class="Symbol">)</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2239" class="Symbol">→</a> <a id="2241" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="2245" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="2255" href="BrouwerTree.Decidability.html#2255" class="Bound">f</a> <a id="2257" href="BrouwerTree.Decidability.html#2257" class="Bound">n</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="2264" class="Symbol">(</a><a id="2265" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="2276" href="BrouwerTree.Decidability.html#2255" class="Bound">f</a> <a id="2278" href="BrouwerTree.Decidability.html#2257" class="Bound">n</a><a id="2279" class="Symbol">)</a> <a id="2281" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="2286" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="2290" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2295" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>

<a id="indicator-≤one"></a><a id="2301" href="BrouwerTree.Decidability.html#2301" class="Function">indicator-≤one</a> <a id="2316" class="Symbol">:</a> <a id="2318" class="Symbol">{</a><a id="2319" href="BrouwerTree.Decidability.html#2319" class="Bound">f</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2331" class="Symbol">}</a> <a id="2333" class="Symbol">→</a> <a id="2335" class="Symbol">(</a><a id="2336" href="BrouwerTree.Decidability.html#2336" class="Bound">n</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="2355" href="BrouwerTree.Decidability.html#2319" class="Bound">f</a> <a id="2357" href="BrouwerTree.Decidability.html#2336" class="Bound">n</a> <a id="2359" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2361" href="BrouwerTree.Core.html#2359" class="Function">one</a>
<a id="2365" href="BrouwerTree.Decidability.html#2301" class="Function">indicator-≤one</a> <a id="2380" class="Symbol">{</a><a id="2381" href="BrouwerTree.Decidability.html#2381" class="Bound">f</a><a id="2382" class="Symbol">}</a> <a id="2384" href="BrouwerTree.Decidability.html#2384" class="Bound">n</a> <a id="2386" class="Keyword">with</a> <a id="2391" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="2402" href="BrouwerTree.Decidability.html#2381" class="Bound">f</a> <a id="2404" href="BrouwerTree.Decidability.html#2384" class="Bound">n</a>
<a id="2406" class="Symbol">...</a> <a id="2410" class="Symbol">|</a> <a id="2412" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
<a id="2426" class="Symbol">...</a> <a id="2430" class="Symbol">|</a> <a id="2432" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

<a id="jumpSeq"></a><a id="2448" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="2456" class="Symbol">:</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="2479" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="2487" href="BrouwerTree.Decidability.html#2487" class="Bound">f</a> <a id="2489" href="BrouwerTree.Decidability.html#2489" class="Bound">n</a> <a id="2491" class="Symbol">=</a> <a id="2493" class="Symbol">(</a><a id="2494" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2496" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2498" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="2508" href="BrouwerTree.Decidability.html#2487" class="Bound">f</a> <a id="2510" href="BrouwerTree.Decidability.html#2489" class="Bound">n</a><a id="2511" class="Symbol">)</a> <a id="2513" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2515" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2517" href="BrouwerTree.Decidability.html#2489" class="Bound">n</a>

<a id="jumpSeq-increasing"></a><a id="2520" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="2539" class="Symbol">:</a> <a id="2541" class="Symbol">(</a><a id="2542" href="BrouwerTree.Decidability.html#2542" class="Bound">f</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2554" class="Symbol">)</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2569" class="Symbol">(</a><a id="2570" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="2578" href="BrouwerTree.Decidability.html#2542" class="Bound">f</a><a id="2579" class="Symbol">)</a>
<a id="2581" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="2600" href="BrouwerTree.Decidability.html#2600" class="Bound">f</a> <a id="2602" href="BrouwerTree.Decidability.html#2602" class="Bound">k</a> <a id="2604" class="Keyword">with</a> <a id="2609" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="2620" href="BrouwerTree.Decidability.html#2600" class="Bound">f</a> <a id="2622" href="BrouwerTree.Decidability.html#2602" class="Bound">k</a> <a id="2624" class="Symbol">|</a> <a id="2626" href="BrouwerTree.Decidability.html#2600" class="Bound">f</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2633" href="BrouwerTree.Decidability.html#2602" class="Bound">k</a><a id="2634" class="Symbol">)</a>
<a id="2636" class="Symbol">...</a> <a id="2640" class="Symbol">|</a> <a id="2642" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2648" class="Symbol">|</a> <a id="2650" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
<a id="2665" class="Symbol">...</a> <a id="2669" class="Symbol">|</a> <a id="2671" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2677" class="Symbol">|</a> <a id="2679" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2684" class="Symbol">=</a> <a id="2686" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2698" class="Symbol">(</a><a id="2699" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="2707" class="Symbol">(</a><a id="2708" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2710" class="Bound">k</a><a id="2711" class="Symbol">)</a> <a id="2713" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="2719" class="Symbol">)</a>
<a id="2721" class="Symbol">...</a> <a id="2725" class="Symbol">|</a> <a id="2727" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2732" class="Symbol">|</a> <a id="2734" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2740" class="Symbol">=</a> <a id="2742" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
<a id="2749" class="Symbol">...</a> <a id="2753" class="Symbol">|</a> <a id="2755" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2760" class="Symbol">|</a> <a id="2762" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2767" class="Symbol">=</a> <a id="2769" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="limit[_]↑"></a><a id="2777" href="BrouwerTree.Decidability.html#2777" class="Function Operator">limit[_]↑</a> <a id="2787" class="Symbol">:</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2792" class="Symbol">→</a> <a id="2794" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">→</a> <a id="2802" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="2806" href="BrouwerTree.Decidability.html#2777" class="Function Operator">limit[</a> <a id="2813" href="BrouwerTree.Decidability.html#2813" class="Bound">s</a> <a id="2815" href="BrouwerTree.Decidability.html#2777" class="Function Operator">]↑</a> <a id="2818" class="Symbol">=</a> <a id="2820" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2826" class="Symbol">(</a><a id="2827" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="2835" href="BrouwerTree.Decidability.html#2813" class="Bound">s</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">{</a><a id="2839" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="2858" href="BrouwerTree.Decidability.html#2813" class="Bound">s</a><a id="2859" class="Symbol">}</a>

<a id="ω·2"></a><a id="2862" href="BrouwerTree.Decidability.html#2862" class="Function">ω·2</a> <a id="2866" class="Symbol">:</a> <a id="2868" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="2872" href="BrouwerTree.Decidability.html#2862" class="Function">ω·2</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2880" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2882" href="BrouwerTree.Core.html#2546" class="Function">ω</a>

<a id="jumpSeq≤ω2"></a><a id="2885" href="BrouwerTree.Decidability.html#2885" class="Function">jumpSeq≤ω2</a> <a id="2896" class="Symbol">:</a> <a id="2898" class="Symbol">(</a><a id="2899" href="BrouwerTree.Decidability.html#2899" class="Bound">f</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2905" class="Symbol">→</a> <a id="2907" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2911" class="Symbol">)</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2921" class="Symbol">(</a><a id="2922" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="2930" href="BrouwerTree.Decidability.html#2899" class="Bound">f</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">{</a><a id="2934" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="2953" href="BrouwerTree.Decidability.html#2899" class="Bound">f</a><a id="2954" class="Symbol">}</a> <a id="2956" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2958" href="BrouwerTree.Decidability.html#2862" class="Function">ω·2</a>
<a id="2962" href="BrouwerTree.Decidability.html#2885" class="Function">jumpSeq≤ω2</a> <a id="2973" href="BrouwerTree.Decidability.html#2973" class="Bound">f</a> <a id="2975" class="Symbol">=</a> <a id="2977" href="BrouwerTree.Properties.html#1990" class="Function">pointwise≤→≤</a> <a id="2990" class="Symbol">λ</a> <a id="2992" href="BrouwerTree.Decidability.html#2992" class="Bound">k</a> <a id="2994" class="Symbol">→</a> <a id="2996" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="3003" class="Symbol">{</a><a id="3004" class="Argument">x</a> <a id="3006" class="Symbol">=</a> <a id="3008" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3010" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3012" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="3022" href="BrouwerTree.Decidability.html#2973" class="Bound">f</a> <a id="3024" href="BrouwerTree.Decidability.html#2992" class="Bound">k</a><a id="3025" class="Symbol">}</a> <a id="3027" class="Symbol">{</a><a id="3028" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3030" href="BrouwerTree.Decidability.html#2992" class="Bound">k</a><a id="3031" class="Symbol">}</a> <a id="3033" class="Symbol">{</a><a id="3034" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="3035" class="Symbol">}</a> <a id="3037" class="Symbol">{</a><a id="3038" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3040" href="BrouwerTree.Decidability.html#2992" class="Bound">k</a><a id="3041" class="Symbol">}</a>
                                         <a id="3084" class="Symbol">(</a><a id="3085" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3093" class="Symbol">(</a><a id="3094" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="3102" class="Symbol">(</a><a id="3103" href="BrouwerTree.Decidability.html#2301" class="Function">indicator-≤one</a> <a id="3118" href="BrouwerTree.Decidability.html#2992" class="Bound">k</a><a id="3119" class="Symbol">))</a> <a id="3122" class="Symbol">(</a><a id="3123" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="3132" class="Symbol">(</a><a id="3133" href="BrouwerTree.Arithmetic.Properties.html#11779" class="Function">y·one≡y</a> <a id="3141" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="3142" class="Symbol">))</a> <a id="3145" class="Symbol">)</a> <a id="3147" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="ω&lt;jumpSeq⟨n⟩→fm≡true"></a><a id="3155" href="BrouwerTree.Decidability.html#3155" class="Function">ω&lt;jumpSeq⟨n⟩→fm≡true</a> <a id="3176" class="Symbol">:</a> <a id="3178" class="Symbol">(</a><a id="3179" href="BrouwerTree.Decidability.html#3179" class="Bound">f</a> <a id="3181" class="Symbol">:</a> <a id="3183" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3185" class="Symbol">→</a> <a id="3187" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3191" class="Symbol">)</a> <a id="3193" class="Symbol">→</a> <a id="3195" class="Symbol">(</a><a id="3196" href="BrouwerTree.Decidability.html#3196" class="Bound">n</a> <a id="3198" class="Symbol">:</a> <a id="3200" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3201" class="Symbol">)</a> <a id="3203" class="Symbol">→</a> <a id="3205" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3207" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3209" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="3217" href="BrouwerTree.Decidability.html#3179" class="Bound">f</a> <a id="3219" href="BrouwerTree.Decidability.html#3196" class="Bound">n</a> <a id="3221" class="Symbol">→</a> <a id="3223" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3226" href="BrouwerTree.Decidability.html#3226" class="Bound">m</a> <a id="3228" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3230" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3232" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3234" class="Symbol">(</a><a id="3235" href="BrouwerTree.Decidability.html#3179" class="Bound">f</a> <a id="3237" href="BrouwerTree.Decidability.html#3226" class="Bound">m</a> <a id="3239" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3241" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3245" class="Symbol">)</a>
<a id="3247" href="BrouwerTree.Decidability.html#3155" class="Function">ω&lt;jumpSeq⟨n⟩→fm≡true</a> <a id="3268" href="BrouwerTree.Decidability.html#3268" class="Bound">f</a> <a id="3270" href="BrouwerTree.Decidability.html#3270" class="Bound">n</a> <a id="3272" href="BrouwerTree.Decidability.html#3272" class="Bound">p</a> <a id="3274" class="Keyword">with</a> <a id="3279" href="BrouwerTree.Decidability.html#1241" class="Function">boundedDecidable</a> <a id="3296" class="Symbol">(λ</a> <a id="3299" href="BrouwerTree.Decidability.html#3299" class="Bound">n</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="BrouwerTree.Decidability.html#3268" class="Bound">f</a> <a id="3305" href="BrouwerTree.Decidability.html#3299" class="Bound">n</a> <a id="3307" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3309" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3313" class="Symbol">)</a> <a id="3315" class="Symbol">(λ</a> <a id="3318" href="BrouwerTree.Decidability.html#3318" class="Bound">n</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="BrouwerTree.Decidability.html#3268" class="Bound">f</a> <a id="3324" href="BrouwerTree.Decidability.html#3318" class="Bound">n</a> <a id="3326" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="3328" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3332" class="Symbol">)</a> <a id="3334" href="BrouwerTree.Decidability.html#3270" class="Bound">n</a>
<a id="3336" class="Symbol">...</a> <a id="3340" class="Symbol">|</a> <a id="3342" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3346" class="Symbol">(</a><a id="3347" href="BrouwerTree.Decidability.html#3347" class="Bound">m</a> <a id="3349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3351" href="BrouwerTree.Decidability.html#3351" class="Bound">p</a><a id="3352" class="Symbol">)</a> <a id="3354" class="Symbol">=</a> <a id="3356" class="Symbol">(</a><a id="3357" href="BrouwerTree.Decidability.html#3347" class="Bound">m</a> <a id="3359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3361" href="BrouwerTree.Decidability.html#3351" class="Bound">p</a><a id="3362" class="Symbol">)</a>
<a id="3364" class="Symbol">...</a> <a id="3368" class="Symbol">|</a> <a id="3370" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3374" href="BrouwerTree.Decidability.html#3374" class="Bound">x</a> <a id="3376" class="Symbol">=</a> <a id="3378" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3384" class="Symbol">(</a><a id="3385" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="3399" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3401" class="Symbol">(</a><a id="3402" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="3410" class="Symbol">_</a> <a id="3412" class="Symbol">_</a> <a id="3414" class="Symbol">_</a> <a id="3416" class="Bound">p</a> <a id="3418" class="Symbol">(</a><a id="3419" href="BrouwerTree.Decidability.html#3481" class="Function">absurd-otherwise</a> <a id="3436" class="Symbol">λ</a> <a id="3438" href="BrouwerTree.Decidability.html#3438" class="Bound">m</a> <a id="3440" href="BrouwerTree.Decidability.html#3440" class="Bound">p</a> <a id="3442" class="Symbol">→</a> <a id="3444" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="3456" class="Symbol">(</a><a id="3457" class="Bound">f</a> <a id="3459" href="BrouwerTree.Decidability.html#3438" class="Bound">m</a><a id="3460" class="Symbol">)</a> <a id="3462" class="Symbol">(</a><a id="3463" href="BrouwerTree.Decidability.html#3374" class="Bound">x</a> <a id="3465" href="BrouwerTree.Decidability.html#3438" class="Bound">m</a> <a id="3467" href="BrouwerTree.Decidability.html#3440" class="Bound">p</a><a id="3468" class="Symbol">))))</a> <a id="3473" class="Keyword">where</a>
  <a id="3481" href="BrouwerTree.Decidability.html#3481" class="Function">absurd-otherwise</a> <a id="3498" class="Symbol">:</a> <a id="3500" class="Symbol">((</a><a id="3502" href="BrouwerTree.Decidability.html#3502" class="Bound">m</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Symbol">→</a> <a id="3511" href="BrouwerTree.Decidability.html#3502" class="Bound">m</a> <a id="3513" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3517" class="Bound">n</a> <a id="3519" class="Symbol">→</a> <a id="3521" class="Bound">f</a> <a id="3523" href="BrouwerTree.Decidability.html#3502" class="Bound">m</a> <a id="3525" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3527" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3532" class="Symbol">)</a> <a id="3534" class="Symbol">→</a> <a id="3536" class="Symbol">(</a><a id="3537" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="3545" class="Bound">f</a><a id="3546" class="Symbol">)</a> <a id="3548" class="Bound">n</a> <a id="3550" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3552" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="3556" href="BrouwerTree.Decidability.html#3481" class="Function">absurd-otherwise</a> <a id="3573" href="BrouwerTree.Decidability.html#3573" class="Bound">fm=false</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3590" class="Symbol">(λ</a> <a id="3593" href="BrouwerTree.Decidability.html#3593" class="Bound">z</a> <a id="3595" class="Symbol">→</a> <a id="3597" class="Symbol">(</a><a id="3598" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3600" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="3606" href="BrouwerTree.Decidability.html#3593" class="Bound">z</a> <a id="3608" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="3613" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="3617" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3622" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="3626" class="Symbol">))</a> <a id="3629" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3631" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3633" class="Bound">n</a> <a id="3635" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3637" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="3638" class="Symbol">)</a>
                                    <a id="3676" class="Symbol">(</a><a id="3677" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3681" class="Symbol">(</a><a id="3682" href="BrouwerTree.Decidability.html#1934" class="Function">all-false</a> <a id="3692" class="Symbol">{</a><a id="3693" class="Bound">f</a><a id="3694" class="Symbol">}</a> <a id="3696" class="Bound">n</a> <a id="3698" href="BrouwerTree.Decidability.html#3573" class="Bound">fm=false</a><a id="3706" class="Symbol">))</a>
                                    <a id="3745" class="Symbol">(</a><a id="3746" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="3755" class="Symbol">(</a><a id="3756" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="3765" class="Symbol">(</a><a id="3766" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="3775" class="Symbol">(</a><a id="3776" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3778" class="Bound">n</a><a id="3779" class="Symbol">)))</a> <a id="3783" class="Symbol">(</a><a id="3784" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="3800" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3802" class="Symbol">{</a><a id="3803" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a><a id="3815" class="Symbol">}</a> <a id="3817" class="Symbol">{</a><a id="3818" class="Bound">n</a><a id="3819" class="Symbol">}))</a>

<a id="jumpSeq-translate-back"></a><a id="3824" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="3847" class="Symbol">:</a> <a id="3849" class="Symbol">(</a><a id="3850" href="BrouwerTree.Decidability.html#3850" class="Bound">f</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3862" class="Symbol">)</a> <a id="3864" class="Symbol">→</a> <a id="3866" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3872" class="Symbol">(</a><a id="3873" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="3881" href="BrouwerTree.Decidability.html#3850" class="Bound">f</a><a id="3882" class="Symbol">)</a> <a id="3884" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3886" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3888" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3890" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3897" href="BrouwerTree.Decidability.html#3897" class="Bound">n</a> <a id="3899" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3901" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3903" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3905" class="Symbol">(</a><a id="3906" href="BrouwerTree.Decidability.html#3850" class="Bound">f</a> <a id="3908" href="BrouwerTree.Decidability.html#3897" class="Bound">n</a> <a id="3910" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3912" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3916" class="Symbol">)</a>
<a id="3918" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="3941" href="BrouwerTree.Decidability.html#3941" class="Bound">f</a> <a id="3943" href="BrouwerTree.Decidability.html#3943" class="Bound">p</a> <a id="3945" class="Symbol">=</a> <a id="3947" href="General-Properties.html#1027" class="Function">least-witness</a> <a id="3961" class="Symbol">(λ</a> <a id="3964" href="BrouwerTree.Decidability.html#3964" class="Bound">n</a> <a id="3966" class="Symbol">→</a> <a id="3968" href="BrouwerTree.Decidability.html#3941" class="Bound">f</a> <a id="3970" href="BrouwerTree.Decidability.html#3964" class="Bound">n</a> <a id="3972" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3974" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3978" class="Symbol">)</a> <a id="3980" class="Symbol">(λ</a> <a id="3983" href="BrouwerTree.Decidability.html#3983" class="Bound">n</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="3997" class="Symbol">(</a><a id="3998" href="BrouwerTree.Decidability.html#3941" class="Bound">f</a> <a id="4000" href="BrouwerTree.Decidability.html#3983" class="Bound">n</a><a id="4001" class="Symbol">)</a> <a id="4003" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4007" class="Symbol">)</a> <a id="4009" class="Symbol">(λ</a> <a id="4012" href="BrouwerTree.Decidability.html#4012" class="Bound">n</a> <a id="4014" class="Symbol">→</a> <a id="4016" href="BrouwerTree.Decidability.html#3941" class="Bound">f</a> <a id="4018" href="BrouwerTree.Decidability.html#4012" class="Bound">n</a> <a id="4020" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="4022" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4026" class="Symbol">)</a>
                                           <a id="4071" class="Symbol">(</a><a id="4072" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4079" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="4095" class="Symbol">(λ</a> <a id="4098" class="Symbol">(</a><a id="4099" href="BrouwerTree.Decidability.html#4099" class="Bound">n</a> <a id="4101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4103" href="BrouwerTree.Decidability.html#4103" class="Bound">p</a><a id="4104" class="Symbol">)</a> <a id="4106" class="Symbol">→</a> <a id="4108" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4110" href="BrouwerTree.Decidability.html#3155" class="Function">ω&lt;jumpSeq⟨n⟩→fm≡true</a> <a id="4131" href="BrouwerTree.Decidability.html#3941" class="Bound">f</a> <a id="4133" href="BrouwerTree.Decidability.html#4099" class="Bound">n</a> <a id="4135" href="BrouwerTree.Decidability.html#4103" class="Bound">p</a> <a id="4137" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="4138" class="Symbol">)</a>
                                           <a id="4183" class="Symbol">(</a><a id="4184" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="4202" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4204" class="Symbol">(</a><a id="4205" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="4213" href="BrouwerTree.Decidability.html#3941" class="Bound">f</a><a id="4214" class="Symbol">)</a> <a id="4216" class="Symbol">{</a><a id="4217" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="4236" href="BrouwerTree.Decidability.html#3941" class="Bound">f</a><a id="4237" class="Symbol">}</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4246" class="Symbol">(λ</a> <a id="4249" href="BrouwerTree.Decidability.html#4249" class="Bound">z</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4255" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4257" href="BrouwerTree.Decidability.html#4249" class="Bound">z</a><a id="4258" class="Symbol">)</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4265" href="BrouwerTree.Decidability.html#3943" class="Bound">p</a><a id="4266" class="Symbol">)</a> <a id="4268" href="BrouwerTree.Arithmetic.Properties.html#16316" class="Function">ω&lt;ω+ω</a><a id="4273" class="Symbol">)))</a>

<a id="jumpSeq&gt;ω-translate-back"></a><a id="4278" href="BrouwerTree.Decidability.html#4278" class="Function">jumpSeq&gt;ω-translate-back</a> <a id="4303" class="Symbol">:</a> <a id="4305" class="Symbol">(</a><a id="4306" href="BrouwerTree.Decidability.html#4306" class="Bound">f</a> <a id="4308" class="Symbol">:</a> <a id="4310" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4318" class="Symbol">)</a>
  <a id="4322" class="Symbol">→</a> <a id="4324" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4326" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4328" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4334" class="Symbol">(</a><a id="4335" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="4343" href="BrouwerTree.Decidability.html#4306" class="Bound">f</a><a id="4344" class="Symbol">)</a> <a id="4346" class="Symbol">{</a><a id="4347" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="4366" href="BrouwerTree.Decidability.html#4306" class="Bound">f</a><a id="4367" class="Symbol">}</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4374" href="BrouwerTree.Decidability.html#4374" class="Bound">n</a> <a id="4376" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4378" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4380" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4382" class="Symbol">(</a><a id="4383" href="BrouwerTree.Decidability.html#4306" class="Bound">f</a> <a id="4385" href="BrouwerTree.Decidability.html#4374" class="Bound">n</a> <a id="4387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4389" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4393" class="Symbol">)</a>
<a id="4395" href="BrouwerTree.Decidability.html#4278" class="Function">jumpSeq&gt;ω-translate-back</a> <a id="4420" href="BrouwerTree.Decidability.html#4420" class="Bound">f</a> <a id="4422" href="BrouwerTree.Decidability.html#4422" class="Bound">p</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="General-Properties.html#1027" class="Function">least-witness</a> <a id="4440" class="Symbol">(λ</a> <a id="4443" href="BrouwerTree.Decidability.html#4443" class="Bound">n</a> <a id="4445" class="Symbol">→</a> <a id="4447" href="BrouwerTree.Decidability.html#4420" class="Bound">f</a> <a id="4449" href="BrouwerTree.Decidability.html#4443" class="Bound">n</a> <a id="4451" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4453" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4457" class="Symbol">)</a> <a id="4459" class="Symbol">(λ</a> <a id="4462" href="BrouwerTree.Decidability.html#4462" class="Bound">n</a> <a id="4464" class="Symbol">→</a> <a id="4466" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="4476" class="Symbol">(</a><a id="4477" href="BrouwerTree.Decidability.html#4420" class="Bound">f</a> <a id="4479" href="BrouwerTree.Decidability.html#4462" class="Bound">n</a><a id="4480" class="Symbol">)</a> <a id="4482" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4486" class="Symbol">)</a> <a id="4488" class="Symbol">(λ</a> <a id="4491" href="BrouwerTree.Decidability.html#4491" class="Bound">n</a> <a id="4493" class="Symbol">→</a> <a id="4495" href="BrouwerTree.Decidability.html#4420" class="Bound">f</a> <a id="4497" href="BrouwerTree.Decidability.html#4491" class="Bound">n</a> <a id="4499" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="4501" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4505" class="Symbol">)</a>
                                             <a id="4552" class="Symbol">(</a><a id="4553" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4560" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="4576" class="Symbol">(λ</a> <a id="4579" class="Symbol">(</a><a id="4580" href="BrouwerTree.Decidability.html#4580" class="Bound">n</a> <a id="4582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4584" href="BrouwerTree.Decidability.html#4584" class="Bound">p</a><a id="4585" class="Symbol">)</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4591" href="BrouwerTree.Decidability.html#3155" class="Function">ω&lt;jumpSeq⟨n⟩→fm≡true</a> <a id="4612" href="BrouwerTree.Decidability.html#4420" class="Bound">f</a> <a id="4614" href="BrouwerTree.Decidability.html#4580" class="Bound">n</a> <a id="4616" href="BrouwerTree.Decidability.html#4584" class="Bound">p</a> <a id="4618" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="4619" class="Symbol">)</a>
                                                     <a id="4674" class="Symbol">(</a><a id="4675" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="4693" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4695" class="Symbol">(</a><a id="4696" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="4704" href="BrouwerTree.Decidability.html#4420" class="Bound">f</a><a id="4705" class="Symbol">)</a> <a id="4707" href="BrouwerTree.Decidability.html#4422" class="Bound">p</a><a id="4708" class="Symbol">))</a>

<a id="eventually-true"></a><a id="4712" href="BrouwerTree.Decidability.html#4712" class="Function">eventually-true</a> <a id="4728" class="Symbol">:</a> <a id="4730" class="Symbol">{</a><a id="4731" href="BrouwerTree.Decidability.html#4731" class="Bound">f</a> <a id="4733" class="Symbol">:</a> <a id="4735" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4737" class="Symbol">→</a> <a id="4739" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4743" class="Symbol">}</a> <a id="4745" class="Symbol">→</a> <a id="4747" class="Symbol">(</a><a id="4748" href="BrouwerTree.Decidability.html#4748" class="Bound">n</a> <a id="4750" class="Symbol">:</a> <a id="4752" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4753" class="Symbol">)</a> <a id="4755" class="Symbol">→</a> <a id="4757" class="Symbol">(</a><a id="4758" href="BrouwerTree.Decidability.html#4731" class="Bound">f</a> <a id="4760" href="BrouwerTree.Decidability.html#4748" class="Bound">n</a> <a id="4762" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4764" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">→</a> <a id="4772" class="Symbol">(</a><a id="4773" href="BrouwerTree.Decidability.html#4773" class="Bound">k</a> <a id="4775" class="Symbol">:</a> <a id="4777" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4778" class="Symbol">)</a> <a id="4780" class="Symbol">→</a> <a id="4782" href="BrouwerTree.Decidability.html#4748" class="Bound">n</a> <a id="4784" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="4788" href="BrouwerTree.Decidability.html#4773" class="Bound">k</a> <a id="4790" class="Symbol">→</a> <a id="4792" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="4803" href="BrouwerTree.Decidability.html#4731" class="Bound">f</a> <a id="4805" href="BrouwerTree.Decidability.html#4773" class="Bound">k</a> <a id="4807" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4809" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4814" href="BrouwerTree.Decidability.html#4712" class="Function">eventually-true</a> <a id="4830" class="Symbol">{</a><a id="4831" href="BrouwerTree.Decidability.html#4831" class="Bound">f</a><a id="4832" class="Symbol">}</a> <a id="4834" href="BrouwerTree.Decidability.html#4834" class="Bound">n</a> <a id="4836" href="BrouwerTree.Decidability.html#4836" class="Bound">fn≡true</a> <a id="4844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4857" href="BrouwerTree.Decidability.html#4857" class="Bound">n=0</a><a id="4860" class="Symbol">)</a> <a id="4862" class="Symbol">=</a> <a id="4864" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4874" href="BrouwerTree.Decidability.html#4831" class="Bound">f</a> <a id="4876" href="BrouwerTree.Decidability.html#4857" class="Bound">n=0</a><a id="4879" class="Symbol">)</a> <a id="4881" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4883" href="BrouwerTree.Decidability.html#4836" class="Bound">fn≡true</a>
<a id="4891" href="BrouwerTree.Decidability.html#4712" class="Function">eventually-true</a> <a id="4907" class="Symbol">{</a><a id="4908" href="BrouwerTree.Decidability.html#4908" class="Bound">f</a><a id="4909" class="Symbol">}</a> <a id="4911" href="BrouwerTree.Decidability.html#4911" class="Bound">n</a> <a id="4913" href="BrouwerTree.Decidability.html#4913" class="Bound">fn≡true</a> <a id="4921" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4931" href="BrouwerTree.Decidability.html#4931" class="Bound">r</a> <a id="4933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4935" href="BrouwerTree.Decidability.html#4935" class="Bound">suc=0</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">=</a> <a id="4944" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="4957" href="BrouwerTree.Decidability.html#4935" class="Bound">suc=0</a><a id="4962" class="Symbol">)</a>
<a id="4964" href="BrouwerTree.Decidability.html#4712" class="Function">eventually-true</a> <a id="4980" class="Symbol">{</a><a id="4981" href="BrouwerTree.Decidability.html#4981" class="Bound">f</a><a id="4982" class="Symbol">}</a> <a id="4984" href="BrouwerTree.Decidability.html#4984" class="Bound">n</a> <a id="4986" href="BrouwerTree.Decidability.html#4986" class="Bound">fn≡true</a> <a id="4994" class="Symbol">(</a><a id="4995" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4999" href="BrouwerTree.Decidability.html#4999" class="Bound">k</a><a id="5000" class="Symbol">)</a> <a id="5002" class="Symbol">(</a><a id="5003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5010" href="BrouwerTree.Decidability.html#5010" class="Bound">p</a><a id="5011" class="Symbol">)</a> <a id="5013" class="Symbol">=</a>
  <a id="5017" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5023" class="Symbol">(λ</a> <a id="5026" href="BrouwerTree.Decidability.html#5026" class="Bound">z</a> <a id="5028" class="Symbol">→</a> <a id="5030" href="BrouwerTree.Decidability.html#5026" class="Bound">z</a> <a id="5032" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="5035" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="5046" href="BrouwerTree.Decidability.html#4981" class="Bound">f</a> <a id="5048" href="BrouwerTree.Decidability.html#4999" class="Bound">k</a> <a id="5050" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5052" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5063" href="BrouwerTree.Decidability.html#4986" class="Bound">fn≡true</a> <a id="5071" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5073" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5078" href="BrouwerTree.Decidability.html#4981" class="Bound">f</a> <a id="5080" href="BrouwerTree.Decidability.html#5010" class="Bound">p</a><a id="5081" class="Symbol">)</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Cubical.Data.Bool.Properties.html#2335" class="Function">or-zeroˡ</a> <a id="5093" class="Symbol">(</a><a id="5094" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="5105" href="BrouwerTree.Decidability.html#4981" class="Bound">f</a> <a id="5107" href="BrouwerTree.Decidability.html#4999" class="Bound">k</a><a id="5108" class="Symbol">))</a>
<a id="5111" href="BrouwerTree.Decidability.html#4712" class="Function">eventually-true</a> <a id="5127" class="Symbol">{</a><a id="5128" href="BrouwerTree.Decidability.html#5128" class="Bound">f</a><a id="5129" class="Symbol">}</a> <a id="5131" href="BrouwerTree.Decidability.html#5131" class="Bound">n</a> <a id="5133" href="BrouwerTree.Decidability.html#5133" class="Bound">fn≡true</a> <a id="5141" class="Symbol">(</a><a id="5142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5146" href="BrouwerTree.Decidability.html#5146" class="Bound">k</a><a id="5147" class="Symbol">)</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5154" href="BrouwerTree.Decidability.html#5154" class="Bound">r</a> <a id="5156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5158" href="BrouwerTree.Decidability.html#5158" class="Bound">p</a><a id="5159" class="Symbol">)</a> <a id="5161" class="Symbol">=</a>
  <a id="5165" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5171" class="Symbol">(λ</a> <a id="5174" href="BrouwerTree.Decidability.html#5174" class="Bound">z</a> <a id="5176" class="Symbol">→</a> <a id="5178" href="BrouwerTree.Decidability.html#5128" class="Bound">f</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5185" href="BrouwerTree.Decidability.html#5146" class="Bound">k</a><a id="5186" class="Symbol">)</a> <a id="5188" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="5191" href="BrouwerTree.Decidability.html#5174" class="Bound">z</a> <a id="5193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5195" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5199" class="Symbol">)</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5206" class="Symbol">(</a><a id="5207" href="BrouwerTree.Decidability.html#4712" class="Function">eventually-true</a> <a id="5223" class="Symbol">{</a><a id="5224" href="BrouwerTree.Decidability.html#5128" class="Bound">f</a><a id="5225" class="Symbol">}</a> <a id="5227" href="BrouwerTree.Decidability.html#5131" class="Bound">n</a> <a id="5229" href="BrouwerTree.Decidability.html#5133" class="Bound">fn≡true</a> <a id="5237" href="BrouwerTree.Decidability.html#5146" class="Bound">k</a> <a id="5239" class="Symbol">(</a><a id="5240" href="BrouwerTree.Decidability.html#5154" class="Bound">r</a> <a id="5242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5244" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="5251" href="BrouwerTree.Decidability.html#5158" class="Bound">p</a><a id="5252" class="Symbol">)))</a> <a id="5256" class="Symbol">(</a><a id="5257" href="Cubical.Data.Bool.Properties.html#2388" class="Function">or-zeroʳ</a> <a id="5266" class="Symbol">(</a><a id="5267" href="BrouwerTree.Decidability.html#5128" class="Bound">f</a> <a id="5269" class="Symbol">(</a><a id="5270" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5274" href="BrouwerTree.Decidability.html#5146" class="Bound">k</a><a id="5275" class="Symbol">)))</a>


<a id="jumpSeq-translate-forth"></a><a id="5281" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="5305" class="Symbol">:</a> <a id="5307" class="Symbol">(</a><a id="5308" href="BrouwerTree.Decidability.html#5308" class="Bound">f</a> <a id="5310" class="Symbol">:</a> <a id="5312" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5314" class="Symbol">→</a> <a id="5316" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5320" class="Symbol">)</a> <a id="5322" class="Symbol">→</a> <a id="5324" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="5326" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5329" href="BrouwerTree.Decidability.html#5329" class="Bound">n</a> <a id="5331" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5335" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5337" class="Symbol">(</a><a id="5338" href="BrouwerTree.Decidability.html#5308" class="Bound">f</a> <a id="5340" href="BrouwerTree.Decidability.html#5329" class="Bound">n</a> <a id="5342" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5344" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5348" class="Symbol">)</a> <a id="5350" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5360" class="Symbol">(</a><a id="5361" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="5369" href="BrouwerTree.Decidability.html#5308" class="Bound">f</a><a id="5370" class="Symbol">)</a> <a id="5372" class="Symbol">{</a><a id="5373" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="5392" href="BrouwerTree.Decidability.html#5308" class="Bound">f</a><a id="5393" class="Symbol">}</a> <a id="5395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5397" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5399" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5401" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="5403" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="5427" href="BrouwerTree.Decidability.html#5427" class="Bound">f</a> <a id="5429" class="Symbol">=</a> <a id="5431" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="5438" class="Symbol">(</a><a id="5439" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="5450" class="Symbol">_</a> <a id="5452" class="Symbol">_)</a> <a id="5455" class="Symbol">λ</a> <a id="5457" class="Symbol">(</a><a id="5458" href="BrouwerTree.Decidability.html#5458" class="Bound">n</a> <a id="5460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5462" href="BrouwerTree.Decidability.html#5462" class="Bound">p</a><a id="5463" class="Symbol">)</a> <a id="5465" class="Symbol">→</a> <a id="5467" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="5473" class="Symbol">_</a> <a id="5475" class="Symbol">_</a> <a id="5477" class="Symbol">(</a><a id="5478" href="BrouwerTree.Decidability.html#5504" class="Function">left</a> <a id="5483" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5485" href="BrouwerTree.Decidability.html#5802" class="Function">right</a> <a id="5491" href="BrouwerTree.Decidability.html#5458" class="Bound">n</a> <a id="5493" href="BrouwerTree.Decidability.html#5462" class="Bound">p</a><a id="5494" class="Symbol">)</a> <a id="5496" class="Keyword">where</a>
  <a id="5504" href="BrouwerTree.Decidability.html#5504" class="Function">left</a> <a id="5509" class="Symbol">:</a> <a id="5511" class="Symbol">(λ</a> <a id="5514" href="BrouwerTree.Decidability.html#5514" class="Bound">z</a> <a id="5516" class="Symbol">→</a> <a id="5518" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5520" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5522" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="5532" href="BrouwerTree.Decidability.html#5427" class="Bound">f</a> <a id="5534" href="BrouwerTree.Decidability.html#5514" class="Bound">z</a> <a id="5536" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5538" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5540" href="BrouwerTree.Decidability.html#5514" class="Bound">z</a><a id="5541" class="Symbol">)</a> <a id="5543" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="5545" class="Symbol">(λ</a> <a id="5548" href="BrouwerTree.Decidability.html#5548" class="Bound">z</a> <a id="5550" class="Symbol">→</a> <a id="5552" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5554" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5556" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5558" href="BrouwerTree.Decidability.html#5548" class="Bound">z</a><a id="5559" class="Symbol">)</a>
  <a id="5563" href="BrouwerTree.Decidability.html#5504" class="Function">left</a> <a id="5568" href="BrouwerTree.Decidability.html#5568" class="Bound">k</a> <a id="5570" class="Keyword">with</a> <a id="5575" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="5586" href="BrouwerTree.Decidability.html#5427" class="Bound">f</a> <a id="5588" href="BrouwerTree.Decidability.html#5568" class="Bound">k</a>
  <a id="5592" class="Symbol">...</a> <a id="5596" class="Symbol">|</a> <a id="5598" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5604" class="Symbol">=</a> <a id="5606" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5608" class="Bound">k</a> <a id="5610" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5612" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="5620" class="Symbol">(</a><a id="5621" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5623" class="Bound">k</a><a id="5624" class="Symbol">)</a> <a id="5626" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="5633" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="5637" class="Symbol">...</a> <a id="5641" class="Symbol">|</a> <a id="5643" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5652" class="Bound">k</a> <a id="5654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5656" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="5664" class="Symbol">(</a><a id="5665" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5667" class="Bound">k</a><a id="5668" class="Symbol">)</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5677" class="Symbol">(λ</a> <a id="5680" href="BrouwerTree.Decidability.html#5680" class="Bound">z</a> <a id="5682" class="Symbol">→</a> <a id="5684" href="BrouwerTree.Decidability.html#5680" class="Bound">z</a>  <a id="5687" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5689" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="5690" class="Symbol">)</a>
                                          <a id="5734" class="Symbol">(</a><a id="5735" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="5757" class="Symbol">_</a> <a id="5759" class="Symbol">_</a> <a id="5761" class="Symbol">λ</a> <a id="5763" href="BrouwerTree.Decidability.html#5763" class="Bound">n</a> <a id="5765" class="Symbol">→</a> <a id="5767" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5771" class="Symbol">(</a><a id="5772" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="5781" class="Symbol">(</a><a id="5782" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5784" href="BrouwerTree.Decidability.html#5763" class="Bound">n</a><a id="5785" class="Symbol">)))</a> <a id="5789" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="5795" class="Symbol">)</a> <a id="5797" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

  <a id="5802" href="BrouwerTree.Decidability.html#5802" class="Function">right</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">∀</a> <a id="5812" href="BrouwerTree.Decidability.html#5812" class="Bound">n</a> <a id="5814" href="BrouwerTree.Decidability.html#5814" class="Bound">p</a> <a id="5816" class="Symbol">→</a> <a id="5818" class="Symbol">(λ</a> <a id="5821" href="BrouwerTree.Decidability.html#5821" class="Bound">z</a> <a id="5823" class="Symbol">→</a> <a id="5825" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5827" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5829" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5831" href="BrouwerTree.Decidability.html#5821" class="Bound">z</a><a id="5832" class="Symbol">)</a> <a id="5834" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="5836" class="Symbol">(λ</a> <a id="5839" href="BrouwerTree.Decidability.html#5839" class="Bound">z</a> <a id="5841" class="Symbol">→</a> <a id="5843" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5845" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5847" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="5857" href="BrouwerTree.Decidability.html#5427" class="Bound">f</a> <a id="5859" href="BrouwerTree.Decidability.html#5839" class="Bound">z</a> <a id="5861" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5863" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5865" href="BrouwerTree.Decidability.html#5839" class="Bound">z</a><a id="5866" class="Symbol">)</a>
  <a id="5870" href="BrouwerTree.Decidability.html#5802" class="Function">right</a> <a id="5876" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a> <a id="5878" href="BrouwerTree.Decidability.html#5878" class="Bound">p</a> <a id="5880" href="BrouwerTree.Decidability.html#5880" class="Bound">k</a> <a id="5882" class="Symbol">=</a> <a id="5884" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5886" class="Symbol">(</a><a id="5887" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a> <a id="5889" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="5893" href="BrouwerTree.Decidability.html#5880" class="Bound">k</a><a id="5894" class="Symbol">)</a> <a id="5896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5898" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5912" class="Symbol">(λ</a> <a id="5915" href="BrouwerTree.Decidability.html#5915" class="Bound">z</a> <a id="5917" class="Symbol">→</a> <a id="5919" href="BrouwerTree.Decidability.html#5915" class="Bound">z</a> <a id="5921" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5923" class="Symbol">(</a><a id="5924" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5926" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5928" href="BrouwerTree.Decidability.html#2212" class="Function">indicator</a> <a id="5938" href="BrouwerTree.Decidability.html#5427" class="Bound">f</a> <a id="5940" class="Symbol">(</a><a id="5941" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a> <a id="5943" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="5947" href="BrouwerTree.Decidability.html#5880" class="Bound">k</a><a id="5948" class="Symbol">)))</a> <a id="5952" class="Symbol">(</a><a id="5953" href="BrouwerTree.Arithmetic.Properties.html#11779" class="Function">y·one≡y</a> <a id="5961" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="5962" class="Symbol">)</a>
                                        <a id="6004" class="Symbol">(</a><a id="6005" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6020" class="Symbol">(λ</a> <a id="6023" href="BrouwerTree.Decidability.html#6023" class="Bound">z</a> <a id="6025" class="Symbol">→</a> <a id="6027" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6032" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6037" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="6043" href="BrouwerTree.Decidability.html#6023" class="Bound">z</a> <a id="6045" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="6050" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6055" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6060" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="6065" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="6069" class="Symbol">))</a>
                                                        <a id="6128" class="Symbol">(</a><a id="6129" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6133" class="Symbol">(</a><a id="6134" href="BrouwerTree.Decidability.html#4712" class="Function">eventually-true</a> <a id="6150" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a> <a id="6152" href="BrouwerTree.Decidability.html#5878" class="Bound">p</a> <a id="6154" class="Symbol">(</a><a id="6155" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a> <a id="6157" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="6161" href="BrouwerTree.Decidability.html#5880" class="Bound">k</a><a id="6162" class="Symbol">)</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6171" class="Symbol">(λ</a> <a id="6174" href="BrouwerTree.Decidability.html#6174" class="Bound">z</a> <a id="6176" class="Symbol">→</a> <a id="6178" href="BrouwerTree.Decidability.html#6174" class="Bound">z</a> <a id="6180" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="6184" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a> <a id="6186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="6190" href="BrouwerTree.Decidability.html#5880" class="Bound">k</a><a id="6191" class="Symbol">)</a>
                                                                                                     <a id="6294" class="Symbol">(</a><a id="6295" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="6302" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a><a id="6303" class="Symbol">)</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="6313" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="6319" class="Symbol">))))</a>
                                                        <a id="6380" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="6386" class="Symbol">)))</a>
                                 <a id="6423" class="Symbol">(</a><a id="6424" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Cubical.Data.Nat.Order.html#1252" class="Function">N.≤-+k</a> <a id="6439" class="Symbol">{</a><a id="6440" class="Number">0</a><a id="6441" class="Symbol">}</a> <a id="6443" class="Symbol">{</a><a id="6444" href="BrouwerTree.Decidability.html#5876" class="Bound">n</a><a id="6445" class="Symbol">}</a> <a id="6447" class="Symbol">{</a><a id="6448" href="BrouwerTree.Decidability.html#5880" class="Bound">k</a><a id="6449" class="Symbol">}</a> <a id="6451" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="6457" class="Symbol">))</a> <a id="6460" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="lim⟨jumpSeq⟩&gt;ω→lim⟨jumpSeq⟩≡ω+ω"></a><a id="6463" href="BrouwerTree.Decidability.html#6463" class="Function">lim⟨jumpSeq⟩&gt;ω→lim⟨jumpSeq⟩≡ω+ω</a> <a id="6495" class="Symbol">:</a> <a id="6497" class="Symbol">(</a><a id="6498" href="BrouwerTree.Decidability.html#6498" class="Bound">s</a> <a id="6500" class="Symbol">:</a> <a id="6502" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6504" class="Symbol">→</a> <a id="6506" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6510" class="Symbol">)</a>
  <a id="6514" class="Symbol">→</a> <a id="6516" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6518" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6520" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6526" class="Symbol">(</a><a id="6527" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="6535" href="BrouwerTree.Decidability.html#6498" class="Bound">s</a><a id="6536" class="Symbol">)</a> <a id="6538" class="Symbol">{</a><a id="6539" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="6558" href="BrouwerTree.Decidability.html#6498" class="Bound">s</a><a id="6559" class="Symbol">}</a>
  <a id="6563" class="Symbol">→</a> <a id="6565" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6571" class="Symbol">(</a><a id="6572" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="6580" href="BrouwerTree.Decidability.html#6498" class="Bound">s</a><a id="6581" class="Symbol">)</a> <a id="6583" class="Symbol">{</a><a id="6584" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="6603" href="BrouwerTree.Decidability.html#6498" class="Bound">s</a><a id="6604" class="Symbol">}</a> <a id="6606" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6608" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6610" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6612" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="6614" href="BrouwerTree.Decidability.html#6463" class="Function">lim⟨jumpSeq⟩&gt;ω→lim⟨jumpSeq⟩≡ω+ω</a>  <a id="6647" href="BrouwerTree.Decidability.html#6647" class="Bound">s</a> <a id="6649" href="BrouwerTree.Decidability.html#6649" class="Bound">ls↑&gt;ω</a> <a id="6655" class="Symbol">=</a> <a id="6657" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="6681" href="BrouwerTree.Decidability.html#6647" class="Bound">s</a> <a id="6683" class="Symbol">((</a><a id="6685" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6692" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="6708" class="Symbol">(λ</a> <a id="6711" class="Symbol">{</a> <a id="6713" class="Symbol">(</a><a id="6714" href="BrouwerTree.Decidability.html#6714" class="Bound">n</a> <a id="6716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6718" href="BrouwerTree.Decidability.html#6718" class="Bound">ω&lt;s↑n</a><a id="6723" class="Symbol">)</a> <a id="6725" class="Symbol">→</a> <a id="6727" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6729" href="BrouwerTree.Decidability.html#3155" class="Function">ω&lt;jumpSeq⟨n⟩→fm≡true</a> <a id="6750" href="BrouwerTree.Decidability.html#6647" class="Bound">s</a> <a id="6752" href="BrouwerTree.Decidability.html#6714" class="Bound">n</a> <a id="6754" href="BrouwerTree.Decidability.html#6718" class="Bound">ω&lt;s↑n</a> <a id="6760" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6762" class="Symbol">})</a>
                                                                             <a id="6842" class="Symbol">(</a><a id="6843" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="6861" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6863" class="Symbol">(</a><a id="6864" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="6872" href="BrouwerTree.Decidability.html#6647" class="Bound">s</a><a id="6873" class="Symbol">)</a> <a id="6875" class="Symbol">{</a><a id="6876" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="6895" href="BrouwerTree.Decidability.html#6647" class="Bound">s</a><a id="6896" class="Symbol">}</a> <a id="6898" href="BrouwerTree.Decidability.html#6649" class="Bound">ls↑&gt;ω</a><a id="6903" class="Symbol">)))</a>

<a id="lim⟨jumpSeq⟩≡ω+ω→lim⟨jumpSeq⟩&gt;ω"></a><a id="6908" href="BrouwerTree.Decidability.html#6908" class="Function">lim⟨jumpSeq⟩≡ω+ω→lim⟨jumpSeq⟩&gt;ω</a> <a id="6940" class="Symbol">:</a> <a id="6942" class="Symbol">(</a><a id="6943" href="BrouwerTree.Decidability.html#6943" class="Bound">s</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6949" class="Symbol">→</a> <a id="6951" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6955" class="Symbol">)</a>
  <a id="6959" class="Symbol">→</a> <a id="6961" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6967" class="Symbol">(</a><a id="6968" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="6976" href="BrouwerTree.Decidability.html#6943" class="Bound">s</a><a id="6977" class="Symbol">)</a> <a id="6979" class="Symbol">{</a><a id="6980" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="6999" href="BrouwerTree.Decidability.html#6943" class="Bound">s</a><a id="7000" class="Symbol">}</a> <a id="7002" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7004" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7006" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7008" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="7012" class="Symbol">→</a> <a id="7014" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7016" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7018" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7024" class="Symbol">(</a><a id="7025" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="7033" href="BrouwerTree.Decidability.html#6943" class="Bound">s</a><a id="7034" class="Symbol">)</a> <a id="7036" class="Symbol">{</a><a id="7037" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="7056" href="BrouwerTree.Decidability.html#6943" class="Bound">s</a><a id="7057" class="Symbol">}</a>
<a id="7059" href="BrouwerTree.Decidability.html#6908" class="Function">lim⟨jumpSeq⟩≡ω+ω→lim⟨jumpSeq⟩&gt;ω</a> <a id="7091" href="BrouwerTree.Decidability.html#7091" class="Bound">s</a> <a id="7093" href="BrouwerTree.Decidability.html#7093" class="Bound">e</a> <a id="7095" class="Symbol">=</a> <a id="7097" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7103" class="Symbol">(</a><a id="7104" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7106" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="7108" class="Symbol">)</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7115" href="BrouwerTree.Decidability.html#7093" class="Bound">e</a><a id="7116" class="Symbol">)</a> <a id="7118" href="BrouwerTree.Arithmetic.Properties.html#16316" class="Function">ω&lt;ω+ω</a>

<a id="lim⟨jumpSeq⟩&lt;ω2→sk≡false"></a><a id="7125" href="BrouwerTree.Decidability.html#7125" class="Function">lim⟨jumpSeq⟩&lt;ω2→sk≡false</a> <a id="7150" class="Symbol">:</a> <a id="7152" class="Symbol">(</a><a id="7153" href="BrouwerTree.Decidability.html#7153" class="Bound">s</a> <a id="7155" class="Symbol">:</a> <a id="7157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7159" class="Symbol">→</a> <a id="7161" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="7165" class="Symbol">)</a> <a id="7167" class="Symbol">→</a>
                           <a id="7196" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7202" class="Symbol">(</a><a id="7203" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="7211" href="BrouwerTree.Decidability.html#7153" class="Bound">s</a><a id="7212" class="Symbol">)</a> <a id="7214" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7216" class="Symbol">(</a><a id="7217" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7219" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7221" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7222" class="Symbol">)</a> <a id="7224" class="Symbol">→</a> <a id="7226" class="Symbol">(</a><a id="7227" href="BrouwerTree.Decidability.html#7227" class="Bound">k</a> <a id="7229" class="Symbol">:</a> <a id="7231" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7232" class="Symbol">)</a> <a id="7234" class="Symbol">→</a> <a id="7236" href="BrouwerTree.Decidability.html#7153" class="Bound">s</a> <a id="7238" href="BrouwerTree.Decidability.html#7227" class="Bound">k</a> <a id="7240" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7242" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="7248" href="BrouwerTree.Decidability.html#7125" class="Function">lim⟨jumpSeq⟩&lt;ω2→sk≡false</a> <a id="7273" href="BrouwerTree.Decidability.html#7273" class="Bound">s</a> <a id="7275" href="BrouwerTree.Decidability.html#7275" class="Bound">p</a> <a id="7277" href="BrouwerTree.Decidability.html#7277" class="Bound">k</a> <a id="7279" class="Symbol">=</a>
  <a id="7283" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="7294" class="Symbol">(</a><a id="7295" href="BrouwerTree.Decidability.html#7273" class="Bound">s</a> <a id="7297" href="BrouwerTree.Decidability.html#7277" class="Bound">k</a> <a id="7299" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="7301" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="7306" class="Symbol">)</a> <a id="7308" class="Symbol">(λ</a> <a id="7311" href="BrouwerTree.Decidability.html#7311" class="Bound">sk≠f</a> <a id="7316" class="Symbol">→</a> <a id="7318" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="7334" class="Symbol">(</a><a id="7335" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="7359" href="BrouwerTree.Decidability.html#7273" class="Bound">s</a> <a id="7361" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7363" class="Symbol">(_</a> <a id="7366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7368" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="7380" class="Symbol">_</a> <a id="7382" href="BrouwerTree.Decidability.html#7311" class="Bound">sk≠f</a><a id="7386" class="Symbol">)</a> <a id="7388" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7389" class="Symbol">)</a> <a id="7391" href="BrouwerTree.Decidability.html#7275" class="Bound">p</a><a id="7392" class="Symbol">)</a>


<a id="¬¬-functor"></a><a id="7396" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="7407" class="Symbol">:</a> <a id="7409" class="Symbol">{</a><a id="7410" href="BrouwerTree.Decidability.html#7410" class="Bound">ℓ</a> <a id="7412" href="BrouwerTree.Decidability.html#7412" class="Bound">ℓ&#39;</a> <a id="7415" class="Symbol">:</a> <a id="7417" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7422" class="Symbol">}{</a><a id="7424" href="BrouwerTree.Decidability.html#7424" class="Bound">A</a> <a id="7426" class="Symbol">:</a> <a id="7428" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7433" href="BrouwerTree.Decidability.html#7410" class="Bound">ℓ</a><a id="7434" class="Symbol">}{</a><a id="7436" href="BrouwerTree.Decidability.html#7436" class="Bound">B</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7445" href="BrouwerTree.Decidability.html#7412" class="Bound">ℓ&#39;</a><a id="7447" class="Symbol">}</a> <a id="7449" class="Symbol">→</a> <a id="7451" class="Symbol">(</a><a id="7452" href="BrouwerTree.Decidability.html#7424" class="Bound">A</a> <a id="7454" class="Symbol">→</a> <a id="7456" href="BrouwerTree.Decidability.html#7436" class="Bound">B</a><a id="7457" class="Symbol">)</a> <a id="7459" class="Symbol">→</a> <a id="7461" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7463" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7465" href="BrouwerTree.Decidability.html#7424" class="Bound">A</a> <a id="7467" class="Symbol">→</a> <a id="7469" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7471" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7473" href="BrouwerTree.Decidability.html#7436" class="Bound">B</a>
<a id="7475" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="7486" href="BrouwerTree.Decidability.html#7486" class="Bound">f</a> <a id="7488" class="Symbol">=</a> <a id="7490" class="Symbol">λ</a> <a id="7492" href="BrouwerTree.Decidability.html#7492" class="Bound">z</a> <a id="7494" href="BrouwerTree.Decidability.html#7494" class="Bound">z₁</a> <a id="7497" class="Symbol">→</a> <a id="7499" href="BrouwerTree.Decidability.html#7492" class="Bound">z</a> <a id="7501" class="Symbol">(λ</a> <a id="7504" href="BrouwerTree.Decidability.html#7504" class="Bound">z₂</a> <a id="7507" class="Symbol">→</a> <a id="7509" href="BrouwerTree.Decidability.html#7494" class="Bound">z₁</a> <a id="7512" class="Symbol">(</a><a id="7513" href="BrouwerTree.Decidability.html#7486" class="Bound">f</a> <a id="7515" href="BrouwerTree.Decidability.html#7504" class="Bound">z₂</a><a id="7517" class="Symbol">))</a>

<a id="equality-notnot-stable-taboo"></a><a id="7521" href="BrouwerTree.Decidability.html#7521" class="Function">equality-notnot-stable-taboo</a> <a id="7550" class="Symbol">:</a> <a id="7552" class="Symbol">((</a><a id="7554" href="BrouwerTree.Decidability.html#7554" class="Bound">x</a> <a id="7556" href="BrouwerTree.Decidability.html#7556" class="Bound">y</a> <a id="7558" class="Symbol">:</a> <a id="7560" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7563" class="Symbol">)</a> <a id="7565" class="Symbol">→</a> <a id="7567" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="7574" class="Symbol">(</a><a id="7575" href="BrouwerTree.Decidability.html#7554" class="Bound">x</a> <a id="7577" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7579" href="BrouwerTree.Decidability.html#7556" class="Bound">y</a><a id="7580" class="Symbol">))</a> <a id="7583" class="Symbol">→</a> <a id="7585" href="General-Properties.html#4838" class="Function">MP</a>
<a id="7588" href="BrouwerTree.Decidability.html#7521" class="Function">equality-notnot-stable-taboo</a> <a id="7617" href="BrouwerTree.Decidability.html#7617" class="Bound">p</a> <a id="7619" href="BrouwerTree.Decidability.html#7619" class="Bound">f</a> <a id="7621" href="BrouwerTree.Decidability.html#7621" class="Bound">¬¬∃nf[n]≡1</a> <a id="7632" class="Symbol">=</a> <a id="7634" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="7657" href="BrouwerTree.Decidability.html#7619" class="Bound">f</a> <a id="7659" class="Symbol">(</a><a id="7660" href="BrouwerTree.Decidability.html#7617" class="Bound">p</a> <a id="7662" class="Symbol">(</a><a id="7663" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7669" class="Symbol">(</a><a id="7670" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="7678" href="BrouwerTree.Decidability.html#7619" class="Bound">f</a><a id="7679" class="Symbol">)</a> <a id="7681" class="Symbol">{</a><a id="7682" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="7701" href="BrouwerTree.Decidability.html#7619" class="Bound">f</a><a id="7702" class="Symbol">})</a> <a id="7705" class="Symbol">(</a><a id="7706" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7708" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7710" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7711" class="Symbol">)</a>
                                                                     <a id="7782" class="Symbol">(</a><a id="7783" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="7794" class="Symbol">(λ</a> <a id="7797" href="BrouwerTree.Decidability.html#7797" class="Bound">x</a> <a id="7799" class="Symbol">→</a> <a id="7801" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="7825" href="BrouwerTree.Decidability.html#7619" class="Bound">f</a> <a id="7827" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7829" href="BrouwerTree.Decidability.html#7797" class="Bound">x</a> <a id="7831" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7832" class="Symbol">)</a> <a id="7834" href="BrouwerTree.Decidability.html#7621" class="Bound">¬¬∃nf[n]≡1</a><a id="7844" class="Symbol">))</a>

<a id="stable≡ω·2→MP"></a><a id="7848" href="BrouwerTree.Decidability.html#7848" class="Function">stable≡ω·2→MP</a> <a id="7862" class="Symbol">:</a> <a id="7864" class="Symbol">((</a><a id="7866" href="BrouwerTree.Decidability.html#7866" class="Bound">x</a> <a id="7868" class="Symbol">:</a> <a id="7870" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7873" class="Symbol">)</a> <a id="7875" class="Symbol">→</a> <a id="7877" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="7884" class="Symbol">(</a><a id="7885" href="BrouwerTree.Decidability.html#7866" class="Bound">x</a> <a id="7887" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7889" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7891" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7893" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7894" class="Symbol">))</a> <a id="7897" class="Symbol">→</a> <a id="7899" href="General-Properties.html#4838" class="Function">MP</a>
<a id="7902" href="BrouwerTree.Decidability.html#7848" class="Function">stable≡ω·2→MP</a> <a id="7916" href="BrouwerTree.Decidability.html#7916" class="Bound">p</a> <a id="7918" href="BrouwerTree.Decidability.html#7918" class="Bound">f</a> <a id="7920" href="BrouwerTree.Decidability.html#7920" class="Bound">¬¬∃nf[n]≡1</a> <a id="7931" class="Symbol">=</a> <a id="7933" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="7956" href="BrouwerTree.Decidability.html#7918" class="Bound">f</a> <a id="7958" class="Symbol">(</a><a id="7959" href="BrouwerTree.Decidability.html#7916" class="Bound">p</a> <a id="7961" class="Symbol">(</a><a id="7962" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7968" class="Symbol">(</a><a id="7969" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="7977" href="BrouwerTree.Decidability.html#7918" class="Bound">f</a><a id="7978" class="Symbol">)</a> <a id="7980" class="Symbol">{</a><a id="7981" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="8000" href="BrouwerTree.Decidability.html#7918" class="Bound">f</a><a id="8001" class="Symbol">})</a>
                                                           <a id="8063" class="Symbol">(</a><a id="8064" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="8075" class="Symbol">(λ</a> <a id="8078" href="BrouwerTree.Decidability.html#8078" class="Bound">x</a> <a id="8080" class="Symbol">→</a> <a id="8082" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="8106" href="BrouwerTree.Decidability.html#7918" class="Bound">f</a> <a id="8108" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8110" href="BrouwerTree.Decidability.html#8078" class="Bound">x</a> <a id="8112" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="8113" class="Symbol">)</a> <a id="8115" href="BrouwerTree.Decidability.html#7920" class="Bound">¬¬∃nf[n]≡1</a><a id="8125" class="Symbol">))</a>

<a id="Stable≡a+y→Stable≡y"></a><a id="8129" href="BrouwerTree.Decidability.html#8129" class="Function">Stable≡a+y→Stable≡y</a> <a id="8149" class="Symbol">:</a> <a id="8151" class="Symbol">∀</a> <a id="8153" href="BrouwerTree.Decidability.html#8153" class="Bound">a</a> <a id="8155" href="BrouwerTree.Decidability.html#8155" class="Bound">y</a> <a id="8157" class="Symbol">→</a> <a id="8159" class="Symbol">(∀</a> <a id="8162" href="BrouwerTree.Decidability.html#8162" class="Bound">x</a> <a id="8164" class="Symbol">→</a> <a id="8166" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8173" class="Symbol">(</a><a id="8174" href="BrouwerTree.Decidability.html#8162" class="Bound">x</a> <a id="8176" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8178" href="BrouwerTree.Decidability.html#8153" class="Bound">a</a> <a id="8180" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8182" href="BrouwerTree.Decidability.html#8155" class="Bound">y</a><a id="8183" class="Symbol">))</a> <a id="8186" class="Symbol">→</a> <a id="8188" class="Symbol">(∀</a> <a id="8191" href="BrouwerTree.Decidability.html#8191" class="Bound">x</a> <a id="8193" class="Symbol">→</a> <a id="8195" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8202" class="Symbol">(</a><a id="8203" href="BrouwerTree.Decidability.html#8191" class="Bound">x</a> <a id="8205" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8207" href="BrouwerTree.Decidability.html#8155" class="Bound">y</a><a id="8208" class="Symbol">))</a>
<a id="8211" href="BrouwerTree.Decidability.html#8129" class="Function">Stable≡a+y→Stable≡y</a> <a id="8231" href="BrouwerTree.Decidability.html#8231" class="Bound">a</a> <a id="8233" href="BrouwerTree.Decidability.html#8233" class="Bound">y</a> <a id="8235" href="BrouwerTree.Decidability.html#8235" class="Bound">st</a> <a id="8238" href="BrouwerTree.Decidability.html#8238" class="Bound">x</a> <a id="8240" href="BrouwerTree.Decidability.html#8240" class="Bound">¬¬x≡y</a> <a id="8246" class="Symbol">=</a> <a id="8248" href="BrouwerTree.Arithmetic.html#3219" class="Function">+-leftCancel</a> <a id="8261" href="BrouwerTree.Decidability.html#8231" class="Bound">a</a> <a id="8263" class="Symbol">(</a><a id="8264" href="BrouwerTree.Decidability.html#8235" class="Bound">st</a> <a id="8267" class="Symbol">(</a><a id="8268" href="BrouwerTree.Decidability.html#8231" class="Bound">a</a> <a id="8270" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8272" href="BrouwerTree.Decidability.html#8238" class="Bound">x</a><a id="8273" class="Symbol">)</a> <a id="8275" class="Symbol">(</a><a id="8276" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="8287" class="Symbol">(</a><a id="8288" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8293" class="Symbol">(</a><a id="8294" href="BrouwerTree.Decidability.html#8231" class="Bound">a</a> <a id="8296" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+_</a><a id="8298" class="Symbol">))</a> <a id="8301" href="BrouwerTree.Decidability.html#8240" class="Bound">¬¬x≡y</a><a id="8306" class="Symbol">))</a>

<a id="stable≡ω·⟨n+2⟩→MP"></a><a id="8310" href="BrouwerTree.Decidability.html#8310" class="Function">stable≡ω·⟨n+2⟩→MP</a> <a id="8328" class="Symbol">:</a> <a id="8330" class="Symbol">∀</a> <a id="8332" href="BrouwerTree.Decidability.html#8332" class="Bound">n</a> <a id="8334" class="Symbol">→</a> <a id="8336" class="Number">2</a> <a id="8338" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8342" href="BrouwerTree.Decidability.html#8332" class="Bound">n</a> <a id="8344" class="Symbol">→</a> <a id="8346" class="Symbol">(∀</a> <a id="8349" href="BrouwerTree.Decidability.html#8349" class="Bound">x</a> <a id="8351" class="Symbol">→</a> <a id="8353" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8360" class="Symbol">(</a><a id="8361" href="BrouwerTree.Decidability.html#8349" class="Bound">x</a> <a id="8363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8365" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8367" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8369" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8371" href="BrouwerTree.Decidability.html#8332" class="Bound">n</a><a id="8372" class="Symbol">))</a> <a id="8375" class="Symbol">→</a> <a id="8377" href="General-Properties.html#4838" class="Function">MP</a>
<a id="8380" href="BrouwerTree.Decidability.html#8310" class="Function">stable≡ω·⟨n+2⟩→MP</a> <a id="8398" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8403" href="BrouwerTree.Decidability.html#8403" class="Bound">2≤0</a> <a id="8407" href="BrouwerTree.Decidability.html#8407" class="Bound">st</a> <a id="8410" class="Symbol">=</a> <a id="8412" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8418" class="Symbol">(</a><a id="8419" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="8430" href="BrouwerTree.Decidability.html#8403" class="Bound">2≤0</a><a id="8433" class="Symbol">)</a>
<a id="8435" href="BrouwerTree.Decidability.html#8310" class="Function">stable≡ω·⟨n+2⟩→MP</a> <a id="8453" class="Symbol">(</a><a id="8454" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8458" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8462" class="Symbol">)</a> <a id="8464" href="BrouwerTree.Decidability.html#8464" class="Bound">2≤1</a> <a id="8468" href="BrouwerTree.Decidability.html#8468" class="Bound">st</a> <a id="8471" class="Symbol">=</a> <a id="8473" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8479" class="Symbol">(</a><a id="8480" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="8491" class="Symbol">(</a><a id="8492" href="Cubical.Data.Nat.Order.html#1605" class="Function">N.pred-≤-pred</a> <a id="8506" href="BrouwerTree.Decidability.html#8464" class="Bound">2≤1</a><a id="8509" class="Symbol">))</a>
<a id="8512" href="BrouwerTree.Decidability.html#8310" class="Function">stable≡ω·⟨n+2⟩→MP</a> <a id="8530" class="Symbol">(</a><a id="8531" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8535" class="Symbol">(</a><a id="8536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8544" class="Symbol">))</a> <a id="8547" href="BrouwerTree.Decidability.html#8547" class="Bound">2≤n</a> <a id="8551" href="BrouwerTree.Decidability.html#8551" class="Bound">st</a> <a id="8554" class="Symbol">=</a> <a id="8556" href="BrouwerTree.Decidability.html#7848" class="Function">stable≡ω·2→MP</a>  <a id="8571" class="Symbol">(</a><a id="8572" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8578" class="Symbol">(λ</a> <a id="8581" href="BrouwerTree.Decidability.html#8581" class="Bound">z</a> <a id="8583" class="Symbol">→</a> <a id="8585" class="Symbol">∀</a> <a id="8587" href="BrouwerTree.Decidability.html#8587" class="Bound">x</a> <a id="8589" class="Symbol">→</a> <a id="8591" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8598" class="Symbol">(</a><a id="8599" href="BrouwerTree.Decidability.html#8587" class="Bound">x</a> <a id="8601" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8603" href="BrouwerTree.Decidability.html#8581" class="Bound">z</a><a id="8604" class="Symbol">))</a> <a id="8607" class="Symbol">(</a><a id="8608" href="BrouwerTree.Arithmetic.Properties.html#12177" class="Function">x·2=x+x</a> <a id="8616" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8617" class="Symbol">)</a> <a id="8619" href="BrouwerTree.Decidability.html#8551" class="Bound">st</a><a id="8621" class="Symbol">)</a>
<a id="8623" href="BrouwerTree.Decidability.html#8310" class="Function">stable≡ω·⟨n+2⟩→MP</a> <a id="8641" class="Symbol">(</a><a id="8642" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8646" class="Symbol">(</a><a id="8647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8651" class="Symbol">(</a><a id="8652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8656" href="BrouwerTree.Decidability.html#8656" class="Bound">n</a><a id="8657" class="Symbol">)))</a> <a id="8661" class="Symbol">(</a><a id="8662" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8669" href="BrouwerTree.Decidability.html#8669" class="Bound">p</a><a id="8670" class="Symbol">)</a> <a id="8672" href="BrouwerTree.Decidability.html#8672" class="Bound">st</a> <a id="8675" class="Symbol">=</a> <a id="8677" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8683" class="Symbol">(</a><a id="8684" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="8690" class="Symbol">(</a><a id="8691" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8695" class="Symbol">(</a><a id="8696" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="8703" class="Symbol">(</a><a id="8704" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="8711" href="BrouwerTree.Decidability.html#8669" class="Bound">p</a><a id="8712" class="Symbol">))))</a>
<a id="8717" href="BrouwerTree.Decidability.html#8310" class="Function">stable≡ω·⟨n+2⟩→MP</a> <a id="8735" class="Symbol">(</a><a id="8736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8740" class="Symbol">(</a><a id="8741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8745" class="Symbol">(</a><a id="8746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8750" href="BrouwerTree.Decidability.html#8750" class="Bound">n</a><a id="8751" class="Symbol">)))</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8760" href="BrouwerTree.Decidability.html#8760" class="Bound">k</a> <a id="8762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8764" href="BrouwerTree.Decidability.html#8764" class="Bound">p</a><a id="8765" class="Symbol">)</a> <a id="8767" href="BrouwerTree.Decidability.html#8767" class="Bound">st</a> <a id="8770" class="Symbol">=</a> <a id="8772" href="BrouwerTree.Decidability.html#8310" class="Function">stable≡ω·⟨n+2⟩→MP</a> <a id="8790" class="Symbol">(</a><a id="8791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8795" class="Symbol">(</a><a id="8796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8800" href="BrouwerTree.Decidability.html#8750" class="Bound">n</a><a id="8801" class="Symbol">))</a> <a id="8804" class="Symbol">(</a><a id="8805" href="BrouwerTree.Decidability.html#8760" class="Bound">k</a> <a id="8807" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8809" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="8816" href="BrouwerTree.Decidability.html#8764" class="Bound">p</a><a id="8817" class="Symbol">)</a> <a id="8819" class="Symbol">(</a><a id="8820" href="BrouwerTree.Decidability.html#8842" class="Function">step</a> <a id="8825" href="BrouwerTree.Decidability.html#8750" class="Bound">n</a> <a id="8827" href="BrouwerTree.Decidability.html#8767" class="Bound">st</a><a id="8829" class="Symbol">)</a>
  <a id="8833" class="Keyword">where</a>
   <a id="8842" href="BrouwerTree.Decidability.html#8842" class="Function">step</a> <a id="8847" class="Symbol">:</a> <a id="8849" class="Symbol">∀</a> <a id="8851" href="BrouwerTree.Decidability.html#8851" class="Bound">n</a> <a id="8853" class="Symbol">→</a> <a id="8855" class="Symbol">(∀</a> <a id="8858" href="BrouwerTree.Decidability.html#8858" class="Bound">x</a> <a id="8860" class="Symbol">→</a> <a id="8862" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8869" class="Symbol">(</a><a id="8870" href="BrouwerTree.Decidability.html#8858" class="Bound">x</a> <a id="8872" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8874" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8876" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8878" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8880" class="Symbol">(</a><a id="8881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8885" class="Symbol">(</a><a id="8886" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8890" class="Symbol">(</a><a id="8891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8895" href="BrouwerTree.Decidability.html#8851" class="Bound">n</a><a id="8896" class="Symbol">)))))</a> <a id="8902" class="Symbol">→</a> <a id="8904" class="Symbol">(∀</a> <a id="8907" href="BrouwerTree.Decidability.html#8907" class="Bound">x</a> <a id="8909" class="Symbol">→</a> <a id="8911" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8918" class="Symbol">(</a><a id="8919" href="BrouwerTree.Decidability.html#8907" class="Bound">x</a> <a id="8921" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8923" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8925" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8927" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8929" class="Symbol">(</a><a id="8930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8939" href="BrouwerTree.Decidability.html#8851" class="Bound">n</a><a id="8940" class="Symbol">))))</a>
   <a id="8948" href="BrouwerTree.Decidability.html#8842" class="Function">step</a> <a id="8953" href="BrouwerTree.Decidability.html#8953" class="Bound">n</a> <a id="8955" href="BrouwerTree.Decidability.html#8955" class="Bound">st</a> <a id="8958" class="Symbol">=</a> <a id="8960" href="BrouwerTree.Decidability.html#8129" class="Function">Stable≡a+y→Stable≡y</a> <a id="8980" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8982" class="Symbol">(</a><a id="8983" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8985" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8987" class="Symbol">(</a><a id="8988" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8990" class="Symbol">(</a><a id="8991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8995" class="Symbol">(</a><a id="8996" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9000" href="BrouwerTree.Decidability.html#8953" class="Bound">n</a><a id="9001" class="Symbol">))))</a> <a id="9006" class="Symbol">(</a><a id="9007" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9013" class="Symbol">(λ</a> <a id="9016" href="BrouwerTree.Decidability.html#9016" class="Bound">z</a> <a id="9018" class="Symbol">→</a> <a id="9020" class="Symbol">(</a><a id="9021" href="BrouwerTree.Decidability.html#9021" class="Bound">x</a> <a id="9023" class="Symbol">:</a> <a id="9025" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9028" class="Symbol">)</a> <a id="9030" class="Symbol">→</a> <a id="9032" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="9039" class="Symbol">(</a><a id="9040" href="BrouwerTree.Decidability.html#9021" class="Bound">x</a> <a id="9042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9044" href="BrouwerTree.Decidability.html#9016" class="Bound">z</a><a id="9045" class="Symbol">))</a> <a id="9048" class="Symbol">(</a><a id="9049" href="BrouwerTree.Arithmetic.Properties.html#12353" class="Function">x·n=1=x+xn</a> <a id="9060" class="Symbol">{</a><a id="9061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9065" class="Symbol">(</a><a id="9066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9070" href="BrouwerTree.Decidability.html#8953" class="Bound">n</a><a id="9071" class="Symbol">)}</a> <a id="9074" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9075" class="Symbol">)</a> <a id="9077" href="BrouwerTree.Decidability.html#8955" class="Bound">st</a><a id="9079" class="Symbol">)</a>

<a id="stable≡ω"></a><a id="9082" href="BrouwerTree.Decidability.html#9082" class="Function">stable≡ω</a> <a id="9091" class="Symbol">:</a> <a id="9093" class="Symbol">(</a><a id="9094" href="BrouwerTree.Decidability.html#9094" class="Bound">x</a> <a id="9096" class="Symbol">:</a> <a id="9098" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9101" class="Symbol">)</a> <a id="9103" class="Symbol">→</a> <a id="9105" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="9112" class="Symbol">(</a><a id="9113" href="BrouwerTree.Decidability.html#9094" class="Bound">x</a> <a id="9115" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9117" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9118" class="Symbol">)</a>
<a id="9120" href="BrouwerTree.Decidability.html#9082" class="Function">stable≡ω</a> <a id="9129" class="Symbol">=</a> <a id="9131" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="9139" class="Symbol">(λ</a> <a id="9142" href="BrouwerTree.Decidability.html#9142" class="Bound">x</a> <a id="9144" class="Symbol">→</a> <a id="9146" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="9153" class="Symbol">(</a><a id="9154" href="BrouwerTree.Decidability.html#9142" class="Bound">x</a> <a id="9156" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9158" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9159" class="Symbol">))</a>
                   <a id="9181" class="Symbol">(λ</a> <a id="9184" href="BrouwerTree.Decidability.html#9184" class="Bound">_</a> <a id="9186" class="Symbol">→</a> <a id="9188" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="9196" class="Symbol">λ</a> <a id="9198" href="BrouwerTree.Decidability.html#9198" class="Bound">_</a> <a id="9200" class="Symbol">→</a> <a id="9202" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="9213" class="Symbol">_</a> <a id="9215" class="Symbol">_)</a>
                   <a id="9237" class="Symbol">(λ</a> <a id="9240" href="BrouwerTree.Decidability.html#9240" class="Bound">¬¬zero≡ω</a> <a id="9249" class="Symbol">→</a> <a id="9251" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9257" class="Symbol">(</a><a id="9258" href="BrouwerTree.Decidability.html#9240" class="Bound">¬¬zero≡ω</a> <a id="9267" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a><a id="9275" class="Symbol">))</a>
                   <a id="9297" class="Symbol">(λ</a> <a id="9300" href="BrouwerTree.Decidability.html#9300" class="Bound">_</a> <a id="9302" href="BrouwerTree.Decidability.html#9302" class="Bound">¬¬succ≡ω</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9319" class="Symbol">(</a><a id="9320" href="BrouwerTree.Decidability.html#9302" class="Bound">¬¬succ≡ω</a> <a id="9329" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a><a id="9337" class="Symbol">))</a>
                   <a id="9359" href="BrouwerTree.Decidability.html#9379" class="Function">limit-case</a>
 <a id="9371" class="Keyword">where</a>
  <a id="9379" href="BrouwerTree.Decidability.html#9379" class="Function">limit-case</a> <a id="9390" class="Symbol">:</a> <a id="9392" class="Symbol">∀</a> <a id="9394" class="Symbol">{</a><a id="9395" href="BrouwerTree.Decidability.html#9395" class="Bound">f</a> <a id="9397" href="BrouwerTree.Decidability.html#9397" class="Bound">f↑</a><a id="9399" class="Symbol">}</a> <a id="9401" class="Symbol">→</a> <a id="9403" class="Symbol">(∀</a> <a id="9406" href="BrouwerTree.Decidability.html#9406" class="Bound">i</a> <a id="9408" class="Symbol">→</a> <a id="9410" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="9417" class="Symbol">(</a><a id="9418" href="BrouwerTree.Decidability.html#9395" class="Bound">f</a> <a id="9420" href="BrouwerTree.Decidability.html#9406" class="Bound">i</a> <a id="9422" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9424" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9425" class="Symbol">))</a> <a id="9428" class="Symbol">→</a> <a id="9430" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="9437" class="Symbol">(</a><a id="9438" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9444" href="BrouwerTree.Decidability.html#9395" class="Bound">f</a> <a id="9446" class="Symbol">{</a><a id="9447" href="BrouwerTree.Decidability.html#9397" class="Bound">f↑</a><a id="9449" class="Symbol">}</a> <a id="9451" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9453" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9454" class="Symbol">)</a>
  <a id="9458" href="BrouwerTree.Decidability.html#9379" class="Function">limit-case</a> <a id="9469" class="Symbol">{</a><a id="9470" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a><a id="9471" class="Symbol">}</a> <a id="9473" class="Symbol">{</a><a id="9474" href="BrouwerTree.Decidability.html#9474" class="Bound">f↑</a><a id="9476" class="Symbol">}</a> <a id="9478" class="Symbol">_</a> <a id="9480" href="BrouwerTree.Decidability.html#9480" class="Bound">¬¬lim≡ω</a> <a id="9488" class="Symbol">=</a> <a id="9490" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="9500" href="BrouwerTree.Decidability.html#9718" class="Function">lim≤ω</a> <a id="9506" href="BrouwerTree.Decidability.html#9787" class="Function">ω≤lim</a>
   <a id="9515" class="Keyword">where</a>
    <a id="9525" href="BrouwerTree.Decidability.html#9525" class="Function">f&lt;ω</a> <a id="9529" class="Symbol">:</a> <a id="9531" class="Symbol">∀</a> <a id="9533" href="BrouwerTree.Decidability.html#9533" class="Bound">i</a> <a id="9535" class="Symbol">→</a> <a id="9537" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a> <a id="9539" href="BrouwerTree.Decidability.html#9533" class="Bound">i</a> <a id="9541" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9543" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="9549" href="BrouwerTree.Decidability.html#9525" class="Function">f&lt;ω</a> <a id="9553" href="BrouwerTree.Decidability.html#9553" class="Bound">i</a> <a id="9555" class="Keyword">with</a> <a id="9560" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="9569" class="Symbol">(</a><a id="9570" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a> <a id="9572" href="BrouwerTree.Decidability.html#9553" class="Bound">i</a><a id="9573" class="Symbol">)</a>
    <a id="9579" class="Symbol">...</a> <a id="9583" class="Symbol">|</a> <a id="9585" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9589" href="BrouwerTree.Decidability.html#9589" class="Bound">fi&lt;ω</a> <a id="9594" class="Symbol">=</a> <a id="9596" href="BrouwerTree.Decidability.html#9589" class="Bound">fi&lt;ω</a>
    <a id="9605" class="Symbol">...</a> <a id="9609" class="Symbol">|</a> <a id="9611" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9615" href="BrouwerTree.Decidability.html#9615" class="Bound">fi≥ω</a> <a id="9620" class="Symbol">=</a> <a id="9622" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9628" class="Symbol">(</a><a id="9629" href="BrouwerTree.Decidability.html#9480" class="Bound">¬¬lim≡ω</a> <a id="9637" class="Symbol">(λ</a> <a id="9640" href="BrouwerTree.Decidability.html#9640" class="Bound">lim≡ω</a> <a id="9646" class="Symbol">→</a> <a id="9648" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="9664" class="Symbol">(</a><a id="9665" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9669" href="BrouwerTree.Decidability.html#9640" class="Bound">lim≡ω</a><a id="9674" class="Symbol">)</a> <a id="9676" class="Symbol">(</a><a id="9677" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="9686" href="BrouwerTree.Decidability.html#9615" class="Bound">fi≥ω</a> <a id="9691" class="Symbol">(</a><a id="9692" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="9708" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a><a id="9709" class="Symbol">))))</a>
    <a id="9718" href="BrouwerTree.Decidability.html#9718" class="Function">lim≤ω</a> <a id="9724" class="Symbol">:</a> <a id="9726" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9732" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a> <a id="9734" class="Symbol">{</a><a id="9735" href="BrouwerTree.Decidability.html#9474" class="Bound">f↑</a><a id="9737" class="Symbol">}</a> <a id="9739" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9741" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="9747" href="BrouwerTree.Decidability.html#9718" class="Function">lim≤ω</a> <a id="9753" class="Symbol">=</a> <a id="9755" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="9766" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a> <a id="9768" class="Symbol">(</a><a id="9769" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9776" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9778" href="BrouwerTree.Decidability.html#9525" class="Function">f&lt;ω</a><a id="9781" class="Symbol">)</a>
    <a id="9787" href="BrouwerTree.Decidability.html#9787" class="Function">ω≤lim</a> <a id="9793" class="Symbol">:</a> <a id="9795" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9797" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9799" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9805" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a> <a id="9807" class="Symbol">{</a><a id="9808" href="BrouwerTree.Decidability.html#9474" class="Bound">f↑</a><a id="9810" class="Symbol">}</a>
    <a id="9816" href="BrouwerTree.Decidability.html#9787" class="Function">ω≤lim</a> <a id="9822" class="Symbol">=</a> <a id="9824" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="9835" href="BrouwerTree.Decidability.html#9470" class="Bound">f</a>

<a id="equality-decidable-taboo"></a><a id="9838" href="BrouwerTree.Decidability.html#9838" class="Function">equality-decidable-taboo</a> <a id="9863" class="Symbol">:</a> <a id="9865" class="Symbol">((</a><a id="9867" href="BrouwerTree.Decidability.html#9867" class="Bound">x</a> <a id="9869" href="BrouwerTree.Decidability.html#9869" class="Bound">y</a> <a id="9871" class="Symbol">:</a> <a id="9873" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">→</a> <a id="9880" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9884" class="Symbol">(</a><a id="9885" href="BrouwerTree.Decidability.html#9867" class="Bound">x</a> <a id="9887" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9889" href="BrouwerTree.Decidability.html#9869" class="Bound">y</a><a id="9890" class="Symbol">))</a> <a id="9893" class="Symbol">→</a> <a id="9895" href="General-Properties.html#4838" class="Function">MP</a>
<a id="9898" href="BrouwerTree.Decidability.html#9838" class="Function">equality-decidable-taboo</a> <a id="9923" href="BrouwerTree.Decidability.html#9923" class="Bound">dec</a> <a id="9927" class="Symbol">=</a> <a id="9929" href="BrouwerTree.Decidability.html#7521" class="Function">equality-notnot-stable-taboo</a> <a id="9958" class="Symbol">λ</a> <a id="9960" href="BrouwerTree.Decidability.html#9960" class="Bound">x</a> <a id="9962" href="BrouwerTree.Decidability.html#9962" class="Bound">y</a> <a id="9964" class="Symbol">→</a> <a id="9966" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="9977" class="Symbol">(</a><a id="9978" href="BrouwerTree.Decidability.html#9923" class="Bound">dec</a> <a id="9982" href="BrouwerTree.Decidability.html#9960" class="Bound">x</a> <a id="9984" href="BrouwerTree.Decidability.html#9962" class="Bound">y</a><a id="9985" class="Symbol">)</a>

<a id="splitting-≤"></a><a id="9988" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a> <a id="10000" class="Symbol">:</a> <a id="10002" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="10007" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a> <a id="10019" class="Symbol">=</a> <a id="10021" href="General-Properties.html#9109" class="Function">Splits</a> <a id="10028" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="10032" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="10036" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a>

<a id="splitting-≤-taboo"></a><a id="10041" href="BrouwerTree.Decidability.html#10041" class="Function">splitting-≤-taboo</a> <a id="10059" class="Symbol">:</a> <a id="10061" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a> <a id="10073" class="Symbol">→</a> <a id="10075" href="General-Properties.html#4366" class="Function">Σ-LPO</a>
<a id="10081" href="BrouwerTree.Decidability.html#10041" class="Function">splitting-≤-taboo</a> <a id="10099" href="BrouwerTree.Decidability.html#10099" class="Bound">split</a> <a id="10105" href="BrouwerTree.Decidability.html#10105" class="Bound">f</a> <a id="10107" class="Keyword">with</a> <a id="10112" href="BrouwerTree.Decidability.html#10099" class="Bound">split</a> <a id="10118" class="Symbol">{</a><a id="10119" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10125" class="Symbol">(</a><a id="10126" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="10134" href="BrouwerTree.Decidability.html#10105" class="Bound">f</a><a id="10135" class="Symbol">)</a> <a id="10137" class="Symbol">{</a><a id="10138" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="10157" href="BrouwerTree.Decidability.html#10105" class="Bound">f</a><a id="10158" class="Symbol">}}</a> <a id="10161" class="Symbol">{</a><a id="10162" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10164" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10166" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="10167" class="Symbol">}</a> <a id="10169" class="Symbol">(</a><a id="10170" href="BrouwerTree.Decidability.html#2885" class="Function">jumpSeq≤ω2</a> <a id="10181" href="BrouwerTree.Decidability.html#10105" class="Bound">f</a><a id="10182" class="Symbol">)</a>
<a id="10184" class="Symbol">...</a> <a id="10188" class="Symbol">|</a> <a id="10190" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10194" href="BrouwerTree.Decidability.html#10194" class="Bound">jumpSeq&lt;ω2</a> <a id="10205" class="Symbol">=</a> <a id="10207" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10211" class="Symbol">λ</a> <a id="10213" href="BrouwerTree.Decidability.html#10213" class="Bound">k</a> <a id="10215" class="Symbol">→</a> <a id="10217" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="10229" class="Symbol">(</a><a id="10230" class="Bound">f</a> <a id="10232" href="BrouwerTree.Decidability.html#10213" class="Bound">k</a><a id="10233" class="Symbol">)</a> <a id="10235" class="Symbol">λ</a> <a id="10237" href="BrouwerTree.Decidability.html#10237" class="Bound">fk≡true</a> <a id="10245" class="Symbol">→</a> <a id="10247" href="BrouwerTree.Code.Results.html#4849" class="Function">&lt;-irreflexive-≡</a> <a id="10263" class="Symbol">(</a><a id="10264" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="10288" class="Bound">f</a> <a id="10290" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10292" class="Symbol">(</a><a id="10293" href="BrouwerTree.Decidability.html#10213" class="Bound">k</a> <a id="10295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10297" href="BrouwerTree.Decidability.html#10237" class="Bound">fk≡true</a><a id="10304" class="Symbol">)</a> <a id="10306" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="10307" class="Symbol">)</a> <a id="10309" href="BrouwerTree.Decidability.html#10194" class="Bound">jumpSeq&lt;ω2</a>
<a id="10320" class="Symbol">...</a> <a id="10324" class="Symbol">|</a> <a id="10326" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10330" href="BrouwerTree.Decidability.html#10330" class="Bound">jumpSeq=ω2</a> <a id="10341" class="Symbol">=</a> <a id="10343" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10347" class="Symbol">(</a><a id="10348" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="10371" class="Bound">f</a> <a id="10373" href="BrouwerTree.Decidability.html#10330" class="Bound">jumpSeq=ω2</a><a id="10383" class="Symbol">)</a>

<a id="BrwHasSubtraction"></a><a id="10386" href="BrouwerTree.Decidability.html#10386" class="Function">BrwHasSubtraction</a> <a id="10404" class="Symbol">:</a> <a id="10406" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="10411" href="BrouwerTree.Decidability.html#10386" class="Function">BrwHasSubtraction</a> <a id="10429" class="Symbol">=</a> <a id="10431" class="Symbol">(</a><a id="10432" href="BrouwerTree.Decidability.html#10432" class="Bound">x</a> <a id="10434" href="BrouwerTree.Decidability.html#10434" class="Bound">y</a> <a id="10436" class="Symbol">:</a> <a id="10438" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10441" class="Symbol">)</a> <a id="10443" class="Symbol">→</a> <a id="10445" href="BrouwerTree.Decidability.html#10432" class="Bound">x</a> <a id="10447" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10449" href="BrouwerTree.Decidability.html#10434" class="Bound">y</a> <a id="10451" class="Symbol">→</a> <a id="10453" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10456" href="BrouwerTree.Decidability.html#10456" class="Bound">y-x</a> <a id="10460" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10462" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="10466" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10468" href="BrouwerTree.Decidability.html#10432" class="Bound">x</a> <a id="10470" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10472" href="BrouwerTree.Decidability.html#10456" class="Bound">y-x</a> <a id="10476" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10478" href="BrouwerTree.Decidability.html#10434" class="Bound">y</a>

<a id="has-sub-to-BrwHasSubtraction"></a><a id="10481" href="BrouwerTree.Decidability.html#10481" class="Function">has-sub-to-BrwHasSubtraction</a> <a id="10510" class="Symbol">:</a> <a id="10512" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a> <a id="10520" class="Symbol">→</a> <a id="10522" href="BrouwerTree.Decidability.html#10386" class="Function">BrwHasSubtraction</a>
<a id="10540" href="BrouwerTree.Decidability.html#10481" class="Function">has-sub-to-BrwHasSubtraction</a> <a id="10569" class="Symbol">(</a><a id="10570" href="BrouwerTree.Decidability.html#10570" class="Bound">f</a> <a id="10572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10574" href="BrouwerTree.Decidability.html#10574" class="Bound">p</a><a id="10575" class="Symbol">)</a> <a id="10577" href="BrouwerTree.Decidability.html#10577" class="Bound">x</a> <a id="10579" href="BrouwerTree.Decidability.html#10579" class="Bound">y</a> <a id="10581" href="BrouwerTree.Decidability.html#10581" class="Bound">x≤y</a> <a id="10585" class="Symbol">=</a> <a id="10587" href="BrouwerTree.Decidability.html#10570" class="Bound">f</a> <a id="10589" href="BrouwerTree.Decidability.html#10579" class="Bound">y</a> <a id="10591" href="BrouwerTree.Decidability.html#10577" class="Bound">x</a> <a id="10593" href="BrouwerTree.Decidability.html#10581" class="Bound">x≤y</a> <a id="10597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10599" href="BrouwerTree.Decidability.html#10574" class="Bound">p</a> <a id="10601" href="BrouwerTree.Decidability.html#10579" class="Bound">y</a> <a id="10603" href="BrouwerTree.Decidability.html#10577" class="Bound">x</a> <a id="10605" href="BrouwerTree.Decidability.html#10581" class="Bound">x≤y</a>

<a id="BrwHasSubtraction-to-has-sub"></a><a id="10610" href="BrouwerTree.Decidability.html#10610" class="Function">BrwHasSubtraction-to-has-sub</a> <a id="10639" class="Symbol">:</a> <a id="10641" href="BrouwerTree.Decidability.html#10386" class="Function">BrwHasSubtraction</a> <a id="10659" class="Symbol">→</a> <a id="10661" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a>
<a id="10669" href="BrouwerTree.Decidability.html#10610" class="Function">BrwHasSubtraction-to-has-sub</a> <a id="10698" href="BrouwerTree.Decidability.html#10698" class="Bound">sub</a> <a id="10702" class="Symbol">=</a> <a id="10704" class="Symbol">(λ</a> <a id="10707" href="BrouwerTree.Decidability.html#10707" class="Bound">y</a> <a id="10709" href="BrouwerTree.Decidability.html#10709" class="Bound">x</a> <a id="10711" href="BrouwerTree.Decidability.html#10711" class="Bound">x≤y</a> <a id="10715" class="Symbol">→</a> <a id="10717" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10721" class="Symbol">(</a><a id="10722" href="BrouwerTree.Decidability.html#10698" class="Bound">sub</a> <a id="10726" href="BrouwerTree.Decidability.html#10709" class="Bound">x</a> <a id="10728" href="BrouwerTree.Decidability.html#10707" class="Bound">y</a> <a id="10730" href="BrouwerTree.Decidability.html#10711" class="Bound">x≤y</a><a id="10733" class="Symbol">))</a> <a id="10736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10738" class="Symbol">(λ</a> <a id="10741" href="BrouwerTree.Decidability.html#10741" class="Bound">y</a> <a id="10743" href="BrouwerTree.Decidability.html#10743" class="Bound">x</a> <a id="10745" href="BrouwerTree.Decidability.html#10745" class="Bound">x≤y</a> <a id="10749" class="Symbol">→</a> <a id="10751" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10755" class="Symbol">(</a><a id="10756" href="BrouwerTree.Decidability.html#10698" class="Bound">sub</a> <a id="10760" href="BrouwerTree.Decidability.html#10743" class="Bound">x</a> <a id="10762" href="BrouwerTree.Decidability.html#10741" class="Bound">y</a> <a id="10764" href="BrouwerTree.Decidability.html#10745" class="Bound">x≤y</a><a id="10767" class="Symbol">))</a>

<a id="Brw-sub-is-unique"></a><a id="10771" href="BrouwerTree.Decidability.html#10771" class="Function">Brw-sub-is-unique</a> <a id="10789" class="Symbol">:</a> <a id="10791" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a> <a id="10799" class="Symbol">→</a> <a id="10801" href="Abstract.Arithmetic.html#3492" class="Function">has-unique-sub</a>
<a id="10816" href="BrouwerTree.Decidability.html#10771" class="Function">Brw-sub-is-unique</a> <a id="10834" class="Symbol">(</a><a id="10835" href="BrouwerTree.Decidability.html#10835" class="Bound">sub</a> <a id="10839" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10841" href="BrouwerTree.Decidability.html#10841" class="Bound">is</a><a id="10843" class="Symbol">)</a> <a id="10845" class="Symbol">=</a>
  <a id="10849" class="Symbol">((</a><a id="10851" href="BrouwerTree.Decidability.html#10835" class="Bound">sub</a> <a id="10855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10857" href="BrouwerTree.Decidability.html#10841" class="Bound">is</a><a id="10859" class="Symbol">))</a> <a id="10862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10864" class="Symbol">(λ</a> <a id="10867" class="Symbol">{</a> <a id="10869" class="Symbol">(</a><a id="10870" href="BrouwerTree.Decidability.html#10870" class="Bound">sub&#39;</a> <a id="10875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10877" href="BrouwerTree.Decidability.html#10877" class="Bound">is&#39;</a><a id="10880" class="Symbol">)</a> <a id="10882" class="Symbol">→</a> <a id="10884" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="10891" class="Symbol">(</a><a id="10892" href="Abstract.Arithmetic.html#3554" class="Function">isProp⟨is-sub⟩</a> <a id="10907" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a><a id="10917" class="Symbol">)</a>
                                          <a id="10961" class="Symbol">(</a><a id="10962" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10969" class="Symbol">λ</a> <a id="10971" href="BrouwerTree.Decidability.html#10971" class="Bound">x</a> <a id="10973" class="Symbol">→</a> <a id="10975" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10982" class="Symbol">λ</a> <a id="10984" href="BrouwerTree.Decidability.html#10984" class="Bound">y</a> <a id="10986" class="Symbol">→</a> <a id="10988" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10995" class="Symbol">λ</a> <a id="10997" href="BrouwerTree.Decidability.html#10997" class="Bound">p</a> <a id="10999" class="Symbol">→</a> <a id="11001" href="BrouwerTree.Arithmetic.html#3219" class="Function">+-leftCancel</a> <a id="11014" href="BrouwerTree.Decidability.html#10984" class="Bound">y</a> <a id="11016" class="Symbol">(</a><a id="11017" href="BrouwerTree.Decidability.html#10841" class="Bound">is</a> <a id="11020" href="BrouwerTree.Decidability.html#10971" class="Bound">x</a> <a id="11022" href="BrouwerTree.Decidability.html#10984" class="Bound">y</a> <a id="11024" href="BrouwerTree.Decidability.html#10997" class="Bound">p</a> <a id="11026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11028" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11032" class="Symbol">(</a><a id="11033" href="BrouwerTree.Decidability.html#10877" class="Bound">is&#39;</a> <a id="11037" href="BrouwerTree.Decidability.html#10971" class="Bound">x</a> <a id="11039" href="BrouwerTree.Decidability.html#10984" class="Bound">y</a> <a id="11041" href="BrouwerTree.Decidability.html#10997" class="Bound">p</a><a id="11042" class="Symbol">)))</a> <a id="11046" class="Symbol">})</a>

<a id="BrwHasSubtraction-to-splitting-≤"></a><a id="11050" href="BrouwerTree.Decidability.html#11050" class="Function">BrwHasSubtraction-to-splitting-≤</a> <a id="11083" class="Symbol">:</a> <a id="11085" href="BrouwerTree.Decidability.html#10386" class="Function">BrwHasSubtraction</a> <a id="11103" class="Symbol">→</a> <a id="11105" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a>
<a id="11117" href="BrouwerTree.Decidability.html#11050" class="Function">BrwHasSubtraction-to-splitting-≤</a> <a id="11150" href="BrouwerTree.Decidability.html#11150" class="Bound">sub</a> <a id="11154" class="Symbol">{</a><a id="11155" href="BrouwerTree.Decidability.html#11155" class="Bound">x</a><a id="11156" class="Symbol">}</a> <a id="11158" class="Symbol">{</a><a id="11159" href="BrouwerTree.Decidability.html#11159" class="Bound">y</a><a id="11160" class="Symbol">}</a> <a id="11162" href="BrouwerTree.Decidability.html#11162" class="Bound">x≤y</a> <a id="11166" class="Keyword">with</a> <a id="11171" href="BrouwerTree.Decidability.html#11150" class="Bound">sub</a> <a id="11175" href="BrouwerTree.Decidability.html#11155" class="Bound">x</a> <a id="11177" href="BrouwerTree.Decidability.html#11159" class="Bound">y</a> <a id="11179" href="BrouwerTree.Decidability.html#11162" class="Bound">x≤y</a>
<a id="11183" href="BrouwerTree.Decidability.html#11050" class="Function">BrwHasSubtraction-to-splitting-≤</a> <a id="11216" href="BrouwerTree.Decidability.html#11216" class="Bound">sub</a> <a id="11220" class="Symbol">{</a><a id="11221" href="BrouwerTree.Decidability.html#11221" class="Bound">x</a><a id="11222" class="Symbol">}</a> <a id="11224" class="Symbol">{</a><a id="11225" href="BrouwerTree.Decidability.html#11225" class="Bound">y</a><a id="11226" class="Symbol">}</a> <a id="11228" href="BrouwerTree.Decidability.html#11228" class="Bound">x≤y</a> <a id="11232" class="Symbol">|</a> <a id="11234" class="Symbol">(</a><a id="11235" href="BrouwerTree.Decidability.html#11235" class="Bound">y-x</a> <a id="11239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11241" href="BrouwerTree.Decidability.html#11241" class="Bound">x+y-x≡y</a><a id="11248" class="Symbol">)</a> <a id="11250" class="Keyword">with</a> <a id="11255" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="11263" href="BrouwerTree.Decidability.html#11235" class="Bound">y-x</a>
<a id="11267" class="Symbol">...</a> <a id="11271" class="Symbol">|</a> <a id="11273" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11277" href="BrouwerTree.Decidability.html#11277" class="Bound">y-x≡0</a> <a id="11283" class="Symbol">=</a> <a id="11285" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11289" class="Symbol">(</a><a id="11290" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11296" class="Symbol">(λ</a> <a id="11299" href="BrouwerTree.Decidability.html#11299" class="Bound">z</a> <a id="11301" class="Symbol">→</a> <a id="11303" class="Bound">x</a> <a id="11305" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11307" href="BrouwerTree.Decidability.html#11299" class="Bound">z</a> <a id="11309" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11311" class="Bound">y</a><a id="11312" class="Symbol">)</a> <a id="11314" href="BrouwerTree.Decidability.html#11277" class="Bound">y-x≡0</a> <a id="11320" class="Bound">x+y-x≡y</a><a id="11327" class="Symbol">)</a>
<a id="11329" class="Symbol">...</a> <a id="11333" class="Symbol">|</a> <a id="11335" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="11339" href="BrouwerTree.Decidability.html#11339" class="Bound">y-x≠0</a> <a id="11345" class="Symbol">=</a> <a id="11347" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11351" class="Symbol">(</a><a id="11352" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="11361" class="Symbol">(</a><a id="11362" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="11372" class="Symbol">(</a><a id="11373" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="11387" class="Bound">y-x</a> <a id="11391" class="Symbol">λ</a> <a id="11393" href="BrouwerTree.Decidability.html#11393" class="Bound">p</a> <a id="11395" class="Symbol">→</a> <a id="11397" href="BrouwerTree.Decidability.html#11339" class="Bound">y-x≠0</a> <a id="11403" class="Symbol">(</a><a id="11404" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11408" href="BrouwerTree.Decidability.html#11393" class="Bound">p</a><a id="11409" class="Symbol">)))</a> <a id="11413" class="Symbol">(</a><a id="11414" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="11423" class="Bound">x+y-x≡y</a><a id="11430" class="Symbol">))</a>


<a id="Dec≡a+y→Dec≡y"></a><a id="11435" href="BrouwerTree.Decidability.html#11435" class="Function">Dec≡a+y→Dec≡y</a> <a id="11449" class="Symbol">:</a> <a id="11451" class="Symbol">∀</a> <a id="11453" href="BrouwerTree.Decidability.html#11453" class="Bound">a</a> <a id="11455" href="BrouwerTree.Decidability.html#11455" class="Bound">y</a> <a id="11457" class="Symbol">→</a> <a id="11459" class="Symbol">(∀</a> <a id="11462" href="BrouwerTree.Decidability.html#11462" class="Bound">x</a> <a id="11464" class="Symbol">→</a> <a id="11466" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11470" class="Symbol">(</a><a id="11471" href="BrouwerTree.Decidability.html#11462" class="Bound">x</a> <a id="11473" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11475" href="BrouwerTree.Decidability.html#11453" class="Bound">a</a> <a id="11477" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11479" href="BrouwerTree.Decidability.html#11455" class="Bound">y</a><a id="11480" class="Symbol">))</a> <a id="11483" class="Symbol">→</a> <a id="11485" class="Symbol">(∀</a> <a id="11488" href="BrouwerTree.Decidability.html#11488" class="Bound">x</a> <a id="11490" class="Symbol">→</a> <a id="11492" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11496" class="Symbol">(</a><a id="11497" href="BrouwerTree.Decidability.html#11488" class="Bound">x</a> <a id="11499" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11501" href="BrouwerTree.Decidability.html#11455" class="Bound">y</a><a id="11502" class="Symbol">))</a>
<a id="11505" href="BrouwerTree.Decidability.html#11435" class="Function">Dec≡a+y→Dec≡y</a> <a id="11519" href="BrouwerTree.Decidability.html#11519" class="Bound">a</a> <a id="11521" href="BrouwerTree.Decidability.html#11521" class="Bound">y</a> <a id="11523" href="BrouwerTree.Decidability.html#11523" class="Bound">d</a> <a id="11525" href="BrouwerTree.Decidability.html#11525" class="Bound">x</a> <a id="11527" class="Symbol">=</a> <a id="11529" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="11536" class="Symbol">(</a><a id="11537" href="BrouwerTree.Arithmetic.html#3219" class="Function">+-leftCancel</a> <a id="11550" href="BrouwerTree.Decidability.html#11519" class="Bound">a</a><a id="11551" class="Symbol">)</a> <a id="11553" class="Symbol">(λ</a> <a id="11556" href="BrouwerTree.Decidability.html#11556" class="Bound">p</a> <a id="11558" href="BrouwerTree.Decidability.html#11558" class="Bound">q</a> <a id="11560" class="Symbol">→</a> <a id="11562" href="BrouwerTree.Decidability.html#11556" class="Bound">p</a> <a id="11564" class="Symbol">(</a><a id="11565" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11570" class="Symbol">(</a><a id="11571" href="BrouwerTree.Decidability.html#11519" class="Bound">a</a> <a id="11573" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+_</a><a id="11575" class="Symbol">)</a> <a id="11577" href="BrouwerTree.Decidability.html#11558" class="Bound">q</a><a id="11578" class="Symbol">))</a> <a id="11581" class="Symbol">(</a><a id="11582" href="BrouwerTree.Decidability.html#11523" class="Bound">d</a> <a id="11584" class="Symbol">(</a><a id="11585" href="BrouwerTree.Decidability.html#11519" class="Bound">a</a> <a id="11587" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11589" href="BrouwerTree.Decidability.html#11525" class="Bound">x</a><a id="11590" class="Symbol">))</a>

<a id="limit-drop-initial"></a><a id="11594" href="BrouwerTree.Decidability.html#11594" class="Function">limit-drop-initial</a> <a id="11613" class="Symbol">:</a> <a id="11615" class="Symbol">∀</a> <a id="11617" href="BrouwerTree.Decidability.html#11617" class="Bound">n</a> <a id="11619" href="BrouwerTree.Decidability.html#11619" class="Bound">f</a> <a id="11621" class="Symbol">{</a><a id="11622" href="BrouwerTree.Decidability.html#11622" class="Bound">f↑</a><a id="11624" class="Symbol">}</a> <a id="11626" class="Symbol">→</a> <a id="11628" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11634" href="BrouwerTree.Decidability.html#11619" class="Bound">f</a> <a id="11636" class="Symbol">{</a><a id="11637" href="BrouwerTree.Decidability.html#11622" class="Bound">f↑</a><a id="11639" class="Symbol">}</a> <a id="11641" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11643" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11649" class="Symbol">(λ</a> <a id="11652" href="BrouwerTree.Decidability.html#11652" class="Bound">k</a> <a id="11654" class="Symbol">→</a> <a id="11656" href="BrouwerTree.Decidability.html#11619" class="Bound">f</a> <a id="11658" class="Symbol">(</a><a id="11659" href="BrouwerTree.Decidability.html#11652" class="Bound">k</a> <a id="11661" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="11665" href="BrouwerTree.Decidability.html#11617" class="Bound">n</a><a id="11666" class="Symbol">))</a> <a id="11669" class="Symbol">{λ</a> <a id="11672" href="BrouwerTree.Decidability.html#11672" class="Bound">k</a> <a id="11674" class="Symbol">→</a> <a id="11676" href="BrouwerTree.Decidability.html#11622" class="Bound">f↑</a> <a id="11679" class="Symbol">(</a><a id="11680" href="BrouwerTree.Decidability.html#11672" class="Bound">k</a> <a id="11682" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="11686" href="BrouwerTree.Decidability.html#11617" class="Bound">n</a><a id="11687" class="Symbol">)}</a>
<a id="11690" href="BrouwerTree.Decidability.html#11594" class="Function">limit-drop-initial</a> <a id="11709" href="BrouwerTree.Decidability.html#11709" class="Bound">n</a> <a id="11711" href="BrouwerTree.Decidability.html#11711" class="Bound">f</a> <a id="11713" class="Symbol">{</a><a id="11714" href="BrouwerTree.Decidability.html#11714" class="Bound">f↑</a><a id="11716" class="Symbol">}</a> <a id="11718" class="Symbol">=</a> <a id="11720" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="11726" class="Symbol">_</a> <a id="11728" class="Symbol">_</a> <a id="11730" class="Symbol">((λ</a> <a id="11734" href="BrouwerTree.Decidability.html#11734" class="Bound">k</a> <a id="11736" class="Symbol">→</a> <a id="11738" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11740" href="BrouwerTree.Decidability.html#11734" class="Bound">k</a> <a id="11742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11744" href="BrouwerTree.Arithmetic.Properties.html#2274" class="Function">increasing→monotone</a> <a id="11764" href="BrouwerTree.Decidability.html#11714" class="Bound">f↑</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11774" class="Symbol">(λ</a> <a id="11777" href="BrouwerTree.Decidability.html#11777" class="Bound">z</a> <a id="11779" class="Symbol">→</a> <a id="11781" href="BrouwerTree.Decidability.html#11777" class="Bound">z</a> <a id="11783" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="11787" href="BrouwerTree.Decidability.html#11734" class="Bound">k</a> <a id="11789" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="11793" href="BrouwerTree.Decidability.html#11709" class="Bound">n</a><a id="11794" class="Symbol">)</a> <a id="11796" class="Symbol">(</a><a id="11797" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="11804" href="BrouwerTree.Decidability.html#11734" class="Bound">k</a><a id="11805" class="Symbol">)</a> <a id="11807" class="Symbol">(</a><a id="11808" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="11815" class="Symbol">{</a><a id="11816" class="Argument">k</a> <a id="11818" class="Symbol">=</a> <a id="11820" href="BrouwerTree.Decidability.html#11734" class="Bound">k</a><a id="11821" class="Symbol">}</a> <a id="11823" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="11829" class="Symbol">))</a> <a id="11832" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="11833" class="Symbol">)</a> <a id="11835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11837" class="Symbol">λ</a> <a id="11839" href="BrouwerTree.Decidability.html#11839" class="Bound">k</a> <a id="11841" class="Symbol">→</a> <a id="11843" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11845" href="BrouwerTree.Decidability.html#11839" class="Bound">k</a> <a id="11847" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="11851" href="BrouwerTree.Decidability.html#11709" class="Bound">n</a> <a id="11853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11855" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="11862" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="11863" class="Symbol">)</a>


<a id="isProp⟨BrwHasSubtraction⟩"></a><a id="11867" href="BrouwerTree.Decidability.html#11867" class="Function">isProp⟨BrwHasSubtraction⟩</a> <a id="11893" class="Symbol">:</a> <a id="11895" class="Symbol">∀</a> <a id="11897" class="Symbol">{</a><a id="11898" href="BrouwerTree.Decidability.html#11898" class="Bound">x</a> <a id="11900" href="BrouwerTree.Decidability.html#11900" class="Bound">y</a><a id="11901" class="Symbol">}</a> <a id="11903" class="Symbol">→</a> <a id="11905" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11912" class="Symbol">(</a><a id="11913" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11916" href="BrouwerTree.Decidability.html#11916" class="Bound">y-x</a> <a id="11920" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11922" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="11926" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11928" class="Symbol">(</a><a id="11929" href="BrouwerTree.Decidability.html#11898" class="Bound">x</a> <a id="11931" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11933" href="BrouwerTree.Decidability.html#11916" class="Bound">y-x</a> <a id="11937" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11939" href="BrouwerTree.Decidability.html#11900" class="Bound">y</a><a id="11940" class="Symbol">))</a>
<a id="11943" href="BrouwerTree.Decidability.html#11867" class="Function">isProp⟨BrwHasSubtraction⟩</a> <a id="11969" class="Symbol">{</a><a id="11970" href="BrouwerTree.Decidability.html#11970" class="Bound">x</a><a id="11971" class="Symbol">}</a> <a id="11973" class="Symbol">{</a><a id="11974" href="BrouwerTree.Decidability.html#11974" class="Bound">y</a><a id="11975" class="Symbol">}</a> <a id="11977" class="Symbol">=</a> <a id="11979" class="Symbol">λ</a> <a id="11981" class="Symbol">(</a><a id="11982" href="BrouwerTree.Decidability.html#11982" class="Bound">z-x</a> <a id="11986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11988" href="BrouwerTree.Decidability.html#11988" class="Bound">p</a><a id="11989" class="Symbol">)</a> <a id="11991" class="Symbol">(</a><a id="11992" href="BrouwerTree.Decidability.html#11992" class="Bound">z-x&#39;</a> <a id="11997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11999" href="BrouwerTree.Decidability.html#11999" class="Bound">q</a><a id="12000" class="Symbol">)</a> <a id="12002" class="Symbol">→</a> <a id="12004" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12011" class="Symbol">(λ</a> <a id="12014" href="BrouwerTree.Decidability.html#12014" class="Bound">z</a> <a id="12016" class="Symbol">→</a> <a id="12018" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="12029" class="Symbol">(</a><a id="12030" href="BrouwerTree.Decidability.html#11970" class="Bound">x</a> <a id="12032" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12034" href="BrouwerTree.Decidability.html#12014" class="Bound">z</a><a id="12035" class="Symbol">)</a> <a id="12037" class="Symbol">_)</a> <a id="12040" class="Symbol">(</a><a id="12041" href="BrouwerTree.Arithmetic.html#3219" class="Function">+-leftCancel</a> <a id="12054" href="BrouwerTree.Decidability.html#11970" class="Bound">x</a> <a id="12056" class="Symbol">(</a><a id="12057" href="BrouwerTree.Decidability.html#11988" class="Bound">p</a> <a id="12059" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12061" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12065" href="BrouwerTree.Decidability.html#11999" class="Bound">q</a><a id="12066" class="Symbol">))</a>


<a id="splitting-≤-to-BrwHasSubtraction"></a><a id="12071" href="BrouwerTree.Decidability.html#12071" class="Function">splitting-≤-to-BrwHasSubtraction</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a> <a id="12118" class="Symbol">→</a> <a id="12120" href="BrouwerTree.Decidability.html#10386" class="Function">BrwHasSubtraction</a>
<a id="12138" href="BrouwerTree.Decidability.html#12071" class="Function">splitting-≤-to-BrwHasSubtraction</a> <a id="12171" href="BrouwerTree.Decidability.html#12171" class="Bound">split</a> <a id="12177" href="BrouwerTree.Decidability.html#12177" class="Bound">x</a> <a id="12179" href="BrouwerTree.Decidability.html#12179" class="Bound">y</a> <a id="12181" href="BrouwerTree.Decidability.html#12181" class="Bound">x≤y</a> <a id="12185" class="Symbol">=</a> <a id="12187" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="12195" class="Symbol">(λ</a> <a id="12198" href="BrouwerTree.Decidability.html#12198" class="Bound">y</a> <a id="12200" class="Symbol">→</a> <a id="12202" class="Symbol">∀</a> <a id="12204" href="BrouwerTree.Decidability.html#12204" class="Bound">x</a> <a id="12206" class="Symbol">→</a> <a id="12208" class="Symbol">(</a><a id="12209" href="BrouwerTree.Decidability.html#12204" class="Bound">x</a> <a id="12211" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="12213" href="BrouwerTree.Decidability.html#12198" class="Bound">y</a><a id="12214" class="Symbol">)</a> <a id="12216" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12218" class="Symbol">(</a><a id="12219" href="BrouwerTree.Decidability.html#12204" class="Bound">x</a> <a id="12221" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12223" href="BrouwerTree.Decidability.html#12198" class="Bound">y</a><a id="12224" class="Symbol">)</a> <a id="12226" class="Symbol">→</a> <a id="12228" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12231" href="BrouwerTree.Decidability.html#12231" class="Bound">y-x</a> <a id="12235" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12237" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12241" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12243" class="Symbol">(</a><a id="12244" href="BrouwerTree.Decidability.html#12204" class="Bound">x</a> <a id="12246" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12248" href="BrouwerTree.Decidability.html#12231" class="Bound">y-x</a> <a id="12252" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12254" href="BrouwerTree.Decidability.html#12198" class="Bound">y</a><a id="12255" class="Symbol">))</a>
  <a id="12260" class="Symbol">(λ</a> <a id="12263" href="BrouwerTree.Decidability.html#12263" class="Bound">z</a> <a id="12265" class="Symbol">→</a> <a id="12267" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="12276" class="Symbol">(λ</a> <a id="12279" href="BrouwerTree.Decidability.html#12279" class="Bound">x</a> <a id="12281" href="BrouwerTree.Decidability.html#12281" class="Bound">_</a> <a id="12283" class="Symbol">→</a> <a id="12285" href="BrouwerTree.Decidability.html#11867" class="Function">isProp⟨BrwHasSubtraction⟩</a><a id="12310" class="Symbol">))</a>
  <a id="12315" class="Symbol">(λ</a> <a id="12318" class="Symbol">{</a> <a id="12320" href="BrouwerTree.Decidability.html#12320" class="Bound">x</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12327" href="BrouwerTree.Decidability.html#12327" class="Bound">x&lt;0</a><a id="12330" class="Symbol">)</a> <a id="12332" class="Symbol">→</a> <a id="12334" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="12340" class="Symbol">(</a><a id="12341" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="12351" href="BrouwerTree.Decidability.html#12327" class="Bound">x&lt;0</a><a id="12354" class="Symbol">)</a> <a id="12356" class="Symbol">;</a> <a id="12358" href="BrouwerTree.Decidability.html#12358" class="Bound">x</a> <a id="12360" class="Symbol">(</a><a id="12361" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12365" href="BrouwerTree.Decidability.html#12365" class="Bound">x≡y</a><a id="12368" class="Symbol">)</a> <a id="12370" class="Symbol">→</a> <a id="12372" class="Symbol">(</a><a id="12373" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="12378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12380" href="BrouwerTree.Decidability.html#12365" class="Bound">x≡y</a><a id="12383" class="Symbol">)</a> <a id="12385" class="Symbol">})</a>
  <a id="12390" class="Symbol">(λ</a> <a id="12393" class="Symbol">{</a> <a id="12395" href="BrouwerTree.Decidability.html#12395" class="Bound">ih</a> <a id="12398" href="BrouwerTree.Decidability.html#12398" class="Bound">x</a> <a id="12400" class="Symbol">(</a><a id="12401" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12405" href="BrouwerTree.Decidability.html#12405" class="Bound">x&lt;sy</a><a id="12409" class="Symbol">)</a> <a id="12411" class="Symbol">→</a> <a id="12413" class="Keyword">let</a> <a id="12417" class="Symbol">(</a><a id="12418" href="BrouwerTree.Decidability.html#12418" class="Bound">y-x</a> <a id="12422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12424" href="BrouwerTree.Decidability.html#12424" class="Bound">p</a><a id="12425" class="Symbol">)</a> <a id="12427" class="Symbol">=</a> <a id="12429" href="BrouwerTree.Decidability.html#12395" class="Bound">ih</a> <a id="12432" href="BrouwerTree.Decidability.html#12398" class="Bound">x</a> <a id="12434" class="Symbol">(</a><a id="12435" href="BrouwerTree.Decidability.html#12171" class="Bound">split</a> <a id="12441" class="Symbol">(</a><a id="12442" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="12456" href="BrouwerTree.Decidability.html#12405" class="Bound">x&lt;sy</a><a id="12460" class="Symbol">))</a> <a id="12463" class="Keyword">in</a> <a id="12466" class="Symbol">(</a><a id="12467" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12472" href="BrouwerTree.Decidability.html#12418" class="Bound">y-x</a><a id="12475" class="Symbol">)</a> <a id="12477" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12479" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12484" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12489" href="BrouwerTree.Decidability.html#12424" class="Bound">p</a> <a id="12491" class="Symbol">;</a> <a id="12493" class="Symbol">_</a> <a id="12495" class="Symbol">_</a> <a id="12497" class="Symbol">(</a><a id="12498" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12502" href="BrouwerTree.Decidability.html#12502" class="Bound">x≡y</a><a id="12505" class="Symbol">)</a> <a id="12507" class="Symbol">→</a> <a id="12509" class="Symbol">(</a><a id="12510" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="12515" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12517" href="BrouwerTree.Decidability.html#12502" class="Bound">x≡y</a><a id="12520" class="Symbol">)</a> <a id="12522" class="Symbol">})</a>
  <a id="12527" class="Symbol">(λ</a> <a id="12530" class="Symbol">{</a> <a id="12532" class="Symbol">{</a><a id="12533" href="BrouwerTree.Decidability.html#12533" class="Bound">f</a><a id="12534" class="Symbol">}</a> <a id="12536" class="Symbol">{</a><a id="12537" href="BrouwerTree.Decidability.html#12537" class="Bound">f↑</a><a id="12539" class="Symbol">}</a> <a id="12541" href="BrouwerTree.Decidability.html#12541" class="Bound">ih</a> <a id="12544" href="BrouwerTree.Decidability.html#12544" class="Bound">x</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12551" href="BrouwerTree.Decidability.html#12551" class="Bound">x&lt;limf</a><a id="12557" class="Symbol">)</a> <a id="12559" class="Symbol">→</a> <a id="12561" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="12568" href="BrouwerTree.Decidability.html#11867" class="Function">isProp⟨BrwHasSubtraction⟩</a>
                                          <a id="12636" class="Symbol">(λ</a> <a id="12639" class="Symbol">(</a><a id="12640" href="BrouwerTree.Decidability.html#12640" class="Bound">n</a> <a id="12642" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12644" href="BrouwerTree.Decidability.html#12644" class="Bound">x&lt;fn</a><a id="12648" class="Symbol">)</a> <a id="12650" class="Symbol">→</a> <a id="12652" href="BrouwerTree.Decidability.html#12781" class="Function">limitcase</a> <a id="12662" href="BrouwerTree.Decidability.html#12533" class="Bound">f</a> <a id="12664" href="BrouwerTree.Decidability.html#12537" class="Bound">f↑</a> <a id="12667" href="BrouwerTree.Decidability.html#12541" class="Bound">ih</a> <a id="12670" href="BrouwerTree.Decidability.html#12544" class="Bound">x</a> <a id="12672" href="BrouwerTree.Decidability.html#12640" class="Bound">n</a> <a id="12674" href="BrouwerTree.Decidability.html#12644" class="Bound">x&lt;fn</a> <a id="12679" class="Symbol">)</a> <a id="12681" class="Symbol">(</a><a id="12682" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="12700" href="BrouwerTree.Decidability.html#12544" class="Bound">x</a> <a id="12702" href="BrouwerTree.Decidability.html#12533" class="Bound">f</a> <a id="12704" class="Symbol">{</a><a id="12705" href="BrouwerTree.Decidability.html#12537" class="Bound">f↑</a><a id="12707" class="Symbol">}</a> <a id="12709" href="BrouwerTree.Decidability.html#12551" class="Bound">x&lt;limf</a><a id="12715" class="Symbol">)</a> <a id="12717" class="Symbol">;</a> <a id="12719" class="Symbol">_</a> <a id="12721" class="Symbol">_</a> <a id="12723" class="Symbol">(</a><a id="12724" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12728" href="BrouwerTree.Decidability.html#12728" class="Bound">x≡y</a><a id="12731" class="Symbol">)</a> <a id="12733" class="Symbol">→</a> <a id="12735" class="Symbol">(</a><a id="12736" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="12741" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12743" href="BrouwerTree.Decidability.html#12728" class="Bound">x≡y</a><a id="12746" class="Symbol">)</a> <a id="12748" class="Symbol">})</a>
  <a id="12753" href="BrouwerTree.Decidability.html#12179" class="Bound">y</a> <a id="12755" href="BrouwerTree.Decidability.html#12177" class="Bound">x</a> <a id="12757" class="Symbol">(</a><a id="12758" href="BrouwerTree.Decidability.html#12171" class="Bound">split</a> <a id="12764" href="BrouwerTree.Decidability.html#12181" class="Bound">x≤y</a><a id="12767" class="Symbol">)</a>
  <a id="12771" class="Keyword">where</a>
    <a id="12781" href="BrouwerTree.Decidability.html#12781" class="Function">limitcase</a> <a id="12791" class="Symbol">:</a> <a id="12793" class="Symbol">∀</a> <a id="12795" href="BrouwerTree.Decidability.html#12795" class="Bound">f</a> <a id="12797" class="Symbol">(</a><a id="12798" href="BrouwerTree.Decidability.html#12798" class="Bound">f↑</a> <a id="12801" class="Symbol">:</a> <a id="12803" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="12814" href="BrouwerTree.Decidability.html#12795" class="Bound">f</a><a id="12815" class="Symbol">)</a> <a id="12817" class="Symbol">(</a><a id="12818" href="BrouwerTree.Decidability.html#12818" class="Bound">ih</a> <a id="12821" class="Symbol">:</a> <a id="12823" class="Symbol">∀</a> <a id="12825" href="BrouwerTree.Decidability.html#12825" class="Bound">k</a> <a id="12827" href="BrouwerTree.Decidability.html#12827" class="Bound">x</a> <a id="12829" class="Symbol">→</a> <a id="12831" class="Symbol">(</a><a id="12832" href="BrouwerTree.Decidability.html#12827" class="Bound">x</a> <a id="12834" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="12836" href="BrouwerTree.Decidability.html#12795" class="Bound">f</a> <a id="12838" href="BrouwerTree.Decidability.html#12825" class="Bound">k</a><a id="12839" class="Symbol">)</a> <a id="12841" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12843" class="Symbol">(</a><a id="12844" href="BrouwerTree.Decidability.html#12827" class="Bound">x</a> <a id="12846" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12848" href="BrouwerTree.Decidability.html#12795" class="Bound">f</a> <a id="12850" href="BrouwerTree.Decidability.html#12825" class="Bound">k</a><a id="12851" class="Symbol">)</a> <a id="12853" class="Symbol">→</a> <a id="12855" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="12864" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12868" class="Symbol">(λ</a> <a id="12871" href="BrouwerTree.Decidability.html#12871" class="Bound">y-x</a> <a id="12875" class="Symbol">→</a> <a id="12877" href="BrouwerTree.Decidability.html#12827" class="Bound">x</a> <a id="12879" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12881" href="BrouwerTree.Decidability.html#12871" class="Bound">y-x</a> <a id="12885" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12887" href="BrouwerTree.Decidability.html#12795" class="Bound">f</a> <a id="12889" href="BrouwerTree.Decidability.html#12825" class="Bound">k</a><a id="12890" class="Symbol">))</a> <a id="12893" class="Symbol">→</a>
                <a id="12911" class="Symbol">∀</a> <a id="12913" href="BrouwerTree.Decidability.html#12913" class="Bound">x</a> <a id="12915" class="Symbol">→</a> <a id="12917" class="Symbol">(</a><a id="12918" href="BrouwerTree.Decidability.html#12918" class="Bound">n</a> <a id="12920" class="Symbol">:</a> <a id="12922" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12923" class="Symbol">)</a> <a id="12925" class="Symbol">→</a> <a id="12927" href="BrouwerTree.Decidability.html#12913" class="Bound">x</a> <a id="12929" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="12931" href="BrouwerTree.Decidability.html#12795" class="Bound">f</a> <a id="12933" href="BrouwerTree.Decidability.html#12918" class="Bound">n</a> <a id="12935" class="Symbol">→</a> <a id="12937" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12939" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12943" class="Symbol">(λ</a> <a id="12946" href="BrouwerTree.Decidability.html#12946" class="Bound">y-x</a> <a id="12950" class="Symbol">→</a> <a id="12952" href="BrouwerTree.Decidability.html#12913" class="Bound">x</a> <a id="12954" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12956" href="BrouwerTree.Decidability.html#12946" class="Bound">y-x</a> <a id="12960" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12962" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12968" href="BrouwerTree.Decidability.html#12795" class="Bound">f</a><a id="12969" class="Symbol">)</a>
    <a id="12975" href="BrouwerTree.Decidability.html#12781" class="Function">limitcase</a> <a id="12985" href="BrouwerTree.Decidability.html#12985" class="Bound">f</a> <a id="12987" href="BrouwerTree.Decidability.html#12987" class="Bound">f↑</a> <a id="12990" href="BrouwerTree.Decidability.html#12990" class="Bound">ih</a> <a id="12993" href="BrouwerTree.Decidability.html#12993" class="Bound">x</a> <a id="12995" href="BrouwerTree.Decidability.html#12995" class="Bound">n</a> <a id="12997" href="BrouwerTree.Decidability.html#12997" class="Bound">x&lt;fn</a> <a id="13002" class="Symbol">=</a> <a id="13004" class="Symbol">(</a><a id="13005" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13011" class="Symbol">(λ</a> <a id="13014" href="BrouwerTree.Decidability.html#13014" class="Bound">k</a> <a id="13016" class="Symbol">→</a> <a id="13018" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13022" class="Symbol">(</a><a id="13023" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13025" href="BrouwerTree.Decidability.html#13014" class="Bound">k</a><a id="13026" class="Symbol">))</a> <a id="13029" class="Symbol">{</a><a id="13030" href="BrouwerTree.Decidability.html#13394" class="Function">increasing-fstg</a><a id="13045" class="Symbol">}</a> <a id="13047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                  <a id="13083" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="13105" class="Symbol">(λ</a> <a id="13108" href="BrouwerTree.Decidability.html#13108" class="Bound">n</a> <a id="13110" class="Symbol">→</a> <a id="13112" href="BrouwerTree.Decidability.html#12993" class="Bound">x</a> <a id="13114" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13116" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13120" class="Symbol">(</a><a id="13121" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13123" href="BrouwerTree.Decidability.html#13108" class="Bound">n</a><a id="13124" class="Symbol">))</a> <a id="13127" class="Symbol">(λ</a> <a id="13130" href="BrouwerTree.Decidability.html#13130" class="Bound">k</a> <a id="13132" class="Symbol">→</a> <a id="13134" href="BrouwerTree.Decidability.html#12985" class="Bound">f</a> <a id="13136" class="Symbol">(</a><a id="13137" href="BrouwerTree.Decidability.html#13130" class="Bound">k</a> <a id="13139" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="13143" href="BrouwerTree.Decidability.html#12995" class="Bound">n</a><a id="13144" class="Symbol">))</a> <a id="13147" class="Symbol">(λ</a> <a id="13150" href="BrouwerTree.Decidability.html#13150" class="Bound">k</a> <a id="13152" class="Symbol">→</a> <a id="13154" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13158" class="Symbol">(</a><a id="13159" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13161" href="BrouwerTree.Decidability.html#13150" class="Bound">k</a><a id="13162" class="Symbol">))</a> <a id="13165" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13167" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13171" class="Symbol">(</a><a id="13172" href="BrouwerTree.Decidability.html#11594" class="Function">limit-drop-initial</a> <a id="13191" href="BrouwerTree.Decidability.html#12995" class="Bound">n</a> <a id="13193" href="BrouwerTree.Decidability.html#12985" class="Bound">f</a> <a id="13195" class="Symbol">{</a><a id="13196" href="BrouwerTree.Decidability.html#12987" class="Bound">f↑</a><a id="13198" class="Symbol">}))</a>
      <a id="13208" class="Keyword">where</a>
        <a id="13222" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13224" class="Symbol">:</a> <a id="13226" class="Symbol">(</a><a id="13227" href="BrouwerTree.Decidability.html#13227" class="Bound">k</a> <a id="13229" class="Symbol">:</a> <a id="13231" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13232" class="Symbol">)</a> <a id="13234" class="Symbol">→</a> <a id="13236" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13239" href="BrouwerTree.Decidability.html#13239" class="Bound">y-x</a> <a id="13243" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13245" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13249" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13251" href="BrouwerTree.Decidability.html#12993" class="Bound">x</a> <a id="13253" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13255" href="BrouwerTree.Decidability.html#13239" class="Bound">y-x</a> <a id="13259" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13261" href="BrouwerTree.Decidability.html#12985" class="Bound">f</a> <a id="13263" class="Symbol">(</a><a id="13264" href="BrouwerTree.Decidability.html#13227" class="Bound">k</a> <a id="13266" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="13270" href="BrouwerTree.Decidability.html#12995" class="Bound">n</a><a id="13271" class="Symbol">)</a>
        <a id="13281" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13283" href="BrouwerTree.Decidability.html#13283" class="Bound">k</a> <a id="13285" class="Symbol">=</a> <a id="13287" href="BrouwerTree.Decidability.html#12990" class="Bound">ih</a> <a id="13290" class="Symbol">(</a><a id="13291" href="BrouwerTree.Decidability.html#13283" class="Bound">k</a> <a id="13293" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="13297" href="BrouwerTree.Decidability.html#12995" class="Bound">n</a><a id="13298" class="Symbol">)</a> <a id="13300" href="BrouwerTree.Decidability.html#12993" class="Bound">x</a> <a id="13302" class="Symbol">(</a><a id="13303" href="BrouwerTree.Decidability.html#12171" class="Bound">split</a> <a id="13309" class="Symbol">(</a><a id="13310" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="13317" class="Symbol">(</a><a id="13318" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="13327" href="BrouwerTree.Decidability.html#12997" class="Bound">x&lt;fn</a> <a id="13332" class="Symbol">(</a><a id="13333" href="BrouwerTree.Arithmetic.Properties.html#2274" class="Function">increasing→monotone</a> <a id="13353" href="BrouwerTree.Decidability.html#12987" class="Bound">f↑</a> <a id="13356" class="Symbol">((</a><a id="13358" href="Cubical.Data.Nat.Order.html#1252" class="Function">N.≤-+k</a> <a id="13365" class="Symbol">{</a><a id="13366" class="Argument">k</a> <a id="13368" class="Symbol">=</a> <a id="13370" href="BrouwerTree.Decidability.html#12995" class="Bound">n</a><a id="13371" class="Symbol">}</a> <a id="13373" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="13379" class="Symbol">))))))</a>
        <a id="13394" href="BrouwerTree.Decidability.html#13394" class="Function">increasing-fstg</a> <a id="13410" class="Symbol">:</a> <a id="13412" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13423" class="Symbol">(λ</a> <a id="13426" href="BrouwerTree.Decidability.html#13426" class="Bound">k</a> <a id="13428" class="Symbol">→</a> <a id="13430" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13434" class="Symbol">(</a><a id="13435" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13437" href="BrouwerTree.Decidability.html#13426" class="Bound">k</a><a id="13438" class="Symbol">))</a>
        <a id="13449" href="BrouwerTree.Decidability.html#13394" class="Function">increasing-fstg</a> <a id="13465" href="BrouwerTree.Decidability.html#13465" class="Bound">k</a> <a id="13467" class="Symbol">=</a> <a id="13469" href="BrouwerTree.Arithmetic.html#3446" class="Function">+-leftCancel-&lt;</a> <a id="13484" href="BrouwerTree.Decidability.html#12993" class="Bound">x</a> <a id="13486" class="Symbol">(</a><a id="13487" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="13494" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="13498" class="Symbol">(</a><a id="13499" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13503" class="Symbol">(</a><a id="13504" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13508" class="Symbol">(</a><a id="13509" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13511" href="BrouwerTree.Decidability.html#13465" class="Bound">k</a><a id="13512" class="Symbol">)))</a> <a id="13516" class="Symbol">(</a><a id="13517" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13521" class="Symbol">(</a><a id="13522" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13526" class="Symbol">(</a><a id="13527" href="BrouwerTree.Decidability.html#13222" class="Function">g</a> <a id="13529" class="Symbol">(</a><a id="13530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13534" href="BrouwerTree.Decidability.html#13465" class="Bound">k</a><a id="13535" class="Symbol">))))</a> <a id="13540" class="Symbol">(</a><a id="13541" href="BrouwerTree.Decidability.html#12987" class="Bound">f↑</a> <a id="13544" class="Symbol">(</a><a id="13545" href="BrouwerTree.Decidability.html#13465" class="Bound">k</a> <a id="13547" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="13551" href="BrouwerTree.Decidability.html#12995" class="Bound">n</a><a id="13552" class="Symbol">)))</a>

<a id="splitting-≤-to-LPO"></a><a id="13557" href="BrouwerTree.Decidability.html#13557" class="Function">splitting-≤-to-LPO</a> <a id="13576" class="Symbol">:</a> <a id="13578" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a> <a id="13590" class="Symbol">→</a> <a id="13592" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="13596" href="BrouwerTree.Decidability.html#13557" class="Function">splitting-≤-to-LPO</a> <a id="13615" href="BrouwerTree.Decidability.html#13615" class="Bound">split</a> <a id="13621" href="BrouwerTree.Decidability.html#13621" class="Bound">s</a>
  <a id="13625" class="Symbol">=</a> <a id="13627" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="13631" class="Symbol">(</a><a id="13632" href="BrouwerTree.Decidability.html#7125" class="Function">lim⟨jumpSeq⟩&lt;ω2→sk≡false</a> <a id="13657" href="BrouwerTree.Decidability.html#13621" class="Bound">s</a><a id="13658" class="Symbol">)</a>
        <a id="13668" class="Symbol">(λ</a> <a id="13671" href="BrouwerTree.Decidability.html#13671" class="Bound">p</a> <a id="13673" class="Symbol">→</a> <a id="13675" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="13677" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="13700" href="BrouwerTree.Decidability.html#13621" class="Bound">s</a> <a id="13702" href="BrouwerTree.Decidability.html#13671" class="Bound">p</a> <a id="13704" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="13705" class="Symbol">)</a>
        <a id="13715" class="Symbol">(</a><a id="13716" href="BrouwerTree.Decidability.html#13615" class="Bound">split</a> <a id="13722" class="Symbol">{</a><a id="13723" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13729" class="Symbol">(</a><a id="13730" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="13738" href="BrouwerTree.Decidability.html#13621" class="Bound">s</a><a id="13739" class="Symbol">)</a> <a id="13741" class="Symbol">{</a><a id="13742" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="13761" href="BrouwerTree.Decidability.html#13621" class="Bound">s</a><a id="13762" class="Symbol">}}</a> <a id="13765" class="Symbol">(</a><a id="13766" href="BrouwerTree.Decidability.html#2885" class="Function">jumpSeq≤ω2</a> <a id="13777" href="BrouwerTree.Decidability.html#13621" class="Bound">s</a><a id="13778" class="Symbol">))</a>


<a id="unjump"></a><a id="13783" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="13790" class="Symbol">:</a> <a id="13792" class="Symbol">(</a><a id="13793" href="BrouwerTree.Decidability.html#13793" class="Bound">f</a> <a id="13795" class="Symbol">:</a> <a id="13797" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13799" class="Symbol">→</a> <a id="13801" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13804" class="Symbol">)</a> <a id="13806" class="Symbol">→</a> <a id="13808" class="Symbol">(</a><a id="13809" href="BrouwerTree.Decidability.html#13809" class="Bound">P</a> <a id="13811" class="Symbol">:</a> <a id="13813" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13817" class="Symbol">→</a> <a id="13819" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="13823" class="Symbol">)</a>
         <a id="13834" class="Symbol">(</a><a id="13835" href="BrouwerTree.Decidability.html#13835" class="Bound">decP</a> <a id="13840" class="Symbol">:</a> <a id="13842" class="Symbol">(</a><a id="13843" href="BrouwerTree.Decidability.html#13843" class="Bound">n</a> <a id="13845" class="Symbol">:</a> <a id="13847" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13848" class="Symbol">)</a> <a id="13850" class="Symbol">→</a> <a id="13852" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13856" class="Symbol">(</a><a id="13857" href="BrouwerTree.Decidability.html#13809" class="Bound">P</a> <a id="13859" class="Symbol">(</a><a id="13860" href="BrouwerTree.Decidability.html#13793" class="Bound">f</a> <a id="13862" href="BrouwerTree.Decidability.html#13843" class="Bound">n</a><a id="13863" class="Symbol">)))</a> <a id="13867" class="Symbol">→</a> <a id="13869" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13871" class="Symbol">→</a> <a id="13873" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="13878" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="13885" href="BrouwerTree.Decidability.html#13885" class="Bound">f</a> <a id="13887" href="BrouwerTree.Decidability.html#13887" class="Bound">P</a> <a id="13889" href="BrouwerTree.Decidability.html#13889" class="Bound">decP</a> <a id="13894" href="BrouwerTree.Decidability.html#13894" class="Bound">n</a> <a id="13896" class="Symbol">=</a> <a id="13898" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="13907" class="Symbol">(</a><a id="13908" href="BrouwerTree.Decidability.html#13889" class="Bound">decP</a> <a id="13913" href="BrouwerTree.Decidability.html#13894" class="Bound">n</a><a id="13914" class="Symbol">)</a>

<a id="unjump≡true-to-P"></a><a id="13917" href="BrouwerTree.Decidability.html#13917" class="Function">unjump≡true-to-P</a> <a id="13934" class="Symbol">:</a> <a id="13936" class="Symbol">(</a><a id="13937" href="BrouwerTree.Decidability.html#13937" class="Bound">f</a> <a id="13939" class="Symbol">:</a> <a id="13941" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13943" class="Symbol">→</a> <a id="13945" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13948" class="Symbol">)(</a><a id="13950" href="BrouwerTree.Decidability.html#13950" class="Bound">P</a> <a id="13952" class="Symbol">:</a> <a id="13954" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13958" class="Symbol">→</a> <a id="13960" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="13964" class="Symbol">)(</a><a id="13966" href="BrouwerTree.Decidability.html#13966" class="Bound">decP</a> <a id="13971" class="Symbol">:</a> <a id="13973" class="Symbol">(</a><a id="13974" href="BrouwerTree.Decidability.html#13974" class="Bound">n</a> <a id="13976" class="Symbol">:</a> <a id="13978" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13979" class="Symbol">)</a> <a id="13981" class="Symbol">→</a> <a id="13983" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13987" class="Symbol">(</a><a id="13988" href="BrouwerTree.Decidability.html#13950" class="Bound">P</a> <a id="13990" class="Symbol">(</a><a id="13991" href="BrouwerTree.Decidability.html#13937" class="Bound">f</a> <a id="13993" href="BrouwerTree.Decidability.html#13974" class="Bound">n</a><a id="13994" class="Symbol">)))</a> <a id="13998" class="Symbol">→</a>
              <a id="14014" class="Symbol">(</a><a id="14015" href="BrouwerTree.Decidability.html#14015" class="Bound">k</a> <a id="14017" class="Symbol">:</a> <a id="14019" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14020" class="Symbol">)</a> <a id="14022" class="Symbol">→</a> <a id="14024" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="14031" href="BrouwerTree.Decidability.html#13937" class="Bound">f</a> <a id="14033" href="BrouwerTree.Decidability.html#13950" class="Bound">P</a> <a id="14035" href="BrouwerTree.Decidability.html#13966" class="Bound">decP</a> <a id="14040" href="BrouwerTree.Decidability.html#14015" class="Bound">k</a> <a id="14042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14044" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="14049" class="Symbol">→</a> <a id="14051" href="BrouwerTree.Decidability.html#13950" class="Bound">P</a> <a id="14053" class="Symbol">(</a><a id="14054" href="BrouwerTree.Decidability.html#13937" class="Bound">f</a> <a id="14056" href="BrouwerTree.Decidability.html#14015" class="Bound">k</a><a id="14057" class="Symbol">)</a>
<a id="14059" href="BrouwerTree.Decidability.html#13917" class="Function">unjump≡true-to-P</a> <a id="14076" href="BrouwerTree.Decidability.html#14076" class="Bound">f</a> <a id="14078" href="BrouwerTree.Decidability.html#14078" class="Bound">P</a> <a id="14080" href="BrouwerTree.Decidability.html#14080" class="Bound">decP</a> <a id="14085" href="BrouwerTree.Decidability.html#14085" class="Bound">k</a> <a id="14087" href="BrouwerTree.Decidability.html#14087" class="Bound">e</a> <a id="14089" class="Keyword">with</a> <a id="14094" href="BrouwerTree.Decidability.html#14080" class="Bound">decP</a> <a id="14099" href="BrouwerTree.Decidability.html#14085" class="Bound">k</a>
<a id="14101" class="Symbol">...</a> <a id="14105" class="Symbol">|</a> <a id="14107" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14111" href="BrouwerTree.Decidability.html#14111" class="Bound">p</a> <a id="14113" class="Symbol">=</a> <a id="14115" href="BrouwerTree.Decidability.html#14111" class="Bound">p</a>
<a id="14117" class="Symbol">...</a> <a id="14121" class="Symbol">|</a> <a id="14123" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14126" href="BrouwerTree.Decidability.html#14126" class="Bound">¬p</a> <a id="14129" class="Symbol">=</a> <a id="14131" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14137" class="Symbol">(</a><a id="14138" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="14149" class="Bound">e</a><a id="14150" class="Symbol">)</a>

<a id="unjump≡false-to-¬P"></a><a id="14153" href="BrouwerTree.Decidability.html#14153" class="Function">unjump≡false-to-¬P</a> <a id="14172" class="Symbol">:</a> <a id="14174" class="Symbol">(</a><a id="14175" href="BrouwerTree.Decidability.html#14175" class="Bound">f</a> <a id="14177" class="Symbol">:</a> <a id="14179" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14181" class="Symbol">→</a> <a id="14183" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14186" class="Symbol">)(</a><a id="14188" href="BrouwerTree.Decidability.html#14188" class="Bound">P</a> <a id="14190" class="Symbol">:</a> <a id="14192" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="14196" class="Symbol">→</a> <a id="14198" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="14202" class="Symbol">)(</a><a id="14204" href="BrouwerTree.Decidability.html#14204" class="Bound">decP</a> <a id="14209" class="Symbol">:</a> <a id="14211" class="Symbol">(</a><a id="14212" href="BrouwerTree.Decidability.html#14212" class="Bound">n</a> <a id="14214" class="Symbol">:</a> <a id="14216" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14217" class="Symbol">)</a> <a id="14219" class="Symbol">→</a> <a id="14221" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14225" class="Symbol">(</a><a id="14226" href="BrouwerTree.Decidability.html#14188" class="Bound">P</a> <a id="14228" class="Symbol">(</a><a id="14229" href="BrouwerTree.Decidability.html#14175" class="Bound">f</a> <a id="14231" href="BrouwerTree.Decidability.html#14212" class="Bound">n</a><a id="14232" class="Symbol">)))</a> <a id="14236" class="Symbol">→</a>
              <a id="14252" class="Symbol">(</a><a id="14253" href="BrouwerTree.Decidability.html#14253" class="Bound">k</a> <a id="14255" class="Symbol">:</a> <a id="14257" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14258" class="Symbol">)</a> <a id="14260" class="Symbol">→</a> <a id="14262" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="14269" href="BrouwerTree.Decidability.html#14175" class="Bound">f</a> <a id="14271" href="BrouwerTree.Decidability.html#14188" class="Bound">P</a> <a id="14273" href="BrouwerTree.Decidability.html#14204" class="Bound">decP</a> <a id="14278" href="BrouwerTree.Decidability.html#14253" class="Bound">k</a> <a id="14280" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14282" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="14288" class="Symbol">→</a> <a id="14290" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14292" href="BrouwerTree.Decidability.html#14188" class="Bound">P</a> <a id="14294" class="Symbol">(</a><a id="14295" href="BrouwerTree.Decidability.html#14175" class="Bound">f</a> <a id="14297" href="BrouwerTree.Decidability.html#14253" class="Bound">k</a><a id="14298" class="Symbol">)</a>
<a id="14300" href="BrouwerTree.Decidability.html#14153" class="Function">unjump≡false-to-¬P</a> <a id="14319" href="BrouwerTree.Decidability.html#14319" class="Bound">f</a> <a id="14321" href="BrouwerTree.Decidability.html#14321" class="Bound">P</a> <a id="14323" href="BrouwerTree.Decidability.html#14323" class="Bound">decP</a> <a id="14328" href="BrouwerTree.Decidability.html#14328" class="Bound">k</a> <a id="14330" href="BrouwerTree.Decidability.html#14330" class="Bound">e</a> <a id="14332" class="Keyword">with</a> <a id="14337" href="BrouwerTree.Decidability.html#14323" class="Bound">decP</a> <a id="14342" href="BrouwerTree.Decidability.html#14328" class="Bound">k</a>
<a id="14344" class="Symbol">...</a> <a id="14348" class="Symbol">|</a> <a id="14350" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14354" href="BrouwerTree.Decidability.html#14354" class="Bound">p</a> <a id="14356" class="Symbol">=</a> <a id="14358" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14364" class="Symbol">(</a><a id="14365" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="14376" class="Symbol">(</a><a id="14377" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14381" class="Bound">e</a><a id="14382" class="Symbol">))</a>
<a id="14385" class="Symbol">...</a> <a id="14389" class="Symbol">|</a> <a id="14391" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14394" href="BrouwerTree.Decidability.html#14394" class="Bound">¬p</a> <a id="14397" class="Symbol">=</a> <a id="14399" href="BrouwerTree.Decidability.html#14394" class="Bound">¬p</a>

<a id="P-to-unjump≡true"></a><a id="14403" href="BrouwerTree.Decidability.html#14403" class="Function">P-to-unjump≡true</a> <a id="14420" class="Symbol">:</a> <a id="14422" class="Symbol">(</a><a id="14423" href="BrouwerTree.Decidability.html#14423" class="Bound">f</a> <a id="14425" class="Symbol">:</a> <a id="14427" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14429" class="Symbol">→</a> <a id="14431" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14434" class="Symbol">)(</a><a id="14436" href="BrouwerTree.Decidability.html#14436" class="Bound">P</a> <a id="14438" class="Symbol">:</a> <a id="14440" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="14444" class="Symbol">→</a> <a id="14446" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="14450" class="Symbol">)(</a><a id="14452" href="BrouwerTree.Decidability.html#14452" class="Bound">decP</a> <a id="14457" class="Symbol">:</a> <a id="14459" class="Symbol">(</a><a id="14460" href="BrouwerTree.Decidability.html#14460" class="Bound">n</a> <a id="14462" class="Symbol">:</a> <a id="14464" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14465" class="Symbol">)</a> <a id="14467" class="Symbol">→</a> <a id="14469" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14473" class="Symbol">(</a><a id="14474" href="BrouwerTree.Decidability.html#14436" class="Bound">P</a> <a id="14476" class="Symbol">(</a><a id="14477" href="BrouwerTree.Decidability.html#14423" class="Bound">f</a> <a id="14479" href="BrouwerTree.Decidability.html#14460" class="Bound">n</a><a id="14480" class="Symbol">)))</a> <a id="14484" class="Symbol">→</a>
              <a id="14500" class="Symbol">(</a><a id="14501" href="BrouwerTree.Decidability.html#14501" class="Bound">k</a> <a id="14503" class="Symbol">:</a> <a id="14505" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14506" class="Symbol">)</a> <a id="14508" class="Symbol">→</a> <a id="14510" href="BrouwerTree.Decidability.html#14436" class="Bound">P</a> <a id="14512" class="Symbol">(</a><a id="14513" href="BrouwerTree.Decidability.html#14423" class="Bound">f</a> <a id="14515" href="BrouwerTree.Decidability.html#14501" class="Bound">k</a><a id="14516" class="Symbol">)</a> <a id="14518" class="Symbol">→</a> <a id="14520" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="14527" href="BrouwerTree.Decidability.html#14423" class="Bound">f</a> <a id="14529" href="BrouwerTree.Decidability.html#14436" class="Bound">P</a> <a id="14531" href="BrouwerTree.Decidability.html#14452" class="Bound">decP</a> <a id="14536" href="BrouwerTree.Decidability.html#14501" class="Bound">k</a> <a id="14538" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14540" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="14545" href="BrouwerTree.Decidability.html#14403" class="Function">P-to-unjump≡true</a> <a id="14562" href="BrouwerTree.Decidability.html#14562" class="Bound">f</a> <a id="14564" href="BrouwerTree.Decidability.html#14564" class="Bound">P</a> <a id="14566" href="BrouwerTree.Decidability.html#14566" class="Bound">decP</a> <a id="14571" href="BrouwerTree.Decidability.html#14571" class="Bound">k</a> <a id="14573" href="BrouwerTree.Decidability.html#14573" class="Bound">pfk</a> <a id="14577" class="Keyword">with</a> <a id="14582" href="BrouwerTree.Decidability.html#14566" class="Bound">decP</a> <a id="14587" href="BrouwerTree.Decidability.html#14571" class="Bound">k</a>
<a id="14589" class="Symbol">...</a> <a id="14593" class="Symbol">|</a> <a id="14595" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14599" href="BrouwerTree.Decidability.html#14599" class="Bound">p</a> <a id="14601" class="Symbol">=</a> <a id="14603" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="14608" class="Symbol">...</a> <a id="14612" class="Symbol">|</a> <a id="14614" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14617" href="BrouwerTree.Decidability.html#14617" class="Bound">¬p</a> <a id="14620" class="Symbol">=</a> <a id="14622" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14628" class="Symbol">(</a><a id="14629" href="BrouwerTree.Decidability.html#14617" class="Bound">¬p</a> <a id="14632" class="Bound">pfk</a><a id="14635" class="Symbol">)</a>

<a id="¬P-to-unjump≡false"></a><a id="14638" href="BrouwerTree.Decidability.html#14638" class="Function">¬P-to-unjump≡false</a> <a id="14657" class="Symbol">:</a> <a id="14659" class="Symbol">(</a><a id="14660" href="BrouwerTree.Decidability.html#14660" class="Bound">f</a> <a id="14662" class="Symbol">:</a> <a id="14664" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14666" class="Symbol">→</a> <a id="14668" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14671" class="Symbol">)(</a><a id="14673" href="BrouwerTree.Decidability.html#14673" class="Bound">P</a> <a id="14675" class="Symbol">:</a> <a id="14677" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="14681" class="Symbol">→</a> <a id="14683" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="14687" class="Symbol">)(</a><a id="14689" href="BrouwerTree.Decidability.html#14689" class="Bound">decP</a> <a id="14694" class="Symbol">:</a> <a id="14696" class="Symbol">(</a><a id="14697" href="BrouwerTree.Decidability.html#14697" class="Bound">n</a> <a id="14699" class="Symbol">:</a> <a id="14701" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14702" class="Symbol">)</a> <a id="14704" class="Symbol">→</a> <a id="14706" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14710" class="Symbol">(</a><a id="14711" href="BrouwerTree.Decidability.html#14673" class="Bound">P</a> <a id="14713" class="Symbol">(</a><a id="14714" href="BrouwerTree.Decidability.html#14660" class="Bound">f</a> <a id="14716" href="BrouwerTree.Decidability.html#14697" class="Bound">n</a><a id="14717" class="Symbol">)))</a> <a id="14721" class="Symbol">→</a>
              <a id="14737" class="Symbol">(</a><a id="14738" href="BrouwerTree.Decidability.html#14738" class="Bound">k</a> <a id="14740" class="Symbol">:</a> <a id="14742" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14743" class="Symbol">)</a> <a id="14745" class="Symbol">→</a> <a id="14747" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14749" href="BrouwerTree.Decidability.html#14673" class="Bound">P</a> <a id="14751" class="Symbol">(</a><a id="14752" href="BrouwerTree.Decidability.html#14660" class="Bound">f</a> <a id="14754" href="BrouwerTree.Decidability.html#14738" class="Bound">k</a><a id="14755" class="Symbol">)</a> <a id="14757" class="Symbol">→</a> <a id="14759" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="14766" href="BrouwerTree.Decidability.html#14660" class="Bound">f</a> <a id="14768" href="BrouwerTree.Decidability.html#14673" class="Bound">P</a> <a id="14770" href="BrouwerTree.Decidability.html#14689" class="Bound">decP</a> <a id="14775" href="BrouwerTree.Decidability.html#14738" class="Bound">k</a> <a id="14777" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14779" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="14785" href="BrouwerTree.Decidability.html#14638" class="Function">¬P-to-unjump≡false</a> <a id="14804" href="BrouwerTree.Decidability.html#14804" class="Bound">f</a> <a id="14806" href="BrouwerTree.Decidability.html#14806" class="Bound">P</a> <a id="14808" href="BrouwerTree.Decidability.html#14808" class="Bound">decP</a> <a id="14813" href="BrouwerTree.Decidability.html#14813" class="Bound">k</a> <a id="14815" href="BrouwerTree.Decidability.html#14815" class="Bound">¬pfk</a> <a id="14820" class="Keyword">with</a> <a id="14825" href="BrouwerTree.Decidability.html#14808" class="Bound">decP</a> <a id="14830" href="BrouwerTree.Decidability.html#14813" class="Bound">k</a>
<a id="14832" class="Symbol">...</a> <a id="14836" class="Symbol">|</a> <a id="14838" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14842" href="BrouwerTree.Decidability.html#14842" class="Bound">p</a> <a id="14844" class="Symbol">=</a> <a id="14846" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14852" class="Symbol">(</a><a id="14853" class="Bound">¬pfk</a> <a id="14858" href="BrouwerTree.Decidability.html#14842" class="Bound">p</a> <a id="14860" class="Symbol">)</a>
<a id="14862" class="Symbol">...</a> <a id="14866" class="Symbol">|</a> <a id="14868" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14871" href="BrouwerTree.Decidability.html#14871" class="Bound">¬p</a> <a id="14874" class="Symbol">=</a> <a id="14876" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="Dec¬"></a><a id="14883" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="14888" class="Symbol">:</a> <a id="14890" class="Symbol">{</a><a id="14891" href="BrouwerTree.Decidability.html#14891" class="Bound">A</a> <a id="14893" class="Symbol">:</a> <a id="14895" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="14899" class="Symbol">}</a> <a id="14901" class="Symbol">→</a> <a id="14903" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14907" href="BrouwerTree.Decidability.html#14891" class="Bound">A</a> <a id="14909" class="Symbol">→</a> <a id="14911" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14915" class="Symbol">(</a><a id="14916" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14918" href="BrouwerTree.Decidability.html#14891" class="Bound">A</a><a id="14919" class="Symbol">)</a>
<a id="14921" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="14926" class="Symbol">(</a><a id="14927" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14931" href="BrouwerTree.Decidability.html#14931" class="Bound">a</a><a id="14932" class="Symbol">)</a> <a id="14934" class="Symbol">=</a> <a id="14936" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14939" class="Symbol">λ</a> <a id="14941" href="BrouwerTree.Decidability.html#14941" class="Bound">¬a</a> <a id="14944" class="Symbol">→</a> <a id="14946" href="BrouwerTree.Decidability.html#14941" class="Bound">¬a</a> <a id="14949" href="BrouwerTree.Decidability.html#14931" class="Bound">a</a>
<a id="14951" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="14956" class="Symbol">(</a><a id="14957" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14960" href="BrouwerTree.Decidability.html#14960" class="Bound">¬a</a><a id="14962" class="Symbol">)</a> <a id="14964" class="Symbol">=</a> <a id="14966" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14970" href="BrouwerTree.Decidability.html#14960" class="Bound">¬a</a>

<a id="LPO→Dec≤"></a><a id="14974" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="14983" class="Symbol">:</a> <a id="14985" href="General-Properties.html#3885" class="Function">LPO</a> <a id="14989" class="Symbol">→</a> <a id="14991" class="Symbol">((</a><a id="14993" href="BrouwerTree.Decidability.html#14993" class="Bound">x</a> <a id="14995" href="BrouwerTree.Decidability.html#14995" class="Bound">y</a> <a id="14997" class="Symbol">:</a> <a id="14999" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15002" class="Symbol">)</a> <a id="15004" class="Symbol">→</a> <a id="15006" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="15010" class="Symbol">(</a><a id="15011" href="BrouwerTree.Decidability.html#14993" class="Bound">x</a> <a id="15013" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15015" href="BrouwerTree.Decidability.html#14995" class="Bound">y</a><a id="15016" class="Symbol">))</a>
<a id="15019" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="15028" href="BrouwerTree.Decidability.html#15028" class="Bound">lpo</a> <a id="15032" class="Symbol">=</a> <a id="15034" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="15042" class="Symbol">(λ</a> <a id="15045" href="BrouwerTree.Decidability.html#15045" class="Bound">x</a> <a id="15047" class="Symbol">→</a> <a id="15049" class="Symbol">∀</a> <a id="15051" href="BrouwerTree.Decidability.html#15051" class="Bound">y</a> <a id="15053" class="Symbol">→</a> <a id="15055" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="15059" class="Symbol">(</a><a id="15060" href="BrouwerTree.Decidability.html#15045" class="Bound">x</a> <a id="15062" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15064" href="BrouwerTree.Decidability.html#15051" class="Bound">y</a><a id="15065" class="Symbol">))</a> <a id="15068" class="Symbol">(λ</a> <a id="15071" href="BrouwerTree.Decidability.html#15071" class="Bound">x</a> <a id="15073" class="Symbol">→</a> <a id="15075" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="15083" class="Symbol">(λ</a> <a id="15086" href="BrouwerTree.Decidability.html#15086" class="Bound">y</a> <a id="15088" class="Symbol">→</a> <a id="15090" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="15100" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="15109" class="Symbol">))</a>
                       <a id="15135" class="Symbol">(λ</a> <a id="15138" href="BrouwerTree.Decidability.html#15138" class="Bound">y</a> <a id="15140" class="Symbol">→</a> <a id="15142" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15146" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="15152" class="Symbol">)</a>
                       <a id="15177" class="Symbol">(λ</a> <a id="15180" class="Symbol">{</a><a id="15181" href="BrouwerTree.Decidability.html#15181" class="Bound">x</a><a id="15182" class="Symbol">}</a> <a id="15184" href="BrouwerTree.Decidability.html#15184" class="Bound">ih</a> <a id="15187" class="Symbol">→</a> <a id="15189" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="15197" class="Symbol">(λ</a> <a id="15200" href="BrouwerTree.Decidability.html#15200" class="Bound">y</a> <a id="15202" class="Symbol">→</a> <a id="15204" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="15208" class="Symbol">(</a><a id="15209" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15214" href="BrouwerTree.Decidability.html#15181" class="Bound">x</a> <a id="15216" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15218" href="BrouwerTree.Decidability.html#15200" class="Bound">y</a><a id="15219" class="Symbol">))</a> <a id="15222" class="Symbol">(λ</a> <a id="15225" href="BrouwerTree.Decidability.html#15225" class="Bound">y</a> <a id="15227" class="Symbol">→</a> <a id="15229" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="15239" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="15248" class="Symbol">)</a>
                                           <a id="15293" class="Symbol">(</a><a id="15294" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="15297" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a><a id="15306" class="Symbol">)</a>
                                           <a id="15351" class="Symbol">(λ</a> <a id="15354" class="Symbol">{</a><a id="15355" href="BrouwerTree.Decidability.html#15355" class="Bound">y</a><a id="15356" class="Symbol">}</a> <a id="15358" href="BrouwerTree.Decidability.html#15358" class="Bound">ih&#39;</a> <a id="15362" class="Symbol">→</a> <a id="15364" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="15371" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="15383" class="Symbol">(λ</a> <a id="15386" href="BrouwerTree.Decidability.html#15386" class="Bound">p</a> <a id="15388" href="BrouwerTree.Decidability.html#15388" class="Bound">q</a> <a id="15390" class="Symbol">→</a> <a id="15392" href="BrouwerTree.Decidability.html#15386" class="Bound">p</a> <a id="15394" class="Symbol">(</a><a id="15395" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="15409" href="BrouwerTree.Decidability.html#15388" class="Bound">q</a><a id="15410" class="Symbol">))</a> <a id="15413" class="Symbol">(</a><a id="15414" href="BrouwerTree.Decidability.html#15184" class="Bound">ih</a> <a id="15417" href="BrouwerTree.Decidability.html#15355" class="Bound">y</a><a id="15418" class="Symbol">))</a>
                                           <a id="15464" class="Symbol">λ</a> <a id="15466" class="Symbol">{</a><a id="15467" href="BrouwerTree.Decidability.html#15467" class="Bound">f</a><a id="15468" class="Symbol">}</a> <a id="15470" class="Symbol">{</a><a id="15471" href="BrouwerTree.Decidability.html#15471" class="Bound">f↑</a><a id="15473" class="Symbol">}</a> <a id="15475" href="BrouwerTree.Decidability.html#15475" class="Bound">ih&#39;</a> <a id="15479" class="Symbol">→</a> <a id="15481" href="Cubical.Data.Sum.Base.html#277" class="Function">Sum.rec</a> <a id="15489" class="Symbol">(λ</a> <a id="15492" href="BrouwerTree.Decidability.html#15492" class="Bound">p</a> <a id="15494" class="Symbol">→</a> <a id="15496" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="15499" class="Symbol">λ</a> <a id="15501" href="BrouwerTree.Decidability.html#15501" class="Bound">x&lt;lf</a> <a id="15506" class="Symbol">→</a> <a id="15508" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15515" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="15523" class="Symbol">(λ</a> <a id="15526" class="Symbol">{</a> <a id="15528" class="Symbol">(</a><a id="15529" href="BrouwerTree.Decidability.html#15529" class="Bound">k</a> <a id="15531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15533" href="BrouwerTree.Decidability.html#15533" class="Bound">x&lt;fk</a><a id="15537" class="Symbol">)</a> <a id="15539" class="Symbol">→</a> <a id="15541" href="BrouwerTree.Decidability.html#14153" class="Function">unjump≡false-to-¬P</a> <a id="15560" href="BrouwerTree.Decidability.html#15467" class="Bound">f</a> <a id="15562" class="Symbol">(</a><a id="15563" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15568" href="BrouwerTree.Decidability.html#15181" class="Bound">x</a> <a id="15570" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="15572" class="Symbol">)</a> <a id="15574" href="BrouwerTree.Decidability.html#15475" class="Bound">ih&#39;</a> <a id="15578" href="BrouwerTree.Decidability.html#15529" class="Bound">k</a> <a id="15580" class="Symbol">(</a><a id="15581" href="BrouwerTree.Decidability.html#15492" class="Bound">p</a> <a id="15583" href="BrouwerTree.Decidability.html#15529" class="Bound">k</a><a id="15584" class="Symbol">)</a> <a id="15586" href="BrouwerTree.Decidability.html#15533" class="Bound">x&lt;fk</a> <a id="15591" class="Symbol">})</a> <a id="15594" class="Symbol">(</a><a id="15595" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="15613" href="BrouwerTree.Decidability.html#15181" class="Bound">x</a> <a id="15615" href="BrouwerTree.Decidability.html#15467" class="Bound">f</a> <a id="15617" href="BrouwerTree.Decidability.html#15501" class="Bound">x&lt;lf</a><a id="15621" class="Symbol">))</a>
                                                                    <a id="15692" class="Symbol">(</a><a id="15693" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15700" class="Symbol">(</a><a id="15701" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="15711" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="15720" class="Symbol">)</a> <a id="15722" class="Symbol">λ</a> <a id="15724" class="Symbol">{</a> <a id="15726" class="Symbol">(</a><a id="15727" href="BrouwerTree.Decidability.html#15727" class="Bound">n</a> <a id="15729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15731" href="BrouwerTree.Decidability.html#15731" class="Bound">p</a><a id="15732" class="Symbol">)</a> <a id="15734" class="Symbol">→</a> <a id="15736" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15740" class="Symbol">(</a><a id="15741" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="15750" href="BrouwerTree.Decidability.html#15467" class="Bound">f</a> <a id="15752" class="Symbol">(</a><a id="15753" href="BrouwerTree.Decidability.html#13917" class="Function">unjump≡true-to-P</a> <a id="15770" href="BrouwerTree.Decidability.html#15467" class="Bound">f</a> <a id="15772" class="Symbol">(</a><a id="15773" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15778" href="BrouwerTree.Decidability.html#15181" class="Bound">x</a> <a id="15780" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="15782" class="Symbol">)</a> <a id="15784" href="BrouwerTree.Decidability.html#15475" class="Bound">ih&#39;</a> <a id="15788" href="BrouwerTree.Decidability.html#15727" class="Bound">n</a> <a id="15790" href="BrouwerTree.Decidability.html#15731" class="Bound">p</a><a id="15791" class="Symbol">))</a> <a id="15794" class="Symbol">})</a>
                                                                    <a id="15865" class="Symbol">(</a><a id="15866" href="BrouwerTree.Decidability.html#15028" class="Bound">lpo</a> <a id="15870" class="Symbol">(</a><a id="15871" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="15878" href="BrouwerTree.Decidability.html#15467" class="Bound">f</a> <a id="15880" class="Symbol">(</a><a id="15881" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15886" href="BrouwerTree.Decidability.html#15181" class="Bound">x</a> <a id="15888" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="15890" class="Symbol">)</a> <a id="15892" href="BrouwerTree.Decidability.html#15475" class="Bound">ih&#39;</a><a id="15895" class="Symbol">)))</a>
                       <a id="15922" class="Symbol">(λ</a> <a id="15925" class="Symbol">{</a><a id="15926" href="BrouwerTree.Decidability.html#15926" class="Bound">f</a><a id="15927" class="Symbol">}</a> <a id="15929" class="Symbol">{</a><a id="15930" href="BrouwerTree.Decidability.html#15930" class="Bound">f↑</a><a id="15932" class="Symbol">}</a> <a id="15934" href="BrouwerTree.Decidability.html#15934" class="Bound">ih</a> <a id="15937" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a> <a id="15939" class="Symbol">→</a> <a id="15941" href="Cubical.Data.Sum.Base.html#277" class="Function">Sum.rec</a> <a id="15949" class="Symbol">(λ</a> <a id="15952" href="BrouwerTree.Decidability.html#15952" class="Bound">p</a> <a id="15954" class="Symbol">→</a> <a id="15956" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15960" class="Symbol">(</a><a id="15961" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="15972" href="BrouwerTree.Decidability.html#15926" class="Bound">f</a> <a id="15974" class="Symbol">λ</a> <a id="15976" href="BrouwerTree.Decidability.html#15976" class="Bound">k</a> <a id="15978" class="Symbol">→</a> <a id="15980" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="15991" class="Symbol">(</a><a id="15992" href="BrouwerTree.Decidability.html#15934" class="Bound">ih</a> <a id="15995" href="BrouwerTree.Decidability.html#15976" class="Bound">k</a> <a id="15997" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a><a id="15998" class="Symbol">)</a>
                                                                                            <a id="16092" class="Symbol">(λ</a> <a id="16095" href="BrouwerTree.Decidability.html#16095" class="Bound">¬fk≤y</a> <a id="16101" class="Symbol">→</a> <a id="16103" href="BrouwerTree.Decidability.html#14153" class="Function">unjump≡false-to-¬P</a> <a id="16122" href="BrouwerTree.Decidability.html#15926" class="Bound">f</a> <a id="16124" class="Symbol">(λ</a> <a id="16127" href="BrouwerTree.Decidability.html#16127" class="Bound">z</a> <a id="16129" class="Symbol">→</a> <a id="16131" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="16133" class="Symbol">(</a><a id="16134" href="BrouwerTree.Decidability.html#16127" class="Bound">z</a> <a id="16136" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16138" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a><a id="16139" class="Symbol">))</a> <a id="16142" class="Symbol">(λ</a> <a id="16145" href="BrouwerTree.Decidability.html#16145" class="Bound">n</a> <a id="16147" class="Symbol">→</a> <a id="16149" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="16154" class="Symbol">(</a><a id="16155" href="BrouwerTree.Decidability.html#15934" class="Bound">ih</a> <a id="16158" href="BrouwerTree.Decidability.html#16145" class="Bound">n</a> <a id="16160" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a><a id="16161" class="Symbol">))</a> <a id="16164" href="BrouwerTree.Decidability.html#15976" class="Bound">k</a> <a id="16166" class="Symbol">(</a><a id="16167" href="BrouwerTree.Decidability.html#15952" class="Bound">p</a> <a id="16169" href="BrouwerTree.Decidability.html#15976" class="Bound">k</a><a id="16170" class="Symbol">)</a> <a id="16172" href="BrouwerTree.Decidability.html#16095" class="Bound">¬fk≤y</a><a id="16177" class="Symbol">)))</a>
                                                  <a id="16231" class="Symbol">(</a><a id="16232" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16239" class="Symbol">(</a><a id="16240" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="16250" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="16259" class="Symbol">)</a> <a id="16261" class="Symbol">λ</a> <a id="16263" class="Symbol">{</a> <a id="16265" class="Symbol">(</a><a id="16266" href="BrouwerTree.Decidability.html#16266" class="Bound">k</a> <a id="16268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16270" href="BrouwerTree.Decidability.html#16270" class="Bound">e</a><a id="16271" class="Symbol">)</a> <a id="16273" class="Symbol">→</a> <a id="16275" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="16278" class="Symbol">λ</a> <a id="16280" href="BrouwerTree.Decidability.html#16280" class="Bound">lf≤y</a> <a id="16285" class="Symbol">→</a> <a id="16287" href="BrouwerTree.Decidability.html#13917" class="Function">unjump≡true-to-P</a> <a id="16304" href="BrouwerTree.Decidability.html#15926" class="Bound">f</a> <a id="16306" class="Symbol">(λ</a> <a id="16309" href="BrouwerTree.Decidability.html#16309" class="Bound">z</a> <a id="16311" class="Symbol">→</a> <a id="16313" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="16315" class="Symbol">(</a><a id="16316" href="BrouwerTree.Decidability.html#16309" class="Bound">z</a> <a id="16318" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16320" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a><a id="16321" class="Symbol">))</a> <a id="16324" class="Symbol">(λ</a> <a id="16327" href="BrouwerTree.Decidability.html#16327" class="Bound">n</a> <a id="16329" class="Symbol">→</a> <a id="16331" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="16336" class="Symbol">(</a><a id="16337" href="BrouwerTree.Decidability.html#15934" class="Bound">ih</a> <a id="16340" href="BrouwerTree.Decidability.html#16327" class="Bound">n</a> <a id="16342" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a><a id="16343" class="Symbol">))</a> <a id="16346" href="BrouwerTree.Decidability.html#16266" class="Bound">k</a> <a id="16348" href="BrouwerTree.Decidability.html#16270" class="Bound">e</a>
                                                                                                                          <a id="16472" class="Symbol">(</a><a id="16473" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="16481" class="Symbol">(</a><a id="16482" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="16498" href="BrouwerTree.Decidability.html#15926" class="Bound">f</a> <a id="16500" class="Symbol">{</a><a id="16501" class="Argument">k</a> <a id="16503" class="Symbol">=</a> <a id="16505" href="BrouwerTree.Decidability.html#16266" class="Bound">k</a><a id="16506" class="Symbol">})</a> <a id="16509" href="BrouwerTree.Decidability.html#16280" class="Bound">lf≤y</a><a id="16513" class="Symbol">)</a> <a id="16515" class="Symbol">})</a>
                                                  <a id="16568" class="Symbol">(</a><a id="16569" href="BrouwerTree.Decidability.html#15028" class="Bound">lpo</a> <a id="16573" class="Symbol">(</a><a id="16574" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="16581" href="BrouwerTree.Decidability.html#15926" class="Bound">f</a> <a id="16583" class="Symbol">(λ</a> <a id="16586" href="BrouwerTree.Decidability.html#16586" class="Bound">z</a> <a id="16588" class="Symbol">→</a> <a id="16590" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="16592" class="Symbol">(</a><a id="16593" href="BrouwerTree.Decidability.html#16586" class="Bound">z</a> <a id="16595" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16597" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a><a id="16598" class="Symbol">))</a> <a id="16601" class="Symbol">λ</a> <a id="16603" href="BrouwerTree.Decidability.html#16603" class="Bound">n</a> <a id="16605" class="Symbol">→</a> <a id="16607" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="16612" class="Symbol">(</a><a id="16613" href="BrouwerTree.Decidability.html#15934" class="Bound">ih</a> <a id="16616" href="BrouwerTree.Decidability.html#16603" class="Bound">n</a> <a id="16618" href="BrouwerTree.Decidability.html#15937" class="Bound">y</a><a id="16619" class="Symbol">))))</a>

<a id="Dec≤→Dec&lt;"></a><a id="16625" href="BrouwerTree.Decidability.html#16625" class="Function">Dec≤→Dec&lt;</a> <a id="16635" class="Symbol">:</a> <a id="16637" class="Symbol">((</a><a id="16639" href="BrouwerTree.Decidability.html#16639" class="Bound">x</a> <a id="16641" href="BrouwerTree.Decidability.html#16641" class="Bound">y</a> <a id="16643" class="Symbol">:</a> <a id="16645" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16648" class="Symbol">)</a> <a id="16650" class="Symbol">→</a> <a id="16652" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="16656" class="Symbol">(</a><a id="16657" href="BrouwerTree.Decidability.html#16639" class="Bound">x</a> <a id="16659" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16661" href="BrouwerTree.Decidability.html#16641" class="Bound">y</a><a id="16662" class="Symbol">))</a> <a id="16665" class="Symbol">→</a> <a id="16667" class="Symbol">((</a><a id="16669" href="BrouwerTree.Decidability.html#16669" class="Bound">x</a> <a id="16671" href="BrouwerTree.Decidability.html#16671" class="Bound">y</a> <a id="16673" class="Symbol">:</a> <a id="16675" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16678" class="Symbol">)</a> <a id="16680" class="Symbol">→</a> <a id="16682" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="16686" class="Symbol">(</a><a id="16687" href="BrouwerTree.Decidability.html#16669" class="Bound">x</a> <a id="16689" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="16691" href="BrouwerTree.Decidability.html#16671" class="Bound">y</a><a id="16692" class="Symbol">))</a>
<a id="16695" href="BrouwerTree.Decidability.html#16625" class="Function">Dec≤→Dec&lt;</a> <a id="16705" href="BrouwerTree.Decidability.html#16705" class="Bound">d</a> <a id="16707" href="BrouwerTree.Decidability.html#16707" class="Bound">x</a> <a id="16709" href="BrouwerTree.Decidability.html#16709" class="Bound">y</a> <a id="16711" class="Symbol">=</a> <a id="16713" href="BrouwerTree.Decidability.html#16705" class="Bound">d</a> <a id="16715" class="Symbol">(</a><a id="16716" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16721" href="BrouwerTree.Decidability.html#16707" class="Bound">x</a><a id="16722" class="Symbol">)</a> <a id="16724" href="BrouwerTree.Decidability.html#16709" class="Bound">y</a>

<a id="LPO→Dec&lt;"></a><a id="16727" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="16736" class="Symbol">:</a> <a id="16738" href="General-Properties.html#3885" class="Function">LPO</a> <a id="16742" class="Symbol">→</a> <a id="16744" class="Symbol">((</a><a id="16746" href="BrouwerTree.Decidability.html#16746" class="Bound">x</a> <a id="16748" href="BrouwerTree.Decidability.html#16748" class="Bound">y</a> <a id="16750" class="Symbol">:</a> <a id="16752" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16755" class="Symbol">)</a> <a id="16757" class="Symbol">→</a> <a id="16759" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="16763" class="Symbol">(</a><a id="16764" href="BrouwerTree.Decidability.html#16746" class="Bound">x</a> <a id="16766" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="16768" href="BrouwerTree.Decidability.html#16748" class="Bound">y</a><a id="16769" class="Symbol">))</a>
<a id="16772" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="16781" href="BrouwerTree.Decidability.html#16781" class="Bound">lpo</a> <a id="16785" class="Symbol">=</a> <a id="16787" href="BrouwerTree.Decidability.html#16625" class="Function">Dec≤→Dec&lt;</a> <a id="16797" class="Symbol">(</a><a id="16798" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="16807" href="BrouwerTree.Decidability.html#16781" class="Bound">lpo</a><a id="16810" class="Symbol">)</a>

<a id="Dec&lt;→Decω&lt;"></a><a id="16813" href="BrouwerTree.Decidability.html#16813" class="Function">Dec&lt;→Decω&lt;</a> <a id="16824" class="Symbol">:</a> <a id="16826" class="Symbol">((</a><a id="16828" href="BrouwerTree.Decidability.html#16828" class="Bound">x</a> <a id="16830" href="BrouwerTree.Decidability.html#16830" class="Bound">y</a> <a id="16832" class="Symbol">:</a> <a id="16834" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16837" class="Symbol">)</a> <a id="16839" class="Symbol">→</a> <a id="16841" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="16845" class="Symbol">(</a><a id="16846" href="BrouwerTree.Decidability.html#16828" class="Bound">x</a> <a id="16848" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="16850" href="BrouwerTree.Decidability.html#16830" class="Bound">y</a><a id="16851" class="Symbol">))</a> <a id="16854" class="Symbol">→</a> <a id="16856" class="Symbol">((</a><a id="16858" href="BrouwerTree.Decidability.html#16858" class="Bound">y</a> <a id="16860" class="Symbol">:</a> <a id="16862" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16865" class="Symbol">)</a> <a id="16867" class="Symbol">→</a> <a id="16869" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="16873" class="Symbol">(</a><a id="16874" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16876" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="16878" href="BrouwerTree.Decidability.html#16858" class="Bound">y</a><a id="16879" class="Symbol">))</a>
<a id="16882" href="BrouwerTree.Decidability.html#16813" class="Function">Dec&lt;→Decω&lt;</a> <a id="16893" href="BrouwerTree.Decidability.html#16893" class="Bound">d</a> <a id="16895" href="BrouwerTree.Decidability.html#16895" class="Bound">y</a> <a id="16897" class="Symbol">=</a> <a id="16899" href="BrouwerTree.Decidability.html#16893" class="Bound">d</a> <a id="16901" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16903" href="BrouwerTree.Decidability.html#16895" class="Bound">y</a>

<a id="Decω&lt;→LPO"></a><a id="16906" href="BrouwerTree.Decidability.html#16906" class="Function">Decω&lt;→LPO</a> <a id="16916" class="Symbol">:</a> <a id="16918" class="Symbol">((</a><a id="16920" href="BrouwerTree.Decidability.html#16920" class="Bound">y</a> <a id="16922" class="Symbol">:</a> <a id="16924" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16927" class="Symbol">)</a> <a id="16929" class="Symbol">→</a> <a id="16931" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="16935" class="Symbol">(</a><a id="16936" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16938" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="16940" href="BrouwerTree.Decidability.html#16920" class="Bound">y</a><a id="16941" class="Symbol">))</a> <a id="16944" class="Symbol">→</a> <a id="16946" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="16950" href="BrouwerTree.Decidability.html#16906" class="Function">Decω&lt;→LPO</a> <a id="16960" href="BrouwerTree.Decidability.html#16960" class="Bound">decω&lt;</a> <a id="16966" href="BrouwerTree.Decidability.html#16966" class="Bound">s</a> <a id="16968" class="Keyword">with</a> <a id="16973" href="BrouwerTree.Decidability.html#16960" class="Bound">decω&lt;</a> <a id="16979" class="Symbol">(</a><a id="16980" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16986" class="Symbol">(</a><a id="16987" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="16995" href="BrouwerTree.Decidability.html#16966" class="Bound">s</a><a id="16996" class="Symbol">)</a> <a id="16998" class="Symbol">{</a><a id="16999" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="17018" href="BrouwerTree.Decidability.html#16966" class="Bound">s</a><a id="17019" class="Symbol">})</a>
<a id="17022" class="Symbol">...</a> <a id="17026" class="Symbol">|</a> <a id="17028" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="17032" href="BrouwerTree.Decidability.html#17032" class="Bound">ω&lt;lims↑</a> <a id="17040" class="Symbol">=</a> <a id="17042" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17046" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17048" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="17071" class="Bound">s</a> <a id="17073" class="Symbol">(</a><a id="17074" href="BrouwerTree.Decidability.html#6463" class="Function">lim⟨jumpSeq⟩&gt;ω→lim⟨jumpSeq⟩≡ω+ω</a> <a id="17106" class="Bound">s</a> <a id="17108" href="BrouwerTree.Decidability.html#17032" class="Bound">ω&lt;lims↑</a><a id="17115" class="Symbol">)</a> <a id="17117" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="17119" class="Symbol">...</a> <a id="17123" class="Symbol">|</a> <a id="17125" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="17128" href="BrouwerTree.Decidability.html#17128" class="Bound">¬ω&lt;lims↑</a> <a id="17137" class="Symbol">=</a> <a id="17139" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17143" class="Symbol">λ</a> <a id="17145" href="BrouwerTree.Decidability.html#17145" class="Bound">k</a> <a id="17147" class="Symbol">→</a> <a id="17149" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="17160" class="Symbol">(</a><a id="17161" class="Bound">s</a> <a id="17163" href="BrouwerTree.Decidability.html#17145" class="Bound">k</a> <a id="17165" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="17167" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="17172" class="Symbol">)</a> <a id="17174" class="Symbol">λ</a> <a id="17176" href="BrouwerTree.Decidability.html#17176" class="Bound">sk≠false</a> <a id="17185" class="Symbol">→</a> <a id="17187" href="BrouwerTree.Decidability.html#17128" class="Bound">¬ω&lt;lims↑</a> <a id="17196" class="Symbol">(</a><a id="17197" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17203" class="Symbol">(</a><a id="17204" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17206" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="17208" class="Symbol">)</a> <a id="17210" class="Symbol">(</a><a id="17211" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17215" class="Symbol">(</a><a id="17216" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="17240" class="Bound">s</a> <a id="17242" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17244" class="Symbol">(</a><a id="17245" href="BrouwerTree.Decidability.html#17145" class="Bound">k</a> <a id="17247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17249" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="17261" class="Symbol">(</a><a id="17262" class="Bound">s</a> <a id="17264" href="BrouwerTree.Decidability.html#17145" class="Bound">k</a><a id="17265" class="Symbol">)</a> <a id="17267" href="BrouwerTree.Decidability.html#17176" class="Bound">sk≠false</a><a id="17275" class="Symbol">)</a> <a id="17277" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="17278" class="Symbol">))</a> <a id="17281" href="BrouwerTree.Arithmetic.Properties.html#16316" class="Function">ω&lt;ω+ω</a> <a id="17287" class="Symbol">)</a>


<a id="ω&lt;ω·2"></a><a id="17291" href="BrouwerTree.Decidability.html#17291" class="Function">ω&lt;ω·2</a> <a id="17297" class="Symbol">:</a> <a id="17299" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17301" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="17303" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17305" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17307" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="17309" href="BrouwerTree.Decidability.html#17291" class="Function">ω&lt;ω·2</a> <a id="17315" class="Symbol">=</a> <a id="17317" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="17326" class="Symbol">(λ</a> <a id="17329" href="BrouwerTree.Decidability.html#17329" class="Bound">n</a> <a id="17331" class="Symbol">→</a> <a id="17333" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17335" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17337" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17339" href="BrouwerTree.Decidability.html#17329" class="Bound">n</a><a id="17340" class="Symbol">)</a> <a id="17342" class="Symbol">{_}</a> <a id="17346" class="Symbol">{</a><a id="17347" class="Number">1</a><a id="17348" class="Symbol">}</a> <a id="17350" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="sk≡false→lim⟨jumpSeq⟩≡ω"></a><a id="17358" href="BrouwerTree.Decidability.html#17358" class="Function">sk≡false→lim⟨jumpSeq⟩≡ω</a> <a id="17382" class="Symbol">:</a> <a id="17384" class="Symbol">(</a><a id="17385" href="BrouwerTree.Decidability.html#17385" class="Bound">s</a> <a id="17387" class="Symbol">:</a> <a id="17389" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17391" class="Symbol">→</a> <a id="17393" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="17397" class="Symbol">)</a>
  <a id="17401" class="Symbol">→</a> <a id="17403" class="Symbol">(∀</a> <a id="17406" href="BrouwerTree.Decidability.html#17406" class="Bound">k</a> <a id="17408" class="Symbol">→</a> <a id="17410" href="BrouwerTree.Decidability.html#17385" class="Bound">s</a> <a id="17412" href="BrouwerTree.Decidability.html#17406" class="Bound">k</a> <a id="17414" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17416" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="17421" class="Symbol">)</a> <a id="17423" class="Symbol">→</a> <a id="17425" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17431" class="Symbol">(</a><a id="17432" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="17440" href="BrouwerTree.Decidability.html#17385" class="Bound">s</a><a id="17441" class="Symbol">)</a> <a id="17443" class="Symbol">{</a><a id="17444" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="17463" href="BrouwerTree.Decidability.html#17385" class="Bound">s</a><a id="17464" class="Symbol">}</a> <a id="17466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17468" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="17470" href="BrouwerTree.Decidability.html#17358" class="Function">sk≡false→lim⟨jumpSeq⟩≡ω</a> <a id="17494" href="BrouwerTree.Decidability.html#17494" class="Bound">s</a> <a id="17496" href="BrouwerTree.Decidability.html#17496" class="Bound">sk=false</a> <a id="17505" class="Symbol">=</a> <a id="17507" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="17517" class="Symbol">(</a><a id="17518" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="17529" class="Symbol">(</a><a id="17530" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="17538" href="BrouwerTree.Decidability.html#17494" class="Bound">s</a><a id="17539" class="Symbol">)</a> <a id="17541" class="Symbol">λ</a> <a id="17543" href="BrouwerTree.Decidability.html#17543" class="Bound">k</a> <a id="17545" class="Symbol">→</a> <a id="17547" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="17556" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17558" class="Symbol">(</a><a id="17559" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="17568" class="Symbol">(</a><a id="17569" href="BrouwerTree.Decidability.html#17798" class="Function">jumpSeq=ι</a> <a id="17579" href="BrouwerTree.Decidability.html#17543" class="Bound">k</a><a id="17580" class="Symbol">)))</a> <a id="17584" class="Symbol">(</a><a id="17585" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="17596" class="Symbol">(</a><a id="17597" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="17605" href="BrouwerTree.Decidability.html#17494" class="Bound">s</a><a id="17606" class="Symbol">))</a>
  <a id="17611" class="Keyword">where</a>
    <a id="17621" href="BrouwerTree.Decidability.html#17621" class="Function">some-below=false</a> <a id="17638" class="Symbol">:</a> <a id="17640" class="Symbol">(</a><a id="17641" href="BrouwerTree.Decidability.html#17641" class="Bound">k</a> <a id="17643" class="Symbol">:</a> <a id="17645" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17646" class="Symbol">)</a> <a id="17648" class="Symbol">→</a> <a id="17650" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="17661" href="BrouwerTree.Decidability.html#17494" class="Bound">s</a> <a id="17663" href="BrouwerTree.Decidability.html#17641" class="Bound">k</a> <a id="17665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17667" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
    <a id="17677" href="BrouwerTree.Decidability.html#17621" class="Function">some-below=false</a> <a id="17694" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="17699" class="Symbol">=</a> <a id="17701" href="BrouwerTree.Decidability.html#17496" class="Bound">sk=false</a> <a id="17710" class="Number">0</a>
    <a id="17716" href="BrouwerTree.Decidability.html#17621" class="Function">some-below=false</a> <a id="17733" class="Symbol">(</a><a id="17734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17738" href="BrouwerTree.Decidability.html#17738" class="Bound">k</a><a id="17739" class="Symbol">)</a> <a id="17741" class="Symbol">=</a> <a id="17743" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="17749" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a> <a id="17754" class="Symbol">(</a><a id="17755" href="BrouwerTree.Decidability.html#17496" class="Bound">sk=false</a> <a id="17764" class="Symbol">(</a><a id="17765" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17769" href="BrouwerTree.Decidability.html#17738" class="Bound">k</a><a id="17770" class="Symbol">))</a> <a id="17773" class="Symbol">(</a><a id="17774" href="BrouwerTree.Decidability.html#17621" class="Function">some-below=false</a> <a id="17791" href="BrouwerTree.Decidability.html#17738" class="Bound">k</a><a id="17792" class="Symbol">)</a>
    <a id="17798" href="BrouwerTree.Decidability.html#17798" class="Function">jumpSeq=ι</a> <a id="17808" class="Symbol">:</a> <a id="17810" class="Symbol">(</a><a id="17811" href="BrouwerTree.Decidability.html#17811" class="Bound">k</a> <a id="17813" class="Symbol">:</a> <a id="17815" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17816" class="Symbol">)</a> <a id="17818" class="Symbol">→</a> <a id="17820" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="17828" href="BrouwerTree.Decidability.html#17494" class="Bound">s</a> <a id="17830" href="BrouwerTree.Decidability.html#17811" class="Bound">k</a> <a id="17832" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17834" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17836" href="BrouwerTree.Decidability.html#17811" class="Bound">k</a>
    <a id="17842" href="BrouwerTree.Decidability.html#17798" class="Function">jumpSeq=ι</a> <a id="17852" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a> <a id="17854" class="Symbol">=</a>
      <a id="17862" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17868" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17870" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17872" class="Symbol">(</a><a id="17873" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="17876" href="BrouwerTree.Decidability.html#1820" class="Function">some-below</a> <a id="17887" href="BrouwerTree.Decidability.html#17494" class="Bound">s</a> <a id="17889" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a> <a id="17891" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="17896" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17901" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="17906" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="17911" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="17915" class="Symbol">)</a> <a id="17917" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17919" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17921" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a>
        <a id="17931" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17934" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17939" class="Symbol">(λ</a> <a id="17942" href="BrouwerTree.Decidability.html#17942" class="Bound">z</a> <a id="17944" class="Symbol">→</a> <a id="17946" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17952" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17954" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17956" class="Symbol">(</a><a id="17957" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="17960" href="BrouwerTree.Decidability.html#17942" class="Bound">z</a> <a id="17962" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="17967" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="17971" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="17976" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="17980" class="Symbol">)</a> <a id="17982" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17984" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17986" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a><a id="17987" class="Symbol">)</a> <a id="17989" class="Symbol">(</a><a id="17990" href="BrouwerTree.Decidability.html#17621" class="Function">some-below=false</a> <a id="18007" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a><a id="18008" class="Symbol">)</a> <a id="18010" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="18018" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18024" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18026" class="Symbol">{</a><a id="18027" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a><a id="18039" class="Symbol">}</a> <a id="18041" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18043" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="18048" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18050" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18052" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a>
        <a id="18062" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18065" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18070" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="18078" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="18083" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18085" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18087" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a>
        <a id="18097" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18100" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="18109" class="Symbol">(</a><a id="18110" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18112" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a><a id="18113" class="Symbol">)</a> <a id="18115" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="18123" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18125" href="BrouwerTree.Decidability.html#17852" class="Bound">k</a>
        <a id="18135" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Dec≡ω→WLPO"></a><a id="18138" href="BrouwerTree.Decidability.html#18138" class="Function">Dec≡ω→WLPO</a> <a id="18149" class="Symbol">:</a> <a id="18151" class="Symbol">((</a><a id="18153" href="BrouwerTree.Decidability.html#18153" class="Bound">x</a> <a id="18155" class="Symbol">:</a> <a id="18157" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18160" class="Symbol">)</a> <a id="18162" class="Symbol">→</a> <a id="18164" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="18168" class="Symbol">(</a><a id="18169" href="BrouwerTree.Decidability.html#18153" class="Bound">x</a> <a id="18171" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18173" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="18174" class="Symbol">))</a> <a id="18177" class="Symbol">→</a> <a id="18179" href="General-Properties.html#3802" class="Function">WLPO</a>
<a id="18184" href="BrouwerTree.Decidability.html#18138" class="Function">Dec≡ω→WLPO</a> <a id="18195" href="BrouwerTree.Decidability.html#18195" class="Bound">dec</a> <a id="18199" href="BrouwerTree.Decidability.html#18199" class="Bound">s</a> <a id="18201" class="Keyword">with</a> <a id="18206" href="BrouwerTree.Decidability.html#18195" class="Bound">dec</a> <a id="18210" class="Symbol">(</a><a id="18211" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18217" class="Symbol">(</a><a id="18218" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="18226" href="BrouwerTree.Decidability.html#18199" class="Bound">s</a><a id="18227" class="Symbol">)</a> <a id="18229" class="Symbol">{</a><a id="18230" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="18249" href="BrouwerTree.Decidability.html#18199" class="Bound">s</a><a id="18250" class="Symbol">})</a>
<a id="18253" class="Symbol">...</a> <a id="18257" class="Symbol">|</a> <a id="18259" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="18263" href="BrouwerTree.Decidability.html#18263" class="Bound">p</a> <a id="18265" class="Symbol">=</a> <a id="18267" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18271" class="Symbol">(</a><a id="18272" href="BrouwerTree.Decidability.html#7125" class="Function">lim⟨jumpSeq⟩&lt;ω2→sk≡false</a> <a id="18297" class="Bound">s</a> <a id="18299" class="Symbol">(</a><a id="18300" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18306" class="Symbol">(</a><a id="18307" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;</a> <a id="18310" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18312" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18314" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="18315" class="Symbol">)</a> <a id="18317" class="Symbol">(</a><a id="18318" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18322" href="BrouwerTree.Decidability.html#18263" class="Bound">p</a><a id="18323" class="Symbol">)</a> <a id="18325" href="BrouwerTree.Decidability.html#17291" class="Function">ω&lt;ω·2</a><a id="18330" class="Symbol">))</a>
<a id="18333" class="Symbol">...</a> <a id="18337" class="Symbol">|</a> <a id="18339" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="18342" href="BrouwerTree.Decidability.html#18342" class="Bound">¬p</a> <a id="18345" class="Symbol">=</a> <a id="18347" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18351" class="Symbol">(λ</a> <a id="18354" href="BrouwerTree.Decidability.html#18354" class="Bound">f</a> <a id="18356" class="Symbol">→</a> <a id="18358" href="BrouwerTree.Decidability.html#18342" class="Bound">¬p</a> <a id="18361" class="Symbol">(</a><a id="18362" href="BrouwerTree.Decidability.html#17358" class="Function">sk≡false→lim⟨jumpSeq⟩≡ω</a> <a id="18386" class="Bound">s</a> <a id="18388" href="BrouwerTree.Decidability.html#18354" class="Bound">f</a><a id="18389" class="Symbol">))</a>

<a id="WLPO→Dec≡ω"></a><a id="18393" href="BrouwerTree.Decidability.html#18393" class="Function">WLPO→Dec≡ω</a> <a id="18404" class="Symbol">:</a> <a id="18406" href="General-Properties.html#3802" class="Function">WLPO</a> <a id="18411" class="Symbol">→</a> <a id="18413" class="Symbol">(</a><a id="18414" href="BrouwerTree.Decidability.html#18414" class="Bound">x</a> <a id="18416" class="Symbol">:</a> <a id="18418" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18421" class="Symbol">)</a> <a id="18423" class="Symbol">→</a> <a id="18425" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="18429" class="Symbol">(</a><a id="18430" href="BrouwerTree.Decidability.html#18414" class="Bound">x</a> <a id="18432" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18434" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="18435" class="Symbol">)</a>
<a id="18437" href="BrouwerTree.Decidability.html#18393" class="Function">WLPO→Dec≡ω</a> <a id="18448" href="BrouwerTree.Decidability.html#18448" class="Bound">wlpo</a> <a id="18453" class="Symbol">=</a> <a id="18455" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="18463" class="Symbol">(λ</a> <a id="18466" href="BrouwerTree.Decidability.html#18466" class="Bound">x</a> <a id="18468" class="Symbol">→</a> <a id="18470" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="18474" class="Symbol">(</a><a id="18475" href="BrouwerTree.Decidability.html#18466" class="Bound">x</a> <a id="18477" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18479" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="18480" class="Symbol">))</a>
                          <a id="18509" class="Symbol">(λ</a> <a id="18512" href="BrouwerTree.Decidability.html#18512" class="Bound">x</a> <a id="18514" class="Symbol">→</a> <a id="18516" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="18526" class="Symbol">(</a><a id="18527" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="18538" href="BrouwerTree.Decidability.html#18512" class="Bound">x</a> <a id="18540" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="18541" class="Symbol">))</a>
                          <a id="18570" class="Symbol">(</a><a id="18571" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="18574" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a><a id="18582" class="Symbol">)</a> <a id="18584" class="Symbol">(λ</a> <a id="18587" href="BrouwerTree.Decidability.html#18587" class="Bound">_</a> <a id="18589" class="Symbol">→</a> <a id="18591" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="18594" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a><a id="18602" class="Symbol">)</a>
                          <a id="18630" href="BrouwerTree.Decidability.html#18650" class="Function">limit-case</a>
 <a id="18642" class="Keyword">where</a>
  <a id="18650" href="BrouwerTree.Decidability.html#18650" class="Function">limit-case</a> <a id="18661" class="Symbol">:</a> <a id="18663" class="Symbol">{</a><a id="18664" href="BrouwerTree.Decidability.html#18664" class="Bound">f</a> <a id="18666" class="Symbol">:</a> <a id="18668" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18670" class="Symbol">→</a> <a id="18672" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18675" class="Symbol">}</a> <a id="18677" class="Symbol">{</a><a id="18678" href="BrouwerTree.Decidability.html#18678" class="Bound">f↑</a> <a id="18681" class="Symbol">:</a> <a id="18683" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18694" href="BrouwerTree.Decidability.html#18664" class="Bound">f</a><a id="18695" class="Symbol">}</a>
             <a id="18710" class="Symbol">→</a> <a id="18712" class="Symbol">((</a><a id="18714" href="BrouwerTree.Decidability.html#18714" class="Bound">k</a> <a id="18716" class="Symbol">:</a> <a id="18718" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18719" class="Symbol">)</a> <a id="18721" class="Symbol">→</a> <a id="18723" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="18727" class="Symbol">(</a><a id="18728" href="BrouwerTree.Decidability.html#18664" class="Bound">f</a> <a id="18730" href="BrouwerTree.Decidability.html#18714" class="Bound">k</a> <a id="18732" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18734" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="18735" class="Symbol">))</a> <a id="18738" class="Symbol">→</a> <a id="18740" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="18744" class="Symbol">(</a><a id="18745" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18751" href="BrouwerTree.Decidability.html#18664" class="Bound">f</a> <a id="18753" class="Symbol">{</a><a id="18754" href="BrouwerTree.Decidability.html#18678" class="Bound">f↑</a><a id="18756" class="Symbol">}</a> <a id="18758" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18760" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="18761" class="Symbol">)</a>
  <a id="18765" href="BrouwerTree.Decidability.html#18650" class="Function">limit-case</a> <a id="18776" class="Symbol">{</a><a id="18777" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a><a id="18778" class="Symbol">}</a> <a id="18780" class="Symbol">{</a><a id="18781" href="BrouwerTree.Decidability.html#18781" class="Bound">f↑</a><a id="18783" class="Symbol">}</a> <a id="18785" href="BrouwerTree.Decidability.html#18785" class="Bound">p</a> <a id="18787" class="Symbol">=</a> <a id="18789" href="BrouwerTree.Decidability.html#19634" class="Function">goal</a>
   <a id="18797" class="Keyword">where</a>
    <a id="18807" href="BrouwerTree.Decidability.html#18807" class="Function">¬isFin</a> <a id="18814" class="Symbol">:</a> <a id="18816" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18820" class="Symbol">→</a> <a id="18822" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="18831" href="BrouwerTree.Decidability.html#18807" class="Function">¬isFin</a> <a id="18838" href="BrouwerTree.Decidability.html#18838" class="Bound">x</a> <a id="18840" class="Symbol">=</a> <a id="18842" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="18844" href="BrouwerTree.Decidability.html#18838" class="Bound">x</a> <a id="18846" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18848" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="18854" href="BrouwerTree.Decidability.html#18854" class="Function">Dec¬isFin</a> <a id="18864" class="Symbol">:</a> <a id="18866" class="Symbol">∀</a> <a id="18868" href="BrouwerTree.Decidability.html#18868" class="Bound">i</a> <a id="18870" class="Symbol">→</a> <a id="18872" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="18876" class="Symbol">(</a><a id="18877" href="BrouwerTree.Decidability.html#18807" class="Function">¬isFin</a> <a id="18884" class="Symbol">(</a><a id="18885" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="18887" href="BrouwerTree.Decidability.html#18868" class="Bound">i</a><a id="18888" class="Symbol">))</a>
    <a id="18895" href="BrouwerTree.Decidability.html#18854" class="Function">Dec¬isFin</a> <a id="18905" href="BrouwerTree.Decidability.html#18905" class="Bound">i</a> <a id="18907" class="Symbol">=</a> <a id="18909" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="18914" class="Symbol">(</a><a id="18915" href="BrouwerTree.Decidability.Finite.html#6034" class="Function">Dec&lt;ω</a> <a id="18921" class="Symbol">(</a><a id="18922" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="18924" href="BrouwerTree.Decidability.html#18905" class="Bound">i</a><a id="18925" class="Symbol">))</a>
    <a id="18932" href="BrouwerTree.Decidability.html#18932" class="Function">g</a> <a id="18934" class="Symbol">:</a> <a id="18936" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18938" class="Symbol">→</a> <a id="18940" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="18949" href="BrouwerTree.Decidability.html#18932" class="Function">g</a> <a id="18951" class="Symbol">=</a> <a id="18953" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="18960" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="18962" href="BrouwerTree.Decidability.html#18807" class="Function">¬isFin</a> <a id="18969" href="BrouwerTree.Decidability.html#18854" class="Function">Dec¬isFin</a>
    <a id="18983" href="BrouwerTree.Decidability.html#18983" class="Function">g-all-false</a> <a id="18995" class="Symbol">:</a> <a id="18997" class="Symbol">(∀</a> <a id="19000" href="BrouwerTree.Decidability.html#19000" class="Bound">i</a> <a id="19002" class="Symbol">→</a> <a id="19004" href="BrouwerTree.Decidability.html#18932" class="Function">g</a> <a id="19006" href="BrouwerTree.Decidability.html#19000" class="Bound">i</a> <a id="19008" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19010" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19015" class="Symbol">)</a> <a id="19017" class="Symbol">→</a> <a id="19019" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19025" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19027" class="Symbol">{</a><a id="19028" href="BrouwerTree.Decidability.html#18781" class="Bound">f↑</a><a id="19030" class="Symbol">}</a> <a id="19032" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19034" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="19040" href="BrouwerTree.Decidability.html#18983" class="Function">g-all-false</a> <a id="19052" href="BrouwerTree.Decidability.html#19052" class="Bound">gfalse</a> <a id="19059" class="Symbol">=</a> <a id="19061" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="19071" href="BrouwerTree.Decidability.html#19229" class="Function">lim-f≤ω</a> <a id="19079" class="Symbol">(</a><a id="19080" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="19091" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a><a id="19092" class="Symbol">)</a>
     <a id="19099" class="Keyword">where</a>
      <a id="19111" href="BrouwerTree.Decidability.html#19111" class="Function">f&lt;ω</a> <a id="19115" class="Symbol">:</a> <a id="19117" class="Symbol">∀</a> <a id="19119" href="BrouwerTree.Decidability.html#19119" class="Bound">i</a> <a id="19121" class="Symbol">→</a> <a id="19123" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19125" href="BrouwerTree.Decidability.html#19119" class="Bound">i</a> <a id="19127" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="19129" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
      <a id="19137" href="BrouwerTree.Decidability.html#19111" class="Function">f&lt;ω</a> <a id="19141" href="BrouwerTree.Decidability.html#19141" class="Bound">i</a> <a id="19143" class="Symbol">=</a> <a id="19145" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="19156" class="Symbol">(</a><a id="19157" href="BrouwerTree.Decidability.Finite.html#6034" class="Function">Dec&lt;ω</a> <a id="19163" class="Symbol">(</a><a id="19164" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19166" href="BrouwerTree.Decidability.html#19141" class="Bound">i</a><a id="19167" class="Symbol">))</a> <a id="19170" class="Symbol">(</a><a id="19171" href="BrouwerTree.Decidability.html#14153" class="Function">unjump≡false-to-¬P</a> <a id="19190" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19192" href="BrouwerTree.Decidability.html#18807" class="Function">¬isFin</a> <a id="19199" href="BrouwerTree.Decidability.html#18854" class="Function">Dec¬isFin</a> <a id="19209" href="BrouwerTree.Decidability.html#19141" class="Bound">i</a> <a id="19211" class="Symbol">(</a><a id="19212" href="BrouwerTree.Decidability.html#19052" class="Bound">gfalse</a> <a id="19219" href="BrouwerTree.Decidability.html#19141" class="Bound">i</a><a id="19220" class="Symbol">))</a>
      <a id="19229" href="BrouwerTree.Decidability.html#19229" class="Function">lim-f≤ω</a> <a id="19237" class="Symbol">:</a> <a id="19239" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19245" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19247" class="Symbol">{</a><a id="19248" href="BrouwerTree.Decidability.html#18781" class="Bound">f↑</a><a id="19250" class="Symbol">}</a> <a id="19252" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19254" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
      <a id="19262" href="BrouwerTree.Decidability.html#19229" class="Function">lim-f≤ω</a> <a id="19270" class="Symbol">=</a> <a id="19272" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="19283" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19285" class="Symbol">(λ</a> <a id="19288" href="BrouwerTree.Decidability.html#19288" class="Bound">i</a> <a id="19290" class="Symbol">→</a> <a id="19292" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="19299" class="Symbol">(</a><a id="19300" href="BrouwerTree.Decidability.html#19111" class="Function">f&lt;ω</a> <a id="19304" href="BrouwerTree.Decidability.html#19288" class="Bound">i</a><a id="19305" class="Symbol">))</a>
    <a id="19312" href="BrouwerTree.Decidability.html#19312" class="Function">g-not-all-false</a> <a id="19328" class="Symbol">:</a> <a id="19330" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="19332" class="Symbol">(∀</a> <a id="19335" href="BrouwerTree.Decidability.html#19335" class="Bound">i</a> <a id="19337" class="Symbol">→</a> <a id="19339" href="BrouwerTree.Decidability.html#18932" class="Function">g</a> <a id="19341" href="BrouwerTree.Decidability.html#19335" class="Bound">i</a> <a id="19343" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19345" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19350" class="Symbol">)</a> <a id="19352" class="Symbol">→</a> <a id="19354" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="19356" class="Symbol">(</a><a id="19357" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19363" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19365" class="Symbol">{</a><a id="19366" href="BrouwerTree.Decidability.html#18781" class="Bound">f↑</a><a id="19368" class="Symbol">}</a> <a id="19370" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19372" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="19373" class="Symbol">)</a>
    <a id="19379" href="BrouwerTree.Decidability.html#19312" class="Function">g-not-all-false</a> <a id="19395" href="BrouwerTree.Decidability.html#19395" class="Bound">¬gfalse</a> <a id="19403" href="BrouwerTree.Decidability.html#19403" class="Bound">lim-f≡ω</a> <a id="19411" class="Symbol">=</a> <a id="19413" href="BrouwerTree.Decidability.html#19395" class="Bound">¬gfalse</a> <a id="19421" href="BrouwerTree.Decidability.html#19528" class="Function">gfalse</a>
     <a id="19433" class="Keyword">where</a>
      <a id="19445" href="BrouwerTree.Decidability.html#19445" class="Function">f&lt;ω</a> <a id="19449" class="Symbol">:</a> <a id="19451" class="Symbol">∀</a> <a id="19453" href="BrouwerTree.Decidability.html#19453" class="Bound">i</a> <a id="19455" class="Symbol">→</a> <a id="19457" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19459" href="BrouwerTree.Decidability.html#19453" class="Bound">i</a> <a id="19461" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="19463" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
      <a id="19471" href="BrouwerTree.Decidability.html#19445" class="Function">f&lt;ω</a> <a id="19475" href="BrouwerTree.Decidability.html#19475" class="Bound">i</a> <a id="19477" class="Symbol">=</a> <a id="19479" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="19485" class="Symbol">(</a><a id="19486" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19488" href="BrouwerTree.Decidability.html#19475" class="Bound">i</a> <a id="19490" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="19492" class="Symbol">)</a> <a id="19494" href="BrouwerTree.Decidability.html#19403" class="Bound">lim-f≡ω</a> <a id="19502" class="Symbol">(</a><a id="19503" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="19519" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a><a id="19520" class="Symbol">)</a>
      <a id="19528" href="BrouwerTree.Decidability.html#19528" class="Function">gfalse</a> <a id="19535" class="Symbol">:</a> <a id="19537" class="Symbol">∀</a> <a id="19539" href="BrouwerTree.Decidability.html#19539" class="Bound">i</a> <a id="19541" class="Symbol">→</a> <a id="19543" href="BrouwerTree.Decidability.html#18932" class="Function">g</a> <a id="19545" href="BrouwerTree.Decidability.html#19539" class="Bound">i</a> <a id="19547" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19549" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
      <a id="19561" href="BrouwerTree.Decidability.html#19528" class="Function">gfalse</a> <a id="19568" href="BrouwerTree.Decidability.html#19568" class="Bound">i</a> <a id="19570" class="Symbol">=</a> <a id="19572" href="BrouwerTree.Decidability.html#14638" class="Function">¬P-to-unjump≡false</a> <a id="19591" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19593" href="BrouwerTree.Decidability.html#18807" class="Function">¬isFin</a> <a id="19600" href="BrouwerTree.Decidability.html#18854" class="Function">Dec¬isFin</a> <a id="19610" href="BrouwerTree.Decidability.html#19568" class="Bound">i</a> <a id="19612" class="Symbol">(λ</a> <a id="19615" href="BrouwerTree.Decidability.html#19615" class="Bound">h</a> <a id="19617" class="Symbol">→</a> <a id="19619" href="BrouwerTree.Decidability.html#19615" class="Bound">h</a> <a id="19621" class="Symbol">(</a><a id="19622" href="BrouwerTree.Decidability.html#19445" class="Function">f&lt;ω</a> <a id="19626" href="BrouwerTree.Decidability.html#19568" class="Bound">i</a><a id="19627" class="Symbol">))</a>
    <a id="19634" href="BrouwerTree.Decidability.html#19634" class="Function">goal</a> <a id="19639" class="Symbol">:</a> <a id="19641" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="19645" class="Symbol">(</a><a id="19646" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19652" href="BrouwerTree.Decidability.html#18777" class="Bound">f</a> <a id="19654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19656" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="19657" class="Symbol">)</a>
    <a id="19663" href="BrouwerTree.Decidability.html#19634" class="Function">goal</a> <a id="19668" class="Keyword">with</a> <a id="19673" href="BrouwerTree.Decidability.html#18448" class="Bound">wlpo</a> <a id="19678" href="BrouwerTree.Decidability.html#18932" class="Function">g</a>
    <a id="19684" href="BrouwerTree.Decidability.html#19634" class="Function">...</a> <a id="19688" class="Symbol">|</a> <a id="19690" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>  <a id="19695" href="BrouwerTree.Decidability.html#19695" class="Bound">gfalse</a> <a id="19702" class="Symbol">=</a> <a id="19704" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="19708" class="Symbol">(</a><a id="19709" href="BrouwerTree.Decidability.html#18983" class="Function">g-all-false</a> <a id="19721" href="BrouwerTree.Decidability.html#19695" class="Bound">gfalse</a><a id="19727" class="Symbol">)</a>
    <a id="19733" href="BrouwerTree.Decidability.html#19634" class="Function">...</a> <a id="19737" class="Symbol">|</a> <a id="19739" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19743" href="BrouwerTree.Decidability.html#19743" class="Bound">¬gfalse</a> <a id="19751" class="Symbol">=</a> <a id="19753" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19756" class="Symbol">(</a><a id="19757" href="BrouwerTree.Decidability.html#19312" class="Function">g-not-all-false</a> <a id="19773" href="BrouwerTree.Decidability.html#19743" class="Bound">¬gfalse</a><a id="19780" class="Symbol">)</a>

<a id="Dec×"></a><a id="19783" href="BrouwerTree.Decidability.html#19783" class="Function">Dec×</a> <a id="19788" class="Symbol">:</a> <a id="19790" class="Symbol">{</a><a id="19791" href="BrouwerTree.Decidability.html#19791" class="Bound">A</a> <a id="19793" href="BrouwerTree.Decidability.html#19793" class="Bound">B</a> <a id="19795" class="Symbol">:</a> <a id="19797" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="19800" class="Symbol">}</a> <a id="19802" class="Symbol">→</a> <a id="19804" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="19808" href="BrouwerTree.Decidability.html#19791" class="Bound">A</a> <a id="19810" class="Symbol">→</a> <a id="19812" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="19816" href="BrouwerTree.Decidability.html#19793" class="Bound">B</a> <a id="19818" class="Symbol">→</a> <a id="19820" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="19824" class="Symbol">(</a><a id="19825" href="BrouwerTree.Decidability.html#19791" class="Bound">A</a> <a id="19827" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="19829" href="BrouwerTree.Decidability.html#19793" class="Bound">B</a><a id="19830" class="Symbol">)</a>
<a id="19832" href="BrouwerTree.Decidability.html#19783" class="Function">Dec×</a> <a id="19837" class="Symbol">(</a><a id="19838" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="19842" href="BrouwerTree.Decidability.html#19842" class="Bound">a</a><a id="19843" class="Symbol">)</a> <a id="19845" class="Symbol">(</a><a id="19846" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="19850" href="BrouwerTree.Decidability.html#19850" class="Bound">b</a><a id="19851" class="Symbol">)</a> <a id="19853" class="Symbol">=</a> <a id="19855" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="19859" class="Symbol">(</a><a id="19860" href="BrouwerTree.Decidability.html#19842" class="Bound">a</a> <a id="19862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19864" href="BrouwerTree.Decidability.html#19850" class="Bound">b</a><a id="19865" class="Symbol">)</a>
<a id="19867" href="BrouwerTree.Decidability.html#19783" class="Function">Dec×</a> <a id="19872" class="Symbol">(</a><a id="19873" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="19877" href="BrouwerTree.Decidability.html#19877" class="Bound">a</a><a id="19878" class="Symbol">)</a> <a id="19880" class="Symbol">(</a><a id="19881" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19884" href="BrouwerTree.Decidability.html#19884" class="Bound">¬b</a><a id="19886" class="Symbol">)</a> <a id="19888" class="Symbol">=</a> <a id="19890" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19893" class="Symbol">(λ</a> <a id="19896" href="BrouwerTree.Decidability.html#19896" class="Bound">z</a> <a id="19898" class="Symbol">→</a> <a id="19900" href="BrouwerTree.Decidability.html#19884" class="Bound">¬b</a> <a id="19903" class="Symbol">(</a><a id="19904" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="19908" href="BrouwerTree.Decidability.html#19896" class="Bound">z</a><a id="19909" class="Symbol">))</a>
<a id="19912" href="BrouwerTree.Decidability.html#19783" class="Function">Dec×</a> <a id="19917" class="Symbol">(</a><a id="19918" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19921" href="BrouwerTree.Decidability.html#19921" class="Bound">¬a</a><a id="19923" class="Symbol">)</a> <a id="19925" class="Symbol">(</a><a id="19926" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="19930" href="BrouwerTree.Decidability.html#19930" class="Bound">b</a><a id="19931" class="Symbol">)</a> <a id="19933" class="Symbol">=</a> <a id="19935" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19938" class="Symbol">(λ</a> <a id="19941" href="BrouwerTree.Decidability.html#19941" class="Bound">z</a> <a id="19943" class="Symbol">→</a> <a id="19945" href="BrouwerTree.Decidability.html#19921" class="Bound">¬a</a> <a id="19948" class="Symbol">(</a><a id="19949" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19953" href="BrouwerTree.Decidability.html#19941" class="Bound">z</a><a id="19954" class="Symbol">))</a>
<a id="19957" href="BrouwerTree.Decidability.html#19783" class="Function">Dec×</a> <a id="19962" class="Symbol">(</a><a id="19963" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19966" href="BrouwerTree.Decidability.html#19966" class="Bound">¬a</a><a id="19968" class="Symbol">)</a> <a id="19970" class="Symbol">(</a><a id="19971" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19974" href="BrouwerTree.Decidability.html#19974" class="Bound">¬b</a><a id="19976" class="Symbol">)</a> <a id="19978" class="Symbol">=</a> <a id="19980" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="19983" class="Symbol">(λ</a> <a id="19986" href="BrouwerTree.Decidability.html#19986" class="Bound">z</a> <a id="19988" class="Symbol">→</a> <a id="19990" href="BrouwerTree.Decidability.html#19974" class="Bound">¬b</a> <a id="19993" class="Symbol">(</a><a id="19994" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="19998" href="BrouwerTree.Decidability.html#19986" class="Bound">z</a><a id="19999" class="Symbol">))</a>

<a id="LPO→Dec≡"></a><a id="20003" href="BrouwerTree.Decidability.html#20003" class="Function">LPO→Dec≡</a> <a id="20012" class="Symbol">:</a> <a id="20014" href="General-Properties.html#3885" class="Function">LPO</a> <a id="20018" class="Symbol">→</a> <a id="20020" class="Symbol">((</a><a id="20022" href="BrouwerTree.Decidability.html#20022" class="Bound">x</a> <a id="20024" href="BrouwerTree.Decidability.html#20024" class="Bound">y</a> <a id="20026" class="Symbol">:</a> <a id="20028" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20031" class="Symbol">)</a> <a id="20033" class="Symbol">→</a> <a id="20035" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="20039" class="Symbol">(</a><a id="20040" href="BrouwerTree.Decidability.html#20022" class="Bound">x</a> <a id="20042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20044" href="BrouwerTree.Decidability.html#20024" class="Bound">y</a><a id="20045" class="Symbol">))</a>
<a id="20048" href="BrouwerTree.Decidability.html#20003" class="Function">LPO→Dec≡</a> <a id="20057" href="BrouwerTree.Decidability.html#20057" class="Bound">lpo</a> <a id="20061" href="BrouwerTree.Decidability.html#20061" class="Bound">x</a> <a id="20063" href="BrouwerTree.Decidability.html#20063" class="Bound">y</a> <a id="20065" class="Symbol">=</a> <a id="20067" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="20074" class="Symbol">(λ</a> <a id="20077" class="Symbol">{</a> <a id="20079" class="Symbol">(</a><a id="20080" href="BrouwerTree.Decidability.html#20080" class="Bound">x≤y</a> <a id="20084" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20086" href="BrouwerTree.Decidability.html#20086" class="Bound">y≤x</a><a id="20089" class="Symbol">)</a> <a id="20091" class="Symbol">→</a> <a id="20093" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="20103" href="BrouwerTree.Decidability.html#20080" class="Bound">x≤y</a> <a id="20107" href="BrouwerTree.Decidability.html#20086" class="Bound">y≤x</a> <a id="20111" class="Symbol">})</a>
                          <a id="20140" class="Symbol">(λ</a> <a id="20143" href="BrouwerTree.Decidability.html#20143" class="Bound">p</a> <a id="20145" href="BrouwerTree.Decidability.html#20145" class="Bound">q</a> <a id="20147" class="Symbol">→</a> <a id="20149" href="BrouwerTree.Decidability.html#20143" class="Bound">p</a> <a id="20151" class="Symbol">((</a><a id="20153" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="20162" href="BrouwerTree.Decidability.html#20145" class="Bound">q</a><a id="20163" class="Symbol">)</a> <a id="20165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20167" class="Symbol">((</a><a id="20169" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="20178" class="Symbol">(</a><a id="20179" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20183" href="BrouwerTree.Decidability.html#20145" class="Bound">q</a><a id="20184" class="Symbol">)))))</a>
                          <a id="20216" class="Symbol">(</a><a id="20217" href="BrouwerTree.Decidability.html#19783" class="Function">Dec×</a> <a id="20222" class="Symbol">(</a><a id="20223" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="20232" href="BrouwerTree.Decidability.html#20057" class="Bound">lpo</a> <a id="20236" href="BrouwerTree.Decidability.html#20061" class="Bound">x</a> <a id="20238" href="BrouwerTree.Decidability.html#20063" class="Bound">y</a><a id="20239" class="Symbol">)</a> <a id="20241" class="Symbol">(</a><a id="20242" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="20251" href="BrouwerTree.Decidability.html#20057" class="Bound">lpo</a> <a id="20255" href="BrouwerTree.Decidability.html#20063" class="Bound">y</a> <a id="20257" href="BrouwerTree.Decidability.html#20061" class="Bound">x</a><a id="20258" class="Symbol">))</a>

<a id="Dec≡→Dec≡ω·2"></a><a id="20262" href="BrouwerTree.Decidability.html#20262" class="Function">Dec≡→Dec≡ω·2</a> <a id="20275" class="Symbol">:</a> <a id="20277" class="Symbol">((</a><a id="20279" href="BrouwerTree.Decidability.html#20279" class="Bound">x</a> <a id="20281" href="BrouwerTree.Decidability.html#20281" class="Bound">y</a> <a id="20283" class="Symbol">:</a> <a id="20285" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20288" class="Symbol">)</a> <a id="20290" class="Symbol">→</a> <a id="20292" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="20296" class="Symbol">(</a><a id="20297" href="BrouwerTree.Decidability.html#20279" class="Bound">x</a> <a id="20299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20301" href="BrouwerTree.Decidability.html#20281" class="Bound">y</a><a id="20302" class="Symbol">))</a> <a id="20305" class="Symbol">→</a> <a id="20307" class="Symbol">((</a><a id="20309" href="BrouwerTree.Decidability.html#20309" class="Bound">x</a> <a id="20311" class="Symbol">:</a> <a id="20313" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20316" class="Symbol">)</a> <a id="20318" class="Symbol">→</a> <a id="20320" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="20324" class="Symbol">(</a><a id="20325" href="BrouwerTree.Decidability.html#20309" class="Bound">x</a> <a id="20327" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20329" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20331" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20333" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="20334" class="Symbol">))</a>
<a id="20337" href="BrouwerTree.Decidability.html#20262" class="Function">Dec≡→Dec≡ω·2</a> <a id="20350" href="BrouwerTree.Decidability.html#20350" class="Bound">d</a> <a id="20352" href="BrouwerTree.Decidability.html#20352" class="Bound">x</a> <a id="20354" class="Symbol">=</a> <a id="20356" href="BrouwerTree.Decidability.html#20350" class="Bound">d</a> <a id="20358" href="BrouwerTree.Decidability.html#20352" class="Bound">x</a> <a id="20360" class="Symbol">(</a><a id="20361" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20363" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20365" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="20366" class="Symbol">)</a>

<a id="Dec≡ω·2→LPO"></a><a id="20369" href="BrouwerTree.Decidability.html#20369" class="Function">Dec≡ω·2→LPO</a> <a id="20381" class="Symbol">:</a> <a id="20383" class="Symbol">((</a><a id="20385" href="BrouwerTree.Decidability.html#20385" class="Bound">x</a> <a id="20387" class="Symbol">:</a> <a id="20389" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20392" class="Symbol">)</a> <a id="20394" class="Symbol">→</a> <a id="20396" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="20400" class="Symbol">(</a><a id="20401" href="BrouwerTree.Decidability.html#20385" class="Bound">x</a> <a id="20403" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20405" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20407" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="20409" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="20410" class="Symbol">))</a> <a id="20413" class="Symbol">→</a> <a id="20415" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="20419" href="BrouwerTree.Decidability.html#20369" class="Function">Dec≡ω·2→LPO</a> <a id="20431" href="BrouwerTree.Decidability.html#20431" class="Bound">dec</a> <a id="20435" href="BrouwerTree.Decidability.html#20435" class="Bound">s</a> <a id="20437" class="Keyword">with</a> <a id="20442" href="BrouwerTree.Decidability.html#20431" class="Bound">dec</a> <a id="20446" class="Symbol">(</a><a id="20447" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20453" class="Symbol">(</a><a id="20454" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a> <a id="20462" href="BrouwerTree.Decidability.html#20435" class="Bound">s</a><a id="20463" class="Symbol">)</a> <a id="20465" class="Symbol">{</a><a id="20466" href="BrouwerTree.Decidability.html#2520" class="Function">jumpSeq-increasing</a> <a id="20485" href="BrouwerTree.Decidability.html#20435" class="Bound">s</a><a id="20486" class="Symbol">})</a>
<a id="20489" class="Symbol">...</a> <a id="20493" class="Symbol">|</a> <a id="20495" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="20499" href="BrouwerTree.Decidability.html#20499" class="Bound">p</a> <a id="20501" class="Symbol">=</a> <a id="20503" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20507" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="20509" href="BrouwerTree.Decidability.html#3824" class="Function">jumpSeq-translate-back</a> <a id="20532" class="Bound">s</a> <a id="20534" href="BrouwerTree.Decidability.html#20499" class="Bound">p</a> <a id="20536" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="20538" class="Symbol">...</a> <a id="20542" class="Symbol">|</a> <a id="20544" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="20547" href="BrouwerTree.Decidability.html#20547" class="Bound">¬p</a> <a id="20550" class="Symbol">=</a> <a id="20552" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20556" class="Symbol">λ</a> <a id="20558" href="BrouwerTree.Decidability.html#20558" class="Bound">k</a> <a id="20560" class="Symbol">→</a> <a id="20562" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="20573" class="Symbol">(</a><a id="20574" class="Bound">s</a> <a id="20576" href="BrouwerTree.Decidability.html#20558" class="Bound">k</a> <a id="20578" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="20580" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="20585" class="Symbol">)</a> <a id="20587" class="Symbol">λ</a> <a id="20589" href="BrouwerTree.Decidability.html#20589" class="Bound">sk≠false</a> <a id="20598" class="Symbol">→</a> <a id="20600" href="BrouwerTree.Decidability.html#20547" class="Bound">¬p</a> <a id="20603" class="Symbol">(</a><a id="20604" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="20628" class="Bound">s</a> <a id="20630" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="20632" href="BrouwerTree.Decidability.html#20558" class="Bound">k</a> <a id="20634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20636" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="20648" class="Symbol">(</a><a id="20649" class="Bound">s</a> <a id="20651" href="BrouwerTree.Decidability.html#20558" class="Bound">k</a><a id="20652" class="Symbol">)</a> <a id="20654" href="BrouwerTree.Decidability.html#20589" class="Bound">sk≠false</a> <a id="20663" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="20664" class="Symbol">)</a>

<a id="LPO→¬≤→&gt;"></a><a id="20667" href="BrouwerTree.Decidability.html#20667" class="Function">LPO→¬≤→&gt;</a> <a id="20676" class="Symbol">:</a> <a id="20678" href="General-Properties.html#3885" class="Function">LPO</a> <a id="20682" class="Symbol">→</a> <a id="20684" class="Symbol">(</a><a id="20685" href="BrouwerTree.Decidability.html#20685" class="Bound">x</a> <a id="20687" href="BrouwerTree.Decidability.html#20687" class="Bound">y</a> <a id="20689" class="Symbol">:</a> <a id="20691" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20694" class="Symbol">)</a> <a id="20696" class="Symbol">→</a> <a id="20698" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="20700" class="Symbol">(</a><a id="20701" href="BrouwerTree.Decidability.html#20685" class="Bound">x</a> <a id="20703" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20705" href="BrouwerTree.Decidability.html#20687" class="Bound">y</a><a id="20706" class="Symbol">)</a> <a id="20708" class="Symbol">→</a> <a id="20710" href="BrouwerTree.Decidability.html#20687" class="Bound">y</a> <a id="20712" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="20714" href="BrouwerTree.Decidability.html#20685" class="Bound">x</a>
<a id="20716" href="BrouwerTree.Decidability.html#20667" class="Function">LPO→¬≤→&gt;</a> <a id="20725" href="BrouwerTree.Decidability.html#20725" class="Bound">lpo</a> <a id="20729" class="Symbol">=</a> <a id="20731" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="20739" class="Symbol">(λ</a> <a id="20742" href="BrouwerTree.Decidability.html#20742" class="Bound">x</a> <a id="20744" class="Symbol">→</a> <a id="20746" class="Symbol">(</a><a id="20747" href="BrouwerTree.Decidability.html#20747" class="Bound">y</a> <a id="20749" class="Symbol">:</a> <a id="20751" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20754" class="Symbol">)</a> <a id="20756" class="Symbol">→</a> <a id="20758" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="20760" class="Symbol">(</a><a id="20761" href="BrouwerTree.Decidability.html#20742" class="Bound">x</a> <a id="20763" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20765" href="BrouwerTree.Decidability.html#20747" class="Bound">y</a><a id="20766" class="Symbol">)</a> <a id="20768" class="Symbol">→</a> <a id="20770" href="BrouwerTree.Decidability.html#20747" class="Bound">y</a> <a id="20772" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="20774" href="BrouwerTree.Decidability.html#20742" class="Bound">x</a><a id="20775" class="Symbol">)</a> <a id="20777" class="Symbol">(λ</a> <a id="20780" href="BrouwerTree.Decidability.html#20780" class="Bound">x</a> <a id="20782" class="Symbol">→</a> <a id="20784" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="20793" class="Symbol">(λ</a> <a id="20796" href="BrouwerTree.Decidability.html#20796" class="Bound">y</a> <a id="20798" href="BrouwerTree.Decidability.html#20798" class="Bound">_</a> <a id="20800" class="Symbol">→</a> <a id="20802" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a><a id="20811" class="Symbol">))</a>
                       <a id="20837" class="Symbol">(λ</a> <a id="20840" href="BrouwerTree.Decidability.html#20840" class="Bound">y</a> <a id="20842" href="BrouwerTree.Decidability.html#20842" class="Bound">p</a> <a id="20844" class="Symbol">→</a> <a id="20846" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="20852" class="Symbol">(</a><a id="20853" href="BrouwerTree.Decidability.html#20842" class="Bound">p</a> <a id="20855" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="20861" class="Symbol">))</a>
                       <a id="20887" class="Symbol">(λ</a> <a id="20890" class="Symbol">{</a><a id="20891" href="BrouwerTree.Decidability.html#20891" class="Bound">x</a><a id="20892" class="Symbol">}</a> <a id="20894" href="BrouwerTree.Decidability.html#20894" class="Bound">ih</a> <a id="20897" class="Symbol">→</a> <a id="20899" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="20907" class="Symbol">(λ</a> <a id="20910" href="BrouwerTree.Decidability.html#20910" class="Bound">y</a> <a id="20912" class="Symbol">→</a> <a id="20914" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="20916" class="Symbol">(</a><a id="20917" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="20922" href="BrouwerTree.Decidability.html#20891" class="Bound">x</a> <a id="20924" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20926" href="BrouwerTree.Decidability.html#20910" class="Bound">y</a><a id="20927" class="Symbol">)</a> <a id="20929" class="Symbol">→</a> <a id="20931" href="BrouwerTree.Decidability.html#20910" class="Bound">y</a> <a id="20933" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="20935" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="20940" href="BrouwerTree.Decidability.html#20891" class="Bound">x</a><a id="20941" class="Symbol">)</a> <a id="20943" class="Symbol">(λ</a> <a id="20946" href="BrouwerTree.Decidability.html#20946" class="Bound">y</a> <a id="20948" class="Symbol">→</a> <a id="20950" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="20958" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a><a id="20967" class="Symbol">)</a>
                                           <a id="21012" class="Symbol">(λ</a> <a id="21015" href="BrouwerTree.Decidability.html#21015" class="Bound">_</a> <a id="21017" class="Symbol">→</a> <a id="21019" href="BrouwerTree.Properties.html#7611" class="Function">zero&lt;succ</a><a id="21028" class="Symbol">)</a>
                                           <a id="21073" class="Symbol">(λ</a> <a id="21076" class="Symbol">{</a><a id="21077" href="BrouwerTree.Decidability.html#21077" class="Bound">y</a><a id="21078" class="Symbol">}</a> <a id="21080" href="BrouwerTree.Decidability.html#21080" class="Bound">ihy</a> <a id="21084" href="BrouwerTree.Decidability.html#21084" class="Bound">p</a> <a id="21086" class="Symbol">→</a> <a id="21088" href="BrouwerTree.Code.Results.html#1924" class="Function">&lt;-succ-mono</a> <a id="21100" class="Symbol">(</a><a id="21101" href="BrouwerTree.Decidability.html#20894" class="Bound">ih</a> <a id="21104" href="BrouwerTree.Decidability.html#21077" class="Bound">y</a> <a id="21106" class="Symbol">λ</a> <a id="21108" href="BrouwerTree.Decidability.html#21108" class="Bound">q</a> <a id="21110" class="Symbol">→</a> <a id="21112" href="BrouwerTree.Decidability.html#21084" class="Bound">p</a> <a id="21114" class="Symbol">(</a><a id="21115" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="21127" href="BrouwerTree.Decidability.html#21108" class="Bound">q</a><a id="21128" class="Symbol">)))</a>
                                           <a id="21175" class="Symbol">λ</a> <a id="21177" class="Symbol">{</a><a id="21178" href="BrouwerTree.Decidability.html#21178" class="Bound">f</a><a id="21179" class="Symbol">}</a> <a id="21181" class="Symbol">{</a><a id="21182" href="BrouwerTree.Decidability.html#21182" class="Bound">f↑</a><a id="21184" class="Symbol">}</a> <a id="21186" class="Symbol">→</a> <a id="21188" href="BrouwerTree.Decidability.html#21274" class="Function">succlimCase</a> <a id="21200" href="BrouwerTree.Decidability.html#20891" class="Bound">x</a> <a id="21202" href="BrouwerTree.Decidability.html#20894" class="Bound">ih</a> <a id="21205" href="BrouwerTree.Decidability.html#21178" class="Bound">f</a> <a id="21207" href="BrouwerTree.Decidability.html#21182" class="Bound">f↑</a><a id="21209" class="Symbol">)</a>
                       <a id="21234" class="Symbol">λ</a> <a id="21236" class="Symbol">{</a><a id="21237" href="BrouwerTree.Decidability.html#21237" class="Bound">f</a><a id="21238" class="Symbol">}</a> <a id="21240" class="Symbol">{</a><a id="21241" href="BrouwerTree.Decidability.html#21241" class="Bound">f↑</a><a id="21243" class="Symbol">}</a> <a id="21245" class="Symbol">→</a> <a id="21247" href="BrouwerTree.Decidability.html#21781" class="Function">limitCase</a> <a id="21257" href="BrouwerTree.Decidability.html#21237" class="Bound">f</a> <a id="21259" href="BrouwerTree.Decidability.html#21241" class="Bound">f↑</a>
  <a id="21264" class="Keyword">where</a>
    <a id="21274" href="BrouwerTree.Decidability.html#21274" class="Function">succlimCase</a> <a id="21286" class="Symbol">:</a> <a id="21288" class="Symbol">∀</a> <a id="21290" href="BrouwerTree.Decidability.html#21290" class="Bound">x</a> <a id="21292" class="Symbol">(</a><a id="21293" href="BrouwerTree.Decidability.html#21293" class="Bound">ih</a> <a id="21296" class="Symbol">:</a> <a id="21298" class="Symbol">∀</a> <a id="21300" href="BrouwerTree.Decidability.html#21300" class="Bound">y</a> <a id="21302" class="Symbol">→</a> <a id="21304" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="21306" class="Symbol">(</a><a id="21307" href="BrouwerTree.Decidability.html#21290" class="Bound">x</a> <a id="21309" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21311" href="BrouwerTree.Decidability.html#21300" class="Bound">y</a><a id="21312" class="Symbol">)</a> <a id="21314" class="Symbol">→</a> <a id="21316" href="BrouwerTree.Decidability.html#21300" class="Bound">y</a> <a id="21318" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="21320" href="BrouwerTree.Decidability.html#21290" class="Bound">x</a><a id="21321" class="Symbol">)</a> <a id="21323" href="BrouwerTree.Decidability.html#21323" class="Bound">g</a> <a id="21325" class="Symbol">(</a><a id="21326" href="BrouwerTree.Decidability.html#21326" class="Bound">g↑</a> <a id="21329" class="Symbol">:</a> <a id="21331" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="21342" href="BrouwerTree.Decidability.html#21323" class="Bound">g</a><a id="21343" class="Symbol">)</a> <a id="21345" class="Symbol">→</a>
                 <a id="21364" class="Symbol">(</a><a id="21365" href="BrouwerTree.Decidability.html#21365" class="Bound">ihy</a> <a id="21369" class="Symbol">:</a> <a id="21371" class="Symbol">∀</a> <a id="21373" href="BrouwerTree.Decidability.html#21373" class="Bound">k</a> <a id="21375" class="Symbol">→</a> <a id="21377" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="21379" class="Symbol">(</a><a id="21380" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21385" href="BrouwerTree.Decidability.html#21290" class="Bound">x</a> <a id="21387" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21389" href="BrouwerTree.Decidability.html#21323" class="Bound">g</a> <a id="21391" href="BrouwerTree.Decidability.html#21373" class="Bound">k</a><a id="21392" class="Symbol">)</a> <a id="21394" class="Symbol">→</a> <a id="21396" href="BrouwerTree.Decidability.html#21323" class="Bound">g</a> <a id="21398" href="BrouwerTree.Decidability.html#21373" class="Bound">k</a> <a id="21400" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="21402" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21407" href="BrouwerTree.Decidability.html#21290" class="Bound">x</a><a id="21408" class="Symbol">)</a> <a id="21410" class="Symbol">→</a>
                 <a id="21429" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="21431" class="Symbol">(</a><a id="21432" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21437" href="BrouwerTree.Decidability.html#21290" class="Bound">x</a> <a id="21439" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21441" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21447" href="BrouwerTree.Decidability.html#21323" class="Bound">g</a><a id="21448" class="Symbol">)</a> <a id="21450" class="Symbol">→</a> <a id="21452" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21458" href="BrouwerTree.Decidability.html#21323" class="Bound">g</a> <a id="21460" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="21462" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21467" href="BrouwerTree.Decidability.html#21290" class="Bound">x</a>
    <a id="21473" href="BrouwerTree.Decidability.html#21274" class="Function">succlimCase</a> <a id="21485" href="BrouwerTree.Decidability.html#21485" class="Bound">x</a> <a id="21487" href="BrouwerTree.Decidability.html#21487" class="Bound">ih</a> <a id="21490" href="BrouwerTree.Decidability.html#21490" class="Bound">g</a> <a id="21492" href="BrouwerTree.Decidability.html#21492" class="Bound">g↑</a> <a id="21495" href="BrouwerTree.Decidability.html#21495" class="Bound">ihy</a> <a id="21499" href="BrouwerTree.Decidability.html#21499" class="Bound">p</a> <a id="21501" class="Symbol">=</a> <a id="21503" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="21512" class="Symbol">(</a><a id="21513" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="21524" href="BrouwerTree.Decidability.html#21490" class="Bound">g</a> <a id="21526" href="BrouwerTree.Decidability.html#21690" class="Function">all-gn&lt;x</a><a id="21534" class="Symbol">)</a> <a id="21536" href="BrouwerTree.Properties.Core.html#1497" class="Function">&lt;-succ-incr-simple</a>
      <a id="21561" class="Keyword">where</a>
        <a id="21575" href="BrouwerTree.Decidability.html#21575" class="Function">all-¬sx≤gn</a> <a id="21586" class="Symbol">:</a> <a id="21588" class="Symbol">(</a><a id="21589" href="BrouwerTree.Decidability.html#21589" class="Bound">n</a> <a id="21591" class="Symbol">:</a> <a id="21593" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21594" class="Symbol">)</a> <a id="21596" class="Symbol">→</a> <a id="21598" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="21600" class="Symbol">(</a><a id="21601" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21606" href="BrouwerTree.Decidability.html#21485" class="Bound">x</a> <a id="21608" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21610" href="BrouwerTree.Decidability.html#21490" class="Bound">g</a> <a id="21612" href="BrouwerTree.Decidability.html#21589" class="Bound">n</a><a id="21613" class="Symbol">)</a>
        <a id="21623" href="BrouwerTree.Decidability.html#21575" class="Function">all-¬sx≤gn</a> <a id="21634" href="BrouwerTree.Decidability.html#21634" class="Bound">n</a> <a id="21636" href="BrouwerTree.Decidability.html#21636" class="Bound">sx≤gn</a> <a id="21642" class="Symbol">=</a> <a id="21644" href="BrouwerTree.Decidability.html#21499" class="Bound">p</a> <a id="21646" class="Symbol">(</a><a id="21647" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="21655" href="BrouwerTree.Decidability.html#21636" class="Bound">sx≤gn</a> <a id="21661" class="Symbol">(</a><a id="21662" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="21678" href="BrouwerTree.Decidability.html#21490" class="Bound">g</a><a id="21679" class="Symbol">))</a>
        <a id="21690" href="BrouwerTree.Decidability.html#21690" class="Function">all-gn&lt;x</a> <a id="21699" class="Symbol">:</a> <a id="21701" class="Symbol">(</a><a id="21702" href="BrouwerTree.Decidability.html#21702" class="Bound">n</a> <a id="21704" class="Symbol">:</a> <a id="21706" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21707" class="Symbol">)</a> <a id="21709" class="Symbol">→</a> <a id="21711" href="BrouwerTree.Decidability.html#21490" class="Bound">g</a> <a id="21713" href="BrouwerTree.Decidability.html#21702" class="Bound">n</a> <a id="21715" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21717" href="BrouwerTree.Decidability.html#21485" class="Bound">x</a>
        <a id="21727" href="BrouwerTree.Decidability.html#21690" class="Function">all-gn&lt;x</a> <a id="21736" href="BrouwerTree.Decidability.html#21736" class="Bound">n</a> <a id="21738" class="Symbol">=</a> <a id="21740" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="21754" class="Symbol">(</a><a id="21755" href="BrouwerTree.Decidability.html#21495" class="Bound">ihy</a> <a id="21759" href="BrouwerTree.Decidability.html#21736" class="Bound">n</a> <a id="21761" class="Symbol">(</a><a id="21762" href="BrouwerTree.Decidability.html#21575" class="Function">all-¬sx≤gn</a> <a id="21773" href="BrouwerTree.Decidability.html#21736" class="Bound">n</a><a id="21774" class="Symbol">))</a>
    <a id="21781" href="BrouwerTree.Decidability.html#21781" class="Function">limitCase</a> <a id="21791" class="Symbol">:</a> <a id="21793" class="Symbol">∀</a> <a id="21795" href="BrouwerTree.Decidability.html#21795" class="Bound">f</a> <a id="21797" class="Symbol">(</a><a id="21798" href="BrouwerTree.Decidability.html#21798" class="Bound">f↑</a> <a id="21801" class="Symbol">:</a> <a id="21803" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="21814" href="BrouwerTree.Decidability.html#21795" class="Bound">f</a><a id="21815" class="Symbol">)</a> <a id="21817" class="Symbol">→</a>
                <a id="21835" class="Symbol">(</a><a id="21836" href="BrouwerTree.Decidability.html#21836" class="Bound">ih</a> <a id="21839" class="Symbol">:</a> <a id="21841" class="Symbol">∀</a> <a id="21843" href="BrouwerTree.Decidability.html#21843" class="Bound">k</a> <a id="21845" href="BrouwerTree.Decidability.html#21845" class="Bound">y</a> <a id="21847" class="Symbol">→</a> <a id="21849" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="21851" class="Symbol">(</a><a id="21852" href="BrouwerTree.Decidability.html#21795" class="Bound">f</a> <a id="21854" href="BrouwerTree.Decidability.html#21843" class="Bound">k</a> <a id="21856" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21858" href="BrouwerTree.Decidability.html#21845" class="Bound">y</a><a id="21859" class="Symbol">)</a> <a id="21861" class="Symbol">→</a> <a id="21863" href="BrouwerTree.Decidability.html#21845" class="Bound">y</a> <a id="21865" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="21867" href="BrouwerTree.Decidability.html#21795" class="Bound">f</a> <a id="21869" href="BrouwerTree.Decidability.html#21843" class="Bound">k</a><a id="21870" class="Symbol">)</a> <a id="21872" class="Symbol">→</a>
                <a id="21890" class="Symbol">∀</a> <a id="21892" href="BrouwerTree.Decidability.html#21892" class="Bound">y</a> <a id="21894" class="Symbol">→</a> <a id="21896" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="21898" class="Symbol">(</a><a id="21899" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21905" href="BrouwerTree.Decidability.html#21795" class="Bound">f</a> <a id="21907" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21909" href="BrouwerTree.Decidability.html#21892" class="Bound">y</a><a id="21910" class="Symbol">)</a> <a id="21912" class="Symbol">→</a> <a id="21914" href="BrouwerTree.Decidability.html#21892" class="Bound">y</a> <a id="21916" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="21918" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21924" href="BrouwerTree.Decidability.html#21795" class="Bound">f</a>
    <a id="21930" href="BrouwerTree.Decidability.html#21781" class="Function">limitCase</a> <a id="21940" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="21942" href="BrouwerTree.Decidability.html#21942" class="Bound">f↑</a> <a id="21945" href="BrouwerTree.Decidability.html#21945" class="Bound">ih</a> <a id="21948" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a> <a id="21950" href="BrouwerTree.Decidability.html#21950" class="Bound">p</a> <a id="21952" class="Symbol">=</a> <a id="21954" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="21962" class="Symbol">_</a> <a id="21964" class="Symbol">_</a> <a id="21966" class="Symbol">_</a> <a id="21968" class="Symbol">(</a><a id="21969" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21973" href="BrouwerTree.Decidability.html#22238" class="Function">∃y&lt;fn</a><a id="21978" class="Symbol">)</a> <a id="21980" class="Symbol">(</a><a id="21981" href="BrouwerTree.Code.Results.html#2080" class="Function">&lt;-cocone-simple</a> <a id="21997" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a><a id="21998" class="Symbol">)</a>
      <a id="22006" class="Keyword">where</a>
        <a id="22020" href="BrouwerTree.Decidability.html#22020" class="Function">¬∀fn≤y</a> <a id="22027" class="Symbol">:</a> <a id="22029" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22031" class="Symbol">((</a><a id="22033" href="BrouwerTree.Decidability.html#22033" class="Bound">n</a> <a id="22035" class="Symbol">:</a> <a id="22037" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22038" class="Symbol">)</a> <a id="22040" class="Symbol">→</a> <a id="22042" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="22044" href="BrouwerTree.Decidability.html#22033" class="Bound">n</a> <a id="22046" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22048" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a><a id="22049" class="Symbol">)</a>
        <a id="22059" href="BrouwerTree.Decidability.html#22020" class="Function">¬∀fn≤y</a> <a id="22066" href="BrouwerTree.Decidability.html#22066" class="Bound">q</a> <a id="22068" class="Symbol">=</a> <a id="22070" href="BrouwerTree.Decidability.html#21950" class="Bound">p</a> <a id="22072" class="Symbol">(</a><a id="22073" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="22084" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="22086" class="Symbol">λ</a> <a id="22088" href="BrouwerTree.Decidability.html#22088" class="Bound">k</a> <a id="22090" class="Symbol">→</a> <a id="22092" href="BrouwerTree.Decidability.html#22066" class="Bound">q</a> <a id="22094" href="BrouwerTree.Decidability.html#22088" class="Bound">k</a><a id="22095" class="Symbol">)</a>
        <a id="22105" href="BrouwerTree.Decidability.html#22105" class="Function">¬¬∃y&lt;fn</a> <a id="22113" class="Symbol">:</a> <a id="22115" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22117" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22119" class="Symbol">(</a><a id="22120" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22123" href="BrouwerTree.Decidability.html#22123" class="Bound">n</a> <a id="22125" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22127" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22129" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22131" class="Symbol">(</a><a id="22132" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a> <a id="22134" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22136" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="22138" href="BrouwerTree.Decidability.html#22123" class="Bound">n</a><a id="22139" class="Symbol">))</a>
        <a id="22150" href="BrouwerTree.Decidability.html#22105" class="Function">¬¬∃y&lt;fn</a> <a id="22158" href="BrouwerTree.Decidability.html#22158" class="Bound">q</a> <a id="22160" class="Symbol">=</a> <a id="22162" href="BrouwerTree.Decidability.html#22020" class="Function">¬∀fn≤y</a> <a id="22169" class="Symbol">(λ</a> <a id="22172" href="BrouwerTree.Decidability.html#22172" class="Bound">n</a> <a id="22174" class="Symbol">→</a> <a id="22176" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="22187" class="Symbol">(</a><a id="22188" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="22197" href="BrouwerTree.Decidability.html#20725" class="Bound">lpo</a> <a id="22201" class="Symbol">_</a> <a id="22203" class="Symbol">_)</a> <a id="22206" class="Symbol">λ</a> <a id="22208" href="BrouwerTree.Decidability.html#22208" class="Bound">p</a> <a id="22210" class="Symbol">→</a> <a id="22212" href="BrouwerTree.Decidability.html#22158" class="Bound">q</a> <a id="22214" class="Symbol">(</a><a id="22215" href="BrouwerTree.Decidability.html#22172" class="Bound">n</a> <a id="22217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22219" href="BrouwerTree.Decidability.html#21945" class="Bound">ih</a> <a id="22222" href="BrouwerTree.Decidability.html#22172" class="Bound">n</a> <a id="22224" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a> <a id="22226" href="BrouwerTree.Decidability.html#22208" class="Bound">p</a><a id="22227" class="Symbol">))</a>
        <a id="22238" href="BrouwerTree.Decidability.html#22238" class="Function">∃y&lt;fn</a> <a id="22244" class="Symbol">:</a> <a id="22246" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22249" href="BrouwerTree.Decidability.html#22249" class="Bound">n</a> <a id="22251" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22253" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22255" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22257" class="Symbol">(</a><a id="22258" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a> <a id="22260" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22262" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="22264" href="BrouwerTree.Decidability.html#22249" class="Bound">n</a><a id="22265" class="Symbol">)</a>
        <a id="22275" href="BrouwerTree.Decidability.html#22238" class="Function">∃y&lt;fn</a> <a id="22281" class="Symbol">=</a> <a id="22283" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="22291" class="Symbol">(λ</a> <a id="22294" class="Symbol">{</a><a id="22295" href="BrouwerTree.Decidability.html#22295" class="Bound">n</a><a id="22296" class="Symbol">}</a> <a id="22298" class="Symbol">→</a> <a id="22300" href="BrouwerTree.Decidability.html#13917" class="Function">unjump≡true-to-P</a> <a id="22317" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="22319" class="Symbol">(</a><a id="22320" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a> <a id="22322" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="22324" class="Symbol">)</a> <a id="22326" class="Symbol">(λ</a> <a id="22329" href="BrouwerTree.Decidability.html#22329" class="Bound">n</a> <a id="22331" class="Symbol">→</a> <a id="22333" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="22342" href="BrouwerTree.Decidability.html#20725" class="Bound">lpo</a> <a id="22346" class="Symbol">_</a> <a id="22348" class="Symbol">_)</a> <a id="22351" href="BrouwerTree.Decidability.html#22295" class="Bound">n</a><a id="22352" class="Symbol">)</a> <a id="22354" class="Symbol">(</a><a id="22355" href="General-Properties.html#5006" class="Function">LPO→MP</a> <a id="22362" href="BrouwerTree.Decidability.html#20725" class="Bound">lpo</a> <a id="22366" class="Symbol">(</a><a id="22367" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="22374" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="22376" class="Symbol">(</a><a id="22377" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a> <a id="22379" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="22381" class="Symbol">)</a> <a id="22383" class="Symbol">(λ</a> <a id="22386" href="BrouwerTree.Decidability.html#22386" class="Bound">n</a> <a id="22388" class="Symbol">→</a> <a id="22390" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="22399" href="BrouwerTree.Decidability.html#20725" class="Bound">lpo</a> <a id="22403" class="Symbol">_</a> <a id="22405" class="Symbol">_))</a> <a id="22409" class="Symbol">(</a><a id="22410" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="22421" class="Symbol">(</a><a id="22422" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="22430" class="Symbol">λ</a> <a id="22432" class="Symbol">{</a><a id="22433" href="BrouwerTree.Decidability.html#22433" class="Bound">n</a><a id="22434" class="Symbol">}</a> <a id="22436" class="Symbol">→</a> <a id="22438" href="BrouwerTree.Decidability.html#14403" class="Function">P-to-unjump≡true</a> <a id="22455" href="BrouwerTree.Decidability.html#21940" class="Bound">f</a> <a id="22457" class="Symbol">(</a><a id="22458" href="BrouwerTree.Decidability.html#21948" class="Bound">y</a> <a id="22460" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="22462" class="Symbol">)</a> <a id="22464" class="Symbol">(λ</a> <a id="22467" href="BrouwerTree.Decidability.html#22467" class="Bound">n</a> <a id="22469" class="Symbol">→</a> <a id="22471" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="22480" href="BrouwerTree.Decidability.html#20725" class="Bound">lpo</a> <a id="22484" class="Symbol">_</a> <a id="22486" class="Symbol">_)</a> <a id="22489" href="BrouwerTree.Decidability.html#22433" class="Bound">n</a><a id="22490" class="Symbol">)</a> <a id="22492" href="BrouwerTree.Decidability.html#22105" class="Function">¬¬∃y&lt;fn</a><a id="22499" class="Symbol">))</a>

<a id="LPO→¬&lt;→≥"></a><a id="22503" href="BrouwerTree.Decidability.html#22503" class="Function">LPO→¬&lt;→≥</a> <a id="22512" class="Symbol">:</a> <a id="22514" href="General-Properties.html#3885" class="Function">LPO</a> <a id="22518" class="Symbol">→</a> <a id="22520" class="Symbol">(</a><a id="22521" href="BrouwerTree.Decidability.html#22521" class="Bound">x</a> <a id="22523" href="BrouwerTree.Decidability.html#22523" class="Bound">y</a> <a id="22525" class="Symbol">:</a> <a id="22527" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="22530" class="Symbol">)</a> <a id="22532" class="Symbol">→</a> <a id="22534" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22536" class="Symbol">(</a><a id="22537" href="BrouwerTree.Decidability.html#22521" class="Bound">x</a> <a id="22539" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22541" href="BrouwerTree.Decidability.html#22523" class="Bound">y</a><a id="22542" class="Symbol">)</a> <a id="22544" class="Symbol">→</a> <a id="22546" href="BrouwerTree.Decidability.html#22523" class="Bound">y</a> <a id="22548" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22550" href="BrouwerTree.Decidability.html#22521" class="Bound">x</a>
<a id="22552" href="BrouwerTree.Decidability.html#22503" class="Function">LPO→¬&lt;→≥</a> <a id="22561" href="BrouwerTree.Decidability.html#22561" class="Bound">lpo</a> <a id="22565" href="BrouwerTree.Decidability.html#22565" class="Bound">x</a> <a id="22567" href="BrouwerTree.Decidability.html#22567" class="Bound">y</a> <a id="22569" href="BrouwerTree.Decidability.html#22569" class="Bound">p</a> <a id="22571" class="Keyword">with</a> <a id="22576" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="22585" href="BrouwerTree.Decidability.html#22561" class="Bound">lpo</a> <a id="22589" href="BrouwerTree.Decidability.html#22567" class="Bound">y</a> <a id="22591" href="BrouwerTree.Decidability.html#22565" class="Bound">x</a>
<a id="22593" class="Symbol">...</a> <a id="22597" class="Symbol">|</a> <a id="22599" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="22603" href="BrouwerTree.Decidability.html#22603" class="Bound">y≤x</a> <a id="22607" class="Symbol">=</a> <a id="22609" href="BrouwerTree.Decidability.html#22603" class="Bound">y≤x</a>
<a id="22613" class="Symbol">...</a> <a id="22617" class="Symbol">|</a> <a id="22619" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="22622" href="BrouwerTree.Decidability.html#22622" class="Bound">¬y≤x</a> <a id="22627" class="Symbol">=</a> <a id="22629" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="22635" class="Symbol">(</a><a id="22636" class="Bound">p</a> <a id="22638" class="Symbol">(</a><a id="22639" href="BrouwerTree.Decidability.html#20667" class="Function">LPO→¬≤→&gt;</a> <a id="22648" class="Bound">lpo</a> <a id="22652" class="Bound">y</a> <a id="22654" class="Bound">x</a> <a id="22656" href="BrouwerTree.Decidability.html#22622" class="Bound">¬y≤x</a><a id="22660" class="Symbol">))</a>

<a id="LPO→trichotomy"></a><a id="22664" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="22679" class="Symbol">:</a> <a id="22681" href="General-Properties.html#3885" class="Function">LPO</a> <a id="22685" class="Symbol">→</a> <a id="22687" href="General-Properties.html#8877" class="Function">isTrichotomous</a> <a id="22702" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
<a id="22706" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="22721" href="BrouwerTree.Decidability.html#22721" class="Bound">lpo</a> <a id="22725" href="BrouwerTree.Decidability.html#22725" class="Bound">x</a> <a id="22727" href="BrouwerTree.Decidability.html#22727" class="Bound">y</a> <a id="22729" class="Keyword">with</a> <a id="22734" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="22743" href="BrouwerTree.Decidability.html#22721" class="Bound">lpo</a> <a id="22747" href="BrouwerTree.Decidability.html#22725" class="Bound">x</a> <a id="22749" href="BrouwerTree.Decidability.html#22727" class="Bound">y</a>
<a id="22751" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="22766" href="BrouwerTree.Decidability.html#22766" class="Bound">lpo</a> <a id="22770" href="BrouwerTree.Decidability.html#22770" class="Bound">x</a> <a id="22772" href="BrouwerTree.Decidability.html#22772" class="Bound">y</a> <a id="22774" class="Symbol">|</a> <a id="22776" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="22780" href="BrouwerTree.Decidability.html#22780" class="Bound">x&lt;y</a> <a id="22784" class="Symbol">=</a> <a id="22786" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="22790" href="BrouwerTree.Decidability.html#22780" class="Bound">x&lt;y</a>
<a id="22794" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="22809" href="BrouwerTree.Decidability.html#22809" class="Bound">lpo</a> <a id="22813" href="BrouwerTree.Decidability.html#22813" class="Bound">x</a> <a id="22815" href="BrouwerTree.Decidability.html#22815" class="Bound">y</a> <a id="22817" class="Symbol">|</a> <a id="22819" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="22822" href="BrouwerTree.Decidability.html#22822" class="Bound">¬x&lt;y</a> <a id="22827" class="Keyword">with</a> <a id="22832" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="22841" href="BrouwerTree.Decidability.html#22809" class="Bound">lpo</a> <a id="22845" href="BrouwerTree.Decidability.html#22815" class="Bound">y</a> <a id="22847" href="BrouwerTree.Decidability.html#22813" class="Bound">x</a>
<a id="22849" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="22864" href="BrouwerTree.Decidability.html#22864" class="Bound">lpo</a> <a id="22868" href="BrouwerTree.Decidability.html#22868" class="Bound">x</a> <a id="22870" href="BrouwerTree.Decidability.html#22870" class="Bound">y</a> <a id="22872" class="Symbol">|</a> <a id="22874" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="22877" href="BrouwerTree.Decidability.html#22877" class="Bound">¬x&lt;y</a> <a id="22882" class="Symbol">|</a> <a id="22884" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="22888" href="BrouwerTree.Decidability.html#22888" class="Bound">y&lt;x</a> <a id="22892" class="Symbol">=</a> <a id="22894" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="22898" class="Symbol">(</a><a id="22899" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="22903" href="BrouwerTree.Decidability.html#22888" class="Bound">y&lt;x</a><a id="22906" class="Symbol">)</a>
<a id="22908" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="22923" href="BrouwerTree.Decidability.html#22923" class="Bound">lpo</a> <a id="22927" href="BrouwerTree.Decidability.html#22927" class="Bound">x</a> <a id="22929" href="BrouwerTree.Decidability.html#22929" class="Bound">y</a> <a id="22931" class="Symbol">|</a> <a id="22933" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="22936" href="BrouwerTree.Decidability.html#22936" class="Bound">¬x&lt;y</a> <a id="22941" class="Symbol">|</a> <a id="22943" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="22946" href="BrouwerTree.Decidability.html#22946" class="Bound">¬y&lt;x</a> <a id="22951" class="Symbol">=</a> <a id="22953" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="22957" class="Symbol">(</a><a id="22958" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="22962" class="Symbol">(</a><a id="22963" href="BrouwerTree.Decidability.html#23003" class="Function">antisym&#39;</a> <a id="22972" href="BrouwerTree.Decidability.html#22923" class="Bound">lpo</a> <a id="22976" href="BrouwerTree.Decidability.html#22927" class="Bound">x</a> <a id="22978" href="BrouwerTree.Decidability.html#22929" class="Bound">y</a> <a id="22980" href="BrouwerTree.Decidability.html#22936" class="Bound">¬x&lt;y</a> <a id="22985" href="BrouwerTree.Decidability.html#22946" class="Bound">¬y&lt;x</a><a id="22989" class="Symbol">))</a>
  <a id="22994" class="Keyword">where</a>
   <a id="23003" href="BrouwerTree.Decidability.html#23003" class="Function">antisym&#39;</a> <a id="23012" class="Symbol">:</a> <a id="23014" href="General-Properties.html#3885" class="Function">LPO</a> <a id="23018" class="Symbol">→</a> <a id="23020" class="Symbol">(</a><a id="23021" href="BrouwerTree.Decidability.html#23021" class="Bound">x</a> <a id="23023" href="BrouwerTree.Decidability.html#23023" class="Bound">y</a> <a id="23025" class="Symbol">:</a> <a id="23027" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="23030" class="Symbol">)</a> <a id="23032" class="Symbol">→</a> <a id="23034" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="23036" class="Symbol">(</a><a id="23037" href="BrouwerTree.Decidability.html#23021" class="Bound">x</a> <a id="23039" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="23041" href="BrouwerTree.Decidability.html#23023" class="Bound">y</a><a id="23042" class="Symbol">)</a> <a id="23044" class="Symbol">→</a> <a id="23046" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="23048" class="Symbol">(</a><a id="23049" href="BrouwerTree.Decidability.html#23023" class="Bound">y</a> <a id="23051" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="23053" href="BrouwerTree.Decidability.html#23021" class="Bound">x</a><a id="23054" class="Symbol">)</a> <a id="23056" class="Symbol">→</a> <a id="23058" href="BrouwerTree.Decidability.html#23021" class="Bound">x</a> <a id="23060" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23062" href="BrouwerTree.Decidability.html#23023" class="Bound">y</a>
   <a id="23067" href="BrouwerTree.Decidability.html#23003" class="Function">antisym&#39;</a> <a id="23076" href="BrouwerTree.Decidability.html#23076" class="Bound">lpo</a> <a id="23080" href="BrouwerTree.Decidability.html#23080" class="Bound">x</a> <a id="23082" href="BrouwerTree.Decidability.html#23082" class="Bound">y</a> <a id="23084" href="BrouwerTree.Decidability.html#23084" class="Bound">¬x&lt;y</a> <a id="23089" href="BrouwerTree.Decidability.html#23089" class="Bound">¬y&lt;x</a> <a id="23094" class="Symbol">=</a> <a id="23096" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="23106" href="BrouwerTree.Decidability.html#23228" class="Function">x≤y</a> <a id="23110" href="BrouwerTree.Decidability.html#23327" class="Function">y≤x</a>
    <a id="23118" class="Keyword">where</a>
     <a id="23129" href="BrouwerTree.Decidability.html#23129" class="Function">contrapositive</a> <a id="23144" class="Symbol">:</a> <a id="23146" class="Symbol">{</a><a id="23147" href="BrouwerTree.Decidability.html#23147" class="Bound">A</a> <a id="23149" href="BrouwerTree.Decidability.html#23149" class="Bound">B</a> <a id="23151" class="Symbol">:</a> <a id="23153" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="23157" class="Symbol">}</a> <a id="23159" class="Symbol">→</a> <a id="23161" class="Symbol">(</a><a id="23162" href="BrouwerTree.Decidability.html#23147" class="Bound">A</a> <a id="23164" class="Symbol">→</a> <a id="23166" href="BrouwerTree.Decidability.html#23149" class="Bound">B</a><a id="23167" class="Symbol">)</a> <a id="23169" class="Symbol">→</a> <a id="23171" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="23173" href="BrouwerTree.Decidability.html#23149" class="Bound">B</a> <a id="23175" class="Symbol">→</a> <a id="23177" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="23179" href="BrouwerTree.Decidability.html#23147" class="Bound">A</a>
     <a id="23186" href="BrouwerTree.Decidability.html#23129" class="Function">contrapositive</a> <a id="23201" href="BrouwerTree.Decidability.html#23201" class="Bound">f</a> <a id="23203" href="BrouwerTree.Decidability.html#23203" class="Bound">¬b</a> <a id="23206" class="Symbol">=</a> <a id="23208" class="Symbol">λ</a> <a id="23210" href="BrouwerTree.Decidability.html#23210" class="Bound">z</a> <a id="23212" class="Symbol">→</a> <a id="23214" href="BrouwerTree.Decidability.html#23203" class="Bound">¬b</a> <a id="23217" class="Symbol">(</a><a id="23218" href="BrouwerTree.Decidability.html#23201" class="Bound">f</a> <a id="23220" href="BrouwerTree.Decidability.html#23210" class="Bound">z</a><a id="23221" class="Symbol">)</a>
     <a id="23228" href="BrouwerTree.Decidability.html#23228" class="Function">x≤y</a> <a id="23232" class="Symbol">:</a> <a id="23234" href="BrouwerTree.Decidability.html#23080" class="Bound">x</a> <a id="23236" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23238" href="BrouwerTree.Decidability.html#23082" class="Bound">y</a>
     <a id="23245" href="BrouwerTree.Decidability.html#23228" class="Function">x≤y</a> <a id="23249" class="Symbol">=</a> <a id="23251" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="23262" class="Symbol">(</a><a id="23263" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="23272" href="BrouwerTree.Decidability.html#23076" class="Bound">lpo</a> <a id="23276" href="BrouwerTree.Decidability.html#23080" class="Bound">x</a> <a id="23278" href="BrouwerTree.Decidability.html#23082" class="Bound">y</a><a id="23279" class="Symbol">)</a> <a id="23281" class="Symbol">(</a><a id="23282" href="BrouwerTree.Decidability.html#23129" class="Function">contrapositive</a> <a id="23297" class="Symbol">(</a><a id="23298" href="BrouwerTree.Decidability.html#20667" class="Function">LPO→¬≤→&gt;</a> <a id="23307" href="BrouwerTree.Decidability.html#23076" class="Bound">lpo</a> <a id="23311" href="BrouwerTree.Decidability.html#23080" class="Bound">x</a> <a id="23313" href="BrouwerTree.Decidability.html#23082" class="Bound">y</a><a id="23314" class="Symbol">)</a> <a id="23316" href="BrouwerTree.Decidability.html#23089" class="Bound">¬y&lt;x</a><a id="23320" class="Symbol">)</a>
     <a id="23327" href="BrouwerTree.Decidability.html#23327" class="Function">y≤x</a> <a id="23331" class="Symbol">:</a> <a id="23333" href="BrouwerTree.Decidability.html#23082" class="Bound">y</a> <a id="23335" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23337" href="BrouwerTree.Decidability.html#23080" class="Bound">x</a>
     <a id="23344" href="BrouwerTree.Decidability.html#23327" class="Function">y≤x</a> <a id="23348" class="Symbol">=</a> <a id="23350" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="23361" class="Symbol">(</a><a id="23362" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a> <a id="23371" href="BrouwerTree.Decidability.html#23076" class="Bound">lpo</a> <a id="23375" href="BrouwerTree.Decidability.html#23082" class="Bound">y</a> <a id="23377" href="BrouwerTree.Decidability.html#23080" class="Bound">x</a><a id="23378" class="Symbol">)</a> <a id="23380" class="Symbol">(</a><a id="23381" href="BrouwerTree.Decidability.html#23129" class="Function">contrapositive</a> <a id="23396" class="Symbol">(</a><a id="23397" href="BrouwerTree.Decidability.html#20667" class="Function">LPO→¬≤→&gt;</a> <a id="23406" href="BrouwerTree.Decidability.html#23076" class="Bound">lpo</a> <a id="23410" href="BrouwerTree.Decidability.html#23082" class="Bound">y</a> <a id="23412" href="BrouwerTree.Decidability.html#23080" class="Bound">x</a><a id="23413" class="Symbol">)</a> <a id="23415" href="BrouwerTree.Decidability.html#23084" class="Bound">¬x&lt;y</a><a id="23419" class="Symbol">)</a>

<a id="LPO→splitting≤"></a><a id="23422" href="BrouwerTree.Decidability.html#23422" class="Function">LPO→splitting≤</a> <a id="23437" class="Symbol">:</a> <a id="23439" href="General-Properties.html#3885" class="Function">LPO</a> <a id="23443" class="Symbol">→</a> <a id="23445" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a>
<a id="23457" href="BrouwerTree.Decidability.html#23422" class="Function">LPO→splitting≤</a> <a id="23472" href="BrouwerTree.Decidability.html#23472" class="Bound">lpo</a> <a id="23476" class="Symbol">=</a> <a id="23478" href="General-Properties.html#9233" class="Function">trichotomous→Splits-≤</a> <a id="23500" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="23514" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a>
                                           <a id="23566" class="Symbol">(</a><a id="23567" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="23582" href="BrouwerTree.Decidability.html#23472" class="Bound">lpo</a><a id="23585" class="Symbol">)</a>

<a id="splitting-≤→trichotomy"></a><a id="23588" href="BrouwerTree.Decidability.html#23588" class="Function">splitting-≤→trichotomy</a> <a id="23611" class="Symbol">:</a> <a id="23613" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a> <a id="23625" class="Symbol">→</a> <a id="23627" href="General-Properties.html#8877" class="Function">isTrichotomous</a> <a id="23642" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
<a id="23646" href="BrouwerTree.Decidability.html#23588" class="Function">splitting-≤→trichotomy</a> <a id="23669" href="BrouwerTree.Decidability.html#23669" class="Bound">split</a> <a id="23675" class="Symbol">=</a> <a id="23677" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="23692" class="Symbol">(</a><a id="23693" href="BrouwerTree.Decidability.html#13557" class="Function">splitting-≤-to-LPO</a> <a id="23712" href="BrouwerTree.Decidability.html#23669" class="Bound">split</a><a id="23717" class="Symbol">)</a>

<a id="trichotomy→splitting-≤"></a><a id="23720" href="BrouwerTree.Decidability.html#23720" class="Function">trichotomy→splitting-≤</a> <a id="23743" class="Symbol">:</a> <a id="23745" href="General-Properties.html#8877" class="Function">isTrichotomous</a> <a id="23760" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a> <a id="23764" class="Symbol">→</a> <a id="23766" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a>
<a id="23778" href="BrouwerTree.Decidability.html#23720" class="Function">trichotomy→splitting-≤</a> <a id="23801" href="BrouwerTree.Decidability.html#23801" class="Bound">tri</a> <a id="23805" class="Symbol">=</a> <a id="23807" href="General-Properties.html#9671" class="Function">&lt;∘≤-in-&lt;→Splits-≤</a> <a id="23825" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="23839" href="BrouwerTree.Decidability.html#23801" class="Bound">tri</a> <a id="23843" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a>

<a id="23853" class="Keyword">private</a>
  <a id="23863" class="Comment">-- alternative proof</a>
  <a id="LPO→splitting≤&#39;"></a><a id="23886" href="BrouwerTree.Decidability.html#23886" class="Function">LPO→splitting≤&#39;</a> <a id="23902" class="Symbol">:</a> <a id="23904" href="General-Properties.html#3885" class="Function">LPO</a> <a id="23908" class="Symbol">→</a> <a id="23910" href="BrouwerTree.Decidability.html#9988" class="Function">splitting-≤</a>
  <a id="23924" href="BrouwerTree.Decidability.html#23886" class="Function">LPO→splitting≤&#39;</a> <a id="23940" href="BrouwerTree.Decidability.html#23940" class="Bound">lpo</a> <a id="23944" class="Symbol">{</a><a id="23945" href="BrouwerTree.Decidability.html#23945" class="Bound">x</a><a id="23946" class="Symbol">}</a> <a id="23948" class="Symbol">{</a><a id="23949" href="BrouwerTree.Decidability.html#23949" class="Bound">y</a><a id="23950" class="Symbol">}</a> <a id="23952" href="BrouwerTree.Decidability.html#23952" class="Bound">x≤y</a> <a id="23956" class="Keyword">with</a> <a id="23961" href="BrouwerTree.Decidability.html#20003" class="Function">LPO→Dec≡</a> <a id="23970" href="BrouwerTree.Decidability.html#23940" class="Bound">lpo</a> <a id="23974" href="BrouwerTree.Decidability.html#23945" class="Bound">x</a> <a id="23976" href="BrouwerTree.Decidability.html#23949" class="Bound">y</a>
  <a id="23980" href="BrouwerTree.Decidability.html#23886" class="Function">LPO→splitting≤&#39;</a> <a id="23996" href="BrouwerTree.Decidability.html#23996" class="Bound">lpo</a> <a id="24000" class="Symbol">{</a><a id="24001" href="BrouwerTree.Decidability.html#24001" class="Bound">x</a><a id="24002" class="Symbol">}</a> <a id="24004" class="Symbol">{</a><a id="24005" href="BrouwerTree.Decidability.html#24005" class="Bound">y</a><a id="24006" class="Symbol">}</a> <a id="24008" href="BrouwerTree.Decidability.html#24008" class="Bound">x≤y</a> <a id="24012" class="Symbol">|</a> <a id="24014" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="24018" href="BrouwerTree.Decidability.html#24018" class="Bound">x=y</a> <a id="24022" class="Symbol">=</a> <a id="24024" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="24028" href="BrouwerTree.Decidability.html#24018" class="Bound">x=y</a>
  <a id="24034" href="BrouwerTree.Decidability.html#23886" class="Function">LPO→splitting≤&#39;</a> <a id="24050" href="BrouwerTree.Decidability.html#24050" class="Bound">lpo</a> <a id="24054" class="Symbol">{</a><a id="24055" href="BrouwerTree.Decidability.html#24055" class="Bound">x</a><a id="24056" class="Symbol">}</a> <a id="24058" class="Symbol">{</a><a id="24059" href="BrouwerTree.Decidability.html#24059" class="Bound">y</a><a id="24060" class="Symbol">}</a> <a id="24062" href="BrouwerTree.Decidability.html#24062" class="Bound">x≤y</a> <a id="24066" class="Symbol">|</a> <a id="24068" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="24071" href="BrouwerTree.Decidability.html#24071" class="Bound">x≠y</a> <a id="24075" class="Keyword">with</a>  <a id="24081" href="BrouwerTree.Decidability.html#16727" class="Function">LPO→Dec&lt;</a> <a id="24090" href="BrouwerTree.Decidability.html#24050" class="Bound">lpo</a> <a id="24094" href="BrouwerTree.Decidability.html#24055" class="Bound">x</a> <a id="24096" href="BrouwerTree.Decidability.html#24059" class="Bound">y</a>
  <a id="24100" href="BrouwerTree.Decidability.html#23886" class="Function">LPO→splitting≤&#39;</a> <a id="24116" href="BrouwerTree.Decidability.html#24116" class="Bound">lpo</a> <a id="24120" class="Symbol">{</a><a id="24121" href="BrouwerTree.Decidability.html#24121" class="Bound">x</a><a id="24122" class="Symbol">}</a> <a id="24124" class="Symbol">{</a><a id="24125" href="BrouwerTree.Decidability.html#24125" class="Bound">y</a><a id="24126" class="Symbol">}</a> <a id="24128" href="BrouwerTree.Decidability.html#24128" class="Bound">x≤y</a> <a id="24132" class="Symbol">|</a> <a id="24134" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="24137" href="BrouwerTree.Decidability.html#24137" class="Bound">x≠y</a> <a id="24141" class="Symbol">|</a> <a id="24143" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="24147" href="BrouwerTree.Decidability.html#24147" class="Bound">x&lt;y</a> <a id="24151" class="Symbol">=</a> <a id="24153" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="24157" href="BrouwerTree.Decidability.html#24147" class="Bound">x&lt;y</a>
  <a id="24163" href="BrouwerTree.Decidability.html#23886" class="Function">LPO→splitting≤&#39;</a> <a id="24179" href="BrouwerTree.Decidability.html#24179" class="Bound">lpo</a> <a id="24183" class="Symbol">{</a><a id="24184" href="BrouwerTree.Decidability.html#24184" class="Bound">x</a><a id="24185" class="Symbol">}</a> <a id="24187" class="Symbol">{</a><a id="24188" href="BrouwerTree.Decidability.html#24188" class="Bound">y</a><a id="24189" class="Symbol">}</a> <a id="24191" href="BrouwerTree.Decidability.html#24191" class="Bound">x≤y</a> <a id="24195" class="Symbol">|</a> <a id="24197" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="24200" href="BrouwerTree.Decidability.html#24200" class="Bound">x≠y</a> <a id="24204" class="Symbol">|</a> <a id="24206" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="24209" href="BrouwerTree.Decidability.html#24209" class="Bound">¬x&lt;y</a> <a id="24214" class="Symbol">=</a> <a id="24216" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="24222" class="Symbol">(</a><a id="24223" href="BrouwerTree.Decidability.html#24200" class="Bound">x≠y</a> <a id="24227" class="Symbol">(</a><a id="24228" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="24238" href="BrouwerTree.Decidability.html#24191" class="Bound">x≤y</a> <a id="24242" class="Symbol">(</a><a id="24243" href="BrouwerTree.Decidability.html#22503" class="Function">LPO→¬&lt;→≥</a> <a id="24252" href="BrouwerTree.Decidability.html#24179" class="Bound">lpo</a> <a id="24256" href="BrouwerTree.Decidability.html#24184" class="Bound">x</a> <a id="24258" href="BrouwerTree.Decidability.html#24188" class="Bound">y</a> <a id="24260" href="BrouwerTree.Decidability.html#24209" class="Bound">¬x&lt;y</a><a id="24264" class="Symbol">)))</a>


<a id="has-sub→LPO"></a><a id="24270" href="BrouwerTree.Decidability.html#24270" class="Function">has-sub→LPO</a> <a id="24282" class="Symbol">:</a> <a id="24284" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a> <a id="24292" class="Symbol">→</a> <a id="24294" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="24298" href="BrouwerTree.Decidability.html#24270" class="Function">has-sub→LPO</a> <a id="24310" class="Symbol">=</a> <a id="24312" href="BrouwerTree.Decidability.html#13557" class="Function">splitting-≤-to-LPO</a> <a id="24331" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24333" href="BrouwerTree.Decidability.html#11050" class="Function">BrwHasSubtraction-to-splitting-≤</a> <a id="24366" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24368" href="BrouwerTree.Decidability.html#10481" class="Function">has-sub-to-BrwHasSubtraction</a>

<a id="LPO→has-sub"></a><a id="24398" href="BrouwerTree.Decidability.html#24398" class="Function">LPO→has-sub</a> <a id="24410" class="Symbol">:</a> <a id="24412" href="General-Properties.html#3885" class="Function">LPO</a> <a id="24416" class="Symbol">→</a> <a id="24418" href="Abstract.Arithmetic.html#3418" class="Function">has-sub</a>
<a id="24426" href="BrouwerTree.Decidability.html#24398" class="Function">LPO→has-sub</a> <a id="24438" class="Symbol">=</a> <a id="24440" href="BrouwerTree.Decidability.html#10610" class="Function">BrwHasSubtraction-to-has-sub</a> <a id="24469" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24471" href="BrouwerTree.Decidability.html#12071" class="Function">splitting-≤-to-BrwHasSubtraction</a> <a id="24504" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24506" href="BrouwerTree.Decidability.html#23422" class="Function">LPO→splitting≤</a>

<a id="Dec≡ωn→LPO"></a><a id="24522" href="BrouwerTree.Decidability.html#24522" class="Function">Dec≡ωn→LPO</a> <a id="24533" class="Symbol">:</a> <a id="24535" class="Symbol">∀</a> <a id="24537" href="BrouwerTree.Decidability.html#24537" class="Bound">n</a> <a id="24539" class="Symbol">→</a> <a id="24541" class="Number">2</a> <a id="24543" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="24547" href="BrouwerTree.Decidability.html#24537" class="Bound">n</a> <a id="24549" class="Symbol">→</a> <a id="24551" class="Symbol">(∀</a> <a id="24554" href="BrouwerTree.Decidability.html#24554" class="Bound">x</a> <a id="24556" class="Symbol">→</a> <a id="24558" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="24562" class="Symbol">(</a><a id="24563" href="BrouwerTree.Decidability.html#24554" class="Bound">x</a> <a id="24565" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24567" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24569" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24571" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24573" href="BrouwerTree.Decidability.html#24537" class="Bound">n</a><a id="24574" class="Symbol">))</a> <a id="24577" class="Symbol">→</a> <a id="24579" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="24583" href="BrouwerTree.Decidability.html#24522" class="Function">Dec≡ωn→LPO</a> <a id="24594" href="BrouwerTree.Decidability.html#24594" class="Bound">n</a> <a id="24596" href="BrouwerTree.Decidability.html#24596" class="Bound">2≤n</a> <a id="24600" href="BrouwerTree.Decidability.html#24600" class="Bound">dec</a> <a id="24604" class="Symbol">=</a> <a id="24606" href="BrouwerTree.Decidability.html#20369" class="Function">Dec≡ω·2→LPO</a> <a id="24618" class="Symbol">(</a><a id="24619" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="24625" class="Symbol">(λ</a> <a id="24628" href="BrouwerTree.Decidability.html#24628" class="Bound">z</a> <a id="24630" class="Symbol">→</a> <a id="24632" class="Symbol">∀</a> <a id="24634" href="BrouwerTree.Decidability.html#24634" class="Bound">x</a> <a id="24636" class="Symbol">→</a> <a id="24638" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="24642" class="Symbol">(</a><a id="24643" href="BrouwerTree.Decidability.html#24634" class="Bound">x</a> <a id="24645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24647" href="BrouwerTree.Decidability.html#24628" class="Bound">z</a><a id="24648" class="Symbol">))</a> <a id="24651" class="Symbol">(</a><a id="24652" href="BrouwerTree.Arithmetic.Properties.html#12177" class="Function">x·2=x+x</a> <a id="24660" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="24661" class="Symbol">)</a> <a id="24663" class="Symbol">(</a><a id="24664" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a>  <a id="24672" href="BrouwerTree.Decidability.html#24594" class="Bound">n</a> <a id="24674" href="BrouwerTree.Decidability.html#24596" class="Bound">2≤n</a> <a id="24678" href="BrouwerTree.Decidability.html#24600" class="Bound">dec</a><a id="24681" class="Symbol">))</a>
  <a id="24686" class="Keyword">where</a>
    <a id="24696" href="BrouwerTree.Decidability.html#24696" class="Function">step</a> <a id="24701" class="Symbol">:</a> <a id="24703" class="Symbol">∀</a> <a id="24705" href="BrouwerTree.Decidability.html#24705" class="Bound">n</a> <a id="24707" class="Symbol">→</a> <a id="24709" class="Symbol">(∀</a> <a id="24712" href="BrouwerTree.Decidability.html#24712" class="Bound">x</a> <a id="24714" class="Symbol">→</a> <a id="24716" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="24720" class="Symbol">(</a><a id="24721" href="BrouwerTree.Decidability.html#24712" class="Bound">x</a> <a id="24723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24725" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24727" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24729" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24731" class="Symbol">(</a><a id="24732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24736" href="BrouwerTree.Decidability.html#24705" class="Bound">n</a><a id="24737" class="Symbol">)))</a> <a id="24741" class="Symbol">→</a> <a id="24743" class="Symbol">(∀</a> <a id="24746" href="BrouwerTree.Decidability.html#24746" class="Bound">x</a> <a id="24748" class="Symbol">→</a> <a id="24750" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="24754" class="Symbol">(</a><a id="24755" href="BrouwerTree.Decidability.html#24746" class="Bound">x</a> <a id="24757" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24759" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24761" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24763" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24765" href="BrouwerTree.Decidability.html#24705" class="Bound">n</a><a id="24766" class="Symbol">))</a>
    <a id="24773" href="BrouwerTree.Decidability.html#24696" class="Function">step</a> <a id="24778" href="BrouwerTree.Decidability.html#24778" class="Bound">n</a> <a id="24780" href="BrouwerTree.Decidability.html#24780" class="Bound">dec</a> <a id="24784" href="BrouwerTree.Decidability.html#24784" class="Bound">x</a> <a id="24786" class="Symbol">=</a> <a id="24788" href="BrouwerTree.Decidability.html#11435" class="Function">Dec≡a+y→Dec≡y</a> <a id="24802" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24804" class="Symbol">(</a><a id="24805" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24807" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24809" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24811" href="BrouwerTree.Decidability.html#24778" class="Bound">n</a><a id="24812" class="Symbol">)</a> <a id="24814" class="Symbol">(λ</a> <a id="24817" href="BrouwerTree.Decidability.html#24817" class="Bound">x</a> <a id="24819" class="Symbol">→</a> <a id="24821" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="24827" class="Symbol">(λ</a> <a id="24830" href="BrouwerTree.Decidability.html#24830" class="Bound">z</a> <a id="24832" class="Symbol">→</a> <a id="24834" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="24838" class="Symbol">(</a><a id="24839" href="BrouwerTree.Decidability.html#24817" class="Bound">x</a> <a id="24841" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24843" href="BrouwerTree.Decidability.html#24830" class="Bound">z</a><a id="24844" class="Symbol">))</a> <a id="24847" class="Symbol">(</a><a id="24848" href="BrouwerTree.Arithmetic.Properties.html#12353" class="Function">x·n=1=x+xn</a> <a id="24859" class="Symbol">{</a><a id="24860" href="BrouwerTree.Decidability.html#24778" class="Bound">n</a><a id="24861" class="Symbol">}</a> <a id="24863" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="24864" class="Symbol">)</a> <a id="24866" class="Symbol">(</a><a id="24867" href="BrouwerTree.Decidability.html#24780" class="Bound">dec</a> <a id="24871" href="BrouwerTree.Decidability.html#24817" class="Bound">x</a><a id="24872" class="Symbol">))</a> <a id="24875" href="BrouwerTree.Decidability.html#24784" class="Bound">x</a>
    <a id="24881" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a> <a id="24888" class="Symbol">:</a> <a id="24890" class="Symbol">∀</a> <a id="24892" href="BrouwerTree.Decidability.html#24892" class="Bound">n</a> <a id="24894" class="Symbol">→</a> <a id="24896" class="Number">2</a> <a id="24898" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="24902" href="BrouwerTree.Decidability.html#24892" class="Bound">n</a> <a id="24904" class="Symbol">→</a> <a id="24906" class="Symbol">(∀</a> <a id="24909" href="BrouwerTree.Decidability.html#24909" class="Bound">x</a> <a id="24911" class="Symbol">→</a> <a id="24913" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="24917" class="Symbol">(</a><a id="24918" href="BrouwerTree.Decidability.html#24909" class="Bound">x</a> <a id="24920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24922" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24924" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24926" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24928" href="BrouwerTree.Decidability.html#24892" class="Bound">n</a><a id="24929" class="Symbol">))</a> <a id="24932" class="Symbol">→</a> <a id="24934" class="Symbol">(∀</a> <a id="24937" href="BrouwerTree.Decidability.html#24937" class="Bound">x</a> <a id="24939" class="Symbol">→</a> <a id="24941" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="24945" class="Symbol">(</a><a id="24946" href="BrouwerTree.Decidability.html#24937" class="Bound">x</a> <a id="24948" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24950" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24952" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24954" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24956" class="Number">2</a><a id="24957" class="Symbol">))</a>
    <a id="24964" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a> <a id="24971" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="24976" href="BrouwerTree.Decidability.html#24976" class="Bound">2≤0</a> <a id="24980" href="BrouwerTree.Decidability.html#24980" class="Bound">dec</a> <a id="24984" class="Symbol">=</a> <a id="24986" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="24992" class="Symbol">(</a><a id="24993" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="25004" href="BrouwerTree.Decidability.html#24976" class="Bound">2≤0</a><a id="25007" class="Symbol">)</a>
    <a id="25013" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a> <a id="25020" class="Symbol">(</a><a id="25021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25025" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="25029" class="Symbol">)</a> <a id="25031" href="BrouwerTree.Decidability.html#25031" class="Bound">2≤1</a> <a id="25035" href="BrouwerTree.Decidability.html#25035" class="Bound">dec</a> <a id="25039" href="BrouwerTree.Decidability.html#25039" class="Bound">x</a> <a id="25041" class="Symbol">=</a> <a id="25043" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="25049" class="Symbol">(</a><a id="25050" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="25061" class="Symbol">(</a><a id="25062" href="Cubical.Data.Nat.Order.html#1605" class="Function">N.pred-≤-pred</a> <a id="25076" href="BrouwerTree.Decidability.html#25031" class="Bound">2≤1</a><a id="25079" class="Symbol">))</a>
    <a id="25086" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a> <a id="25093" class="Symbol">(</a><a id="25094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25098" class="Symbol">(</a><a id="25099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25103" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="25107" class="Symbol">))</a> <a id="25110" href="BrouwerTree.Decidability.html#25110" class="Bound">2≤n</a> <a id="25114" href="BrouwerTree.Decidability.html#25114" class="Bound">dec</a> <a id="25118" href="BrouwerTree.Decidability.html#25118" class="Bound">x</a> <a id="25120" class="Symbol">=</a> <a id="25122" href="BrouwerTree.Decidability.html#25114" class="Bound">dec</a> <a id="25126" href="BrouwerTree.Decidability.html#25118" class="Bound">x</a>
    <a id="25132" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a> <a id="25139" class="Symbol">(</a><a id="25140" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25144" class="Symbol">(</a><a id="25145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25149" class="Symbol">(</a><a id="25150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25154" href="BrouwerTree.Decidability.html#25154" class="Bound">n</a><a id="25155" class="Symbol">)))</a> <a id="25159" class="Symbol">(</a><a id="25160" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="25165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25167" href="BrouwerTree.Decidability.html#25167" class="Bound">p</a><a id="25168" class="Symbol">)</a> <a id="25170" href="BrouwerTree.Decidability.html#25170" class="Bound">dec</a> <a id="25174" href="BrouwerTree.Decidability.html#25174" class="Bound">x</a> <a id="25176" class="Symbol">=</a> <a id="25178" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="25184" class="Symbol">(</a><a id="25185" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="25191" class="Symbol">(</a><a id="25192" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25196" class="Symbol">(</a><a id="25197" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="25204" class="Symbol">(</a><a id="25205" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="25212" href="BrouwerTree.Decidability.html#25167" class="Bound">p</a><a id="25213" class="Symbol">))))</a>
    <a id="25222" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a> <a id="25229" class="Symbol">(</a><a id="25230" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25234" class="Symbol">(</a><a id="25235" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25239" class="Symbol">(</a><a id="25240" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25244" href="BrouwerTree.Decidability.html#25244" class="Bound">n</a><a id="25245" class="Symbol">)))</a> <a id="25249" class="Symbol">(</a><a id="25250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25254" href="BrouwerTree.Decidability.html#25254" class="Bound">k</a> <a id="25256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25258" href="BrouwerTree.Decidability.html#25258" class="Bound">p</a><a id="25259" class="Symbol">)</a> <a id="25261" href="BrouwerTree.Decidability.html#25261" class="Bound">dec</a> <a id="25265" href="BrouwerTree.Decidability.html#25265" class="Bound">x</a> <a id="25267" class="Symbol">=</a> <a id="25269" href="BrouwerTree.Decidability.html#24881" class="Function">Dec≡ω2</a> <a id="25276" class="Symbol">(</a><a id="25277" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25281" class="Symbol">(</a><a id="25282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25286" href="BrouwerTree.Decidability.html#25244" class="Bound">n</a><a id="25287" class="Symbol">))</a> <a id="25290" class="Symbol">(</a><a id="25291" href="BrouwerTree.Decidability.html#25254" class="Bound">k</a> <a id="25293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25295" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="25302" href="BrouwerTree.Decidability.html#25258" class="Bound">p</a><a id="25303" class="Symbol">)</a> <a id="25305" class="Symbol">(</a><a id="25306" href="BrouwerTree.Decidability.html#24696" class="Function">step</a> <a id="25311" class="Symbol">(</a><a id="25312" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25316" class="Symbol">(</a><a id="25317" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25321" href="BrouwerTree.Decidability.html#25244" class="Bound">n</a><a id="25322" class="Symbol">))</a> <a id="25325" href="BrouwerTree.Decidability.html#25261" class="Bound">dec</a><a id="25328" class="Symbol">)</a> <a id="25330" href="BrouwerTree.Decidability.html#25265" class="Bound">x</a>
</pre></body></html>

==> anc/html/BrouwerTree.Everything.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Everything</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Brouwer trees</a>
<a id="119" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical</a> <a id="243" class="Pragma">--erasure</a> <a id="253" class="Pragma">--guardedness</a> <a id="267" class="Symbol">#-}</a>

<a id="272" class="Keyword">module</a> <a id="279" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Comment">{- Definition -}</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a> <a id="355" class="Keyword">public</a>

<a id="363" class="Comment">{- Some properties of Brouwer trees -}</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a> <a id="437" class="Keyword">public</a>

<a id="445" class="Comment">{- Characterisation of ≤ for Brouwer trees via a family Code -}</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="BrouwerTree.Code.html" class="Module">BrouwerTree.Code</a> <a id="538" class="Keyword">public</a>

<a id="546" class="Comment">{- Some results of using the Code family, e.g. antisymmetry and extensionality -}</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a> <a id="665" class="Keyword">public</a>

<a id="673" class="Comment">{- Classifiability -}</a>
<a id="695" class="Keyword">open</a> <a id="700" class="Keyword">import</a> <a id="707" href="BrouwerTree.Classifiability.html" class="Module">BrouwerTree.Classifiability</a> <a id="735" class="Keyword">public</a>

<a id="743" class="Comment">{- Arithmetic operations -}</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="BrouwerTree.Arithmetic.html" class="Module">BrouwerTree.Arithmetic</a> <a id="806" class="Keyword">public</a>

<a id="814" class="Comment">{- Properties of arithmetic operations -}</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="BrouwerTree.Arithmetic.Properties.html" class="Module">BrouwerTree.Arithmetic.Properties</a> <a id="902" class="Keyword">public</a>

<a id="910" class="Comment">{- Correctness of arithmetic operations -}</a>
<a id="953" class="Keyword">open</a> <a id="958" class="Keyword">import</a> <a id="965" href="BrouwerTree.Arithmetic.Correctness.html" class="Module">BrouwerTree.Arithmetic.Correctness</a> <a id="1000" class="Keyword">public</a>

<a id="1008" class="Comment">{- An alternative definition of Brouwer trees -}</a>
<a id="1057" class="Keyword">open</a> <a id="1062" class="Keyword">import</a> <a id="1069" href="BrouwerTree.AlternativeDefinition.html" class="Module">BrouwerTree.AlternativeDefinition</a>

<a id="1104" class="Comment">{- Decidability and undecidability results -}</a>
<a id="1150" class="Keyword">open</a> <a id="1155" class="Keyword">import</a> <a id="1162" href="BrouwerTree.Decidability.html" class="Module">BrouwerTree.Decidability</a> <a id="1187" class="Keyword">public</a>
<a id="1194" class="Keyword">open</a> <a id="1199" class="Keyword">import</a> <a id="1206" href="BrouwerTree.Decidability.Finite.html" class="Module">BrouwerTree.Decidability.Finite</a> <a id="1238" class="Keyword">public</a>
<a id="1245" class="Keyword">open</a> <a id="1250" class="Keyword">import</a> <a id="1257" href="BrouwerTree.Decidability.Joins.html" class="Module">BrouwerTree.Decidability.Joins</a> <a id="1288" class="Keyword">public</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.Basic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.Basic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a> <a id="47" class="Symbol">#-}</a>
<a id="51" class="Keyword">module</a> <a id="58" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="134" class="Keyword">using</a> <a id="140" class="Symbol">(</a><a id="141" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="142" class="Symbol">;</a> <a id="144" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="148" class="Symbol">;</a> <a id="150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="153" class="Symbol">;</a> <a id="155" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="162" class="Symbol">;</a> <a id="164" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="168" class="Symbol">;</a> <a id="170" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="177" class="Symbol">;</a> <a id="179" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="185" class="Symbol">;</a> <a id="187" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a><a id="193" class="Symbol">)</a>
  <a id="197" class="Keyword">renaming</a> <a id="206" class="Symbol">(</a><a id="207" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="211" class="Symbol">to</a> <a id="214" class="Primitive Operator">_N+_</a><a id="218" class="Symbol">;</a> <a id="220" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a> <a id="224" class="Symbol">to</a> <a id="227" class="Primitive Operator">_N·_</a><a id="231" class="Symbol">;</a> <a id="233" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="241" class="Symbol">to</a> <a id="244" class="Function">N+-assoc</a><a id="252" class="Symbol">)</a>
<a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="284" class="Symbol">as</a> <a id="287" class="Module">N</a>
<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="320" class="Keyword">hiding</a> <a id="327" class="Symbol">(</a><a id="328" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="329" class="Symbol">;</a> <a id="331" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="401" class="Symbol">as</a> <a id="404" class="Module">⊥</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Iff.html" class="Module">Iff</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Bool.html" class="Module">Bool</a> <a id="686" class="Symbol">as</a> <a id="689" class="Module">B</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="BooleanSequence.html" class="Module">BooleanSequence</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="General-Properties.html" class="Module">General-Properties</a>


<a id="752" class="Keyword">private</a>
 <a id="761" class="Keyword">variable</a>
  <a id="772" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a> <a id="774" href="BrouwerTree.OrdinalDecidability.Basic.html#774" class="Generalizable">ℓ&#39;</a> <a id="777" class="Symbol">:</a> <a id="779" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="786" class="Comment">------------------ General definitions -------------</a>

<a id="down-closed"></a><a id="840" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="852" class="Symbol">:</a> <a id="854" class="Symbol">(</a><a id="855" href="BrouwerTree.OrdinalDecidability.Basic.html#855" class="Bound">P</a> <a id="857" class="Symbol">:</a> <a id="859" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="861" class="Symbol">→</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="868" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="869" class="Symbol">)</a> <a id="871" class="Symbol">→</a> <a id="873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="878" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a>
<a id="880" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="892" href="BrouwerTree.OrdinalDecidability.Basic.html#892" class="Bound">P</a> <a id="894" class="Symbol">=</a> <a id="896" class="Symbol">(</a><a id="897" href="BrouwerTree.OrdinalDecidability.Basic.html#897" class="Bound">n</a> <a id="899" class="Symbol">:</a> <a id="901" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="902" class="Symbol">)</a> <a id="904" class="Symbol">→</a> <a id="906" href="BrouwerTree.OrdinalDecidability.Basic.html#892" class="Bound">P</a> <a id="908" class="Symbol">(</a><a id="909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="913" href="BrouwerTree.OrdinalDecidability.Basic.html#897" class="Bound">n</a><a id="914" class="Symbol">)</a> <a id="916" class="Symbol">→</a> <a id="918" href="BrouwerTree.OrdinalDecidability.Basic.html#892" class="Bound">P</a> <a id="920" href="BrouwerTree.OrdinalDecidability.Basic.html#897" class="Bound">n</a>

<a id="up-closed"></a><a id="923" href="BrouwerTree.OrdinalDecidability.Basic.html#923" class="Function">up-closed</a> <a id="933" class="Symbol">:</a> <a id="935" class="Symbol">(</a><a id="936" href="BrouwerTree.OrdinalDecidability.Basic.html#936" class="Bound">P</a> <a id="938" class="Symbol">:</a> <a id="940" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="942" class="Symbol">→</a> <a id="944" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="949" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="959" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a>
<a id="961" href="BrouwerTree.OrdinalDecidability.Basic.html#923" class="Function">up-closed</a> <a id="971" href="BrouwerTree.OrdinalDecidability.Basic.html#971" class="Bound">P</a> <a id="973" class="Symbol">=</a> <a id="975" class="Symbol">(</a><a id="976" href="BrouwerTree.OrdinalDecidability.Basic.html#976" class="Bound">n</a> <a id="978" class="Symbol">:</a> <a id="980" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="981" class="Symbol">)</a> <a id="983" class="Symbol">→</a> <a id="985" href="BrouwerTree.OrdinalDecidability.Basic.html#971" class="Bound">P</a> <a id="987" href="BrouwerTree.OrdinalDecidability.Basic.html#976" class="Bound">n</a> <a id="989" class="Symbol">→</a> <a id="991" href="BrouwerTree.OrdinalDecidability.Basic.html#971" class="Bound">P</a> <a id="993" class="Symbol">(</a><a id="994" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="998" href="BrouwerTree.OrdinalDecidability.Basic.html#976" class="Bound">n</a><a id="999" class="Symbol">)</a>

<a id="1002" class="Comment">------------------ Definition of ordinal decidability -------------</a>

<a id="ordinal-dec-str"></a><a id="1071" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="1087" class="Symbol">:</a> <a id="1089" class="Symbol">(</a><a id="1090" href="BrouwerTree.OrdinalDecidability.Basic.html#1090" class="Bound">z</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1097" class="Symbol">)</a> <a id="1099" class="Symbol">→</a> <a id="1101" class="Symbol">(</a><a id="1102" href="BrouwerTree.OrdinalDecidability.Basic.html#1102" class="Bound">P</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1111" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1121" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a>
<a id="1123" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="1139" href="BrouwerTree.OrdinalDecidability.Basic.html#1139" class="Bound">z</a> <a id="1141" href="BrouwerTree.OrdinalDecidability.Basic.html#1141" class="Bound">P</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1148" href="BrouwerTree.OrdinalDecidability.Basic.html#1148" class="Bound">y</a> <a id="1150" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1152" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1156" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1158" class="Symbol">(</a><a id="1159" href="BrouwerTree.OrdinalDecidability.Basic.html#1141" class="Bound">P</a> <a id="1161" href="Iff.html#528" class="Function Operator">↔</a> <a id="1163" class="Symbol">(</a><a id="1164" href="BrouwerTree.OrdinalDecidability.Basic.html#1139" class="Bound">z</a> <a id="1166" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1168" href="BrouwerTree.OrdinalDecidability.Basic.html#1148" class="Bound">y</a><a id="1169" class="Symbol">))</a>

<a id="ordinal-dec"></a><a id="1173" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="1185" class="Symbol">:</a> <a id="1187" class="Symbol">(</a><a id="1188" href="BrouwerTree.OrdinalDecidability.Basic.html#1188" class="Bound">z</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">→</a> <a id="1199" class="Symbol">(</a><a id="1200" href="BrouwerTree.OrdinalDecidability.Basic.html#1200" class="Bound">P</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1209" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="1210" class="Symbol">)</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1219" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a>
<a id="1221" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="1233" href="BrouwerTree.OrdinalDecidability.Basic.html#1233" class="Bound">z</a> <a id="1235" href="BrouwerTree.OrdinalDecidability.Basic.html#1235" class="Bound">P</a> <a id="1237" class="Symbol">=</a> <a id="1239" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1241" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="1257" href="BrouwerTree.OrdinalDecidability.Basic.html#1233" class="Bound">z</a> <a id="1259" href="BrouwerTree.OrdinalDecidability.Basic.html#1235" class="Bound">P</a> <a id="1261" href="PropTrunc.html#631" class="Datatype Operator">∥</a>


<a id="1265" class="Comment">------------------ Definition of semidecidable proposition---------</a>

<a id="semi-dec-str"></a><a id="1334" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="1347" class="Symbol">:</a> <a id="1349" class="Symbol">(</a><a id="1350" href="BrouwerTree.OrdinalDecidability.Basic.html#1350" class="Bound">P</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1359" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1369" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a>
<a id="1371" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a>  <a id="1385" href="BrouwerTree.OrdinalDecidability.Basic.html#1385" class="Bound">P</a> <a id="1387" class="Symbol">=</a> <a id="1389" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1392" href="BrouwerTree.OrdinalDecidability.Basic.html#1392" class="Bound">s</a> <a id="1394" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1405" class="Symbol">)</a> <a id="1407" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1409" class="Symbol">(</a><a id="1410" href="BrouwerTree.OrdinalDecidability.Basic.html#1385" class="Bound">P</a> <a id="1412" href="Iff.html#528" class="Function Operator">↔</a> <a id="1414" class="Symbol">(</a><a id="1415" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1418" href="BrouwerTree.OrdinalDecidability.Basic.html#1418" class="Bound">n</a> <a id="1420" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1422" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1424" href="PropTrunc.html#1594" class="Function">]</a> <a id="1426" href="BrouwerTree.OrdinalDecidability.Basic.html#1392" class="Bound">s</a> <a id="1428" href="BrouwerTree.OrdinalDecidability.Basic.html#1418" class="Bound">n</a> <a id="1430" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1432" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1436" class="Symbol">))</a>

<a id="semi-dec"></a><a id="1440" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1449" class="Symbol">:</a>  <a id="1452" class="Symbol">(</a><a id="1453" href="BrouwerTree.OrdinalDecidability.Basic.html#1453" class="Bound">P</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1462" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">→</a> <a id="1467" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1472" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a>
<a id="1474" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1483" href="BrouwerTree.OrdinalDecidability.Basic.html#1483" class="Bound">P</a>  <a id="1486" class="Symbol">=</a> <a id="1488" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1490" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="1503" href="BrouwerTree.OrdinalDecidability.Basic.html#1483" class="Bound">P</a> <a id="1505" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="dec→semi-dec"></a><a id="1508" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="1521" class="Symbol">:</a> <a id="1523" class="Symbol">(</a><a id="1524" href="BrouwerTree.OrdinalDecidability.Basic.html#1524" class="Bound">P</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1533" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1542" href="BrouwerTree.OrdinalDecidability.Basic.html#1524" class="Bound">P</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="1559" href="BrouwerTree.OrdinalDecidability.Basic.html#1524" class="Bound">P</a>
<a id="1561" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="1574" href="BrouwerTree.OrdinalDecidability.Basic.html#1574" class="Bound">P</a> <a id="1576" href="BrouwerTree.OrdinalDecidability.Basic.html#1576" class="Bound">dec</a> <a id="1580" class="Symbol">=</a> <a id="1582" class="Symbol">(λ</a> <a id="1585" href="BrouwerTree.OrdinalDecidability.Basic.html#1585" class="Bound">n</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="1596" class="Symbol">(λ</a> <a id="1599" href="BrouwerTree.OrdinalDecidability.Basic.html#1599" class="Bound">_</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">(λ</a> <a id="1612" href="BrouwerTree.OrdinalDecidability.Basic.html#1612" class="Bound">_</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1621" class="Symbol">)</a> <a id="1623" href="BrouwerTree.OrdinalDecidability.Basic.html#1576" class="Bound">dec</a><a id="1626" class="Symbol">)</a> <a id="1628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1630" href="BrouwerTree.OrdinalDecidability.Basic.html#1653" class="Function">f</a> <a id="1632" href="BrouwerTree.OrdinalDecidability.Basic.html#1576" class="Bound">dec</a> <a id="1636" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1638" href="BrouwerTree.OrdinalDecidability.Basic.html#1796" class="Function">g</a> <a id="1640" href="BrouwerTree.OrdinalDecidability.Basic.html#1576" class="Bound">dec</a>
 <a id="1645" class="Keyword">where</a>
  <a id="1653" href="BrouwerTree.OrdinalDecidability.Basic.html#1653" class="Function">f</a> <a id="1655" class="Symbol">:</a> <a id="1657" class="Symbol">(</a><a id="1658" href="BrouwerTree.OrdinalDecidability.Basic.html#1658" class="Bound">dec</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1668" href="BrouwerTree.OrdinalDecidability.Basic.html#1574" class="Bound">P</a><a id="1669" class="Symbol">)</a> <a id="1671" class="Symbol">→</a> <a id="1673" href="BrouwerTree.OrdinalDecidability.Basic.html#1574" class="Bound">P</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1680" href="BrouwerTree.OrdinalDecidability.Basic.html#1680" class="Bound">n</a> <a id="1682" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1686" href="PropTrunc.html#1594" class="Function">]</a> <a id="1688" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="1695" class="Symbol">(λ</a> <a id="1698" href="BrouwerTree.OrdinalDecidability.Basic.html#1698" class="Bound">_</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">(λ</a> <a id="1711" href="BrouwerTree.OrdinalDecidability.Basic.html#1711" class="Bound">_</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1720" class="Symbol">)</a> <a id="1722" href="BrouwerTree.OrdinalDecidability.Basic.html#1658" class="Bound">dec</a> <a id="1726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1728" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="1735" href="BrouwerTree.OrdinalDecidability.Basic.html#1653" class="Function">f</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1742" href="BrouwerTree.OrdinalDecidability.Basic.html#1742" class="Bound">p&#39;</a><a id="1744" class="Symbol">)</a> <a id="1746" href="BrouwerTree.OrdinalDecidability.Basic.html#1746" class="Bound">p</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1752" class="Number">17</a> <a id="1755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1757" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1762" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="1766" href="BrouwerTree.OrdinalDecidability.Basic.html#1653" class="Function">f</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1772" href="BrouwerTree.OrdinalDecidability.Basic.html#1772" class="Bound">¬p</a><a id="1774" class="Symbol">)</a> <a id="1776" href="BrouwerTree.OrdinalDecidability.Basic.html#1776" class="Bound">p</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1786" class="Symbol">(</a><a id="1787" href="BrouwerTree.OrdinalDecidability.Basic.html#1772" class="Bound">¬p</a> <a id="1790" href="BrouwerTree.OrdinalDecidability.Basic.html#1776" class="Bound">p</a><a id="1791" class="Symbol">)</a>

  <a id="1796" href="BrouwerTree.OrdinalDecidability.Basic.html#1796" class="Function">g</a> <a id="1798" class="Symbol">:</a> <a id="1800" class="Symbol">(</a><a id="1801" href="BrouwerTree.OrdinalDecidability.Basic.html#1801" class="Bound">dec</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1811" href="BrouwerTree.OrdinalDecidability.Basic.html#1574" class="Bound">P</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1819" href="BrouwerTree.OrdinalDecidability.Basic.html#1819" class="Bound">n</a> <a id="1821" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1823" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1825" href="PropTrunc.html#1594" class="Function">]</a> <a id="1827" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="1834" class="Symbol">(λ</a> <a id="1837" href="BrouwerTree.OrdinalDecidability.Basic.html#1837" class="Bound">_</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1845" class="Symbol">)</a> <a id="1847" class="Symbol">(λ</a> <a id="1850" href="BrouwerTree.OrdinalDecidability.Basic.html#1850" class="Bound">_</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1859" class="Symbol">)</a> <a id="1861" href="BrouwerTree.OrdinalDecidability.Basic.html#1801" class="Bound">dec</a> <a id="1865" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1867" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="BrouwerTree.OrdinalDecidability.Basic.html#1574" class="Bound">P</a>
  <a id="1878" href="BrouwerTree.OrdinalDecidability.Basic.html#1796" class="Function">g</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1885" href="BrouwerTree.OrdinalDecidability.Basic.html#1885" class="Bound">p</a><a id="1886" class="Symbol">)</a> <a id="1888" class="Symbol">_</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="BrouwerTree.OrdinalDecidability.Basic.html#1885" class="Bound">p</a>
  <a id="1896" href="BrouwerTree.OrdinalDecidability.Basic.html#1796" class="Function">g</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1902" href="BrouwerTree.OrdinalDecidability.Basic.html#1902" class="Bound">¬p&#39;</a><a id="1905" class="Symbol">)</a> <a id="1907" href="BrouwerTree.OrdinalDecidability.Basic.html#1907" class="Bound">q</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1917" class="Symbol">(</a><a id="1918" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1925" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="1933" class="Symbol">(λ</a> <a id="1936" class="Symbol">(_</a> <a id="1939" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1941" href="BrouwerTree.OrdinalDecidability.Basic.html#1941" class="Bound">e</a><a id="1942" class="Symbol">)</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="1957" href="BrouwerTree.OrdinalDecidability.Basic.html#1941" class="Bound">e</a><a id="1958" class="Symbol">)</a> <a id="1960" href="BrouwerTree.OrdinalDecidability.Basic.html#1907" class="Bound">q</a><a id="1961" class="Symbol">)</a>

<a id="⊤-semi-dec-str"></a><a id="1964" href="BrouwerTree.OrdinalDecidability.Basic.html#1964" class="Function">⊤-semi-dec-str</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="1994" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1999" href="BrouwerTree.OrdinalDecidability.Basic.html#1964" class="Function">⊤-semi-dec-str</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="2029" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2039" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2041" class="Symbol">)</a>

<a id="⊥-semi-dec-str"></a><a id="2044" href="BrouwerTree.OrdinalDecidability.Basic.html#2044" class="Function">⊥-semi-dec-str</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="2074" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="2076" href="BrouwerTree.OrdinalDecidability.Basic.html#2044" class="Function">⊥-semi-dec-str</a> <a id="2091" class="Symbol">=</a> <a id="2093" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="2106" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2112" class="Symbol">λ</a> <a id="2114" href="BrouwerTree.OrdinalDecidability.Basic.html#2114" class="Bound">x</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="BrouwerTree.OrdinalDecidability.Basic.html#2114" class="Bound">x</a><a id="2119" class="Symbol">)</a>


<a id="∨-semi-dec"></a><a id="2123" href="BrouwerTree.OrdinalDecidability.Basic.html#2123" class="Function">∨-semi-dec</a> <a id="2134" class="Symbol">:</a> <a id="2136" class="Symbol">(</a><a id="2137" href="BrouwerTree.OrdinalDecidability.Basic.html#2137" class="Bound">P</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2146" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="2147" class="Symbol">)</a> <a id="2149" class="Symbol">(</a><a id="2150" href="BrouwerTree.OrdinalDecidability.Basic.html#2150" class="Bound">Q</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2159" href="BrouwerTree.OrdinalDecidability.Basic.html#774" class="Generalizable">ℓ&#39;</a><a id="2161" class="Symbol">)</a>
           <a id="2174" class="Symbol">→</a> <a id="2176" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2185" href="BrouwerTree.OrdinalDecidability.Basic.html#2137" class="Bound">P</a>
           <a id="2198" class="Symbol">→</a> <a id="2200" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2209" href="BrouwerTree.OrdinalDecidability.Basic.html#2150" class="Bound">Q</a>
           <a id="2222" class="Symbol">→</a> <a id="2224" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2233" class="Symbol">(</a><a id="2234" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2236" href="BrouwerTree.OrdinalDecidability.Basic.html#2137" class="Bound">P</a> <a id="2238" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2240" href="BrouwerTree.OrdinalDecidability.Basic.html#2150" class="Bound">Q</a> <a id="2242" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="2243" class="Symbol">)</a>
<a id="2245" href="BrouwerTree.OrdinalDecidability.Basic.html#2123" class="Function">∨-semi-dec</a> <a id="2256" href="BrouwerTree.OrdinalDecidability.Basic.html#2256" class="Bound">P</a> <a id="2258" href="BrouwerTree.OrdinalDecidability.Basic.html#2258" class="Bound">Q</a>  <a id="2261" class="Symbol">=</a> <a id="2263" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="2271" href="BrouwerTree.OrdinalDecidability.Basic.html#2284" class="Function">[1]</a>
 <a id="2276" class="Keyword">where</a>
  <a id="2284" href="BrouwerTree.OrdinalDecidability.Basic.html#2284" class="Function">[1]</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="2303" href="BrouwerTree.OrdinalDecidability.Basic.html#2256" class="Bound">P</a>  <a id="2306" class="Symbol">→</a> <a id="2308" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="2321" href="BrouwerTree.OrdinalDecidability.Basic.html#2258" class="Bound">Q</a>  <a id="2324" class="Symbol">→</a> <a id="2326" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="2339" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2341" href="BrouwerTree.OrdinalDecidability.Basic.html#2256" class="Bound">P</a> <a id="2343" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2345" href="BrouwerTree.OrdinalDecidability.Basic.html#2258" class="Bound">Q</a> <a id="2347" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="2351" href="BrouwerTree.OrdinalDecidability.Basic.html#2284" class="Function">[1]</a> <a id="2355" class="Symbol">(</a><a id="2356" href="BrouwerTree.OrdinalDecidability.Basic.html#2356" class="Bound">s</a> <a id="2358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2360" href="BrouwerTree.OrdinalDecidability.Basic.html#2360" class="Bound">s-fwd</a> <a id="2366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2368" href="BrouwerTree.OrdinalDecidability.Basic.html#2368" class="Bound">s-bwd</a><a id="2373" class="Symbol">)</a> <a id="2375" class="Symbol">(</a><a id="2376" href="BrouwerTree.OrdinalDecidability.Basic.html#2376" class="Bound">t</a> <a id="2378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2380" href="BrouwerTree.OrdinalDecidability.Basic.html#2380" class="Bound">t-fwd</a> <a id="2386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2388" href="BrouwerTree.OrdinalDecidability.Basic.html#2388" class="Bound">t-bwd</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">=</a>
   <a id="2400" href="BrouwerTree.OrdinalDecidability.Basic.html#2600" class="Function">s⊕t</a> <a id="2404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2406" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2413" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="2420" href="BrouwerTree.OrdinalDecidability.Basic.html#2648" class="Function">fwd</a> <a id="2424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2426" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="2433" href="BrouwerTree.OrdinalDecidability.Basic.html#2940" class="Function">bwd</a>
    <a id="2441" class="Keyword">where</a>
     <a id="2452" href="BrouwerTree.OrdinalDecidability.Basic.html#2452" class="Function">or-one-of</a> <a id="2462" class="Symbol">:</a> <a id="2464" class="Symbol">{</a><a id="2465" href="BrouwerTree.OrdinalDecidability.Basic.html#2465" class="Bound">x</a> <a id="2467" href="BrouwerTree.OrdinalDecidability.Basic.html#2467" class="Bound">y</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2475" class="Symbol">}</a> <a id="2477" class="Symbol">→</a> <a id="2479" href="BrouwerTree.OrdinalDecidability.Basic.html#2465" class="Bound">x</a> <a id="2481" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2484" href="BrouwerTree.OrdinalDecidability.Basic.html#2467" class="Bound">y</a> <a id="2486" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2488" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2493" class="Symbol">→</a> <a id="2495" class="Symbol">(</a><a id="2496" href="BrouwerTree.OrdinalDecidability.Basic.html#2465" class="Bound">x</a> <a id="2498" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2500" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2504" class="Symbol">)</a> <a id="2506" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2508" class="Symbol">(</a><a id="2509" href="BrouwerTree.OrdinalDecidability.Basic.html#2467" class="Bound">y</a> <a id="2511" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2513" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2517" class="Symbol">)</a>
     <a id="2524" href="BrouwerTree.OrdinalDecidability.Basic.html#2452" class="Function">or-one-of</a> <a id="2534" class="Symbol">{</a><a id="2535" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="2540" class="Symbol">}</a> <a id="2542" class="Symbol">{</a><a id="2543" href="BrouwerTree.OrdinalDecidability.Basic.html#2543" class="Bound">y</a><a id="2544" class="Symbol">}</a> <a id="2546" href="BrouwerTree.OrdinalDecidability.Basic.html#2546" class="Bound">e</a> <a id="2548" class="Symbol">=</a> <a id="2550" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2554" href="BrouwerTree.OrdinalDecidability.Basic.html#2546" class="Bound">e</a>
     <a id="2561" href="BrouwerTree.OrdinalDecidability.Basic.html#2452" class="Function">or-one-of</a> <a id="2571" class="Symbol">{</a><a id="2572" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2576" class="Symbol">}</a> <a id="2578" class="Symbol">{</a><a id="2579" href="BrouwerTree.OrdinalDecidability.Basic.html#2579" class="Bound">y</a><a id="2580" class="Symbol">}</a> <a id="2582" href="BrouwerTree.OrdinalDecidability.Basic.html#2582" class="Bound">e</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="2600" href="BrouwerTree.OrdinalDecidability.Basic.html#2600" class="Function">s⊕t</a> <a id="2604" class="Symbol">:</a> <a id="2606" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2608" class="Symbol">→</a> <a id="2610" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
     <a id="2620" href="BrouwerTree.OrdinalDecidability.Basic.html#2600" class="Function">s⊕t</a> <a id="2624" href="BrouwerTree.OrdinalDecidability.Basic.html#2624" class="Bound">n</a> <a id="2626" class="Symbol">=</a> <a id="2628" class="Symbol">(</a><a id="2629" href="BrouwerTree.OrdinalDecidability.Basic.html#2356" class="Bound">s</a> <a id="2631" href="BrouwerTree.OrdinalDecidability.Basic.html#2624" class="Bound">n</a><a id="2632" class="Symbol">)</a> <a id="2634" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2637" class="Symbol">(</a><a id="2638" href="BrouwerTree.OrdinalDecidability.Basic.html#2376" class="Bound">t</a> <a id="2640" href="BrouwerTree.OrdinalDecidability.Basic.html#2624" class="Bound">n</a><a id="2641" class="Symbol">)</a>
     <a id="2648" href="BrouwerTree.OrdinalDecidability.Basic.html#2648" class="Function">fwd</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="BrouwerTree.OrdinalDecidability.Basic.html#2256" class="Bound">P</a> <a id="2656" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2658" href="BrouwerTree.OrdinalDecidability.Basic.html#2258" class="Bound">Q</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2665" href="BrouwerTree.OrdinalDecidability.Basic.html#2665" class="Bound">n</a> <a id="2667" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2669" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2671" href="PropTrunc.html#1594" class="Function">]</a> <a id="2673" href="BrouwerTree.OrdinalDecidability.Basic.html#2600" class="Function">s⊕t</a> <a id="2677" href="BrouwerTree.OrdinalDecidability.Basic.html#2665" class="Bound">n</a> <a id="2679" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2681" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="2691" href="BrouwerTree.OrdinalDecidability.Basic.html#2648" class="Function">fwd</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2700" href="BrouwerTree.OrdinalDecidability.Basic.html#2700" class="Bound">p</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">=</a>
      <a id="2711" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="2718" class="Symbol">(λ</a> <a id="2721" class="Symbol">(</a><a id="2722" href="BrouwerTree.OrdinalDecidability.Basic.html#2722" class="Bound">n</a> <a id="2724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2726" href="BrouwerTree.OrdinalDecidability.Basic.html#2726" class="Bound">e</a><a id="2727" class="Symbol">)</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="BrouwerTree.OrdinalDecidability.Basic.html#2722" class="Bound">n</a> <a id="2733" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2735" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2741" class="Symbol">(λ</a> <a id="2744" href="BrouwerTree.OrdinalDecidability.Basic.html#2744" class="Bound">-</a> <a id="2746" class="Symbol">→</a> <a id="2748" href="BrouwerTree.OrdinalDecidability.Basic.html#2744" class="Bound">-</a> <a id="2750" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2753" class="Symbol">(</a><a id="2754" href="BrouwerTree.OrdinalDecidability.Basic.html#2376" class="Bound">t</a> <a id="2756" href="BrouwerTree.OrdinalDecidability.Basic.html#2722" class="Bound">n</a><a id="2757" class="Symbol">)</a> <a id="2759" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2761" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2765" class="Symbol">)</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2772" href="BrouwerTree.OrdinalDecidability.Basic.html#2726" class="Bound">e</a><a id="2773" class="Symbol">)</a> <a id="2775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2779" class="Symbol">)</a>
             <a id="2794" class="Symbol">(</a><a id="2795" href="BrouwerTree.OrdinalDecidability.Basic.html#2360" class="Bound">s-fwd</a> <a id="2801" href="BrouwerTree.OrdinalDecidability.Basic.html#2700" class="Bound">p</a><a id="2802" class="Symbol">)</a>
     <a id="2809" href="BrouwerTree.OrdinalDecidability.Basic.html#2648" class="Function">fwd</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2818" href="BrouwerTree.OrdinalDecidability.Basic.html#2818" class="Bound">q</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">=</a>
      <a id="2829" href="PropTrunc.html#969" class="Function">∥-∥map</a>
        <a id="2844" class="Symbol">(λ</a> <a id="2847" class="Symbol">(</a><a id="2848" href="BrouwerTree.OrdinalDecidability.Basic.html#2848" class="Bound">n</a> <a id="2850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2852" href="BrouwerTree.OrdinalDecidability.Basic.html#2852" class="Bound">e</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">→</a> <a id="2857" href="BrouwerTree.OrdinalDecidability.Basic.html#2848" class="Bound">n</a> <a id="2859" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2861" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2867" class="Symbol">(λ</a> <a id="2870" href="BrouwerTree.OrdinalDecidability.Basic.html#2870" class="Bound">-</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="BrouwerTree.OrdinalDecidability.Basic.html#2356" class="Bound">s</a> <a id="2876" href="BrouwerTree.OrdinalDecidability.Basic.html#2848" class="Bound">n</a> <a id="2878" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2881" href="BrouwerTree.OrdinalDecidability.Basic.html#2870" class="Bound">-</a> <a id="2883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2885" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2889" class="Symbol">)</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2896" href="BrouwerTree.OrdinalDecidability.Basic.html#2852" class="Bound">e</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Data.Bool.Properties.html#2388" class="Function">or-zeroʳ</a> <a id="2909" class="Symbol">(</a><a id="2910" href="BrouwerTree.OrdinalDecidability.Basic.html#2356" class="Bound">s</a> <a id="2912" href="BrouwerTree.OrdinalDecidability.Basic.html#2848" class="Bound">n</a><a id="2913" class="Symbol">)))</a>
        <a id="2925" class="Symbol">(</a><a id="2926" href="BrouwerTree.OrdinalDecidability.Basic.html#2380" class="Bound">t-fwd</a> <a id="2932" href="BrouwerTree.OrdinalDecidability.Basic.html#2818" class="Bound">q</a><a id="2933" class="Symbol">)</a>
     <a id="2940" href="BrouwerTree.OrdinalDecidability.Basic.html#2940" class="Function">bwd</a> <a id="2944" class="Symbol">:</a> <a id="2946" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2948" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2950" class="Symbol">(λ</a> <a id="2953" href="BrouwerTree.OrdinalDecidability.Basic.html#2953" class="Bound">n</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="BrouwerTree.OrdinalDecidability.Basic.html#2600" class="Function">s⊕t</a> <a id="2961" href="BrouwerTree.OrdinalDecidability.Basic.html#2953" class="Bound">n</a> <a id="2963" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2965" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2969" class="Symbol">)</a> <a id="2971" class="Symbol">→</a> <a id="2973" href="BrouwerTree.OrdinalDecidability.Basic.html#2256" class="Bound">P</a> <a id="2975" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2977" href="BrouwerTree.OrdinalDecidability.Basic.html#2258" class="Bound">Q</a>
     <a id="2984" href="BrouwerTree.OrdinalDecidability.Basic.html#2940" class="Function">bwd</a> <a id="2988" class="Symbol">(</a><a id="2989" href="BrouwerTree.OrdinalDecidability.Basic.html#2989" class="Bound">n</a> <a id="2991" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2993" href="BrouwerTree.OrdinalDecidability.Basic.html#2993" class="Bound">h</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Keyword">with</a> <a id="3001" href="BrouwerTree.OrdinalDecidability.Basic.html#2452" class="Function">or-one-of</a> <a id="3011" href="BrouwerTree.OrdinalDecidability.Basic.html#2993" class="Bound">h</a>
     <a id="3018" class="Symbol">...</a> <a id="3022" class="Symbol">|</a> <a id="3024" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3028" href="BrouwerTree.OrdinalDecidability.Basic.html#3028" class="Bound">e</a> <a id="3030" class="Symbol">=</a> <a id="3032" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3036" class="Symbol">(</a><a id="3037" href="BrouwerTree.OrdinalDecidability.Basic.html#2368" class="Bound">s-bwd</a> <a id="3043" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3045" class="Symbol">(</a><a id="3046" class="Bound">n</a> <a id="3048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3050" href="BrouwerTree.OrdinalDecidability.Basic.html#3028" class="Bound">e</a><a id="3051" class="Symbol">)</a> <a id="3053" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="3054" class="Symbol">)</a>
     <a id="3061" class="Symbol">...</a> <a id="3065" class="Symbol">|</a> <a id="3067" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3071" href="BrouwerTree.OrdinalDecidability.Basic.html#3071" class="Bound">e</a> <a id="3073" class="Symbol">=</a> <a id="3075" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3079" class="Symbol">(</a><a id="3080" href="BrouwerTree.OrdinalDecidability.Basic.html#2388" class="Bound">t-bwd</a> <a id="3086" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3088" class="Symbol">(</a><a id="3089" class="Bound">n</a> <a id="3091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3093" href="BrouwerTree.OrdinalDecidability.Basic.html#3071" class="Bound">e</a><a id="3094" class="Symbol">)</a> <a id="3096" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="3097" class="Symbol">)</a>

<a id="∧-semi-dec-str"></a><a id="3100" href="BrouwerTree.OrdinalDecidability.Basic.html#3100" class="Function">∧-semi-dec-str</a> <a id="3115" class="Symbol">:</a> <a id="3117" class="Symbol">(</a><a id="3118" href="BrouwerTree.OrdinalDecidability.Basic.html#3118" class="Bound">P</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3127" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="3128" class="Symbol">)</a> <a id="3130" class="Symbol">(</a><a id="3131" href="BrouwerTree.OrdinalDecidability.Basic.html#3131" class="Bound">Q</a> <a id="3133" class="Symbol">:</a> <a id="3135" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3140" href="BrouwerTree.OrdinalDecidability.Basic.html#774" class="Generalizable">ℓ&#39;</a><a id="3142" class="Symbol">)</a>
               <a id="3159" class="Symbol">→</a> <a id="3161" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="3174" href="BrouwerTree.OrdinalDecidability.Basic.html#3118" class="Bound">P</a> <a id="3176" class="Symbol">→</a> <a id="3178" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="3191" href="BrouwerTree.OrdinalDecidability.Basic.html#3131" class="Bound">Q</a> <a id="3193" class="Symbol">→</a> <a id="3195" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="3208" class="Symbol">(</a><a id="3209" href="BrouwerTree.OrdinalDecidability.Basic.html#3118" class="Bound">P</a> <a id="3211" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3213" href="BrouwerTree.OrdinalDecidability.Basic.html#3131" class="Bound">Q</a><a id="3214" class="Symbol">)</a>
<a id="3216" href="BrouwerTree.OrdinalDecidability.Basic.html#3100" class="Function">∧-semi-dec-str</a> <a id="3231" href="BrouwerTree.OrdinalDecidability.Basic.html#3231" class="Bound">P</a> <a id="3233" href="BrouwerTree.OrdinalDecidability.Basic.html#3233" class="Bound">Q</a> <a id="3235" class="Symbol">(</a><a id="3236" href="BrouwerTree.OrdinalDecidability.Basic.html#3236" class="Bound">s</a> <a id="3238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3240" href="BrouwerTree.OrdinalDecidability.Basic.html#3240" class="Bound">s-fwd</a> <a id="3246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3248" href="BrouwerTree.OrdinalDecidability.Basic.html#3248" class="Bound">s-bwd</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">(</a><a id="3256" href="BrouwerTree.OrdinalDecidability.Basic.html#3256" class="Bound">t</a> <a id="3258" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3260" href="BrouwerTree.OrdinalDecidability.Basic.html#3260" class="Bound">t-fwd</a> <a id="3266" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3268" href="BrouwerTree.OrdinalDecidability.Basic.html#3268" class="Bound">t-bwd</a><a id="3273" class="Symbol">)</a> <a id="3275" class="Symbol">=</a> <a id="3277" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="3281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3283" href="BrouwerTree.OrdinalDecidability.Basic.html#3529" class="Function">fwd</a> <a id="3287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3289" href="BrouwerTree.OrdinalDecidability.Basic.html#4103" class="Function">bwd</a>
 <a id="3294" class="Keyword">where</a>
  <a id="3302" class="Keyword">open</a> <a id="3307" class="Keyword">import</a> <a id="3314" href="Cubical.Data.Nat.Bijections.Product.html" class="Module">Cubical.Data.Nat.Bijections.Product</a>
  <a id="3352" class="Keyword">open</a> <a id="3357" class="Keyword">import</a> <a id="3364" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
  <a id="3398" href="BrouwerTree.OrdinalDecidability.Basic.html#3398" class="Function">ϕ</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3408" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3410" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="3414" href="BrouwerTree.OrdinalDecidability.Basic.html#3398" class="Function">ϕ</a> <a id="3416" class="Symbol">=</a> <a id="3418" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3426" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a>
  <a id="3434" href="BrouwerTree.OrdinalDecidability.Basic.html#3434" class="Function">ψ</a> <a id="3436" class="Symbol">:</a> <a id="3438" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3440" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3442" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="3450" href="BrouwerTree.OrdinalDecidability.Basic.html#3434" class="Function">ψ</a> <a id="3452" class="Symbol">=</a> <a id="3454" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3462" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a>
  <a id="3470" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3478" class="Symbol">→</a> <a id="3480" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="3487" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="3491" href="BrouwerTree.OrdinalDecidability.Basic.html#3491" class="Bound">n</a> <a id="3493" class="Symbol">=</a> <a id="3495" href="BrouwerTree.OrdinalDecidability.Basic.html#3236" class="Bound">s</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3502" class="Symbol">(</a><a id="3503" href="BrouwerTree.OrdinalDecidability.Basic.html#3398" class="Function">ϕ</a> <a id="3505" href="BrouwerTree.OrdinalDecidability.Basic.html#3491" class="Bound">n</a><a id="3506" class="Symbol">))</a> <a id="3509" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3513" href="BrouwerTree.OrdinalDecidability.Basic.html#3256" class="Bound">t</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3520" class="Symbol">(</a><a id="3521" href="BrouwerTree.OrdinalDecidability.Basic.html#3398" class="Function">ϕ</a> <a id="3523" href="BrouwerTree.OrdinalDecidability.Basic.html#3491" class="Bound">n</a><a id="3524" class="Symbol">))</a>
  <a id="3529" href="BrouwerTree.OrdinalDecidability.Basic.html#3529" class="Function">fwd</a> <a id="3533" class="Symbol">:</a> <a id="3535" href="BrouwerTree.OrdinalDecidability.Basic.html#3231" class="Bound">P</a> <a id="3537" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3539" href="BrouwerTree.OrdinalDecidability.Basic.html#3233" class="Bound">Q</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3546" href="BrouwerTree.OrdinalDecidability.Basic.html#3546" class="Bound">n</a> <a id="3548" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3550" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3552" href="PropTrunc.html#1594" class="Function">]</a> <a id="3554" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="3558" href="BrouwerTree.OrdinalDecidability.Basic.html#3546" class="Bound">n</a> <a id="3560" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3562" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="3569" href="BrouwerTree.OrdinalDecidability.Basic.html#3529" class="Function">fwd</a> <a id="3573" class="Symbol">(</a><a id="3574" href="BrouwerTree.OrdinalDecidability.Basic.html#3574" class="Bound">p</a> <a id="3576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3578" href="BrouwerTree.OrdinalDecidability.Basic.html#3578" class="Bound">q</a><a id="3579" class="Symbol">)</a> <a id="3581" class="Symbol">=</a> <a id="3583" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="3591" href="BrouwerTree.OrdinalDecidability.Basic.html#3626" class="Function">h</a> <a id="3593" class="Symbol">(</a><a id="3594" href="BrouwerTree.OrdinalDecidability.Basic.html#3240" class="Bound">s-fwd</a> <a id="3600" href="BrouwerTree.OrdinalDecidability.Basic.html#3574" class="Bound">p</a><a id="3601" class="Symbol">)</a> <a id="3603" class="Symbol">(</a><a id="3604" href="BrouwerTree.OrdinalDecidability.Basic.html#3260" class="Bound">t-fwd</a> <a id="3610" href="BrouwerTree.OrdinalDecidability.Basic.html#3578" class="Bound">q</a><a id="3611" class="Symbol">)</a>
   <a id="3616" class="Keyword">where</a>
    <a id="3626" href="BrouwerTree.OrdinalDecidability.Basic.html#3626" class="Function">h</a> <a id="3628" class="Symbol">:</a> <a id="3630" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3632" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3634" class="Symbol">(λ</a> <a id="3637" href="BrouwerTree.OrdinalDecidability.Basic.html#3637" class="Bound">n</a> <a id="3639" class="Symbol">→</a> <a id="3641" href="BrouwerTree.OrdinalDecidability.Basic.html#3236" class="Bound">s</a> <a id="3643" href="BrouwerTree.OrdinalDecidability.Basic.html#3637" class="Bound">n</a> <a id="3645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3647" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3651" class="Symbol">)</a>
      <a id="3659" class="Symbol">→</a> <a id="3661" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3663" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3665" class="Symbol">(λ</a> <a id="3668" href="BrouwerTree.OrdinalDecidability.Basic.html#3668" class="Bound">n</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="BrouwerTree.OrdinalDecidability.Basic.html#3256" class="Bound">t</a> <a id="3674" href="BrouwerTree.OrdinalDecidability.Basic.html#3668" class="Bound">n</a> <a id="3676" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3678" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3682" class="Symbol">)</a>
      <a id="3690" class="Symbol">→</a> <a id="3692" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3694" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3696" class="Symbol">(λ</a> <a id="3699" href="BrouwerTree.OrdinalDecidability.Basic.html#3699" class="Bound">n</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="3707" href="BrouwerTree.OrdinalDecidability.Basic.html#3699" class="Bound">n</a> <a id="3709" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3711" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3715" class="Symbol">)</a>
    <a id="3721" href="BrouwerTree.OrdinalDecidability.Basic.html#3626" class="Function">h</a> <a id="3723" class="Symbol">(</a><a id="3724" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="3726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3728" href="BrouwerTree.OrdinalDecidability.Basic.html#3728" class="Bound">e</a><a id="3729" class="Symbol">)</a> <a id="3731" class="Symbol">(</a><a id="3732" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a> <a id="3734" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3736" href="BrouwerTree.OrdinalDecidability.Basic.html#3736" class="Bound">e&#39;</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="BrouwerTree.OrdinalDecidability.Basic.html#3434" class="Function">ψ</a> <a id="3744" class="Symbol">(</a><a id="3745" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="3747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3749" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a><a id="3750" class="Symbol">)</a> <a id="3752" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3754" href="BrouwerTree.OrdinalDecidability.Basic.html#3781" class="Function">[2]</a> <a id="3758" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3760" href="BrouwerTree.OrdinalDecidability.Basic.html#4008" class="Function">[3]</a>
     <a id="3769" class="Keyword">where</a>
      <a id="3781" href="BrouwerTree.OrdinalDecidability.Basic.html#3781" class="Function">[2]</a> <a id="3785" class="Symbol">:</a> <a id="3787" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="3791" class="Symbol">(</a><a id="3792" href="BrouwerTree.OrdinalDecidability.Basic.html#3434" class="Function">ψ</a> <a id="3794" class="Symbol">(</a><a id="3795" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="3797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3799" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a><a id="3800" class="Symbol">))</a> <a id="3803" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3805" href="BrouwerTree.OrdinalDecidability.Basic.html#3236" class="Bound">s</a> <a id="3807" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="3809" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3813" href="BrouwerTree.OrdinalDecidability.Basic.html#3256" class="Bound">t</a> <a id="3815" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a>
      <a id="3823" href="BrouwerTree.OrdinalDecidability.Basic.html#3781" class="Function">[2]</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="3836" class="Symbol">(λ</a> <a id="3839" href="BrouwerTree.OrdinalDecidability.Basic.html#3839" class="Bound">x</a> <a id="3841" href="BrouwerTree.OrdinalDecidability.Basic.html#3841" class="Bound">y</a> <a id="3843" class="Symbol">→</a> <a id="3845" class="Symbol">(</a><a id="3846" href="BrouwerTree.OrdinalDecidability.Basic.html#3236" class="Bound">s</a> <a id="3848" href="BrouwerTree.OrdinalDecidability.Basic.html#3839" class="Bound">x</a> <a id="3850" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3854" href="BrouwerTree.OrdinalDecidability.Basic.html#3256" class="Bound">t</a> <a id="3856" href="BrouwerTree.OrdinalDecidability.Basic.html#3841" class="Bound">y</a><a id="3857" class="Symbol">)</a> <a id="3859" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3861" class="Symbol">(</a><a id="3862" href="BrouwerTree.OrdinalDecidability.Basic.html#3236" class="Bound">s</a> <a id="3864" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="3866" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3870" href="BrouwerTree.OrdinalDecidability.Basic.html#3256" class="Bound">t</a> <a id="3872" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a><a id="3873" class="Symbol">))</a>
             <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3895" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3899" class="Symbol">(</a><a id="3900" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3913" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="3919" class="Symbol">(</a><a id="3920" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="3922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3924" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a><a id="3925" class="Symbol">))))</a>
             <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3949" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3967" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="3973" class="Symbol">(</a><a id="3974" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="3976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3978" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a><a id="3979" class="Symbol">))))</a>
             <a id="3997" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="4008" href="BrouwerTree.OrdinalDecidability.Basic.html#4008" class="Function">[3]</a> <a id="4012" class="Symbol">:</a> <a id="4014" class="Symbol">(</a><a id="4015" href="BrouwerTree.OrdinalDecidability.Basic.html#3236" class="Bound">s</a> <a id="4017" href="BrouwerTree.OrdinalDecidability.Basic.html#3724" class="Bound">n</a> <a id="4019" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="4023" href="BrouwerTree.OrdinalDecidability.Basic.html#3256" class="Bound">t</a> <a id="4025" href="BrouwerTree.OrdinalDecidability.Basic.html#3732" class="Bound">m</a><a id="4026" class="Symbol">)</a> <a id="4028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4030" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
      <a id="4041" href="BrouwerTree.OrdinalDecidability.Basic.html#4008" class="Function">[3]</a> <a id="4045" class="Symbol">=</a> <a id="4047" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="4054" class="Symbol">(λ</a> <a id="4057" href="BrouwerTree.OrdinalDecidability.Basic.html#4057" class="Bound">x</a> <a id="4059" href="BrouwerTree.OrdinalDecidability.Basic.html#4059" class="Bound">y</a> <a id="4061" class="Symbol">→</a> <a id="4063" href="BrouwerTree.OrdinalDecidability.Basic.html#4057" class="Bound">x</a> <a id="4065" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="4069" href="BrouwerTree.OrdinalDecidability.Basic.html#4059" class="Bound">y</a> <a id="4071" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4077" class="Symbol">)</a> <a id="4079" class="Symbol">(</a><a id="4080" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4084" href="BrouwerTree.OrdinalDecidability.Basic.html#3728" class="Bound">e</a><a id="4085" class="Symbol">)</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4092" href="BrouwerTree.OrdinalDecidability.Basic.html#3736" class="Bound">e&#39;</a><a id="4094" class="Symbol">)</a> <a id="4096" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4103" href="BrouwerTree.OrdinalDecidability.Basic.html#4103" class="Function">bwd</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="4112" href="BrouwerTree.OrdinalDecidability.Basic.html#4112" class="Bound">n</a> <a id="4114" href="PropTrunc.html#1594" class="Function">∈</a> <a id="4116" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4118" href="PropTrunc.html#1594" class="Function">]</a> <a id="4120" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="4124" href="BrouwerTree.OrdinalDecidability.Basic.html#4112" class="Bound">n</a> <a id="4126" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4128" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4133" class="Symbol">→</a> <a id="4135" href="BrouwerTree.OrdinalDecidability.Basic.html#3231" class="Bound">P</a> <a id="4137" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4139" href="BrouwerTree.OrdinalDecidability.Basic.html#3233" class="Bound">Q</a>
  <a id="4143" href="BrouwerTree.OrdinalDecidability.Basic.html#4103" class="Function">bwd</a> <a id="4147" class="Symbol">=</a> <a id="4149" class="Symbol">(λ</a> <a id="4152" href="BrouwerTree.OrdinalDecidability.Basic.html#4152" class="Bound">t</a> <a id="4154" class="Symbol">→</a> <a id="4156" href="BrouwerTree.OrdinalDecidability.Basic.html#4494" class="Function">h₁</a> <a id="4159" href="BrouwerTree.OrdinalDecidability.Basic.html#4152" class="Bound">t</a> <a id="4161" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4163" href="BrouwerTree.OrdinalDecidability.Basic.html#4602" class="Function">h₂</a> <a id="4166" href="BrouwerTree.OrdinalDecidability.Basic.html#4152" class="Bound">t</a><a id="4167" class="Symbol">)</a>
   <a id="4172" class="Keyword">where</a>
    <a id="4182" href="BrouwerTree.OrdinalDecidability.Basic.html#4182" class="Function">and-both</a> <a id="4191" class="Symbol">:</a> <a id="4193" class="Symbol">{</a><a id="4194" href="BrouwerTree.OrdinalDecidability.Basic.html#4194" class="Bound">x</a> <a id="4196" href="BrouwerTree.OrdinalDecidability.Basic.html#4196" class="Bound">y</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4204" class="Symbol">}</a> <a id="4206" class="Symbol">→</a> <a id="4208" href="BrouwerTree.OrdinalDecidability.Basic.html#4194" class="Bound">x</a> <a id="4210" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="4214" href="BrouwerTree.OrdinalDecidability.Basic.html#4196" class="Bound">y</a> <a id="4216" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4218" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4223" class="Symbol">→</a> <a id="4225" class="Symbol">(</a><a id="4226" href="BrouwerTree.OrdinalDecidability.Basic.html#4194" class="Bound">x</a> <a id="4228" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4230" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4234" class="Symbol">)</a> <a id="4236" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4238" class="Symbol">(</a><a id="4239" href="BrouwerTree.OrdinalDecidability.Basic.html#4196" class="Bound">y</a> <a id="4241" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4243" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4247" class="Symbol">)</a>
    <a id="4253" href="BrouwerTree.OrdinalDecidability.Basic.html#4182" class="Function">and-both</a> <a id="4262" class="Symbol">{</a><a id="4263" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="4268" class="Symbol">}</a> <a id="4270" class="Symbol">{</a><a id="4271" href="BrouwerTree.OrdinalDecidability.Basic.html#4271" class="Bound">y</a><a id="4272" class="Symbol">}</a> <a id="4274" href="BrouwerTree.OrdinalDecidability.Basic.html#4274" class="Bound">e</a> <a id="4276" class="Symbol">=</a>
     <a id="4283" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="4290" class="Symbol">{_}</a> <a id="4294" class="Symbol">{λ</a> <a id="4297" href="BrouwerTree.OrdinalDecidability.Basic.html#4297" class="Bound">_</a> <a id="4299" class="Symbol">→</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4308" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4310" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4314" class="Symbol">)</a> <a id="4316" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4318" class="Symbol">(</a><a id="4319" href="BrouwerTree.OrdinalDecidability.Basic.html#4271" class="Bound">y</a> <a id="4321" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4323" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4327" class="Symbol">)}</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="4342" href="BrouwerTree.OrdinalDecidability.Basic.html#4274" class="Bound">e</a><a id="4343" class="Symbol">)</a>
    <a id="4349" href="BrouwerTree.OrdinalDecidability.Basic.html#4182" class="Function">and-both</a> <a id="4358" class="Symbol">{</a><a id="4359" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4363" class="Symbol">}</a> <a id="4365" class="Symbol">{</a><a id="4366" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="4371" class="Symbol">}</a> <a id="4373" href="BrouwerTree.OrdinalDecidability.Basic.html#4373" class="Bound">e</a> <a id="4375" class="Symbol">=</a>
     <a id="4382" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="4389" class="Symbol">{_}</a> <a id="4393" class="Symbol">{λ</a> <a id="4396" href="BrouwerTree.OrdinalDecidability.Basic.html#4396" class="Bound">_</a> <a id="4398" class="Symbol">→</a> <a id="4400" class="Symbol">(</a><a id="4401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4406" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4408" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4412" class="Symbol">)</a> <a id="4414" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4423" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4425" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4429" class="Symbol">)}</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="4444" href="BrouwerTree.OrdinalDecidability.Basic.html#4373" class="Bound">e</a><a id="4445" class="Symbol">)</a>
    <a id="4451" href="BrouwerTree.OrdinalDecidability.Basic.html#4182" class="Function">and-both</a> <a id="4460" class="Symbol">{</a><a id="4461" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4465" class="Symbol">}</a> <a id="4467" class="Symbol">{</a><a id="4468" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4472" class="Symbol">}</a> <a id="4474" class="Symbol">_</a> <a id="4476" class="Symbol">=</a> <a id="4478" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4483" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4485" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="4494" href="BrouwerTree.OrdinalDecidability.Basic.html#4494" class="Function">h₁</a> <a id="4497" class="Symbol">:</a> <a id="4499" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="4502" href="BrouwerTree.OrdinalDecidability.Basic.html#4502" class="Bound">n</a> <a id="4504" href="PropTrunc.html#1594" class="Function">∈</a> <a id="4506" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4508" href="PropTrunc.html#1594" class="Function">]</a> <a id="4510" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="4514" href="BrouwerTree.OrdinalDecidability.Basic.html#4502" class="Bound">n</a> <a id="4516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4518" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="BrouwerTree.OrdinalDecidability.Basic.html#3231" class="Bound">P</a>
    <a id="4531" href="BrouwerTree.OrdinalDecidability.Basic.html#4494" class="Function">h₁</a> <a id="4534" href="BrouwerTree.OrdinalDecidability.Basic.html#4534" class="Bound">t</a> <a id="4536" class="Symbol">=</a> <a id="4538" href="BrouwerTree.OrdinalDecidability.Basic.html#3248" class="Bound">s-bwd</a> <a id="4544" class="Symbol">(</a><a id="4545" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="4552" class="Symbol">(λ</a> <a id="4555" class="Symbol">(</a><a id="4556" href="BrouwerTree.OrdinalDecidability.Basic.html#4556" class="Bound">n</a> <a id="4558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4560" href="BrouwerTree.OrdinalDecidability.Basic.html#4560" class="Bound">e</a><a id="4561" class="Symbol">)</a> <a id="4563" class="Symbol">→</a> <a id="4565" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4569" class="Symbol">(</a><a id="4570" href="BrouwerTree.OrdinalDecidability.Basic.html#3398" class="Function">ϕ</a> <a id="4572" href="BrouwerTree.OrdinalDecidability.Basic.html#4556" class="Bound">n</a><a id="4573" class="Symbol">)</a> <a id="4575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4577" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4581" class="Symbol">(</a><a id="4582" href="BrouwerTree.OrdinalDecidability.Basic.html#4182" class="Function">and-both</a> <a id="4591" href="BrouwerTree.OrdinalDecidability.Basic.html#4560" class="Bound">e</a><a id="4592" class="Symbol">))</a> <a id="4595" href="BrouwerTree.OrdinalDecidability.Basic.html#4534" class="Bound">t</a><a id="4596" class="Symbol">)</a>
    <a id="4602" href="BrouwerTree.OrdinalDecidability.Basic.html#4602" class="Function">h₂</a> <a id="4605" class="Symbol">:</a> <a id="4607" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="4610" href="BrouwerTree.OrdinalDecidability.Basic.html#4610" class="Bound">n</a> <a id="4612" href="PropTrunc.html#1594" class="Function">∈</a> <a id="4614" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4616" href="PropTrunc.html#1594" class="Function">]</a> <a id="4618" href="BrouwerTree.OrdinalDecidability.Basic.html#3470" class="Function">s⊗t</a> <a id="4622" href="BrouwerTree.OrdinalDecidability.Basic.html#4610" class="Bound">n</a> <a id="4624" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4626" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="BrouwerTree.OrdinalDecidability.Basic.html#3233" class="Bound">Q</a>
    <a id="4639" href="BrouwerTree.OrdinalDecidability.Basic.html#4602" class="Function">h₂</a> <a id="4642" href="BrouwerTree.OrdinalDecidability.Basic.html#4642" class="Bound">t</a> <a id="4644" class="Symbol">=</a> <a id="4646" href="BrouwerTree.OrdinalDecidability.Basic.html#3268" class="Bound">t-bwd</a> <a id="4652" class="Symbol">(</a><a id="4653" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="4660" class="Symbol">(λ</a> <a id="4663" class="Symbol">(</a><a id="4664" href="BrouwerTree.OrdinalDecidability.Basic.html#4664" class="Bound">n</a> <a id="4666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4668" href="BrouwerTree.OrdinalDecidability.Basic.html#4668" class="Bound">e</a><a id="4669" class="Symbol">)</a> <a id="4671" class="Symbol">→</a> <a id="4673" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4677" class="Symbol">(</a><a id="4678" href="BrouwerTree.OrdinalDecidability.Basic.html#3398" class="Function">ϕ</a> <a id="4680" href="BrouwerTree.OrdinalDecidability.Basic.html#4664" class="Bound">n</a><a id="4681" class="Symbol">)</a> <a id="4683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4685" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4689" class="Symbol">(</a><a id="4690" href="BrouwerTree.OrdinalDecidability.Basic.html#4182" class="Function">and-both</a> <a id="4699" href="BrouwerTree.OrdinalDecidability.Basic.html#4668" class="Bound">e</a><a id="4700" class="Symbol">))</a> <a id="4703" href="BrouwerTree.OrdinalDecidability.Basic.html#4642" class="Bound">t</a><a id="4704" class="Symbol">)</a>

<a id="∧-semi-dec"></a><a id="4707" href="BrouwerTree.OrdinalDecidability.Basic.html#4707" class="Function">∧-semi-dec</a> <a id="4718" class="Symbol">:</a> <a id="4720" class="Symbol">(</a><a id="4721" href="BrouwerTree.OrdinalDecidability.Basic.html#4721" class="Bound">P</a> <a id="4723" class="Symbol">:</a> <a id="4725" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4730" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="4731" class="Symbol">)</a> <a id="4733" class="Symbol">(</a><a id="4734" href="BrouwerTree.OrdinalDecidability.Basic.html#4734" class="Bound">Q</a> <a id="4736" class="Symbol">:</a> <a id="4738" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4743" href="BrouwerTree.OrdinalDecidability.Basic.html#774" class="Generalizable">ℓ&#39;</a><a id="4745" class="Symbol">)</a>
           <a id="4758" class="Symbol">→</a> <a id="4760" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4769" href="BrouwerTree.OrdinalDecidability.Basic.html#4721" class="Bound">P</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4782" href="BrouwerTree.OrdinalDecidability.Basic.html#4734" class="Bound">Q</a> <a id="4784" class="Symbol">→</a> <a id="4786" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4795" class="Symbol">(</a><a id="4796" href="BrouwerTree.OrdinalDecidability.Basic.html#4721" class="Bound">P</a> <a id="4798" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4800" href="BrouwerTree.OrdinalDecidability.Basic.html#4734" class="Bound">Q</a><a id="4801" class="Symbol">)</a>
<a id="4803" href="BrouwerTree.OrdinalDecidability.Basic.html#4707" class="Function">∧-semi-dec</a> <a id="4814" href="BrouwerTree.OrdinalDecidability.Basic.html#4814" class="Bound">P</a> <a id="4816" href="BrouwerTree.OrdinalDecidability.Basic.html#4816" class="Bound">Q</a> <a id="4818" class="Symbol">=</a> <a id="4820" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="4828" class="Symbol">(</a><a id="4829" href="BrouwerTree.OrdinalDecidability.Basic.html#3100" class="Function">∧-semi-dec-str</a> <a id="4844" href="BrouwerTree.OrdinalDecidability.Basic.html#4814" class="Bound">P</a> <a id="4846" href="BrouwerTree.OrdinalDecidability.Basic.html#4816" class="Bound">Q</a><a id="4847" class="Symbol">)</a>

<a id="∃-semi-dec-str"></a><a id="4850" href="BrouwerTree.OrdinalDecidability.Basic.html#4850" class="Function">∃-semi-dec-str</a> <a id="4865" class="Symbol">:</a> <a id="4867" class="Symbol">(</a><a id="4868" href="BrouwerTree.OrdinalDecidability.Basic.html#4868" class="Bound">P</a> <a id="4870" class="Symbol">:</a> <a id="4872" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4874" class="Symbol">→</a> <a id="4876" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4881" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="4882" class="Symbol">)</a>
               <a id="4899" class="Symbol">→</a> <a id="4901" class="Symbol">((</a><a id="4903" href="BrouwerTree.OrdinalDecidability.Basic.html#4903" class="Bound">n</a> <a id="4905" class="Symbol">:</a> <a id="4907" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4908" class="Symbol">)</a> <a id="4910" class="Symbol">→</a> <a id="4912" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="4925" class="Symbol">(</a><a id="4926" href="BrouwerTree.OrdinalDecidability.Basic.html#4868" class="Bound">P</a> <a id="4928" href="BrouwerTree.OrdinalDecidability.Basic.html#4903" class="Bound">n</a><a id="4929" class="Symbol">))</a>
               <a id="4947" class="Symbol">→</a> <a id="4949" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="4962" class="Symbol">(</a><a id="4963" href="PropTrunc.html#1594" class="Function">∃</a> <a id="4965" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4967" href="BrouwerTree.OrdinalDecidability.Basic.html#4868" class="Bound">P</a><a id="4968" class="Symbol">)</a>
<a id="4970" href="BrouwerTree.OrdinalDecidability.Basic.html#4850" class="Function">∃-semi-dec-str</a> <a id="4985" href="BrouwerTree.OrdinalDecidability.Basic.html#4985" class="Bound">P</a> <a id="4987" href="BrouwerTree.OrdinalDecidability.Basic.html#4987" class="Bound">σ</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="4993" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4995" href="BrouwerTree.OrdinalDecidability.Basic.html#5132" class="Function">ϕ</a> <a id="4997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4999" href="Iff.html#1019" class="Function">↔-trans</a> <a id="5007" href="BrouwerTree.OrdinalDecidability.Basic.html#5328" class="Function">γ</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Iff.html#1363" class="Function">∥-∥↔</a> <a id="5015" class="Symbol">(</a><a id="5016" href="BrouwerTree.OrdinalDecidability.Basic.html#5695" class="Function">γ&#39;</a> <a id="5019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5021" href="BrouwerTree.OrdinalDecidability.Basic.html#5836" class="Function">γ&#39;&#39;</a><a id="5024" class="Symbol">))</a>
 <a id="5028" class="Keyword">where</a>
  <a id="5036" class="Keyword">open</a> <a id="5041" class="Keyword">import</a> <a id="5048" href="Cubical.Data.Nat.Bijections.Product.html" class="Module">Cubical.Data.Nat.Bijections.Product</a>
  <a id="5086" class="Keyword">open</a> <a id="5091" class="Keyword">import</a> <a id="5098" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
  <a id="5132" href="BrouwerTree.OrdinalDecidability.Basic.html#5132" class="Function">ϕ</a> <a id="5134" class="Symbol">:</a> <a id="5136" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5142" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5144" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="5148" href="BrouwerTree.OrdinalDecidability.Basic.html#5132" class="Function">ϕ</a> <a id="5150" class="Symbol">=</a> <a id="5152" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5160" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a>
  <a id="5168" href="BrouwerTree.OrdinalDecidability.Basic.html#5168" class="Function">ψ</a> <a id="5170" class="Symbol">:</a> <a id="5172" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5174" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5176" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5178" class="Symbol">→</a> <a id="5180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="5184" href="BrouwerTree.OrdinalDecidability.Basic.html#5168" class="Function">ψ</a> <a id="5186" class="Symbol">=</a> <a id="5188" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5196" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a>

  <a id="5205" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5207" class="Symbol">:</a> <a id="5209" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5211" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5213" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5215" class="Symbol">→</a> <a id="5217" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="5224" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5226" class="Symbol">(</a><a id="5227" href="BrouwerTree.OrdinalDecidability.Basic.html#5227" class="Bound">n</a> <a id="5229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5231" href="BrouwerTree.OrdinalDecidability.Basic.html#5231" class="Bound">m</a><a id="5232" class="Symbol">)</a> <a id="5234" class="Symbol">=</a> <a id="5236" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5240" class="Symbol">(</a><a id="5241" href="BrouwerTree.OrdinalDecidability.Basic.html#4987" class="Bound">σ</a> <a id="5243" href="BrouwerTree.OrdinalDecidability.Basic.html#5227" class="Bound">n</a><a id="5244" class="Symbol">)</a> <a id="5246" href="BrouwerTree.OrdinalDecidability.Basic.html#5231" class="Bound">m</a>
  <a id="5250" href="BrouwerTree.OrdinalDecidability.Basic.html#5250" class="Function">s-spec</a> <a id="5257" class="Symbol">:</a> <a id="5259" class="Symbol">(</a><a id="5260" href="BrouwerTree.OrdinalDecidability.Basic.html#5260" class="Bound">n</a> <a id="5262" class="Symbol">:</a> <a id="5264" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5265" class="Symbol">)</a> <a id="5267" class="Symbol">→</a> <a id="5269" href="BrouwerTree.OrdinalDecidability.Basic.html#4985" class="Bound">P</a> <a id="5271" href="BrouwerTree.OrdinalDecidability.Basic.html#5260" class="Bound">n</a> <a id="5273" href="Iff.html#528" class="Function Operator">↔</a> <a id="5275" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5278" href="BrouwerTree.OrdinalDecidability.Basic.html#5278" class="Bound">m</a> <a id="5280" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5282" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5284" href="PropTrunc.html#1594" class="Function">]</a> <a id="5286" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5288" class="Symbol">(</a><a id="5289" href="BrouwerTree.OrdinalDecidability.Basic.html#5260" class="Bound">n</a> <a id="5291" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5293" href="BrouwerTree.OrdinalDecidability.Basic.html#5278" class="Bound">m</a><a id="5294" class="Symbol">)</a> <a id="5296" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5298" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="5305" href="BrouwerTree.OrdinalDecidability.Basic.html#5250" class="Function">s-spec</a> <a id="5312" href="BrouwerTree.OrdinalDecidability.Basic.html#5312" class="Bound">n</a> <a id="5314" class="Symbol">=</a> <a id="5316" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5320" class="Symbol">(</a><a id="5321" href="BrouwerTree.OrdinalDecidability.Basic.html#4987" class="Bound">σ</a> <a id="5323" href="BrouwerTree.OrdinalDecidability.Basic.html#5312" class="Bound">n</a><a id="5324" class="Symbol">)</a>
  <a id="5328" href="BrouwerTree.OrdinalDecidability.Basic.html#5328" class="Function">γ</a> <a id="5330" class="Symbol">:</a> <a id="5332" href="PropTrunc.html#1594" class="Function">∃</a> <a id="5334" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5336" href="BrouwerTree.OrdinalDecidability.Basic.html#4985" class="Bound">P</a> <a id="5338" href="Iff.html#528" class="Function Operator">↔</a> <a id="5340" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5343" href="BrouwerTree.OrdinalDecidability.Basic.html#5343" class="Bound">n</a> <a id="5345" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5347" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5349" href="PropTrunc.html#1594" class="Function">]</a> <a id="5351" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5354" href="BrouwerTree.OrdinalDecidability.Basic.html#5354" class="Bound">m</a> <a id="5356" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5358" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5360" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5362" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5364" class="Symbol">(</a><a id="5365" href="BrouwerTree.OrdinalDecidability.Basic.html#5343" class="Bound">n</a> <a id="5367" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5369" href="BrouwerTree.OrdinalDecidability.Basic.html#5354" class="Bound">m</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5374" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="5381" href="BrouwerTree.OrdinalDecidability.Basic.html#5328" class="Function">γ</a> <a id="5383" class="Symbol">=</a> <a id="5385" href="BrouwerTree.OrdinalDecidability.Basic.html#5408" class="Function">[1]</a> <a id="5389" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5391" href="BrouwerTree.OrdinalDecidability.Basic.html#5579" class="Function">[2]</a>
   <a id="5398" class="Keyword">where</a>
    <a id="5408" href="BrouwerTree.OrdinalDecidability.Basic.html#5408" class="Function">[1]</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="PropTrunc.html#1594" class="Function">∃</a> <a id="5416" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5418" href="BrouwerTree.OrdinalDecidability.Basic.html#4985" class="Bound">P</a> <a id="5420" class="Symbol">→</a> <a id="5422" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5425" href="BrouwerTree.OrdinalDecidability.Basic.html#5425" class="Bound">n</a> <a id="5427" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5429" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5431" href="PropTrunc.html#1594" class="Function">]</a> <a id="5433" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5436" href="BrouwerTree.OrdinalDecidability.Basic.html#5436" class="Bound">m</a> <a id="5438" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5440" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5442" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5444" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5446" class="Symbol">(</a><a id="5447" href="BrouwerTree.OrdinalDecidability.Basic.html#5425" class="Bound">n</a> <a id="5449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5451" href="BrouwerTree.OrdinalDecidability.Basic.html#5436" class="Bound">m</a><a id="5452" class="Symbol">)</a> <a id="5454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5456" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="5465" href="BrouwerTree.OrdinalDecidability.Basic.html#5408" class="Function">[1]</a> <a id="5469" class="Symbol">=</a> <a id="5471" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="5478" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                 <a id="5511" class="Symbol">(λ</a> <a id="5514" class="Symbol">(</a><a id="5515" href="BrouwerTree.OrdinalDecidability.Basic.html#5515" class="Bound">n</a> <a id="5517" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5519" href="BrouwerTree.OrdinalDecidability.Basic.html#5519" class="Bound">p</a><a id="5520" class="Symbol">)</a> <a id="5522" class="Symbol">→</a> <a id="5524" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="5531" class="Symbol">(λ</a> <a id="5534" class="Symbol">(</a><a id="5535" href="BrouwerTree.OrdinalDecidability.Basic.html#5535" class="Bound">m</a> <a id="5537" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5539" href="BrouwerTree.OrdinalDecidability.Basic.html#5539" class="Bound">e</a><a id="5540" class="Symbol">)</a> <a id="5542" class="Symbol">→</a> <a id="5544" href="BrouwerTree.OrdinalDecidability.Basic.html#5515" class="Bound">n</a> <a id="5546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5548" href="BrouwerTree.OrdinalDecidability.Basic.html#5535" class="Bound">m</a> <a id="5550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5552" href="BrouwerTree.OrdinalDecidability.Basic.html#5539" class="Bound">e</a><a id="5553" class="Symbol">)</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Iff.html#613" class="Function">lr</a> <a id="5559" class="Symbol">(</a><a id="5560" href="BrouwerTree.OrdinalDecidability.Basic.html#5250" class="Function">s-spec</a> <a id="5567" href="BrouwerTree.OrdinalDecidability.Basic.html#5515" class="Bound">n</a><a id="5568" class="Symbol">)</a> <a id="5570" href="BrouwerTree.OrdinalDecidability.Basic.html#5519" class="Bound">p</a><a id="5571" class="Symbol">)</a> <a id="5573" class="Symbol">)</a>
    <a id="5579" href="BrouwerTree.OrdinalDecidability.Basic.html#5579" class="Function">[2]</a> <a id="5583" class="Symbol">:</a> <a id="5585" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5588" href="BrouwerTree.OrdinalDecidability.Basic.html#5588" class="Bound">n</a> <a id="5590" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5592" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5594" href="PropTrunc.html#1594" class="Function">]</a> <a id="5596" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5599" href="BrouwerTree.OrdinalDecidability.Basic.html#5599" class="Bound">m</a> <a id="5601" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5603" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5605" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5607" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5609" class="Symbol">(</a><a id="5610" href="BrouwerTree.OrdinalDecidability.Basic.html#5588" class="Bound">n</a> <a id="5612" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5614" href="BrouwerTree.OrdinalDecidability.Basic.html#5599" class="Bound">m</a><a id="5615" class="Symbol">)</a> <a id="5617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5619" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5624" class="Symbol">→</a> <a id="5626" href="PropTrunc.html#1594" class="Function">∃</a> <a id="5628" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5630" href="BrouwerTree.OrdinalDecidability.Basic.html#4985" class="Bound">P</a>
    <a id="5636" href="BrouwerTree.OrdinalDecidability.Basic.html#5579" class="Function">[2]</a> <a id="5640" class="Symbol">=</a> <a id="5642" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="5649" class="Symbol">λ</a> <a id="5651" class="Symbol">(</a><a id="5652" href="BrouwerTree.OrdinalDecidability.Basic.html#5652" class="Bound">n</a> <a id="5654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5656" href="BrouwerTree.OrdinalDecidability.Basic.html#5656" class="Bound">m</a> <a id="5658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5660" href="BrouwerTree.OrdinalDecidability.Basic.html#5660" class="Bound">e</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="BrouwerTree.OrdinalDecidability.Basic.html#5652" class="Bound">n</a> <a id="5667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5669" href="Iff.html#671" class="Function">rl</a> <a id="5672" class="Symbol">(</a><a id="5673" href="BrouwerTree.OrdinalDecidability.Basic.html#5250" class="Function">s-spec</a> <a id="5680" href="BrouwerTree.OrdinalDecidability.Basic.html#5652" class="Bound">n</a><a id="5681" class="Symbol">)</a> <a id="5683" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5685" href="BrouwerTree.OrdinalDecidability.Basic.html#5656" class="Bound">m</a> <a id="5687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5689" href="BrouwerTree.OrdinalDecidability.Basic.html#5660" class="Bound">e</a> <a id="5691" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="5695" href="BrouwerTree.OrdinalDecidability.Basic.html#5695" class="Function">γ&#39;</a> <a id="5698" class="Symbol">:</a> <a id="5700" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5703" href="BrouwerTree.OrdinalDecidability.Basic.html#5703" class="Bound">n</a> <a id="5705" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5707" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5709" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5711" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5714" href="BrouwerTree.OrdinalDecidability.Basic.html#5714" class="Bound">m</a> <a id="5716" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5718" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5720" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5722" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5724" class="Symbol">(</a><a id="5725" href="BrouwerTree.OrdinalDecidability.Basic.html#5703" class="Bound">n</a> <a id="5727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5729" href="BrouwerTree.OrdinalDecidability.Basic.html#5714" class="Bound">m</a><a id="5730" class="Symbol">)</a> <a id="5732" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5734" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5744" href="BrouwerTree.OrdinalDecidability.Basic.html#5744" class="Bound">n</a> <a id="5746" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5748" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5750" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5752" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5754" class="Symbol">(</a><a id="5755" href="BrouwerTree.OrdinalDecidability.Basic.html#5132" class="Function">ϕ</a> <a id="5757" href="BrouwerTree.OrdinalDecidability.Basic.html#5744" class="Bound">n</a><a id="5758" class="Symbol">)</a> <a id="5760" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5762" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="5769" href="BrouwerTree.OrdinalDecidability.Basic.html#5695" class="Function">γ&#39;</a> <a id="5772" class="Symbol">(</a><a id="5773" href="BrouwerTree.OrdinalDecidability.Basic.html#5773" class="Bound">n</a> <a id="5775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5777" href="BrouwerTree.OrdinalDecidability.Basic.html#5777" class="Bound">m</a> <a id="5779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5781" href="BrouwerTree.OrdinalDecidability.Basic.html#5781" class="Bound">e</a><a id="5782" class="Symbol">)</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="BrouwerTree.OrdinalDecidability.Basic.html#5168" class="Function">ψ</a> <a id="5788" class="Symbol">(</a><a id="5789" href="BrouwerTree.OrdinalDecidability.Basic.html#5773" class="Bound">n</a> <a id="5791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5793" href="BrouwerTree.OrdinalDecidability.Basic.html#5777" class="Bound">m</a><a id="5794" class="Symbol">)</a> <a id="5796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5798" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5803" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5814" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="5820" class="Symbol">(</a><a id="5821" href="BrouwerTree.OrdinalDecidability.Basic.html#5773" class="Bound">n</a> <a id="5823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5825" href="BrouwerTree.OrdinalDecidability.Basic.html#5777" class="Bound">m</a><a id="5826" class="Symbol">))</a> <a id="5829" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5831" href="BrouwerTree.OrdinalDecidability.Basic.html#5781" class="Bound">e</a>

  <a id="5836" href="BrouwerTree.OrdinalDecidability.Basic.html#5836" class="Function">γ&#39;&#39;</a> <a id="5840" class="Symbol">:</a> <a id="5842" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5845" href="BrouwerTree.OrdinalDecidability.Basic.html#5845" class="Bound">n</a> <a id="5847" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5849" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5851" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5853" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5855" class="Symbol">(</a><a id="5856" href="BrouwerTree.OrdinalDecidability.Basic.html#5132" class="Function">ϕ</a> <a id="5858" href="BrouwerTree.OrdinalDecidability.Basic.html#5845" class="Bound">n</a><a id="5859" class="Symbol">)</a> <a id="5861" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5863" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5868" class="Symbol">→</a> <a id="5870" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5873" href="BrouwerTree.OrdinalDecidability.Basic.html#5873" class="Bound">n</a> <a id="5875" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5877" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5879" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5881" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5884" href="BrouwerTree.OrdinalDecidability.Basic.html#5884" class="Bound">m</a> <a id="5886" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5888" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5890" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5892" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5894" class="Symbol">(</a><a id="5895" href="BrouwerTree.OrdinalDecidability.Basic.html#5873" class="Bound">n</a> <a id="5897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5899" href="BrouwerTree.OrdinalDecidability.Basic.html#5884" class="Bound">m</a><a id="5900" class="Symbol">)</a> <a id="5902" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5904" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="5911" href="BrouwerTree.OrdinalDecidability.Basic.html#5836" class="Function">γ&#39;&#39;</a> <a id="5915" class="Symbol">(</a><a id="5916" href="BrouwerTree.OrdinalDecidability.Basic.html#5916" class="Bound">n</a> <a id="5918" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5920" href="BrouwerTree.OrdinalDecidability.Basic.html#5920" class="Bound">e</a><a id="5921" class="Symbol">)</a> <a id="5923" class="Symbol">=</a> <a id="5925" class="Symbol">_</a> <a id="5927" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5929" class="Symbol">_</a> <a id="5931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5933" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5938" class="Symbol">(</a><a id="5939" href="BrouwerTree.OrdinalDecidability.Basic.html#5205" class="Function">s</a> <a id="5941" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5943" href="BrouwerTree.OrdinalDecidability.Basic.html#5132" class="Function">ϕ</a><a id="5944" class="Symbol">)</a> <a id="5946" class="Symbol">(</a><a id="5947" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="5955" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="5961" href="BrouwerTree.OrdinalDecidability.Basic.html#5916" class="Bound">n</a><a id="5962" class="Symbol">)</a> <a id="5964" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5966" href="BrouwerTree.OrdinalDecidability.Basic.html#5920" class="Bound">e</a>

<a id="semi-dec-str-stable-under-↔"></a><a id="5969" href="BrouwerTree.OrdinalDecidability.Basic.html#5969" class="Function">semi-dec-str-stable-under-↔</a> <a id="5997" class="Symbol">:</a> <a id="5999" class="Symbol">(</a><a id="6000" href="BrouwerTree.OrdinalDecidability.Basic.html#6000" class="Bound">P</a> <a id="6002" class="Symbol">:</a> <a id="6004" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6009" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="6010" class="Symbol">)</a> <a id="6012" class="Symbol">(</a><a id="6013" href="BrouwerTree.OrdinalDecidability.Basic.html#6013" class="Bound">Q</a> <a id="6015" class="Symbol">:</a> <a id="6017" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6022" href="BrouwerTree.OrdinalDecidability.Basic.html#774" class="Generalizable">ℓ&#39;</a><a id="6024" class="Symbol">)</a>
                            <a id="6054" class="Symbol">→</a> <a id="6056" class="Symbol">(</a><a id="6057" href="BrouwerTree.OrdinalDecidability.Basic.html#6000" class="Bound">P</a> <a id="6059" href="Iff.html#528" class="Function Operator">↔</a> <a id="6061" href="BrouwerTree.OrdinalDecidability.Basic.html#6013" class="Bound">Q</a><a id="6062" class="Symbol">)</a>
                            <a id="6092" class="Symbol">→</a> <a id="6094" class="Symbol">(</a><a id="6095" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="6108" href="BrouwerTree.OrdinalDecidability.Basic.html#6000" class="Bound">P</a> <a id="6110" href="Iff.html#528" class="Function Operator">↔</a> <a id="6112" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="6125" href="BrouwerTree.OrdinalDecidability.Basic.html#6013" class="Bound">Q</a><a id="6126" class="Symbol">)</a>
<a id="6128" href="BrouwerTree.OrdinalDecidability.Basic.html#5969" class="Function">semi-dec-str-stable-under-↔</a> <a id="6156" href="BrouwerTree.OrdinalDecidability.Basic.html#6156" class="Bound">P</a> <a id="6158" href="BrouwerTree.OrdinalDecidability.Basic.html#6158" class="Bound">Q</a> <a id="6160" class="Symbol">(</a><a id="6161" href="BrouwerTree.OrdinalDecidability.Basic.html#6161" class="Bound">f</a> <a id="6163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6165" href="BrouwerTree.OrdinalDecidability.Basic.html#6165" class="Bound">g</a><a id="6166" class="Symbol">)</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="BrouwerTree.OrdinalDecidability.Basic.html#6205" class="Function">[1]</a> <a id="6174" href="BrouwerTree.OrdinalDecidability.Basic.html#6156" class="Bound">P</a> <a id="6176" href="BrouwerTree.OrdinalDecidability.Basic.html#6158" class="Bound">Q</a> <a id="6178" href="BrouwerTree.OrdinalDecidability.Basic.html#6161" class="Bound">f</a> <a id="6180" href="BrouwerTree.OrdinalDecidability.Basic.html#6165" class="Bound">g</a> <a id="6182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6184" href="BrouwerTree.OrdinalDecidability.Basic.html#6205" class="Function">[1]</a> <a id="6188" href="BrouwerTree.OrdinalDecidability.Basic.html#6158" class="Bound">Q</a> <a id="6190" href="BrouwerTree.OrdinalDecidability.Basic.html#6156" class="Bound">P</a> <a id="6192" href="BrouwerTree.OrdinalDecidability.Basic.html#6165" class="Bound">g</a> <a id="6194" href="BrouwerTree.OrdinalDecidability.Basic.html#6161" class="Bound">f</a>
 <a id="6197" class="Keyword">where</a>
  <a id="6205" href="BrouwerTree.OrdinalDecidability.Basic.html#6205" class="Function">[1]</a> <a id="6209" class="Symbol">:</a> <a id="6211" class="Symbol">(</a><a id="6212" href="BrouwerTree.OrdinalDecidability.Basic.html#6212" class="Bound">P</a> <a id="6214" class="Symbol">:</a> <a id="6216" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6221" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="6222" class="Symbol">)</a> <a id="6224" class="Symbol">(</a><a id="6225" href="BrouwerTree.OrdinalDecidability.Basic.html#6225" class="Bound">Q</a> <a id="6227" class="Symbol">:</a> <a id="6229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6234" href="BrouwerTree.OrdinalDecidability.Basic.html#774" class="Generalizable">ℓ&#39;</a><a id="6236" class="Symbol">)</a>
      <a id="6244" class="Symbol">→</a> <a id="6246" class="Symbol">(</a><a id="6247" href="BrouwerTree.OrdinalDecidability.Basic.html#6212" class="Bound">P</a> <a id="6249" class="Symbol">→</a> <a id="6251" href="BrouwerTree.OrdinalDecidability.Basic.html#6225" class="Bound">Q</a><a id="6252" class="Symbol">)</a> <a id="6254" class="Symbol">→</a> <a id="6256" class="Symbol">(</a><a id="6257" href="BrouwerTree.OrdinalDecidability.Basic.html#6225" class="Bound">Q</a> <a id="6259" class="Symbol">→</a> <a id="6261" href="BrouwerTree.OrdinalDecidability.Basic.html#6212" class="Bound">P</a><a id="6262" class="Symbol">)</a>
      <a id="6270" class="Symbol">→</a> <a id="6272" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="6285" href="BrouwerTree.OrdinalDecidability.Basic.html#6212" class="Bound">P</a> <a id="6287" class="Symbol">→</a> <a id="6289" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="6302" href="BrouwerTree.OrdinalDecidability.Basic.html#6225" class="Bound">Q</a>
  <a id="6306" href="BrouwerTree.OrdinalDecidability.Basic.html#6205" class="Function">[1]</a> <a id="6310" href="BrouwerTree.OrdinalDecidability.Basic.html#6310" class="Bound">P</a> <a id="6312" href="BrouwerTree.OrdinalDecidability.Basic.html#6312" class="Bound">Q</a> <a id="6314" href="BrouwerTree.OrdinalDecidability.Basic.html#6314" class="Bound">f</a> <a id="6316" href="BrouwerTree.OrdinalDecidability.Basic.html#6316" class="Bound">g</a> <a id="6318" class="Symbol">(</a><a id="6319" href="BrouwerTree.OrdinalDecidability.Basic.html#6319" class="Bound">β</a> <a id="6321" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6323" class="Symbol">(</a><a id="6324" href="BrouwerTree.OrdinalDecidability.Basic.html#6324" class="Bound">d₀</a> <a id="6327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6329" href="BrouwerTree.OrdinalDecidability.Basic.html#6329" class="Bound">d₁</a><a id="6331" class="Symbol">))</a> <a id="6334" class="Symbol">=</a> <a id="6336" class="Symbol">(</a><a id="6337" href="BrouwerTree.OrdinalDecidability.Basic.html#6319" class="Bound">β</a> <a id="6339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6341" class="Symbol">(</a><a id="6342" href="BrouwerTree.OrdinalDecidability.Basic.html#6324" class="Bound">d₀</a> <a id="6345" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6347" href="BrouwerTree.OrdinalDecidability.Basic.html#6316" class="Bound">g</a> <a id="6349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6351" href="BrouwerTree.OrdinalDecidability.Basic.html#6314" class="Bound">f</a> <a id="6353" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6355" href="BrouwerTree.OrdinalDecidability.Basic.html#6329" class="Bound">d₁</a><a id="6357" class="Symbol">))</a>

<a id="semi-dec-stable-under-↔"></a><a id="6361" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="6385" class="Symbol">:</a> <a id="6387" class="Symbol">(</a><a id="6388" href="BrouwerTree.OrdinalDecidability.Basic.html#6388" class="Bound">P</a> <a id="6390" class="Symbol">:</a> <a id="6392" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6397" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="6398" class="Symbol">)</a> <a id="6400" class="Symbol">(</a><a id="6401" href="BrouwerTree.OrdinalDecidability.Basic.html#6401" class="Bound">Q</a> <a id="6403" class="Symbol">:</a> <a id="6405" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6410" href="BrouwerTree.OrdinalDecidability.Basic.html#774" class="Generalizable">ℓ&#39;</a><a id="6412" class="Symbol">)</a>
                        <a id="6438" class="Symbol">→</a> <a id="6440" class="Symbol">(</a><a id="6441" href="BrouwerTree.OrdinalDecidability.Basic.html#6388" class="Bound">P</a> <a id="6443" href="Iff.html#528" class="Function Operator">↔</a> <a id="6445" href="BrouwerTree.OrdinalDecidability.Basic.html#6401" class="Bound">Q</a><a id="6446" class="Symbol">)</a>
                        <a id="6472" class="Symbol">→</a> <a id="6474" class="Symbol">(</a><a id="6475" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="6484" href="BrouwerTree.OrdinalDecidability.Basic.html#6388" class="Bound">P</a> <a id="6486" href="Iff.html#528" class="Function Operator">↔</a> <a id="6488" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a>  <a id="6498" href="BrouwerTree.OrdinalDecidability.Basic.html#6401" class="Bound">Q</a><a id="6499" class="Symbol">)</a>
<a id="6501" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a>  <a id="6526" href="BrouwerTree.OrdinalDecidability.Basic.html#6526" class="Bound">P</a> <a id="6528" href="BrouwerTree.OrdinalDecidability.Basic.html#6528" class="Bound">Q</a> <a id="6530" href="BrouwerTree.OrdinalDecidability.Basic.html#6530" class="Bound">e</a> <a id="6532" class="Symbol">=</a>
 <a id="6535" class="Symbol">(</a><a id="6536" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="6543" class="Symbol">(</a><a id="6544" href="Iff.html#613" class="Function">lr</a> <a id="6547" class="Symbol">(</a><a id="6548" href="BrouwerTree.OrdinalDecidability.Basic.html#5969" class="Function">semi-dec-str-stable-under-↔</a> <a id="6576" href="BrouwerTree.OrdinalDecidability.Basic.html#6526" class="Bound">P</a> <a id="6578" href="BrouwerTree.OrdinalDecidability.Basic.html#6528" class="Bound">Q</a> <a id="6580" href="BrouwerTree.OrdinalDecidability.Basic.html#6530" class="Bound">e</a><a id="6581" class="Symbol">))</a> <a id="6584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="6588" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="6595" class="Symbol">(</a><a id="6596" href="Iff.html#671" class="Function">rl</a> <a id="6599" class="Symbol">(</a><a id="6600" href="BrouwerTree.OrdinalDecidability.Basic.html#5969" class="Function">semi-dec-str-stable-under-↔</a> <a id="6628" href="BrouwerTree.OrdinalDecidability.Basic.html#6526" class="Bound">P</a> <a id="6630" href="BrouwerTree.OrdinalDecidability.Basic.html#6528" class="Bound">Q</a> <a id="6632" href="BrouwerTree.OrdinalDecidability.Basic.html#6530" class="Bound">e</a><a id="6633" class="Symbol">)))</a>

<a id="semi-dec-sim"></a><a id="6638" href="BrouwerTree.OrdinalDecidability.Basic.html#6638" class="Function">semi-dec-sim</a> <a id="6651" class="Symbol">:</a> <a id="6653" class="Symbol">(</a><a id="6654" href="BrouwerTree.OrdinalDecidability.Basic.html#6654" class="Bound">P</a> <a id="6656" class="Symbol">:</a> <a id="6658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6663" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="6664" class="Symbol">)</a>
             <a id="6679" class="Symbol">→</a> <a id="6681" class="Symbol">(</a><a id="6682" href="BrouwerTree.OrdinalDecidability.Basic.html#6682" class="Bound">(</a><a id="6683" href="BrouwerTree.OrdinalDecidability.Basic.html#6683" class="Bound">s</a> <a id="6685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6687" href="BrouwerTree.OrdinalDecidability.Basic.html#6687" class="Bound">q</a><a id="6688" href="BrouwerTree.OrdinalDecidability.Basic.html#6682" class="Bound">)</a> <a id="6690" href="BrouwerTree.OrdinalDecidability.Basic.html#6690" class="Bound">(</a><a id="6691" href="BrouwerTree.OrdinalDecidability.Basic.html#6691" class="Bound">s&#39;</a> <a id="6694" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6696" href="BrouwerTree.OrdinalDecidability.Basic.html#6696" class="Bound">q&#39;</a><a id="6698" href="BrouwerTree.OrdinalDecidability.Basic.html#6690" class="Bound">)</a> <a id="6700" class="Symbol">:</a> <a id="6702" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="6715" href="BrouwerTree.OrdinalDecidability.Basic.html#6654" class="Bound">P</a><a id="6716" class="Symbol">)</a>
             <a id="6731" class="Symbol">→</a> <a id="6733" class="Symbol">(</a><a id="6734" href="BrouwerTree.OrdinalDecidability.Basic.html#6734" class="Bound">k</a> <a id="6736" class="Symbol">:</a> <a id="6738" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6739" class="Symbol">)</a> <a id="6741" class="Symbol">→</a> <a id="6743" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6746" href="BrouwerTree.OrdinalDecidability.Basic.html#6746" class="Bound">m</a> <a id="6748" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6750" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6752" href="PropTrunc.html#1594" class="Function">]</a> <a id="6754" href="BrouwerTree.OrdinalDecidability.Basic.html#6683" class="Bound">s</a> <a id="6756" href="BrouwerTree.OrdinalDecidability.Basic.html#6734" class="Bound">k</a> <a id="6758" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="6761" href="BrouwerTree.OrdinalDecidability.Basic.html#6691" class="Bound">s&#39;</a> <a id="6764" href="BrouwerTree.OrdinalDecidability.Basic.html#6746" class="Bound">m</a>
<a id="6766" href="BrouwerTree.OrdinalDecidability.Basic.html#6638" class="Function">semi-dec-sim</a> <a id="6779" href="BrouwerTree.OrdinalDecidability.Basic.html#6779" class="Bound">P</a> <a id="6781" class="Symbol">(</a><a id="6782" href="BrouwerTree.OrdinalDecidability.Basic.html#6782" class="Bound">s</a> <a id="6784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6786" href="BrouwerTree.OrdinalDecidability.Basic.html#6786" class="Bound">q</a><a id="6787" class="Symbol">)</a> <a id="6789" class="Symbol">(</a><a id="6790" href="BrouwerTree.OrdinalDecidability.Basic.html#6790" class="Bound">s&#39;</a> <a id="6793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6795" href="BrouwerTree.OrdinalDecidability.Basic.html#6795" class="Bound">q&#39;</a><a id="6797" class="Symbol">)</a> <a id="6799" href="BrouwerTree.OrdinalDecidability.Basic.html#6799" class="Bound">k</a> <a id="6801" class="Symbol">=</a> <a id="6803" href="BrouwerTree.OrdinalDecidability.Basic.html#6827" class="Function">aux</a> <a id="6807" class="Symbol">(</a><a id="6808" href="BrouwerTree.OrdinalDecidability.Basic.html#6782" class="Bound">s</a> <a id="6810" href="BrouwerTree.OrdinalDecidability.Basic.html#6799" class="Bound">k</a><a id="6811" class="Symbol">)</a> <a id="6813" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="6819" class="Keyword">where</a>
  <a id="6827" href="BrouwerTree.OrdinalDecidability.Basic.html#6827" class="Function">aux</a> <a id="6831" class="Symbol">:</a> <a id="6833" class="Symbol">(</a><a id="6834" href="BrouwerTree.OrdinalDecidability.Basic.html#6834" class="Bound">y</a> <a id="6836" class="Symbol">:</a> <a id="6838" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6842" class="Symbol">)</a> <a id="6844" class="Symbol">→</a> <a id="6846" href="BrouwerTree.OrdinalDecidability.Basic.html#6834" class="Bound">y</a> <a id="6848" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6850" href="BrouwerTree.OrdinalDecidability.Basic.html#6782" class="Bound">s</a> <a id="6852" href="BrouwerTree.OrdinalDecidability.Basic.html#6799" class="Bound">k</a> <a id="6854" class="Symbol">→</a> <a id="6856" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6859" href="BrouwerTree.OrdinalDecidability.Basic.html#6859" class="Bound">m</a> <a id="6861" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6863" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6865" href="PropTrunc.html#1594" class="Function">]</a> <a id="6867" href="BrouwerTree.OrdinalDecidability.Basic.html#6834" class="Bound">y</a> <a id="6869" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="6872" href="BrouwerTree.OrdinalDecidability.Basic.html#6790" class="Bound">s&#39;</a> <a id="6875" href="BrouwerTree.OrdinalDecidability.Basic.html#6859" class="Bound">m</a>
  <a id="6879" href="BrouwerTree.OrdinalDecidability.Basic.html#6827" class="Function">aux</a> <a id="6883" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6889" href="BrouwerTree.OrdinalDecidability.Basic.html#6889" class="Bound">e</a> <a id="6891" class="Symbol">=</a> <a id="6893" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6895" class="Number">17</a> <a id="6898" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6900" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="6903" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="6907" href="BrouwerTree.OrdinalDecidability.Basic.html#6827" class="Function">aux</a> <a id="6911" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6916" href="BrouwerTree.OrdinalDecidability.Basic.html#6916" class="Bound">e</a> <a id="6918" class="Symbol">=</a> <a id="6920" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="6936" class="Symbol">λ</a> <a id="6938" href="BrouwerTree.OrdinalDecidability.Basic.html#6938" class="Bound">p</a> <a id="6940" class="Symbol">→</a> <a id="6942" href="Bool.html#756" class="Function">Bool≡→≤</a> <a id="6950" class="Symbol">(</a><a id="6951" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6955" href="BrouwerTree.OrdinalDecidability.Basic.html#6938" class="Bound">p</a><a id="6956" class="Symbol">))</a>
                      <a id="6981" class="Symbol">((</a><a id="6983" href="Iff.html#613" class="Function">lr</a> <a id="6986" href="BrouwerTree.OrdinalDecidability.Basic.html#6795" class="Bound">q&#39;</a> <a id="6989" class="Symbol">(</a><a id="6990" href="Iff.html#671" class="Function">rl</a> <a id="6993" href="BrouwerTree.OrdinalDecidability.Basic.html#6786" class="Bound">q</a> <a id="6995" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6997" href="BrouwerTree.OrdinalDecidability.Basic.html#6799" class="Bound">k</a> <a id="6999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7001" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7005" href="BrouwerTree.OrdinalDecidability.Basic.html#6916" class="Bound">e</a> <a id="7007" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7008" class="Symbol">)))</a>

<a id="LPO&#39;"></a><a id="7013" href="BrouwerTree.OrdinalDecidability.Basic.html#7013" class="Function">LPO&#39;</a> <a id="7018" class="Symbol">:</a> <a id="7020" class="Symbol">(</a><a id="7021" href="BrouwerTree.OrdinalDecidability.Basic.html#7021" class="Bound">ℓ</a> <a id="7023" class="Symbol">:</a> <a id="7025" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7030" class="Symbol">)</a> <a id="7032" class="Symbol">→</a> <a id="7034" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7039" class="Symbol">(</a><a id="7040" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="7046" href="BrouwerTree.OrdinalDecidability.Basic.html#7021" class="Bound">ℓ</a><a id="7047" class="Symbol">)</a>
<a id="7049" href="BrouwerTree.OrdinalDecidability.Basic.html#7013" class="Function">LPO&#39;</a> <a id="7054" href="BrouwerTree.OrdinalDecidability.Basic.html#7054" class="Bound">ℓ</a> <a id="7056" class="Symbol">=</a> <a id="7058" class="Symbol">(</a><a id="7059" href="BrouwerTree.OrdinalDecidability.Basic.html#7059" class="Bound">P</a> <a id="7061" class="Symbol">:</a> <a id="7063" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7068" href="BrouwerTree.OrdinalDecidability.Basic.html#7054" class="Bound">ℓ</a><a id="7069" class="Symbol">)</a> <a id="7071" class="Symbol">→</a> <a id="7073" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7080" href="BrouwerTree.OrdinalDecidability.Basic.html#7059" class="Bound">P</a> <a id="7082" class="Symbol">→</a> <a id="7084" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="7093" href="BrouwerTree.OrdinalDecidability.Basic.html#7059" class="Bound">P</a> <a id="7095" class="Symbol">→</a> <a id="7097" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7101" href="BrouwerTree.OrdinalDecidability.Basic.html#7059" class="Bound">P</a>

<a id="LPO&#39;→LPO"></a><a id="7104" href="BrouwerTree.OrdinalDecidability.Basic.html#7104" class="Function">LPO&#39;→LPO</a> <a id="7113" class="Symbol">:</a> <a id="7115" href="BrouwerTree.OrdinalDecidability.Basic.html#7013" class="Function">LPO&#39;</a> <a id="7120" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="7133" href="BrouwerTree.OrdinalDecidability.Basic.html#7104" class="Function">LPO&#39;→LPO</a> <a id="7142" href="BrouwerTree.OrdinalDecidability.Basic.html#7142" class="Bound">lpo&#39;</a> <a id="7147" href="BrouwerTree.OrdinalDecidability.Basic.html#7147" class="Bound">s</a> <a id="7149" class="Symbol">=</a> <a id="7151" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="7158" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7167" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7169" href="BrouwerTree.OrdinalDecidability.Basic.html#7293" class="Function">[2]</a><a id="7172" class="Symbol">)</a> <a id="7174" href="BrouwerTree.OrdinalDecidability.Basic.html#7187" class="Function">[1]</a>
 <a id="7179" class="Keyword">where</a>
  <a id="7187" href="BrouwerTree.OrdinalDecidability.Basic.html#7187" class="Function">[1]</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7197" class="Symbol">(</a><a id="7198" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7201" href="BrouwerTree.OrdinalDecidability.Basic.html#7201" class="Bound">n</a> <a id="7203" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7205" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7207" href="PropTrunc.html#1594" class="Function">]</a> <a id="7209" href="BrouwerTree.OrdinalDecidability.Basic.html#7147" class="Bound">s</a> <a id="7211" href="BrouwerTree.OrdinalDecidability.Basic.html#7201" class="Bound">n</a> <a id="7213" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7215" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7219" class="Symbol">)</a>
  <a id="7223" href="BrouwerTree.OrdinalDecidability.Basic.html#7187" class="Function">[1]</a> <a id="7227" class="Symbol">=</a> <a id="7229" href="BrouwerTree.OrdinalDecidability.Basic.html#7142" class="Bound">lpo&#39;</a> <a id="7234" class="Symbol">(</a><a id="7235" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7238" href="BrouwerTree.OrdinalDecidability.Basic.html#7238" class="Bound">n</a> <a id="7240" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7242" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7244" href="PropTrunc.html#1594" class="Function">]</a> <a id="7246" href="BrouwerTree.OrdinalDecidability.Basic.html#7147" class="Bound">s</a> <a id="7248" href="BrouwerTree.OrdinalDecidability.Basic.html#7238" class="Bound">n</a> <a id="7250" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7252" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7256" class="Symbol">)</a> <a id="7258" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="7274" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7276" class="Symbol">(</a><a id="7277" href="BrouwerTree.OrdinalDecidability.Basic.html#7147" class="Bound">s</a> <a id="7279" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7281" href="Iff.html#880" class="Function">↔-refl</a><a id="7287" class="Symbol">)</a> <a id="7289" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="7293" href="BrouwerTree.OrdinalDecidability.Basic.html#7293" class="Function">[2]</a> <a id="7297" class="Symbol">:</a> <a id="7299" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7301" class="Symbol">(</a><a id="7302" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7305" href="BrouwerTree.OrdinalDecidability.Basic.html#7305" class="Bound">n</a> <a id="7307" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7309" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7311" href="PropTrunc.html#1594" class="Function">]</a> <a id="7313" href="BrouwerTree.OrdinalDecidability.Basic.html#7147" class="Bound">s</a> <a id="7315" href="BrouwerTree.OrdinalDecidability.Basic.html#7305" class="Bound">n</a> <a id="7317" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7319" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7323" class="Symbol">)</a> <a id="7325" class="Symbol">→</a> <a id="7327" class="Symbol">(</a><a id="7328" href="BrouwerTree.OrdinalDecidability.Basic.html#7328" class="Bound">k</a> <a id="7330" class="Symbol">:</a> <a id="7332" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7333" class="Symbol">)</a> <a id="7335" class="Symbol">→</a> <a id="7337" href="BrouwerTree.OrdinalDecidability.Basic.html#7147" class="Bound">s</a> <a id="7339" href="BrouwerTree.OrdinalDecidability.Basic.html#7328" class="Bound">k</a> <a id="7341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7343" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7351" href="BrouwerTree.OrdinalDecidability.Basic.html#7293" class="Function">[2]</a> <a id="7355" href="BrouwerTree.OrdinalDecidability.Basic.html#7355" class="Bound">h</a> <a id="7357" href="BrouwerTree.OrdinalDecidability.Basic.html#7357" class="Bound">k</a> <a id="7359" class="Symbol">=</a> <a id="7361" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="7373" class="Symbol">(</a><a id="7374" href="BrouwerTree.OrdinalDecidability.Basic.html#7147" class="Bound">s</a> <a id="7376" href="BrouwerTree.OrdinalDecidability.Basic.html#7357" class="Bound">k</a><a id="7377" class="Symbol">)</a> <a id="7379" class="Symbol">(λ</a> <a id="7382" href="BrouwerTree.OrdinalDecidability.Basic.html#7382" class="Bound">e</a> <a id="7384" class="Symbol">→</a> <a id="7386" href="BrouwerTree.OrdinalDecidability.Basic.html#7355" class="Bound">h</a> <a id="7388" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7390" href="BrouwerTree.OrdinalDecidability.Basic.html#7357" class="Bound">k</a> <a id="7392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7394" href="BrouwerTree.OrdinalDecidability.Basic.html#7382" class="Bound">e</a> <a id="7396" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7397" class="Symbol">)</a>

<a id="MP&#39;"></a><a id="7400" href="BrouwerTree.OrdinalDecidability.Basic.html#7400" class="Function">MP&#39;</a> <a id="7404" class="Symbol">:</a> <a id="7406" class="Symbol">(</a><a id="7407" href="BrouwerTree.OrdinalDecidability.Basic.html#7407" class="Bound">ℓ</a> <a id="7409" class="Symbol">:</a> <a id="7411" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7416" class="Symbol">)</a> <a id="7418" class="Symbol">→</a> <a id="7420" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7425" class="Symbol">(</a><a id="7426" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="7432" href="BrouwerTree.OrdinalDecidability.Basic.html#7407" class="Bound">ℓ</a><a id="7433" class="Symbol">)</a>
<a id="7435" href="BrouwerTree.OrdinalDecidability.Basic.html#7400" class="Function">MP&#39;</a> <a id="7439" href="BrouwerTree.OrdinalDecidability.Basic.html#7439" class="Bound">ℓ</a> <a id="7441" class="Symbol">=</a> <a id="7443" class="Symbol">(</a><a id="7444" href="BrouwerTree.OrdinalDecidability.Basic.html#7444" class="Bound">P</a> <a id="7446" class="Symbol">:</a> <a id="7448" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7453" href="BrouwerTree.OrdinalDecidability.Basic.html#7439" class="Bound">ℓ</a><a id="7454" class="Symbol">)</a> <a id="7456" class="Symbol">→</a> <a id="7458" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7465" href="BrouwerTree.OrdinalDecidability.Basic.html#7444" class="Bound">P</a> <a id="7467" class="Symbol">→</a> <a id="7469" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="7478" href="BrouwerTree.OrdinalDecidability.Basic.html#7444" class="Bound">P</a> <a id="7480" class="Symbol">→</a> <a id="7482" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7484" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7486" href="BrouwerTree.OrdinalDecidability.Basic.html#7444" class="Bound">P</a> <a id="7488" class="Symbol">→</a> <a id="7490" href="BrouwerTree.OrdinalDecidability.Basic.html#7444" class="Bound">P</a>

<a id="MP→MP&#39;"></a><a id="7493" href="BrouwerTree.OrdinalDecidability.Basic.html#7493" class="Function">MP→MP&#39;</a> <a id="7500" class="Symbol">:</a> <a id="7502" href="General-Properties.html#4838" class="Function">MP</a> <a id="7505" class="Symbol">→</a> <a id="7507" href="BrouwerTree.OrdinalDecidability.Basic.html#7400" class="Function">MP&#39;</a> <a id="7511" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a>
<a id="7513" href="BrouwerTree.OrdinalDecidability.Basic.html#7493" class="Function">MP→MP&#39;</a> <a id="7520" href="BrouwerTree.OrdinalDecidability.Basic.html#7520" class="Bound">mp</a> <a id="7523" href="BrouwerTree.OrdinalDecidability.Basic.html#7523" class="Bound">P</a> <a id="7525" href="BrouwerTree.OrdinalDecidability.Basic.html#7525" class="Bound">P-prop</a> <a id="7532" href="BrouwerTree.OrdinalDecidability.Basic.html#7532" class="Bound">σ</a> <a id="7534" href="BrouwerTree.OrdinalDecidability.Basic.html#7534" class="Bound">¬¬P</a> <a id="7538" class="Symbol">=</a> <a id="7540" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7547" href="BrouwerTree.OrdinalDecidability.Basic.html#7525" class="Bound">P-prop</a> <a id="7554" href="BrouwerTree.OrdinalDecidability.Basic.html#7569" class="Function">[1]</a> <a id="7558" href="BrouwerTree.OrdinalDecidability.Basic.html#7532" class="Bound">σ</a>
 <a id="7561" class="Keyword">where</a>
  <a id="7569" href="BrouwerTree.OrdinalDecidability.Basic.html#7569" class="Function">[1]</a> <a id="7573" class="Symbol">:</a> <a id="7575" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="7588" href="BrouwerTree.OrdinalDecidability.Basic.html#7523" class="Bound">P</a> <a id="7590" class="Symbol">→</a> <a id="7592" href="BrouwerTree.OrdinalDecidability.Basic.html#7523" class="Bound">P</a>
  <a id="7596" href="BrouwerTree.OrdinalDecidability.Basic.html#7569" class="Function">[1]</a> <a id="7600" class="Symbol">(</a><a id="7601" href="BrouwerTree.OrdinalDecidability.Basic.html#7601" class="Bound">s</a> <a id="7603" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7605" href="BrouwerTree.OrdinalDecidability.Basic.html#7605" class="Bound">ρ</a><a id="7606" class="Symbol">)</a> <a id="7608" class="Symbol">=</a> <a id="7610" href="Iff.html#671" class="Function">rl</a> <a id="7613" href="BrouwerTree.OrdinalDecidability.Basic.html#7605" class="Bound">ρ</a> <a id="7615" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7617" href="BrouwerTree.OrdinalDecidability.Basic.html#7520" class="Bound">mp</a> <a id="7620" href="BrouwerTree.OrdinalDecidability.Basic.html#7601" class="Bound">s</a> <a id="7622" class="Symbol">(</a><a id="7623" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="7634" href="BrouwerTree.OrdinalDecidability.Basic.html#7678" class="Function">[2]</a> <a id="7638" class="Symbol">(</a><a id="7639" href="BrouwerTree.Decidability.html#7396" class="Function">¬¬-functor</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Iff.html#613" class="Function">lr</a> <a id="7654" href="BrouwerTree.OrdinalDecidability.Basic.html#7605" class="Bound">ρ</a><a id="7655" class="Symbol">)</a> <a id="7657" href="BrouwerTree.OrdinalDecidability.Basic.html#7534" class="Bound">¬¬P</a><a id="7660" class="Symbol">))</a> <a id="7663" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="7668" class="Keyword">where</a>
    <a id="7678" href="BrouwerTree.OrdinalDecidability.Basic.html#7678" class="Function">[2]</a> <a id="7682" class="Symbol">:</a> <a id="7684" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7687" href="BrouwerTree.OrdinalDecidability.Basic.html#7687" class="Bound">n</a> <a id="7689" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7691" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7693" href="PropTrunc.html#1594" class="Function">]</a> <a id="7695" href="BrouwerTree.OrdinalDecidability.Basic.html#7601" class="Bound">s</a> <a id="7697" href="BrouwerTree.OrdinalDecidability.Basic.html#7687" class="Bound">n</a> <a id="7699" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7701" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7706" class="Symbol">→</a> <a id="7708" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7711" href="BrouwerTree.OrdinalDecidability.Basic.html#7711" class="Bound">n</a> <a id="7713" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7715" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7717" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7719" href="BrouwerTree.OrdinalDecidability.Basic.html#7601" class="Bound">s</a> <a id="7721" href="BrouwerTree.OrdinalDecidability.Basic.html#7711" class="Bound">n</a> <a id="7723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7725" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="7734" href="BrouwerTree.OrdinalDecidability.Basic.html#7678" class="Function">[2]</a> <a id="7738" class="Symbol">=</a> <a id="7740" href="General-Properties.html#1027" class="Function">least-witness</a> <a id="7754" class="Symbol">(λ</a> <a id="7757" href="BrouwerTree.OrdinalDecidability.Basic.html#7757" class="Bound">n</a> <a id="7759" class="Symbol">→</a> <a id="7761" href="BrouwerTree.OrdinalDecidability.Basic.html#7601" class="Bound">s</a> <a id="7763" href="BrouwerTree.OrdinalDecidability.Basic.html#7757" class="Bound">n</a> <a id="7765" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7767" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7771" class="Symbol">)</a> <a id="7773" class="Symbol">(λ</a> <a id="7776" href="BrouwerTree.OrdinalDecidability.Basic.html#7776" class="Bound">n</a> <a id="7778" class="Symbol">→</a> <a id="7780" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="7790" class="Symbol">_</a> <a id="7792" class="Symbol">_)</a> <a id="7795" class="Symbol">(λ</a> <a id="7798" href="BrouwerTree.OrdinalDecidability.Basic.html#7798" class="Bound">n</a> <a id="7800" class="Symbol">→</a> <a id="7802" href="BrouwerTree.OrdinalDecidability.Basic.html#7601" class="Bound">s</a> <a id="7804" href="BrouwerTree.OrdinalDecidability.Basic.html#7798" class="Bound">n</a> <a id="7806" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="7808" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7812" class="Symbol">)</a>

<a id="7815" class="Comment">-----------------First Observation Toward Ordinal Decidability:-----------------</a>
<a id="7896" class="Comment">--Proposition: P is decidable iff it is ω-decidable iff it is finite-decidable.</a>

<a id="dec↔ω-dec"></a><a id="7977" href="BrouwerTree.OrdinalDecidability.Basic.html#7977" class="Function">dec↔ω-dec</a> <a id="7987" class="Symbol">:</a> <a id="7989" class="Symbol">(</a><a id="7990" href="BrouwerTree.OrdinalDecidability.Basic.html#7990" class="Bound">P</a> <a id="7992" class="Symbol">:</a> <a id="7994" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7999" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="8000" class="Symbol">)</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8011" href="BrouwerTree.OrdinalDecidability.Basic.html#7990" class="Bound">P</a> <a id="8013" class="Symbol">→</a> <a id="8015" class="Symbol">(</a><a id="8016" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8020" href="BrouwerTree.OrdinalDecidability.Basic.html#7990" class="Bound">P</a> <a id="8022" href="Iff.html#528" class="Function Operator">↔</a> <a id="8024" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8036" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8038" href="BrouwerTree.OrdinalDecidability.Basic.html#7990" class="Bound">P</a><a id="8039" class="Symbol">)</a>
<a id="8041" href="BrouwerTree.OrdinalDecidability.Basic.html#7977" class="Function">dec↔ω-dec</a> <a id="8051" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a>  <a id="8054" href="BrouwerTree.OrdinalDecidability.Basic.html#8054" class="Bound">P-prop</a> <a id="8061" class="Symbol">=</a> <a id="8063" href="BrouwerTree.OrdinalDecidability.Basic.html#8082" class="Function">[1]</a> <a id="8067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8069" href="BrouwerTree.OrdinalDecidability.Basic.html#8244" class="Function">[2]</a>
 <a id="8074" class="Keyword">where</a>
  <a id="8082" href="BrouwerTree.OrdinalDecidability.Basic.html#8082" class="Function">[1]</a> <a id="8086" class="Symbol">:</a> <a id="8088" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8092" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a> <a id="8094" class="Symbol">→</a> <a id="8096" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8108" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8110" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a>
  <a id="8114" href="BrouwerTree.OrdinalDecidability.Basic.html#8082" class="Function">[1]</a> <a id="8118" class="Symbol">(</a><a id="8119" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8123" href="BrouwerTree.OrdinalDecidability.Basic.html#8123" class="Bound">p</a><a id="8124" class="Symbol">)</a> <a id="8126" class="Symbol">=</a> <a id="8128" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8130" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8132" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8134" class="Symbol">(λ</a> <a id="8137" href="BrouwerTree.OrdinalDecidability.Basic.html#8137" class="Bound">_</a> <a id="8139" class="Symbol">→</a> <a id="8141" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="8147" class="Symbol">)</a> <a id="8149" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8151" class="Symbol">(λ</a> <a id="8154" href="BrouwerTree.OrdinalDecidability.Basic.html#8154" class="Bound">_</a> <a id="8156" class="Symbol">→</a> <a id="8158" href="BrouwerTree.OrdinalDecidability.Basic.html#8123" class="Bound">p</a><a id="8159" class="Symbol">)</a> <a id="8161" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="8165" href="BrouwerTree.OrdinalDecidability.Basic.html#8082" class="Function">[1]</a> <a id="8169" class="Symbol">(</a><a id="8170" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8173" href="BrouwerTree.OrdinalDecidability.Basic.html#8173" class="Bound">¬p</a><a id="8175" class="Symbol">)</a> <a id="8177" class="Symbol">=</a> <a id="8179" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8181" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8188" class="Symbol">(λ</a> <a id="8191" href="BrouwerTree.OrdinalDecidability.Basic.html#8191" class="Bound">p</a> <a id="8193" class="Symbol">→</a> <a id="8195" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="8202" class="Symbol">(</a><a id="8203" href="BrouwerTree.OrdinalDecidability.Basic.html#8173" class="Bound">¬p</a> <a id="8206" href="BrouwerTree.OrdinalDecidability.Basic.html#8191" class="Bound">p</a><a id="8207" class="Symbol">))</a> <a id="8210" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8212" class="Symbol">(λ</a> <a id="8215" href="BrouwerTree.OrdinalDecidability.Basic.html#8215" class="Bound">l</a> <a id="8217" class="Symbol">→</a> <a id="8219" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="8226" class="Symbol">(</a><a id="8227" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="8236" href="BrouwerTree.OrdinalDecidability.Basic.html#8215" class="Bound">l</a><a id="8237" class="Symbol">))</a> <a id="8240" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="8244" href="BrouwerTree.OrdinalDecidability.Basic.html#8244" class="Function">[2]</a> <a id="8248" class="Symbol">:</a> <a id="8250" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8262" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8264" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a>  <a id="8267" class="Symbol">→</a> <a id="8269" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8273" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a>
  <a id="8277" href="BrouwerTree.OrdinalDecidability.Basic.html#8244" class="Function">[2]</a> <a id="8281" href="BrouwerTree.OrdinalDecidability.Basic.html#8281" class="Bound">h</a> <a id="8283" class="Symbol">=</a> <a id="8285" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="8303" href="BrouwerTree.OrdinalDecidability.Basic.html#8054" class="Bound">P-prop</a><a id="8309" class="Symbol">)</a> <a id="8311" href="BrouwerTree.OrdinalDecidability.Basic.html#8330" class="Function">[3]</a> <a id="8315" href="BrouwerTree.OrdinalDecidability.Basic.html#8281" class="Bound">h</a>
   <a id="8320" class="Keyword">where</a>
    <a id="8330" href="BrouwerTree.OrdinalDecidability.Basic.html#8330" class="Function">[3]</a> <a id="8334" class="Symbol">:</a> <a id="8336" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="8352" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8354" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a> <a id="8356" class="Symbol">→</a> <a id="8358" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8362" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a>
    <a id="8368" href="BrouwerTree.OrdinalDecidability.Basic.html#8330" class="Function">[3]</a> <a id="8372" class="Symbol">(</a><a id="8373" href="BrouwerTree.OrdinalDecidability.Basic.html#8373" class="Bound">x</a> <a id="8375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8377" href="BrouwerTree.OrdinalDecidability.Basic.html#8377" class="Bound">f</a> <a id="8379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8381" href="BrouwerTree.OrdinalDecidability.Basic.html#8381" class="Bound">g</a><a id="8382" class="Symbol">)</a> <a id="8384" class="Symbol">=</a> <a id="8386" href="BrouwerTree.OrdinalDecidability.Basic.html#8418" class="Function">κ</a> <a id="8388" class="Symbol">(</a><a id="8389" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="8398" href="BrouwerTree.OrdinalDecidability.Basic.html#8373" class="Bound">x</a><a id="8399" class="Symbol">)</a>
     <a id="8406" class="Keyword">where</a>
      <a id="8418" href="BrouwerTree.OrdinalDecidability.Basic.html#8418" class="Function">κ</a> <a id="8420" class="Symbol">:</a> <a id="8422" class="Symbol">(</a><a id="8423" href="BrouwerTree.OrdinalDecidability.Basic.html#8373" class="Bound">x</a> <a id="8425" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="8427" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8428" class="Symbol">)</a> <a id="8430" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8432" class="Symbol">(</a><a id="8433" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8435" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8437" href="BrouwerTree.OrdinalDecidability.Basic.html#8373" class="Bound">x</a><a id="8438" class="Symbol">)</a> <a id="8440" class="Symbol">→</a> <a id="8442" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8446" href="BrouwerTree.OrdinalDecidability.Basic.html#8051" class="Bound">P</a>
      <a id="8454" href="BrouwerTree.OrdinalDecidability.Basic.html#8418" class="Function">κ</a> <a id="8456" class="Symbol">(</a><a id="8457" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8461" href="BrouwerTree.OrdinalDecidability.Basic.html#8461" class="Bound">l</a><a id="8462" class="Symbol">)</a> <a id="8464" class="Symbol">=</a> <a id="8466" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8469" class="Symbol">(λ</a> <a id="8472" href="BrouwerTree.OrdinalDecidability.Basic.html#8472" class="Bound">p</a> <a id="8474" class="Symbol">→</a> <a id="8476" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="8490" href="BrouwerTree.OrdinalDecidability.Basic.html#8373" class="Bound">x</a> <a id="8492" class="Symbol">(</a><a id="8493" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="8502" href="BrouwerTree.OrdinalDecidability.Basic.html#8461" class="Bound">l</a> <a id="8504" class="Symbol">(</a><a id="8505" href="BrouwerTree.OrdinalDecidability.Basic.html#8377" class="Bound">f</a> <a id="8507" href="BrouwerTree.OrdinalDecidability.Basic.html#8472" class="Bound">p</a><a id="8508" class="Symbol">)))</a>
      <a id="8518" href="BrouwerTree.OrdinalDecidability.Basic.html#8418" class="Function">κ</a> <a id="8520" class="Symbol">(</a><a id="8521" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8525" href="BrouwerTree.OrdinalDecidability.Basic.html#8525" class="Bound">l</a><a id="8526" class="Symbol">)</a> <a id="8528" class="Symbol">=</a> <a id="8530" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8534" class="Symbol">(</a><a id="8535" href="BrouwerTree.OrdinalDecidability.Basic.html#8381" class="Bound">g</a> <a id="8537" href="BrouwerTree.OrdinalDecidability.Basic.html#8525" class="Bound">l</a><a id="8538" class="Symbol">)</a>

<a id="dec↔1-dec"></a><a id="8541" href="BrouwerTree.OrdinalDecidability.Basic.html#8541" class="Function">dec↔1-dec</a> <a id="8551" class="Symbol">:</a> <a id="8553" class="Symbol">(</a><a id="8554" href="BrouwerTree.OrdinalDecidability.Basic.html#8554" class="Bound">P</a> <a id="8556" class="Symbol">:</a> <a id="8558" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8563" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="8564" class="Symbol">)</a> <a id="8566" class="Symbol">→</a> <a id="8568" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8575" href="BrouwerTree.OrdinalDecidability.Basic.html#8554" class="Bound">P</a>
          <a id="8587" class="Symbol">→</a> <a id="8589" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8593" href="BrouwerTree.OrdinalDecidability.Basic.html#8554" class="Bound">P</a> <a id="8595" href="Iff.html#528" class="Function Operator">↔</a> <a id="8597" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8609" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="8613" href="BrouwerTree.OrdinalDecidability.Basic.html#8554" class="Bound">P</a>
<a id="8615" href="BrouwerTree.OrdinalDecidability.Basic.html#8541" class="Function">dec↔1-dec</a> <a id="8625" href="BrouwerTree.OrdinalDecidability.Basic.html#8625" class="Bound">P</a> <a id="8627" href="BrouwerTree.OrdinalDecidability.Basic.html#8627" class="Bound">i</a> <a id="8629" class="Symbol">=</a> <a id="8631" href="BrouwerTree.OrdinalDecidability.Basic.html#8650" class="Function">[1]</a> <a id="8635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8637" href="BrouwerTree.OrdinalDecidability.Basic.html#8817" class="Function">[2]</a>
 <a id="8642" class="Keyword">where</a>
  <a id="8650" href="BrouwerTree.OrdinalDecidability.Basic.html#8650" class="Function">[1]</a> <a id="8654" class="Symbol">:</a> <a id="8656" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8660" href="BrouwerTree.OrdinalDecidability.Basic.html#8625" class="Bound">P</a> <a id="8662" class="Symbol">→</a> <a id="8664" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8676" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="8680" href="BrouwerTree.OrdinalDecidability.Basic.html#8625" class="Bound">P</a>
  <a id="8684" href="BrouwerTree.OrdinalDecidability.Basic.html#8650" class="Function">[1]</a> <a id="8688" class="Symbol">(</a><a id="8689" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8693" href="BrouwerTree.OrdinalDecidability.Basic.html#8693" class="Bound">p</a><a id="8694" class="Symbol">)</a> <a id="8696" class="Symbol">=</a> <a id="8698" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8700" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="8704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8706" class="Symbol">(λ</a> <a id="8709" href="BrouwerTree.OrdinalDecidability.Basic.html#8709" class="Bound">_</a> <a id="8711" class="Symbol">→</a> <a id="8713" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="8719" class="Symbol">)</a> <a id="8721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8723" class="Symbol">(λ</a> <a id="8726" href="BrouwerTree.OrdinalDecidability.Basic.html#8726" class="Bound">_</a> <a id="8728" class="Symbol">→</a> <a id="8730" href="BrouwerTree.OrdinalDecidability.Basic.html#8693" class="Bound">p</a><a id="8731" class="Symbol">)</a> <a id="8733" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="8737" href="BrouwerTree.OrdinalDecidability.Basic.html#8650" class="Function">[1]</a> <a id="8741" class="Symbol">(</a><a id="8742" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8745" href="BrouwerTree.OrdinalDecidability.Basic.html#8745" class="Bound">¬p</a><a id="8747" class="Symbol">)</a> <a id="8749" class="Symbol">=</a> <a id="8751" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8753" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8758" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8760" class="Symbol">(λ</a> <a id="8763" href="BrouwerTree.OrdinalDecidability.Basic.html#8763" class="Bound">p</a> <a id="8765" class="Symbol">→</a> <a id="8767" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="8774" class="Symbol">(</a><a id="8775" href="BrouwerTree.OrdinalDecidability.Basic.html#8745" class="Bound">¬p</a> <a id="8778" href="BrouwerTree.OrdinalDecidability.Basic.html#8763" class="Bound">p</a><a id="8779" class="Symbol">))</a> <a id="8782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8784" class="Symbol">(λ</a> <a id="8787" href="BrouwerTree.OrdinalDecidability.Basic.html#8787" class="Bound">l</a> <a id="8789" class="Symbol">→</a> <a id="8791" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="8798" class="Symbol">(</a><a id="8799" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="8809" href="BrouwerTree.OrdinalDecidability.Basic.html#8787" class="Bound">l</a><a id="8810" class="Symbol">))</a> <a id="8813" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="8817" href="BrouwerTree.OrdinalDecidability.Basic.html#8817" class="Function">[2]</a> <a id="8821" class="Symbol">:</a> <a id="8823" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8835" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="8839" href="BrouwerTree.OrdinalDecidability.Basic.html#8625" class="Bound">P</a> <a id="8841" class="Symbol">→</a> <a id="8843" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8847" href="BrouwerTree.OrdinalDecidability.Basic.html#8625" class="Bound">P</a>
  <a id="8851" href="BrouwerTree.OrdinalDecidability.Basic.html#8817" class="Function">[2]</a> <a id="8855" class="Symbol">=</a> <a id="8857" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8864" class="Symbol">(</a><a id="8865" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="8875" href="BrouwerTree.OrdinalDecidability.Basic.html#8627" class="Bound">i</a><a id="8876" class="Symbol">)</a> <a id="8878" href="BrouwerTree.OrdinalDecidability.Basic.html#8895" class="Function">[3]</a>
   <a id="8885" class="Keyword">where</a>
    <a id="8895" href="BrouwerTree.OrdinalDecidability.Basic.html#8895" class="Function">[3]</a> <a id="8899" class="Symbol">:</a> <a id="8901" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="8917" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="8921" href="BrouwerTree.OrdinalDecidability.Basic.html#8625" class="Bound">P</a> <a id="8923" class="Symbol">→</a> <a id="8925" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8929" href="BrouwerTree.OrdinalDecidability.Basic.html#8625" class="Bound">P</a>
    <a id="8935" href="BrouwerTree.OrdinalDecidability.Basic.html#8895" class="Function">[3]</a> <a id="8939" class="Symbol">(</a><a id="8940" href="BrouwerTree.OrdinalDecidability.Basic.html#8940" class="Bound">x</a> <a id="8942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8944" href="BrouwerTree.OrdinalDecidability.Basic.html#8944" class="Bound">f</a> <a id="8946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8948" href="BrouwerTree.OrdinalDecidability.Basic.html#8948" class="Bound">g</a><a id="8949" class="Symbol">)</a> <a id="8951" class="Symbol">=</a> <a id="8953" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="8960" href="BrouwerTree.OrdinalDecidability.Basic.html#8948" class="Bound">g</a> <a id="8962" class="Symbol">(λ</a> <a id="8965" href="BrouwerTree.OrdinalDecidability.Basic.html#8965" class="Bound">ν</a> <a id="8967" href="BrouwerTree.OrdinalDecidability.Basic.html#8967" class="Bound">p</a> <a id="8969" class="Symbol">→</a> <a id="8971" href="BrouwerTree.OrdinalDecidability.Basic.html#8965" class="Bound">ν</a> <a id="8973" class="Symbol">(</a><a id="8974" href="BrouwerTree.OrdinalDecidability.Basic.html#8944" class="Bound">f</a> <a id="8976" href="BrouwerTree.OrdinalDecidability.Basic.html#8967" class="Bound">p</a><a id="8977" class="Symbol">))</a> <a id="8980" class="Symbol">(</a><a id="8981" href="BrouwerTree.Decidability.Finite.html#4808" class="Function">dec-n≤</a> <a id="8988" href="BrouwerTree.OrdinalDecidability.Basic.html#8940" class="Bound">x</a> <a id="8990" class="Number">1</a><a id="8991" class="Symbol">)</a>

<a id="dec↔fin-dec"></a><a id="8994" href="BrouwerTree.OrdinalDecidability.Basic.html#8994" class="Function">dec↔fin-dec</a> <a id="9006" class="Symbol">:</a> <a id="9008" class="Symbol">(</a><a id="9009" href="BrouwerTree.OrdinalDecidability.Basic.html#9009" class="Bound">P</a> <a id="9011" class="Symbol">:</a> <a id="9013" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9018" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="9019" class="Symbol">)</a> <a id="9021" class="Symbol">→</a> <a id="9023" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9030" href="BrouwerTree.OrdinalDecidability.Basic.html#9009" class="Bound">P</a>
            <a id="9044" class="Symbol">→</a> <a id="9046" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9050" href="BrouwerTree.OrdinalDecidability.Basic.html#9009" class="Bound">P</a> <a id="9052" href="Iff.html#528" class="Function Operator">↔</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9058" href="BrouwerTree.OrdinalDecidability.Basic.html#9058" class="Bound">n</a> <a id="9060" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9062" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9064" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9066" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9078" class="Symbol">(</a><a id="9079" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9081" class="Symbol">(</a><a id="9082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9086" href="BrouwerTree.OrdinalDecidability.Basic.html#9058" class="Bound">n</a><a id="9087" class="Symbol">))</a> <a id="9090" href="BrouwerTree.OrdinalDecidability.Basic.html#9009" class="Bound">P</a><a id="9091" class="Symbol">)</a>
<a id="9093" href="BrouwerTree.OrdinalDecidability.Basic.html#8994" class="Function">dec↔fin-dec</a> <a id="9105" href="BrouwerTree.OrdinalDecidability.Basic.html#9105" class="Bound">P</a> <a id="9107" href="BrouwerTree.OrdinalDecidability.Basic.html#9107" class="Bound">P-is-prop</a> <a id="9117" class="Symbol">=</a> <a id="9119" href="BrouwerTree.OrdinalDecidability.Basic.html#9138" class="Function">[1]</a> <a id="9123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9125" href="BrouwerTree.OrdinalDecidability.Basic.html#9332" class="Function">[2]</a>
 <a id="9130" class="Keyword">where</a>
  <a id="9138" href="BrouwerTree.OrdinalDecidability.Basic.html#9138" class="Function">[1]</a> <a id="9142" class="Symbol">:</a> <a id="9144" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9148" href="BrouwerTree.OrdinalDecidability.Basic.html#9105" class="Bound">P</a> <a id="9150" class="Symbol">→</a> <a id="9152" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9155" href="BrouwerTree.OrdinalDecidability.Basic.html#9155" class="Bound">n</a> <a id="9157" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9159" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9161" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9163" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9175" class="Symbol">(</a><a id="9176" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9178" class="Symbol">(</a><a id="9179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9183" href="BrouwerTree.OrdinalDecidability.Basic.html#9155" class="Bound">n</a><a id="9184" class="Symbol">))</a> <a id="9187" href="BrouwerTree.OrdinalDecidability.Basic.html#9105" class="Bound">P</a>
  <a id="9191" href="BrouwerTree.OrdinalDecidability.Basic.html#9138" class="Function">[1]</a> <a id="9195" class="Symbol">(</a><a id="9196" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9200" href="BrouwerTree.OrdinalDecidability.Basic.html#9200" class="Bound">p</a><a id="9201" class="Symbol">)</a> <a id="9203" class="Symbol">=</a> <a id="9205" class="Number">1</a> <a id="9207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9209" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9211" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9213" class="Number">2</a> <a id="9215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9217" class="Symbol">(λ</a> <a id="9220" href="BrouwerTree.OrdinalDecidability.Basic.html#9220" class="Bound">_</a> <a id="9222" class="Symbol">→</a> <a id="9224" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="9230" class="Symbol">)</a> <a id="9232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9234" class="Symbol">(λ</a> <a id="9237" href="BrouwerTree.OrdinalDecidability.Basic.html#9237" class="Bound">_</a> <a id="9239" class="Symbol">→</a> <a id="9241" href="BrouwerTree.OrdinalDecidability.Basic.html#9200" class="Bound">p</a><a id="9242" class="Symbol">)</a> <a id="9244" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="9248" href="BrouwerTree.OrdinalDecidability.Basic.html#9138" class="Function">[1]</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9256" href="BrouwerTree.OrdinalDecidability.Basic.html#9256" class="Bound">¬p</a><a id="9258" class="Symbol">)</a> <a id="9260" class="Symbol">=</a> <a id="9262" class="Number">1</a> <a id="9264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9266" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9268" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="9273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9275" class="Symbol">(λ</a> <a id="9278" href="BrouwerTree.OrdinalDecidability.Basic.html#9278" class="Bound">p</a> <a id="9280" class="Symbol">→</a> <a id="9282" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="9289" class="Symbol">(</a><a id="9290" href="BrouwerTree.OrdinalDecidability.Basic.html#9256" class="Bound">¬p</a> <a id="9293" href="BrouwerTree.OrdinalDecidability.Basic.html#9278" class="Bound">p</a><a id="9294" class="Symbol">))</a> <a id="9297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9299" class="Symbol">(λ</a> <a id="9302" href="BrouwerTree.OrdinalDecidability.Basic.html#9302" class="Bound">l</a> <a id="9304" class="Symbol">→</a> <a id="9306" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="9313" class="Symbol">(</a><a id="9314" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="9324" href="BrouwerTree.OrdinalDecidability.Basic.html#9302" class="Bound">l</a><a id="9325" class="Symbol">))</a> <a id="9328" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="9332" href="BrouwerTree.OrdinalDecidability.Basic.html#9332" class="Function">[2]</a> <a id="9336" class="Symbol">:</a> <a id="9338" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9340" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9342" class="Symbol">(λ</a> <a id="9345" href="BrouwerTree.OrdinalDecidability.Basic.html#9345" class="Bound">n</a> <a id="9347" class="Symbol">→</a> <a id="9349" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9361" class="Symbol">(</a><a id="9362" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9369" href="BrouwerTree.OrdinalDecidability.Basic.html#9345" class="Bound">n</a><a id="9370" class="Symbol">))</a> <a id="9373" href="BrouwerTree.OrdinalDecidability.Basic.html#9105" class="Bound">P</a><a id="9374" class="Symbol">)</a> <a id="9376" class="Symbol">→</a> <a id="9378" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9382" href="BrouwerTree.OrdinalDecidability.Basic.html#9105" class="Bound">P</a>
  <a id="9386" href="BrouwerTree.OrdinalDecidability.Basic.html#9332" class="Function">[2]</a> <a id="9390" class="Symbol">(</a><a id="9391" href="BrouwerTree.OrdinalDecidability.Basic.html#9391" class="Bound">n</a> <a id="9393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9395" href="BrouwerTree.OrdinalDecidability.Basic.html#9395" class="Bound">h</a><a id="9396" class="Symbol">)</a> <a id="9398" class="Symbol">=</a> <a id="9400" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9407" class="Symbol">(</a><a id="9408" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="9418" href="BrouwerTree.OrdinalDecidability.Basic.html#9107" class="Bound">P-is-prop</a><a id="9427" class="Symbol">)</a> <a id="9429" href="BrouwerTree.OrdinalDecidability.Basic.html#9448" class="Function">[3]</a> <a id="9433" href="BrouwerTree.OrdinalDecidability.Basic.html#9395" class="Bound">h</a>
   <a id="9438" class="Keyword">where</a>
    <a id="9448" href="BrouwerTree.OrdinalDecidability.Basic.html#9448" class="Function">[3]</a> <a id="9452" class="Symbol">:</a> <a id="9454" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="9470" class="Symbol">(</a><a id="9471" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9473" class="Symbol">(</a><a id="9474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9478" href="BrouwerTree.OrdinalDecidability.Basic.html#9391" class="Bound">n</a><a id="9479" class="Symbol">))</a> <a id="9482" href="BrouwerTree.OrdinalDecidability.Basic.html#9105" class="Bound">P</a> <a id="9484" class="Symbol">→</a> <a id="9486" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9490" href="BrouwerTree.OrdinalDecidability.Basic.html#9105" class="Bound">P</a>
    <a id="9496" href="BrouwerTree.OrdinalDecidability.Basic.html#9448" class="Function">[3]</a> <a id="9500" class="Symbol">(</a><a id="9501" href="BrouwerTree.OrdinalDecidability.Basic.html#9501" class="Bound">x</a> <a id="9503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9505" href="BrouwerTree.OrdinalDecidability.Basic.html#9505" class="Bound">f</a> <a id="9507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9509" href="BrouwerTree.OrdinalDecidability.Basic.html#9509" class="Bound">g</a><a id="9510" class="Symbol">)</a> <a id="9512" class="Symbol">=</a> <a id="9514" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="9521" href="BrouwerTree.OrdinalDecidability.Basic.html#9509" class="Bound">g</a> <a id="9523" class="Symbol">(λ</a> <a id="9526" href="BrouwerTree.OrdinalDecidability.Basic.html#9526" class="Bound">ν</a> <a id="9528" href="BrouwerTree.OrdinalDecidability.Basic.html#9528" class="Bound">p</a> <a id="9530" class="Symbol">→</a> <a id="9532" href="BrouwerTree.OrdinalDecidability.Basic.html#9526" class="Bound">ν</a> <a id="9534" class="Symbol">(</a><a id="9535" href="BrouwerTree.OrdinalDecidability.Basic.html#9505" class="Bound">f</a> <a id="9537" href="BrouwerTree.OrdinalDecidability.Basic.html#9528" class="Bound">p</a><a id="9538" class="Symbol">))</a> <a id="9541" class="Symbol">(</a><a id="9542" href="BrouwerTree.Decidability.Finite.html#4808" class="Function">dec-n≤</a> <a id="9549" href="BrouwerTree.OrdinalDecidability.Basic.html#9501" class="Bound">x</a> <a id="9551" class="Symbol">(</a><a id="9552" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9556" href="BrouwerTree.OrdinalDecidability.Basic.html#9391" class="Bound">n</a><a id="9557" class="Symbol">))</a>

<a id="semidec↔ω+1-dec"></a><a id="9561" href="BrouwerTree.OrdinalDecidability.Basic.html#9561" class="Function">semidec↔ω+1-dec</a> <a id="9577" class="Symbol">:</a> <a id="9579" class="Symbol">(</a><a id="9580" href="BrouwerTree.OrdinalDecidability.Basic.html#9580" class="Bound">P</a> <a id="9582" class="Symbol">:</a> <a id="9584" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9589" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="9590" class="Symbol">)</a> <a id="9592" class="Symbol">→</a> <a id="9594" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9601" href="BrouwerTree.OrdinalDecidability.Basic.html#9580" class="Bound">P</a>
                <a id="9619" class="Symbol">→</a> <a id="9621" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9630" href="BrouwerTree.OrdinalDecidability.Basic.html#9580" class="Bound">P</a> <a id="9632" href="Iff.html#528" class="Function Operator">↔</a> <a id="9634" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9646" class="Symbol">(</a><a id="9647" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9652" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9653" class="Symbol">)</a> <a id="9655" href="BrouwerTree.OrdinalDecidability.Basic.html#9580" class="Bound">P</a>
<a id="9657" href="BrouwerTree.OrdinalDecidability.Basic.html#9561" class="Function">semidec↔ω+1-dec</a> <a id="9673" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="9675" href="BrouwerTree.OrdinalDecidability.Basic.html#9675" class="Bound">P-is-prop</a> <a id="9685" class="Symbol">=</a> <a id="9687" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="9694" href="BrouwerTree.OrdinalDecidability.Basic.html#9790" class="Function">semidec→ω+1-dec</a> <a id="9710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                              <a id="9742" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9749" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="9765" href="BrouwerTree.OrdinalDecidability.Basic.html#10100" class="Function">ω+1-dec→semidec</a>
 <a id="9782" class="Keyword">where</a>
  <a id="9790" href="BrouwerTree.OrdinalDecidability.Basic.html#9790" class="Function">semidec→ω+1-dec</a> <a id="9806" class="Symbol">:</a> <a id="9808" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9821" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="9823" class="Symbol">→</a> <a id="9825" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="9841" class="Symbol">(</a><a id="9842" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9847" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9848" class="Symbol">)</a> <a id="9850" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a>
  <a id="9854" href="BrouwerTree.OrdinalDecidability.Basic.html#9790" class="Function">semidec→ω+1-dec</a> <a id="9870" class="Symbol">(</a><a id="9871" href="BrouwerTree.OrdinalDecidability.Basic.html#9871" class="Bound">s</a> <a id="9873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9875" href="BrouwerTree.OrdinalDecidability.Basic.html#9875" class="Bound">ρ</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">=</a> <a id="9880" href="BrouwerTree.Decidability.html#2777" class="Function Operator">limit[</a> <a id="9887" href="BrouwerTree.OrdinalDecidability.Basic.html#9871" class="Bound">s</a> <a id="9889" href="BrouwerTree.Decidability.html#2777" class="Function Operator">]↑</a> <a id="9892" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9894" href="BrouwerTree.OrdinalDecidability.Basic.html#9917" class="Function">[1]</a> <a id="9898" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9900" href="BrouwerTree.OrdinalDecidability.Basic.html#10021" class="Function">[2]</a>
   <a id="9907" class="Keyword">where</a>
    <a id="9917" href="BrouwerTree.OrdinalDecidability.Basic.html#9917" class="Function">[1]</a> <a id="9921" class="Symbol">:</a> <a id="9923" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="9925" class="Symbol">→</a> <a id="9927" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9929" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9931" href="BrouwerTree.Decidability.html#2777" class="Function Operator">limit[</a> <a id="9938" href="BrouwerTree.OrdinalDecidability.Basic.html#9871" class="Bound">s</a> <a id="9940" href="BrouwerTree.Decidability.html#2777" class="Function Operator">]↑</a>
    <a id="9947" href="BrouwerTree.OrdinalDecidability.Basic.html#9917" class="Function">[1]</a> <a id="9951" href="BrouwerTree.OrdinalDecidability.Basic.html#9951" class="Bound">p</a> <a id="9953" class="Symbol">=</a> <a id="9955" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9961" class="Symbol">(</a><a id="9962" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9964" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="9966" class="Symbol">)</a> <a id="9968" class="Symbol">(</a><a id="9969" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9973" class="Symbol">(</a><a id="9974" href="BrouwerTree.Decidability.html#5281" class="Function">jumpSeq-translate-forth</a> <a id="9998" href="BrouwerTree.OrdinalDecidability.Basic.html#9871" class="Bound">s</a> <a id="10000" class="Symbol">(</a><a id="10001" href="Iff.html#613" class="Function">lr</a> <a id="10004" href="BrouwerTree.OrdinalDecidability.Basic.html#9875" class="Bound">ρ</a> <a id="10006" href="BrouwerTree.OrdinalDecidability.Basic.html#9951" class="Bound">p</a><a id="10007" class="Symbol">)))</a> <a id="10011" href="BrouwerTree.Decidability.html#17291" class="Function">ω&lt;ω·2</a>
    <a id="10021" href="BrouwerTree.OrdinalDecidability.Basic.html#10021" class="Function">[2]</a> <a id="10025" class="Symbol">:</a> <a id="10027" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10029" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10031" href="BrouwerTree.Decidability.html#2777" class="Function Operator">limit[</a> <a id="10038" href="BrouwerTree.OrdinalDecidability.Basic.html#9871" class="Bound">s</a> <a id="10040" href="BrouwerTree.Decidability.html#2777" class="Function Operator">]↑</a> <a id="10043" class="Symbol">→</a> <a id="10045" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a>
    <a id="10051" href="BrouwerTree.OrdinalDecidability.Basic.html#10021" class="Function">[2]</a> <a id="10055" href="BrouwerTree.OrdinalDecidability.Basic.html#10055" class="Bound">l</a> <a id="10057" class="Symbol">=</a> <a id="10059" href="Iff.html#671" class="Function">rl</a> <a id="10062" href="BrouwerTree.OrdinalDecidability.Basic.html#9875" class="Bound">ρ</a> <a id="10064" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10066" href="BrouwerTree.Decidability.html#4278" class="Function">jumpSeq&gt;ω-translate-back</a> <a id="10091" href="BrouwerTree.OrdinalDecidability.Basic.html#9871" class="Bound">s</a> <a id="10093" href="BrouwerTree.OrdinalDecidability.Basic.html#10055" class="Bound">l</a> <a id="10095" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

  <a id="10100" href="BrouwerTree.OrdinalDecidability.Basic.html#10100" class="Function">ω+1-dec→semidec</a> <a id="10116" class="Symbol">:</a> <a id="10118" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="10134" class="Symbol">(</a><a id="10135" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10140" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="10141" class="Symbol">)</a> <a id="10143" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="10145" class="Symbol">→</a> <a id="10147" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10156" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a>
  <a id="10160" href="BrouwerTree.OrdinalDecidability.Basic.html#10100" class="Function">ω+1-dec→semidec</a> <a id="10176" class="Symbol">(</a><a id="10177" href="BrouwerTree.OrdinalDecidability.Basic.html#10177" class="Bound">x</a> <a id="10179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10181" href="BrouwerTree.OrdinalDecidability.Basic.html#10181" class="Bound">ρ</a><a id="10182" class="Symbol">)</a> <a id="10184" class="Symbol">=</a> <a id="10186" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="10194" class="Symbol">(λ</a> <a id="10197" href="BrouwerTree.OrdinalDecidability.Basic.html#10197" class="Bound">x</a> <a id="10199" class="Symbol">→</a> <a id="10201" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="10203" href="Iff.html#528" class="Function Operator">↔</a> <a id="10205" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10207" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10209" href="BrouwerTree.OrdinalDecidability.Basic.html#10197" class="Bound">x</a> <a id="10211" class="Symbol">→</a> <a id="10213" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10222" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a><a id="10223" class="Symbol">)</a>
                                    <a id="10261" class="Symbol">(λ</a> <a id="10264" href="BrouwerTree.OrdinalDecidability.Basic.html#10264" class="Bound">x</a> <a id="10266" class="Symbol">→</a> <a id="10268" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="10276" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="10291" class="Symbol">)</a>
                                    <a id="10329" href="BrouwerTree.OrdinalDecidability.Basic.html#10490" class="Function">[1]</a>
                                    <a id="10369" href="BrouwerTree.OrdinalDecidability.Basic.html#10782" class="Function">[2]</a>
                                    <a id="10409" class="Symbol">(λ</a> <a id="10412" class="Symbol">{</a><a id="10413" href="BrouwerTree.OrdinalDecidability.Basic.html#10413" class="Bound">f</a><a id="10414" class="Symbol">}</a> <a id="10416" class="Symbol">{</a><a id="10417" href="BrouwerTree.OrdinalDecidability.Basic.html#10417" class="Bound">f↑</a><a id="10419" class="Symbol">}</a> <a id="10421" class="Symbol">→</a> <a id="10423" href="BrouwerTree.OrdinalDecidability.Basic.html#11173" class="Function">[3]</a> <a id="10427" class="Symbol">{</a><a id="10428" href="BrouwerTree.OrdinalDecidability.Basic.html#10413" class="Bound">f</a><a id="10429" class="Symbol">}</a> <a id="10431" class="Symbol">{</a><a id="10432" href="BrouwerTree.OrdinalDecidability.Basic.html#10417" class="Bound">f↑</a><a id="10434" class="Symbol">})</a>
                                    <a id="10473" href="BrouwerTree.OrdinalDecidability.Basic.html#10177" class="Bound">x</a> <a id="10475" href="BrouwerTree.OrdinalDecidability.Basic.html#10181" class="Bound">ρ</a>
   <a id="10480" class="Keyword">where</a>
    <a id="10490" href="BrouwerTree.OrdinalDecidability.Basic.html#10490" class="Function">[1]</a> <a id="10494" class="Symbol">:</a> <a id="10496" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="10498" href="Iff.html#528" class="Function Operator">↔</a> <a id="10500" class="Symbol">(</a><a id="10501" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10503" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10505" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="10509" class="Symbol">)</a> <a id="10511" class="Symbol">→</a> <a id="10513" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10522" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a>
    <a id="10528" href="BrouwerTree.OrdinalDecidability.Basic.html#10490" class="Function">[1]</a> <a id="10532" href="BrouwerTree.OrdinalDecidability.Basic.html#10532" class="Bound">τ</a> <a id="10534" class="Symbol">=</a> <a id="10536" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10538" class="Symbol">(λ</a> <a id="10541" href="BrouwerTree.OrdinalDecidability.Basic.html#10541" class="Bound">_</a> <a id="10543" class="Symbol">→</a> <a id="10545" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="10550" class="Symbol">)</a> <a id="10552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10554" href="Iff.html#1019" class="Function">↔-trans</a> <a id="10562" href="BrouwerTree.OrdinalDecidability.Basic.html#10532" class="Bound">τ</a> <a id="10564" class="Symbol">(</a><a id="10565" href="BrouwerTree.OrdinalDecidability.Basic.html#10614" class="Function">[1]₁</a> <a id="10570" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10572" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="10579" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="10589" href="BrouwerTree.OrdinalDecidability.Basic.html#10694" class="Function">[1]₂</a><a id="10593" class="Symbol">)</a> <a id="10595" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
     <a id="10602" class="Keyword">where</a>
      <a id="10614" href="BrouwerTree.OrdinalDecidability.Basic.html#10614" class="Function">[1]₁</a> <a id="10619" class="Symbol">:</a> <a id="10621" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10623" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10625" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="10630" class="Symbol">→</a> <a id="10632" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10635" href="BrouwerTree.OrdinalDecidability.Basic.html#10635" class="Bound">n</a> <a id="10637" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10639" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10641" href="PropTrunc.html#1594" class="Function">]</a> <a id="10643" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10649" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10651" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
      <a id="10662" href="BrouwerTree.OrdinalDecidability.Basic.html#10614" class="Function">[1]₁</a> <a id="10667" href="BrouwerTree.OrdinalDecidability.Basic.html#10667" class="Bound">l</a> <a id="10669" class="Symbol">=</a> <a id="10671" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10677" class="Symbol">(</a><a id="10678" href="BrouwerTree.Properties.html#7044" class="Function">x≮zero</a> <a id="10685" href="BrouwerTree.OrdinalDecidability.Basic.html#10667" class="Bound">l</a><a id="10686" class="Symbol">)</a>
      <a id="10694" href="BrouwerTree.OrdinalDecidability.Basic.html#10694" class="Function">[1]₂</a> <a id="10699" class="Symbol">:</a> <a id="10701" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10704" href="BrouwerTree.OrdinalDecidability.Basic.html#10704" class="Bound">n</a> <a id="10706" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10708" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10710" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10712" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10720" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10725" class="Symbol">→</a> <a id="10727" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10729" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10731" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
      <a id="10742" href="BrouwerTree.OrdinalDecidability.Basic.html#10694" class="Function">[1]₂</a> <a id="10747" class="Symbol">(_</a> <a id="10750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10752" href="BrouwerTree.OrdinalDecidability.Basic.html#10752" class="Bound">e</a><a id="10753" class="Symbol">)</a> <a id="10755" class="Symbol">=</a> <a id="10757" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10763" class="Symbol">(</a><a id="10764" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="10775" href="BrouwerTree.OrdinalDecidability.Basic.html#10752" class="Bound">e</a><a id="10776" class="Symbol">)</a>
    <a id="10782" href="BrouwerTree.OrdinalDecidability.Basic.html#10782" class="Function">[2]</a> <a id="10786" class="Symbol">:</a> <a id="10788" class="Symbol">{</a><a id="10789" href="BrouwerTree.OrdinalDecidability.Basic.html#10789" class="Bound">y</a> <a id="10791" class="Symbol">:</a> <a id="10793" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10796" class="Symbol">}</a> <a id="10798" class="Symbol">→</a> <a id="10800" class="Symbol">(</a><a id="10801" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="10803" href="Iff.html#528" class="Function Operator">↔</a> <a id="10805" class="Symbol">(</a><a id="10806" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10808" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10810" href="BrouwerTree.OrdinalDecidability.Basic.html#10789" class="Bound">y</a><a id="10811" class="Symbol">)</a> <a id="10813" class="Symbol">→</a> <a id="10815" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10824" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a><a id="10825" class="Symbol">)</a>
        <a id="10835" class="Symbol">→</a> <a id="10837" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="10839" href="Iff.html#528" class="Function Operator">↔</a> <a id="10841" class="Symbol">(</a><a id="10842" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10844" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10846" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10851" href="BrouwerTree.OrdinalDecidability.Basic.html#10789" class="Bound">y</a><a id="10852" class="Symbol">)</a> <a id="10854" class="Symbol">→</a> <a id="10856" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10865" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a>
    <a id="10871" href="BrouwerTree.OrdinalDecidability.Basic.html#10782" class="Function">[2]</a> <a id="10875" class="Symbol">{</a><a id="10876" href="BrouwerTree.OrdinalDecidability.Basic.html#10876" class="Bound">y</a><a id="10877" class="Symbol">}</a> <a id="10879" href="BrouwerTree.OrdinalDecidability.Basic.html#10879" class="Bound">ih</a> <a id="10882" href="BrouwerTree.OrdinalDecidability.Basic.html#10882" class="Bound">τ</a> <a id="10884" class="Symbol">=</a> <a id="10886" href="Iff.html#613" class="Function">lr</a> <a id="10889" class="Symbol">(</a><a id="10890" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="10914" class="Symbol">(</a><a id="10915" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10917" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="10926" href="BrouwerTree.OrdinalDecidability.Basic.html#10876" class="Bound">y</a><a id="10927" class="Symbol">)</a> <a id="10929" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="10931" href="BrouwerTree.OrdinalDecidability.Basic.html#10959" class="Function">[2]₁</a><a id="10935" class="Symbol">)</a> <a id="10937" href="BrouwerTree.OrdinalDecidability.Basic.html#11068" class="Function">[2]₂</a>
     <a id="10947" class="Keyword">where</a>
      <a id="10959" href="BrouwerTree.OrdinalDecidability.Basic.html#10959" class="Function">[2]₁</a> <a id="10964" class="Symbol">:</a> <a id="10966" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10968" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="10977" href="BrouwerTree.OrdinalDecidability.Basic.html#10876" class="Bound">y</a> <a id="10979" href="Iff.html#528" class="Function Operator">↔</a> <a id="10981" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a>
      <a id="10989" href="BrouwerTree.OrdinalDecidability.Basic.html#10959" class="Function">[2]₁</a> <a id="10994" class="Symbol">=</a> <a id="10996" href="Iff.html#1019" class="Function">↔-trans</a> <a id="11004" class="Symbol">(</a><a id="11005" href="BrouwerTree.Decidability.Finite.html#3481" class="Function">notFinite-correct-↔</a> <a id="11025" href="BrouwerTree.OrdinalDecidability.Basic.html#10876" class="Bound">y</a><a id="11026" class="Symbol">)</a> <a id="11028" class="Symbol">(</a><a id="11029" href="Iff.html#943" class="Function">↔-sym</a> <a id="11035" class="Symbol">(</a><a id="11036" href="Iff.html#1019" class="Function">↔-trans</a> <a id="11044" href="BrouwerTree.OrdinalDecidability.Basic.html#10882" class="Bound">τ</a> <a id="11046" href="BrouwerTree.Code.Results.html#1827" class="Function">≤-succ-mono-↔</a><a id="11059" class="Symbol">))</a>
      <a id="11068" href="BrouwerTree.OrdinalDecidability.Basic.html#11068" class="Function">[2]₂</a> <a id="11073" class="Symbol">:</a> <a id="11075" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11087" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="11096" href="BrouwerTree.OrdinalDecidability.Basic.html#10876" class="Bound">y</a><a id="11097" class="Symbol">)</a>
      <a id="11105" href="BrouwerTree.OrdinalDecidability.Basic.html#11068" class="Function">[2]₂</a> <a id="11110" class="Symbol">=</a> <a id="11112" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11114" class="Symbol">(</a><a id="11115" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="11128" class="Symbol">(</a><a id="11129" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11131" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="11140" href="BrouwerTree.OrdinalDecidability.Basic.html#10876" class="Bound">y</a><a id="11141" class="Symbol">)</a> <a id="11143" class="Symbol">(</a><a id="11144" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="11149" class="Symbol">(</a><a id="11150" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="11162" href="BrouwerTree.OrdinalDecidability.Basic.html#10876" class="Bound">y</a><a id="11163" class="Symbol">)))</a> <a id="11167" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="11173" href="BrouwerTree.OrdinalDecidability.Basic.html#11173" class="Function">[3]</a> <a id="11177" class="Symbol">:</a> <a id="11179" class="Symbol">{</a><a id="11180" href="BrouwerTree.OrdinalDecidability.Basic.html#11180" class="Bound">f</a> <a id="11182" class="Symbol">:</a> <a id="11184" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11186" class="Symbol">→</a> <a id="11188" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11191" class="Symbol">}</a> <a id="11193" class="Symbol">{</a><a id="11194" href="BrouwerTree.OrdinalDecidability.Basic.html#11194" class="Bound">f↑</a> <a id="11197" class="Symbol">:</a> <a id="11199" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="11210" href="BrouwerTree.OrdinalDecidability.Basic.html#11180" class="Bound">f</a><a id="11211" class="Symbol">}</a>
        <a id="11221" class="Symbol">→</a> <a id="11223" class="Symbol">((</a><a id="11225" href="BrouwerTree.OrdinalDecidability.Basic.html#11225" class="Bound">k</a> <a id="11227" class="Symbol">:</a> <a id="11229" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11230" class="Symbol">)</a> <a id="11232" class="Symbol">→</a> <a id="11234" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="11236" href="Iff.html#528" class="Function Operator">↔</a> <a id="11238" class="Symbol">(</a><a id="11239" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11241" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11243" href="BrouwerTree.OrdinalDecidability.Basic.html#11180" class="Bound">f</a> <a id="11245" href="BrouwerTree.OrdinalDecidability.Basic.html#11225" class="Bound">k</a><a id="11246" class="Symbol">)</a> <a id="11248" class="Symbol">→</a> <a id="11250" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11259" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a><a id="11260" class="Symbol">)</a>
        <a id="11270" class="Symbol">→</a> <a id="11272" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a> <a id="11274" href="Iff.html#528" class="Function Operator">↔</a> <a id="11276" class="Symbol">(</a><a id="11277" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11279" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11281" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11287" href="BrouwerTree.OrdinalDecidability.Basic.html#11180" class="Bound">f</a><a id="11288" class="Symbol">)</a> <a id="11290" class="Symbol">→</a> <a id="11292" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11301" href="BrouwerTree.OrdinalDecidability.Basic.html#9673" class="Bound">P</a>
    <a id="11307" href="BrouwerTree.OrdinalDecidability.Basic.html#11173" class="Function">[3]</a> <a id="11311" class="Symbol">{</a><a id="11312" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a><a id="11313" class="Symbol">}</a> <a id="11315" class="Symbol">{</a><a id="11316" href="BrouwerTree.OrdinalDecidability.Basic.html#11316" class="Bound">f↑</a><a id="11318" class="Symbol">}</a> <a id="11320" href="BrouwerTree.OrdinalDecidability.Basic.html#11320" class="Bound">ih</a> <a id="11323" href="BrouwerTree.OrdinalDecidability.Basic.html#11323" class="Bound">τ</a> <a id="11325" class="Symbol">=</a> <a id="11327" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11329" href="BrouwerTree.OrdinalDecidability.Basic.html#11447" class="Function">g</a> <a id="11331" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11333" href="Iff.html#1019" class="Function">↔-trans</a> <a id="11341" href="BrouwerTree.OrdinalDecidability.Basic.html#11323" class="Bound">τ</a> <a id="11343" href="BrouwerTree.OrdinalDecidability.Basic.html#11503" class="Function">[3]₁</a> <a id="11348" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
     <a id="11355" class="Keyword">where</a>
      <a id="11367" href="BrouwerTree.OrdinalDecidability.Basic.html#11367" class="Function">d</a> <a id="11369" class="Symbol">:</a> <a id="11371" class="Symbol">(</a><a id="11372" href="BrouwerTree.OrdinalDecidability.Basic.html#11372" class="Bound">n</a> <a id="11374" class="Symbol">:</a> <a id="11376" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11377" class="Symbol">)</a> <a id="11379" class="Symbol">→</a> <a id="11381" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11385" class="Symbol">(</a><a id="11386" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11388" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="11397" class="Symbol">(</a><a id="11398" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11400" href="BrouwerTree.OrdinalDecidability.Basic.html#11372" class="Bound">n</a><a id="11401" class="Symbol">))</a>
      <a id="11410" href="BrouwerTree.OrdinalDecidability.Basic.html#11367" class="Function">d</a> <a id="11412" href="BrouwerTree.OrdinalDecidability.Basic.html#11412" class="Bound">n</a> <a id="11414" class="Symbol">=</a> <a id="11416" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="11421" class="Symbol">(</a><a id="11422" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="11434" class="Symbol">(</a><a id="11435" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11437" href="BrouwerTree.OrdinalDecidability.Basic.html#11412" class="Bound">n</a><a id="11438" class="Symbol">))</a>
      <a id="11447" href="BrouwerTree.OrdinalDecidability.Basic.html#11447" class="Function">g</a> <a id="11449" class="Symbol">:</a> <a id="11451" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11453" class="Symbol">→</a> <a id="11455" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
      <a id="11466" href="BrouwerTree.OrdinalDecidability.Basic.html#11447" class="Function">g</a> <a id="11468" class="Symbol">=</a> <a id="11470" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="11477" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11479" class="Symbol">(</a><a id="11480" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="11483" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11485" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a><a id="11493" class="Symbol">)</a> <a id="11495" href="BrouwerTree.OrdinalDecidability.Basic.html#11367" class="Function">d</a>
      <a id="11503" href="BrouwerTree.OrdinalDecidability.Basic.html#11503" class="Function">[3]₁</a> <a id="11508" class="Symbol">:</a> <a id="11510" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11512" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11514" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11520" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11522" href="Iff.html#528" class="Function Operator">↔</a> <a id="11524" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11527" href="BrouwerTree.OrdinalDecidability.Basic.html#11527" class="Bound">n</a> <a id="11529" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11531" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>  <a id="11534" href="PropTrunc.html#1594" class="Function">]</a> <a id="11536" href="BrouwerTree.OrdinalDecidability.Basic.html#11447" class="Function">g</a> <a id="11538" href="BrouwerTree.OrdinalDecidability.Basic.html#11527" class="Bound">n</a> <a id="11540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11542" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
      <a id="11553" href="BrouwerTree.OrdinalDecidability.Basic.html#11503" class="Function">[3]₁</a> <a id="11558" class="Symbol">=</a> <a id="11560" href="Iff.html#1019" class="Function">↔-trans</a> <a id="11568" class="Symbol">(</a><a id="11569" href="BrouwerTree.Code.Results.html#3424" class="Function">below-limit-↔</a> <a id="11583" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11585" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a><a id="11586" class="Symbol">)</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Iff.html#1363" class="Function">∥-∥↔</a> <a id="11594" class="Symbol">(</a><a id="11595" href="BrouwerTree.OrdinalDecidability.Basic.html#11634" class="Function">[3]₂₋₁</a> <a id="11602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11604" href="BrouwerTree.OrdinalDecidability.Basic.html#11905" class="Function">[3]₂₋₂</a><a id="11610" class="Symbol">))</a>
       <a id="11620" class="Keyword">where</a>
        <a id="11634" href="BrouwerTree.OrdinalDecidability.Basic.html#11634" class="Function">[3]₂₋₁</a> <a id="11641" class="Symbol">:</a> <a id="11643" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11646" href="BrouwerTree.OrdinalDecidability.Basic.html#11646" class="Bound">n</a> <a id="11648" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11650" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>  <a id="11653" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11655" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11657" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11659" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11661" href="BrouwerTree.OrdinalDecidability.Basic.html#11646" class="Bound">n</a> <a id="11663" class="Symbol">→</a> <a id="11665" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11668" href="BrouwerTree.OrdinalDecidability.Basic.html#11668" class="Bound">n</a> <a id="11670" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11672" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>  <a id="11675" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11677" href="BrouwerTree.OrdinalDecidability.Basic.html#11447" class="Function">g</a> <a id="11679" href="BrouwerTree.OrdinalDecidability.Basic.html#11668" class="Bound">n</a> <a id="11681" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11683" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
        <a id="11696" href="BrouwerTree.OrdinalDecidability.Basic.html#11634" class="Function">[3]₂₋₁</a> <a id="11703" class="Symbol">(</a><a id="11704" href="BrouwerTree.OrdinalDecidability.Basic.html#11704" class="Bound">n</a> <a id="11706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11708" href="BrouwerTree.OrdinalDecidability.Basic.html#11708" class="Bound">l</a><a id="11709" class="Symbol">)</a> <a id="11711" class="Symbol">=</a> <a id="11713" href="BrouwerTree.OrdinalDecidability.Basic.html#11704" class="Bound">n</a> <a id="11715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11717" href="BrouwerTree.Decidability.html#14403" class="Function">P-to-unjump≡true</a> <a id="11734" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11736" class="Symbol">(</a><a id="11737" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="11740" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11742" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a><a id="11750" class="Symbol">)</a> <a id="11752" href="BrouwerTree.OrdinalDecidability.Basic.html#11367" class="Function">d</a> <a id="11754" href="BrouwerTree.OrdinalDecidability.Basic.html#11704" class="Bound">n</a>
                                              <a id="11802" class="Symbol">(</a><a id="11803" href="Iff.html#671" class="Function">rl</a> <a id="11806" class="Symbol">(</a><a id="11807" href="BrouwerTree.Decidability.Finite.html#3481" class="Function">notFinite-correct-↔</a> <a id="11827" class="Symbol">(</a><a id="11828" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11830" href="BrouwerTree.OrdinalDecidability.Basic.html#11704" class="Bound">n</a><a id="11831" class="Symbol">))</a>
                                                  <a id="11884" class="Symbol">(</a><a id="11885" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="11892" href="BrouwerTree.OrdinalDecidability.Basic.html#11708" class="Bound">l</a><a id="11893" class="Symbol">))</a>

        <a id="11905" href="BrouwerTree.OrdinalDecidability.Basic.html#11905" class="Function">[3]₂₋₂</a> <a id="11912" class="Symbol">:</a> <a id="11914" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11917" href="BrouwerTree.OrdinalDecidability.Basic.html#11917" class="Bound">n</a> <a id="11919" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11921" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>  <a id="11924" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11926" href="BrouwerTree.OrdinalDecidability.Basic.html#11447" class="Function">g</a> <a id="11928" href="BrouwerTree.OrdinalDecidability.Basic.html#11917" class="Bound">n</a> <a id="11930" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11932" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11937" class="Symbol">→</a> <a id="11939" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11942" href="BrouwerTree.OrdinalDecidability.Basic.html#11942" class="Bound">n</a> <a id="11944" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11946" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>  <a id="11949" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11951" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11953" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11955" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="11957" href="BrouwerTree.OrdinalDecidability.Basic.html#11942" class="Bound">n</a>
        <a id="11967" href="BrouwerTree.OrdinalDecidability.Basic.html#11905" class="Function">[3]₂₋₂</a> <a id="11974" class="Symbol">(</a><a id="11975" href="BrouwerTree.OrdinalDecidability.Basic.html#11975" class="Bound">n</a> <a id="11977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11979" href="BrouwerTree.OrdinalDecidability.Basic.html#11979" class="Bound">e</a><a id="11980" class="Symbol">)</a> <a id="11982" class="Symbol">=</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11989" href="BrouwerTree.OrdinalDecidability.Basic.html#11975" class="Bound">n</a> <a id="11991" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11993" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="12002" href="BrouwerTree.OrdinalDecidability.Basic.html#12138" class="Function">[3]₂-₃</a> <a id="12009" class="Symbol">(</a><a id="12010" href="BrouwerTree.OrdinalDecidability.Basic.html#11316" class="Bound">f↑</a> <a id="12013" href="BrouwerTree.OrdinalDecidability.Basic.html#11975" class="Bound">n</a><a id="12014" class="Symbol">))</a>
         <a id="12026" class="Keyword">where</a>
          <a id="12042" href="BrouwerTree.OrdinalDecidability.Basic.html#12042" class="Function">[3]₂₋₃</a> <a id="12049" class="Symbol">:</a> <a id="12051" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12053" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="12062" class="Symbol">(</a><a id="12063" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="12065" href="BrouwerTree.OrdinalDecidability.Basic.html#11975" class="Bound">n</a><a id="12066" class="Symbol">)</a>
          <a id="12078" href="BrouwerTree.OrdinalDecidability.Basic.html#12042" class="Function">[3]₂₋₃</a> <a id="12085" class="Symbol">=</a> <a id="12087" href="BrouwerTree.Decidability.html#13917" class="Function">unjump≡true-to-P</a> <a id="12104" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="12106" class="Symbol">(</a><a id="12107" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="12110" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12112" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a><a id="12120" class="Symbol">)</a> <a id="12122" href="BrouwerTree.OrdinalDecidability.Basic.html#11367" class="Function">d</a> <a id="12124" href="BrouwerTree.OrdinalDecidability.Basic.html#11975" class="Bound">n</a> <a id="12126" href="BrouwerTree.OrdinalDecidability.Basic.html#11979" class="Bound">e</a>
          <a id="12138" href="BrouwerTree.OrdinalDecidability.Basic.html#12138" class="Function">[3]₂-₃</a> <a id="12145" class="Symbol">:</a> <a id="12147" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12149" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12151" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="12153" href="BrouwerTree.OrdinalDecidability.Basic.html#11975" class="Bound">n</a>
          <a id="12165" href="BrouwerTree.OrdinalDecidability.Basic.html#12138" class="Function">[3]₂-₃</a> <a id="12172" class="Symbol">=</a> <a id="12174" href="Iff.html#613" class="Function">lr</a> <a id="12177" class="Symbol">(</a><a id="12178" href="BrouwerTree.Decidability.Finite.html#3481" class="Function">notFinite-correct-↔</a> <a id="12198" class="Symbol">(</a><a id="12199" href="BrouwerTree.OrdinalDecidability.Basic.html#11312" class="Bound">f</a> <a id="12201" href="BrouwerTree.OrdinalDecidability.Basic.html#11975" class="Bound">n</a><a id="12202" class="Symbol">))</a> <a id="12205" href="BrouwerTree.OrdinalDecidability.Basic.html#12042" class="Function">[3]₂₋₃</a>

<a id="∃∃dec-is-semidec"></a><a id="12213" href="BrouwerTree.OrdinalDecidability.Basic.html#12213" class="Function">∃∃dec-is-semidec</a> <a id="12230" class="Symbol">:</a> <a id="12232" class="Symbol">(</a><a id="12233" href="BrouwerTree.OrdinalDecidability.Basic.html#12233" class="Bound">P</a> <a id="12235" class="Symbol">:</a> <a id="12237" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12239" class="Symbol">→</a> <a id="12241" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12243" class="Symbol">→</a> <a id="12245" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12250" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="12251" class="Symbol">)</a>
                 <a id="12270" class="Symbol">→</a> <a id="12272" class="Symbol">((</a><a id="12274" href="BrouwerTree.OrdinalDecidability.Basic.html#12274" class="Bound">n</a> <a id="12276" href="BrouwerTree.OrdinalDecidability.Basic.html#12276" class="Bound">m</a> <a id="12278" class="Symbol">:</a> <a id="12280" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12281" class="Symbol">)</a> <a id="12283" class="Symbol">→</a> <a id="12285" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="12289" class="Symbol">(</a><a id="12290" href="BrouwerTree.OrdinalDecidability.Basic.html#12233" class="Bound">P</a> <a id="12292" href="BrouwerTree.OrdinalDecidability.Basic.html#12274" class="Bound">n</a> <a id="12294" href="BrouwerTree.OrdinalDecidability.Basic.html#12276" class="Bound">m</a><a id="12295" class="Symbol">))</a>
                 <a id="12315" class="Symbol">→</a> <a id="12317" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="12326" class="Symbol">(</a><a id="12327" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12330" href="BrouwerTree.OrdinalDecidability.Basic.html#12330" class="Bound">n</a> <a id="12332" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12334" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12336" href="PropTrunc.html#1594" class="Function">]</a> <a id="12338" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12341" href="BrouwerTree.OrdinalDecidability.Basic.html#12341" class="Bound">m</a> <a id="12343" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12345" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12347" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12349" href="BrouwerTree.OrdinalDecidability.Basic.html#12233" class="Bound">P</a> <a id="12351" href="BrouwerTree.OrdinalDecidability.Basic.html#12330" class="Bound">n</a> <a id="12353" href="BrouwerTree.OrdinalDecidability.Basic.html#12341" class="Bound">m</a><a id="12354" class="Symbol">)</a>
<a id="12356" href="BrouwerTree.OrdinalDecidability.Basic.html#12213" class="Function">∃∃dec-is-semidec</a> <a id="12373" href="BrouwerTree.OrdinalDecidability.Basic.html#12373" class="Bound">P</a> <a id="12375" href="BrouwerTree.OrdinalDecidability.Basic.html#12375" class="Bound">Pdec</a> <a id="12380" class="Symbol">=</a> <a id="12382" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12384" href="BrouwerTree.OrdinalDecidability.Basic.html#12607" class="Function">s</a> <a id="12386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12388" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="12395" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="12411" href="BrouwerTree.OrdinalDecidability.Basic.html#12671" class="Function">[1]</a> <a id="12415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12417" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="12424" href="BrouwerTree.OrdinalDecidability.Basic.html#13144" class="Function">[2]</a> <a id="12428" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
 <a id="12431" class="Keyword">where</a>
  <a id="12439" class="Keyword">open</a> <a id="12444" class="Keyword">import</a> <a id="12451" href="Cubical.Data.Nat.Bijections.Product.html" class="Module">Cubical.Data.Nat.Bijections.Product</a>
  <a id="12489" class="Keyword">open</a> <a id="12494" class="Keyword">import</a> <a id="12501" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
  <a id="12535" href="BrouwerTree.OrdinalDecidability.Basic.html#12535" class="Function">ϕ</a> <a id="12537" class="Symbol">:</a> <a id="12539" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12541" class="Symbol">→</a> <a id="12543" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12545" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12547" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="12551" href="BrouwerTree.OrdinalDecidability.Basic.html#12535" class="Function">ϕ</a> <a id="12553" class="Symbol">=</a> <a id="12555" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12563" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a>
  <a id="12571" href="BrouwerTree.OrdinalDecidability.Basic.html#12571" class="Function">ψ</a> <a id="12573" class="Symbol">:</a> <a id="12575" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12577" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12581" class="Symbol">→</a> <a id="12583" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="12587" href="BrouwerTree.OrdinalDecidability.Basic.html#12571" class="Function">ψ</a> <a id="12589" class="Symbol">=</a> <a id="12591" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12599" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a>
  <a id="12607" href="BrouwerTree.OrdinalDecidability.Basic.html#12607" class="Function">s</a> <a id="12609" class="Symbol">:</a> <a id="12611" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12613" class="Symbol">→</a> <a id="12615" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="12622" href="BrouwerTree.OrdinalDecidability.Basic.html#12607" class="Function">s</a> <a id="12624" href="BrouwerTree.OrdinalDecidability.Basic.html#12624" class="Bound">n</a> <a id="12626" class="Symbol">=</a> <a id="12628" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="12637" class="Symbol">(</a><a id="12638" href="BrouwerTree.OrdinalDecidability.Basic.html#12375" class="Bound">Pdec</a> <a id="12643" class="Symbol">(</a><a id="12644" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12648" class="Symbol">(</a><a id="12649" href="BrouwerTree.OrdinalDecidability.Basic.html#12535" class="Function">ϕ</a> <a id="12651" href="BrouwerTree.OrdinalDecidability.Basic.html#12624" class="Bound">n</a><a id="12652" class="Symbol">))</a> <a id="12655" class="Symbol">(</a><a id="12656" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12660" class="Symbol">(</a><a id="12661" href="BrouwerTree.OrdinalDecidability.Basic.html#12535" class="Function">ϕ</a> <a id="12663" href="BrouwerTree.OrdinalDecidability.Basic.html#12624" class="Bound">n</a><a id="12664" class="Symbol">)))</a>

  <a id="12671" href="BrouwerTree.OrdinalDecidability.Basic.html#12671" class="Function">[1]</a> <a id="12675" class="Symbol">:</a> <a id="12677" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12680" href="BrouwerTree.OrdinalDecidability.Basic.html#12680" class="Bound">n</a> <a id="12682" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12686" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12688" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12691" href="BrouwerTree.OrdinalDecidability.Basic.html#12691" class="Bound">m</a> <a id="12693" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12695" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12697" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12699" href="BrouwerTree.OrdinalDecidability.Basic.html#12373" class="Bound">P</a> <a id="12701" href="BrouwerTree.OrdinalDecidability.Basic.html#12680" class="Bound">n</a> <a id="12703" href="BrouwerTree.OrdinalDecidability.Basic.html#12691" class="Bound">m</a> <a id="12705" class="Symbol">→</a> <a id="12707" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12710" href="BrouwerTree.OrdinalDecidability.Basic.html#12710" class="Bound">k</a> <a id="12712" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12714" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12716" href="PropTrunc.html#1594" class="Function">]</a> <a id="12718" href="BrouwerTree.OrdinalDecidability.Basic.html#12607" class="Function">s</a> <a id="12720" href="BrouwerTree.OrdinalDecidability.Basic.html#12710" class="Bound">k</a> <a id="12722" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12724" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="12731" href="BrouwerTree.OrdinalDecidability.Basic.html#12671" class="Function">[1]</a> <a id="12735" class="Symbol">(</a><a id="12736" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="12738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12740" href="BrouwerTree.OrdinalDecidability.Basic.html#12740" class="Bound">t</a><a id="12741" class="Symbol">)</a> <a id="12743" class="Symbol">=</a> <a id="12745" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>  <a id="12748" href="BrouwerTree.OrdinalDecidability.Basic.html#12770" class="Function">[1]&#39;</a> <a id="12753" href="BrouwerTree.OrdinalDecidability.Basic.html#12740" class="Bound">t</a> <a id="12755" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="12760" class="Keyword">where</a>
    <a id="12770" href="BrouwerTree.OrdinalDecidability.Basic.html#12770" class="Function">[1]&#39;</a> <a id="12775" class="Symbol">:</a> <a id="12777" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12779" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12781" class="Symbol">(</a><a id="12782" href="BrouwerTree.OrdinalDecidability.Basic.html#12373" class="Bound">P</a> <a id="12784" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a><a id="12785" class="Symbol">)</a> <a id="12787" class="Symbol">→</a> <a id="12789" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12792" href="BrouwerTree.OrdinalDecidability.Basic.html#12792" class="Bound">k</a> <a id="12794" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12796" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12798" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12800" href="BrouwerTree.OrdinalDecidability.Basic.html#12607" class="Function">s</a> <a id="12802" href="BrouwerTree.OrdinalDecidability.Basic.html#12792" class="Bound">k</a> <a id="12804" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12806" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="12815" href="BrouwerTree.OrdinalDecidability.Basic.html#12770" class="Function">[1]&#39;</a> <a id="12820" class="Symbol">(</a><a id="12821" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a> <a id="12823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12825" href="BrouwerTree.OrdinalDecidability.Basic.html#12825" class="Bound">p</a><a id="12826" class="Symbol">)</a> <a id="12828" class="Symbol">=</a> <a id="12830" class="Symbol">(</a><a id="12831" href="BrouwerTree.OrdinalDecidability.Basic.html#12571" class="Function">ψ</a> <a id="12833" class="Symbol">(</a><a id="12834" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="12836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12838" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a><a id="12839" class="Symbol">)</a> <a id="12841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12843" href="BrouwerTree.OrdinalDecidability.Basic.html#12863" class="Function">e</a><a id="12844" class="Symbol">)</a>
     <a id="12851" class="Keyword">where</a>
      <a id="12863" href="BrouwerTree.OrdinalDecidability.Basic.html#12863" class="Function">e</a> <a id="12865" class="Symbol">=</a> <a id="12867" href="BrouwerTree.OrdinalDecidability.Basic.html#12607" class="Function">s</a> <a id="12869" class="Symbol">(</a><a id="12870" href="BrouwerTree.OrdinalDecidability.Basic.html#12571" class="Function">ψ</a> <a id="12872" class="Symbol">(</a><a id="12873" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="12875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12877" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a><a id="12878" class="Symbol">))</a>       <a id="12887" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12890" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="12896" class="Symbol">(λ</a> <a id="12899" href="BrouwerTree.OrdinalDecidability.Basic.html#12899" class="Bound">x</a> <a id="12901" href="BrouwerTree.OrdinalDecidability.Basic.html#12901" class="Bound">y</a> <a id="12903" class="Symbol">→</a> <a id="12905" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="12914" class="Symbol">(</a><a id="12915" href="BrouwerTree.OrdinalDecidability.Basic.html#12375" class="Bound">Pdec</a> <a id="12920" href="BrouwerTree.OrdinalDecidability.Basic.html#12899" class="Bound">x</a> <a id="12922" href="BrouwerTree.OrdinalDecidability.Basic.html#12901" class="Bound">y</a><a id="12923" class="Symbol">))</a> <a id="12926" href="BrouwerTree.OrdinalDecidability.Basic.html#13057" class="Function">e₁</a> <a id="12929" href="BrouwerTree.OrdinalDecidability.Basic.html#13103" class="Function">e₂</a> <a id="12932" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="12944" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="12953" class="Symbol">(</a><a id="12954" href="BrouwerTree.OrdinalDecidability.Basic.html#12375" class="Bound">Pdec</a> <a id="12959" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="12961" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a><a id="12962" class="Symbol">)</a> <a id="12964" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12967" href="Bool.html#1912" class="Function">Dec→Bool≡true</a> <a id="12981" class="Symbol">(</a><a id="12982" href="BrouwerTree.OrdinalDecidability.Basic.html#12373" class="Bound">P</a> <a id="12984" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="12986" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a><a id="12987" class="Symbol">)</a> <a id="12989" href="BrouwerTree.OrdinalDecidability.Basic.html#12825" class="Bound">p</a> <a id="12991" class="Symbol">(</a><a id="12992" href="BrouwerTree.OrdinalDecidability.Basic.html#12375" class="Bound">Pdec</a> <a id="12997" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="12999" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a><a id="13000" class="Symbol">)</a> <a id="13002" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="13014" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>                <a id="13034" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
       <a id="13043" class="Keyword">where</a>
        <a id="13057" href="BrouwerTree.OrdinalDecidability.Basic.html#13057" class="Function">e₁</a> <a id="13060" class="Symbol">=</a> <a id="13062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13067" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13071" class="Symbol">(</a><a id="13072" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13080" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="13086" class="Symbol">(</a><a id="13087" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="13089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13091" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a><a id="13092" class="Symbol">))</a>
        <a id="13103" href="BrouwerTree.OrdinalDecidability.Basic.html#13103" class="Function">e₂</a> <a id="13106" class="Symbol">=</a> <a id="13108" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13113" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13117" class="Symbol">(</a><a id="13118" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13126" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="13132" class="Symbol">(</a><a id="13133" href="BrouwerTree.OrdinalDecidability.Basic.html#12736" class="Bound">n</a> <a id="13135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13137" href="BrouwerTree.OrdinalDecidability.Basic.html#12821" class="Bound">m</a><a id="13138" class="Symbol">))</a>

  <a id="13144" href="BrouwerTree.OrdinalDecidability.Basic.html#13144" class="Function">[2]</a> <a id="13148" class="Symbol">:</a> <a id="13150" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13153" href="BrouwerTree.OrdinalDecidability.Basic.html#13153" class="Bound">k</a> <a id="13155" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13159" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13161" href="BrouwerTree.OrdinalDecidability.Basic.html#12607" class="Function">s</a> <a id="13163" href="BrouwerTree.OrdinalDecidability.Basic.html#13153" class="Bound">k</a> <a id="13165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13167" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13172" class="Symbol">→</a> <a id="13174" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13177" href="BrouwerTree.OrdinalDecidability.Basic.html#13177" class="Bound">n</a> <a id="13179" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13181" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13183" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13185" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13187" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13189" class="Symbol">(</a><a id="13190" href="BrouwerTree.OrdinalDecidability.Basic.html#12373" class="Bound">P</a> <a id="13192" href="BrouwerTree.OrdinalDecidability.Basic.html#13177" class="Bound">n</a><a id="13193" class="Symbol">)</a>
  <a id="13197" href="BrouwerTree.OrdinalDecidability.Basic.html#13144" class="Function">[2]</a> <a id="13201" class="Symbol">(</a><a id="13202" href="BrouwerTree.OrdinalDecidability.Basic.html#13202" class="Bound">k</a> <a id="13204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13206" href="BrouwerTree.OrdinalDecidability.Basic.html#13206" class="Bound">e</a><a id="13207" class="Symbol">)</a> <a id="13209" class="Symbol">=</a> <a id="13211" href="BrouwerTree.OrdinalDecidability.Basic.html#13253" class="Function">n</a> <a id="13213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>  <a id="13216" class="Symbol">(</a><a id="13217" href="BrouwerTree.OrdinalDecidability.Basic.html#13271" class="Function">m</a> <a id="13219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13221" href="Cubical.Data.Bool.Base.html#1303" class="Function">toWitness</a> <a id="13231" href="BrouwerTree.OrdinalDecidability.Basic.html#13289" class="Function">P-holds</a><a id="13238" class="Symbol">)</a>
   <a id="13243" class="Keyword">where</a>
    <a id="13253" href="BrouwerTree.OrdinalDecidability.Basic.html#13253" class="Function">n</a> <a id="13255" class="Symbol">=</a> <a id="13257" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13261" class="Symbol">(</a><a id="13262" href="BrouwerTree.OrdinalDecidability.Basic.html#12535" class="Function">ϕ</a> <a id="13264" href="BrouwerTree.OrdinalDecidability.Basic.html#13202" class="Bound">k</a><a id="13265" class="Symbol">)</a>
    <a id="13271" href="BrouwerTree.OrdinalDecidability.Basic.html#13271" class="Function">m</a> <a id="13273" class="Symbol">=</a> <a id="13275" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13279" class="Symbol">(</a><a id="13280" href="BrouwerTree.OrdinalDecidability.Basic.html#12535" class="Function">ϕ</a> <a id="13282" href="BrouwerTree.OrdinalDecidability.Basic.html#13202" class="Bound">k</a><a id="13283" class="Symbol">)</a>
    <a id="13289" href="BrouwerTree.OrdinalDecidability.Basic.html#13289" class="Function">P-holds</a> <a id="13297" class="Symbol">:</a> <a id="13299" href="Cubical.Data.Bool.Base.html#1187" class="Function">True</a> <a id="13304" class="Symbol">(</a><a id="13305" href="BrouwerTree.OrdinalDecidability.Basic.html#12375" class="Bound">Pdec</a> <a id="13310" href="BrouwerTree.OrdinalDecidability.Basic.html#13253" class="Function">n</a> <a id="13312" href="BrouwerTree.OrdinalDecidability.Basic.html#13271" class="Function">m</a><a id="13313" class="Symbol">)</a>
    <a id="13319" href="BrouwerTree.OrdinalDecidability.Basic.html#13289" class="Function">P-holds</a> <a id="13327" class="Symbol">=</a> <a id="13329" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13335" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13345" class="Symbol">(</a><a id="13346" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13350" href="BrouwerTree.OrdinalDecidability.Basic.html#13206" class="Bound">e</a><a id="13351" class="Symbol">)</a> <a id="13353" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="13357" class="Comment">------------------</a>

<a id="finite-decidability-all-equivalent"></a><a id="13377" href="BrouwerTree.OrdinalDecidability.Basic.html#13377" class="Function">finite-decidability-all-equivalent</a>
 <a id="13413" class="Symbol">:</a> <a id="13415" class="Symbol">(</a><a id="13416" href="BrouwerTree.OrdinalDecidability.Basic.html#13416" class="Bound">P</a> <a id="13418" class="Symbol">:</a> <a id="13420" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13425" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="13426" class="Symbol">)</a> <a id="13428" class="Symbol">(</a><a id="13429" href="BrouwerTree.OrdinalDecidability.Basic.html#13429" class="Bound">n</a> <a id="13431" href="BrouwerTree.OrdinalDecidability.Basic.html#13431" class="Bound">m</a> <a id="13433" class="Symbol">:</a> <a id="13435" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13436" class="Symbol">)</a>
 <a id="13439" class="Symbol">→</a> <a id="13441" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13453" class="Symbol">(</a><a id="13454" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13456" class="Symbol">(</a><a id="13457" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13461" href="BrouwerTree.OrdinalDecidability.Basic.html#13429" class="Bound">n</a><a id="13462" class="Symbol">))</a> <a id="13465" href="BrouwerTree.OrdinalDecidability.Basic.html#13416" class="Bound">P</a> <a id="13467" href="Iff.html#528" class="Function Operator">↔</a> <a id="13469" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13481" class="Symbol">(</a><a id="13482" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13484" class="Symbol">(</a><a id="13485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13489" href="BrouwerTree.OrdinalDecidability.Basic.html#13431" class="Bound">m</a><a id="13490" class="Symbol">))</a> <a id="13493" href="BrouwerTree.OrdinalDecidability.Basic.html#13416" class="Bound">P</a>
<a id="13495" href="BrouwerTree.OrdinalDecidability.Basic.html#13377" class="Function">finite-decidability-all-equivalent</a> <a id="13530" href="BrouwerTree.OrdinalDecidability.Basic.html#13530" class="Bound">P</a> <a id="13532" href="BrouwerTree.OrdinalDecidability.Basic.html#13532" class="Bound">n</a> <a id="13534" href="BrouwerTree.OrdinalDecidability.Basic.html#13534" class="Bound">m</a> <a id="13536" class="Symbol">=</a> <a id="13538" href="BrouwerTree.OrdinalDecidability.Basic.html#13567" class="Function">wlog</a> <a id="13543" href="BrouwerTree.OrdinalDecidability.Basic.html#13532" class="Bound">n</a> <a id="13545" href="BrouwerTree.OrdinalDecidability.Basic.html#13534" class="Bound">m</a> <a id="13547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13549" href="BrouwerTree.OrdinalDecidability.Basic.html#13567" class="Function">wlog</a> <a id="13554" href="BrouwerTree.OrdinalDecidability.Basic.html#13534" class="Bound">m</a> <a id="13556" href="BrouwerTree.OrdinalDecidability.Basic.html#13532" class="Bound">n</a>
 <a id="13559" class="Keyword">where</a>
  <a id="13567" href="BrouwerTree.OrdinalDecidability.Basic.html#13567" class="Function">wlog</a> <a id="13572" class="Symbol">:</a> <a id="13574" class="Symbol">(</a><a id="13575" href="BrouwerTree.OrdinalDecidability.Basic.html#13575" class="Bound">n</a> <a id="13577" href="BrouwerTree.OrdinalDecidability.Basic.html#13577" class="Bound">m</a> <a id="13579" class="Symbol">:</a> <a id="13581" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13582" class="Symbol">)</a> <a id="13584" class="Symbol">→</a> <a id="13586" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13598" class="Symbol">(</a><a id="13599" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13601" class="Symbol">(</a><a id="13602" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13606" href="BrouwerTree.OrdinalDecidability.Basic.html#13575" class="Bound">n</a><a id="13607" class="Symbol">))</a> <a id="13610" href="BrouwerTree.OrdinalDecidability.Basic.html#13530" class="Bound">P</a> <a id="13612" class="Symbol">→</a> <a id="13614" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13626" class="Symbol">(</a><a id="13627" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13629" class="Symbol">(</a><a id="13630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13634" href="BrouwerTree.OrdinalDecidability.Basic.html#13577" class="Bound">m</a><a id="13635" class="Symbol">))</a> <a id="13638" href="BrouwerTree.OrdinalDecidability.Basic.html#13530" class="Bound">P</a>
  <a id="13642" href="BrouwerTree.OrdinalDecidability.Basic.html#13567" class="Function">wlog</a> <a id="13647" href="BrouwerTree.OrdinalDecidability.Basic.html#13647" class="Bound">n</a> <a id="13649" href="BrouwerTree.OrdinalDecidability.Basic.html#13649" class="Bound">m</a> <a id="13651" class="Symbol">=</a> <a id="13653" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="13660" href="BrouwerTree.OrdinalDecidability.Basic.html#13677" class="Function">[1]</a>
   <a id="13667" class="Keyword">where</a>
    <a id="13677" href="BrouwerTree.OrdinalDecidability.Basic.html#13677" class="Function">[1]</a> <a id="13681" class="Symbol">:</a> <a id="13683" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="13699" class="Symbol">(</a><a id="13700" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13702" class="Symbol">(</a><a id="13703" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13707" href="BrouwerTree.OrdinalDecidability.Basic.html#13647" class="Bound">n</a><a id="13708" class="Symbol">))</a> <a id="13711" href="BrouwerTree.OrdinalDecidability.Basic.html#13530" class="Bound">P</a>  <a id="13714" class="Symbol">→</a> <a id="13716" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="13732" class="Symbol">(</a><a id="13733" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13735" class="Symbol">(</a><a id="13736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13740" href="BrouwerTree.OrdinalDecidability.Basic.html#13649" class="Bound">m</a><a id="13741" class="Symbol">))</a> <a id="13744" href="BrouwerTree.OrdinalDecidability.Basic.html#13530" class="Bound">P</a>
    <a id="13750" href="BrouwerTree.OrdinalDecidability.Basic.html#13677" class="Function">[1]</a> <a id="13754" class="Symbol">(</a><a id="13755" href="BrouwerTree.OrdinalDecidability.Basic.html#13755" class="Bound">u</a> <a id="13757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13759" href="BrouwerTree.OrdinalDecidability.Basic.html#13759" class="Bound">g</a><a id="13760" class="Symbol">)</a> <a id="13762" class="Symbol">=</a> <a id="13764" href="BrouwerTree.OrdinalDecidability.Basic.html#13804" class="Function">[2]</a> <a id="13768" class="Symbol">(</a><a id="13769" href="BrouwerTree.Decidability.Finite.html#4808" class="Function">dec-n≤</a> <a id="13776" href="BrouwerTree.OrdinalDecidability.Basic.html#13755" class="Bound">u</a> <a id="13778" class="Symbol">(</a><a id="13779" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13783" href="BrouwerTree.OrdinalDecidability.Basic.html#13647" class="Bound">n</a><a id="13784" class="Symbol">))</a>
     <a id="13792" class="Keyword">where</a>
      <a id="13804" href="BrouwerTree.OrdinalDecidability.Basic.html#13804" class="Function">[2]</a> <a id="13808" class="Symbol">:</a> <a id="13810" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13814" class="Symbol">(</a><a id="13815" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13817" class="Symbol">(</a><a id="13818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13822" href="BrouwerTree.OrdinalDecidability.Basic.html#13647" class="Bound">n</a><a id="13823" class="Symbol">)</a> <a id="13825" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13827" href="BrouwerTree.OrdinalDecidability.Basic.html#13755" class="Bound">u</a><a id="13828" class="Symbol">)</a> <a id="13830" class="Symbol">→</a> <a id="13832" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="13848" class="Symbol">(</a><a id="13849" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13851" class="Symbol">(</a><a id="13852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13856" href="BrouwerTree.OrdinalDecidability.Basic.html#13649" class="Bound">m</a><a id="13857" class="Symbol">))</a> <a id="13860" href="BrouwerTree.OrdinalDecidability.Basic.html#13530" class="Bound">P</a>
      <a id="13868" href="BrouwerTree.OrdinalDecidability.Basic.html#13804" class="Function">[2]</a> <a id="13872" class="Symbol">(</a><a id="13873" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="13877" href="BrouwerTree.OrdinalDecidability.Basic.html#13877" class="Bound">u≤n</a><a id="13880" class="Symbol">)</a> <a id="13882" class="Symbol">=</a> <a id="13884" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13886" class="Symbol">(</a><a id="13887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13891" href="BrouwerTree.OrdinalDecidability.Basic.html#13649" class="Bound">m</a><a id="13892" class="Symbol">)</a> <a id="13894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13896" class="Symbol">(λ</a> <a id="13899" href="BrouwerTree.OrdinalDecidability.Basic.html#13899" class="Bound">_</a> <a id="13901" class="Symbol">→</a> <a id="13903" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="13909" class="Symbol">)</a> <a id="13911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13913" class="Symbol">(λ</a> <a id="13916" href="BrouwerTree.OrdinalDecidability.Basic.html#13916" class="Bound">_</a> <a id="13918" class="Symbol">→</a> <a id="13920" href="Iff.html#671" class="Function">rl</a> <a id="13923" href="BrouwerTree.OrdinalDecidability.Basic.html#13759" class="Bound">g</a> <a id="13925" href="BrouwerTree.OrdinalDecidability.Basic.html#13877" class="Bound">u≤n</a><a id="13928" class="Symbol">)</a>
      <a id="13936" href="BrouwerTree.OrdinalDecidability.Basic.html#13804" class="Function">[2]</a> <a id="13940" class="Symbol">(</a><a id="13941" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="13944" href="BrouwerTree.OrdinalDecidability.Basic.html#13944" class="Bound">¬u≤n</a><a id="13948" class="Symbol">)</a> <a id="13950" class="Symbol">=</a>
       <a id="13959" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13961" href="BrouwerTree.OrdinalDecidability.Basic.html#13649" class="Bound">m</a> <a id="13963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13965" class="Symbol">(λ</a> <a id="13968" href="BrouwerTree.OrdinalDecidability.Basic.html#13968" class="Bound">p</a> <a id="13970" class="Symbol">→</a> <a id="13972" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13978" class="Symbol">(</a><a id="13979" href="BrouwerTree.OrdinalDecidability.Basic.html#13944" class="Bound">¬u≤n</a> <a id="13984" class="Symbol">(</a><a id="13985" href="Iff.html#613" class="Function">lr</a> <a id="13988" href="BrouwerTree.OrdinalDecidability.Basic.html#13759" class="Bound">g</a> <a id="13990" href="BrouwerTree.OrdinalDecidability.Basic.html#13968" class="Bound">p</a><a id="13991" class="Symbol">)))</a> <a id="13995" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13997" class="Symbol">λ</a> <a id="13999" href="BrouwerTree.OrdinalDecidability.Basic.html#13999" class="Bound">l</a> <a id="14001" class="Symbol">→</a> <a id="14003" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14009" class="Symbol">(</a><a id="14010" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="14024" class="Symbol">(</a><a id="14025" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14027" href="BrouwerTree.OrdinalDecidability.Basic.html#13649" class="Bound">m</a><a id="14028" class="Symbol">)</a> <a id="14030" href="BrouwerTree.OrdinalDecidability.Basic.html#13999" class="Bound">l</a><a id="14031" class="Symbol">)</a>

<a id="zero-decidable-str-iff-true"></a><a id="14034" href="BrouwerTree.OrdinalDecidability.Basic.html#14034" class="Function">zero-decidable-str-iff-true</a> <a id="14062" class="Symbol">:</a> <a id="14064" class="Symbol">(</a><a id="14065" href="BrouwerTree.OrdinalDecidability.Basic.html#14065" class="Bound">P</a> <a id="14067" class="Symbol">:</a> <a id="14069" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14074" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="14075" class="Symbol">)</a> <a id="14077" class="Symbol">→</a> <a id="14079" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="14095" class="InductiveConstructor">zero</a> <a id="14100" href="BrouwerTree.OrdinalDecidability.Basic.html#14065" class="Bound">P</a> <a id="14102" href="Iff.html#528" class="Function Operator">↔</a> <a id="14104" href="BrouwerTree.OrdinalDecidability.Basic.html#14065" class="Bound">P</a>
<a id="14106" href="BrouwerTree.OrdinalDecidability.Basic.html#14034" class="Function">zero-decidable-str-iff-true</a> <a id="14134" href="BrouwerTree.OrdinalDecidability.Basic.html#14134" class="Bound">P</a> <a id="14136" class="Symbol">=</a> <a id="14138" href="BrouwerTree.OrdinalDecidability.Basic.html#14157" class="Function">[1]</a> <a id="14142" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14144" href="BrouwerTree.OrdinalDecidability.Basic.html#14221" class="Function">[2]</a>
 <a id="14149" class="Keyword">where</a>
  <a id="14157" href="BrouwerTree.OrdinalDecidability.Basic.html#14157" class="Function">[1]</a> <a id="14161" class="Symbol">:</a> <a id="14163" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="14179" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="14184" href="BrouwerTree.OrdinalDecidability.Basic.html#14134" class="Bound">P</a> <a id="14186" class="Symbol">→</a> <a id="14188" href="BrouwerTree.OrdinalDecidability.Basic.html#14134" class="Bound">P</a>
  <a id="14192" href="BrouwerTree.OrdinalDecidability.Basic.html#14157" class="Function">[1]</a> <a id="14196" class="Symbol">(</a><a id="14197" href="BrouwerTree.OrdinalDecidability.Basic.html#14197" class="Bound">u</a> <a id="14199" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14201" href="BrouwerTree.OrdinalDecidability.Basic.html#14201" class="Bound">g</a><a id="14202" class="Symbol">)</a> <a id="14204" class="Symbol">=</a> <a id="14206" href="Iff.html#671" class="Function">rl</a> <a id="14209" href="BrouwerTree.OrdinalDecidability.Basic.html#14201" class="Bound">g</a> <a id="14211" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

  <a id="14221" href="BrouwerTree.OrdinalDecidability.Basic.html#14221" class="Function">[2]</a> <a id="14225" class="Symbol">:</a> <a id="14227" href="BrouwerTree.OrdinalDecidability.Basic.html#14134" class="Bound">P</a> <a id="14229" class="Symbol">→</a> <a id="14231" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="14247" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="14252" href="BrouwerTree.OrdinalDecidability.Basic.html#14134" class="Bound">P</a>
  <a id="14256" href="BrouwerTree.OrdinalDecidability.Basic.html#14221" class="Function">[2]</a> <a id="14260" href="BrouwerTree.OrdinalDecidability.Basic.html#14260" class="Bound">p</a> <a id="14262" class="Symbol">=</a> <a id="14264" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="14269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14271" class="Symbol">(λ</a> <a id="14274" href="BrouwerTree.OrdinalDecidability.Basic.html#14274" class="Bound">_</a> <a id="14276" class="Symbol">→</a> <a id="14278" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="14284" class="Symbol">)</a> <a id="14286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14288" class="Symbol">(λ</a> <a id="14291" href="BrouwerTree.OrdinalDecidability.Basic.html#14291" class="Bound">_</a> <a id="14293" class="Symbol">→</a> <a id="14295" href="BrouwerTree.OrdinalDecidability.Basic.html#14260" class="Bound">p</a><a id="14296" class="Symbol">)</a>

<a id="zero-decidable-iff-true"></a><a id="14299" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="14323" class="Symbol">:</a> <a id="14325" class="Symbol">(</a><a id="14326" href="BrouwerTree.OrdinalDecidability.Basic.html#14326" class="Bound">P</a> <a id="14328" class="Symbol">:</a> <a id="14330" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14335" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="14336" class="Symbol">)</a> <a id="14338" class="Symbol">→</a> <a id="14340" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14347" href="BrouwerTree.OrdinalDecidability.Basic.html#14326" class="Bound">P</a> <a id="14349" class="Symbol">→</a> <a id="14351" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14363" class="InductiveConstructor">zero</a> <a id="14368" href="BrouwerTree.OrdinalDecidability.Basic.html#14326" class="Bound">P</a> <a id="14370" href="Iff.html#528" class="Function Operator">↔</a> <a id="14372" href="BrouwerTree.OrdinalDecidability.Basic.html#14326" class="Bound">P</a>
<a id="14374" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="14398" href="BrouwerTree.OrdinalDecidability.Basic.html#14398" class="Bound">P</a> <a id="14400" href="BrouwerTree.OrdinalDecidability.Basic.html#14400" class="Bound">P-prop</a> <a id="14407" class="Symbol">=</a>
 <a id="14410" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14417" href="BrouwerTree.OrdinalDecidability.Basic.html#14400" class="Bound">P-prop</a> <a id="14424" class="Symbol">(</a><a id="14425" href="Iff.html#613" class="Function">lr</a> <a id="14428" class="Symbol">(</a><a id="14429" href="BrouwerTree.OrdinalDecidability.Basic.html#14034" class="Function">zero-decidable-str-iff-true</a> <a id="14457" href="BrouwerTree.OrdinalDecidability.Basic.html#14398" class="Bound">P</a><a id="14458" class="Symbol">))</a> <a id="14461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="14464" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣_∣</a> <a id="14468" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14470" href="Iff.html#671" class="Function">rl</a> <a id="14473" class="Symbol">(</a><a id="14474" href="BrouwerTree.OrdinalDecidability.Basic.html#14034" class="Function">zero-decidable-str-iff-true</a> <a id="14502" href="BrouwerTree.OrdinalDecidability.Basic.html#14398" class="Bound">P</a><a id="14503" class="Symbol">)</a>

<a id="14506" class="Comment">---------------------- Second Observation Toward Ordinal Decidability:-------------</a>
<a id="14590" class="Comment">-- Proposition: a proposition P is semidecidable if and only if it is ω·2-decidable.</a>

<a id="semidec→ω·2dec"></a><a id="14676" href="BrouwerTree.OrdinalDecidability.Basic.html#14676" class="Function">semidec→ω·2dec</a> <a id="14691" class="Symbol">:</a> <a id="14693" class="Symbol">(</a><a id="14694" href="BrouwerTree.OrdinalDecidability.Basic.html#14694" class="Bound">P</a> <a id="14696" class="Symbol">:</a> <a id="14698" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14703" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="14704" class="Symbol">)</a> <a id="14706" class="Symbol">→</a> <a id="14708" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14715" href="BrouwerTree.OrdinalDecidability.Basic.html#14694" class="Bound">P</a> <a id="14717" class="Symbol">→</a> <a id="14719" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="14728" href="BrouwerTree.OrdinalDecidability.Basic.html#14694" class="Bound">P</a> <a id="14730" class="Symbol">→</a> <a id="14732" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14744" class="Symbol">(</a><a id="14745" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14747" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14749" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14750" class="Symbol">)</a> <a id="14752" href="BrouwerTree.OrdinalDecidability.Basic.html#14694" class="Bound">P</a>
<a id="14754" href="BrouwerTree.OrdinalDecidability.Basic.html#14676" class="Function">semidec→ω·2dec</a> <a id="14769" href="BrouwerTree.OrdinalDecidability.Basic.html#14769" class="Bound">P</a> <a id="14771" href="BrouwerTree.OrdinalDecidability.Basic.html#14771" class="Bound">P-prop</a> <a id="14778" class="Symbol">=</a> <a id="14780" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="14787" href="BrouwerTree.OrdinalDecidability.Basic.html#14798" class="Function">h</a>
 <a id="14790" class="Keyword">where</a>
  <a id="14798" href="BrouwerTree.OrdinalDecidability.Basic.html#14798" class="Function">h</a> <a id="14800" class="Symbol">:</a>  <a id="14803" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="14816" href="BrouwerTree.OrdinalDecidability.Basic.html#14769" class="Bound">P</a>  <a id="14819" class="Symbol">→</a> <a id="14821" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="14837" class="Symbol">(</a><a id="14838" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14840" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14842" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14843" class="Symbol">)</a>  <a id="14846" href="BrouwerTree.OrdinalDecidability.Basic.html#14769" class="Bound">P</a>
  <a id="14850" href="BrouwerTree.OrdinalDecidability.Basic.html#14798" class="Function">h</a> <a id="14852" class="Symbol">(</a><a id="14853" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="14855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14857" class="Symbol">(</a><a id="14858" href="BrouwerTree.OrdinalDecidability.Basic.html#14858" class="Bound">g₁</a> <a id="14861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14863" href="BrouwerTree.OrdinalDecidability.Basic.html#14863" class="Bound">g₂</a><a id="14865" class="Symbol">))</a> <a id="14868" class="Symbol">=</a> <a id="14870" href="BrouwerTree.OrdinalDecidability.Basic.html#15507" class="Function">α</a> <a id="14872" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14874" class="Symbol">(</a><a id="14875" href="BrouwerTree.OrdinalDecidability.Basic.html#15543" class="Function">q₁</a> <a id="14878" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14880" href="BrouwerTree.OrdinalDecidability.Basic.html#16077" class="Function">q₂</a><a id="14882" class="Symbol">)</a>
   <a id="14887" class="Keyword">where</a>
     <a id="14898" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="14900" class="Symbol">:</a> <a id="14902" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14904" class="Symbol">→</a> <a id="14906" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
     <a id="14915" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="14917" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="14922" class="Symbol">=</a> <a id="14924" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="14934" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="14936" class="Symbol">(</a><a id="14937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14941" href="BrouwerTree.OrdinalDecidability.Basic.html#14941" class="Bound">n</a><a id="14942" class="Symbol">)</a> <a id="14944" class="Keyword">with</a> <a id="14949" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="14951" href="BrouwerTree.OrdinalDecidability.Basic.html#14941" class="Bound">n</a> <a id="14953" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="14955" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="14965" class="Symbol">...</a> <a id="14969" class="Symbol">|</a> <a id="14971" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14975" class="Symbol">_</a> <a id="14977" class="Symbol">=</a> <a id="14979" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="14981" class="Bound">n</a> <a id="14983" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14985" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
     <a id="14992" class="Symbol">...</a> <a id="14996" class="Symbol">|</a> <a id="14998" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="15001" class="Symbol">_</a> <a id="15003" class="Symbol">=</a> <a id="15005" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15007" class="Bound">n</a> <a id="15009" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15011" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15013" class="Number">1</a>
     <a id="15020" href="BrouwerTree.OrdinalDecidability.Basic.html#15020" class="Function">f-eq₀</a> <a id="15026" class="Symbol">:</a> <a id="15028" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15030" class="Number">0</a> <a id="15032" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15034" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="15044" href="BrouwerTree.OrdinalDecidability.Basic.html#15020" class="Function">f-eq₀</a> <a id="15050" class="Symbol">=</a> <a id="15052" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="15062" href="BrouwerTree.OrdinalDecidability.Basic.html#15062" class="Function">f-eq₁</a> <a id="15068" class="Symbol">:</a> <a id="15070" class="Symbol">(</a><a id="15071" href="BrouwerTree.OrdinalDecidability.Basic.html#15071" class="Bound">n</a> <a id="15073" class="Symbol">:</a> <a id="15075" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15076" class="Symbol">)</a> <a id="15078" class="Symbol">→</a> <a id="15080" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="15082" href="BrouwerTree.OrdinalDecidability.Basic.html#15071" class="Bound">n</a> <a id="15084" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15086" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="15091" class="Symbol">→</a> <a id="15093" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15095" class="Symbol">(</a><a id="15096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15100" href="BrouwerTree.OrdinalDecidability.Basic.html#15071" class="Bound">n</a><a id="15101" class="Symbol">)</a> <a id="15103" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15105" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15107" href="BrouwerTree.OrdinalDecidability.Basic.html#15071" class="Bound">n</a> <a id="15109" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15111" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
     <a id="15118" href="BrouwerTree.OrdinalDecidability.Basic.html#15062" class="Function">f-eq₁</a> <a id="15124" href="BrouwerTree.OrdinalDecidability.Basic.html#15124" class="Bound">n</a> <a id="15126" href="BrouwerTree.OrdinalDecidability.Basic.html#15126" class="Bound">e</a> <a id="15128" class="Keyword">with</a> <a id="15133" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="15135" href="BrouwerTree.OrdinalDecidability.Basic.html#15124" class="Bound">n</a> <a id="15137" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="15139" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="15149" class="Symbol">...</a> <a id="15153" class="Symbol">|</a> <a id="15155" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15159" class="Symbol">_</a> <a id="15161" class="Symbol">=</a> <a id="15163" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="15173" class="Symbol">...</a> <a id="15177" class="Symbol">|</a> <a id="15179" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="15183" href="BrouwerTree.OrdinalDecidability.Basic.html#15183" class="Bound">ν</a> <a id="15185" class="Symbol">=</a> <a id="15187" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15193" class="Symbol">(</a><a id="15194" href="BrouwerTree.OrdinalDecidability.Basic.html#15183" class="Bound">ν</a> <a id="15196" class="Bound">e</a><a id="15197" class="Symbol">)</a>
     <a id="15204" href="BrouwerTree.OrdinalDecidability.Basic.html#15204" class="Function">f-eq₂</a> <a id="15210" class="Symbol">:</a> <a id="15212" class="Symbol">(</a><a id="15213" href="BrouwerTree.OrdinalDecidability.Basic.html#15213" class="Bound">n</a> <a id="15215" class="Symbol">:</a> <a id="15217" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15218" class="Symbol">)</a> <a id="15220" class="Symbol">→</a> <a id="15222" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="15224" href="BrouwerTree.OrdinalDecidability.Basic.html#15213" class="Bound">n</a> <a id="15226" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15228" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15234" class="Symbol">→</a> <a id="15236" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15238" class="Symbol">(</a><a id="15239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15243" href="BrouwerTree.OrdinalDecidability.Basic.html#15213" class="Bound">n</a><a id="15244" class="Symbol">)</a> <a id="15246" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15248" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15253" class="Symbol">(</a><a id="15254" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15256" href="BrouwerTree.OrdinalDecidability.Basic.html#15213" class="Bound">n</a><a id="15257" class="Symbol">)</a>
     <a id="15264" href="BrouwerTree.OrdinalDecidability.Basic.html#15204" class="Function">f-eq₂</a> <a id="15270" href="BrouwerTree.OrdinalDecidability.Basic.html#15270" class="Bound">n</a> <a id="15272" href="BrouwerTree.OrdinalDecidability.Basic.html#15272" class="Bound">e</a> <a id="15274" class="Keyword">with</a> <a id="15279" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="15281" href="BrouwerTree.OrdinalDecidability.Basic.html#15270" class="Bound">n</a> <a id="15283" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="15285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="15295" class="Symbol">...</a> <a id="15299" class="Symbol">|</a> <a id="15301" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15305" href="BrouwerTree.OrdinalDecidability.Basic.html#15305" class="Bound">e&#39;</a> <a id="15308" class="Symbol">=</a> <a id="15310" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15316" class="Symbol">(</a><a id="15317" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="15328" class="Symbol">(</a><a id="15329" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15333" href="BrouwerTree.OrdinalDecidability.Basic.html#15305" class="Bound">e&#39;</a> <a id="15336" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15338" class="Bound">e</a><a id="15339" class="Symbol">))</a>
     <a id="15347" class="Symbol">...</a> <a id="15351" class="Symbol">|</a> <a id="15353" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="15357" class="Symbol">_</a> <a id="15359" class="Symbol">=</a> <a id="15361" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="15371" href="BrouwerTree.OrdinalDecidability.Basic.html#15371" class="Function">f↑</a> <a id="15374" class="Symbol">:</a> <a id="15376" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="15387" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a>
     <a id="15394" href="BrouwerTree.OrdinalDecidability.Basic.html#15371" class="Function">f↑</a> <a id="15397" href="BrouwerTree.OrdinalDecidability.Basic.html#15397" class="Bound">k</a>  <a id="15400" class="Keyword">with</a> <a id="15405" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="15407" href="BrouwerTree.OrdinalDecidability.Basic.html#15397" class="Bound">k</a> <a id="15409" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="15411" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="15421" class="Symbol">...</a> <a id="15425" class="Symbol">|</a> <a id="15427" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15431" class="Symbol">_</a> <a id="15433" class="Symbol">=</a> <a id="15435" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="15444" class="Symbol">(λ</a> <a id="15447" href="BrouwerTree.OrdinalDecidability.Basic.html#15447" class="Bound">n</a> <a id="15449" class="Symbol">→</a> <a id="15451" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15453" class="Bound">k</a> <a id="15455" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15457" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15459" href="BrouwerTree.OrdinalDecidability.Basic.html#15447" class="Bound">n</a><a id="15460" class="Symbol">)</a> <a id="15462" class="Symbol">{</a><a id="15463" class="Argument">k</a> <a id="15465" class="Symbol">=</a> <a id="15467" class="Number">1</a><a id="15468" class="Symbol">}</a> <a id="15470" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
     <a id="15482" class="Symbol">...</a> <a id="15486" class="Symbol">|</a> <a id="15488" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="15491" class="Symbol">_</a> <a id="15493" class="Symbol">=</a> <a id="15495" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
     <a id="15507" href="BrouwerTree.OrdinalDecidability.Basic.html#15507" class="Function">α</a> <a id="15509" class="Symbol">:</a> <a id="15511" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
     <a id="15520" href="BrouwerTree.OrdinalDecidability.Basic.html#15507" class="Function">α</a> <a id="15522" class="Symbol">=</a> <a id="15524" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15530" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15532" class="Symbol">{</a><a id="15533" href="BrouwerTree.OrdinalDecidability.Basic.html#15371" class="Function">f↑</a><a id="15535" class="Symbol">}</a>

     <a id="15543" href="BrouwerTree.OrdinalDecidability.Basic.html#15543" class="Function">q₁</a> <a id="15546" class="Symbol">:</a> <a id="15548" href="BrouwerTree.OrdinalDecidability.Basic.html#14769" class="Bound">P</a> <a id="15550" class="Symbol">→</a> <a id="15552" class="Symbol">(</a><a id="15553" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15555" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15557" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15558" class="Symbol">)</a> <a id="15560" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15562" href="BrouwerTree.OrdinalDecidability.Basic.html#15507" class="Function">α</a>
     <a id="15569" href="BrouwerTree.OrdinalDecidability.Basic.html#15543" class="Function">q₁</a> <a id="15572" href="BrouwerTree.OrdinalDecidability.Basic.html#15572" class="Bound">e</a> <a id="15574" class="Symbol">=</a> <a id="15576" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15583" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="15591" href="BrouwerTree.OrdinalDecidability.Basic.html#15619" class="Function">M</a> <a id="15593" class="Symbol">(</a><a id="15594" href="BrouwerTree.OrdinalDecidability.Basic.html#14858" class="Bound">g₁</a> <a id="15597" href="BrouwerTree.OrdinalDecidability.Basic.html#15572" class="Bound">e</a><a id="15598" class="Symbol">)</a>
      <a id="15606" class="Keyword">where</a>
       <a id="15619" href="BrouwerTree.OrdinalDecidability.Basic.html#15619" class="Function">M</a> <a id="15621" class="Symbol">:</a>  <a id="15624" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15627" href="BrouwerTree.OrdinalDecidability.Basic.html#15627" class="Bound">n</a> <a id="15629" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15631" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15633" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15635" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="15637" href="BrouwerTree.OrdinalDecidability.Basic.html#15627" class="Bound">n</a> <a id="15639" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15641" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="15646" class="Symbol">→</a> <a id="15648" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15650" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15652" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15654" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15656" href="BrouwerTree.OrdinalDecidability.Basic.html#15507" class="Function">α</a>
       <a id="15665" href="BrouwerTree.OrdinalDecidability.Basic.html#15619" class="Function">M</a> <a id="15667" class="Symbol">(</a><a id="15668" href="BrouwerTree.OrdinalDecidability.Basic.html#15668" class="Bound">n₀</a> <a id="15671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15673" href="BrouwerTree.OrdinalDecidability.Basic.html#15673" class="Bound">sn0=t</a><a id="15678" class="Symbol">)</a> <a id="15680" class="Symbol">=</a> <a id="15682" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="15695" href="BrouwerTree.OrdinalDecidability.Basic.html#15880" class="Function">Hsim</a>
        <a id="15708" class="Keyword">where</a>
          <a id="15724" href="BrouwerTree.OrdinalDecidability.Basic.html#15724" class="Function">v</a> <a id="15726" class="Symbol">:</a> <a id="15728" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15730" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15732" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15734" class="Symbol">(</a><a id="15735" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15739" href="BrouwerTree.OrdinalDecidability.Basic.html#15668" class="Bound">n₀</a><a id="15741" class="Symbol">)</a>
          <a id="15753" href="BrouwerTree.OrdinalDecidability.Basic.html#15724" class="Function">v</a> <a id="15755" class="Keyword">with</a> <a id="15760" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="15762" href="BrouwerTree.OrdinalDecidability.Basic.html#15668" class="Bound">n₀</a> <a id="15765" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="15767" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
          <a id="15782" href="BrouwerTree.OrdinalDecidability.Basic.html#15724" class="Function">...</a> <a id="15786" class="Symbol">|</a> <a id="15788" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="15792" href="BrouwerTree.OrdinalDecidability.Basic.html#15792" class="Bound">z</a> <a id="15794" class="Symbol">=</a> <a id="15796" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="15807" class="Symbol">(λ</a> <a id="15810" href="BrouwerTree.OrdinalDecidability.Basic.html#15810" class="Bound">n</a> <a id="15812" class="Symbol">→</a> <a id="15814" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15816" class="Symbol">(</a><a id="15817" href="BrouwerTree.OrdinalDecidability.Basic.html#15668" class="Bound">n₀</a><a id="15819" class="Symbol">)</a> <a id="15821" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15823" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15825" href="BrouwerTree.OrdinalDecidability.Basic.html#15810" class="Bound">n</a><a id="15826" class="Symbol">)</a>
          <a id="15838" href="BrouwerTree.OrdinalDecidability.Basic.html#15724" class="Function">...</a> <a id="15842" class="Symbol">|</a> <a id="15844" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="15848" href="BrouwerTree.OrdinalDecidability.Basic.html#15848" class="Bound">z&#39;</a> <a id="15851" class="Symbol">=</a> <a id="15853" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15859" class="Symbol">(</a><a id="15860" href="BrouwerTree.OrdinalDecidability.Basic.html#15848" class="Bound">z&#39;</a> <a id="15863" href="BrouwerTree.OrdinalDecidability.Basic.html#15673" class="Bound">sn0=t</a><a id="15868" class="Symbol">)</a>
          <a id="15880" href="BrouwerTree.OrdinalDecidability.Basic.html#15880" class="Function">Hsim</a> <a id="15885" class="Symbol">:</a> <a id="15887" class="Symbol">(</a><a id="15888" href="BrouwerTree.OrdinalDecidability.Basic.html#15888" class="Bound">k</a> <a id="15890" class="Symbol">:</a> <a id="15892" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15893" class="Symbol">)</a> <a id="15895" class="Symbol">→</a> <a id="15897" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15900" href="BrouwerTree.OrdinalDecidability.Basic.html#15900" class="Bound">n</a> <a id="15902" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15904" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15906" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15908" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15910" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15912" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15914" href="BrouwerTree.OrdinalDecidability.Basic.html#15888" class="Bound">k</a> <a id="15916" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15918" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="15920" href="BrouwerTree.OrdinalDecidability.Basic.html#15900" class="Bound">n</a>
          <a id="15932" href="BrouwerTree.OrdinalDecidability.Basic.html#15880" class="Function">Hsim</a> <a id="15937" href="BrouwerTree.OrdinalDecidability.Basic.html#15937" class="Bound">k</a>  <a id="15940" class="Symbol">=</a> <a id="15942" class="Symbol">(</a><a id="15943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15947" href="BrouwerTree.OrdinalDecidability.Basic.html#15668" class="Bound">n₀</a> <a id="15950" href="BrouwerTree.OrdinalDecidability.Basic.html#214" class="Primitive Operator">N+</a> <a id="15953" href="BrouwerTree.OrdinalDecidability.Basic.html#15937" class="Bound">k</a> <a id="15955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15957" href="BrouwerTree.OrdinalDecidability.Basic.html#15994" class="Function">hN₀</a><a id="15960" class="Symbol">)</a>
            <a id="15974" class="Keyword">where</a>
              <a id="15994" href="BrouwerTree.OrdinalDecidability.Basic.html#15994" class="Function">hN₀</a> <a id="15998" class="Symbol">:</a> <a id="16000" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16002" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="16004" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="16006" href="BrouwerTree.OrdinalDecidability.Basic.html#15937" class="Bound">k</a> <a id="16008" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16010" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16012" class="Symbol">(</a><a id="16013" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16017" href="BrouwerTree.OrdinalDecidability.Basic.html#15668" class="Bound">n₀</a> <a id="16020" href="BrouwerTree.OrdinalDecidability.Basic.html#214" class="Primitive Operator">N+</a> <a id="16023" href="BrouwerTree.OrdinalDecidability.Basic.html#15937" class="Bound">k</a><a id="16024" class="Symbol">)</a>
              <a id="16040" href="BrouwerTree.OrdinalDecidability.Basic.html#15994" class="Function">hN₀</a> <a id="16044" class="Symbol">=</a> <a id="16046" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="16060" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16062" class="Symbol">{</a><a id="16063" href="BrouwerTree.OrdinalDecidability.Basic.html#15371" class="Function">f↑</a><a id="16065" class="Symbol">}</a> <a id="16067" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16069" href="BrouwerTree.OrdinalDecidability.Basic.html#15724" class="Function">v</a>

     <a id="16077" href="BrouwerTree.OrdinalDecidability.Basic.html#16077" class="Function">q₂</a> <a id="16080" class="Symbol">:</a> <a id="16082" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16084" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="16086" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16088" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16090" href="BrouwerTree.OrdinalDecidability.Basic.html#15507" class="Function">α</a> <a id="16092" class="Symbol">→</a> <a id="16094" href="BrouwerTree.OrdinalDecidability.Basic.html#14769" class="Bound">P</a>
     <a id="16101" href="BrouwerTree.OrdinalDecidability.Basic.html#16077" class="Function">q₂</a> <a id="16104" href="BrouwerTree.OrdinalDecidability.Basic.html#16104" class="Bound">a</a>  <a id="16107" class="Symbol">=</a> <a id="16109" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16116" href="BrouwerTree.OrdinalDecidability.Basic.html#14771" class="Bound">P-prop</a> <a id="16123" href="BrouwerTree.OrdinalDecidability.Basic.html#16238" class="Function">M</a> <a id="16125" href="BrouwerTree.OrdinalDecidability.Basic.html#16146" class="Function">L</a>
      <a id="16133" class="Keyword">where</a>
       <a id="16146" href="BrouwerTree.OrdinalDecidability.Basic.html#16146" class="Function">L</a> <a id="16148" class="Symbol">:</a>  <a id="16151" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="16154" href="BrouwerTree.OrdinalDecidability.Basic.html#16154" class="Bound">n</a> <a id="16156" href="PropTrunc.html#1594" class="Function">∈</a> <a id="16158" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16160" href="PropTrunc.html#1594" class="Function">]</a> <a id="16162" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16164" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16166" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16168" href="BrouwerTree.OrdinalDecidability.Basic.html#16154" class="Bound">n</a>
       <a id="16177" href="BrouwerTree.OrdinalDecidability.Basic.html#16146" class="Function">L</a> <a id="16179" class="Symbol">=</a> <a id="16181" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="16206" class="Symbol">(λ</a> <a id="16209" href="BrouwerTree.OrdinalDecidability.Basic.html#16209" class="Bound">u</a> <a id="16211" class="Symbol">→</a> <a id="16213" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16215" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="16217" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="16219" href="BrouwerTree.OrdinalDecidability.Basic.html#16209" class="Bound">u</a><a id="16220" class="Symbol">)</a> <a id="16222" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16224" href="BrouwerTree.OrdinalDecidability.Basic.html#16104" class="Bound">a</a> <a id="16226" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
       <a id="16238" href="BrouwerTree.OrdinalDecidability.Basic.html#16238" class="Function">M</a> <a id="16240" class="Symbol">:</a> <a id="16242" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16245" href="BrouwerTree.OrdinalDecidability.Basic.html#16245" class="Bound">n</a> <a id="16247" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16249" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16251" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16253" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16255" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16257" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16259" href="BrouwerTree.OrdinalDecidability.Basic.html#16245" class="Bound">n</a> <a id="16261" class="Symbol">→</a> <a id="16263" href="BrouwerTree.OrdinalDecidability.Basic.html#14769" class="Bound">P</a>
       <a id="16272" href="BrouwerTree.OrdinalDecidability.Basic.html#16238" class="Function">M</a> <a id="16274" class="Symbol">(</a><a id="16275" href="BrouwerTree.OrdinalDecidability.Basic.html#16275" class="Bound">n</a> <a id="16277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16279" href="BrouwerTree.OrdinalDecidability.Basic.html#16279" class="Bound">b</a><a id="16280" class="Symbol">)</a> <a id="16282" class="Symbol">=</a> <a id="16284" href="BrouwerTree.OrdinalDecidability.Basic.html#14863" class="Bound">g₂</a> <a id="16287" class="Symbol">(</a><a id="16288" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="16295" class="Symbol">(λ</a> <a id="16298" class="Symbol">(</a><a id="16299" href="BrouwerTree.OrdinalDecidability.Basic.html#16299" class="Bound">k</a> <a id="16301" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16303" class="Symbol">_</a> <a id="16305" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16307" href="BrouwerTree.OrdinalDecidability.Basic.html#16307" class="Bound">e</a><a id="16308" class="Symbol">)</a> <a id="16310" class="Symbol">→</a> <a id="16312" href="BrouwerTree.OrdinalDecidability.Basic.html#16299" class="Bound">k</a> <a id="16314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16316" href="BrouwerTree.OrdinalDecidability.Basic.html#16307" class="Bound">e</a><a id="16317" class="Symbol">)</a> <a id="16319" href="BrouwerTree.OrdinalDecidability.Basic.html#16345" class="Function">w</a><a id="16320" class="Symbol">)</a>
        <a id="16330" class="Keyword">where</a>
         <a id="16345" href="BrouwerTree.OrdinalDecidability.Basic.html#16345" class="Function">w</a> <a id="16347" class="Symbol">:</a>  <a id="16350" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="16353" href="BrouwerTree.OrdinalDecidability.Basic.html#16353" class="Bound">k</a> <a id="16355" href="PropTrunc.html#1594" class="Function">∈</a> <a id="16357" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16359" href="PropTrunc.html#1594" class="Function">]</a> <a id="16361" class="Symbol">(</a><a id="16362" href="BrouwerTree.OrdinalDecidability.Basic.html#16353" class="Bound">k</a> <a id="16364" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="16368" href="BrouwerTree.OrdinalDecidability.Basic.html#16275" class="Bound">n</a><a id="16369" class="Symbol">)</a> <a id="16371" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16373" class="Symbol">(</a><a id="16374" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="16376" href="BrouwerTree.OrdinalDecidability.Basic.html#16353" class="Bound">k</a> <a id="16378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16380" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="16384" class="Symbol">)</a>
         <a id="16395" href="BrouwerTree.OrdinalDecidability.Basic.html#16345" class="Function">w</a> <a id="16397" class="Symbol">=</a> <a id="16399" href="BrouwerTree.OrdinalDecidability.Basic.html#16432" class="Function">δ</a> <a id="16401" href="BrouwerTree.OrdinalDecidability.Basic.html#16275" class="Bound">n</a> <a id="16403" href="BrouwerTree.OrdinalDecidability.Basic.html#16279" class="Bound">b</a>
          <a id="16415" class="Keyword">where</a>
           <a id="16432" href="BrouwerTree.OrdinalDecidability.Basic.html#16432" class="Function">δ</a> <a id="16434" class="Symbol">:</a> <a id="16436" class="Symbol">(</a><a id="16437" href="BrouwerTree.OrdinalDecidability.Basic.html#16437" class="Bound">n</a> <a id="16439" class="Symbol">:</a> <a id="16441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16442" class="Symbol">)</a> <a id="16444" class="Symbol">→</a> <a id="16446" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16448" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16450" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16452" href="BrouwerTree.OrdinalDecidability.Basic.html#16437" class="Bound">n</a> <a id="16454" class="Symbol">→</a> <a id="16456" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="16459" href="BrouwerTree.OrdinalDecidability.Basic.html#16459" class="Bound">k</a> <a id="16461" href="PropTrunc.html#1594" class="Function">∈</a>  <a id="16464" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16466" href="PropTrunc.html#1594" class="Function">]</a> <a id="16468" class="Symbol">(</a><a id="16469" href="BrouwerTree.OrdinalDecidability.Basic.html#16459" class="Bound">k</a> <a id="16471" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="16475" href="BrouwerTree.OrdinalDecidability.Basic.html#16437" class="Bound">n</a><a id="16476" class="Symbol">)</a> <a id="16478" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16480" class="Symbol">(</a><a id="16481" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="16483" href="BrouwerTree.OrdinalDecidability.Basic.html#16459" class="Bound">k</a> <a id="16485" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16487" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="16491" class="Symbol">)</a>
           <a id="16504" href="BrouwerTree.OrdinalDecidability.Basic.html#16432" class="Function">δ</a> <a id="16506" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="16511" href="BrouwerTree.OrdinalDecidability.Basic.html#16511" class="Bound">l</a> <a id="16513" class="Symbol">=</a> <a id="16515" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="16522" class="Symbol">(</a><a id="16523" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="16532" href="BrouwerTree.OrdinalDecidability.Basic.html#16511" class="Bound">l</a><a id="16533" class="Symbol">)</a>
           <a id="16546" href="BrouwerTree.OrdinalDecidability.Basic.html#16432" class="Function">δ</a> <a id="16548" class="Symbol">(</a><a id="16549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16553" href="BrouwerTree.OrdinalDecidability.Basic.html#16553" class="Bound">n</a><a id="16554" class="Symbol">)</a> <a id="16556" href="BrouwerTree.OrdinalDecidability.Basic.html#16556" class="Bound">l</a> <a id="16558" class="Keyword">with</a> <a id="16563" href="BooleanSequence.html#5968" class="Function">dec-true-below</a> <a id="16578" href="BrouwerTree.OrdinalDecidability.Basic.html#16553" class="Bound">n</a> <a id="16580" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a>
           <a id="16593" class="Symbol">...</a> <a id="16597" class="Symbol">|</a> <a id="16599" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="16603" class="Symbol">(</a><a id="16604" href="BrouwerTree.OrdinalDecidability.Basic.html#16604" class="Bound">k</a> <a id="16606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16608" href="BrouwerTree.OrdinalDecidability.Basic.html#16608" class="Bound">l</a> <a id="16610" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16612" href="BrouwerTree.OrdinalDecidability.Basic.html#16612" class="Bound">e</a><a id="16613" class="Symbol">)</a> <a id="16615" class="Symbol">=</a> <a id="16617" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16619" href="BrouwerTree.OrdinalDecidability.Basic.html#16604" class="Bound">k</a> <a id="16621" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16623" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="16631" href="BrouwerTree.OrdinalDecidability.Basic.html#16608" class="Bound">l</a> <a id="16633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16635" href="BrouwerTree.OrdinalDecidability.Basic.html#16612" class="Bound">e</a> <a id="16637" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
           <a id="16650" class="Symbol">...</a> <a id="16654" class="Symbol">|</a> <a id="16656" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="16659" href="BrouwerTree.OrdinalDecidability.Basic.html#16659" class="Bound">v&#39;</a> <a id="16662" class="Symbol">=</a> <a id="16664" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="16671" class="Symbol">(λ</a> <a id="16674" class="Symbol">(</a><a id="16675" href="BrouwerTree.OrdinalDecidability.Basic.html#16675" class="Bound">k</a> <a id="16677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16679" href="BrouwerTree.OrdinalDecidability.Basic.html#16679" class="Bound">l</a> <a id="16681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16683" href="BrouwerTree.OrdinalDecidability.Basic.html#16683" class="Bound">e</a><a id="16684" class="Symbol">)</a> <a id="16686" class="Symbol">→</a> <a id="16688" href="BrouwerTree.OrdinalDecidability.Basic.html#16675" class="Bound">k</a> <a id="16690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16692" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="16700" href="BrouwerTree.OrdinalDecidability.Basic.html#16679" class="Bound">l</a> <a id="16702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16704" href="BrouwerTree.OrdinalDecidability.Basic.html#16683" class="Bound">e</a><a id="16705" class="Symbol">)</a> <a id="16707" class="Symbol">(</a><a id="16708" href="BrouwerTree.OrdinalDecidability.Basic.html#16432" class="Function">δ</a> <a id="16710" class="Bound">n</a> <a id="16712" href="BrouwerTree.OrdinalDecidability.Basic.html#16943" class="Function">[3]</a><a id="16715" class="Symbol">)</a>
            <a id="16729" class="Keyword">where</a>
             <a id="16748" href="BrouwerTree.OrdinalDecidability.Basic.html#16748" class="Function">[1]</a> <a id="16752" class="Symbol">:</a> <a id="16754" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="16756" class="Bound">n</a> <a id="16758" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16760" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
             <a id="16779" href="BrouwerTree.OrdinalDecidability.Basic.html#16748" class="Function">[1]</a> <a id="16783" class="Symbol">=</a> <a id="16785" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="16797" class="Symbol">(</a><a id="16798" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="16800" class="Bound">n</a><a id="16801" class="Symbol">)</a> <a id="16803" class="Symbol">(λ</a> <a id="16806" class="Symbol">(</a><a id="16807" href="BrouwerTree.OrdinalDecidability.Basic.html#16807" class="Bound">e</a> <a id="16809" class="Symbol">:</a> <a id="16811" href="BrouwerTree.OrdinalDecidability.Basic.html#14853" class="Bound">s</a> <a id="16813" class="Bound">n</a> <a id="16815" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16817" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="16821" class="Symbol">)</a> <a id="16823" class="Symbol">→</a> <a id="16825" href="BrouwerTree.OrdinalDecidability.Basic.html#16659" class="Bound">v&#39;</a> <a id="16828" class="Symbol">(</a><a id="16829" class="Bound">n</a> <a id="16831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16833" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a> <a id="16842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16844" href="BrouwerTree.OrdinalDecidability.Basic.html#16807" class="Bound">e</a><a id="16845" class="Symbol">))</a>
             <a id="16861" href="BrouwerTree.OrdinalDecidability.Basic.html#16861" class="Function">[2]</a> <a id="16865" class="Symbol">:</a> <a id="16867" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16869" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16871" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16876" class="Symbol">(</a><a id="16877" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16879" class="Bound">n</a><a id="16880" class="Symbol">)</a>
             <a id="16895" href="BrouwerTree.OrdinalDecidability.Basic.html#16861" class="Function">[2]</a> <a id="16899" class="Symbol">=</a> <a id="16901" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="16907" class="Symbol">(</a><a id="16908" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16910" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="16912" class="Symbol">)</a> <a id="16914" class="Symbol">(</a><a id="16915" href="BrouwerTree.OrdinalDecidability.Basic.html#15204" class="Function">f-eq₂</a> <a id="16921" class="Bound">n</a> <a id="16923" href="BrouwerTree.OrdinalDecidability.Basic.html#16748" class="Function">[1]</a><a id="16926" class="Symbol">)</a> <a id="16928" class="Bound">l</a>
             <a id="16943" href="BrouwerTree.OrdinalDecidability.Basic.html#16943" class="Function">[3]</a> <a id="16947" class="Symbol">:</a> <a id="16949" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16951" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16953" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16955" class="Bound">n</a>
             <a id="16970" href="BrouwerTree.OrdinalDecidability.Basic.html#16943" class="Function">[3]</a> <a id="16974" class="Symbol">=</a> <a id="16976" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="16989" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="16991" class="Symbol">(</a><a id="16992" href="BrouwerTree.OrdinalDecidability.Basic.html#14898" class="Function">f</a> <a id="16994" class="Bound">n</a><a id="16995" class="Symbol">)</a> <a id="16997" href="BrouwerTree.OrdinalDecidability.Basic.html#16861" class="Function">[2]</a>

<a id="ω·2dec→semidec"></a><a id="17002" href="BrouwerTree.OrdinalDecidability.Basic.html#17002" class="Function">ω·2dec→semidec</a> <a id="17017" class="Symbol">:</a> <a id="17019" class="Symbol">(</a><a id="17020" href="BrouwerTree.OrdinalDecidability.Basic.html#17020" class="Bound">P</a> <a id="17022" class="Symbol">:</a> <a id="17024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17029" href="BrouwerTree.OrdinalDecidability.Basic.html#772" class="Generalizable">ℓ</a><a id="17030" class="Symbol">)</a> <a id="17032" class="Symbol">→</a> <a id="17034" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17041" href="BrouwerTree.OrdinalDecidability.Basic.html#17020" class="Bound">P</a> <a id="17043" class="Symbol">→</a> <a id="17045" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="17057" class="Symbol">(</a><a id="17058" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17060" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17062" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17063" class="Symbol">)</a> <a id="17065" href="BrouwerTree.OrdinalDecidability.Basic.html#17020" class="Bound">P</a> <a id="17067" class="Symbol">→</a> <a id="17069" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17078" href="BrouwerTree.OrdinalDecidability.Basic.html#17020" class="Bound">P</a>
<a id="17080" href="BrouwerTree.OrdinalDecidability.Basic.html#17002" class="Function">ω·2dec→semidec</a> <a id="17095" class="Symbol">{</a><a id="17096" href="BrouwerTree.OrdinalDecidability.Basic.html#17096" class="Bound">ℓ</a><a id="17097" class="Symbol">}</a> <a id="17099" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a> <a id="17101" href="BrouwerTree.OrdinalDecidability.Basic.html#17101" class="Bound">P-prop</a> <a id="17108" class="Symbol">=</a> <a id="17110" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="17117" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="17133" href="BrouwerTree.OrdinalDecidability.Basic.html#17144" class="Function">f</a>
 <a id="17136" class="Keyword">where</a>
  <a id="17144" href="BrouwerTree.OrdinalDecidability.Basic.html#17144" class="Function">f</a> <a id="17146" class="Symbol">:</a> <a id="17148" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="17164" class="Symbol">(</a><a id="17165" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17167" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17169" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17170" class="Symbol">)</a> <a id="17172" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a> <a id="17174" class="Symbol">→</a> <a id="17176" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17185" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a>
  <a id="17189" href="BrouwerTree.OrdinalDecidability.Basic.html#17144" class="Function">f</a> <a id="17191" class="Symbol">(</a><a id="17192" href="BrouwerTree.OrdinalDecidability.Basic.html#17192" class="Bound">X</a> <a id="17194" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17196" class="Symbol">(</a><a id="17197" href="BrouwerTree.OrdinalDecidability.Basic.html#17197" class="Bound">b₁</a> <a id="17200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17202" href="BrouwerTree.OrdinalDecidability.Basic.html#17202" class="Bound">b₂</a><a id="17204" class="Symbol">))</a> <a id="17207" class="Symbol">=</a> <a id="17209" href="BrouwerTree.OrdinalDecidability.Basic.html#17232" class="Function">F</a> <a id="17211" href="BrouwerTree.OrdinalDecidability.Basic.html#17192" class="Bound">X</a> <a id="17213" href="BrouwerTree.OrdinalDecidability.Basic.html#17197" class="Bound">b₁</a> <a id="17216" href="BrouwerTree.OrdinalDecidability.Basic.html#17202" class="Bound">b₂</a>
   <a id="17222" class="Keyword">where</a>
    <a id="17232" href="BrouwerTree.OrdinalDecidability.Basic.html#17232" class="Function">F</a> <a id="17234" class="Symbol">:</a> <a id="17236" class="Symbol">(</a><a id="17237" href="BrouwerTree.OrdinalDecidability.Basic.html#17237" class="Bound">x</a> <a id="17239" class="Symbol">:</a> <a id="17241" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17244" class="Symbol">)</a> <a id="17246" class="Symbol">→</a> <a id="17248" class="Symbol">(</a><a id="17249" href="BrouwerTree.OrdinalDecidability.Basic.html#17249" class="Bound">β₁</a> <a id="17252" class="Symbol">:</a> <a id="17254" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a> <a id="17256" class="Symbol">→</a> <a id="17258" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17260" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17262" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17264" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17266" href="BrouwerTree.OrdinalDecidability.Basic.html#17237" class="Bound">x</a><a id="17267" class="Symbol">)</a> <a id="17269" class="Symbol">→</a> <a id="17271" class="Symbol">(</a><a id="17272" href="BrouwerTree.OrdinalDecidability.Basic.html#17272" class="Bound">β₂</a> <a id="17275" class="Symbol">:</a> <a id="17277" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17279" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17281" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17283" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17285" href="BrouwerTree.OrdinalDecidability.Basic.html#17237" class="Bound">x</a> <a id="17287" class="Symbol">→</a> <a id="17289" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a><a id="17290" class="Symbol">)</a> <a id="17292" class="Symbol">→</a> <a id="17294" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17303" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a>
    <a id="17309" href="BrouwerTree.OrdinalDecidability.Basic.html#17232" class="Function">F</a> <a id="17311" class="Symbol">=</a> <a id="17313" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="17321" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="17324" class="Symbol">(λ</a> <a id="17327" href="BrouwerTree.OrdinalDecidability.Basic.html#17327" class="Bound">x</a> <a id="17329" class="Symbol">→</a> <a id="17331" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="17339" class="Symbol">(</a><a id="17340" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="17348" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="17363" class="Symbol">))</a>  <a id="17367" href="BrouwerTree.OrdinalDecidability.Basic.html#17487" class="Function">P₀</a> <a id="17370" href="BrouwerTree.OrdinalDecidability.Basic.html#17775" class="Function">Pₛ</a> <a id="17373" href="BrouwerTree.OrdinalDecidability.Basic.html#18073" class="Function">Pₗ</a>
     <a id="17381" class="Keyword">where</a>
         <a id="17396" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="17399" class="Symbol">:</a> <a id="17401" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="17405" class="Symbol">→</a> <a id="17407" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17412" href="BrouwerTree.OrdinalDecidability.Basic.html#17096" class="Bound">ℓ</a>
         <a id="17423" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="17426" href="BrouwerTree.OrdinalDecidability.Basic.html#17426" class="Bound">x</a> <a id="17428" class="Symbol">=</a> <a id="17430" class="Symbol">(</a><a id="17431" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a> <a id="17433" class="Symbol">→</a> <a id="17435" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17437" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17439" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17441" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17443" href="BrouwerTree.OrdinalDecidability.Basic.html#17426" class="Bound">x</a><a id="17444" class="Symbol">)</a> <a id="17446" class="Symbol">→</a> <a id="17448" class="Symbol">(</a><a id="17449" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17451" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17453" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17455" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17457" href="BrouwerTree.OrdinalDecidability.Basic.html#17426" class="Bound">x</a> <a id="17459" class="Symbol">→</a> <a id="17461" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a><a id="17462" class="Symbol">)</a> <a id="17464" class="Symbol">→</a> <a id="17466" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17475" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a>

         <a id="17487" href="BrouwerTree.OrdinalDecidability.Basic.html#17487" class="Function">P₀</a> <a id="17490" class="Symbol">:</a> <a id="17492" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="17495" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
         <a id="17509" href="BrouwerTree.OrdinalDecidability.Basic.html#17487" class="Function">P₀</a> <a id="17512" href="BrouwerTree.OrdinalDecidability.Basic.html#17512" class="Bound">β₁</a> <a id="17515" href="BrouwerTree.OrdinalDecidability.Basic.html#17515" class="Bound">β₂</a> <a id="17518" class="Symbol">=</a> <a id="17520" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17522" class="Symbol">(λ</a> <a id="17525" href="BrouwerTree.OrdinalDecidability.Basic.html#17525" class="Bound">_</a> <a id="17527" class="Symbol">→</a> <a id="17529" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="17534" class="Symbol">)</a> <a id="17536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17538" href="BrouwerTree.OrdinalDecidability.Basic.html#17577" class="Function">[1]</a> <a id="17542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17544" href="BrouwerTree.OrdinalDecidability.Basic.html#17665" class="Function">[2]</a> <a id="17548" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
          <a id="17560" class="Keyword">where</a>
           <a id="17577" href="BrouwerTree.OrdinalDecidability.Basic.html#17577" class="Function">[1]</a> <a id="17581" class="Symbol">:</a> <a id="17583" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a> <a id="17585" class="Symbol">→</a> <a id="17587" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="17590" href="BrouwerTree.OrdinalDecidability.Basic.html#17590" class="Bound">n</a> <a id="17592" href="PropTrunc.html#1594" class="Function">∈</a> <a id="17594" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17596" href="PropTrunc.html#1594" class="Function">]</a> <a id="17598" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17604" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17606" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
           <a id="17622" href="BrouwerTree.OrdinalDecidability.Basic.html#17577" class="Function">[1]</a> <a id="17626" href="BrouwerTree.OrdinalDecidability.Basic.html#17626" class="Bound">p</a> <a id="17628" class="Symbol">=</a> <a id="17630" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17636" class="Symbol">(</a><a id="17637" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="17646" class="Symbol">(</a><a id="17647" href="BrouwerTree.OrdinalDecidability.Basic.html#17512" class="Bound">β₁</a> <a id="17650" href="BrouwerTree.OrdinalDecidability.Basic.html#17626" class="Bound">p</a><a id="17651" class="Symbol">))</a>
           <a id="17665" href="BrouwerTree.OrdinalDecidability.Basic.html#17665" class="Function">[2]</a> <a id="17669" class="Symbol">:</a> <a id="17671" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="17674" href="BrouwerTree.OrdinalDecidability.Basic.html#17674" class="Bound">n</a> <a id="17676" href="PropTrunc.html#1594" class="Function">∈</a> <a id="17678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17680" href="PropTrunc.html#1594" class="Function">]</a> <a id="17682" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17690" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17695" class="Symbol">→</a> <a id="17697" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a>
           <a id="17710" href="BrouwerTree.OrdinalDecidability.Basic.html#17665" class="Function">[2]</a> <a id="17714" class="Symbol">=</a> <a id="17716" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="17723" href="BrouwerTree.OrdinalDecidability.Basic.html#17101" class="Bound">P-prop</a> <a id="17730" class="Symbol">(λ</a> <a id="17733" class="Symbol">(</a><a id="17734" href="BrouwerTree.OrdinalDecidability.Basic.html#17734" class="Bound">n</a> <a id="17736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17738" href="BrouwerTree.OrdinalDecidability.Basic.html#17738" class="Bound">e</a><a id="17739" class="Symbol">)</a> <a id="17741" class="Symbol">→</a> <a id="17743" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17749" class="Symbol">(</a><a id="17750" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="17761" href="BrouwerTree.OrdinalDecidability.Basic.html#17738" class="Bound">e</a><a id="17762" class="Symbol">))</a>

         <a id="17775" href="BrouwerTree.OrdinalDecidability.Basic.html#17775" class="Function">Pₛ</a> <a id="17778" class="Symbol">:</a> <a id="17780" class="Symbol">{</a><a id="17781" href="BrouwerTree.OrdinalDecidability.Basic.html#17781" class="Bound">x</a> <a id="17783" class="Symbol">:</a> <a id="17785" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17788" class="Symbol">}</a> <a id="17790" class="Symbol">→</a> <a id="17792" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="17795" href="BrouwerTree.OrdinalDecidability.Basic.html#17781" class="Bound">x</a> <a id="17797" class="Symbol">→</a> <a id="17799" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="17802" class="Symbol">(</a><a id="17803" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17808" href="BrouwerTree.OrdinalDecidability.Basic.html#17781" class="Bound">x</a><a id="17809" class="Symbol">)</a>
         <a id="17820" href="BrouwerTree.OrdinalDecidability.Basic.html#17775" class="Function">Pₛ</a> <a id="17823" class="Symbol">{</a><a id="17824" href="BrouwerTree.OrdinalDecidability.Basic.html#17824" class="Bound">x</a><a id="17825" class="Symbol">}</a> <a id="17827" href="BrouwerTree.OrdinalDecidability.Basic.html#17827" class="Bound">IH</a> <a id="17830" href="BrouwerTree.OrdinalDecidability.Basic.html#17830" class="Bound">β₁</a> <a id="17833" href="BrouwerTree.OrdinalDecidability.Basic.html#17833" class="Bound">β₂</a> <a id="17836" class="Symbol">=</a> <a id="17838" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="17845" class="Symbol">(λ</a> <a id="17848" href="BrouwerTree.OrdinalDecidability.Basic.html#17848" class="Bound">σ</a> <a id="17850" class="Symbol">→</a> <a id="17852" href="BrouwerTree.OrdinalDecidability.Basic.html#17848" class="Bound">σ</a><a id="17853" class="Symbol">)</a> <a id="17855" class="Symbol">(</a><a id="17856" href="BrouwerTree.OrdinalDecidability.Basic.html#17827" class="Bound">IH</a> <a id="17859" class="Symbol">(</a><a id="17860" href="BrouwerTree.OrdinalDecidability.Basic.html#17909" class="Function">[1]</a> <a id="17864" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17866" href="BrouwerTree.OrdinalDecidability.Basic.html#17830" class="Bound">β₁</a><a id="17868" class="Symbol">)</a> <a id="17870" class="Symbol">(</a><a id="17871" href="BrouwerTree.OrdinalDecidability.Basic.html#17833" class="Bound">β₂</a> <a id="17874" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17876" href="BrouwerTree.OrdinalDecidability.Basic.html#18001" class="Function">[2]</a><a id="17879" class="Symbol">))</a>
          <a id="17892" class="Keyword">where</a>
           <a id="17909" href="BrouwerTree.OrdinalDecidability.Basic.html#17909" class="Function">[1]</a> <a id="17913" class="Symbol">:</a> <a id="17915" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17917" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17919" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17921" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17923" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17928" href="BrouwerTree.OrdinalDecidability.Basic.html#17824" class="Bound">x</a> <a id="17930" class="Symbol">→</a> <a id="17932" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17934" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17936" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17938" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17940" href="BrouwerTree.OrdinalDecidability.Basic.html#17824" class="Bound">x</a>
           <a id="17953" href="BrouwerTree.OrdinalDecidability.Basic.html#17909" class="Function">[1]</a> <a id="17957" class="Symbol">=</a> <a id="17959" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="17972" class="Symbol">(λ</a> <a id="17975" href="BrouwerTree.OrdinalDecidability.Basic.html#17975" class="Bound">n</a> <a id="17977" class="Symbol">→</a> <a id="17979" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17981" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17983" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="17985" href="BrouwerTree.OrdinalDecidability.Basic.html#17975" class="Bound">n</a><a id="17986" class="Symbol">)</a> <a id="17988" href="BrouwerTree.OrdinalDecidability.Basic.html#17824" class="Bound">x</a>
           <a id="18001" href="BrouwerTree.OrdinalDecidability.Basic.html#18001" class="Function">[2]</a> <a id="18005" class="Symbol">:</a> <a id="18007" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18009" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18011" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18013" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18015" href="BrouwerTree.OrdinalDecidability.Basic.html#17824" class="Bound">x</a> <a id="18017" class="Symbol">→</a> <a id="18019" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18021" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18023" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18025" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18027" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="18032" href="BrouwerTree.OrdinalDecidability.Basic.html#17824" class="Bound">x</a>
           <a id="18045" href="BrouwerTree.OrdinalDecidability.Basic.html#18001" class="Function">[2]</a> <a id="18049" class="Symbol">=</a> <a id="18051" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a>

         <a id="18073" href="BrouwerTree.OrdinalDecidability.Basic.html#18073" class="Function">Pₗ</a> <a id="18076" class="Symbol">:</a> <a id="18078" class="Symbol">{</a><a id="18079" href="BrouwerTree.OrdinalDecidability.Basic.html#18079" class="Bound">g</a> <a id="18081" class="Symbol">:</a> <a id="18083" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18085" class="Symbol">→</a> <a id="18087" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18090" class="Symbol">}</a> <a id="18092" class="Symbol">{</a><a id="18093" href="BrouwerTree.OrdinalDecidability.Basic.html#18093" class="Bound">g↑</a> <a id="18096" class="Symbol">:</a> <a id="18098" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18109" href="BrouwerTree.OrdinalDecidability.Basic.html#18079" class="Bound">g</a><a id="18110" class="Symbol">}</a>
            <a id="18124" class="Symbol">→</a> <a id="18126" class="Symbol">((</a><a id="18128" href="BrouwerTree.OrdinalDecidability.Basic.html#18128" class="Bound">k</a> <a id="18130" class="Symbol">:</a> <a id="18132" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18133" class="Symbol">)</a> <a id="18135" class="Symbol">→</a> <a id="18137" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="18140" class="Symbol">(</a><a id="18141" href="BrouwerTree.OrdinalDecidability.Basic.html#18079" class="Bound">g</a> <a id="18143" href="BrouwerTree.OrdinalDecidability.Basic.html#18128" class="Bound">k</a><a id="18144" class="Symbol">))</a> <a id="18147" class="Symbol">→</a> <a id="18149" href="BrouwerTree.OrdinalDecidability.Basic.html#17396" class="Function">PF</a> <a id="18152" class="Symbol">(</a><a id="18153" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18159" href="BrouwerTree.OrdinalDecidability.Basic.html#18079" class="Bound">g</a> <a id="18161" class="Symbol">{</a><a id="18162" href="BrouwerTree.OrdinalDecidability.Basic.html#18093" class="Bound">g↑</a><a id="18164" class="Symbol">})</a>
         <a id="18176" href="BrouwerTree.OrdinalDecidability.Basic.html#18073" class="Function">Pₗ</a> <a id="18179" class="Symbol">{</a><a id="18180" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a><a id="18181" class="Symbol">}</a> <a id="18183" class="Symbol">{</a><a id="18184" href="BrouwerTree.OrdinalDecidability.Basic.html#18184" class="Bound">g↑</a><a id="18186" class="Symbol">}</a> <a id="18188" class="Symbol">_</a> <a id="18190" href="BrouwerTree.OrdinalDecidability.Basic.html#18190" class="Bound">β₁</a> <a id="18193" href="BrouwerTree.OrdinalDecidability.Basic.html#18193" class="Bound">β₂</a> <a id="18196" class="Symbol">=</a> <a id="18198" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="18200" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="18202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18204" href="BrouwerTree.OrdinalDecidability.Basic.html#19016" class="Function">γ₁</a> <a id="18207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18209" href="BrouwerTree.OrdinalDecidability.Basic.html#19410" class="Function">γ₂</a> <a id="18212" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
           <a id="18225" class="Keyword">where</a>
            <a id="18243" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="18245" class="Symbol">:</a> <a id="18247" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18249" class="Symbol">→</a> <a id="18251" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
            <a id="18268" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="18270" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18275" class="Symbol">=</a> <a id="18277" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
            <a id="18295" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="18297" class="Symbol">(</a><a id="18298" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18302" href="BrouwerTree.OrdinalDecidability.Basic.html#18302" class="Bound">k</a><a id="18303" class="Symbol">)</a> <a id="18305" class="Keyword">with</a> <a id="18310" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="18319" class="Symbol">(</a><a id="18320" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18322" href="BrouwerTree.OrdinalDecidability.Basic.html#18302" class="Bound">k</a><a id="18323" class="Symbol">)</a>
            <a id="18337" class="Symbol">...</a> <a id="18341" class="Symbol">|</a> <a id="18343" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18347" href="BrouwerTree.OrdinalDecidability.Basic.html#18347" class="Bound">gk&lt;ω</a> <a id="18352" class="Symbol">=</a> <a id="18354" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
            <a id="18372" class="Symbol">...</a> <a id="18376" class="Symbol">|</a> <a id="18378" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18382" href="BrouwerTree.OrdinalDecidability.Basic.html#18382" class="Bound">ω≤gk</a> <a id="18387" class="Symbol">=</a> <a id="18389" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
            <a id="18406" href="BrouwerTree.OrdinalDecidability.Basic.html#18406" class="Function">s-eq₁</a> <a id="18412" class="Symbol">:</a> <a id="18414" class="Symbol">(</a><a id="18415" href="BrouwerTree.OrdinalDecidability.Basic.html#18415" class="Bound">k</a> <a id="18417" class="Symbol">:</a> <a id="18419" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18420" class="Symbol">)</a> <a id="18422" class="Symbol">→</a> <a id="18424" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18426" href="BrouwerTree.OrdinalDecidability.Basic.html#18415" class="Bound">k</a> <a id="18428" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18430" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18432" class="Symbol">→</a> <a id="18434" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="18436" class="Symbol">(</a><a id="18437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18441" href="BrouwerTree.OrdinalDecidability.Basic.html#18415" class="Bound">k</a><a id="18442" class="Symbol">)</a> <a id="18444" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18446" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
            <a id="18464" href="BrouwerTree.OrdinalDecidability.Basic.html#18406" class="Function">s-eq₁</a> <a id="18470" href="BrouwerTree.OrdinalDecidability.Basic.html#18470" class="Bound">k</a> <a id="18472" href="BrouwerTree.OrdinalDecidability.Basic.html#18472" class="Bound">l</a> <a id="18474" class="Keyword">with</a> <a id="18479" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="18488" class="Symbol">(</a><a id="18489" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18491" href="BrouwerTree.OrdinalDecidability.Basic.html#18470" class="Bound">k</a><a id="18492" class="Symbol">)</a>
            <a id="18506" class="Symbol">...</a> <a id="18510" class="Symbol">|</a> <a id="18512" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18516" class="Symbol">_</a> <a id="18518" class="Symbol">=</a> <a id="18520" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
            <a id="18537" class="Symbol">...</a> <a id="18541" class="Symbol">|</a> <a id="18543" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18547" href="BrouwerTree.OrdinalDecidability.Basic.html#18547" class="Bound">ω≤gk</a> <a id="18552" class="Symbol">=</a> <a id="18554" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="18561" class="Symbol">(</a><a id="18562" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="18576" class="Symbol">(</a><a id="18577" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18579" class="Bound">k</a><a id="18580" class="Symbol">)</a> <a id="18582" class="Symbol">(</a><a id="18583" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="18592" class="Bound">l</a> <a id="18594" href="BrouwerTree.OrdinalDecidability.Basic.html#18547" class="Bound">ω≤gk</a><a id="18598" class="Symbol">))</a>
            <a id="18613" href="BrouwerTree.OrdinalDecidability.Basic.html#18613" class="Function">s-eq₂</a> <a id="18619" class="Symbol">:</a> <a id="18621" class="Symbol">(</a><a id="18622" href="BrouwerTree.OrdinalDecidability.Basic.html#18622" class="Bound">k</a> <a id="18624" class="Symbol">:</a> <a id="18626" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18627" class="Symbol">)</a> <a id="18629" class="Symbol">→</a> <a id="18631" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18633" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18635" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18637" href="BrouwerTree.OrdinalDecidability.Basic.html#18622" class="Bound">k</a> <a id="18639" class="Symbol">→</a> <a id="18641" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="18643" class="Symbol">(</a><a id="18644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18648" href="BrouwerTree.OrdinalDecidability.Basic.html#18622" class="Bound">k</a><a id="18649" class="Symbol">)</a> <a id="18651" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18653" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
            <a id="18670" href="BrouwerTree.OrdinalDecidability.Basic.html#18613" class="Function">s-eq₂</a> <a id="18676" href="BrouwerTree.OrdinalDecidability.Basic.html#18676" class="Bound">k</a> <a id="18678" href="BrouwerTree.OrdinalDecidability.Basic.html#18678" class="Bound">l</a> <a id="18680" class="Keyword">with</a> <a id="18685" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="18694" class="Symbol">(</a><a id="18695" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18697" href="BrouwerTree.OrdinalDecidability.Basic.html#18676" class="Bound">k</a><a id="18698" class="Symbol">)</a>
            <a id="18712" class="Symbol">...</a> <a id="18716" class="Symbol">|</a> <a id="18718" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18722" href="BrouwerTree.OrdinalDecidability.Basic.html#18722" class="Bound">gk&lt;ω</a> <a id="18727" class="Symbol">=</a> <a id="18729" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="18736" class="Symbol">(</a><a id="18737" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="18751" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18753" class="Symbol">(</a><a id="18754" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="18763" class="Bound">l</a> <a id="18765" href="BrouwerTree.OrdinalDecidability.Basic.html#18722" class="Bound">gk&lt;ω</a><a id="18769" class="Symbol">))</a>
            <a id="18784" class="Symbol">...</a> <a id="18788" class="Symbol">|</a> <a id="18790" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18794" class="Symbol">_</a> <a id="18796" class="Symbol">=</a> <a id="18798" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
            <a id="18815" href="BrouwerTree.OrdinalDecidability.Basic.html#18815" class="Function">s-eq₃</a> <a id="18821" class="Symbol">:</a> <a id="18823" class="Symbol">(</a><a id="18824" href="BrouwerTree.OrdinalDecidability.Basic.html#18824" class="Bound">k</a> <a id="18826" class="Symbol">:</a> <a id="18828" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18829" class="Symbol">)</a> <a id="18831" class="Symbol">→</a> <a id="18833" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="18835" class="Symbol">(</a><a id="18836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18840" href="BrouwerTree.OrdinalDecidability.Basic.html#18824" class="Bound">k</a><a id="18841" class="Symbol">)</a> <a id="18843" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18845" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18850" class="Symbol">→</a> <a id="18852" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18854" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18856" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18858" href="BrouwerTree.OrdinalDecidability.Basic.html#18824" class="Bound">k</a>
            <a id="18872" href="BrouwerTree.OrdinalDecidability.Basic.html#18815" class="Function">s-eq₃</a> <a id="18878" href="BrouwerTree.OrdinalDecidability.Basic.html#18878" class="Bound">k</a> <a id="18880" href="BrouwerTree.OrdinalDecidability.Basic.html#18880" class="Bound">e</a> <a id="18882" class="Keyword">with</a> <a id="18887" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="18896" class="Symbol">(</a><a id="18897" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18899" href="BrouwerTree.OrdinalDecidability.Basic.html#18878" class="Bound">k</a><a id="18900" class="Symbol">)</a>
            <a id="18914" class="Symbol">...</a> <a id="18918" class="Symbol">|</a> <a id="18920" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18924" class="Symbol">_</a> <a id="18926" class="Symbol">=</a> <a id="18928" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="18935" class="Symbol">{_}</a> <a id="18939" class="Symbol">{λ</a> <a id="18942" href="BrouwerTree.OrdinalDecidability.Basic.html#18942" class="Bound">_</a> <a id="18944" class="Symbol">→</a> <a id="18946" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18948" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18950" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="18952" class="Bound">k</a><a id="18953" class="Symbol">}</a> <a id="18955" class="Symbol">(</a><a id="18956" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="18967" class="Bound">e</a><a id="18968" class="Symbol">)</a>
            <a id="18982" class="Symbol">...</a> <a id="18986" class="Symbol">|</a> <a id="18988" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18992" href="BrouwerTree.OrdinalDecidability.Basic.html#18992" class="Bound">ω≤gk</a> <a id="18997" class="Symbol">=</a> <a id="18999" href="BrouwerTree.OrdinalDecidability.Basic.html#18992" class="Bound">ω≤gk</a>
            <a id="19016" href="BrouwerTree.OrdinalDecidability.Basic.html#19016" class="Function">γ₁</a> <a id="19019" class="Symbol">:</a> <a id="19021" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a> <a id="19023" class="Symbol">→</a> <a id="19025" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="19028" href="BrouwerTree.OrdinalDecidability.Basic.html#19028" class="Bound">n</a> <a id="19030" href="PropTrunc.html#1594" class="Function">∈</a> <a id="19032" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19034" href="PropTrunc.html#1594" class="Function">]</a> <a id="19036" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="19038" href="BrouwerTree.OrdinalDecidability.Basic.html#19028" class="Bound">n</a> <a id="19040" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19042" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
            <a id="19059" href="BrouwerTree.OrdinalDecidability.Basic.html#19016" class="Function">γ₁</a> <a id="19062" href="BrouwerTree.OrdinalDecidability.Basic.html#19062" class="Bound">p</a> <a id="19064" class="Symbol">=</a> <a id="19066" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="19073" href="BrouwerTree.OrdinalDecidability.Basic.html#19301" class="Function">[3]</a> <a id="19077" class="Symbol">(</a><a id="19078" href="BrouwerTree.OrdinalDecidability.Basic.html#19179" class="Function">[2]</a> <a id="19082" class="Number">0</a><a id="19083" class="Symbol">)</a>
             <a id="19098" class="Keyword">where</a>
              <a id="19118" href="BrouwerTree.OrdinalDecidability.Basic.html#19118" class="Function">[1]</a> <a id="19122" class="Symbol">:</a> <a id="19124" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19126" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19128" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19130" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19132" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19138" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a>
              <a id="19154" href="BrouwerTree.OrdinalDecidability.Basic.html#19118" class="Function">[1]</a> <a id="19158" class="Symbol">=</a> <a id="19160" href="BrouwerTree.OrdinalDecidability.Basic.html#18190" class="Bound">β₁</a> <a id="19163" href="BrouwerTree.OrdinalDecidability.Basic.html#19062" class="Bound">p</a>
              <a id="19179" href="BrouwerTree.OrdinalDecidability.Basic.html#19179" class="Function">[2]</a> <a id="19183" class="Symbol">:</a> <a id="19185" class="Symbol">(</a><a id="19186" href="BrouwerTree.OrdinalDecidability.Basic.html#19186" class="Bound">k</a> <a id="19188" class="Symbol">:</a> <a id="19190" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19191" class="Symbol">)</a> <a id="19193" class="Symbol">→</a> <a id="19195" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="19198" href="BrouwerTree.OrdinalDecidability.Basic.html#19198" class="Bound">n</a> <a id="19200" href="PropTrunc.html#1594" class="Function">∈</a> <a id="19202" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19204" href="PropTrunc.html#1594" class="Function">]</a> <a id="19206" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19208" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19210" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19212" href="BrouwerTree.OrdinalDecidability.Basic.html#19186" class="Bound">k</a> <a id="19214" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19216" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="19218" href="BrouwerTree.OrdinalDecidability.Basic.html#19198" class="Bound">n</a>
              <a id="19234" href="BrouwerTree.OrdinalDecidability.Basic.html#19179" class="Function">[2]</a> <a id="19238" class="Symbol">=</a> <a id="19240" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="19265" class="Symbol">(λ</a> <a id="19268" href="BrouwerTree.OrdinalDecidability.Basic.html#19268" class="Bound">n</a> <a id="19270" class="Symbol">→</a> <a id="19272" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19274" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19276" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19278" href="BrouwerTree.OrdinalDecidability.Basic.html#19268" class="Bound">n</a><a id="19279" class="Symbol">)</a> <a id="19281" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="19283" href="BrouwerTree.OrdinalDecidability.Basic.html#19118" class="Function">[1]</a>
              <a id="19301" href="BrouwerTree.OrdinalDecidability.Basic.html#19301" class="Function">[3]</a> <a id="19305" class="Symbol">:</a> <a id="19307" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19310" href="BrouwerTree.OrdinalDecidability.Basic.html#19310" class="Bound">n</a> <a id="19312" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19314" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19316" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19318" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19320" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19322" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="19324" href="BrouwerTree.OrdinalDecidability.Basic.html#19310" class="Bound">n</a> <a id="19326" class="Symbol">→</a> <a id="19328" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19331" href="BrouwerTree.OrdinalDecidability.Basic.html#19331" class="Bound">n</a> <a id="19333" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19335" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19337" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19339" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="19341" href="BrouwerTree.OrdinalDecidability.Basic.html#19331" class="Bound">n</a> <a id="19343" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19345" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
              <a id="19364" href="BrouwerTree.OrdinalDecidability.Basic.html#19301" class="Function">[3]</a> <a id="19368" class="Symbol">(</a><a id="19369" href="BrouwerTree.OrdinalDecidability.Basic.html#19369" class="Bound">n</a> <a id="19371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19373" href="BrouwerTree.OrdinalDecidability.Basic.html#19373" class="Bound">l</a><a id="19374" class="Symbol">)</a> <a id="19376" class="Symbol">=</a> <a id="19378" class="Symbol">(</a><a id="19379" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19383" href="BrouwerTree.OrdinalDecidability.Basic.html#19369" class="Bound">n</a> <a id="19385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19387" href="BrouwerTree.OrdinalDecidability.Basic.html#18613" class="Function">s-eq₂</a> <a id="19393" href="BrouwerTree.OrdinalDecidability.Basic.html#19369" class="Bound">n</a> <a id="19395" href="BrouwerTree.OrdinalDecidability.Basic.html#19373" class="Bound">l</a><a id="19396" class="Symbol">)</a>
            <a id="19410" href="BrouwerTree.OrdinalDecidability.Basic.html#19410" class="Function">γ₂</a> <a id="19413" class="Symbol">:</a> <a id="19415" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="19418" href="BrouwerTree.OrdinalDecidability.Basic.html#19418" class="Bound">n</a> <a id="19420" href="PropTrunc.html#1594" class="Function">∈</a> <a id="19422" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19424" href="PropTrunc.html#1594" class="Function">]</a> <a id="19426" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="19428" href="BrouwerTree.OrdinalDecidability.Basic.html#19418" class="Bound">n</a> <a id="19430" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19432" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19437" class="Symbol">→</a> <a id="19439" href="BrouwerTree.OrdinalDecidability.Basic.html#17099" class="Bound">P</a>
            <a id="19453" href="BrouwerTree.OrdinalDecidability.Basic.html#19410" class="Function">γ₂</a> <a id="19456" class="Symbol">=</a> <a id="19458" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="19465" href="BrouwerTree.OrdinalDecidability.Basic.html#17101" class="Bound">P-prop</a> <a id="19472" class="Symbol">(</a><a id="19473" href="BrouwerTree.OrdinalDecidability.Basic.html#18193" class="Bound">β₂</a> <a id="19476" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a>  <a id="19479" href="BrouwerTree.OrdinalDecidability.Basic.html#19515" class="Function">ϕ</a><a id="19480" class="Symbol">)</a>
             <a id="19495" class="Keyword">where</a>
              <a id="19515" href="BrouwerTree.OrdinalDecidability.Basic.html#19515" class="Function">ϕ</a> <a id="19517" class="Symbol">:</a> <a id="19519" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19522" href="BrouwerTree.OrdinalDecidability.Basic.html#19522" class="Bound">n</a> <a id="19524" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19526" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19528" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19530" href="BrouwerTree.OrdinalDecidability.Basic.html#18243" class="Function">s</a> <a id="19532" href="BrouwerTree.OrdinalDecidability.Basic.html#19522" class="Bound">n</a> <a id="19534" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19536" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19541" class="Symbol">→</a> <a id="19543" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19545" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19547" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19549" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19551" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19557" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a>
              <a id="19573" href="BrouwerTree.OrdinalDecidability.Basic.html#19515" class="Function">ϕ</a> <a id="19575" class="Symbol">(</a><a id="19576" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="19581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19583" href="BrouwerTree.OrdinalDecidability.Basic.html#19583" class="Bound">e</a><a id="19584" class="Symbol">)</a> <a id="19586" class="Symbol">=</a> <a id="19588" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="19594" class="Symbol">(</a><a id="19595" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="19606" href="BrouwerTree.OrdinalDecidability.Basic.html#19583" class="Bound">e</a><a id="19607" class="Symbol">)</a>
              <a id="19623" href="BrouwerTree.OrdinalDecidability.Basic.html#19515" class="Function">ϕ</a> <a id="19625" class="Symbol">(</a><a id="19626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19630" href="BrouwerTree.OrdinalDecidability.Basic.html#19630" class="Bound">n</a> <a id="19632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19634" href="BrouwerTree.OrdinalDecidability.Basic.html#19634" class="Bound">e</a><a id="19635" class="Symbol">)</a> <a id="19637" class="Symbol">=</a> <a id="19639" href="BrouwerTree.OrdinalDecidability.Basic.html#19846" class="Function">[3]</a>
               <a id="19658" class="Keyword">where</a>
                <a id="19680" href="BrouwerTree.OrdinalDecidability.Basic.html#19680" class="Function">[1]</a> <a id="19684" class="Symbol">:</a> <a id="19686" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19688" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19690" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="19692" href="BrouwerTree.OrdinalDecidability.Basic.html#19630" class="Bound">n</a>
                <a id="19710" href="BrouwerTree.OrdinalDecidability.Basic.html#19680" class="Function">[1]</a> <a id="19714" class="Symbol">=</a> <a id="19716" href="BrouwerTree.OrdinalDecidability.Basic.html#18815" class="Function">s-eq₃</a> <a id="19722" href="BrouwerTree.OrdinalDecidability.Basic.html#19630" class="Bound">n</a> <a id="19724" href="BrouwerTree.OrdinalDecidability.Basic.html#19634" class="Bound">e</a>
                <a id="19742" href="BrouwerTree.OrdinalDecidability.Basic.html#19742" class="Function">[2]</a> <a id="19746" class="Symbol">:</a> <a id="19748" class="Symbol">(</a><a id="19749" href="BrouwerTree.OrdinalDecidability.Basic.html#19749" class="Bound">k</a> <a id="19751" class="Symbol">:</a> <a id="19753" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19754" class="Symbol">)</a> <a id="19756" class="Symbol">→</a> <a id="19758" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19760" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19762" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19764" href="BrouwerTree.OrdinalDecidability.Basic.html#19749" class="Bound">k</a> <a id="19766" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19768" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="19770" class="Symbol">(</a><a id="19771" href="BrouwerTree.OrdinalDecidability.Basic.html#19630" class="Bound">n</a> <a id="19773" href="BrouwerTree.OrdinalDecidability.Basic.html#214" class="Primitive Operator">N+</a> <a id="19776" href="BrouwerTree.OrdinalDecidability.Basic.html#19749" class="Bound">k</a><a id="19777" class="Symbol">)</a>
                <a id="19795" href="BrouwerTree.OrdinalDecidability.Basic.html#19742" class="Function">[2]</a> <a id="19799" href="BrouwerTree.OrdinalDecidability.Basic.html#19799" class="Bound">k</a> <a id="19801" class="Symbol">=</a> <a id="19803" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="19817" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="19819" class="Symbol">{</a><a id="19820" href="BrouwerTree.OrdinalDecidability.Basic.html#18184" class="Bound">g↑</a><a id="19822" class="Symbol">}</a> <a id="19824" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19826" href="BrouwerTree.OrdinalDecidability.Basic.html#19680" class="Function">[1]</a>
                <a id="19846" href="BrouwerTree.OrdinalDecidability.Basic.html#19846" class="Function">[3]</a> <a id="19850" class="Symbol">:</a> <a id="19852" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19854" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19856" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19858" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19860" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19866" href="BrouwerTree.OrdinalDecidability.Basic.html#18180" class="Bound">g</a> <a id="19868" class="Symbol">{</a><a id="19869" href="BrouwerTree.OrdinalDecidability.Basic.html#18184" class="Bound">g↑</a><a id="19871" class="Symbol">}</a>
                <a id="19889" href="BrouwerTree.OrdinalDecidability.Basic.html#19846" class="Function">[3]</a> <a id="19893" class="Symbol">=</a> <a id="19895" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="19920" class="Symbol">_</a> <a id="19922" class="Symbol">_</a> <a id="19924" class="Symbol">(λ</a> <a id="19927" href="BrouwerTree.OrdinalDecidability.Basic.html#19927" class="Bound">k</a> <a id="19929" class="Symbol">→</a> <a id="19931" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19933" href="BrouwerTree.OrdinalDecidability.Basic.html#19630" class="Bound">n</a> <a id="19935" href="BrouwerTree.OrdinalDecidability.Basic.html#214" class="Primitive Operator">N+</a> <a id="19938" href="BrouwerTree.OrdinalDecidability.Basic.html#19927" class="Bound">k</a> <a id="19940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19942" href="BrouwerTree.OrdinalDecidability.Basic.html#19742" class="Function">[2]</a> <a id="19946" href="BrouwerTree.OrdinalDecidability.Basic.html#19927" class="Bound">k</a> <a id="19948" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="19949" class="Symbol">)</a>

<a id="19952" class="Comment">---------------Definition of Brwᶻˡ----------------</a>

<a id="Brw-zero-or-limit"></a><a id="20004" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a>  <a id="20023" class="Symbol">:</a> <a id="20025" class="Symbol">(</a><a id="20026" href="BrouwerTree.OrdinalDecidability.Basic.html#20026" class="Bound">x</a> <a id="20028" class="Symbol">:</a> <a id="20030" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20033" class="Symbol">)</a> <a id="20035" class="Symbol">→</a> <a id="20037" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="20042" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="20060" href="BrouwerTree.OrdinalDecidability.Basic.html#20060" class="Bound">x</a> <a id="20062" class="Symbol">=</a> <a id="20064" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="20071" href="BrouwerTree.OrdinalDecidability.Basic.html#20060" class="Bound">x</a> <a id="20073" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20075" class="Symbol">(</a><a id="20076" href="BrouwerTree.OrdinalDecidability.Basic.html#20060" class="Bound">x</a> <a id="20078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20080" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="20084" class="Symbol">)</a>

<a id="isPropBrw-zero-or-limit"></a><a id="20087" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="20111" class="Symbol">:</a> <a id="20113" class="Symbol">(</a><a id="20114" href="BrouwerTree.OrdinalDecidability.Basic.html#20114" class="Bound">x</a> <a id="20116" class="Symbol">:</a> <a id="20118" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20121" class="Symbol">)</a> <a id="20123" class="Symbol">→</a> <a id="20125" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20132" class="Symbol">(</a><a id="20133" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="20151" href="BrouwerTree.OrdinalDecidability.Basic.html#20114" class="Bound">x</a><a id="20152" class="Symbol">)</a>
<a id="20154" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="20178" href="BrouwerTree.OrdinalDecidability.Basic.html#20178" class="Bound">x</a> <a id="20180" class="Symbol">=</a>
 <a id="20183" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="20191" href="Abstract.ZerSucLim.html#9349" class="Function">isProp⟨is-lim⟩</a>
         <a id="20215" class="Symbol">(</a><a id="20216" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="20227" class="Symbol">_</a> <a id="20229" class="Symbol">_)</a>
         <a id="20241" class="Symbol">(λ</a> <a id="20244" href="BrouwerTree.OrdinalDecidability.Basic.html#20244" class="Bound">l</a> <a id="20246" href="BrouwerTree.OrdinalDecidability.Basic.html#20246" class="Bound">z</a> <a id="20248" class="Symbol">→</a> <a id="20250" href="Abstract.ZerSucLim.html#11318" class="Function">unique.not-z-and-l</a> <a id="20269" href="BrouwerTree.OrdinalDecidability.Basic.html#20178" class="Bound">x</a> <a id="20271" class="Symbol">(</a><a id="20272" href="BrouwerTree.Classifiability.html#1159" class="Function">≡zero→is-zero</a> <a id="20286" href="BrouwerTree.OrdinalDecidability.Basic.html#20246" class="Bound">z</a><a id="20287" class="Symbol">)</a> <a id="20289" href="BrouwerTree.OrdinalDecidability.Basic.html#20244" class="Bound">l</a><a id="20290" class="Symbol">)</a>

<a id="Brwᶻˡ"></a><a id="20293" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="20299" class="Symbol">:</a> <a id="20301" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="20306" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="20312" class="Symbol">=</a> <a id="20314" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="20317" href="BrouwerTree.OrdinalDecidability.Basic.html#20317" class="Bound">x</a> <a id="20319" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="20321" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="20325" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="20327" class="Symbol">(</a><a id="20328" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="20346" href="BrouwerTree.OrdinalDecidability.Basic.html#20317" class="Bound">x</a><a id="20347" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.CountableChoice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.CountableChoice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a>  <a id="48" class="Symbol">#-}</a>
<a id="52" class="Keyword">module</a> <a id="59" href="BrouwerTree.OrdinalDecidability.CountableChoice.html" class="Module">BrouwerTree.OrdinalDecidability.CountableChoice</a> <a id="107" class="Keyword">where</a>

<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="264" class="Keyword">using</a> <a id="270" class="Symbol">(</a><a id="271" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="272" class="Symbol">;</a> <a id="274" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="278" class="Symbol">;</a> <a id="280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="283" class="Symbol">)</a> <a id="285" class="Keyword">renaming</a> <a id="294" class="Symbol">(</a><a id="295" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="299" class="Symbol">to</a> <a id="302" class="Primitive Operator">_N+_</a><a id="306" class="Symbol">)</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="338" class="Keyword">hiding</a> <a id="345" class="Symbol">(</a><a id="346" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="382" class="Keyword">hiding</a> <a id="389" class="Symbol">(</a><a id="390" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="391" class="Symbol">;</a> <a id="393" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="401" class="Symbol">)</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="432" class="Symbol">as</a> <a id="435" class="Module">⊎</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="468" class="Symbol">as</a> <a id="471" class="Module">⊥</a> <a id="473" class="Keyword">renaming</a> <a id="482" class="Symbol">(</a><a id="483" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="485" class="Symbol">to</a> <a id="488" class="Datatype">Empty</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="542" class="Symbol">;</a> <a id="544" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="547" class="Symbol">;</a> <a id="549" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="551" class="Symbol">;</a> <a id="553" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a><a id="562" class="Symbol">;</a> <a id="564" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a><a id="570" class="Symbol">;</a> <a id="572" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="574" class="Symbol">)</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a> <a id="624" class="Keyword">using</a> <a id="630" class="Symbol">(</a><a id="631" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a><a id="638" class="Symbol">)</a>

<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Iff.html" class="Module">Iff</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="General-Properties.html" class="Module">General-Properties</a>

<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>
<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationTheorem</a>
<a id="925" class="Keyword">open</a> <a id="930" class="Keyword">import</a> <a id="937" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html" class="Module">BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared</a>
<a id="997" class="Keyword">open</a> <a id="1002" class="Keyword">import</a> <a id="1009" href="BrouwerTree.OrdinalDecidability.Sierpinski.html" class="Module">BrouwerTree.OrdinalDecidability.Sierpinski</a>

<a id="1053" class="Keyword">private</a>
 <a id="1062" class="Keyword">variable</a>
  <a id="1073" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a> <a id="1075" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1075" class="Generalizable">ℓ&#39;</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="CC-implies-semidec-closed-under-countable-joins"></a><a id="1087" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1087" class="Function">CC-implies-semidec-closed-under-countable-joins</a>
 <a id="1136" class="Symbol">:</a> <a id="1138" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="1154" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="1201" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a>
<a id="1203" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1087" class="Function">CC-implies-semidec-closed-under-countable-joins</a> <a id="1251" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1251" class="Bound">cc</a> <a id="1254" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1254" class="Bound">P</a> <a id="1256" class="Symbol">_</a> <a id="1258" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1258" class="Bound">σ</a> <a id="1260" class="Symbol">=</a>
 <a id="1263" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1270" class="Symbol">(</a><a id="1271" href="BrouwerTree.OrdinalDecidability.Basic.html#4850" class="Function">∃-semi-dec-str</a> <a id="1286" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1254" class="Bound">P</a><a id="1287" class="Symbol">)</a> <a id="1289" class="Symbol">(</a><a id="1290" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1251" class="Bound">cc</a> <a id="1293" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1258" class="Bound">σ</a><a id="1294" class="Symbol">)</a>

<a id="CC→ω·n≤x-semi-dec"></a><a id="1297" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1297" class="Function">CC→ω·n≤x-semi-dec</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="1333" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
                  <a id="1358" class="Symbol">→</a> <a id="1360" class="Symbol">(</a><a id="1361" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1361" class="Bound">x</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1368" class="Symbol">)</a> <a id="1370" class="Symbol">→</a> <a id="1372" class="Symbol">(</a><a id="1373" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1373" class="Bound">n</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1378" class="Symbol">)</a> <a id="1380" class="Symbol">→</a> <a id="1382" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1391" class="Symbol">(</a><a id="1392" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1394" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1396" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1398" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1373" class="Bound">n</a> <a id="1400" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1402" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1361" class="Bound">x</a><a id="1403" class="Symbol">)</a>
<a id="1405" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1297" class="Function">CC→ω·n≤x-semi-dec</a> <a id="1423" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1423" class="Bound">cc</a> <a id="1426" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1426" class="Bound">x</a> <a id="1428" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1437" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="1450" class="Symbol">((</a><a id="1452" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1454" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1456" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1458" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1462" class="Symbol">)</a> <a id="1464" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1466" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1426" class="Bound">x</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1474" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="1480" class="Symbol">)</a> <a id="1482" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="1484" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1297" class="Function">CC→ω·n≤x-semi-dec</a> <a id="1502" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1502" class="Bound">cc</a> <a id="1505" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1505" class="Bound">x</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1512" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="1513" class="Symbol">)</a> <a id="1515" class="Symbol">=</a> <a id="1517" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="1525" class="Symbol">(λ</a> <a id="1528" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1528" class="Bound">x</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1541" class="Symbol">(</a><a id="1542" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1544" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1546" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1553" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="1554" class="Symbol">)</a> <a id="1556" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1558" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1528" class="Bound">x</a><a id="1559" class="Symbol">))</a>
                                         <a id="1603" class="Symbol">(λ</a> <a id="1606" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1606" class="Bound">x</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="1625" class="Symbol">)</a>
                                         <a id="1668" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1718" class="Function">[1]</a> <a id="1672" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1801" class="Function">[2]</a> <a id="1676" class="Symbol">(λ</a> <a id="1679" class="Symbol">{</a><a id="1680" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1680" class="Bound">f</a><a id="1681" class="Symbol">}</a> <a id="1683" class="Symbol">{</a><a id="1684" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1684" class="Bound">f↑</a><a id="1686" class="Symbol">}</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1958" class="Function">[3]</a> <a id="1694" class="Symbol">{</a><a id="1695" class="Argument">f↑</a> <a id="1698" class="Symbol">=</a> <a id="1700" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1684" class="Bound">f↑</a><a id="1702" class="Symbol">})</a> <a id="1705" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1505" class="Bound">x</a>
  <a id="1709" class="Keyword">where</a>
   <a id="1718" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1718" class="Function">[1]</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1733" class="Symbol">(</a><a id="1734" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1736" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1738" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1745" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="1746" class="Symbol">)</a> <a id="1748" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1750" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="1754" class="Symbol">)</a>
   <a id="1759" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1718" class="Function">[1]</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1767" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="1780" class="Symbol">_</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1786" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a><a id="1794" class="Symbol">)</a> <a id="1796" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="1801" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1801" class="Function">[2]</a> <a id="1805" class="Symbol">:</a> <a id="1807" class="Symbol">{</a><a id="1808" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1808" class="Bound">y</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1815" class="Symbol">}</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1828" class="Symbol">(</a><a id="1829" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1831" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1833" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1840" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="1841" class="Symbol">)</a> <a id="1843" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1845" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1808" class="Bound">y</a><a id="1846" class="Symbol">)</a> <a id="1848" class="Symbol">→</a> <a id="1850" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1859" class="Symbol">(</a><a id="1860" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1862" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1864" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1871" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="1872" class="Symbol">)</a> <a id="1874" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1876" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1881" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1808" class="Bound">y</a><a id="1882" class="Symbol">)</a>
   <a id="1887" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1801" class="Function">[2]</a> <a id="1891" class="Symbol">{</a><a id="1892" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1892" class="Bound">y</a><a id="1893" class="Symbol">}</a> <a id="1895" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1895" class="Bound">ih</a> <a id="1898" class="Symbol">=</a> <a id="1900" href="Iff.html#671" class="Function">rl</a> <a id="1903" class="Symbol">(</a><a id="1904" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="1928" class="Symbol">_</a> <a id="1930" class="Symbol">_</a> <a id="1932" class="Symbol">(</a><a id="1933" href="BrouwerTree.Code.Results.html#2856" class="Function">lim≤sx↔lim≤x</a> <a id="1946" class="Symbol">_</a> <a id="1948" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1892" class="Bound">y</a><a id="1949" class="Symbol">))</a> <a id="1952" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1895" class="Bound">ih</a>
   <a id="1958" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1958" class="Function">[3]</a> <a id="1962" class="Symbol">:</a> <a id="1964" class="Symbol">{</a><a id="1965" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1965" class="Bound">f</a> <a id="1967" class="Symbol">:</a> <a id="1969" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1976" class="Symbol">}</a> <a id="1978" class="Symbol">{</a><a id="1979" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1979" class="Bound">f↑</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1995" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1965" class="Bound">f</a><a id="1996" class="Symbol">}</a>
       <a id="2005" class="Symbol">→</a> <a id="2007" class="Symbol">((</a><a id="2009" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2009" class="Bound">k</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2014" class="Symbol">)</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2027" class="Symbol">(</a><a id="2028" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2030" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2032" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2039" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="2040" class="Symbol">)</a> <a id="2042" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2044" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1965" class="Bound">f</a> <a id="2046" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2009" class="Bound">k</a><a id="2047" class="Symbol">))</a>
       <a id="2057" class="Symbol">→</a> <a id="2059" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2068" class="Symbol">(</a><a id="2069" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2071" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2073" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2080" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="2081" class="Symbol">)</a> <a id="2083" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2085" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2091" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1965" class="Bound">f</a><a id="2092" class="Symbol">)</a>
   <a id="2097" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1958" class="Function">[3]</a> <a id="2101" class="Symbol">{</a><a id="2102" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a><a id="2103" class="Symbol">}</a> <a id="2105" class="Symbol">{</a><a id="2106" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2106" class="Bound">f↑</a><a id="2108" class="Symbol">}</a> <a id="2110" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2110" class="Bound">ih</a> <a id="2113" class="Symbol">=</a>
    <a id="2119" href="Iff.html#671" class="Function">rl</a> <a id="2122" class="Symbol">(</a><a id="2123" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="2147" class="Symbol">_</a> <a id="2149" class="Symbol">(</a><a id="2150" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2153" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2153" class="Bound">m</a> <a id="2155" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2159" href="PropTrunc.html#1594" class="Function">]</a> <a id="2161" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2163" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2165" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2167" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2169" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2171" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2173" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2153" class="Bound">m</a><a id="2174" class="Symbol">)</a> <a id="2176" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2202" class="Function">[4]</a><a id="2179" class="Symbol">)</a> <a id="2181" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2716" class="Function">[5]</a>
     <a id="2190" class="Keyword">where</a>
      <a id="2202" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2202" class="Function">[4]</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2210" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2212" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2219" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="2220" class="Symbol">)</a> <a id="2222" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2224" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2230" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a>                <a id="2247" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2250" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2407" class="Function">[4]₁</a> <a id="2255" href="Iff.html#1164" class="Function Operator">⟩</a>
            <a id="2269" class="Symbol">(∀</a> <a id="2272" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2272" class="Bound">k</a> <a id="2274" class="Symbol">→</a> <a id="2276" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2279" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2279" class="Bound">m</a> <a id="2281" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2283" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2285" href="PropTrunc.html#1594" class="Function">]</a> <a id="2287" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2289" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2291" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2293" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2295" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2297" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2299" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2272" class="Bound">k</a> <a id="2301" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2303" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2305" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2279" class="Bound">m</a><a id="2306" class="Symbol">)</a> <a id="2308" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2311" class="Symbol">(λ</a> <a id="2314" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2314" class="Bound">f</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2314" class="Bound">f</a> <a id="2320" class="Number">0</a><a id="2321" class="Symbol">)</a> <a id="2323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2325" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2471" class="Function">[4]₂</a> <a id="2330" href="Iff.html#1164" class="Function Operator">⟩</a>
            <a id="2344" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2347" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2347" class="Bound">m</a> <a id="2349" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2351" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2353" href="PropTrunc.html#1594" class="Function">]</a> <a id="2355" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2357" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2359" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2361" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2363" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2365" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2367" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2347" class="Bound">m</a>               <a id="2383" href="Iff.html#1288" class="Function Operator">↔∎</a>
       <a id="2393" class="Keyword">where</a>
        <a id="2407" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2407" class="Function">[4]₁</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="BrouwerTree.Code.Results.html#1549" class="Function">lim≤lim↔weakly-bisimilar</a> <a id="2439" class="Symbol">(λ</a> <a id="2442" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2442" class="Bound">k</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2448" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2450" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2452" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2454" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2456" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2458" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2442" class="Bound">k</a><a id="2459" class="Symbol">)</a> <a id="2461" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a>
        <a id="2471" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2471" class="Function">[4]₂</a> <a id="2476" class="Symbol">:</a> <a id="2478" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2481" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2481" class="Bound">m</a> <a id="2483" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2485" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2487" href="PropTrunc.html#1594" class="Function">]</a> <a id="2489" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2491" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2493" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2495" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2497" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2499" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2501" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2481" class="Bound">m</a> <a id="2503" class="Symbol">→</a> <a id="2505" class="Symbol">(∀</a> <a id="2508" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2508" class="Bound">k</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2515" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2515" class="Bound">m</a> <a id="2517" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2519" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2521" href="PropTrunc.html#1594" class="Function">]</a> <a id="2523" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2525" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2527" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2529" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2531" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2533" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2535" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2508" class="Bound">k</a> <a id="2537" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2539" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2541" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2515" class="Bound">m</a><a id="2542" class="Symbol">)</a>
        <a id="2552" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2471" class="Function">[4]₂</a> <a id="2557" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2557" class="Bound">l</a> <a id="2559" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2564" class="Symbol">=</a> <a id="2566" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2557" class="Bound">l</a>
        <a id="2576" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2471" class="Function">[4]₂</a> <a id="2581" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2581" class="Bound">l</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2588" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2588" class="Bound">k</a><a id="2589" class="Symbol">)</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="2600" class="Symbol">(λ</a> <a id="2603" class="Symbol">(</a><a id="2604" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2604" class="Bound">m</a> <a id="2606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2608" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2608" class="Bound">q</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">→</a> <a id="2613" class="Symbol">(</a><a id="2614" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2604" class="Bound">m</a> <a id="2616" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#302" class="Primitive Operator">N+</a> <a id="2619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2623" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2588" class="Bound">k</a> <a id="2625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                              <a id="2673" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="2687" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2689" class="Symbol">{</a><a id="2690" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2106" class="Bound">f↑</a><a id="2692" class="Symbol">}</a> <a id="2694" class="Symbol">(</a><a id="2695" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2697" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2699" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2701" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="2702" class="Symbol">)</a> <a id="2704" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2608" class="Bound">q</a><a id="2705" class="Symbol">))</a> <a id="2708" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2581" class="Bound">l</a>
      <a id="2716" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2716" class="Function">[5]</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2731" class="Symbol">(</a><a id="2732" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2735" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2735" class="Bound">m</a> <a id="2737" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2739" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2741" href="PropTrunc.html#1594" class="Function">]</a> <a id="2743" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2745" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2747" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2749" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2751" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2753" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2755" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2735" class="Bound">m</a><a id="2756" class="Symbol">)</a>
      <a id="2764" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2716" class="Function">[5]</a> <a id="2768" class="Symbol">=</a> <a id="2770" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1087" class="Function">CC-implies-semidec-closed-under-countable-joins</a> <a id="2818" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1502" class="Bound">cc</a>
             <a id="2834" class="Symbol">(λ</a> <a id="2837" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2837" class="Bound">m</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2843" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2845" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2847" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a> <a id="2849" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2851" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2853" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2837" class="Bound">m</a><a id="2854" class="Symbol">)</a>
             <a id="2869" class="Symbol">(λ</a> <a id="2872" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2872" class="Bound">m</a> <a id="2874" class="Symbol">→</a> <a id="2876" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="2885" class="Symbol">)</a>
             <a id="2900" class="Symbol">(λ</a> <a id="2903" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2903" class="Bound">m</a> <a id="2905" class="Symbol">→</a> <a id="2907" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1297" class="Function">CC→ω·n≤x-semi-dec</a> <a id="2925" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1502" class="Bound">cc</a> <a id="2928" class="Symbol">(</a><a id="2929" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2102" class="Bound">f</a> <a id="2931" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2903" class="Bound">m</a><a id="2932" class="Symbol">)</a> <a id="2934" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1512" class="Bound">n</a><a id="2935" class="Symbol">)</a>

<a id="CC-implies-ω·n-dec-is-semi-dec"></a><a id="2938" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2938" class="Function">CC-implies-ω·n-dec-is-semi-dec</a> <a id="2969" class="Symbol">:</a> <a id="2971" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="2987" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
                               <a id="3025" class="Symbol">→</a> <a id="3027" class="Symbol">(</a><a id="3028" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3028" class="Bound">P</a> <a id="3030" class="Symbol">:</a> <a id="3032" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3037" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a><a id="3038" class="Symbol">)</a>
                               <a id="3071" class="Symbol">→</a> <a id="3073" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3080" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3028" class="Bound">P</a>
                               <a id="3113" class="Symbol">→</a> <a id="3115" class="Symbol">(</a><a id="3116" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3116" class="Bound">k</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3121" class="Symbol">)</a>
                               <a id="3154" class="Symbol">→</a> <a id="3156" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3168" class="Symbol">(</a><a id="3169" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3171" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3173" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3175" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3116" class="Bound">k</a><a id="3176" class="Symbol">)</a> <a id="3178" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3028" class="Bound">P</a>
                               <a id="3211" class="Symbol">→</a> <a id="3213" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="3222" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3028" class="Bound">P</a>
<a id="3224" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2938" class="Function">CC-implies-ω·n-dec-is-semi-dec</a> <a id="3255" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3255" class="Bound">cc</a> <a id="3258" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3258" class="Bound">P</a> <a id="3260" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3260" class="Bound">P-prop</a> <a id="3267" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3267" class="Bound">k</a> <a id="3269" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3269" class="Bound">τ</a> <a id="3271" class="Symbol">=</a>
 <a id="3274" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3281" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="3306" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3324" class="Function">[1]</a><a id="3309" class="Symbol">)</a> <a id="3311" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3269" class="Bound">τ</a>
  <a id="3315" class="Keyword">where</a>
   <a id="3324" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3324" class="Function">[1]</a> <a id="3328" class="Symbol">:</a> <a id="3330" class="Symbol">(</a><a id="3331" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3331" class="Bound">x</a> <a id="3333" class="Symbol">:</a> <a id="3335" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3338" class="Symbol">)</a> <a id="3340" class="Symbol">→</a> <a id="3342" class="Symbol">(</a><a id="3343" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3258" class="Bound">P</a> <a id="3345" href="Iff.html#528" class="Function Operator">↔</a> <a id="3347" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3349" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3351" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3353" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3267" class="Bound">k</a> <a id="3355" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3357" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3331" class="Bound">x</a><a id="3358" class="Symbol">)</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="3371" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3258" class="Bound">P</a>
   <a id="3376" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3324" class="Function">[1]</a> <a id="3380" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3380" class="Bound">x</a> <a id="3382" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3382" class="Bound">ρ</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Iff.html#671" class="Function">rl</a> <a id="3389" class="Symbol">(</a><a id="3390" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="3414" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3258" class="Bound">P</a> <a id="3416" class="Symbol">_</a> <a id="3418" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3382" class="Bound">ρ</a><a id="3419" class="Symbol">)</a> <a id="3421" class="Symbol">(</a><a id="3422" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1297" class="Function">CC→ω·n≤x-semi-dec</a> <a id="3440" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3255" class="Bound">cc</a> <a id="3443" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3380" class="Bound">x</a> <a id="3445" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3267" class="Bound">k</a><a id="3446" class="Symbol">)</a>

<a id="CC-implies-ω²-decidable-are-∀-of-semidecidable-props"></a><a id="3449" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3449" class="Function">CC-implies-ω²-decidable-are-∀-of-semidecidable-props</a>
 <a id="3503" class="Symbol">:</a> <a id="3505" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="3521" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
 <a id="3529" class="Symbol">→</a> <a id="3531" class="Symbol">(</a><a id="3532" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3532" class="Bound">P</a> <a id="3534" class="Symbol">:</a> <a id="3536" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3541" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a><a id="3542" class="Symbol">)</a>
 <a id="3545" class="Symbol">→</a> <a id="3547" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3554" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3532" class="Bound">P</a>
 <a id="3557" class="Symbol">→</a> <a id="3559" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3571" class="Symbol">(</a><a id="3572" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3574" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3576" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="3577" class="Symbol">)</a> <a id="3579" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3532" class="Bound">P</a>
 <a id="3582" class="Symbol">→</a> <a id="3584" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3587" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3587" class="Bound">Q</a> <a id="3589" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3600" class="Symbol">)</a> <a id="3602" href="PropTrunc.html#1594" class="Function">]</a>
     <a id="3609" class="Symbol">((</a><a id="3611" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3611" class="Bound">n</a> <a id="3613" class="Symbol">:</a> <a id="3615" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3616" class="Symbol">)</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3627" class="Symbol">(</a><a id="3628" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3587" class="Bound">Q</a> <a id="3630" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3611" class="Bound">n</a><a id="3631" class="Symbol">))</a> <a id="3634" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3636" class="Symbol">((</a><a id="3638" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3638" class="Bound">n</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3643" class="Symbol">)</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="3656" class="Symbol">(</a><a id="3657" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3587" class="Bound">Q</a> <a id="3659" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3638" class="Bound">n</a><a id="3660" class="Symbol">))</a> <a id="3663" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3665" class="Symbol">((∀</a> <a id="3669" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3669" class="Bound">n</a> <a id="3671" class="Symbol">→</a> <a id="3673" class="Symbol">(</a><a id="3674" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3587" class="Bound">Q</a> <a id="3676" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3669" class="Bound">n</a><a id="3677" class="Symbol">))</a> <a id="3680" href="Iff.html#528" class="Function Operator">↔</a> <a id="3682" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3532" class="Bound">P</a><a id="3683" class="Symbol">)</a>
<a id="3685" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3449" class="Function">CC-implies-ω²-decidable-are-∀-of-semidecidable-props</a> <a id="3738" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3738" class="Bound">cc</a> <a id="3741" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3741" class="Bound">P</a> <a id="3743" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3743" class="Bound">P-prop</a> <a id="3750" class="Symbol">=</a>
 <a id="3753" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="3760" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="3776" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3789" class="Function">τ</a>
  <a id="3780" class="Keyword">where</a>
   <a id="3789" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3789" class="Function">τ</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="3809" class="Symbol">(</a><a id="3810" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3812" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3814" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="3815" class="Symbol">)</a> <a id="3817" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3741" class="Bound">P</a> <a id="3819" class="Symbol">→</a> <a id="3821" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3824" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3824" class="Bound">Q</a> <a id="3826" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3828" class="Symbol">(</a><a id="3829" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3837" class="Symbol">)</a> <a id="3839" href="PropTrunc.html#1594" class="Function">]</a> <a id="3841" class="Symbol">_</a>
   <a id="3846" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3789" class="Function">τ</a> <a id="3848" class="Symbol">(</a><a id="3849" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a> <a id="3851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3853" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3853" class="Bound">ρ</a><a id="3854" class="Symbol">)</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="3864" class="Symbol">(</a><a id="3865" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="3872" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4273" class="Function">τₗ</a><a id="3874" class="Symbol">)</a> <a id="3876" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3911" class="Function">τ₀</a> <a id="3879" class="Symbol">(</a><a id="3880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16752" class="Function">⇓-Islim⊎zero</a> <a id="3893" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a><a id="3894" class="Symbol">)</a>
    <a id="3900" class="Keyword">where</a>
     <a id="3911" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3911" class="Function">τ₀</a> <a id="3914" class="Symbol">:</a> <a id="3916" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3918" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a> <a id="3920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3922" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="3927" class="Symbol">→</a>  <a id="3930" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3933" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3933" class="Bound">Q</a> <a id="3935" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3940" class="Symbol">→</a> <a id="3942" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3946" class="Symbol">)</a> <a id="3948" href="PropTrunc.html#1594" class="Function">]</a> <a id="3950" class="Symbol">_</a>
     <a id="3957" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3911" class="Function">τ₀</a> <a id="3960" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3960" class="Bound">⇓x-zero</a> <a id="3968" class="Symbol">=</a> <a id="3970" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3972" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4034" class="Function">Q</a> <a id="3974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3976" class="Symbol">(λ</a> <a id="3979" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3979" class="Bound">n</a> <a id="3981" class="Symbol">→</a> <a id="3983" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3990" class="Symbol">)</a> <a id="3992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3994" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4073" class="Function">Q-semidec</a> <a id="4004" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4006" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4157" class="Function">Q-spec</a> <a id="4013" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
      <a id="4021" class="Keyword">where</a>
       <a id="4034" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4034" class="Function">Q</a> <a id="4036" class="Symbol">:</a> <a id="4038" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4040" class="Symbol">→</a> <a id="4042" href="Agda.Primitive.html#388" class="Primitive">Type</a>
       <a id="4054" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4034" class="Function">Q</a> <a id="4056" class="Symbol">_</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#488" class="Datatype">Empty</a>
       <a id="4073" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4073" class="Function">Q-semidec</a> <a id="4083" class="Symbol">:</a> <a id="4085" class="Symbol">(</a><a id="4086" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4086" class="Bound">n</a> <a id="4088" class="Symbol">:</a> <a id="4090" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4091" class="Symbol">)</a> <a id="4093" class="Symbol">→</a> <a id="4095" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4104" class="Symbol">(</a><a id="4105" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4034" class="Function">Q</a> <a id="4107" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4086" class="Bound">n</a><a id="4108" class="Symbol">)</a>
       <a id="4117" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4073" class="Function">Q-semidec</a> <a id="4127" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4127" class="Bound">n</a> <a id="4129" class="Symbol">=</a> <a id="4131" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4133" href="BrouwerTree.OrdinalDecidability.Basic.html#2044" class="Function">⊥-semi-dec-str</a> <a id="4148" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
       <a id="4157" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4157" class="Function">Q-spec</a> <a id="4164" class="Symbol">:</a> <a id="4166" class="Symbol">(∀</a> <a id="4169" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4169" class="Bound">n</a> <a id="4171" class="Symbol">→</a> <a id="4173" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4034" class="Function">Q</a> <a id="4175" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4169" class="Bound">n</a><a id="4176" class="Symbol">)</a> <a id="4178" href="Iff.html#528" class="Function Operator">↔</a> <a id="4180" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3741" class="Bound">P</a>
       <a id="4189" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4157" class="Function">Q-spec</a> <a id="4196" class="Symbol">=</a> <a id="4198" class="Symbol">(λ</a> <a id="4201" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4201" class="Bound">q</a> <a id="4203" class="Symbol">→</a> <a id="4205" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4211" class="Symbol">(</a><a id="4212" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4201" class="Bound">q</a> <a id="4214" class="Number">17</a><a id="4216" class="Symbol">))</a> <a id="4219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4221" class="Symbol">λ</a> <a id="4223" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4223" class="Bound">p</a> <a id="4225" class="Symbol">→</a> <a id="4227" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4233" class="Symbol">(</a><a id="4234" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20685" class="Function">limf≤⇓fin→⊥</a> <a id="4246" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a> <a id="4248" class="Symbol">_</a> <a id="4250" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3960" class="Bound">⇓x-zero</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Iff.html#613" class="Function">lr</a> <a id="4262" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3853" class="Bound">ρ</a> <a id="4264" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4223" class="Bound">p</a><a id="4265" class="Symbol">))</a>
     <a id="4273" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4273" class="Function">τₗ</a> <a id="4276" class="Symbol">:</a> <a id="4278" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="4286" class="Symbol">(</a><a id="4287" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="4289" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">→</a>  <a id="4295" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4298" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4298" class="Bound">Q</a> <a id="4300" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="4311" class="Symbol">)</a> <a id="4313" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4315" class="Symbol">_</a>
     <a id="4322" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4273" class="Function">τₗ</a> <a id="4325" class="Symbol">((</a><a id="4327" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4327" class="Bound">g</a> <a id="4329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4331" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4331" class="Bound">g↑</a><a id="4333" class="Symbol">)</a> <a id="4335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4337" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4337" class="Bound">⇓x-lim</a><a id="4343" class="Symbol">)</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4417" class="Function">Q</a> <a id="4349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4351" class="Symbol">(λ</a> <a id="4354" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4354" class="Bound">n</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="4373" class="Symbol">)</a> <a id="4375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4377" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4477" class="Function">Q-semidec</a> <a id="4387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4389" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4741" class="Function">Q-spec</a>
       <a id="4403" class="Keyword">where</a>
        <a id="4417" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4417" class="Function">Q</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Agda.Primitive.html#388" class="Primitive">Type</a>
        <a id="4438" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4417" class="Function">Q</a> <a id="4440" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4440" class="Bound">n</a> <a id="4442" class="Symbol">=</a> <a id="4444" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="4447" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4447" class="Bound">m</a> <a id="4449" href="PropTrunc.html#1594" class="Function">∈</a> <a id="4451" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4453" href="PropTrunc.html#1594" class="Function">]</a> <a id="4455" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4457" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4459" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4461" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4440" class="Bound">n</a> <a id="4463" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4465" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4327" class="Bound">g</a> <a id="4467" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4447" class="Bound">m</a>
        <a id="4477" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4477" class="Function">Q-semidec</a> <a id="4487" class="Symbol">:</a> <a id="4489" class="Symbol">(</a><a id="4490" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4490" class="Bound">n</a> <a id="4492" class="Symbol">:</a> <a id="4494" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4495" class="Symbol">)</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4508" class="Symbol">(</a><a id="4509" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4417" class="Function">Q</a> <a id="4511" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4490" class="Bound">n</a><a id="4512" class="Symbol">)</a>
        <a id="4522" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4477" class="Function">Q-semidec</a> <a id="4532" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4532" class="Bound">n</a> <a id="4534" class="Symbol">=</a> <a id="4536" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1087" class="Function">CC-implies-semidec-closed-under-countable-joins</a> <a id="4584" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3738" class="Bound">cc</a>
                       <a id="4610" class="Symbol">(λ</a> <a id="4613" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4613" class="Bound">k</a> <a id="4615" class="Symbol">→</a> <a id="4617" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4619" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4621" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4623" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4532" class="Bound">n</a> <a id="4625" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4627" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4327" class="Bound">g</a> <a id="4629" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4613" class="Bound">k</a><a id="4630" class="Symbol">)</a>
                       <a id="4655" class="Symbol">(λ</a> <a id="4658" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4658" class="Bound">k</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="4671" class="Symbol">)</a>
                       <a id="4696" class="Symbol">(λ</a> <a id="4699" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4699" class="Bound">k</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1297" class="Function">CC→ω·n≤x-semi-dec</a> <a id="4721" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3738" class="Bound">cc</a> <a id="4724" class="Symbol">(</a><a id="4725" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4327" class="Bound">g</a> <a id="4727" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4699" class="Bound">k</a><a id="4728" class="Symbol">)</a> <a id="4730" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4532" class="Bound">n</a><a id="4731" class="Symbol">)</a>
        <a id="4741" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4741" class="Function">Q-spec</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Iff.html#943" class="Function">↔-sym</a> <a id="4756" class="Symbol">(</a><a id="4757" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3741" class="Bound">P</a>            <a id="4770" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="4773" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3853" class="Bound">ρ</a> <a id="4775" href="Iff.html#1164" class="Function Operator">⟩</a>
                        <a id="4801" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4803" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4805" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4807" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4809" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a>   <a id="4813" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="4816" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20477" class="Function">lim≤x↔lim≤⇓x</a> <a id="4829" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a> <a id="4831" class="Symbol">(λ</a> <a id="4834" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4834" class="Bound">n</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4840" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4842" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4844" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4834" class="Bound">n</a><a id="4845" class="Symbol">)</a> <a id="4847" href="Iff.html#1164" class="Function Operator">⟩</a>
                        <a id="4873" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4875" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4877" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4879" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4881" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="4883" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3849" class="Bound">x</a> <a id="4885" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="4888" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4960" class="Function">[1]</a> <a id="4892" href="Iff.html#1164" class="Function Operator">⟩</a>
                        <a id="4918" class="Symbol">(∀</a> <a id="4921" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4921" class="Bound">n</a> <a id="4923" class="Symbol">→</a> <a id="4925" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4417" class="Function">Q</a> <a id="4927" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4921" class="Bound">n</a><a id="4928" class="Symbol">)</a>  <a id="4931" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="4933" class="Symbol">)</a>
         <a id="4944" class="Keyword">where</a>
          <a id="4960" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4960" class="Function">[1]</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4972" class="Symbol">(λ</a> <a id="4975" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4975" class="Bound">z</a> <a id="4977" class="Symbol">→</a> <a id="4979" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4981" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4983" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4985" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4987" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4975" class="Bound">z</a> <a id="4989" href="Iff.html#528" class="Function Operator">↔</a><a id="4990" class="Symbol">((</a><a id="4992" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4992" class="Bound">n</a> <a id="4994" class="Symbol">:</a> <a id="4996" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4997" class="Symbol">)</a> <a id="4999" class="Symbol">→</a> <a id="5001" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4417" class="Function">Q</a> <a id="5003" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4992" class="Bound">n</a><a id="5004" class="Symbol">))</a>
                      <a id="5029" class="Symbol">(</a><a id="5030" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5034" class="Symbol">(</a><a id="5035" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="5049" class="Symbol">{</a><a id="5050" class="Argument">f↑</a> <a id="5053" class="Symbol">=</a> <a id="5055" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4331" class="Bound">g↑</a><a id="5057" class="Symbol">}</a> <a id="5059" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4337" class="Bound">⇓x-lim</a><a id="5065" class="Symbol">))</a>
                      <a id="5090" class="Symbol">(</a><a id="5091" href="BrouwerTree.Code.Results.html#1549" class="Function">lim≤lim↔weakly-bisimilar</a> <a id="5116" class="Symbol">(λ</a> <a id="5119" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5119" class="Bound">n</a> <a id="5121" class="Symbol">→</a> <a id="5123" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5125" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5127" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5129" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5119" class="Bound">n</a><a id="5130" class="Symbol">)</a> <a id="5132" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#4327" class="Bound">g</a><a id="5133" class="Symbol">)</a>

<a id="∀∀-ω²dec"></a><a id="5136" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5136" class="Function">∀∀-ω²dec</a> <a id="5145" class="Symbol">:</a> <a id="5147" class="Symbol">(</a><a id="5148" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5148" class="Bound">Q</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5154" class="Symbol">→</a> <a id="5156" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5158" class="Symbol">→</a> <a id="5160" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5165" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a><a id="5166" class="Symbol">)</a>
         <a id="5177" class="Symbol">→</a> <a id="5179" class="Symbol">(∀</a> <a id="5182" class="Symbol">(</a><a id="5183" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5183" class="Bound">m</a> <a id="5185" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5185" class="Bound">n</a> <a id="5187" class="Symbol">:</a> <a id="5189" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5190" class="Symbol">)</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="5203" class="Symbol">(</a><a id="5204" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5148" class="Bound">Q</a> <a id="5206" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5183" class="Bound">m</a> <a id="5208" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5185" class="Bound">n</a><a id="5209" class="Symbol">))</a>
         <a id="5221" class="Symbol">→</a> <a id="5223" class="Symbol">(∀</a> <a id="5226" class="Symbol">(</a><a id="5227" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5227" class="Bound">m</a> <a id="5229" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5229" class="Bound">n</a> <a id="5231" class="Symbol">:</a> <a id="5233" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5234" class="Symbol">)</a> <a id="5236" class="Symbol">→</a> <a id="5238" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5245" class="Symbol">(</a><a id="5246" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5148" class="Bound">Q</a> <a id="5248" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5227" class="Bound">m</a> <a id="5250" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5229" class="Bound">n</a><a id="5251" class="Symbol">))</a>
         <a id="5263" class="Symbol">→</a> <a id="5265" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5277" class="Symbol">(</a><a id="5278" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5280" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5282" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="5283" class="Symbol">)</a> <a id="5285" class="Symbol">(∀</a> <a id="5288" class="Symbol">(</a><a id="5289" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5289" class="Bound">m</a> <a id="5291" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5291" class="Bound">n</a> <a id="5293" class="Symbol">:</a> <a id="5295" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5296" class="Symbol">)</a> <a id="5298" class="Symbol">→</a> <a id="5300" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5148" class="Bound">Q</a> <a id="5302" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5289" class="Bound">m</a> <a id="5304" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5291" class="Bound">n</a><a id="5305" class="Symbol">)</a>
<a id="5307" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5136" class="Function">∀∀-ω²dec</a> <a id="5316" class="Symbol">{</a><a id="5317" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5317" class="Bound">ℓ</a><a id="5318" class="Symbol">}</a> <a id="5320" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5320" class="Bound">Q</a> <a id="5322" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5322" class="Bound">Q-semi-dec</a> <a id="5333" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5333" class="Bound">Q-is-prop</a> <a id="5343" class="Symbol">=</a>
 <a id="5346" href="Iff.html#613" class="Function">lr</a> <a id="5349" class="Symbol">(</a><a id="5350" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="5377" class="Symbol">(∀</a> <a id="5380" class="Symbol">(</a><a id="5381" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5381" class="Bound">n</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">→</a> <a id="5390" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5740" class="Function">P</a> <a id="5392" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5381" class="Bound">n</a><a id="5393" class="Symbol">)</a> <a id="5395" class="Symbol">(∀</a> <a id="5398" class="Symbol">(</a><a id="5399" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5399" class="Bound">m</a> <a id="5401" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5401" class="Bound">n</a> <a id="5403" class="Symbol">:</a> <a id="5405" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5406" class="Symbol">)</a> <a id="5408" class="Symbol">→</a> <a id="5410" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5320" class="Bound">Q</a> <a id="5412" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5399" class="Bound">m</a> <a id="5414" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5401" class="Bound">n</a><a id="5415" class="Symbol">)</a> <a id="5417" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5948" class="Function">[2]</a><a id="5420" class="Symbol">)</a>
    <a id="5426" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5428" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5609" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec</a> <a id="5447" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5740" class="Function">P</a>
       <a id="5456" class="Symbol">(λ</a> <a id="5459" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5459" class="Bound">k</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5333" class="Bound">Q-is-prop</a> <a id="5473" class="Symbol">(</a><a id="5474" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5478" class="Symbol">(</a><a id="5479" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5481" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5459" class="Bound">k</a><a id="5482" class="Symbol">))</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5490" class="Symbol">(</a><a id="5491" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5493" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5459" class="Bound">k</a><a id="5494" class="Symbol">)))</a>
       <a id="5505" class="Symbol">(λ</a> <a id="5508" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5508" class="Bound">k</a> <a id="5510" class="Symbol">→</a> <a id="5512" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5322" class="Bound">Q-semi-dec</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5528" class="Symbol">(</a><a id="5529" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5531" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5508" class="Bound">k</a><a id="5532" class="Symbol">))</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5540" class="Symbol">(</a><a id="5541" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5543" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5508" class="Bound">k</a><a id="5544" class="Symbol">)))</a> <a id="5548" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="5552" class="Keyword">where</a>
   <a id="5561" class="Keyword">open</a> <a id="5566" class="Keyword">import</a> <a id="5573" href="Cubical.Data.Nat.Bijections.Product.html" class="Module">Cubical.Data.Nat.Bijections.Product</a>
   <a id="5612" class="Keyword">open</a> <a id="5617" class="Keyword">import</a> <a id="5624" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
   <a id="5659" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5665" class="Symbol">→</a> <a id="5667" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5669" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5671" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
   <a id="5676" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5678" class="Symbol">=</a> <a id="5680" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a><a id="5694" class="Symbol">)</a>
   <a id="5699" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5699" class="Function">ψ</a> <a id="5701" class="Symbol">:</a> <a id="5703" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5705" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5707" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5709" class="Symbol">→</a> <a id="5711" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
   <a id="5716" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5699" class="Function">ψ</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5728" class="Symbol">(</a><a id="5729" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a><a id="5734" class="Symbol">)</a>

   <a id="5740" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5740" class="Function">P</a> <a id="5742" class="Symbol">:</a> <a id="5744" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5746" class="Symbol">→</a> <a id="5748" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5753" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5317" class="Bound">ℓ</a>
   <a id="5758" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5740" class="Function">P</a> <a id="5760" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5760" class="Bound">k</a> <a id="5762" class="Symbol">=</a> <a id="5764" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5320" class="Bound">Q</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5771" class="Symbol">(</a><a id="5772" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5774" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5760" class="Bound">k</a><a id="5775" class="Symbol">))</a> <a id="5778" class="Symbol">(</a><a id="5779" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5783" class="Symbol">(</a><a id="5784" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="5786" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5760" class="Bound">k</a><a id="5787" class="Symbol">))</a>
   <a id="5793" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5793" class="Function">[1]</a> <a id="5797" class="Symbol">:</a> <a id="5799" class="Symbol">(</a><a id="5800" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5800" class="Bound">m</a> <a id="5802" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5802" class="Bound">n</a> <a id="5804" class="Symbol">:</a> <a id="5806" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5807" class="Symbol">)</a> <a id="5809" class="Symbol">→</a> <a id="5811" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5740" class="Function">P</a> <a id="5813" class="Symbol">(</a><a id="5814" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5699" class="Function">ψ</a> <a id="5816" class="Symbol">(</a><a id="5817" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5800" class="Bound">m</a> <a id="5819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5821" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5802" class="Bound">n</a><a id="5822" class="Symbol">))</a> <a id="5825" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5827" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5320" class="Bound">Q</a> <a id="5829" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5800" class="Bound">m</a> <a id="5831" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5802" class="Bound">n</a>
   <a id="5836" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5793" class="Function">[1]</a> <a id="5840" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5840" class="Bound">m</a> <a id="5842" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5842" class="Bound">n</a> <a id="5844" class="Symbol">=</a> <a id="5846" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5852" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5320" class="Bound">Q</a> <a id="5854" class="Symbol">(</a><a id="5855" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5860" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5873" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="5879" class="Symbol">(</a><a id="5880" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5840" class="Bound">m</a> <a id="5882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5884" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5842" class="Bound">n</a><a id="5885" class="Symbol">)))</a>
                     <a id="5910" class="Symbol">(</a><a id="5911" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5916" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5920" class="Symbol">(</a><a id="5921" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5929" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="5935" class="Symbol">(</a><a id="5936" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5840" class="Bound">m</a> <a id="5938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5940" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5842" class="Bound">n</a><a id="5941" class="Symbol">)))</a>
   <a id="5948" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5948" class="Function">[2]</a> <a id="5952" class="Symbol">:</a> <a id="5954" class="Symbol">((</a><a id="5956" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5956" class="Bound">n</a> <a id="5958" class="Symbol">:</a> <a id="5960" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5961" class="Symbol">)</a> <a id="5963" class="Symbol">→</a> <a id="5965" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5740" class="Function">P</a> <a id="5967" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5956" class="Bound">n</a><a id="5968" class="Symbol">)</a> <a id="5970" href="Iff.html#528" class="Function Operator">↔</a> <a id="5972" class="Symbol">((</a><a id="5974" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5974" class="Bound">m</a> <a id="5976" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5976" class="Bound">n</a> <a id="5978" class="Symbol">:</a> <a id="5980" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5981" class="Symbol">)</a> <a id="5983" class="Symbol">→</a> <a id="5985" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5320" class="Bound">Q</a> <a id="5987" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5974" class="Bound">m</a> <a id="5989" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5976" class="Bound">n</a><a id="5990" class="Symbol">)</a>
   <a id="5995" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5948" class="Function">[2]</a> <a id="5999" class="Symbol">=</a> <a id="6001" class="Symbol">(λ</a> <a id="6004" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6004" class="Bound">p</a> <a id="6006" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6006" class="Bound">m</a> <a id="6008" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6008" class="Bound">n</a> <a id="6010" class="Symbol">→</a> <a id="6012" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6022" class="Symbol">(</a><a id="6023" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5793" class="Function">[1]</a> <a id="6027" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6006" class="Bound">m</a> <a id="6029" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6008" class="Bound">n</a><a id="6030" class="Symbol">)</a> <a id="6032" class="Symbol">(</a><a id="6033" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6004" class="Bound">p</a> <a id="6035" class="Symbol">(</a><a id="6036" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5699" class="Function">ψ</a> <a id="6038" class="Symbol">(</a><a id="6039" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6006" class="Bound">m</a> <a id="6041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6043" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6008" class="Bound">n</a><a id="6044" class="Symbol">))))</a> <a id="6049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
         <a id="6060" class="Symbol">(λ</a> <a id="6063" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6063" class="Bound">q</a> <a id="6065" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6065" class="Bound">k</a> <a id="6067" class="Symbol">→</a> <a id="6069" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6063" class="Bound">q</a> <a id="6071" class="Symbol">(</a><a id="6072" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6076" class="Symbol">(</a><a id="6077" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="6079" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6065" class="Bound">k</a><a id="6080" class="Symbol">))</a> <a id="6083" class="Symbol">(</a><a id="6084" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6088" class="Symbol">(</a><a id="6089" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5659" class="Function">ϕ</a> <a id="6091" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6065" class="Bound">k</a><a id="6092" class="Symbol">)))</a>

<a id="CC-implies-ω²-dec-closed-under-∀"></a><a id="6097" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6097" class="Function">CC-implies-ω²-dec-closed-under-∀</a>
 <a id="6131" class="Symbol">:</a> <a id="6133" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="6149" class="Symbol">(</a><a id="6150" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6163" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="6169" class="Symbol">)</a> <a id="6171" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a><a id="6172" class="Symbol">)</a>
 <a id="6175" class="Symbol">→</a> <a id="6177" class="Symbol">(</a><a id="6178" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6178" class="Bound">P</a> <a id="6180" class="Symbol">:</a> <a id="6182" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6184" class="Symbol">→</a> <a id="6186" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6191" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a><a id="6192" class="Symbol">)</a>
 <a id="6195" class="Symbol">→</a> <a id="6197" class="Symbol">((</a><a id="6199" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6199" class="Bound">n</a> <a id="6201" class="Symbol">:</a> <a id="6203" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6204" class="Symbol">)</a> <a id="6206" class="Symbol">→</a> <a id="6208" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6215" class="Symbol">(</a><a id="6216" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6178" class="Bound">P</a> <a id="6218" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6199" class="Bound">n</a><a id="6219" class="Symbol">))</a>
 <a id="6223" class="Symbol">→</a> <a id="6225" class="Symbol">((</a> <a id="6228" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6228" class="Bound">n</a> <a id="6230" class="Symbol">:</a> <a id="6232" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6234" class="Symbol">)</a> <a id="6236" class="Symbol">→</a> <a id="6238" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6250" class="Symbol">(</a><a id="6251" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6253" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6255" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6256" class="Symbol">)</a> <a id="6258" class="Symbol">(</a><a id="6259" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6178" class="Bound">P</a> <a id="6261" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6228" class="Bound">n</a><a id="6262" class="Symbol">))</a>
 <a id="6266" class="Symbol">→</a> <a id="6268" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6280" class="Symbol">(</a><a id="6281" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6283" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6285" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">(∀</a> <a id="6291" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6291" class="Bound">n</a> <a id="6293" class="Symbol">→</a> <a id="6295" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6178" class="Bound">P</a> <a id="6297" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6291" class="Bound">n</a><a id="6298" class="Symbol">)</a>
<a id="6300" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6097" class="Function">CC-implies-ω²-dec-closed-under-∀</a> <a id="6333" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6333" class="Bound">cc</a> <a id="6336" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6336" class="Bound">P</a> <a id="6338" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6338" class="Bound">P-prop</a> <a id="6345" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6345" class="Bound">σ</a> <a id="6347" class="Symbol">=</a>
 <a id="6350" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6357" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="6373" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6871" class="Function">τ</a> <a id="6375" class="Symbol">(</a><a id="6376" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6333" class="Bound">cc</a> <a id="6379" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6395" class="Function">∥Q∥</a><a id="6382" class="Symbol">)</a>
  <a id="6386" class="Keyword">where</a>
   <a id="6395" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6395" class="Function">∥Q∥</a> <a id="6399" class="Symbol">:</a> <a id="6401" class="Symbol">(</a><a id="6402" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6402" class="Bound">m</a> <a id="6404" class="Symbol">:</a> <a id="6406" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6407" class="Symbol">)</a> <a id="6409" class="Symbol">→</a> <a id="6411" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6414" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6414" class="Bound">Q</a> <a id="6416" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6418" class="Symbol">(</a><a id="6419" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6421" class="Symbol">→</a> <a id="6423" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="6427" class="Symbol">)</a> <a id="6429" href="PropTrunc.html#1594" class="Function">]</a>
                     <a id="6452" class="Symbol">((</a><a id="6454" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6454" class="Bound">n</a> <a id="6456" class="Symbol">:</a> <a id="6458" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6459" class="Symbol">)</a> <a id="6461" class="Symbol">→</a> <a id="6463" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6470" class="Symbol">(</a><a id="6471" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6414" class="Bound">Q</a> <a id="6473" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6454" class="Bound">n</a><a id="6474" class="Symbol">))</a> <a id="6477" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                     <a id="6500" class="Symbol">((</a><a id="6502" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6502" class="Bound">n</a> <a id="6504" class="Symbol">:</a> <a id="6506" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6507" class="Symbol">)</a> <a id="6509" class="Symbol">→</a> <a id="6511" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="6520" class="Symbol">(</a><a id="6521" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6414" class="Bound">Q</a> <a id="6523" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6502" class="Bound">n</a><a id="6524" class="Symbol">))</a> <a id="6527" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                     <a id="6550" class="Symbol">((∀</a> <a id="6554" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6554" class="Bound">n</a> <a id="6556" class="Symbol">→</a> <a id="6558" class="Symbol">(</a><a id="6559" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6414" class="Bound">Q</a> <a id="6561" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6554" class="Bound">n</a><a id="6562" class="Symbol">))</a> <a id="6565" href="Iff.html#528" class="Function Operator">↔</a> <a id="6567" class="Symbol">(</a><a id="6568" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6336" class="Bound">P</a> <a id="6570" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6402" class="Bound">m</a><a id="6571" class="Symbol">))</a>
   <a id="6577" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6395" class="Function">∥Q∥</a> <a id="6581" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6581" class="Bound">m</a> <a id="6583" class="Symbol">=</a> <a id="6585" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3449" class="Function">CC-implies-ω²-decidable-are-∀-of-semidecidable-props</a> <a id="6638" class="Symbol">(</a><a id="6639" href="General-Properties.html#5758" class="Function">CC-lower</a> <a id="6648" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6333" class="Bound">cc</a><a id="6650" class="Symbol">)</a>
                                                                <a id="6716" class="Symbol">(</a><a id="6717" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6336" class="Bound">P</a> <a id="6719" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6581" class="Bound">m</a><a id="6720" class="Symbol">)</a>
                                                                <a id="6786" class="Symbol">(</a><a id="6787" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6338" class="Bound">P-prop</a> <a id="6794" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6581" class="Bound">m</a><a id="6795" class="Symbol">)</a>
                                                                <a id="6861" class="Symbol">(</a><a id="6862" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6345" class="Bound">σ</a> <a id="6864" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6581" class="Bound">m</a><a id="6865" class="Symbol">)</a>

   <a id="6871" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6871" class="Function">τ</a> <a id="6873" class="Symbol">:</a> <a id="6875" class="Symbol">((</a><a id="6877" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6877" class="Bound">m</a> <a id="6879" class="Symbol">:</a> <a id="6881" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6882" class="Symbol">)</a> <a id="6884" class="Symbol">→</a> <a id="6886" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6889" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6889" class="Bound">Q</a> <a id="6891" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6896" class="Symbol">→</a> <a id="6898" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="6902" class="Symbol">)</a> <a id="6904" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6906" class="Symbol">_)</a> <a id="6909" class="Symbol">→</a> <a id="6911" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6923" class="Symbol">(</a><a id="6924" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6926" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6928" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6929" class="Symbol">)</a>  <a id="6932" class="Symbol">(∀</a> <a id="6935" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6935" class="Bound">n</a> <a id="6937" class="Symbol">→</a> <a id="6939" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6336" class="Bound">P</a> <a id="6941" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6935" class="Bound">n</a><a id="6942" class="Symbol">)</a>
   <a id="6947" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6871" class="Function">τ</a> <a id="6949" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6949" class="Bound">H</a> <a id="6951" class="Symbol">=</a> <a id="6953" href="Iff.html#613" class="Function">lr</a> <a id="6956" class="Symbol">(</a><a id="6957" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="6984" class="Symbol">_</a> <a id="6986" class="Symbol">_</a> <a id="6988" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7256" class="Function">Q-spec</a><a id="6994" class="Symbol">)</a> <a id="6996" class="Symbol">(</a><a id="6997" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#5136" class="Function">∀∀-ω²dec</a> <a id="7006" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7041" class="Function">Q</a> <a id="7008" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7165" class="Function">Q-semidec</a> <a id="7018" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7088" class="Function">Q-prop</a><a id="7024" class="Symbol">)</a>
    <a id="7030" class="Keyword">where</a>
     <a id="7041" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7041" class="Function">Q</a> <a id="7043" class="Symbol">:</a> <a id="7045" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7047" class="Symbol">→</a> <a id="7049" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7051" class="Symbol">→</a> <a id="7053" href="Agda.Primitive.html#388" class="Primitive">Type</a>
     <a id="7063" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7041" class="Function">Q</a> <a id="7065" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7065" class="Bound">n</a> <a id="7067" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7067" class="Bound">m</a> <a id="7069" class="Symbol">=</a> <a id="7071" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7075" class="Symbol">(</a><a id="7076" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6949" class="Bound">H</a> <a id="7078" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7065" class="Bound">n</a><a id="7079" class="Symbol">)</a> <a id="7081" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7067" class="Bound">m</a>
     <a id="7088" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7088" class="Function">Q-prop</a> <a id="7095" class="Symbol">:</a> <a id="7097" class="Symbol">(</a><a id="7098" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7098" class="Bound">n</a> <a id="7100" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7100" class="Bound">m</a> <a id="7102" class="Symbol">:</a> <a id="7104" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7105" class="Symbol">)</a> <a id="7107" class="Symbol">→</a> <a id="7109" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7116" class="Symbol">(</a><a id="7117" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7041" class="Function">Q</a> <a id="7119" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7098" class="Bound">n</a> <a id="7121" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7100" class="Bound">m</a><a id="7122" class="Symbol">)</a>
     <a id="7129" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7088" class="Function">Q-prop</a> <a id="7136" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7136" class="Bound">n</a> <a id="7138" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7138" class="Bound">m</a> <a id="7140" class="Symbol">=</a> <a id="7142" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7146" class="Symbol">(</a><a id="7147" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7151" class="Symbol">(</a><a id="7152" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6949" class="Bound">H</a> <a id="7154" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7136" class="Bound">n</a><a id="7155" class="Symbol">))</a> <a id="7158" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7138" class="Bound">m</a>
     <a id="7165" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7165" class="Function">Q-semidec</a> <a id="7175" class="Symbol">:</a> <a id="7177" class="Symbol">(</a><a id="7178" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7178" class="Bound">n</a> <a id="7180" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7180" class="Bound">m</a> <a id="7182" class="Symbol">:</a> <a id="7184" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">→</a> <a id="7189" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="7198" class="Symbol">(</a><a id="7199" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7041" class="Function">Q</a> <a id="7201" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7178" class="Bound">n</a> <a id="7203" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7180" class="Bound">m</a><a id="7204" class="Symbol">)</a>
     <a id="7211" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7165" class="Function">Q-semidec</a> <a id="7221" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7221" class="Bound">n</a> <a id="7223" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7223" class="Bound">m</a> <a id="7225" class="Symbol">=</a> <a id="7227" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7231" class="Symbol">(</a><a id="7232" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7236" class="Symbol">(</a><a id="7237" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7241" class="Symbol">(</a><a id="7242" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6949" class="Bound">H</a> <a id="7244" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7221" class="Bound">n</a><a id="7245" class="Symbol">)))</a> <a id="7249" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7223" class="Bound">m</a>
     <a id="7256" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7256" class="Function">Q-spec</a> <a id="7263" class="Symbol">:</a> <a id="7265" class="Symbol">(∀</a> <a id="7268" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7268" class="Bound">m</a> <a id="7270" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7270" class="Bound">n</a> <a id="7272" class="Symbol">→</a> <a id="7274" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7041" class="Function">Q</a> <a id="7276" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7268" class="Bound">m</a> <a id="7278" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7270" class="Bound">n</a><a id="7279" class="Symbol">)</a> <a id="7281" href="Iff.html#528" class="Function Operator">↔</a> <a id="7283" class="Symbol">(∀</a> <a id="7286" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7286" class="Bound">m</a> <a id="7288" class="Symbol">→</a> <a id="7290" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6336" class="Bound">P</a> <a id="7292" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7286" class="Bound">m</a><a id="7293" class="Symbol">)</a>
     <a id="7300" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7256" class="Function">Q-spec</a> <a id="7307" class="Symbol">=</a> <a id="7309" class="Symbol">(λ</a> <a id="7312" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7312" class="Bound">h</a> <a id="7314" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7314" class="Bound">m</a> <a id="7316" class="Symbol">→</a> <a id="7318" href="Iff.html#613" class="Function">lr</a> <a id="7321" class="Symbol">(</a><a id="7322" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7326" class="Symbol">(</a><a id="7327" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7331" class="Symbol">(</a><a id="7332" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7336" class="Symbol">(</a><a id="7337" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6949" class="Bound">H</a> <a id="7339" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7314" class="Bound">m</a><a id="7340" class="Symbol">))))</a> <a id="7345" class="Symbol">(</a><a id="7346" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7312" class="Bound">h</a> <a id="7348" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7314" class="Bound">m</a><a id="7349" class="Symbol">))</a> <a id="7352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
              <a id="7368" class="Symbol">(λ</a> <a id="7371" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7371" class="Bound">h</a> <a id="7373" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7373" class="Bound">m</a> <a id="7375" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7375" class="Bound">n</a> <a id="7377" class="Symbol">→</a> <a id="7379" href="Iff.html#671" class="Function">rl</a> <a id="7382" class="Symbol">(</a><a id="7383" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7397" class="Symbol">(</a><a id="7398" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6949" class="Bound">H</a> <a id="7400" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7373" class="Bound">m</a><a id="7401" class="Symbol">))))</a> <a id="7406" class="Symbol">(</a><a id="7407" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7371" class="Bound">h</a> <a id="7409" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7373" class="Bound">m</a><a id="7410" class="Symbol">)</a> <a id="7412" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7375" class="Bound">n</a><a id="7413" class="Symbol">)</a>


<a id="CC-implies-𝕊-eq-is-semidec"></a><a id="7417" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7417" class="Function">CC-implies-𝕊-eq-is-semidec</a>
 <a id="7445" class="Symbol">:</a> <a id="7447" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="7463" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
 <a id="7471" class="Symbol">→</a> <a id="7473" class="Symbol">(</a><a id="7474" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7474" class="Bound">x</a> <a id="7476" class="Symbol">:</a> <a id="7478" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="7479" class="Symbol">)</a>
 <a id="7482" class="Symbol">→</a> <a id="7484" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="7493" class="Symbol">(</a><a id="7494" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7474" class="Bound">x</a> <a id="7496" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7498" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="7499" class="Symbol">)</a>
<a id="7501" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7417" class="Function">CC-implies-𝕊-eq-is-semidec</a> <a id="7528" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7528" class="Bound">cc</a> <a id="7531" class="Symbol">=</a>
 <a id="7534" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="7540" class="Symbol">(λ</a> <a id="7543" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7543" class="Bound">x</a> <a id="7545" class="Symbol">→</a> <a id="7547" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="7556" class="Symbol">(</a><a id="7557" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7543" class="Bound">x</a> <a id="7559" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7561" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="7562" class="Symbol">))</a>
 <a id="7566" class="Symbol">(λ</a> <a id="7569" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7569" class="Bound">x</a> <a id="7571" class="Symbol">→</a> <a id="7573" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="7588" class="Symbol">)</a>
 <a id="7591" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7593" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="7606" class="Symbol">(</a><a id="7607" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="7609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7611" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="7612" class="Symbol">)</a> <a id="7614" class="Symbol">(</a><a id="7615" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7619" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7623" class="Symbol">)</a> <a id="7625" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
 <a id="7628" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7630" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="7643" class="Symbol">(</a><a id="7644" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="7646" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7648" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="7649" class="Symbol">)</a> <a id="7651" class="Symbol">(</a><a id="7652" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7655" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12428" class="Function">⊥≠⊤</a><a id="7658" class="Symbol">)</a> <a id="7660" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
 <a id="7663" class="Symbol">λ</a> <a id="7665" class="Symbol">{</a><a id="7666" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7666" class="Bound">s</a><a id="7667" class="Symbol">}</a> <a id="7669" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7669" class="Bound">ih</a> <a id="7672" class="Symbol">→</a> <a id="7674" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7681" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                   <a id="7716" class="Symbol">(λ</a> <a id="7719" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7719" class="Bound">σ</a> <a id="7721" class="Symbol">→</a> <a id="7723" href="Iff.html#671" class="Function">rl</a> <a id="7726" class="Symbol">(</a><a id="7727" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="7751" class="Symbol">_</a> <a id="7753" class="Symbol">_</a> <a id="7755" class="Symbol">(</a><a id="7756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21551" class="Function">is-⊤↔contains-⊤</a> <a id="7772" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7666" class="Bound">s</a><a id="7773" class="Symbol">))</a>
                             <a id="7805" class="Symbol">(</a><a id="7806" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1087" class="Function">CC-implies-semidec-closed-under-countable-joins</a>
                               <a id="7885" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7528" class="Bound">cc</a>
                               <a id="7919" class="Symbol">(λ</a> <a id="7922" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7922" class="Bound">n</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7666" class="Bound">s</a> <a id="7928" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7922" class="Bound">n</a> <a id="7930" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7932" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="7933" class="Symbol">)</a>
                               <a id="7966" class="Symbol">(λ</a> <a id="7969" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7969" class="Bound">n</a> <a id="7971" class="Symbol">→</a> <a id="7973" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="7980" class="Symbol">_</a> <a id="7982" class="Symbol">_)</a>
                               <a id="8016" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7669" class="Bound">ih</a><a id="8018" class="Symbol">))</a>
                    <a id="8041" class="Symbol">(</a><a id="8042" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7528" class="Bound">cc</a> <a id="8045" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7669" class="Bound">ih</a><a id="8047" class="Symbol">)</a>

<a id="CC-implies-semidec-and-𝕊-dec-coincide"></a><a id="8050" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8050" class="Function">CC-implies-semidec-and-𝕊-dec-coincide</a>
 <a id="8089" class="Symbol">:</a> <a id="8091" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="8107" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
 <a id="8115" class="Symbol">→</a> <a id="8117" class="Symbol">(</a><a id="8118" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8118" class="Bound">P</a> <a id="8120" class="Symbol">:</a> <a id="8122" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8127" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a><a id="8128" class="Symbol">)</a>
 <a id="8131" class="Symbol">→</a> <a id="8133" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8140" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8118" class="Bound">P</a>
 <a id="8143" class="Symbol">→</a> <a id="8145" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8154" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8118" class="Bound">P</a> <a id="8156" href="Iff.html#528" class="Function Operator">↔</a> <a id="8158" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="8164" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8118" class="Bound">P</a>
<a id="8166" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8050" class="Function">CC-implies-semidec-and-𝕊-dec-coincide</a> <a id="8204" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8204" class="Bound">cc</a> <a id="8207" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8207" class="Bound">P</a> <a id="8209" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8209" class="Bound">P-prop</a> <a id="8216" class="Symbol">=</a> <a id="8218" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27900" class="Function">semidec→𝕊-dec</a> <a id="8232" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8207" class="Bound">P</a> <a id="8234" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8209" class="Bound">P-prop</a> <a id="8241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8243" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8254" class="Function">ρ</a>
 <a id="8246" class="Keyword">where</a>
  <a id="8254" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8254" class="Function">ρ</a> <a id="8256" class="Symbol">:</a> <a id="8258" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="8264" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8207" class="Bound">P</a> <a id="8266" class="Symbol">→</a> <a id="8268" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8277" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8207" class="Bound">P</a>
  <a id="8281" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8254" class="Function">ρ</a> <a id="8283" class="Symbol">(</a><a id="8284" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8284" class="Bound">y</a> <a id="8286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8288" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8288" class="Bound">σ</a><a id="8289" class="Symbol">)</a> <a id="8291" class="Symbol">=</a> <a id="8293" href="Iff.html#671" class="Function">rl</a> <a id="8296" class="Symbol">(</a><a id="8297" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="8321" class="Symbol">_</a> <a id="8323" class="Symbol">_</a> <a id="8325" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8288" class="Bound">σ</a><a id="8326" class="Symbol">)</a> <a id="8328" class="Symbol">(</a><a id="8329" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#7417" class="Function">CC-implies-𝕊-eq-is-semidec</a> <a id="8356" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8204" class="Bound">cc</a> <a id="8359" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8284" class="Bound">y</a><a id="8360" class="Symbol">)</a>


<a id="ω²-collapse-implies-semidecidable-closed-under-negation"></a><a id="8364" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8364" class="Function">ω²-collapse-implies-semidecidable-closed-under-negation</a>
 <a id="8421" class="Symbol">:</a> <a id="8423" class="Symbol">(∀</a> <a id="8426" class="Symbol">{</a><a id="8427" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8427" class="Bound">ℓ</a><a id="8428" class="Symbol">}</a> <a id="8430" class="Symbol">(</a><a id="8431" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8431" class="Bound">P</a> <a id="8433" class="Symbol">:</a> <a id="8435" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8440" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8427" class="Bound">ℓ</a><a id="8441" class="Symbol">)</a> <a id="8443" class="Symbol">→</a> <a id="8445" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8452" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8431" class="Bound">P</a> <a id="8454" class="Symbol">→</a> <a id="8456" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8468" class="Symbol">(</a><a id="8469" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8471" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8473" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8474" class="Symbol">)</a> <a id="8476" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8431" class="Bound">P</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8489" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8431" class="Bound">P</a><a id="8490" class="Symbol">)</a>
 <a id="8493" class="Symbol">→</a> <a id="8495" class="Symbol">(</a><a id="8496" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8496" class="Bound">P</a> <a id="8498" class="Symbol">:</a> <a id="8500" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8505" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1075" class="Generalizable">ℓ&#39;</a><a id="8507" class="Symbol">)</a> <a id="8509" class="Symbol">→</a> <a id="8511" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8520" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8496" class="Bound">P</a> <a id="8522" class="Symbol">→</a> <a id="8524" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8533" class="Symbol">(</a><a id="8534" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8536" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8496" class="Bound">P</a><a id="8537" class="Symbol">)</a>
<a id="8539" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8364" class="Function">ω²-collapse-implies-semidecidable-closed-under-negation</a> <a id="8595" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8595" class="Bound">h</a> <a id="8597" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a> <a id="8599" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8599" class="Bound">σ</a> <a id="8601" class="Symbol">=</a>
 <a id="8604" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8611" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="8627" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8644" class="Function">[1]</a> <a id="8631" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8599" class="Bound">σ</a>
  <a id="8635" class="Keyword">where</a>
   <a id="8644" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8644" class="Function">[1]</a> <a id="8648" class="Symbol">:</a> <a id="8650" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="8663" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a> <a id="8665" class="Symbol">→</a> <a id="8667" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8676" class="Symbol">(</a><a id="8677" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8679" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a><a id="8680" class="Symbol">)</a>
   <a id="8685" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8644" class="Function">[1]</a> <a id="8689" class="Symbol">(</a><a id="8690" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8690" class="Bound">s</a> <a id="8692" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8694" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8694" class="Bound">ρ</a><a id="8695" class="Symbol">)</a> <a id="8697" class="Symbol">=</a> <a id="8699" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8595" class="Bound">h</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8704" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a><a id="8705" class="Symbol">)</a> <a id="8707" class="Symbol">(</a><a id="8708" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="8716" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a><a id="8717" class="Symbol">)</a> <a id="8719" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9190" class="Function">[3]&#39;</a>
    <a id="8728" class="Keyword">where</a>
     <a id="8739" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8739" class="Function">[2]₁</a> <a id="8744" class="Symbol">:</a> <a id="8746" class="Symbol">(∀</a> <a id="8749" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8749" class="Bound">n</a> <a id="8751" class="Symbol">→</a> <a id="8753" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8690" class="Bound">s</a> <a id="8755" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8749" class="Bound">n</a> <a id="8757" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8759" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8764" class="Symbol">)</a> <a id="8766" class="Symbol">→</a> <a id="8768" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8770" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a>
     <a id="8777" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8739" class="Function">[2]₁</a> <a id="8782" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8782" class="Bound">h</a> <a id="8784" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8784" class="Bound">p</a> <a id="8786" class="Symbol">=</a> <a id="8788" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8795" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="8803" class="Symbol">(λ</a> <a id="8806" class="Symbol">(</a><a id="8807" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8807" class="Bound">n</a> <a id="8809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8811" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8811" class="Bound">e</a><a id="8812" class="Symbol">)</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="8827" class="Symbol">(</a><a id="8828" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8832" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8811" class="Bound">e</a> <a id="8834" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8836" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8782" class="Bound">h</a> <a id="8838" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8807" class="Bound">n</a><a id="8839" class="Symbol">))</a> <a id="8842" class="Symbol">(</a><a id="8843" href="Iff.html#613" class="Function">lr</a> <a id="8846" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8694" class="Bound">ρ</a> <a id="8848" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8784" class="Bound">p</a><a id="8849" class="Symbol">)</a>
     <a id="8856" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8856" class="Function">[2]₂</a> <a id="8861" class="Symbol">:</a> <a id="8863" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8865" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a> <a id="8867" class="Symbol">→</a> <a id="8869" class="Symbol">(∀</a> <a id="8872" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8872" class="Bound">n</a> <a id="8874" class="Symbol">→</a> <a id="8876" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8690" class="Bound">s</a> <a id="8878" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8872" class="Bound">n</a> <a id="8880" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8882" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8887" class="Symbol">)</a>
     <a id="8894" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8856" class="Function">[2]₂</a> <a id="8899" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8899" class="Bound">¬p</a> <a id="8902" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8902" class="Bound">n</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="8918" class="Symbol">(</a><a id="8919" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8690" class="Bound">s</a> <a id="8921" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8902" class="Bound">n</a><a id="8922" class="Symbol">)</a> <a id="8924" class="Symbol">λ</a> <a id="8926" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8926" class="Bound">e</a> <a id="8928" class="Symbol">→</a> <a id="8930" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8899" class="Bound">¬p</a> <a id="8933" class="Symbol">(</a><a id="8934" href="Iff.html#671" class="Function">rl</a> <a id="8937" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8694" class="Bound">ρ</a> <a id="8939" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8941" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8902" class="Bound">n</a> <a id="8943" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8945" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8926" class="Bound">e</a> <a id="8947" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8949" class="Symbol">)</a>
     <a id="8956" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8956" class="Function">[3]</a> <a id="8960" class="Symbol">:</a> <a id="8962" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8974" class="Symbol">(</a><a id="8975" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8977" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8979" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8980" class="Symbol">)</a> <a id="8982" class="Symbol">(∀</a> <a id="8985" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8985" class="Bound">n</a> <a id="8987" class="Symbol">→</a> <a id="8989" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8690" class="Bound">s</a> <a id="8991" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8985" class="Bound">n</a> <a id="8993" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8995" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9000" class="Symbol">)</a>
     <a id="9007" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8956" class="Function">[3]</a> <a id="9011" class="Symbol">=</a> <a id="9013" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9015" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5609" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec</a> <a id="9034" class="Symbol">(λ</a> <a id="9037" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9037" class="Bound">n</a> <a id="9039" class="Symbol">→</a> <a id="9041" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8690" class="Bound">s</a> <a id="9043" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9037" class="Bound">n</a> <a id="9045" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9047" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9052" class="Symbol">)</a>
                                 <a id="9087" class="Symbol">(λ</a> <a id="9090" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9090" class="Bound">n</a> <a id="9092" class="Symbol">→</a> <a id="9094" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="9104" class="Symbol">_</a> <a id="9106" class="Symbol">_)</a>
                                 <a id="9142" class="Symbol">(λ</a> <a id="9145" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9145" class="Bound">n</a> <a id="9147" class="Symbol">→</a> <a id="9149" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9151" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="9164" class="Symbol">_</a> <a id="9166" class="Symbol">(</a><a id="9167" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8690" class="Bound">s</a> <a id="9169" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9145" class="Bound">n</a> <a id="9171" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="9173" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9178" class="Symbol">)</a> <a id="9180" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="9181" class="Symbol">)</a> <a id="9183" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
     <a id="9190" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9190" class="Function">[3]&#39;</a> <a id="9195" class="Symbol">:</a> <a id="9197" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9209" class="Symbol">(</a><a id="9210" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9212" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="9214" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="9215" class="Symbol">)</a> <a id="9217" class="Symbol">(</a><a id="9218" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9220" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8597" class="Bound">P</a><a id="9221" class="Symbol">)</a>
     <a id="9228" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9190" class="Function">[3]&#39;</a> <a id="9233" class="Symbol">=</a> <a id="9235" href="Iff.html#613" class="Function">lr</a> <a id="9238" class="Symbol">(</a><a id="9239" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="9266" class="Symbol">_</a> <a id="9268" class="Symbol">_</a> <a id="9270" class="Symbol">(</a><a id="9271" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8739" class="Function">[2]₁</a> <a id="9276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9278" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8856" class="Function">[2]₂</a><a id="9282" class="Symbol">))</a> <a id="9285" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8956" class="Function">[3]</a>

<a id="semi-dec-Dec"></a><a id="9290" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9290" class="Function">semi-dec-Dec</a> <a id="9303" class="Symbol">:</a> <a id="9305" class="Symbol">(</a><a id="9306" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9306" class="Bound">P</a> <a id="9308" class="Symbol">:</a> <a id="9310" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9315" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1073" class="Generalizable">ℓ</a><a id="9316" class="Symbol">)</a>
             <a id="9331" class="Symbol">→</a> <a id="9333" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9340" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9306" class="Bound">P</a>
             <a id="9355" class="Symbol">→</a> <a id="9357" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9366" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9306" class="Bound">P</a>
             <a id="9381" class="Symbol">→</a> <a id="9383" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9392" class="Symbol">(</a><a id="9393" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9395" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9306" class="Bound">P</a><a id="9396" class="Symbol">)</a>
             <a id="9411" class="Symbol">→</a> <a id="9413" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9422" class="Symbol">(</a><a id="9423" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9427" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9306" class="Bound">P</a><a id="9428" class="Symbol">)</a>
<a id="9430" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9290" class="Function">semi-dec-Dec</a> <a id="9443" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9443" class="Bound">P</a> <a id="9445" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9445" class="Bound">P-prop</a> <a id="9452" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9452" class="Bound">σ</a> <a id="9454" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9454" class="Bound">σ&#39;</a> <a id="9457" class="Symbol">=</a>
 <a id="9460" href="Iff.html#613" class="Function">lr</a> <a id="9463" class="Symbol">(</a><a id="9464" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="9488" class="Symbol">_</a> <a id="9490" class="Symbol">_</a> <a id="9492" class="Symbol">(</a><a id="9493" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9538" class="Function">[1]</a> <a id="9497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9499" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9619" class="Function">[2]</a><a id="9502" class="Symbol">))</a> <a id="9505" class="Symbol">(</a><a id="9506" href="BrouwerTree.OrdinalDecidability.Basic.html#2123" class="Function">∨-semi-dec</a> <a id="9517" class="Symbol">_</a> <a id="9519" class="Symbol">_</a> <a id="9521" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9452" class="Bound">σ</a> <a id="9523" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9454" class="Bound">σ&#39;</a><a id="9525" class="Symbol">)</a>
  <a id="9529" class="Keyword">where</a>
   <a id="9538" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9538" class="Function">[1]</a> <a id="9542" class="Symbol">:</a> <a id="9544" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9546" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9443" class="Bound">P</a> <a id="9548" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9550" class="Symbol">(</a><a id="9551" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9553" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9443" class="Bound">P</a><a id="9554" class="Symbol">)</a> <a id="9556" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9558" class="Symbol">→</a> <a id="9560" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9564" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9443" class="Bound">P</a>
   <a id="9569" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9538" class="Function">[1]</a> <a id="9573" class="Symbol">=</a> <a id="9575" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9582" class="Symbol">(</a><a id="9583" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="9593" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9445" class="Bound">P-prop</a><a id="9599" class="Symbol">)</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="9608" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9612" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="9614" class="Symbol">)</a>
   <a id="9619" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9619" class="Function">[2]</a> <a id="9623" class="Symbol">:</a> <a id="9625" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9629" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9443" class="Bound">P</a> <a id="9631" class="Symbol">→</a> <a id="9633" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9635" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9443" class="Bound">P</a> <a id="9637" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9639" class="Symbol">(</a><a id="9640" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9642" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9443" class="Bound">P</a><a id="9643" class="Symbol">)</a> <a id="9645" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
   <a id="9650" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9619" class="Function">[2]</a> <a id="9654" class="Symbol">=</a> <a id="9656" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣_∣</a> <a id="9660" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9662" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="9669" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9673" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>

<a id="MP-and-semidecidable-closed-under-negation-imply-LPO"></a><a id="9678" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9678" class="Function">MP-and-semidecidable-closed-under-negation-imply-LPO</a>
 <a id="9732" class="Symbol">:</a> <a id="9734" href="General-Properties.html#4838" class="Function">MP</a>
 <a id="9738" class="Symbol">→</a> <a id="9740" class="Symbol">(∀</a> <a id="9743" class="Symbol">{</a><a id="9744" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9744" class="Bound">ℓ</a><a id="9745" class="Symbol">}</a> <a id="9747" class="Symbol">→</a> <a id="9749" class="Symbol">(</a><a id="9750" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9750" class="Bound">P</a> <a id="9752" class="Symbol">:</a> <a id="9754" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9759" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9744" class="Bound">ℓ</a><a id="9760" class="Symbol">)</a> <a id="9762" class="Symbol">→</a> <a id="9764" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9771" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9750" class="Bound">P</a> <a id="9773" class="Symbol">→</a> <a id="9775" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9784" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9750" class="Bound">P</a> <a id="9786" class="Symbol">→</a> <a id="9788" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9797" class="Symbol">(</a><a id="9798" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9800" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9750" class="Bound">P</a><a id="9801" class="Symbol">))</a>
 <a id="9805" class="Symbol">→</a> <a id="9807" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="9811" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9678" class="Function">MP-and-semidecidable-closed-under-negation-imply-LPO</a> <a id="9864" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9864" class="Bound">mp</a> <a id="9867" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9867" class="Bound">h</a> <a id="9869" class="Symbol">=</a> <a id="9871" href="BrouwerTree.OrdinalDecidability.Basic.html#7104" class="Function">LPO&#39;→LPO</a> <a id="9880" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9893" class="Function">[1]</a>
 <a id="9885" class="Keyword">where</a>
  <a id="9893" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9893" class="Function">[1]</a> <a id="9897" class="Symbol">:</a> <a id="9899" href="BrouwerTree.OrdinalDecidability.Basic.html#7013" class="Function">LPO&#39;</a> <a id="9904" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
  <a id="9913" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9893" class="Function">[1]</a> <a id="9917" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9917" class="Bound">P</a> <a id="9919" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9919" class="Bound">P-prop</a> <a id="9926" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9926" class="Bound">σ</a> <a id="9928" class="Symbol">=</a> <a id="9930" href="BrouwerTree.OrdinalDecidability.Basic.html#7493" class="Function">MP→MP&#39;</a> <a id="9937" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9864" class="Bound">mp</a> <a id="9940" class="Symbol">(</a><a id="9941" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9945" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9917" class="Bound">P</a><a id="9946" class="Symbol">)</a> <a id="9948" class="Symbol">(</a><a id="9949" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="9959" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9919" class="Bound">P-prop</a><a id="9965" class="Symbol">)</a> <a id="9967" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9988" class="Function">[2]</a> <a id="9971" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10064" class="Function">[3]</a>
   <a id="9978" class="Keyword">where</a>
    <a id="9988" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9988" class="Function">[2]</a> <a id="9992" class="Symbol">:</a> <a id="9994" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10003" class="Symbol">(</a><a id="10004" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="10008" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9917" class="Bound">P</a><a id="10009" class="Symbol">)</a>
    <a id="10015" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9988" class="Function">[2]</a> <a id="10019" class="Symbol">=</a> <a id="10021" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9290" class="Function">semi-dec-Dec</a> <a id="10034" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9917" class="Bound">P</a> <a id="10036" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9919" class="Bound">P-prop</a> <a id="10043" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9926" class="Bound">σ</a> <a id="10045" class="Symbol">(</a><a id="10046" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9867" class="Bound">h</a> <a id="10048" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9917" class="Bound">P</a> <a id="10050" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9919" class="Bound">P-prop</a> <a id="10057" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9926" class="Bound">σ</a><a id="10058" class="Symbol">)</a>
    <a id="10064" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10064" class="Function">[3]</a> <a id="10068" class="Symbol">:</a> <a id="10070" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10072" class="Symbol">(</a><a id="10073" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10075" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="10079" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9917" class="Bound">P</a><a id="10080" class="Symbol">)</a>
    <a id="10086" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10064" class="Function">[3]</a> <a id="10090" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10090" class="Bound">¬d</a> <a id="10093" class="Symbol">=</a> <a id="10095" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10090" class="Bound">¬d</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10102" class="Symbol">λ</a> <a id="10104" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10104" class="Bound">p</a> <a id="10106" class="Symbol">→</a> <a id="10108" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10090" class="Bound">¬d</a> <a id="10111" class="Symbol">(</a><a id="10112" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10116" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10104" class="Bound">p</a><a id="10117" class="Symbol">))</a>

<a id="10121" class="Comment">-- Above, we proved that Countable Choice implies that</a>
<a id="10176" class="Comment">-- ω·k-decidability collapses to semi-decidability for all k. However</a>
<a id="10246" class="Comment">-- countable choice does not make the whole hierarchy of</a>
<a id="10303" class="Comment">-- α-decidability collapse: Since there are models where Countable</a>
<a id="10370" class="Comment">-- Choice and Markov&#39;s Principle holds, but LPO does not [1], the</a>
<a id="10436" class="Comment">-- following shows that Countable Choice does not prove that all</a>
<a id="10501" class="Comment">-- ω²-decidable propositions are semi-decidable.</a>

<a id="10551" class="Comment">-- [1] &quot;Separating Fragments Of {WLEM}, {LPO}, and {MP}&quot;</a>
<a id="10608" class="Comment">--     Matt Hendtlass and Robert Lubarsky</a>
<a id="10650" class="Comment">--     The Journal of Symbolic Logic 81(4), 2016, pp. 1315–1343</a>
<a id="10714" class="Comment">--     https://doi.org/10.1017/jsl.2016.38</a>

<a id="MP-and-ω²-collapse-imply-LPO"></a><a id="10758" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10758" class="Function">MP-and-ω²-collapse-imply-LPO</a>
 <a id="10788" class="Symbol">:</a> <a id="10790" href="General-Properties.html#4838" class="Function">MP</a>
 <a id="10794" class="Symbol">→</a> <a id="10796" class="Symbol">(∀</a> <a id="10799" class="Symbol">{</a><a id="10800" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10800" class="Bound">ℓ</a><a id="10801" class="Symbol">}</a> <a id="10803" class="Symbol">(</a><a id="10804" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10804" class="Bound">P</a> <a id="10806" class="Symbol">:</a> <a id="10808" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10813" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10800" class="Bound">ℓ</a><a id="10814" class="Symbol">)</a> <a id="10816" class="Symbol">→</a> <a id="10818" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10825" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10804" class="Bound">P</a> <a id="10827" class="Symbol">→</a> <a id="10829" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="10841" class="Symbol">(</a><a id="10842" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10844" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10846" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="10847" class="Symbol">)</a> <a id="10849" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10804" class="Bound">P</a> <a id="10851" class="Symbol">→</a> <a id="10853" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10862" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10804" class="Bound">P</a><a id="10863" class="Symbol">)</a>
 <a id="10866" class="Symbol">→</a> <a id="10868" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="10872" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10758" class="Function">MP-and-ω²-collapse-imply-LPO</a> <a id="10901" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10901" class="Bound">mp</a> <a id="10904" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10904" class="Bound">ω²-collapse</a> <a id="10916" class="Symbol">=</a>
 <a id="10919" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#9678" class="Function">MP-and-semidecidable-closed-under-negation-imply-LPO</a> <a id="10972" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10901" class="Bound">mp</a>
  <a id="10977" class="Symbol">(λ</a> <a id="10980" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10980" class="Bound">P</a> <a id="10982" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10982" class="Bound">_</a> <a id="10984" class="Symbol">→</a> <a id="10986" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8364" class="Function">ω²-collapse-implies-semidecidable-closed-under-negation</a> <a id="11042" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10904" class="Bound">ω²-collapse</a> <a id="11054" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10980" class="Bound">P</a><a id="11055" class="Symbol">)</a>


<a id="11059" class="Comment">{-

-- Old proofs below, delete once we are sure there is nothing additional in it

-- Theorem: Assuming Countable choice, each ω·(k+2)-decidable proposition is ω·2-decidable (semidecidable).
-- First we prove it for k=1:
-- Theorem : Countable choice implies that each ω·3-decidable proposition is semidecidable:

side1 : (f : ℕ → Brw) → {f↑ : increasing f}
      → (⇓data : (k : ℕ) → (ℕ → Brw)) → (⇓-incr : (k : ℕ) → increasing (⇓data k))
      → ((k : ℕ) → ((⇓ (f k) ≡ limit (⇓data k) {⇓-incr k})
         ⊎ ((⇓ (f k) ≡ zero) × (⇓data k ≡ ι) )))
      →  ((ω + ω) + ω ≤ limit f {f↑}) →  ∃[ k ∈ ℕ ] Σ[ k&#39; ∈ ℕ ] ω ≤ ⇓data k k&#39;
side1 f {f↑} ⇓data ⇓-incr ⇓-equ hypothesis =
 ∥-∥rec isPropPropTrunc snd-step fst-step
  where
    ⇓-impossible : (x : Brw) → (⇓ x ≡ zero) → ω ≤ x → ⊥
    ⇓-impossible x p q = lim≰zero (≤-trans (⇓-monotone x ω q) (≤-refl-≡ p))

    h-cor : ∃[ k ∈ ℕ ] ω + ω ≤ f k
    h-cor = lim≤lim→weakly-bisimilar (λ u → (ω + ω) + ι u) f hypothesis 0
    fst-step : ∃[ k ∈ ℕ ] ω + ω ≤ limit (⇓data k) {⇓-incr k}
    fst-step = ∥-∥rec isPropPropTrunc helper h-cor
      where
       helper : Σ[ k ∈ ℕ ] ω + ω ≤ f k
              → ∃[ k ∈ ℕ ] ω + ω ≤ limit (⇓data k) {⇓-incr k}
       helper (k , hk) = ∣ k ,
                      sumrec (λ h2 → subst (λ z → ω + ω ≤ z ) h2
                      ((lim≤x→lim≤⇓x (f k) (λ n → ω + ι n) hk)) )
                      (λ (p1 , q1) → ⊥.rec (⇓-impossible (f k) p1
                      (≤-trans (ω-smallest (λ n → ω + ι n)) hk))) (⇓-equ k) ∣
    snd-step : Σ[ k ∈ ℕ ] ω + ω ≤ limit (⇓data k) {⇓-incr k}
             → ∃[ k ∈ ℕ ] Σ[ k&#39; ∈ ℕ ] ω ≤ ⇓data k k&#39;
    snd-step (k , hk) = ∥-∥rec isPropPropTrunc (λ b → ∣ k , b ∣)
                        (lim≤lim→weakly-bisimilar (λ u → ω + ι u) (⇓data k) hk zero)

side2 : (f : ℕ → Brw) → {f↑ : increasing f}
       → (⇓data : (k : ℕ) → (ℕ → Brw)) → (⇓-incr : (k : ℕ) → increasing (⇓data k))
       → ((k : ℕ) → ((⇓ (f k) ≡ limit (⇓data k) {⇓-incr k})
         ⊎ ((⇓ (f k) ≡ zero) × (⇓data k ≡ ι) )))
       → ∃[ k ∈ ℕ ] Σ[ k&#39; ∈ ℕ ] ω ≤ ⇓data k k&#39;
       → (ω + ω) + ω ≤ limit f {f↑}
side2 f {f↑} ⇓data ⇓-incr ⇓-equ hypothesis =
 weakly-bisimilar→lim≤lim (λ n → (ω + ω) + ι n) f
 (λ k → ∥-∥rec isPropPropTrunc (snd-fun k) fst-step)
  where
    fst-fun : Σ[ k ∈  ℕ ] ∃[ k&#39; ∈ ℕ ] ω ≤ ⇓data k k&#39;
             → ∃[ k ∈ ℕ ] ω + ω ≤ limit (⇓data k) {⇓-incr k}
    fst-fun (k , hk) = ∣ k , weakly-bisimilar→lim≤lim (λ n → ω + ι n) (⇓data k)
                       (λ u → ∥-∥rec isPropPropTrunc (helper u) hk) ∣
      where
        helper : (u : ℕ)
               → Σ[ k&#39; ∈ ℕ ] ω ≤ ⇓data k k&#39; → ∃[ n ∈ ℕ ] ω + ι u ≤ ⇓data k n
        helper u  (k&#39; , hk&#39;) = ∣ k&#39; N+ u , ≤-trans
                               (+-mono {y = ι u}{y&#39; = ι u} hk&#39; ≤-refl)
                               (add-finite-part-lemma&#39; (⇓data k) {⇓-incr k} k&#39; u) ∣
    fst-step&#39; : ∃[ k ∈ ℕ ] ω + ω ≤ limit (⇓data k) {⇓-incr k}
    fst-step&#39; = ∥-∥rec isPropPropTrunc fst-fun
                (∥-∥rec isPropPropTrunc (λ (k , b) → ∣ k , ∣ b ∣ ∣) hypothesis)
    helper2 : Σ[ k ∈ ℕ ] ω + ω ≤ limit (⇓data k) {⇓-incr k}
            → ∃[ k ∈ ℕ ] ω + ω ≤ f k
    helper2 (k , hk) = ∣ k ,
                       ≤-trans (subst (λ z → ω + ω ≤ z)
                               (Cubical.Data.Sum.rec (λ p → sym p)
                       (λ (p , q) → ⊥.rec (ω·2≮ω (subst (λ z → ω + ω ≤ z)
                       (limit-pointwise-equal (⇓data k)
                         ι (λ n → funExt⁻ q n)) hk)))
                       (⇓-equ k)) hk) (⇓x≤x (f k)) ∣
    fst-step :  ∃[ k ∈ ℕ ] ω + ω ≤ f k
    fst-step =  ∥-∥rec isPropPropTrunc helper2 fst-step&#39;
    snd-fun : (u : ℕ) → Σ[ k ∈ ℕ ] ω + ω ≤ f k → ∃[ k ∈ ℕ ] (ω + ω) + ι u  ≤ f k
    snd-fun u (k , hk) = ∣ k N+ u , ≤-trans (+-mono {y = ι u}{y&#39; = ι u} hk ≤-refl)
                           (add-finite-part-lemma&#39; f {f↑} k u) ∣

-----------
∃∃semidec : (f : ℕ → ℕ → Brw) → semi-dec (∃[ k ∈ ℕ ] Σ[ k&#39; ∈ ℕ ] ω ≤ f k k&#39;)
∃∃semidec f = ∃∃dec-is-semidec (λ z k&#39; → ω ≤ f z k&#39;)
 (λ n m → dec↔ω-dec (ω ≤ f n m) ≤-trunc .snd ∣ f n m , (λ - → -) , (λ - → -) ∣)
-----------
corollary : (f : ℕ → Brw) → {f↑ : increasing f}
            → (⇓data : (k : ℕ) → (ℕ → Brw)) → (⇓-incr : (k : ℕ) → increasing (⇓data k))
            → ((k : ℕ) → ((⇓ (f k) ≡ limit (⇓data k) {⇓-incr k})
              ⊎ ((⇓ (f k) ≡ zero) × (⇓data k ≡ ι) )))
            → (semi-dec ((ω + ω) + ω ≤ limit f {f↑}))
corollary f {f↑} ⇓data ⇓-incr ⇓-equ  = semi-dec-stable-under-↔
            (∃[ k ∈ ℕ ] Σ[ k&#39; ∈ ℕ ] ω ≤ ⇓data k k&#39;)
            ((ω + ω) + ω ≤ limit f {f↑}) ((side2 f ⇓data ⇓-incr λ k → ⇓-equ k) ,
                                          (side1 f ⇓data ⇓-incr λ k → ⇓-equ k))
                                          .fst (∃∃semidec ⇓data)
----------
corollary-truncated : (f : ℕ → Brw) → {f↑ : increasing f} →
                      (∥ ( ∀ (k : ℕ) → (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g)
                      (λ g↑ → (⇓ (f k) ≡ limit g {g↑})  ⊎ ((⇓ (f k) ≡ zero) × (g ≡ ι) ))))))  ∥)
                      → (semi-dec ((ω + ω) + ω ≤ limit f {f↑}))

corollary-truncated f {f↑} h = ∥-∥rec PropTrunc.isPropPropTrunc helper h
   where
     helper :  ( ∀ (k : ℕ) → (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g)
                                        (λ g↑ →  (⇓ (f k) ≡ limit g {g↑})  ⊎ ((⇓ (f k) ≡ zero) × (g ≡ ι) ))))))
                      →  (semi-dec ((ω + ω) + ω ≤ limit f {f↑}))
     helper ⇓Data  = corollary f (λ k → (⇓Data k) .fst) (λ k → (⇓Data k) .snd .fst)
                                  λ k → (⇓Data k) .snd .snd

-----------------------------

⇓data-raw :  (f : ℕ → Brw) → {f↑ : increasing f} → (k : ℕ) → is-lim (⇓ (f k)) ⊎ (⇓ (f k) ≡ zero)
⇓data-raw f k = ⇓-Islim⊎zero (f k)

⇓data-first :  (f : ℕ → Brw) → {f↑ : increasing f} →  ∀ (k : ℕ) → ∥ (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g)
                               (λ g↑ → ( ⇓ (f k) ≡ limit g {g↑} ))))) ∥ ⊎ (⇓ (f k) ≡ zero)

⇓data-first f {f↑}  k = Cubical.Data.Sum.rec (λ p → inl (∥-∥rec PropTrunc.isPropPropTrunc helper p)) (λ p → inr p) (⇓data-raw f {f↑} k)
     where
        helper :  is-Σlim (⇓ (f k)) →  ∃[ g ∈ (ℕ → Brw) ] Σ[ g↑ ∈ (increasing g) ] ⇓ (f k) ≡ limit g {g↑}
        helper (F , hF)  = ∣ (F .fst) , (F .snd) , (is-lim→≡limit hF) ∣


⇓data-trunc-1 : (f : ℕ → Brw) → {f↑ : increasing f} →  ∀ (k : ℕ) → ∥ (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g)
                                                (λ g↑ → ( ⇓ (f k) ≡ limit g {g↑} ))))) ⊎ (⇓ (f k) ≡ zero) ∥
⇓data-trunc-1 f {f↑} k = helper (⇓data-first f {f↑} k)
     where
        helper :   ∥ (Σ (ℕ → Brw) (λ g → (Σ (increasing g)  (λ g↑ → ( ⇓ (f k) ≡ limit g {g↑} ))))) ∥ ⊎ (⇓ (f k) ≡ zero) →
                   ∥ (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g) (λ g↑ → ( ⇓ (f k) ≡ limit g {g↑} ))))) ⊎ (⇓ (f k) ≡ zero) ∥

        helper = Cubical.Data.Sum.rec (∥-∥map (λ - → inl - ))
                                      λ - → ∣ inr -  ∣

⇓data-trunc :  (f : ℕ → Brw) → {f↑ : increasing f} →
                  ∀ (k : ℕ) → ∥ (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g)
                                                (λ g↑ → ( ⇓ (f k) ≡ limit g {g↑} )  ⊎ ((⇓ (f k) ≡ zero) × (g ≡ ι) ))))) ∥

⇓data-trunc f {f↑} k = ∥-∥rec PropTrunc.isPropPropTrunc (Cubical.Data.Sum.rec (λ (G , hG) → ∣ G , (hG .fst) , inl (hG .snd) ∣)
                       λ p → ∣ ι , (ι-increasing , (inr (p , refl))) ∣) (⇓data-trunc-1 f {f↑} k)

---------------------------------------------

CC→ω·3dec-is-semidec-lemma :  CountableChoice → (f : ℕ → Brw) → {f↑ : increasing f} →
                          (semi-dec ((ω + ω) + ω ≤ limit f {f↑}))

CC→ω·3dec-is-semidec-lemma cc f {f↑} = corollary-truncated f (cc {A = λ k → [1] k} λ k → ⇓data-trunc f {f↑} k)
   where
     [1] : ℕ → Type
     [1] k = Σ (ℕ → Brw)
          (λ g →
          Σ (increasing g)
          (λ g↑ → (⇓ (f k) ≡ limit g {g↑}) ⊎ ((⇓ (f k) ≡ zero) × (g ≡ ι))))



CC→ω·3dec-is-semidec-lemma2 :  CountableChoice → (x : Brw) → (is-lim (x) ⊎ (x ≡ zero)) → (semi-dec ((ω + ω) + ω ≤ x))
CC→ω·3dec-is-semidec-lemma2 cc x h  = Cubical.Data.Sum.rec (∥-∥rec PropTrunc.isPropPropTrunc [1])
                                      ((λ p →  ∣ dec→semi-dec (((ω + ω) + ω) ≤ x) (no (λ q → lim≰zero (≤-trans q (≤-refl-≡ p)) )) ∣)) h

       where
          [1] = (λ (F , hF) → subst (λ z → semi-dec ((ω + ω) + ω ≤ z)) (sym (is-lim→≡limit hF))
                                                                     (CC→ω·3dec-is-semidec-lemma cc (F .fst) {F .snd})) --ok

CC→ω·3dec-is-semidec :  CountableChoice → (P : Type ℓ) → (ordinal-dec ((ω + ω) + ω) P) → semi-dec P
CC→ω·3dec-is-semidec cc P P-orddec = ∥-∥rec PropTrunc.isPropPropTrunc (λ (F , hF) → (semi-dec-stable-under-↔ (((ω + ω) + ω) ≤ ⇓ F) P
                                     ((λ p → hF .snd (≤-trans p (⇓x≤x F))) , λ p → lim≤x→lim≤⇓x F (λ n → (ω + ω) + ι n) (hF .fst p)))
                                     .fst
                                     (CC→ω·3dec-is-semidec-lemma2 cc (⇓ F) (⇓-Islim⊎zero F))) P-orddec

--------------------------------------------------
--Theorem : Countable choice implies that each ω·(k+2)-decidable is semidecidable.

---------------------------------------------------

main-side1 : (f : ℕ → Brw) → {f↑ : increasing f} → (k : ℕ)
           → (ω · ι k + ω) + ω ≤ limit f {f↑}
           → ∃[ u ∈ ℕ ] ω · ι k + ω ≤ ⇓ (f u)
main-side1 f {f↑} k p = ∥-∥rec PropTrunc.isPropPropTrunc (λ (n , hn) → ∣ n , lim≤x→lim≤⇓x (f n) (λ n₁ → ω · ι k + ι n₁) hn ∣)
                        (lim≤lim→weakly-bisimilar (λ u → (ω · ι k + ω) + ι u) f p zero)

main-side2 : (f : ℕ → Brw) → {f↑ : increasing f}  → (k : ℕ)
           →  ∃[ u ∈ ℕ ] ω · ι k + ω ≤ ⇓ (f u)
           →  (ω · ι k + ω) + ω ≤ limit f {f↑}
main-side2 f {f↑} k p = ∥-∥rec ≤-trunc (λ (n , hn) → simulation→≤ (λ u → n N+ u ,
                       ≤-trans (+-mono {y = ι u} {y&#39; = ι u} (≤-trans hn (⇓x≤x (f n))) ≤-refl) (add-finite-part-lemma&#39; f {f↑} n u)))
                       p

---------------------------------------------------

CC→ω·k+2dec-is-semidec-lemma : CountableChoice → (k : ℕ)
                             → (f : ℕ → Brw) → {f↑ : increasing f}
                             → (semi-dec ((ω · ι k + ω) + ω ≤ limit f {f↑}))
CC→ω·k+2dec-is-semidec-lemma cc zero f {f↑} = ω·2dec→semidec (((ω · ι zero + ω) + ω) ≤ limit f) ≤-trunc
                                             ∣ limit f , (λ p → ≤-trans (≤-refl-≡ (cong (λ z → z + ω)
                                             (sym ω·1≡ω))) p)
                                             , (λ p → ≤-trans (≤-refl-≡ (cong(λ z → z + ω) ω·1≡ω)) p) ∣
CC→ω·k+2dec-is-semidec-lemma cc (suc k) f {f↑} = lr (semi-dec-stable-under-↔ (∃[ u ∈ ℕ ] ω · ι (suc k) + ω ≤ ⇓ (f u))
                                                                              ((ω · ι (suc k) + ω) + ω ≤ limit f)
                                                                              (main-side2 f (suc k) , main-side1 f (suc k)))
                                                    [UseIH]
  where
     [UseIH] : semi-dec (∃[ u ∈ ℕ ] ω · ι (suc k) + ω ≤ ⇓ (f u))
     [UseIH] = CC→ω·3dec-is-semidec cc (∃[ u ∈ ℕ ] ω · ι (suc k) + ω ≤ ⇓ (f u))
        ∣ (Pₙ-ωdec→∃nPₙ-ω·3dec (λ u → (ω · ι (suc k) + ω) ≤ ⇓ (f u)) (λ n → ≤-trunc)
        (λ v → IH-Cor v)) ∣
          where
            IH-Cor : (u : ℕ) → semi-dec ((ω · ι (suc k) + ω) ≤ ⇓ (f u))

            [goodData] :  (∥ ( ∀ (k : ℕ) → (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g)
                         (λ g↑ → (⇓ (f k) ≡ limit g {g↑})  ⊎ ((⇓ (f k) ≡ zero) × (g ≡ ι) ))))))  ∥)
            [goodData] =  (cc {A = λ k → [1] k} λ k → ⇓data-trunc f {f↑} k)
                 where
                    [1] : ℕ → Type
                    [1] k = Σ (ℕ → Brw) (λ g →  Σ (increasing g)
                                        (λ g↑ → (⇓ (f k) ≡ limit g {g↑}) ⊎ ((⇓ (f k) ≡ zero) × (g ≡ ι))))
            IH-Cor u  = ∥-∥rec PropTrunc.isPropPropTrunc [goodMap] [goodData]
               where
                [goodMap] : ( ∀ (k : ℕ) → (Σ (ℕ → Brw) (λ g →  (  Σ (increasing g)
                         (λ g↑ → (⇓ (f k) ≡ limit g {g↑})  ⊎ ((⇓ (f k) ≡ zero) × (g ≡ ι) ))))))
                         →  semi-dec ((ω · ι (suc k) + ω) ≤ ⇓ (f u))
                [goodMap] ⇓Data = Cubical.Data.Sum.rec
                                (λ p → subst (λ z → semi-dec (ω · ι (suc k) + ω ≤ z)) (sym p) IH&#39;)
                 (λ (p , q) → ∣ dec→semi-dec ((ω · ι (suc k) + ω) ≤ ⇓ (f u))
                 (no (λ w → lim≰zero (≤-trans w (≤-refl-≡ p)))) ∣)
                                     (((⇓Data u) .snd .snd))
                  where
                    IH : semi-dec (((ω · ι k + ω) + ω) ≤ limit (⇓Data u .fst))
                    IH = CC→ω·k+2dec-is-semidec-lemma cc k ((⇓Data u) .fst) {((⇓Data u) .snd .fst)}
                    IH&#39; : semi-dec ((ω · ι (suc k) + ω) ≤ limit (⇓Data u .fst) {⇓Data u .snd .fst})
                    IH&#39; = subst (λ z → semi-dec ((z + ω) ≤ limit (⇓Data u .fst) {⇓Data u .snd .fst}))
                        (refl) IH

----

CC→ω·k+2dec-is-semidec-lemma2 :  CountableChoice → (k : ℕ) → (x : Brw) → (is-lim (x) ⊎ (x ≡ zero)) → (semi-dec ((ω · ι k + ω) + ω ≤ x))
CC→ω·k+2dec-is-semidec-lemma2 cc k x h  = Cubical.Data.Sum.rec (∥-∥rec PropTrunc.isPropPropTrunc [1])
                                      ((λ p →  ∣ dec→semi-dec ((ω · ι k + ω) + ω ≤ x) (no (λ q → lim≰zero (≤-trans q (≤-refl-≡ p)) )) ∣)) h

       where
          [1] = (λ (F , hF) → subst (λ z → semi-dec ((ω · ι k + ω) + ω ≤ z)) (sym (is-lim→≡limit hF))
                                                                     (CC→ω·k+2dec-is-semidec-lemma cc k (F .fst) {F .snd})) --ok

CC→ω·k+2dec-is-semidec :  CountableChoice → (k : ℕ) → (P : Type ℓ) → (ordinal-dec ((ω · ι k + ω) + ω) P) → semi-dec P
CC→ω·k+2dec-is-semidec cc k P P-orddec = ∥-∥rec PropTrunc.isPropPropTrunc (λ (F , hF) → (semi-dec-stable-under-↔ (((ω · ι k + ω) + ω) ≤ ⇓ F) P
                                     ((λ p → hF .snd (≤-trans p (⇓x≤x F))) , λ p → lim≤x→lim≤⇓x F (λ n → (ω · ι k + ω) + ι n) (hF .fst p)))
                                     .fst
                                     (CC→ω·k+2dec-is-semidec-lemma2 cc k (⇓ F) (⇓-Islim⊎zero F))) P-orddec
-}</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.GeneralProperties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.GeneralProperties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a>  <a id="48" class="Symbol">#-}</a>
<a id="52" class="Keyword">module</a> <a id="59" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a> <a id="109" class="Keyword">where</a>

<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="147" class="Keyword">using</a> <a id="153" class="Symbol">(</a><a id="154" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="155" class="Symbol">;</a> <a id="157" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="161" class="Symbol">;</a> <a id="163" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="166" class="Symbol">;</a> <a id="168" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="175" class="Symbol">;</a> <a id="177" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="183" class="Symbol">;</a> <a id="185" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a><a id="191" class="Symbol">;</a> <a id="193" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a><a id="199" class="Symbol">)</a>
  <a id="203" class="Keyword">renaming</a> <a id="212" class="Symbol">(</a><a id="213" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="217" class="Symbol">to</a> <a id="220" class="Primitive Operator">_N+_</a><a id="224" class="Symbol">)</a>
<a id="226" class="Keyword">import</a> <a id="233" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="256" class="Symbol">as</a> <a id="259" class="Module">N</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="321" class="Keyword">hiding</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="330" class="Symbol">;</a> <a id="332" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="373" class="Symbol">as</a> <a id="376" class="Module">⊥</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Iff.html" class="Module">Iff</a>

<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>

<a id="626" class="Keyword">private</a>
 <a id="635" class="Keyword">variable</a>
  <a id="646" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a> <a id="648" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#648" class="Generalizable">ℓ&#39;</a> <a id="651" class="Symbol">:</a> <a id="653" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="ordinal-dec-str-stable-under-↔"></a><a id="660" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#660" class="Function">ordinal-dec-str-stable-under-↔</a> <a id="691" class="Symbol">:</a> <a id="693" class="Symbol">{</a><a id="694" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#694" class="Bound">α</a> <a id="696" class="Symbol">:</a> <a id="698" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">(</a><a id="704" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#704" class="Bound">P</a> <a id="706" class="Symbol">:</a> <a id="708" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="713" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="714" class="Symbol">)</a> <a id="716" class="Symbol">(</a><a id="717" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#717" class="Bound">Q</a> <a id="719" class="Symbol">:</a> <a id="721" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="726" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#648" class="Generalizable">ℓ&#39;</a><a id="728" class="Symbol">)</a>
                               <a id="761" class="Symbol">→</a> <a id="763" class="Symbol">(</a><a id="764" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#704" class="Bound">P</a> <a id="766" href="Iff.html#528" class="Function Operator">↔</a> <a id="768" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#717" class="Bound">Q</a><a id="769" class="Symbol">)</a>
                               <a id="802" class="Symbol">→</a> <a id="804" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="820" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#694" class="Bound">α</a> <a id="822" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#704" class="Bound">P</a> <a id="824" href="Iff.html#528" class="Function Operator">↔</a> <a id="826" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="842" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#694" class="Bound">α</a> <a id="844" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#717" class="Bound">Q</a>
<a id="846" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#660" class="Function">ordinal-dec-str-stable-under-↔</a> <a id="877" class="Symbol">{</a><a id="878" class="Argument">α</a> <a id="880" class="Symbol">=</a> <a id="882" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#882" class="Bound">α</a><a id="883" class="Symbol">}</a> <a id="885" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#885" class="Bound">P</a> <a id="887" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#887" class="Bound">Q</a> <a id="889" class="Symbol">(</a><a id="890" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#890" class="Bound">f</a> <a id="892" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="894" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#894" class="Bound">g</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">=</a>
 <a id="900" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#937" class="Function">[1]</a> <a id="904" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#885" class="Bound">P</a> <a id="906" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#887" class="Bound">Q</a> <a id="908" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#890" class="Bound">f</a> <a id="910" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#894" class="Bound">g</a> <a id="912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="914" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#937" class="Function">[1]</a> <a id="918" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#887" class="Bound">Q</a> <a id="920" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#885" class="Bound">P</a> <a id="922" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#894" class="Bound">g</a> <a id="924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#890" class="Bound">f</a>
  <a id="928" class="Keyword">where</a>
   <a id="937" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#937" class="Function">[1]</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">(</a><a id="944" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#944" class="Bound">P</a> <a id="946" class="Symbol">:</a> <a id="948" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="953" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="954" class="Symbol">)</a> <a id="956" class="Symbol">(</a><a id="957" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#957" class="Bound">Q</a> <a id="959" class="Symbol">:</a> <a id="961" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="966" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#648" class="Generalizable">ℓ&#39;</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">→</a> <a id="972" class="Symbol">(</a><a id="973" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#944" class="Bound">P</a> <a id="975" class="Symbol">→</a> <a id="977" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#957" class="Bound">Q</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" class="Symbol">(</a><a id="983" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#957" class="Bound">Q</a> <a id="985" class="Symbol">→</a> <a id="987" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#944" class="Bound">P</a><a id="988" class="Symbol">)</a>
       <a id="997" class="Symbol">→</a> <a id="999" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="1015" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#882" class="Bound">α</a> <a id="1017" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#944" class="Bound">P</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="1037" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#882" class="Bound">α</a> <a id="1039" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#957" class="Bound">Q</a>
   <a id="1044" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#937" class="Function">[1]</a> <a id="1048" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1048" class="Bound">P</a> <a id="1050" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1050" class="Bound">Q</a> <a id="1052" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1052" class="Bound">f</a> <a id="1054" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1054" class="Bound">g</a> <a id="1056" class="Symbol">(</a><a id="1057" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1057" class="Bound">β</a> <a id="1059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1061" class="Symbol">(</a><a id="1062" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1062" class="Bound">d₀</a> <a id="1065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1067" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1067" class="Bound">d₁</a><a id="1069" class="Symbol">))</a> <a id="1072" class="Symbol">=</a> <a id="1074" class="Symbol">(</a><a id="1075" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1057" class="Bound">β</a> <a id="1077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1079" class="Symbol">(</a><a id="1080" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1062" class="Bound">d₀</a> <a id="1083" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1085" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1054" class="Bound">g</a> <a id="1087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1089" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1052" class="Bound">f</a> <a id="1091" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1093" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1067" class="Bound">d₁</a><a id="1095" class="Symbol">))</a>

<a id="ordinal-dec-stable-under-↔"></a><a id="1099" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="1126" class="Symbol">:</a> <a id="1128" class="Symbol">{</a><a id="1129" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1129" class="Bound">α</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1136" class="Symbol">}</a> <a id="1138" class="Symbol">(</a><a id="1139" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1139" class="Bound">P</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1148" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="1149" class="Symbol">)</a> <a id="1151" class="Symbol">(</a><a id="1152" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1152" class="Bound">Q</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1161" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#648" class="Generalizable">ℓ&#39;</a><a id="1163" class="Symbol">)</a>
                           <a id="1192" class="Symbol">→</a> <a id="1194" class="Symbol">(</a><a id="1195" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1139" class="Bound">P</a> <a id="1197" href="Iff.html#528" class="Function Operator">↔</a> <a id="1199" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1152" class="Bound">Q</a><a id="1200" class="Symbol">)</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="1216" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1129" class="Bound">α</a> <a id="1218" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1139" class="Bound">P</a> <a id="1220" href="Iff.html#528" class="Function Operator">↔</a> <a id="1222" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="1234" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1129" class="Bound">α</a> <a id="1236" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1152" class="Bound">Q</a>
<a id="1238" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="1265" class="Symbol">{</a><a id="1266" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1266" class="Bound">α</a><a id="1267" class="Symbol">}</a> <a id="1269" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1269" class="Bound">P</a> <a id="1271" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1271" class="Bound">Q</a> <a id="1273" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1273" class="Bound">e</a> <a id="1275" class="Symbol">=</a>
 <a id="1278" class="Symbol">(</a><a id="1279" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Iff.html#613" class="Function">lr</a> <a id="1290" class="Symbol">(</a><a id="1291" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#660" class="Function">ordinal-dec-str-stable-under-↔</a> <a id="1322" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1269" class="Bound">P</a> <a id="1324" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1271" class="Bound">Q</a> <a id="1326" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1273" class="Bound">e</a><a id="1327" class="Symbol">))</a> <a id="1330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="1334" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Iff.html#671" class="Function">rl</a> <a id="1345" class="Symbol">(</a><a id="1346" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#660" class="Function">ordinal-dec-str-stable-under-↔</a> <a id="1377" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1269" class="Bound">P</a> <a id="1379" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1271" class="Bound">Q</a> <a id="1381" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1273" class="Bound">e</a><a id="1382" class="Symbol">)))</a>

<a id="1387" class="Comment">-------------------------------------------------------------</a>
<a id="1449" class="Comment">-- Ordinal decidability is downward closed over successors:</a>

<a id="ordinal-dec-downward-closed-succ"></a><a id="1510" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1510" class="Function">ordinal-dec-downward-closed-succ</a> <a id="1543" class="Symbol">:</a> <a id="1545" class="Symbol">(</a><a id="1546" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1546" class="Bound">P</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1555" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="1556" class="Symbol">)</a> <a id="1558" class="Symbol">{</a><a id="1559" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1559" class="Bound">x</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1566" class="Symbol">}</a>
                                 <a id="1601" class="Symbol">→</a> <a id="1603" class="Symbol">(</a><a id="1604" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1604" class="Bound">n</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">→</a> <a id="1613" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1604" class="Bound">n</a> <a id="1615" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">N.&gt;</a> <a id="1619" class="Number">0</a>
                                 <a id="1654" class="Symbol">→</a> <a id="1656" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="1668" class="Symbol">(</a><a id="1669" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1674" class="Symbol">(</a><a id="1675" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1559" class="Bound">x</a> <a id="1677" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1679" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1681" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1604" class="Bound">n</a><a id="1682" class="Symbol">))</a> <a id="1685" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1546" class="Bound">P</a>
                                 <a id="1720" class="Symbol">→</a> <a id="1722" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="1734" class="Symbol">(</a><a id="1735" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1559" class="Bound">x</a> <a id="1737" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1739" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1741" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1604" class="Bound">n</a><a id="1742" class="Symbol">)</a> <a id="1744" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1546" class="Bound">P</a>
<a id="1746" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1510" class="Function">ordinal-dec-downward-closed-succ</a> <a id="1779" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="1781" class="Symbol">{</a><a id="1782" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a><a id="1783" class="Symbol">}</a> <a id="1785" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a> <a id="1787" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1787" class="Bound">n-pos</a><a id="1792" class="Symbol">@(</a><a id="1794" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1794" class="Bound">k</a> <a id="1796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1798" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1798" class="Bound">k-eq</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">=</a>
 <a id="1807" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1814" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="1830" class="Symbol">(λ</a> <a id="1833" class="Symbol">(</a><a id="1834" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1834" class="Bound">u</a> <a id="1836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1838" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1838" class="Bound">q</a><a id="1839" class="Symbol">)</a> <a id="1841" class="Symbol">→</a> <a id="1843" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1861" class="Function">[1]</a> <a id="1847" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1834" class="Bound">u</a> <a id="1849" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1838" class="Bound">q</a><a id="1850" class="Symbol">)</a>
 <a id="1853" class="Keyword">where</a>
  <a id="1861" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1861" class="Function">[1]</a> <a id="1865" class="Symbol">:</a> <a id="1867" class="Symbol">(</a><a id="1868" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1868" class="Bound">u</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1875" class="Symbol">)</a> <a id="1877" class="Symbol">→</a> <a id="1879" class="Symbol">(</a><a id="1880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="1882" href="Iff.html#528" class="Function Operator">↔</a> <a id="1884" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1889" class="Symbol">(</a><a id="1890" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="1892" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1894" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1896" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="1897" class="Symbol">)</a> <a id="1899" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1901" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1868" class="Bound">u</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="1918" class="Symbol">(</a><a id="1919" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="1921" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1923" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1925" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="1926" class="Symbol">)</a> <a id="1928" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a>
  <a id="1932" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1861" class="Function">[1]</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="1946" class="Symbol">_</a> <a id="1948" class="Symbol">(λ</a> <a id="1951" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1951" class="Bound">u</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="1963" class="Symbol">(λ</a> <a id="1966" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1966" class="Bound">_</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="1985" class="Symbol">))</a> <a id="1988" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2010" class="Function">Q₀</a> <a id="1991" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2231" class="Function">Qₛ</a> <a id="1994" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2493" class="Function">Qₗ</a>
   <a id="2000" class="Keyword">where</a>
    <a id="2010" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2010" class="Function">Q₀</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="2017" href="Iff.html#528" class="Function Operator">↔</a> <a id="2019" class="Symbol">(</a><a id="2020" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2025" class="Symbol">(</a><a id="2026" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2028" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2030" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2032" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2033" class="Symbol">)</a> <a id="2035" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2037" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="2057" class="Symbol">(</a><a id="2058" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2060" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2062" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2064" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2065" class="Symbol">)</a> <a id="2067" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a>
    <a id="2073" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2010" class="Function">Q₀</a> <a id="2076" class="Symbol">(</a><a id="2077" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2077" class="Bound">impl₁</a> <a id="2083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2085" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2085" class="Bound">impl₂</a><a id="2090" class="Symbol">)</a> <a id="2092" class="Symbol">=</a>
     <a id="2099" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2101" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="2106" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
       <a id="2115" class="Symbol">(λ</a> <a id="2118" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2118" class="Bound">p</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2128" class="Symbol">(</a><a id="2129" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="2139" class="Symbol">(</a><a id="2140" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2077" class="Bound">impl₁</a> <a id="2146" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2118" class="Bound">p</a><a id="2147" class="Symbol">)))</a> <a id="2151" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
       <a id="2160" class="Symbol">(λ</a> <a id="2163" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2163" class="Bound">l</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2173" class="Symbol">(</a><a id="2174" href="BrouwerTree.Properties.html#8764" class="Function">ι≰zero</a> <a id="2181" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a> <a id="2183" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1787" class="Bound">n-pos</a> <a id="2189" class="Symbol">(</a><a id="2190" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2198" class="Symbol">(</a><a id="2199" href="BrouwerTree.Arithmetic.html#1310" class="Function">+x-increasing</a> <a id="2213" class="Symbol">(</a><a id="2214" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2216" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2217" class="Symbol">))</a> <a id="2220" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2163" class="Bound">l</a><a id="2221" class="Symbol">)))</a> <a id="2225" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="2231" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2231" class="Function">Qₛ</a> <a id="2234" class="Symbol">:</a> <a id="2236" class="Symbol">{</a><a id="2237" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2237" class="Bound">y</a> <a id="2239" class="Symbol">:</a> <a id="2241" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2244" class="Symbol">}</a>
       <a id="2253" class="Symbol">→</a> <a id="2255" class="Symbol">(</a><a id="2256" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="2258" href="Iff.html#528" class="Function Operator">↔</a> <a id="2260" class="Symbol">(</a><a id="2261" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2266" class="Symbol">(</a><a id="2267" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2269" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2271" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2273" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2274" class="Symbol">)</a> <a id="2276" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2278" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2237" class="Bound">y</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">→</a> <a id="2283" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="2295" class="Symbol">(</a><a id="2296" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2298" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2300" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2302" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2303" class="Symbol">)</a> <a id="2305" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="2307" class="Symbol">)</a>
       <a id="2316" class="Symbol">→</a> <a id="2318" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="2320" href="Iff.html#528" class="Function Operator">↔</a> <a id="2322" class="Symbol">(</a><a id="2323" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2328" class="Symbol">(</a><a id="2329" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2331" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2333" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2335" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2336" class="Symbol">)</a> <a id="2338" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2340" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2345" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2237" class="Bound">y</a><a id="2346" class="Symbol">)</a>
       <a id="2355" class="Symbol">→</a> <a id="2357" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="2369" class="Symbol">(</a><a id="2370" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2372" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2374" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2376" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2377" class="Symbol">)</a> <a id="2379" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a>
    <a id="2385" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2231" class="Function">Qₛ</a> <a id="2388" class="Symbol">{</a><a id="2389" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2389" class="Bound">y</a><a id="2390" class="Symbol">}</a> <a id="2392" class="Symbol">_</a> <a id="2394" class="Symbol">(</a><a id="2395" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2395" class="Bound">impl₁</a> <a id="2401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2403" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2403" class="Bound">impl₂</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">=</a>
     <a id="2417" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2419" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2389" class="Bound">y</a> <a id="2421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2423" class="Symbol">(λ</a> <a id="2426" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2426" class="Bound">p</a> <a id="2428" class="Symbol">→</a> <a id="2430" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2444" class="Symbol">(</a><a id="2445" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2395" class="Bound">impl₁</a> <a id="2451" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2426" class="Bound">p</a><a id="2452" class="Symbol">))</a> <a id="2455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2457" class="Symbol">(λ</a> <a id="2460" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2460" class="Bound">l</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2403" class="Bound">impl₂</a> <a id="2470" class="Symbol">(</a><a id="2471" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2483" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2460" class="Bound">l</a><a id="2484" class="Symbol">))</a> <a id="2487" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="2493" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2493" class="Function">Qₗ</a> <a id="2496" class="Symbol">:</a> <a id="2498" class="Symbol">{</a><a id="2499" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2499" class="Bound">g</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2505" class="Symbol">→</a> <a id="2507" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2510" class="Symbol">}</a> <a id="2512" class="Symbol">{</a><a id="2513" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2513" class="Bound">g↑</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2529" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2499" class="Bound">g</a><a id="2530" class="Symbol">}</a>
       <a id="2539" class="Symbol">→</a> <a id="2541" class="Symbol">((</a><a id="2543" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2543" class="Bound">k</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2548" class="Symbol">)</a> <a id="2550" class="Symbol">→</a> <a id="2552" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="2554" href="Iff.html#528" class="Function Operator">↔</a> <a id="2556" class="Symbol">(</a><a id="2557" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2562" class="Symbol">(</a><a id="2563" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2565" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2567" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2569" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2570" class="Symbol">)</a> <a id="2572" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2574" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2499" class="Bound">g</a> <a id="2576" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2543" class="Bound">k</a><a id="2577" class="Symbol">)</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="2593" class="Symbol">(</a><a id="2594" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2596" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2598" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2600" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2601" class="Symbol">)</a> <a id="2603" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a><a id="2604" class="Symbol">)</a>
       <a id="2613" class="Symbol">→</a> <a id="2615" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="2617" href="Iff.html#528" class="Function Operator">↔</a> <a id="2619" class="Symbol">(</a><a id="2620" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2625" class="Symbol">(</a><a id="2626" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2628" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2630" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2632" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2633" class="Symbol">)</a> <a id="2635" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2637" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2643" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2499" class="Bound">g</a> <a id="2645" class="Symbol">{</a><a id="2646" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2513" class="Bound">g↑</a><a id="2648" class="Symbol">})</a>
       <a id="2658" class="Symbol">→</a> <a id="2660" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="2672" class="Symbol">(</a><a id="2673" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2675" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2677" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2679" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2680" class="Symbol">)</a> <a id="2682" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a>
    <a id="2688" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2493" class="Function">Qₗ</a> <a id="2691" class="Symbol">{</a><a id="2692" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a><a id="2693" class="Symbol">}</a> <a id="2695" class="Symbol">{</a><a id="2696" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2696" class="Bound">g↑</a><a id="2698" class="Symbol">}</a> <a id="2700" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2700" class="Bound">IH</a> <a id="2703" class="Symbol">(</a><a id="2704" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2704" class="Bound">impl₁</a> <a id="2710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2712" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2712" class="Bound">impl₂</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2723" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2729" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a> <a id="2731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2733" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2762" class="Function">[2]</a> <a id="2737" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2739" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2854" class="Function">[3]</a> <a id="2743" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
     <a id="2750" class="Keyword">where</a>
      <a id="2762" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2762" class="Function">[2]</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a> <a id="2770" class="Symbol">→</a> <a id="2772" class="Symbol">(</a><a id="2773" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2775" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2777" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2779" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2780" class="Symbol">)</a> <a id="2782" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2784" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2790" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a> <a id="2792" class="Symbol">{</a><a id="2793" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2696" class="Bound">g↑</a><a id="2795" class="Symbol">}</a>
      <a id="2803" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2762" class="Function">[2]</a> <a id="2807" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2807" class="Bound">p</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2819" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="2838" class="Symbol">(</a><a id="2839" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2704" class="Bound">impl₁</a> <a id="2845" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2807" class="Bound">p</a><a id="2846" class="Symbol">)</a>
      <a id="2854" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2854" class="Function">[3]</a> <a id="2858" class="Symbol">:</a> <a id="2860" class="Symbol">(</a><a id="2861" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="2863" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2865" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2867" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a><a id="2868" class="Symbol">)</a> <a id="2870" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2872" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2878" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a> <a id="2880" class="Symbol">→</a> <a id="2882" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1779" class="Bound">P</a>
      <a id="2890" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2854" class="Function">[3]</a> <a id="2894" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2894" class="Bound">l</a> <a id="2896" class="Symbol">=</a> <a id="2898" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2712" class="Bound">impl₂</a> <a id="2904" class="Symbol">(</a><a id="2905" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3078" class="Function">[4]</a> <a id="2909" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1794" class="Bound">k</a> <a id="2911" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2935" class="Function">e</a><a id="2912" class="Symbol">)</a>
       <a id="2921" class="Keyword">where</a>
        <a id="2935" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2935" class="Function">e</a> <a id="2937" class="Symbol">=</a> <a id="2939" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a>          <a id="2950" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2953" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2957" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1798" class="Bound">k-eq</a> <a id="2962" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2976" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1794" class="Bound">k</a> <a id="2978" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="2981" class="Number">1</a>     <a id="2987" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2990" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="2996" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1794" class="Bound">k</a> <a id="2998" class="Number">0</a> <a id="3000" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="3014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3018" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1794" class="Bound">k</a> <a id="3020" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="3023" class="Number">0</a> <a id="3025" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3028" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3040" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1794" class="Bound">k</a><a id="3041" class="Symbol">)</a> <a id="3043" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="3057" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3061" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1794" class="Bound">k</a>      <a id="3068" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
        <a id="3078" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3078" class="Function">[4]</a> <a id="3082" class="Symbol">:</a> <a id="3084" class="Symbol">(</a><a id="3085" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3085" class="Bound">k</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3090" class="Symbol">)</a> <a id="3092" class="Symbol">→</a> <a id="3094" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a> <a id="3096" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3102" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3085" class="Bound">k</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="3108" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3110" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3112" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1785" class="Bound">n</a> <a id="3114" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3116" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3122" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a>
        <a id="3132" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3078" class="Function">[4]</a> <a id="3136" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3136" class="Bound">k</a> <a id="3138" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3138" class="Bound">e</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3148" class="Symbol">(</a><a id="3149" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;</a> <a id="3152" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3158" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a><a id="3159" class="Symbol">)</a>
                        <a id="3185" class="Symbol">(</a><a id="3186" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3191" class="Symbol">(λ</a> <a id="3194" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3194" class="Bound">-</a> <a id="3196" class="Symbol">→</a> <a id="3198" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="3200" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3202" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3204" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3194" class="Bound">-</a><a id="3205" class="Symbol">)</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3212" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3138" class="Bound">e</a><a id="3213" class="Symbol">))</a>
                        <a id="3240" class="Symbol">(</a><a id="3241" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="3254" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a> <a id="3256" class="Symbol">(</a><a id="3257" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="3259" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3261" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3263" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3136" class="Bound">k</a><a id="3264" class="Symbol">)</a> <a id="3266" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3295" class="Function">l&#39;</a><a id="3268" class="Symbol">)</a>
         <a id="3279" class="Keyword">where</a>
          <a id="3295" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3295" class="Function">l&#39;</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3305" class="Symbol">(</a><a id="3306" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="3308" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3310" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3312" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3136" class="Bound">k</a><a id="3313" class="Symbol">)</a> <a id="3315" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3317" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3323" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a>
          <a id="3335" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3295" class="Function">l&#39;</a> <a id="3338" class="Symbol">=</a> <a id="3340" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3346" class="Symbol">(</a><a id="3347" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="3350" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3356" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2692" class="Bound">g</a><a id="3357" class="Symbol">)</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3365" class="Symbol">(λ</a> <a id="3368" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3368" class="Bound">-</a> <a id="3370" class="Symbol">→</a> <a id="3372" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1782" class="Bound">x</a> <a id="3374" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3376" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3378" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3368" class="Bound">-</a><a id="3379" class="Symbol">)</a> <a id="3381" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3138" class="Bound">e</a><a id="3382" class="Symbol">)</a> <a id="3384" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#2894" class="Bound">l</a>

<a id="3387" class="Comment">------------------------</a>
<a id="3412" class="Comment">-- Ordinal Decidability is invariant over finite successors</a>

<a id="ordinal-dec-equivalent-finite-successors"></a><a id="3473" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a>
 <a id="3515" class="Symbol">:</a> <a id="3517" class="Symbol">(</a><a id="3518" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3518" class="Bound">P</a> <a id="3520" class="Symbol">:</a> <a id="3522" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3527" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="3528" class="Symbol">)</a> <a id="3530" class="Symbol">→</a> <a id="3532" class="Symbol">{</a><a id="3533" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3533" class="Bound">x</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3540" class="Symbol">}</a> <a id="3542" class="Symbol">→</a> <a id="3544" class="Symbol">(</a><a id="3545" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3545" class="Bound">n</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3550" class="Symbol">)</a>
 <a id="3553" class="Symbol">→</a> <a id="3555" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3567" class="Symbol">(</a><a id="3568" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3533" class="Bound">x</a> <a id="3570" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3572" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3574" class="Number">1</a><a id="3575" class="Symbol">)</a> <a id="3577" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3518" class="Bound">P</a> <a id="3579" href="Iff.html#528" class="Function Operator">↔</a> <a id="3581" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3593" class="Symbol">(</a><a id="3594" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3533" class="Bound">x</a> <a id="3596" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3598" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3605" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3545" class="Bound">n</a><a id="3606" class="Symbol">))</a> <a id="3609" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3518" class="Bound">P</a>
<a id="3611" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a> <a id="3652" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a> <a id="3654" class="Symbol">{</a><a id="3655" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a><a id="3656" class="Symbol">}</a> <a id="3658" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3658" class="Bound">n</a> <a id="3660" class="Symbol">=</a> <a id="3662" class="Symbol">(</a><a id="3663" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3687" class="Function">[1]</a> <a id="3667" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3658" class="Bound">n</a> <a id="3669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3671" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4114" class="Function">[3]</a> <a id="3675" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3658" class="Bound">n</a><a id="3676" class="Symbol">)</a>
 <a id="3679" class="Keyword">where</a>
  <a id="3687" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3687" class="Function">[1]</a> <a id="3691" class="Symbol">:</a> <a id="3693" class="Symbol">(</a><a id="3694" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3694" class="Bound">n</a> <a id="3696" class="Symbol">:</a> <a id="3698" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3715" class="Symbol">(</a><a id="3716" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="3718" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3720" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3722" class="Number">1</a><a id="3723" class="Symbol">)</a> <a id="3725" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3741" class="Symbol">(</a><a id="3742" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="3744" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3746" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3753" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3694" class="Bound">n</a><a id="3754" class="Symbol">))</a> <a id="3757" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a>
  <a id="3761" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3687" class="Function">[1]</a> <a id="3765" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3770" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3770" class="Bound">d</a> <a id="3772" class="Symbol">=</a> <a id="3774" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3770" class="Bound">d</a>
  <a id="3778" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3687" class="Function">[1]</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3787" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3787" class="Bound">n</a><a id="3788" class="Symbol">)</a> <a id="3790" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3790" class="Bound">d</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="3801" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3828" class="Function">[2]</a> <a id="3805" class="Symbol">(</a><a id="3806" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3687" class="Function">[1]</a> <a id="3810" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3787" class="Bound">n</a> <a id="3812" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3790" class="Bound">d</a><a id="3813" class="Symbol">)</a>
   <a id="3818" class="Keyword">where</a>
    <a id="3828" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3828" class="Function">[2]</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3837" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3837" class="Bound">z</a> <a id="3839" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3841" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3845" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3847" class="Symbol">(</a><a id="3848" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a> <a id="3850" href="Iff.html#528" class="Function Operator">↔</a> <a id="3852" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="3854" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3856" class="Symbol">(</a><a id="3857" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3859" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3787" class="Bound">n</a><a id="3860" class="Symbol">)</a> <a id="3862" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3864" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3837" class="Bound">z</a><a id="3865" class="Symbol">)</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3872" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3872" class="Bound">w</a> <a id="3874" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3876" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3880" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3882" class="Symbol">(</a><a id="3883" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a> <a id="3885" href="Iff.html#528" class="Function Operator">↔</a> <a id="3887" class="Symbol">(</a><a id="3888" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="3890" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3892" class="Symbol">(</a><a id="3893" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3900" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3787" class="Bound">n</a><a id="3901" class="Symbol">))</a> <a id="3904" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3906" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3872" class="Bound">w</a><a id="3907" class="Symbol">))</a>
    <a id="3914" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3828" class="Function">[2]</a> <a id="3918" class="Symbol">(</a><a id="3919" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3919" class="Bound">z</a> <a id="3921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3923" class="Symbol">(</a><a id="3924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3924" class="Bound">gₗ</a> <a id="3927" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3929" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3929" class="Bound">gᵣ</a><a id="3931" class="Symbol">))</a> <a id="3934" class="Symbol">=</a> <a id="3936" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3941" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3919" class="Bound">z</a> <a id="3943" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3945" class="Symbol">(</a><a id="3946" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3972" class="Function">hₗ</a> <a id="3949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3951" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4044" class="Function">hᵣ</a><a id="3953" class="Symbol">)</a>
     <a id="3960" class="Keyword">where</a>
      <a id="3972" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3972" class="Function">hₗ</a> <a id="3975" class="Symbol">:</a> <a id="3977" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a> <a id="3979" class="Symbol">→</a> <a id="3981" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3986" class="Symbol">(</a><a id="3987" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="3989" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3991" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3993" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3787" class="Bound">n</a><a id="3994" class="Symbol">)</a> <a id="3996" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3998" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4003" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3919" class="Bound">z</a>
      <a id="4011" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3972" class="Function">hₗ</a> <a id="4014" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4014" class="Bound">p</a> <a id="4016" class="Symbol">=</a> <a id="4018" href="BrouwerTree.Code.Results.html#1924" class="Function">&lt;-succ-mono</a> <a id="4030" class="Symbol">(</a><a id="4031" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3924" class="Bound">gₗ</a> <a id="4034" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4014" class="Bound">p</a><a id="4035" class="Symbol">)</a>

      <a id="4044" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4044" class="Function">hᵣ</a> <a id="4047" class="Symbol">:</a> <a id="4049" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4054" class="Symbol">(</a><a id="4055" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="4057" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4059" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4061" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3787" class="Bound">n</a><a id="4062" class="Symbol">)</a> <a id="4064" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4066" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4071" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3919" class="Bound">z</a> <a id="4073" class="Symbol">→</a> <a id="4075" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a>
      <a id="4083" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4044" class="Function">hᵣ</a> <a id="4086" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4086" class="Bound">q</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3929" class="Bound">gᵣ</a> <a id="4093" class="Symbol">(</a><a id="4094" href="BrouwerTree.Code.Results.html#1999" class="Function">&lt;-succ-mono⁻¹</a> <a id="4108" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4086" class="Bound">q</a><a id="4109" class="Symbol">)</a>

  <a id="4114" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4114" class="Function">[3]</a> <a id="4118" class="Symbol">:</a> <a id="4120" class="Symbol">(</a><a id="4121" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4121" class="Bound">n</a> <a id="4123" class="Symbol">:</a> <a id="4125" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4142" class="Symbol">(</a><a id="4143" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="4145" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4147" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4154" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4121" class="Bound">n</a><a id="4155" class="Symbol">))</a> <a id="4158" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a> <a id="4160" class="Symbol">→</a> <a id="4162" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4174" class="Symbol">(</a><a id="4175" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3655" class="Bound">x</a> <a id="4177" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4179" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4181" class="Number">1</a><a id="4182" class="Symbol">)</a> <a id="4184" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a>
  <a id="4188" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4114" class="Function">[3]</a> <a id="4192" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4197" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4197" class="Bound">d</a> <a id="4199" class="Symbol">=</a> <a id="4201" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4197" class="Bound">d</a>
  <a id="4205" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4114" class="Function">[3]</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4214" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4214" class="Bound">n</a><a id="4215" class="Symbol">)</a> <a id="4217" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4217" class="Bound">d</a> <a id="4219" class="Symbol">=</a>
   <a id="4224" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4114" class="Function">[3]</a> <a id="4228" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4214" class="Bound">n</a> <a id="4230" class="Symbol">(</a><a id="4231" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1510" class="Function">ordinal-dec-downward-closed-succ</a> <a id="4264" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3652" class="Bound">P</a> <a id="4266" class="Symbol">(</a><a id="4267" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4271" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4214" class="Bound">n</a><a id="4272" class="Symbol">)</a> <a id="4274" class="Symbol">(</a><a id="4275" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4214" class="Bound">n</a> <a id="4277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4279" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="4286" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4214" class="Bound">n</a> <a id="4288" class="Number">1</a><a id="4289" class="Symbol">)</a> <a id="4291" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4217" class="Bound">d</a><a id="4292" class="Symbol">)</a>

<a id="4295" class="Comment">-------------------------</a>
<a id="4321" class="Comment">-- The rounding up function (⇑) gives the least upper limit</a>

<a id="⇑"></a><a id="4382" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4384" class="Symbol">:</a> <a id="4386" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4390" class="Symbol">→</a> <a id="4392" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="4396" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4398" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4403" class="Symbol">=</a> <a id="4405" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
<a id="4410" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4412" class="Symbol">(</a><a id="4413" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4418" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4418" class="Bound">x</a><a id="4419" class="Symbol">)</a> <a id="4421" class="Symbol">=</a> <a id="4423" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4418" class="Bound">x</a> <a id="4425" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4427" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="4429" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4431" class="Symbol">(</a><a id="4432" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4438" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4438" class="Bound">f</a> <a id="4440" class="Symbol">{</a><a id="4441" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4441" class="Bound">f↑</a><a id="4443" class="Symbol">})</a> <a id="4446" class="Symbol">=</a> <a id="4448" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4454" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4438" class="Bound">f</a> <a id="4456" class="Symbol">{</a><a id="4457" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4441" class="Bound">f↑</a><a id="4459" class="Symbol">}</a>
<a id="4461" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4463" class="Symbol">(</a><a id="4464" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4470" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4470" class="Bound">f</a> <a id="4472" class="Symbol">{</a><a id="4473" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4473" class="Bound">f↑</a><a id="4475" class="Symbol">}</a> <a id="4477" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4477" class="Bound">g</a> <a id="4479" class="Symbol">{</a><a id="4480" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4480" class="Bound">g↑</a><a id="4482" class="Symbol">}</a> <a id="4484" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4484" class="Bound">x</a> <a id="4486" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4486" class="Bound">i</a><a id="4487" class="Symbol">)</a> <a id="4489" class="Symbol">=</a>  <a id="4492" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4498" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4470" class="Bound">f</a> <a id="4500" class="Symbol">{</a><a id="4501" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4473" class="Bound">f↑</a><a id="4503" class="Symbol">}</a> <a id="4505" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4477" class="Bound">g</a> <a id="4507" class="Symbol">{</a><a id="4508" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4480" class="Bound">g↑</a><a id="4510" class="Symbol">}</a> <a id="4512" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4484" class="Bound">x</a> <a id="4514" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4486" class="Bound">i</a>
<a id="4516" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4518" class="Symbol">(</a><a id="4519" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4525" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4525" class="Bound">x</a> <a id="4527" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4527" class="Bound">y</a> <a id="4529" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4529" class="Bound">p</a> <a id="4531" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4531" class="Bound">q</a> <a id="4533" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4533" class="Bound">i</a> <a id="4535" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4535" class="Bound">j</a><a id="4536" class="Symbol">)</a> <a id="4538" class="Symbol">=</a>  <a id="4541" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4547" class="Symbol">(</a><a id="4548" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4550" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4525" class="Bound">x</a><a id="4551" class="Symbol">)</a> <a id="4553" class="Symbol">(</a><a id="4554" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4556" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4527" class="Bound">y</a><a id="4557" class="Symbol">)</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4565" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4567" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4529" class="Bound">p</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4576" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4578" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4531" class="Bound">q</a><a id="4579" class="Symbol">)</a> <a id="4581" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4533" class="Bound">i</a> <a id="4583" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4535" class="Bound">j</a>

<a id="⇑-is-lim"></a><a id="4586" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4586" class="Function">⇑-is-lim</a> <a id="4595" class="Symbol">:</a> <a id="4597" class="Symbol">(</a><a id="4598" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4598" class="Bound">x</a> <a id="4600" class="Symbol">:</a> <a id="4602" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4605" class="Symbol">)</a> <a id="4607" class="Symbol">→</a> <a id="4609" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4616" class="Symbol">(</a><a id="4617" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4619" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4598" class="Bound">x</a><a id="4620" class="Symbol">)</a> <a id="4622" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4624" class="Symbol">(</a><a id="4625" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4598" class="Bound">x</a> <a id="4627" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4629" class="InductiveConstructor">zero</a><a id="4633" class="Symbol">)</a>
<a id="4635" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4586" class="Function">⇑-is-lim</a> <a id="4644" class="Symbol">=</a> <a id="4646" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4654" class="Symbol">_</a> <a id="4656" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4676" class="Function">i</a> <a id="4658" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4877" class="Function">P₀</a> <a id="4661" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4932" class="Function">Pₛ</a> <a id="4664" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5070" class="Function">Pₗ</a>
 <a id="4668" class="Keyword">where</a>
  <a id="4676" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4676" class="Function">i</a> <a id="4678" class="Symbol">:</a> <a id="4680" class="Symbol">(</a><a id="4681" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4681" class="Bound">x</a> <a id="4683" class="Symbol">:</a> <a id="4685" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4707" class="Symbol">(</a><a id="4708" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4710" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4681" class="Bound">x</a><a id="4711" class="Symbol">)</a> <a id="4713" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4715" class="Symbol">(</a><a id="4716" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4681" class="Bound">x</a> <a id="4718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4720" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4724" class="Symbol">))</a>
  <a id="4729" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4676" class="Function">i</a> <a id="4731" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4731" class="Bound">x</a> <a id="4733" class="Symbol">=</a> <a id="4735" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="4743" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                <a id="4775" class="Symbol">(</a><a id="4776" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="4787" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4731" class="Bound">x</a> <a id="4789" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4793" class="Symbol">)</a>
                <a id="4811" class="Symbol">(λ</a> <a id="4814" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4814" class="Bound">l</a> <a id="4816" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4816" class="Bound">e</a> <a id="4818" class="Symbol">→</a> <a id="4820" href="Abstract.ZerSucLim.html#11318" class="Function">unique.not-z-and-l</a> <a id="4839" class="Symbol">(</a><a id="4840" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4842" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4731" class="Bound">x</a><a id="4843" class="Symbol">)</a> <a id="4845" class="Symbol">(</a><a id="4846" href="BrouwerTree.Classifiability.html#1159" class="Function">≡zero→is-zero</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4866" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4868" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4816" class="Bound">e</a><a id="4869" class="Symbol">))</a> <a id="4872" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4814" class="Bound">l</a><a id="4873" class="Symbol">)</a>
  <a id="4877" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4877" class="Function">P₀</a> <a id="4880" class="Symbol">:</a> <a id="4882" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4889" class="Symbol">(</a><a id="4890" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4892" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4896" class="Symbol">)</a> <a id="4898" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4900" class="Symbol">(</a><a id="4901" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4906" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4908" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4912" class="Symbol">)</a>
  <a id="4916" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4877" class="Function">P₀</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4925" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4932" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4932" class="Function">Pₛ</a> <a id="4935" class="Symbol">:</a> <a id="4937" class="Symbol">{</a><a id="4938" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4938" class="Bound">x</a> <a id="4940" class="Symbol">:</a> <a id="4942" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4945" class="Symbol">}</a>
     <a id="4952" class="Symbol">→</a> <a id="4954" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4961" class="Symbol">(</a><a id="4962" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="4964" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4938" class="Bound">x</a><a id="4965" class="Symbol">)</a> <a id="4967" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4969" class="Symbol">(</a><a id="4970" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4938" class="Bound">x</a> <a id="4972" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4974" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4978" class="Symbol">)</a>
     <a id="4985" class="Symbol">→</a> <a id="4987" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="4994" class="Symbol">(</a><a id="4995" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5001" class="Symbol">(λ</a> <a id="5004" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5004" class="Bound">n</a> <a id="5006" class="Symbol">→</a> <a id="5008" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4938" class="Bound">x</a> <a id="5010" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5012" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5014" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5004" class="Bound">n</a><a id="5015" class="Symbol">))</a> <a id="5018" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5020" class="Symbol">(</a><a id="5021" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5026" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4938" class="Bound">x</a> <a id="5028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5030" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="5034" class="Symbol">)</a>
  <a id="5038" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4932" class="Function">Pₛ</a> <a id="5041" class="Symbol">_</a> <a id="5043" class="Symbol">=</a> <a id="5045" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5049" class="Symbol">(</a><a id="5050" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="5063" class="Symbol">_</a> <a id="5065" class="Symbol">_)</a>
  <a id="5070" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5070" class="Function">Pₗ</a> <a id="5073" class="Symbol">:</a> <a id="5075" class="Symbol">{</a><a id="5076" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5076" class="Bound">f</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5082" class="Symbol">→</a> <a id="5084" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5087" class="Symbol">}</a> <a id="5089" class="Symbol">{</a><a id="5090" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5090" class="Bound">f↑</a> <a id="5093" class="Symbol">:</a> <a id="5095" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5106" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5076" class="Bound">f</a><a id="5107" class="Symbol">}</a>
     <a id="5114" class="Symbol">→</a> <a id="5116" class="Symbol">((</a><a id="5118" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5118" class="Bound">k</a> <a id="5120" class="Symbol">:</a> <a id="5122" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5123" class="Symbol">)</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="5134" class="Symbol">(</a><a id="5135" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5137" class="Symbol">(</a><a id="5138" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5076" class="Bound">f</a> <a id="5140" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5118" class="Bound">k</a><a id="5141" class="Symbol">))</a> <a id="5144" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5146" class="Symbol">(</a><a id="5147" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5076" class="Bound">f</a> <a id="5149" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5118" class="Bound">k</a> <a id="5151" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5153" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="5157" class="Symbol">))</a>
     <a id="5165" class="Symbol">→</a> <a id="5167" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="5174" class="Symbol">(</a><a id="5175" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5181" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5076" class="Bound">f</a> <a id="5183" class="Symbol">{</a><a id="5184" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5090" class="Bound">f↑</a><a id="5186" class="Symbol">})</a> <a id="5189" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5191" class="Symbol">(</a><a id="5192" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5198" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5076" class="Bound">f</a> <a id="5200" class="Symbol">{</a><a id="5201" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5090" class="Bound">f↑</a><a id="5203" class="Symbol">}</a> <a id="5205" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5207" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="5211" class="Symbol">)</a>
  <a id="5215" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5070" class="Function">Pₗ</a> <a id="5218" class="Symbol">_</a> <a id="5220" class="Symbol">=</a> <a id="5222" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5226" class="Symbol">(</a><a id="5227" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="5240" class="Symbol">_</a> <a id="5242" class="Symbol">_)</a>

<a id="⇑-Islim⊎zero"></a><a id="5246" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5246" class="Function">⇑-Islim⊎zero</a> <a id="5259" class="Symbol">:</a> <a id="5261" class="Symbol">(</a><a id="5262" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5262" class="Bound">x</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5269" class="Symbol">)</a> <a id="5271" class="Symbol">→</a> <a id="5273" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="5291" class="Symbol">(</a><a id="5292" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5294" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5262" class="Bound">x</a><a id="5295" class="Symbol">)</a>
<a id="5297" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5246" class="Function">⇑-Islim⊎zero</a> <a id="5310" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5310" class="Bound">x</a> <a id="5312" class="Symbol">=</a> <a id="5314" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5338" class="Function">h</a> <a id="5316" class="Symbol">(</a><a id="5317" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4586" class="Function">⇑-is-lim</a> <a id="5326" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5310" class="Bound">x</a><a id="5327" class="Symbol">)</a>
 <a id="5330" class="Keyword">where</a>
  <a id="5338" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5338" class="Function">h</a> <a id="5340" class="Symbol">:</a> <a id="5342" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="5349" class="Symbol">(</a><a id="5350" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5352" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5310" class="Bound">x</a><a id="5353" class="Symbol">)</a> <a id="5355" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5357" class="Symbol">(</a><a id="5358" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5310" class="Bound">x</a> <a id="5360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5362" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="5366" class="Symbol">)</a> <a id="5368" class="Symbol">→</a> <a id="5370" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="5388" class="Symbol">(</a><a id="5389" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5391" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5310" class="Bound">x</a><a id="5392" class="Symbol">)</a>
  <a id="5396" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5338" class="Function">h</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5403" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5403" class="Bound">l</a><a id="5404" class="Symbol">)</a> <a id="5406" class="Symbol">=</a> <a id="5408" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5412" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5403" class="Bound">l</a>
  <a id="5416" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5338" class="Function">h</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5423" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5423" class="Bound">z</a><a id="5424" class="Symbol">)</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5432" class="Symbol">(</a><a id="5433" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5439" class="Symbol">(λ</a> <a id="5442" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5442" class="Bound">-</a> <a id="5444" class="Symbol">→</a> <a id="5446" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5448" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5442" class="Bound">-</a> <a id="5450" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5452" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="5456" class="Symbol">)</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5463" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5423" class="Bound">z</a><a id="5464" class="Symbol">)</a> <a id="5466" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5470" class="Symbol">)</a>

<a id="⇑ᶻˡ"></a><a id="5473" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="5477" class="Symbol">:</a> <a id="5479" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="5483" class="Symbol">→</a> <a id="5485" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
<a id="5491" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="5495" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5495" class="Bound">x</a> <a id="5497" class="Symbol">=</a> <a id="5499" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5501" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5495" class="Bound">x</a> <a id="5503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5505" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5246" class="Function">⇑-Islim⊎zero</a> <a id="5518" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5495" class="Bound">x</a>

<a id="⇑-succ"></a><a id="5521" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5521" class="Function">⇑-succ</a> <a id="5528" class="Symbol">:</a> <a id="5530" class="Symbol">(</a><a id="5531" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5531" class="Bound">x</a> <a id="5533" class="Symbol">:</a> <a id="5535" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5538" class="Symbol">)</a> <a id="5540" class="Symbol">→</a> <a id="5542" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5544" class="Symbol">(</a><a id="5545" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5550" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5531" class="Bound">x</a><a id="5551" class="Symbol">)</a> <a id="5553" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5555" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5557" class="Symbol">(</a><a id="5558" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5563" class="Symbol">(</a><a id="5564" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5569" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5531" class="Bound">x</a><a id="5570" class="Symbol">))</a>
<a id="5573" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5521" class="Function">⇑-succ</a> <a id="5580" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5580" class="Bound">x</a> <a id="5582" class="Symbol">=</a> <a id="5584" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="5590" class="Symbol">_</a> <a id="5592" class="Symbol">_</a> <a id="5594" class="Symbol">(</a><a id="5595" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5613" class="Function">h₀</a> <a id="5598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5600" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5728" class="Function">h₁</a><a id="5602" class="Symbol">)</a>
 <a id="5605" class="Keyword">where</a>
  <a id="5613" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5613" class="Function">h₀</a> <a id="5616" class="Symbol">:</a> <a id="5618" class="Symbol">(λ</a> <a id="5621" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5621" class="Bound">n</a> <a id="5623" class="Symbol">→</a> <a id="5625" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5580" class="Bound">x</a> <a id="5627" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5629" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5631" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5621" class="Bound">n</a><a id="5632" class="Symbol">)</a> <a id="5634" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="5636" class="Symbol">(λ</a> <a id="5639" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5639" class="Bound">n</a> <a id="5641" class="Symbol">→</a> <a id="5643" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5648" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5580" class="Bound">x</a> <a id="5650" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5652" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5654" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5639" class="Bound">n</a><a id="5655" class="Symbol">)</a>
  <a id="5659" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5613" class="Function">h₀</a> <a id="5662" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5662" class="Bound">n</a> <a id="5664" class="Symbol">=</a> <a id="5666" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5668" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5662" class="Bound">n</a> <a id="5670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5672" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="5679" class="Symbol">{</a><a id="5680" class="Argument">x</a> <a id="5682" class="Symbol">=</a> <a id="5684" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5580" class="Bound">x</a><a id="5685" class="Symbol">}</a> <a id="5687" class="Symbol">{</a><a id="5688" class="Argument">y</a> <a id="5690" class="Symbol">=</a> <a id="5692" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5694" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5662" class="Bound">n</a><a id="5695" class="Symbol">}</a> <a id="5697" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="5716" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="5723" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

  <a id="5728" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5728" class="Function">h₁</a> <a id="5731" class="Symbol">:</a> <a id="5733" class="Symbol">(λ</a> <a id="5736" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5736" class="Bound">n</a> <a id="5738" class="Symbol">→</a> <a id="5740" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5745" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5580" class="Bound">x</a> <a id="5747" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5749" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5751" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5736" class="Bound">n</a><a id="5752" class="Symbol">)</a> <a id="5754" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="5756" class="Symbol">(λ</a> <a id="5759" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5759" class="Bound">n</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5580" class="Bound">x</a> <a id="5765" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5767" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5769" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5759" class="Bound">n</a><a id="5770" class="Symbol">)</a>
  <a id="5774" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5728" class="Function">h₁</a> <a id="5777" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5777" class="Bound">n</a> <a id="5779" class="Symbol">=</a> <a id="5781" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5783" class="Symbol">(</a><a id="5784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5788" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5777" class="Bound">n</a><a id="5789" class="Symbol">)</a> <a id="5791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5793" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="5802" class="Symbol">(</a><a id="5803" href="BrouwerTree.Arithmetic.Properties.html#1724" class="Function">ι-succ</a> <a id="5810" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5580" class="Bound">x</a> <a id="5812" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5777" class="Bound">n</a><a id="5813" class="Symbol">)</a> <a id="5815" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="⇑-monotone"></a><a id="5818" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="5829" class="Symbol">:</a> <a id="5831" class="Symbol">(</a><a id="5832" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5832" class="Bound">x</a> <a id="5834" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5834" class="Bound">y</a> <a id="5836" class="Symbol">:</a> <a id="5838" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5841" class="Symbol">)</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5832" class="Bound">x</a> <a id="5847" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5849" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5834" class="Bound">y</a> <a id="5851" class="Symbol">→</a> <a id="5853" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5855" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5832" class="Bound">x</a> <a id="5857" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5859" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5861" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5834" class="Bound">y</a>
<a id="5863" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="5874" class="Symbol">=</a>
 <a id="5877" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="5885" class="Symbol">(λ</a> <a id="5888" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5888" class="Bound">x</a> <a id="5890" class="Symbol">→</a> <a id="5892" class="Symbol">(</a><a id="5893" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5893" class="Bound">y</a> <a id="5895" class="Symbol">:</a> <a id="5897" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5900" class="Symbol">)</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5888" class="Bound">x</a> <a id="5906" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5908" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5893" class="Bound">y</a> <a id="5910" class="Symbol">→</a> <a id="5912" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5914" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5888" class="Bound">x</a> <a id="5916" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5918" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="5920" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5893" class="Bound">y</a><a id="5921" class="Symbol">)</a>
         <a id="5932" class="Symbol">(λ</a> <a id="5935" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5935" class="Bound">x</a> <a id="5937" class="Symbol">→</a> <a id="5939" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="5948" class="Symbol">(λ</a> <a id="5951" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5951" class="Bound">_</a> <a id="5953" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5953" class="Bound">_</a> <a id="5955" class="Symbol">→</a> <a id="5957" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="5964" class="Symbol">))</a>
         <a id="5976" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5996" class="Function">P₀</a> <a id="5979" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6059" class="Function">Pₛ</a> <a id="5982" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6856" class="Function">Pₗ</a>
  <a id="5987" class="Keyword">where</a>
   <a id="5996" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5996" class="Function">P₀</a> <a id="5999" class="Symbol">:</a> <a id="6001" class="Symbol">(</a><a id="6002" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6002" class="Bound">y</a> <a id="6004" class="Symbol">:</a> <a id="6006" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6009" class="Symbol">)</a> <a id="6011" class="Symbol">→</a> <a id="6013" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6018" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6020" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6002" class="Bound">y</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6026" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6031" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6033" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6035" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6002" class="Bound">y</a>
   <a id="6040" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5996" class="Function">P₀</a> <a id="6043" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6043" class="Bound">y</a> <a id="6045" class="Symbol">_</a> <a id="6047" class="Symbol">=</a> <a id="6049" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
   <a id="6059" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6059" class="Function">Pₛ</a> <a id="6062" class="Symbol">:</a> <a id="6064" class="Symbol">{</a><a id="6065" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6065" class="Bound">x</a> <a id="6067" class="Symbol">:</a> <a id="6069" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6072" class="Symbol">}</a>
      <a id="6080" class="Symbol">→</a> <a id="6082" class="Symbol">((</a><a id="6084" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6084" class="Bound">y</a> <a id="6086" class="Symbol">:</a> <a id="6088" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6091" class="Symbol">)</a> <a id="6093" class="Symbol">→</a> <a id="6095" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6065" class="Bound">x</a> <a id="6097" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6099" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6084" class="Bound">y</a> <a id="6101" class="Symbol">→</a> <a id="6103" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6105" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6065" class="Bound">x</a> <a id="6107" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6109" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6111" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6084" class="Bound">y</a><a id="6112" class="Symbol">)</a>
      <a id="6120" class="Symbol">→</a> <a id="6122" class="Symbol">(</a><a id="6123" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6123" class="Bound">y</a> <a id="6125" class="Symbol">:</a> <a id="6127" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6130" class="Symbol">)</a> <a id="6132" class="Symbol">→</a> <a id="6134" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6139" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6065" class="Bound">x</a> <a id="6141" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6143" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6123" class="Bound">y</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6065" class="Bound">x</a> <a id="6149" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6151" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6153" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6155" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6157" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6123" class="Bound">y</a>
   <a id="6162" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6059" class="Function">Pₛ</a> <a id="6165" class="Symbol">{</a><a id="6166" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a><a id="6167" class="Symbol">}</a> <a id="6169" class="Symbol">_</a> <a id="6171" class="Symbol">=</a> <a id="6173" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="6181" class="Symbol">_</a> <a id="6183" class="Symbol">(λ</a> <a id="6186" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6186" class="Bound">_</a> <a id="6188" class="Symbol">→</a> <a id="6190" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6198" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="6205" class="Symbol">)</a> <a id="6207" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6231" class="Function">Q₀</a> <a id="6210" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6319" class="Function">Qₛ</a> <a id="6213" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6472" class="Function">Qₗ</a>
    <a id="6220" class="Keyword">where</a>
     <a id="6231" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6231" class="Function">Q₀</a> <a id="6234" class="Symbol">:</a> <a id="6236" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6241" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6243" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6245" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6250" class="Symbol">→</a> <a id="6252" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6258" class="Symbol">(λ</a> <a id="6261" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6261" class="Bound">n</a> <a id="6263" class="Symbol">→</a> <a id="6265" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6267" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6269" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6271" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6261" class="Bound">n</a><a id="6272" class="Symbol">)</a> <a id="6274" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6276" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="6286" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6231" class="Function">Q₀</a> <a id="6289" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6289" class="Bound">l</a> <a id="6291" class="Symbol">=</a> <a id="6293" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="6300" class="Symbol">(</a><a id="6301" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="6311" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6289" class="Bound">l</a><a id="6312" class="Symbol">)</a>
     <a id="6319" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6319" class="Function">Qₛ</a> <a id="6322" class="Symbol">:</a> <a id="6324" class="Symbol">{</a><a id="6325" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6325" class="Bound">y</a> <a id="6327" class="Symbol">:</a> <a id="6329" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6332" class="Symbol">}</a>
        <a id="6342" class="Symbol">→</a> <a id="6344" class="Symbol">(</a><a id="6345" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6350" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6352" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6354" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6325" class="Bound">y</a> <a id="6356" class="Symbol">→</a> <a id="6358" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6360" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6362" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6364" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6366" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6368" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6325" class="Bound">y</a><a id="6369" class="Symbol">)</a>
        <a id="6379" class="Symbol">→</a> <a id="6381" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6386" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6388" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6390" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6395" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6325" class="Bound">y</a>
        <a id="6405" class="Symbol">→</a> <a id="6407" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6409" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6411" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6413" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6415" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6325" class="Bound">y</a> <a id="6417" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6419" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
     <a id="6426" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6319" class="Function">Qₛ</a> <a id="6429" class="Symbol">{</a><a id="6430" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6430" class="Bound">y</a><a id="6431" class="Symbol">}</a> <a id="6433" class="Symbol">_</a> <a id="6435" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6435" class="Bound">l</a> <a id="6437" class="Symbol">=</a> <a id="6439" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="6447" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6449" class="Symbol">(</a><a id="6450" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="6464" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6435" class="Bound">l</a><a id="6465" class="Symbol">)</a>
     <a id="6472" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6472" class="Function">Qₗ</a> <a id="6475" class="Symbol">:</a> <a id="6477" class="Symbol">{</a><a id="6478" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6478" class="Bound">f</a> <a id="6480" class="Symbol">:</a> <a id="6482" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6484" class="Symbol">→</a> <a id="6486" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6489" class="Symbol">}</a> <a id="6491" class="Symbol">{</a><a id="6492" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6492" class="Bound">f↑</a> <a id="6495" class="Symbol">:</a> <a id="6497" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6508" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6478" class="Bound">f</a><a id="6509" class="Symbol">}</a>
        <a id="6519" class="Symbol">→</a> <a id="6521" class="Symbol">((</a><a id="6523" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6523" class="Bound">k</a> <a id="6525" class="Symbol">:</a> <a id="6527" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6528" class="Symbol">)</a> <a id="6530" class="Symbol">→</a> <a id="6532" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6537" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6539" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6541" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6478" class="Bound">f</a> <a id="6543" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6523" class="Bound">k</a> <a id="6545" class="Symbol">→</a> <a id="6547" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6549" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6551" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6553" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6555" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6557" class="Symbol">(</a><a id="6558" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6478" class="Bound">f</a> <a id="6560" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6523" class="Bound">k</a><a id="6561" class="Symbol">))</a>
        <a id="6572" class="Symbol">→</a> <a id="6574" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6579" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6581" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6583" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6589" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6478" class="Bound">f</a> <a id="6591" class="Symbol">{</a><a id="6592" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6492" class="Bound">f↑</a><a id="6594" class="Symbol">}</a> <a id="6596" class="Symbol">→</a> <a id="6598" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6600" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6602" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6604" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6606" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6612" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6478" class="Bound">f</a> <a id="6614" class="Symbol">{</a><a id="6615" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6492" class="Bound">f↑</a><a id="6617" class="Symbol">}</a>
     <a id="6624" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6472" class="Function">Qₗ</a> <a id="6627" class="Symbol">{</a><a id="6628" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6628" class="Bound">f</a><a id="6629" class="Symbol">}</a> <a id="6631" class="Symbol">{</a><a id="6632" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6632" class="Bound">f↑</a><a id="6634" class="Symbol">}</a> <a id="6636" class="Symbol">_</a> <a id="6638" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6638" class="Bound">l</a> <a id="6640" class="Symbol">=</a> <a id="6642" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="6653" class="Symbol">(λ</a> <a id="6656" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6656" class="Bound">n</a> <a id="6658" class="Symbol">→</a> <a id="6660" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6662" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6664" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6666" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6656" class="Bound">n</a><a id="6667" class="Symbol">)</a> <a id="6669" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6690" class="Function">q</a>
      <a id="6677" class="Keyword">where</a>
       <a id="6690" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6690" class="Function">q</a> <a id="6692" class="Symbol">:</a> <a id="6694" class="Symbol">(</a><a id="6695" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6695" class="Bound">k</a> <a id="6697" class="Symbol">:</a> <a id="6699" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6700" class="Symbol">)</a> <a id="6702" class="Symbol">→</a> <a id="6704" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6706" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6708" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6710" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6695" class="Bound">k</a> <a id="6712" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6714" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6720" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6628" class="Bound">f</a>
       <a id="6729" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6690" class="Function">q</a> <a id="6731" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6736" class="Symbol">=</a> <a id="6738" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6746" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="6765" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6638" class="Bound">l</a>
       <a id="6774" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6690" class="Function">q</a> <a id="6776" class="Symbol">(</a><a id="6777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6781" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6785" class="Symbol">)</a> <a id="6787" class="Symbol">=</a> <a id="6789" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6638" class="Bound">l</a>
       <a id="6798" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6690" class="Function">q</a> <a id="6800" class="Symbol">(</a><a id="6801" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6810" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6810" class="Bound">k</a><a id="6811" class="Symbol">))</a> <a id="6814" class="Symbol">=</a> <a id="6816" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="6829" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6628" class="Bound">f</a> <a id="6831" class="Symbol">(</a><a id="6832" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6166" class="Bound">x</a> <a id="6834" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6836" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6838" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6810" class="Bound">k</a><a id="6839" class="Symbol">)</a> <a id="6841" class="Symbol">(</a><a id="6842" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6690" class="Function">q</a> <a id="6844" class="Symbol">(</a><a id="6845" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6849" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6810" class="Bound">k</a><a id="6850" class="Symbol">))</a>
   <a id="6856" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6856" class="Function">Pₗ</a> <a id="6859" class="Symbol">:</a> <a id="6861" class="Symbol">{</a><a id="6862" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6862" class="Bound">f</a> <a id="6864" class="Symbol">:</a> <a id="6866" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6873" class="Symbol">}</a> <a id="6875" class="Symbol">{</a><a id="6876" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6876" class="Bound">f↑</a> <a id="6879" class="Symbol">:</a> <a id="6881" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6892" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6862" class="Bound">f</a><a id="6893" class="Symbol">}</a>
      <a id="6901" class="Symbol">→</a> <a id="6903" class="Symbol">((</a><a id="6905" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6905" class="Bound">k</a> <a id="6907" class="Symbol">:</a> <a id="6909" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6910" class="Symbol">)</a> <a id="6912" class="Symbol">(</a><a id="6913" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6913" class="Bound">y</a> <a id="6915" class="Symbol">:</a> <a id="6917" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6920" class="Symbol">)</a> <a id="6922" class="Symbol">→</a> <a id="6924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6862" class="Bound">f</a> <a id="6926" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6905" class="Bound">k</a> <a id="6928" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6930" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6913" class="Bound">y</a> <a id="6932" class="Symbol">→</a> <a id="6934" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6936" class="Symbol">(</a><a id="6937" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6862" class="Bound">f</a> <a id="6939" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6905" class="Bound">k</a><a id="6940" class="Symbol">)</a> <a id="6942" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6944" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6946" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6913" class="Bound">y</a><a id="6947" class="Symbol">)</a>
      <a id="6955" class="Symbol">→</a> <a id="6957" class="Symbol">(</a><a id="6958" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6958" class="Bound">y</a> <a id="6960" class="Symbol">:</a> <a id="6962" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6965" class="Symbol">)</a> <a id="6967" class="Symbol">→</a> <a id="6969" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6975" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6862" class="Bound">f</a> <a id="6977" class="Symbol">{</a><a id="6978" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6876" class="Bound">f↑</a><a id="6980" class="Symbol">}</a> <a id="6982" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6984" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6958" class="Bound">y</a> <a id="6986" class="Symbol">→</a> <a id="6988" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6994" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6862" class="Bound">f</a> <a id="6996" class="Symbol">{</a><a id="6997" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6876" class="Bound">f↑</a><a id="6999" class="Symbol">}</a> <a id="7001" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7003" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7005" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6958" class="Bound">y</a>
   <a id="7010" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#6856" class="Function">Pₗ</a> <a id="7013" class="Symbol">{</a><a id="7014" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a><a id="7015" class="Symbol">}</a> <a id="7017" class="Symbol">{</a><a id="7018" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7018" class="Bound">f↑</a><a id="7020" class="Symbol">}</a> <a id="7022" class="Symbol">_</a> <a id="7024" class="Symbol">=</a> <a id="7026" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7034" class="Symbol">_</a> <a id="7036" class="Symbol">(λ</a> <a id="7039" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7039" class="Bound">_</a> <a id="7041" class="Symbol">→</a> <a id="7043" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7051" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="7058" class="Symbol">)</a> <a id="7060" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7084" class="Function">Q₀</a> <a id="7063" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7160" class="Function">Qₛ</a> <a id="7066" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7345" class="Function">Qₗ</a>
    <a id="7073" class="Keyword">where</a>
     <a id="7084" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7084" class="Function">Q₀</a> <a id="7087" class="Symbol">:</a> <a id="7089" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7095" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7097" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7099" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="7104" class="Symbol">→</a> <a id="7106" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7112" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7114" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7116" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7118" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="7128" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7084" class="Function">Q₀</a> <a id="7131" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7131" class="Bound">l</a> <a id="7133" class="Symbol">=</a> <a id="7135" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="7142" class="Symbol">(</a><a id="7143" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7152" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7131" class="Bound">l</a><a id="7153" class="Symbol">)</a>
     <a id="7160" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7160" class="Function">Qₛ</a> <a id="7163" class="Symbol">:</a> <a id="7165" class="Symbol">{</a><a id="7166" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7166" class="Bound">y</a> <a id="7168" class="Symbol">:</a> <a id="7170" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7173" class="Symbol">}</a>
        <a id="7183" class="Symbol">→</a> <a id="7185" class="Symbol">(</a><a id="7186" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7192" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7194" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7196" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7166" class="Bound">y</a> <a id="7198" class="Symbol">→</a> <a id="7200" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7206" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7208" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7210" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7212" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7166" class="Bound">y</a><a id="7213" class="Symbol">)</a>
        <a id="7223" class="Symbol">→</a> <a id="7225" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7231" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7233" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7235" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7240" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7166" class="Bound">y</a> <a id="7242" class="Symbol">→</a> <a id="7244" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7250" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7252" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7254" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7166" class="Bound">y</a> <a id="7256" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7258" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
     <a id="7265" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7160" class="Function">Qₛ</a> <a id="7268" class="Symbol">{</a><a id="7269" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7269" class="Bound">y</a><a id="7270" class="Symbol">}</a> <a id="7272" class="Symbol">_</a> <a id="7274" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7274" class="Bound">l</a> <a id="7276" class="Symbol">=</a> <a id="7278" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="7287" class="Symbol">(λ</a> <a id="7290" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7290" class="Bound">n</a> <a id="7292" class="Symbol">→</a> <a id="7294" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7269" class="Bound">y</a> <a id="7296" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7298" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7300" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7290" class="Bound">n</a><a id="7301" class="Symbol">)</a> <a id="7303" class="Symbol">{_}</a> <a id="7307" class="Symbol">{</a><a id="7308" class="Number">0</a><a id="7309" class="Symbol">}</a> <a id="7311" class="Symbol">(</a><a id="7312" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="7325" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7327" class="Symbol">(</a><a id="7328" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7269" class="Bound">y</a> <a id="7330" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7332" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7334" class="Number">0</a><a id="7335" class="Symbol">)</a> <a id="7337" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7274" class="Bound">l</a><a id="7338" class="Symbol">)</a>
     <a id="7345" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7345" class="Function">Qₗ</a> <a id="7348" class="Symbol">:</a> <a id="7350" class="Symbol">{</a><a id="7351" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7351" class="Bound">g</a> <a id="7353" class="Symbol">:</a> <a id="7355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7357" class="Symbol">→</a> <a id="7359" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7362" class="Symbol">}</a> <a id="7364" class="Symbol">{</a><a id="7365" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7365" class="Bound">g↑</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="7381" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7351" class="Bound">g</a><a id="7382" class="Symbol">}</a>
        <a id="7392" class="Symbol">→</a> <a id="7394" class="Symbol">((</a><a id="7396" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7396" class="Bound">k</a> <a id="7398" class="Symbol">:</a> <a id="7400" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7401" class="Symbol">)</a> <a id="7403" class="Symbol">→</a> <a id="7405" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7411" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7413" class="Symbol">{</a><a id="7414" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7018" class="Bound">f↑</a><a id="7416" class="Symbol">}</a> <a id="7418" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7420" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7351" class="Bound">g</a> <a id="7422" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7396" class="Bound">k</a> <a id="7424" class="Symbol">→</a> <a id="7426" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7432" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7434" class="Symbol">{</a><a id="7435" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7018" class="Bound">f↑</a><a id="7437" class="Symbol">}</a> <a id="7439" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7441" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7443" class="Symbol">(</a><a id="7444" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7351" class="Bound">g</a> <a id="7446" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7396" class="Bound">k</a><a id="7447" class="Symbol">))</a>
        <a id="7458" class="Symbol">→</a> <a id="7460" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7466" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7468" class="Symbol">{</a><a id="7469" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7018" class="Bound">f↑</a><a id="7471" class="Symbol">}</a> <a id="7473" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7475" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7481" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7351" class="Bound">g</a> <a id="7483" class="Symbol">{</a><a id="7484" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7365" class="Bound">g↑</a><a id="7486" class="Symbol">}</a> <a id="7488" class="Symbol">→</a> <a id="7490" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7496" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7014" class="Bound">f</a> <a id="7498" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7500" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7506" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7351" class="Bound">g</a>
     <a id="7513" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7345" class="Function">Qₗ</a> <a id="7516" class="Symbol">{</a><a id="7517" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7517" class="Bound">g</a><a id="7518" class="Symbol">}</a> <a id="7520" class="Symbol">{</a><a id="7521" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7521" class="Bound">g↑</a><a id="7523" class="Symbol">}</a> <a id="7525" class="Symbol">_</a> <a id="7527" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7527" class="Bound">l</a> <a id="7529" class="Symbol">=</a> <a id="7531" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7527" class="Bound">l</a>

<a id="⇑-left-≤"></a><a id="7534" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7534" class="Function">⇑-left-≤</a> <a id="7543" class="Symbol">:</a> <a id="7545" class="Symbol">(</a><a id="7546" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7546" class="Bound">y</a> <a id="7548" class="Symbol">:</a> <a id="7550" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7553" class="Symbol">)</a> <a id="7555" class="Symbol">→</a> <a id="7557" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="7575" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7546" class="Bound">y</a> <a id="7577" class="Symbol">→</a> <a id="7579" class="Symbol">(</a><a id="7580" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7580" class="Bound">x</a> <a id="7582" class="Symbol">:</a> <a id="7584" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7587" class="Symbol">)</a> <a id="7589" class="Symbol">→</a> <a id="7591" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7580" class="Bound">x</a> <a id="7593" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7595" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7546" class="Bound">y</a> <a id="7597" href="Iff.html#528" class="Function Operator">↔</a> <a id="7599" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7601" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7580" class="Bound">x</a> <a id="7603" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7605" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7546" class="Bound">y</a>
<a id="7607" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7534" class="Function">⇑-left-≤</a> <a id="7616" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a> <a id="7618" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7618" class="Bound">y-zl</a> <a id="7623" class="Symbol">=</a>
 <a id="7626" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7634" class="Symbol">_</a> <a id="7636" class="Symbol">(λ</a> <a id="7639" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7639" class="Bound">_</a> <a id="7641" class="Symbol">→</a> <a id="7643" href="Iff.html#729" class="Function">isProp↔</a> <a id="7651" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="7659" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="7666" class="Symbol">)</a> <a id="7668" href="Iff.html#880" class="Function">↔-refl</a> <a id="7675" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7705" class="Function">[1]</a> <a id="7679" class="Symbol">(λ</a> <a id="7682" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7682" class="Bound">_</a> <a id="7684" class="Symbol">→</a> <a id="7686" href="Iff.html#880" class="Function">↔-refl</a><a id="7692" class="Symbol">)</a>
  <a id="7696" class="Keyword">where</a>
   <a id="7705" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7705" class="Function">[1]</a> <a id="7709" class="Symbol">:</a> <a id="7711" class="Symbol">{</a><a id="7712" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7712" class="Bound">x</a> <a id="7714" class="Symbol">:</a> <a id="7716" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7719" class="Symbol">}</a>
     <a id="7726" class="Symbol">→</a> <a id="7728" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7712" class="Bound">x</a> <a id="7730" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7732" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a> <a id="7734" href="Iff.html#528" class="Function Operator">↔</a> <a id="7736" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7738" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7712" class="Bound">x</a> <a id="7740" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7742" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a>
     <a id="7749" class="Symbol">→</a> <a id="7751" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7756" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7712" class="Bound">x</a> <a id="7758" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7760" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a> <a id="7762" href="Iff.html#528" class="Function Operator">↔</a> <a id="7764" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7712" class="Bound">x</a> <a id="7766" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7768" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7770" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7772" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a>
   <a id="7777" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7705" class="Function">[1]</a> <a id="7781" class="Symbol">{</a><a id="7782" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a><a id="7783" class="Symbol">}</a> <a id="7785" class="Symbol">_</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7813" class="Function">[2]</a> <a id="7793" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7618" class="Bound">y-zl</a>
    <a id="7802" class="Keyword">where</a>
     <a id="7813" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7813" class="Function">[2]</a> <a id="7817" class="Symbol">:</a> <a id="7819" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7826" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a> <a id="7828" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7830" class="Symbol">(</a><a id="7831" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a> <a id="7833" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7835" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7839" class="Symbol">)</a> <a id="7841" class="Symbol">→</a> <a id="7843" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7848" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="7850" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7852" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a> <a id="7854" href="Iff.html#528" class="Function Operator">↔</a> <a id="7856" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="7858" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7860" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7862" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7864" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a>
     <a id="7871" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7813" class="Function">[2]</a> <a id="7875" class="Symbol">(</a><a id="7876" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7880" class="Bound">y-zero</a><a id="7886" class="Symbol">)</a> <a id="7888" class="Symbol">=</a> <a id="7890" class="Symbol">(λ</a> <a id="7893" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7893" class="Bound">l</a> <a id="7895" class="Symbol">→</a> <a id="7897" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="7904" class="Symbol">(</a><a id="7905" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="7915" class="Symbol">(</a><a id="7916" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7922" class="Symbol">(</a><a id="7923" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7928" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="7930" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="7932" class="Symbol">)</a> <a id="7934" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7880" class="Bound">y-zero</a> <a id="7941" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7893" class="Bound">l</a><a id="7942" class="Symbol">)))</a> <a id="7946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                        <a id="7972" class="Symbol">(λ</a> <a id="7975" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7975" class="Bound">l</a> <a id="7977" class="Symbol">→</a> <a id="7979" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="7986" class="Symbol">(</a><a id="7987" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7996" class="Symbol">(</a><a id="7997" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8003" class="Symbol">(</a><a id="8004" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8006" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8008" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8010" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="8012" class="Symbol">)</a> <a id="8014" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7880" class="Bound">y-zero</a> <a id="8021" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7975" class="Bound">l</a><a id="8022" class="Symbol">)))</a>
     <a id="8031" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7813" class="Function">[2]</a> <a id="8035" class="Symbol">(</a><a id="8036" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8040" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8040" class="Bound">y-lim</a> <a id="8046" class="Symbol">)</a> <a id="8048" class="Symbol">=</a>
      <a id="8056" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a> <a id="8083" class="Symbol">(λ</a> <a id="8086" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8086" class="Bound">y&#39;</a> <a id="8089" class="Symbol">→</a> <a id="8091" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8096" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8098" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8100" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8086" class="Bound">y&#39;</a> <a id="8103" href="Iff.html#528" class="Function Operator">↔</a> <a id="8105" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8107" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8109" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8111" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8113" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8086" class="Bound">y&#39;</a><a id="8115" class="Symbol">)</a>
                                 <a id="8150" class="Symbol">(λ</a> <a id="8153" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8153" class="Bound">y&#39;</a> <a id="8156" class="Symbol">→</a> <a id="8158" href="Iff.html#729" class="Function">isProp↔</a> <a id="8166" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="8174" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="8181" class="Symbol">)</a>
                                 <a id="8216" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8249" class="Function">[3]</a> <a id="8220" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7616" class="Bound">y</a> <a id="8222" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8040" class="Bound">y-lim</a>
       <a id="8235" class="Keyword">where</a>
        <a id="8249" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8249" class="Function">[3]</a> <a id="8253" class="Symbol">:</a> <a id="8255" class="Symbol">(</a><a id="8256" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8256" class="Bound">f</a> <a id="8258" class="Symbol">:</a> <a id="8260" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8262" class="Symbol">→</a> <a id="8264" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8267" class="Symbol">)</a> <a id="8269" class="Symbol">(</a><a id="8270" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8270" class="Bound">f↑</a> <a id="8273" class="Symbol">:</a> <a id="8275" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="8286" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8256" class="Bound">f</a><a id="8287" class="Symbol">)</a>
            <a id="8301" class="Symbol">→</a> <a id="8303" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8308" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8310" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8312" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8318" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8256" class="Bound">f</a> <a id="8320" href="Iff.html#528" class="Function Operator">↔</a> <a id="8322" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8324" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8326" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8328" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8330" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8336" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8256" class="Bound">f</a>
        <a id="8346" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8249" class="Function">[3]</a> <a id="8350" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="8352" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8352" class="Bound">f↑</a> <a id="8355" class="Symbol">=</a> <a id="8357" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8579" class="Function">[5]</a> <a id="8361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8363" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8392" class="Function">[4]</a>
         <a id="8376" class="Keyword">where</a>
          <a id="8392" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8392" class="Function">[4]</a> <a id="8396" class="Symbol">:</a> <a id="8398" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8400" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8402" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8404" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8406" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8412" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="8414" class="Symbol">→</a> <a id="8416" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8421" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8423" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8425" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8431" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a>
          <a id="8443" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8392" class="Function">[4]</a> <a id="8447" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8447" class="Bound">l</a> <a id="8449" class="Symbol">=</a> <a id="8451" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8453" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8455" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8457" class="Number">1</a>  <a id="8460" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="8463" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="8479" class="Symbol">(λ</a> <a id="8482" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8482" class="Bound">n</a> <a id="8484" class="Symbol">→</a> <a id="8486" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8488" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8490" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8492" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8482" class="Bound">n</a><a id="8493" class="Symbol">)</a> <a id="8495" class="Symbol">{_}</a> <a id="8499" class="Symbol">{</a><a id="8500" class="Number">1</a><a id="8501" class="Symbol">}</a> <a id="8503" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                  <a id="8523" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8525" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8527" href="BrouwerTree.Core.html#2546" class="Function">ω</a>    <a id="8532" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="8535" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8447" class="Bound">l</a> <a id="8537" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                  <a id="8557" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8563" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a>  <a id="8566" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
          <a id="8579" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8579" class="Function">[5]</a> <a id="8583" class="Symbol">:</a> <a id="8585" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8590" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8592" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8594" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8600" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="8602" class="Symbol">→</a> <a id="8604" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8606" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8608" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8610" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8612" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8618" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a>
          <a id="8630" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8579" class="Function">[5]</a> <a id="8634" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8634" class="Bound">l</a> <a id="8636" class="Symbol">=</a> <a id="8638" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8645" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="8653" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8712" class="Function">[6]</a> <a id="8657" class="Symbol">(</a><a id="8658" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="8676" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8678" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="8680" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8634" class="Bound">l</a><a id="8681" class="Symbol">)</a>
           <a id="8694" class="Keyword">where</a>
            <a id="8712" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8712" class="Function">[6]</a> <a id="8716" class="Symbol">:</a> <a id="8718" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8720" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8722" class="Symbol">(λ</a> <a id="8725" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8725" class="Bound">n</a> <a id="8727" class="Symbol">→</a> <a id="8729" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8731" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="8733" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="8735" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8725" class="Bound">n</a><a id="8736" class="Symbol">)</a> <a id="8738" class="Symbol">→</a> <a id="8740" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8742" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8744" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8746" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8748" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8754" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a>
            <a id="8768" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8712" class="Function">[6]</a> <a id="8772" class="Symbol">(</a><a id="8773" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8773" class="Bound">n</a> <a id="8775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8777" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8777" class="Bound">u</a><a id="8778" class="Symbol">)</a> <a id="8780" class="Symbol">=</a> <a id="8782" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="8793" class="Symbol">(λ</a> <a id="8796" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8796" class="Bound">k</a> <a id="8798" class="Symbol">→</a> <a id="8800" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8802" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8804" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8806" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8796" class="Bound">k</a><a id="8807" class="Symbol">)</a> <a id="8809" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8846" class="Function">[7]</a>
             <a id="8826" class="Keyword">where</a>
              <a id="8846" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8846" class="Function">[7]</a> <a id="8850" class="Symbol">:</a> <a id="8852" class="Symbol">(</a><a id="8853" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8853" class="Bound">k</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8858" class="Symbol">)</a> <a id="8860" class="Symbol">→</a> <a id="8862" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8864" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8866" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8868" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8853" class="Bound">k</a> <a id="8870" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8872" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8878" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a>
              <a id="8894" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8846" class="Function">[7]</a> <a id="8898" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8898" class="Bound">k</a> <a id="8900" class="Symbol">=</a> <a id="8902" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8904" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8906" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8908" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8898" class="Bound">k</a>    <a id="8913" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="8916" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="8930" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="8932" class="Symbol">{</a><a id="8933" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8352" class="Bound">f↑</a><a id="8935" class="Symbol">}</a> <a id="8937" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7782" class="Bound">x</a> <a id="8939" class="Symbol">(</a><a id="8940" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="8947" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8777" class="Bound">u</a><a id="8948" class="Symbol">)</a> <a id="8950" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                      <a id="8974" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="8976" class="Symbol">(</a><a id="8977" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8773" class="Bound">n</a> <a id="8979" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="8982" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8898" class="Bound">k</a><a id="8983" class="Symbol">)</a> <a id="8985" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="8988" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="9004" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a> <a id="9006" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                      <a id="9030" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9036" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#8350" class="Bound">f</a>    <a id="9041" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>

<a id="⇑-right-≤"></a><a id="9045" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9045" class="Function">⇑-right-≤</a> <a id="9055" class="Symbol">:</a> <a id="9057" class="Symbol">(</a><a id="9058" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9058" class="Bound">y</a> <a id="9060" class="Symbol">:</a> <a id="9062" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9065" class="Symbol">)</a> <a id="9067" class="Symbol">→</a> <a id="9069" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="9087" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9058" class="Bound">y</a> <a id="9089" class="Symbol">→</a> <a id="9091" class="Symbol">(</a><a id="9092" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9092" class="Bound">x</a> <a id="9094" class="Symbol">:</a> <a id="9096" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9099" class="Symbol">)</a>
          <a id="9111" class="Symbol">→</a> <a id="9113" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9118" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9058" class="Bound">y</a> <a id="9120" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9122" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9092" class="Bound">x</a> <a id="9124" href="Iff.html#528" class="Function Operator">↔</a> <a id="9126" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9131" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9058" class="Bound">y</a> <a id="9133" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9135" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="9137" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9092" class="Bound">x</a>
<a id="9139" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9045" class="Function">⇑-right-≤</a> <a id="9149" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9151" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9151" class="Bound">y-zl</a> <a id="9156" class="Symbol">=</a>
 <a id="9159" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="9167" class="Symbol">_</a> <a id="9169" class="Symbol">(λ</a> <a id="9172" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9172" class="Bound">_</a> <a id="9174" class="Symbol">→</a> <a id="9176" href="Iff.html#729" class="Function">isProp↔</a> <a id="9184" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="9192" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="9199" class="Symbol">)</a> <a id="9201" href="Iff.html#880" class="Function">↔-refl</a> <a id="9208" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9238" class="Function">[1]</a> <a id="9212" class="Symbol">(λ</a> <a id="9215" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9215" class="Bound">_</a> <a id="9217" class="Symbol">→</a> <a id="9219" href="Iff.html#880" class="Function">↔-refl</a><a id="9225" class="Symbol">)</a>
  <a id="9229" class="Keyword">where</a>
   <a id="9238" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9238" class="Function">[1]</a> <a id="9242" class="Symbol">:</a> <a id="9244" class="Symbol">{</a><a id="9245" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9245" class="Bound">x</a> <a id="9247" class="Symbol">:</a> <a id="9249" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9252" class="Symbol">}</a>
       <a id="9261" class="Symbol">→</a> <a id="9263" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9268" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9270" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9272" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9245" class="Bound">x</a> <a id="9274" href="Iff.html#528" class="Function Operator">↔</a> <a id="9276" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9281" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9283" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9285" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="9287" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9245" class="Bound">x</a>
       <a id="9296" class="Symbol">→</a> <a id="9298" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9303" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9305" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9307" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9312" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9245" class="Bound">x</a> <a id="9314" href="Iff.html#528" class="Function Operator">↔</a> <a id="9316" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9321" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9323" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9325" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9245" class="Bound">x</a> <a id="9327" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9329" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
   <a id="9334" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9238" class="Function">[1]</a> <a id="9338" class="Symbol">{</a><a id="9339" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a><a id="9340" class="Symbol">}</a> <a id="9342" class="Symbol">_</a> <a id="9344" class="Symbol">=</a> <a id="9346" href="Iff.html#1019" class="Function">↔-trans</a> <a id="9354" class="Symbol">(</a><a id="9355" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="9369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9371" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a><a id="9382" class="Symbol">)</a>
                       <a id="9407" class="Symbol">(</a><a id="9408" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9439" class="Function">[2]</a> <a id="9412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9414" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9552" class="Function">[3]</a> <a id="9418" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9151" class="Bound">y-zl</a><a id="9422" class="Symbol">)</a>
    <a id="9428" class="Keyword">where</a>
     <a id="9439" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9439" class="Function">[2]</a> <a id="9443" class="Symbol">:</a> <a id="9445" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9447" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9449" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a> <a id="9451" class="Symbol">→</a> <a id="9453" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9458" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9460" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9462" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a> <a id="9464" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9466" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
     <a id="9473" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9439" class="Function">[2]</a> <a id="9477" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9477" class="Bound">l</a> <a id="9479" class="Symbol">=</a> <a id="9481" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9489" class="Symbol">(</a><a id="9490" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="9502" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9477" class="Bound">l</a><a id="9503" class="Symbol">)</a> <a id="9505" class="Symbol">(</a><a id="9506" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="9522" class="Symbol">(λ</a> <a id="9525" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9525" class="Bound">n</a> <a id="9527" class="Symbol">→</a> <a id="9529" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a> <a id="9531" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9533" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9535" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9525" class="Bound">n</a><a id="9536" class="Symbol">)</a> <a id="9538" class="Symbol">{_}</a> <a id="9542" class="Symbol">{</a><a id="9543" class="Number">1</a><a id="9544" class="Symbol">})</a>
     <a id="9552" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9552" class="Function">[3]</a> <a id="9556" class="Symbol">:</a> <a id="9558" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="9565" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9567" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9569" class="Symbol">(</a><a id="9570" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9574" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="9578" class="Symbol">)</a> <a id="9580" class="Symbol">→</a> <a id="9582" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="9587" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9589" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9591" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a> <a id="9593" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9595" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="9597" class="Symbol">→</a> <a id="9599" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9601" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9603" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a>
     <a id="9610" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9552" class="Function">[3]</a> <a id="9614" class="Symbol">(</a><a id="9615" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9619" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9619" class="Bound">y-lim</a> <a id="9625" class="Symbol">)</a> <a id="9627" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9627" class="Bound">l</a> <a id="9629" class="Symbol">=</a>
      <a id="9637" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9644" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="9652" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9717" class="Function">[4]</a> <a id="9656" class="Symbol">(</a><a id="9657" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="9675" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9677" class="Symbol">(λ</a> <a id="9680" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9680" class="Bound">n</a> <a id="9682" class="Symbol">→</a> <a id="9684" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a> <a id="9686" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9688" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9690" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9680" class="Bound">n</a><a id="9691" class="Symbol">)</a> <a id="9693" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9627" class="Bound">l</a><a id="9694" class="Symbol">)</a>
       <a id="9703" class="Keyword">where</a>
        <a id="9717" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9717" class="Function">[4]</a> <a id="9721" class="Symbol">:</a> <a id="9723" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9725" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9727" class="Symbol">(λ</a> <a id="9730" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9730" class="Bound">n</a> <a id="9732" class="Symbol">→</a> <a id="9734" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9736" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9738" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a> <a id="9740" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9742" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9744" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9730" class="Bound">n</a><a id="9745" class="Symbol">)</a> <a id="9747" class="Symbol">→</a> <a id="9749" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9751" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9753" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a>
        <a id="9763" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9717" class="Function">[4]</a> <a id="9767" class="Symbol">(</a><a id="9768" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9768" class="Bound">n</a> <a id="9770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9772" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9772" class="Bound">u</a><a id="9773" class="Symbol">)</a> <a id="9775" class="Symbol">=</a> <a id="9777" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="9797" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9149" class="Bound">y</a> <a id="9799" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a> <a id="9801" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9619" class="Bound">y-lim</a> <a id="9807" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9768" class="Bound">n</a> <a id="9809" class="Symbol">(</a><a id="9810" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9817" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9772" class="Bound">u</a><a id="9818" class="Symbol">)</a>
     <a id="9825" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9552" class="Function">[3]</a> <a id="9829" class="Symbol">(</a><a id="9830" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9834" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9834" class="Bound">y-zero</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">_</a> <a id="9844" class="Symbol">=</a> <a id="9846" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9852" class="Symbol">(</a><a id="9853" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="9856" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9339" class="Bound">x</a><a id="9857" class="Symbol">)</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9864" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9834" class="Bound">y-zero</a><a id="9870" class="Symbol">)</a> <a id="9872" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

<a id="x≤⇑x"></a><a id="9880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9880" class="Function">x≤⇑x</a> <a id="9885" class="Symbol">:</a> <a id="9887" class="Symbol">(</a><a id="9888" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9888" class="Bound">x</a> <a id="9890" class="Symbol">:</a> <a id="9892" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9895" class="Symbol">)</a> <a id="9897" class="Symbol">→</a> <a id="9899" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9888" class="Bound">x</a> <a id="9901" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9903" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="9905" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9888" class="Bound">x</a>
<a id="9907" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9880" class="Function">x≤⇑x</a> <a id="9912" class="Symbol">=</a> <a id="9914" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="9922" class="Symbol">(λ</a> <a id="9925" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9925" class="Bound">x</a> <a id="9927" class="Symbol">→</a> <a id="9929" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9925" class="Bound">x</a> <a id="9931" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9933" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="9935" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9925" class="Bound">x</a><a id="9936" class="Symbol">)</a> <a id="9938" class="Symbol">(λ</a> <a id="9941" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9941" class="Bound">x</a> <a id="9943" class="Symbol">→</a> <a id="9945" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="9954" class="Symbol">)</a> <a id="9956" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="9963" class="Symbol">(λ</a> <a id="9966" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9966" class="Bound">_</a> <a id="9968" class="Symbol">→</a> <a id="9970" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9997" class="Function">τ</a><a id="9971" class="Symbol">)</a> <a id="9973" class="Symbol">(λ</a> <a id="9976" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9976" class="Bound">_</a> <a id="9978" class="Symbol">→</a> <a id="9980" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="9986" class="Symbol">)</a>
 <a id="9989" class="Keyword">where</a>
  <a id="9997" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9997" class="Function">τ</a> <a id="9999" class="Symbol">:</a> <a id="10001" class="Symbol">{</a><a id="10002" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10002" class="Bound">x</a> <a id="10004" class="Symbol">:</a> <a id="10006" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10009" class="Symbol">}</a> <a id="10011" class="Symbol">→</a> <a id="10013" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10002" class="Bound">x</a> <a id="10015" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10017" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10002" class="Bound">x</a> <a id="10019" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10021" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="10025" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9997" class="Function">τ</a> <a id="10027" class="Symbol">{</a><a id="10028" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10028" class="Bound">x</a><a id="10029" class="Symbol">}</a> <a id="10031" class="Symbol">=</a> <a id="10033" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="10043" class="Symbol">{</a><a id="10044" class="Argument">y</a> <a id="10046" class="Symbol">=</a> <a id="10048" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="10052" class="Symbol">}</a> <a id="10054" class="Symbol">{</a><a id="10055" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="10056" class="Symbol">}</a> <a id="10058" href="BrouwerTree.Arithmetic.Properties.html#16245" class="Function">zero&lt;ω</a>

<a id="islim→⇑≡id"></a><a id="10066" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10066" class="Function">islim→⇑≡id</a> <a id="10077" class="Symbol">:</a> <a id="10079" class="Symbol">(</a><a id="10080" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10080" class="Bound">x</a> <a id="10082" class="Symbol">:</a> <a id="10084" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10087" class="Symbol">)</a> <a id="10089" class="Symbol">→</a> <a id="10091" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="10109" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10080" class="Bound">x</a> <a id="10111" class="Symbol">→</a> <a id="10113" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="10115" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10080" class="Bound">x</a> <a id="10117" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10119" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10080" class="Bound">x</a>
<a id="10121" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10066" class="Function">islim→⇑≡id</a> <a id="10132" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10132" class="Bound">x</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10139" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10139" class="Bound">x-lim</a><a id="10144" class="Symbol">)</a> <a id="10146" class="Symbol">=</a>
 <a id="10149" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a> <a id="10176" class="Symbol">(λ</a> <a id="10179" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10179" class="Bound">x</a> <a id="10181" class="Symbol">→</a> <a id="10183" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="10185" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10179" class="Bound">x</a> <a id="10187" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10189" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10179" class="Bound">x</a><a id="10190" class="Symbol">)</a>
                            <a id="10220" class="Symbol">(λ</a> <a id="10223" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10223" class="Bound">x</a> <a id="10225" class="Symbol">→</a> <a id="10227" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="10238" class="Symbol">_</a> <a id="10240" class="Symbol">_)</a>
                            <a id="10271" class="Symbol">(λ</a> <a id="10274" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10274" class="Bound">f</a> <a id="10276" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10276" class="Bound">_</a> <a id="10278" class="Symbol">→</a> <a id="10280" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10284" class="Symbol">)</a>
                            <a id="10314" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10132" class="Bound">x</a> <a id="10316" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10139" class="Bound">x-lim</a>
<a id="10322" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10066" class="Function">islim→⇑≡id</a> <a id="10333" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10333" class="Bound">x</a> <a id="10335" class="Symbol">(</a><a id="10336" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10340" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10340" class="Bound">x-zero</a><a id="10346" class="Symbol">)</a> <a id="10348" class="Symbol">=</a> <a id="10350" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10356" class="Symbol">(λ</a> <a id="10359" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10359" class="Bound">-</a> <a id="10361" class="Symbol">→</a> <a id="10363" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="10365" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10359" class="Bound">-</a> <a id="10367" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10369" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10359" class="Bound">-</a><a id="10370" class="Symbol">)</a> <a id="10372" class="Symbol">(</a><a id="10373" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10377" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10340" class="Bound">x-zero</a><a id="10383" class="Symbol">)</a> <a id="10385" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="10391" class="Comment">------------------------------------------</a>
<a id="10434" class="Comment">-- Theorem: Any notion of ordinal decidability is equivalent to one with a</a>
<a id="10509" class="Comment">-- limit ordinal as benchmark ordinal</a>

<a id="limit-&lt;-x↔limit+ω-≤-⇑-x"></a><a id="10548" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10548" class="Function">limit-&lt;-x↔limit+ω-≤-⇑-x</a> <a id="10572" class="Symbol">:</a> <a id="10574" class="Symbol">(</a><a id="10575" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10575" class="Bound">f</a> <a id="10577" class="Symbol">:</a> <a id="10579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10581" class="Symbol">→</a> <a id="10583" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10586" class="Symbol">){</a><a id="10588" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10588" class="Bound">f↑</a> <a id="10591" class="Symbol">:</a> <a id="10593" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="10604" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10575" class="Bound">f</a><a id="10605" class="Symbol">}(</a><a id="10607" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10607" class="Bound">x</a> <a id="10609" class="Symbol">:</a> <a id="10611" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10614" class="Symbol">)</a>
                        <a id="10640" class="Symbol">→</a> <a id="10642" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10648" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10575" class="Bound">f</a> <a id="10650" class="Symbol">{</a><a id="10651" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10588" class="Bound">f↑</a><a id="10653" class="Symbol">}</a> <a id="10655" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10657" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10607" class="Bound">x</a> <a id="10659" href="Iff.html#528" class="Function Operator">↔</a> <a id="10661" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10667" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10575" class="Bound">f</a> <a id="10669" class="Symbol">{</a><a id="10670" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10588" class="Bound">f↑</a><a id="10672" class="Symbol">}</a> <a id="10674" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10676" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10678" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10680" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="10682" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10607" class="Bound">x</a>
<a id="10684" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10548" class="Function">limit-&lt;-x↔limit+ω-≤-⇑-x</a> <a id="10708" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="10710" class="Symbol">{</a><a id="10711" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="10713" class="Symbol">}</a> <a id="10715" class="Symbol">=</a> <a id="10717" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="10725" class="Symbol">_</a> <a id="10727" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10752" class="Function">[0]</a> <a id="10731" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10862" class="Function">[1]</a> <a id="10735" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10955" class="Function">[2]</a> <a id="10739" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11344" class="Function">[3]</a>
 <a id="10744" class="Keyword">where</a>
  <a id="10752" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10752" class="Function">[0]</a> <a id="10756" class="Symbol">:</a> <a id="10758" class="Symbol">(</a><a id="10759" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10759" class="Bound">x</a> <a id="10761" class="Symbol">:</a> <a id="10763" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10766" class="Symbol">)</a> <a id="10768" class="Symbol">→</a> <a id="10770" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10777" class="Symbol">(</a><a id="10778" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10784" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="10786" class="Symbol">{</a><a id="10787" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="10789" class="Symbol">}</a> <a id="10791" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10793" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10759" class="Bound">x</a> <a id="10795" href="Iff.html#528" class="Function Operator">↔</a> <a id="10797" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10803" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="10805" class="Symbol">{</a><a id="10806" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="10808" class="Symbol">}</a> <a id="10810" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10812" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10814" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10816" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="10818" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10759" class="Bound">x</a><a id="10819" class="Symbol">)</a>
  <a id="10823" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10752" class="Function">[0]</a> <a id="10827" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10827" class="Bound">x</a> <a id="10829" class="Symbol">=</a> <a id="10831" href="Iff.html#729" class="Function">isProp↔</a> <a id="10839" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="10849" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a>

  <a id="10862" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10862" class="Function">[1]</a> <a id="10866" class="Symbol">:</a> <a id="10868" class="Symbol">(</a><a id="10869" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10875" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="10877" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10879" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="10883" class="Symbol">)</a> <a id="10885" href="Iff.html#528" class="Function Operator">↔</a> <a id="10887" class="Symbol">(</a><a id="10888" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10894" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="10896" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10898" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10900" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10902" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="10906" class="Symbol">)</a>
  <a id="10910" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10862" class="Function">[1]</a> <a id="10914" class="Symbol">=</a> <a id="10916" class="Symbol">(</a><a id="10917" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10923" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10925" href="BrouwerTree.Properties.html#7044" class="Function">x≮zero</a> <a id="10932" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10934" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10940" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10942" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a><a id="10950" class="Symbol">)</a>

  <a id="10955" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10955" class="Function">[2]</a> <a id="10959" class="Symbol">:</a> <a id="10961" class="Symbol">{</a><a id="10962" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10962" class="Bound">x</a> <a id="10964" class="Symbol">:</a> <a id="10966" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10969" class="Symbol">}</a>
      <a id="10977" class="Symbol">→</a> <a id="10979" class="Symbol">(</a><a id="10980" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10986" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="10988" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10990" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10962" class="Bound">x</a><a id="10991" class="Symbol">)</a> <a id="10993" href="Iff.html#528" class="Function Operator">↔</a> <a id="10995" class="Symbol">(</a><a id="10996" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11002" class="Symbol">(λ</a> <a id="11005" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11005" class="Bound">n</a> <a id="11007" class="Symbol">→</a> <a id="11009" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11015" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11017" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11019" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11021" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11005" class="Bound">n</a><a id="11022" class="Symbol">)</a> <a id="11024" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11026" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="11028" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10962" class="Bound">x</a><a id="11029" class="Symbol">)</a>
      <a id="11037" class="Symbol">→</a> <a id="11039" class="Symbol">(</a><a id="11040" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11046" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11048" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11050" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11055" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10962" class="Bound">x</a><a id="11056" class="Symbol">)</a> <a id="11058" href="Iff.html#528" class="Function Operator">↔</a> <a id="11060" class="Symbol">(</a><a id="11061" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11067" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11069" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11071" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11073" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11075" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10962" class="Bound">x</a> <a id="11077" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11079" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="11080" class="Symbol">)</a>
  <a id="11084" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10955" class="Function">[2]</a> <a id="11088" class="Symbol">{</a><a id="11089" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11089" class="Bound">x</a><a id="11090" class="Symbol">}</a> <a id="11092" class="Symbol">_</a> <a id="11094" class="Symbol">=</a> <a id="11096" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11121" class="Function">[2]ₗ</a> <a id="11101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11103" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11239" class="Function">[2]ᵣ</a>
   <a id="11111" class="Keyword">where</a>
    <a id="11121" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11121" class="Function">[2]ₗ</a> <a id="11126" class="Symbol">:</a> <a id="11128" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11134" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11136" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11138" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11143" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11089" class="Bound">x</a> <a id="11145" class="Symbol">→</a> <a id="11147" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11153" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11155" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11157" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11159" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11161" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11089" class="Bound">x</a> <a id="11163" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11165" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="11171" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11121" class="Function">[2]ₗ</a> <a id="11176" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11176" class="Bound">l</a> <a id="11178" class="Symbol">=</a> <a id="11180" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="11187" class="Symbol">{</a><a id="11188" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11194" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a><a id="11195" class="Symbol">}</a> <a id="11197" class="Symbol">{</a><a id="11198" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="11199" class="Symbol">}</a> <a id="11201" class="Symbol">{</a><a id="11202" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11089" class="Bound">x</a><a id="11203" class="Symbol">}</a> <a id="11205" class="Symbol">{</a><a id="11206" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="11207" class="Symbol">}</a> <a id="11209" class="Symbol">(</a><a id="11210" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="11224" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11176" class="Bound">l</a><a id="11225" class="Symbol">)</a> <a id="11227" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

    <a id="11239" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11239" class="Function">[2]ᵣ</a> <a id="11244" class="Symbol">:</a> <a id="11246" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11252" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11254" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11256" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11258" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11260" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11089" class="Bound">x</a> <a id="11262" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11264" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11266" class="Symbol">→</a> <a id="11268" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11274" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11276" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11278" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="11283" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11089" class="Bound">x</a>
    <a id="11289" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11239" class="Function">[2]ᵣ</a> <a id="11294" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11294" class="Bound">l</a> <a id="11296" class="Symbol">=</a> <a id="11298" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="11310" class="Symbol">(</a><a id="11311" href="BrouwerTree.Arithmetic.Properties.html#19538" class="Function">limit-cancel-+ω-≤</a> <a id="11329" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11089" class="Bound">x</a> <a id="11331" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11333" class="Symbol">{</a><a id="11334" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="11336" class="Symbol">}</a> <a id="11338" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11294" class="Bound">l</a><a id="11339" class="Symbol">)</a>

  <a id="11344" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11344" class="Function">[3]</a> <a id="11348" class="Symbol">:</a> <a id="11350" class="Symbol">{</a><a id="11351" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11351" class="Bound">g</a> <a id="11353" class="Symbol">:</a> <a id="11355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11357" class="Symbol">→</a> <a id="11359" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11362" class="Symbol">}</a> <a id="11364" class="Symbol">{</a><a id="11365" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11365" class="Bound">g↑</a> <a id="11368" class="Symbol">:</a> <a id="11370" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="11381" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11351" class="Bound">g</a><a id="11382" class="Symbol">}</a>
      <a id="11390" class="Symbol">→</a> <a id="11392" class="Symbol">((</a><a id="11394" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11394" class="Bound">k</a> <a id="11396" class="Symbol">:</a> <a id="11398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11399" class="Symbol">)</a> <a id="11401" class="Symbol">→</a> <a id="11403" class="Symbol">(</a><a id="11404" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11410" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11412" class="Symbol">{</a><a id="11413" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="11415" class="Symbol">}</a> <a id="11417" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11419" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11351" class="Bound">g</a> <a id="11421" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11394" class="Bound">k</a><a id="11422" class="Symbol">)</a> <a id="11424" href="Iff.html#528" class="Function Operator">↔</a> <a id="11426" class="Symbol">(</a><a id="11427" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11433" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11435" class="Symbol">{</a><a id="11436" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="11438" class="Symbol">}</a> <a id="11440" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11442" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11444" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11446" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="11448" class="Symbol">(</a><a id="11449" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11351" class="Bound">g</a> <a id="11451" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11394" class="Bound">k</a><a id="11452" class="Symbol">)))</a>
      <a id="11462" class="Symbol">→</a> <a id="11464" class="Symbol">(</a><a id="11465" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11471" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11473" class="Symbol">{</a><a id="11474" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="11476" class="Symbol">}</a> <a id="11478" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11480" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11486" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11351" class="Bound">g</a> <a id="11488" class="Symbol">{</a><a id="11489" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11365" class="Bound">g↑</a><a id="11491" class="Symbol">})</a> <a id="11494" href="Iff.html#528" class="Function Operator">↔</a> <a id="11496" class="Symbol">(</a><a id="11497" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11503" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11505" class="Symbol">{</a><a id="11506" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="11508" class="Symbol">}</a> <a id="11510" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11512" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11514" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11516" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11522" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11351" class="Bound">g</a> <a id="11524" class="Symbol">{</a><a id="11525" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11365" class="Bound">g↑</a><a id="11527" class="Symbol">})</a>
  <a id="11532" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11344" class="Function">[3]</a> <a id="11536" class="Symbol">{</a><a id="11537" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a><a id="11538" class="Symbol">}</a> <a id="11540" class="Symbol">{</a><a id="11541" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11541" class="Bound">g↑</a><a id="11543" class="Symbol">}</a> <a id="11545" class="Symbol">_</a> <a id="11547" class="Symbol">=</a> <a id="11549" class="Symbol">(</a><a id="11550" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11576" class="Function">[3]ₗ</a> <a id="11555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11557" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12163" class="Function">[3]ᵣ</a><a id="11561" class="Symbol">)</a>
   <a id="11566" class="Keyword">where</a>
    <a id="11576" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11576" class="Function">[3]ₗ</a> <a id="11581" class="Symbol">:</a> <a id="11583" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11589" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11591" class="Symbol">{</a><a id="11592" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="11594" class="Symbol">}</a> <a id="11596" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11598" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11604" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="11606" class="Symbol">{</a><a id="11607" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11541" class="Bound">g↑</a><a id="11609" class="Symbol">}</a> <a id="11611" class="Symbol">→</a> <a id="11613" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11619" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11621" class="Symbol">{</a><a id="11622" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="11624" class="Symbol">}</a> <a id="11626" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11628" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11630" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11632" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11638" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="11640" class="Symbol">{</a><a id="11641" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11541" class="Bound">g↑</a><a id="11643" class="Symbol">}</a>
    <a id="11649" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11576" class="Function">[3]ₗ</a> <a id="11654" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11654" class="Bound">l</a> <a id="11656" class="Symbol">=</a> <a id="11658" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="11665" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="11675" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11782" class="Function">[5]</a> <a id="11679" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11700" class="Function">[4]</a>
     <a id="11688" class="Keyword">where</a>
      <a id="11700" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11700" class="Function">[4]</a> <a id="11704" class="Symbol">:</a> <a id="11706" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11709" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11709" class="Bound">n</a> <a id="11711" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11713" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11715" href="PropTrunc.html#1594" class="Function">]</a> <a id="11717" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11723" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11725" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11727" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="11729" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11709" class="Bound">n</a>
      <a id="11737" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11700" class="Function">[4]</a> <a id="11741" class="Symbol">=</a> <a id="11743" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="11761" class="Symbol">(</a><a id="11762" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11768" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a><a id="11769" class="Symbol">)</a> <a id="11771" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="11773" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11654" class="Bound">l</a>

      <a id="11782" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11782" class="Function">[5]</a> <a id="11786" class="Symbol">:</a> <a id="11788" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11791" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11791" class="Bound">n</a> <a id="11793" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11795" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11797" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11799" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11805" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11807" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11809" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="11811" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11791" class="Bound">n</a> <a id="11813" class="Symbol">→</a> <a id="11815" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11821" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11823" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11825" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11827" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11829" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11835" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a>
      <a id="11843" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11782" class="Function">[5]</a> <a id="11847" class="Symbol">(</a><a id="11848" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11848" class="Bound">n</a> <a id="11850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11852" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11852" class="Bound">l&#39;</a><a id="11854" class="Symbol">)</a> <a id="11856" class="Symbol">=</a>
       <a id="11865" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="11878" class="Symbol">(λ</a> <a id="11881" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11881" class="Bound">m</a> <a id="11883" class="Symbol">→</a> <a id="11885" class="Symbol">(</a><a id="11886" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11848" class="Bound">n</a> <a id="11888" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="11891" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11881" class="Bound">m</a><a id="11892" class="Symbol">)</a> <a id="11894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11896" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="11904" class="Symbol">(</a><a id="11905" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11944" class="Function">[6]</a> <a id="11909" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11881" class="Bound">m</a><a id="11910" class="Symbol">)</a> <a id="11912" class="Symbol">(</a><a id="11913" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12066" class="Function">[7]</a> <a id="11917" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11881" class="Bound">m</a><a id="11918" class="Symbol">))</a>
        <a id="11929" class="Keyword">where</a>
         <a id="11944" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11944" class="Function">[6]</a> <a id="11948" class="Symbol">:</a> <a id="11950" class="Symbol">(</a><a id="11951" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11951" class="Bound">m</a> <a id="11953" class="Symbol">:</a> <a id="11955" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11956" class="Symbol">)</a> <a id="11958" class="Symbol">→</a> <a id="11960" class="Symbol">(</a><a id="11961" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11967" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="11969" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11971" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11973" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11951" class="Bound">m</a><a id="11974" class="Symbol">)</a> <a id="11976" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11978" class="Symbol">(</a><a id="11979" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="11981" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11848" class="Bound">n</a> <a id="11983" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11985" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11987" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11951" class="Bound">m</a><a id="11988" class="Symbol">)</a>
         <a id="11999" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11944" class="Function">[6]</a> <a id="12003" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12003" class="Bound">m</a> <a id="12005" class="Symbol">=</a> <a id="12007" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="12014" class="Symbol">{</a><a id="12015" class="Argument">x</a> <a id="12017" class="Symbol">=</a> <a id="12019" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12025" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a><a id="12026" class="Symbol">}</a> <a id="12028" class="Symbol">{</a><a id="12029" class="Argument">y</a> <a id="12031" class="Symbol">=</a> <a id="12033" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12035" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12003" class="Bound">m</a><a id="12036" class="Symbol">}</a> <a id="12038" class="Symbol">(</a><a id="12039" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="12046" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11852" class="Bound">l&#39;</a><a id="12048" class="Symbol">)</a> <a id="12050" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
         <a id="12066" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12066" class="Function">[7]</a> <a id="12070" class="Symbol">:</a> <a id="12072" class="Symbol">(</a><a id="12073" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12073" class="Bound">m</a> <a id="12075" class="Symbol">:</a> <a id="12077" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12078" class="Symbol">)</a> <a id="12080" class="Symbol">→</a> <a id="12082" class="Symbol">(</a><a id="12083" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="12085" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11848" class="Bound">n</a> <a id="12087" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12089" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12091" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12073" class="Bound">m</a><a id="12092" class="Symbol">)</a> <a id="12094" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12096" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="12098" class="Symbol">(</a><a id="12099" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11848" class="Bound">n</a> <a id="12101" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="12104" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12073" class="Bound">m</a><a id="12105" class="Symbol">)</a>
         <a id="12116" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12066" class="Function">[7]</a> <a id="12120" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12120" class="Bound">m</a> <a id="12122" class="Symbol">=</a> <a id="12124" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="12147" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="12149" class="Symbol">{</a><a id="12150" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11541" class="Bound">g↑</a><a id="12152" class="Symbol">}</a> <a id="12154" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11848" class="Bound">n</a> <a id="12156" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12120" class="Bound">m</a>

    <a id="12163" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12163" class="Function">[3]ᵣ</a> <a id="12168" class="Symbol">:</a> <a id="12170" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12176" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="12178" class="Symbol">{</a><a id="12179" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="12181" class="Symbol">}</a> <a id="12183" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12185" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12187" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12189" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12195" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="12197" class="Symbol">{</a><a id="12198" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11541" class="Bound">g↑</a><a id="12200" class="Symbol">}</a> <a id="12202" class="Symbol">→</a> <a id="12204" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12210" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10708" class="Bound">f</a> <a id="12212" class="Symbol">{</a><a id="12213" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10711" class="Bound">f↑</a><a id="12215" class="Symbol">}</a> <a id="12217" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="12219" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12225" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11537" class="Bound">g</a> <a id="12227" class="Symbol">{</a><a id="12228" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#11541" class="Bound">g↑</a><a id="12230" class="Symbol">}</a>
    <a id="12236" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12163" class="Function">[3]ᵣ</a> <a id="12241" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12241" class="Bound">l</a> <a id="12243" class="Symbol">=</a> <a id="12245" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="12254" class="Symbol">(</a><a id="12255" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="12265" href="BrouwerTree.Arithmetic.Properties.html#16245" class="Function">zero&lt;ω</a><a id="12271" class="Symbol">)</a> <a id="12273" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12241" class="Bound">l</a>

<a id="ordinal-dec-equivalent-lim-benchmark"></a><a id="12276" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a>
 <a id="12314" class="Symbol">:</a> <a id="12316" class="Symbol">(</a><a id="12317" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12317" class="Bound">P</a> <a id="12319" class="Symbol">:</a> <a id="12321" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12326" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="12327" class="Symbol">)</a> <a id="12329" class="Symbol">→</a> <a id="12331" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12338" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12317" class="Bound">P</a> <a id="12340" class="Symbol">→</a> <a id="12342" class="Symbol">(</a><a id="12343" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12343" class="Bound">x</a> <a id="12345" class="Symbol">:</a> <a id="12347" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12350" class="Symbol">)</a> <a id="12352" class="Symbol">→</a> <a id="12354" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12366" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12343" class="Bound">x</a> <a id="12368" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12317" class="Bound">P</a>  <a id="12371" href="Iff.html#528" class="Function Operator">↔</a> <a id="12373" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12385" class="Symbol">(</a><a id="12386" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="12388" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12343" class="Bound">x</a><a id="12389" class="Symbol">)</a> <a id="12391" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12317" class="Bound">P</a>
<a id="12393" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="12430" class="Symbol">{</a><a id="12431" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12431" class="Bound">ℓ</a><a id="12432" class="Symbol">}</a> <a id="12434" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="12436" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12436" class="Bound">p</a> <a id="12438" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12438" class="Bound">x</a> <a id="12440" class="Symbol">=</a> <a id="12442" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12466" class="Function">[1]</a> <a id="12446" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12438" class="Bound">x</a> <a id="12448" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12450" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13890" class="Function">[22]</a> <a id="12455" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12438" class="Bound">x</a>
 <a id="12458" class="Keyword">where</a>
  <a id="12466" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12466" class="Function">[1]</a> <a id="12470" class="Symbol">:</a> <a id="12472" class="Symbol">(</a><a id="12473" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12473" class="Bound">x</a> <a id="12475" class="Symbol">:</a> <a id="12477" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12480" class="Symbol">)</a> <a id="12482" class="Symbol">→</a> <a id="12484" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12496" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12473" class="Bound">x</a> <a id="12498" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="12500" class="Symbol">→</a> <a id="12502" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12514" class="Symbol">(</a><a id="12515" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="12517" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12473" class="Bound">x</a><a id="12518" class="Symbol">)</a> <a id="12520" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
  <a id="12524" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12466" class="Function">[1]</a> <a id="12528" class="Symbol">=</a> <a id="12530" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="12538" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="12540" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12657" class="Function">i</a> <a id="12542" class="Symbol">(λ</a> <a id="12545" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12545" class="Bound">d</a> <a id="12547" class="Symbol">→</a> <a id="12549" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12545" class="Bound">d</a><a id="12550" class="Symbol">)</a> <a id="12552" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12733" class="Function">[2]</a> <a id="12556" class="Symbol">(λ</a> <a id="12559" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12559" class="Bound">_</a> <a id="12561" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12561" class="Bound">d</a> <a id="12563" class="Symbol">→</a> <a id="12565" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12561" class="Bound">d</a><a id="12566" class="Symbol">)</a>
   <a id="12571" class="Keyword">where</a>
    <a id="12581" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="12583" class="Symbol">:</a> <a id="12585" class="Symbol">(</a><a id="12586" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12586" class="Bound">x</a> <a id="12588" class="Symbol">:</a> <a id="12590" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12593" class="Symbol">)</a> <a id="12595" class="Symbol">→</a> <a id="12597" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12602" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12431" class="Bound">ℓ</a>
    <a id="12608" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="12610" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12610" class="Bound">x</a> <a id="12612" class="Symbol">=</a> <a id="12614" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12626" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12610" class="Bound">x</a> <a id="12628" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>  <a id="12631" class="Symbol">→</a> <a id="12633" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12645" class="Symbol">(</a><a id="12646" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="12648" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12610" class="Bound">x</a><a id="12649" class="Symbol">)</a> <a id="12651" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
    <a id="12657" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12657" class="Function">i</a> <a id="12659" class="Symbol">:</a> <a id="12661" class="Symbol">(</a><a id="12662" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12662" class="Bound">x</a> <a id="12664" class="Symbol">:</a> <a id="12666" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12669" class="Symbol">)</a> <a id="12671" class="Symbol">→</a> <a id="12673" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12680" class="Symbol">(</a><a id="12681" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="12683" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12662" class="Bound">x</a><a id="12684" class="Symbol">)</a>
    <a id="12690" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12657" class="Function">i</a> <a id="12692" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12692" class="Bound">x</a> <a id="12694" class="Symbol">=</a> <a id="12696" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="12704" class="Symbol">(λ</a> <a id="12707" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12707" class="Bound">_</a> <a id="12709" class="Symbol">→</a> <a id="12711" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="12726" class="Symbol">)</a>

    <a id="12733" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12733" class="Function">[2]</a> <a id="12737" class="Symbol">:</a> <a id="12739" class="Symbol">{</a><a id="12740" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12740" class="Bound">x&#39;</a> <a id="12743" class="Symbol">:</a> <a id="12745" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12748" class="Symbol">}</a> <a id="12750" class="Symbol">→</a> <a id="12752" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="12754" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12740" class="Bound">x&#39;</a> <a id="12757" class="Symbol">→</a> <a id="12759" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="12761" class="Symbol">(</a><a id="12762" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12767" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12740" class="Bound">x&#39;</a><a id="12769" class="Symbol">)</a>
    <a id="12775" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12733" class="Function">[2]</a> <a id="12779" class="Symbol">{</a><a id="12780" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12780" class="Bound">x&#39;</a><a id="12782" class="Symbol">}</a> <a id="12784" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12784" class="Bound">ih</a> <a id="12787" class="Symbol">=</a> <a id="12789" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="12797" class="Symbol">(</a><a id="12798" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="12800" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12802" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a><a id="12806" class="Symbol">)</a> <a id="12808" class="Symbol">(</a><a id="12809" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12657" class="Function">i</a> <a id="12811" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12813" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a><a id="12817" class="Symbol">)</a> <a id="12819" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12851" class="Function">[3]</a> <a id="12823" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13186" class="Function">[5]</a> <a id="12827" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13444" class="Function">[7]</a> <a id="12831" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12780" class="Bound">x&#39;</a>
     <a id="12839" class="Keyword">where</a>
      <a id="12851" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12851" class="Function">[3]</a> <a id="12855" class="Symbol">:</a> <a id="12857" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12869" class="Symbol">(</a><a id="12870" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12872" class="Number">1</a><a id="12873" class="Symbol">)</a> <a id="12875" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="12877" class="Symbol">→</a> <a id="12879" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12891" class="Symbol">(</a><a id="12892" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="12894" class="Symbol">(</a><a id="12895" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12897" class="Number">1</a><a id="12898" class="Symbol">))</a> <a id="12901" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
      <a id="12909" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12851" class="Function">[3]</a> <a id="12913" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12913" class="Bound">d</a> <a id="12915" class="Symbol">=</a> <a id="12917" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12923" class="Symbol">(λ</a> <a id="12926" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12926" class="Bound">-</a> <a id="12928" class="Symbol">→</a> <a id="12930" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12942" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12926" class="Bound">-</a> <a id="12944" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a><a id="12945" class="Symbol">)</a> <a id="12947" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13092" class="Function">[4]</a> <a id="12951" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12977" class="Function">[3]&#39;</a>
       <a id="12963" class="Keyword">where</a>
        <a id="12977" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12977" class="Function">[3]&#39;</a> <a id="12982" class="Symbol">:</a> <a id="12984" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12996" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12998" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="13008" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12977" class="Function">[3]&#39;</a> <a id="13013" class="Symbol">=</a> <a id="13015" href="Iff.html#613" class="Function">lr</a> <a id="13018" class="Symbol">(</a><a id="13019" href="BrouwerTree.OrdinalDecidability.Basic.html#7977" class="Function">dec↔ω-dec</a> <a id="13029" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="13031" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12436" class="Bound">p</a><a id="13032" class="Symbol">)</a>
                  <a id="13052" class="Symbol">(</a><a id="13053" href="Iff.html#671" class="Function">rl</a> <a id="13056" class="Symbol">(</a><a id="13057" href="BrouwerTree.OrdinalDecidability.Basic.html#8994" class="Function">dec↔fin-dec</a> <a id="13069" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="13071" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12436" class="Bound">p</a><a id="13072" class="Symbol">)</a> <a id="13074" class="Symbol">(</a><a id="13075" class="Number">0</a> <a id="13077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13079" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12913" class="Bound">d</a><a id="13080" class="Symbol">))</a>

        <a id="13092" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13092" class="Function">[4]</a> <a id="13096" class="Symbol">:</a> <a id="13098" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13100" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13102" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="13104" class="Symbol">(</a><a id="13105" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13107" class="Number">1</a><a id="13108" class="Symbol">)</a>
        <a id="13118" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13092" class="Function">[4]</a> <a id="13122" class="Symbol">=</a> <a id="13124" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="13146" class="Symbol">_</a> <a id="13148" class="Symbol">_</a> <a id="13150" class="Symbol">(λ</a> <a id="13153" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13153" class="Bound">n</a> <a id="13155" class="Symbol">→</a> <a id="13157" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13161" class="Symbol">(</a><a id="13162" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="13171" class="Symbol">(</a><a id="13172" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13174" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13153" class="Bound">n</a><a id="13175" class="Symbol">)))</a>

      <a id="13186" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13186" class="Function">[5]</a> <a id="13190" class="Symbol">:</a> <a id="13192" class="Symbol">{</a><a id="13193" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13193" class="Bound">x&#39;&#39;</a> <a id="13197" class="Symbol">:</a> <a id="13199" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13202" class="Symbol">}</a> <a id="13204" class="Symbol">→</a>  <a id="13207" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="13209" class="Symbol">(</a><a id="13210" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13215" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13193" class="Bound">x&#39;&#39;</a><a id="13218" class="Symbol">)</a> <a id="13220" class="Symbol">→</a> <a id="13222" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="13224" class="Symbol">(</a><a id="13225" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13230" class="Symbol">(</a><a id="13231" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13236" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13193" class="Bound">x&#39;&#39;</a><a id="13239" class="Symbol">))</a>
      <a id="13248" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13186" class="Function">[5]</a> <a id="13252" class="Symbol">{</a><a id="13253" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13253" class="Bound">x&#39;&#39;</a><a id="13256" class="Symbol">}</a> <a id="13258" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13258" class="Bound">ih&#39;</a> <a id="13262" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13262" class="Bound">d</a> <a id="13264" class="Symbol">=</a> <a id="13266" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13272" class="Symbol">(λ</a> <a id="13275" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13275" class="Bound">-</a> <a id="13277" class="Symbol">→</a> <a id="13279" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13291" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13275" class="Bound">-</a> <a id="13293" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a><a id="13294" class="Symbol">)</a> <a id="13296" class="Symbol">(</a><a id="13297" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5521" class="Function">⇑-succ</a> <a id="13304" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13253" class="Bound">x&#39;&#39;</a><a id="13307" class="Symbol">)</a> <a id="13309" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13334" class="Function">[6]</a>
       <a id="13320" class="Keyword">where</a>
        <a id="13334" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13334" class="Function">[6]</a> <a id="13338" class="Symbol">:</a>  <a id="13341" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13353" class="Symbol">(</a><a id="13354" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13253" class="Bound">x&#39;&#39;</a> <a id="13358" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13360" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="13361" class="Symbol">)</a> <a id="13363" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="13373" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13334" class="Function">[6]</a> <a id="13377" class="Symbol">=</a> <a id="13379" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13258" class="Bound">ih&#39;</a> <a id="13383" class="Symbol">(</a><a id="13384" href="Iff.html#671" class="Function">rl</a> <a id="13387" class="Symbol">(</a><a id="13388" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a> <a id="13429" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="13431" class="Number">1</a><a id="13432" class="Symbol">)</a> <a id="13434" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13262" class="Bound">d</a><a id="13435" class="Symbol">)</a>

      <a id="13444" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13444" class="Function">[7]</a> <a id="13448" class="Symbol">:</a> <a id="13450" class="Symbol">{</a><a id="13451" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13451" class="Bound">f</a> <a id="13453" class="Symbol">:</a> <a id="13455" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13457" class="Symbol">→</a> <a id="13459" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13462" class="Symbol">}</a> <a id="13464" class="Symbol">{</a><a id="13465" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13465" class="Bound">f↑</a> <a id="13468" class="Symbol">:</a> <a id="13470" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13481" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13451" class="Bound">f</a><a id="13482" class="Symbol">}</a>
          <a id="13494" class="Symbol">→</a> <a id="13496" class="Symbol">((</a><a id="13498" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13498" class="Bound">k</a> <a id="13500" class="Symbol">:</a> <a id="13502" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13503" class="Symbol">)</a> <a id="13505" class="Symbol">→</a> <a id="13507" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="13509" class="Symbol">(</a><a id="13510" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13515" class="Symbol">(</a><a id="13516" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13451" class="Bound">f</a> <a id="13518" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13498" class="Bound">k</a><a id="13519" class="Symbol">)))</a> <a id="13523" class="Symbol">→</a> <a id="13525" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12581" class="Function">Q</a> <a id="13527" class="Symbol">(</a><a id="13528" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13533" class="Symbol">(</a><a id="13534" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13540" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13451" class="Bound">f</a> <a id="13542" class="Symbol">{</a><a id="13543" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13465" class="Bound">f↑</a><a id="13545" class="Symbol">}))</a>
      <a id="13555" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13444" class="Function">[7]</a> <a id="13559" class="Symbol">{</a><a id="13560" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13560" class="Bound">f</a><a id="13561" class="Symbol">}</a> <a id="13563" class="Symbol">{</a><a id="13564" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13564" class="Bound">f↑</a><a id="13566" class="Symbol">}</a> <a id="13568" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13568" class="Bound">ih&#39;</a> <a id="13572" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13572" class="Bound">d</a> <a id="13574" class="Symbol">=</a> <a id="13576" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="13583" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13611" class="Function">[7]&#39;</a> <a id="13588" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13572" class="Bound">d</a>
       <a id="13597" class="Keyword">where</a>
        <a id="13611" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13611" class="Function">[7]&#39;</a> <a id="13616" class="Symbol">:</a> <a id="13618" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="13634" class="Symbol">(</a><a id="13635" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13640" class="Symbol">(</a><a id="13641" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13647" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13560" class="Bound">f</a><a id="13648" class="Symbol">))</a> <a id="13651" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
             <a id="13666" class="Symbol">→</a> <a id="13668" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="13684" class="Symbol">(</a><a id="13685" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13691" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13560" class="Bound">f</a> <a id="13693" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13695" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="13696" class="Symbol">)</a> <a id="13698" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="13708" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13611" class="Function">[7]&#39;</a> <a id="13713" class="Symbol">(</a><a id="13714" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13714" class="Bound">u</a> <a id="13716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13718" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13718" class="Bound">g</a><a id="13719" class="Symbol">)</a> <a id="13721" class="Symbol">=</a> <a id="13723" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="13725" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13714" class="Bound">u</a> <a id="13727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13729" class="Symbol">(</a><a id="13730" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>                 <a id="13748" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="13751" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13718" class="Bound">g</a> <a id="13753" href="Iff.html#1164" class="Function Operator">⟩</a>
                              <a id="13785" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13791" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13560" class="Bound">f</a> <a id="13793" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="13795" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13714" class="Bound">u</a>       <a id="13803" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="13806" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10548" class="Function">limit-&lt;-x↔limit+ω-≤-⇑-x</a> <a id="13830" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13560" class="Bound">f</a> <a id="13832" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13714" class="Bound">u</a> <a id="13834" href="Iff.html#1164" class="Function Operator">⟩</a>
                              <a id="13866" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13872" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13560" class="Bound">f</a> <a id="13874" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13876" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13878" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="13882" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13714" class="Bound">u</a> <a id="13884" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="13886" class="Symbol">)</a>
  <a id="13890" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13890" class="Function">[22]</a> <a id="13895" class="Symbol">:</a> <a id="13897" class="Symbol">(</a><a id="13898" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13898" class="Bound">x</a> <a id="13900" class="Symbol">:</a> <a id="13902" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13905" class="Symbol">)</a> <a id="13907" class="Symbol">→</a> <a id="13909" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13921" class="Symbol">(</a><a id="13922" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="13924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13898" class="Bound">x</a><a id="13925" class="Symbol">)</a> <a id="13927" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="13929" class="Symbol">→</a> <a id="13931" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13943" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13898" class="Bound">x</a> <a id="13945" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
  <a id="13949" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13890" class="Function">[22]</a> <a id="13954" class="Symbol">=</a> <a id="13956" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="13964" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="13966" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14083" class="Function">i</a> <a id="13968" class="Symbol">(λ</a> <a id="13971" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13971" class="Bound">d</a> <a id="13973" class="Symbol">→</a> <a id="13975" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13971" class="Bound">d</a><a id="13976" class="Symbol">)</a> <a id="13978" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14159" class="Function">[8]</a> <a id="13982" class="Symbol">(λ</a> <a id="13985" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13985" class="Bound">_</a>  <a id="13988" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13988" class="Bound">d</a> <a id="13990" class="Symbol">→</a> <a id="13992" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#13988" class="Bound">d</a><a id="13993" class="Symbol">)</a>
   <a id="13998" class="Keyword">where</a>
    <a id="14008" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14010" class="Symbol">:</a> <a id="14012" class="Symbol">(</a><a id="14013" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14013" class="Bound">x</a> <a id="14015" class="Symbol">:</a> <a id="14017" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14020" class="Symbol">)</a> <a id="14022" class="Symbol">→</a> <a id="14024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14029" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12431" class="Bound">ℓ</a>
    <a id="14035" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14037" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14037" class="Bound">x</a> <a id="14039" class="Symbol">=</a> <a id="14041" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14053" class="Symbol">(</a><a id="14054" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="14056" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14037" class="Bound">x</a><a id="14057" class="Symbol">)</a> <a id="14059" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="14061" class="Symbol">→</a> <a id="14063" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14075" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14037" class="Bound">x</a> <a id="14077" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
    <a id="14083" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14083" class="Function">i</a> <a id="14085" class="Symbol">:</a> <a id="14087" class="Symbol">(</a><a id="14088" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14088" class="Bound">x</a> <a id="14090" class="Symbol">:</a> <a id="14092" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14095" class="Symbol">)</a> <a id="14097" class="Symbol">→</a> <a id="14099" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14106" class="Symbol">(</a><a id="14107" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14109" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14088" class="Bound">x</a><a id="14110" class="Symbol">)</a>
    <a id="14116" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14083" class="Function">i</a> <a id="14118" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14118" class="Bound">x</a> <a id="14120" class="Symbol">=</a> <a id="14122" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="14130" class="Symbol">(λ</a> <a id="14133" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14133" class="Bound">_</a> <a id="14135" class="Symbol">→</a> <a id="14137" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="14152" class="Symbol">)</a>

    <a id="14159" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14159" class="Function">[8]</a> <a id="14163" class="Symbol">:</a> <a id="14165" class="Symbol">{</a><a id="14166" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14166" class="Bound">x&#39;</a> <a id="14169" class="Symbol">:</a> <a id="14171" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14174" class="Symbol">}</a> <a id="14176" class="Symbol">→</a> <a id="14178" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14180" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14166" class="Bound">x&#39;</a> <a id="14183" class="Symbol">→</a> <a id="14185" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14187" class="Symbol">(</a><a id="14188" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14193" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14166" class="Bound">x&#39;</a><a id="14195" class="Symbol">)</a>
    <a id="14201" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14159" class="Function">[8]</a> <a id="14205" class="Symbol">{</a><a id="14206" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14206" class="Bound">x&#39;</a><a id="14208" class="Symbol">}</a> <a id="14210" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14210" class="Bound">ih</a> <a id="14213" class="Symbol">=</a> <a id="14215" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="14223" class="Symbol">(</a><a id="14224" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14226" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14228" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a><a id="14232" class="Symbol">)</a> <a id="14234" class="Symbol">(</a><a id="14235" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14083" class="Function">i</a> <a id="14237" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14239" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a><a id="14243" class="Symbol">)</a> <a id="14245" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14279" class="Function">[9]</a> <a id="14249" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14713" class="Function">[11]</a> <a id="14254" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15025" class="Function">[13]</a> <a id="14259" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14206" class="Bound">x&#39;</a>
     <a id="14267" class="Keyword">where</a>
      <a id="14279" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14279" class="Function">[9]</a> <a id="14283" class="Symbol">:</a> <a id="14285" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14297" class="Symbol">(</a><a id="14298" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="14300" class="Symbol">(</a><a id="14301" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14303" class="Number">1</a><a id="14304" class="Symbol">))</a> <a id="14307" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>  <a id="14310" class="Symbol">→</a> <a id="14312" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14324" class="Symbol">(</a><a id="14325" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14327" class="Number">1</a><a id="14328" class="Symbol">)</a> <a id="14330" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
      <a id="14338" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14279" class="Function">[9]</a> <a id="14342" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14342" class="Bound">d</a> <a id="14344" class="Symbol">=</a> <a id="14346" href="Iff.html#613" class="Function">lr</a> <a id="14349" class="Symbol">(</a><a id="14350" href="BrouwerTree.OrdinalDecidability.Basic.html#13377" class="Function">finite-decidability-all-equivalent</a> <a id="14385" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="14387" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14673" class="Function">n</a> <a id="14389" class="Number">0</a><a id="14390" class="Symbol">)</a> <a id="14392" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14694" class="Function">g</a>
       <a id="14401" class="Keyword">where</a>
        <a id="14415" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14415" class="Function">d&#39;</a> <a id="14418" class="Symbol">:</a> <a id="14420" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14432" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14434" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="14444" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14415" class="Function">d&#39;</a> <a id="14447" class="Symbol">=</a> <a id="14449" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="14455" class="Symbol">(λ</a> <a id="14458" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14458" class="Bound">-</a> <a id="14460" class="Symbol">→</a> <a id="14462" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14474" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14458" class="Bound">-</a> <a id="14476" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a><a id="14477" class="Symbol">)</a>
                   <a id="14498" class="Symbol">(</a><a id="14499" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="14521" class="Symbol">_</a> <a id="14523" class="Symbol">_</a> <a id="14525" class="Symbol">(λ</a> <a id="14528" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14528" class="Bound">n</a> <a id="14530" class="Symbol">→</a> <a id="14532" class="Symbol">(</a><a id="14533" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="14542" class="Symbol">(</a><a id="14543" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14545" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14528" class="Bound">n</a><a id="14546" class="Symbol">))))</a> <a id="14551" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14342" class="Bound">d</a>
        <a id="14561" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14561" class="Function">[10]</a> <a id="14566" class="Symbol">:</a> <a id="14568" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14571" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14571" class="Bound">n</a> <a id="14573" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14575" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14577" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14579" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14591" class="Symbol">(</a><a id="14592" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14594" class="Symbol">(</a><a id="14595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14599" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14571" class="Bound">n</a><a id="14600" class="Symbol">))</a> <a id="14603" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="14613" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14561" class="Function">[10]</a> <a id="14618" class="Symbol">=</a> <a id="14620" href="Iff.html#613" class="Function">lr</a> <a id="14623" class="Symbol">(</a><a id="14624" href="BrouwerTree.OrdinalDecidability.Basic.html#8994" class="Function">dec↔fin-dec</a> <a id="14636" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="14638" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12436" class="Bound">p</a><a id="14639" class="Symbol">)</a> <a id="14641" class="Symbol">(</a><a id="14642" href="Iff.html#671" class="Function">rl</a> <a id="14645" class="Symbol">(</a><a id="14646" href="BrouwerTree.OrdinalDecidability.Basic.html#7977" class="Function">dec↔ω-dec</a> <a id="14656" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="14658" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12436" class="Bound">p</a><a id="14659" class="Symbol">)</a> <a id="14661" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14415" class="Function">d&#39;</a><a id="14663" class="Symbol">)</a>
        <a id="14673" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14673" class="Function">n</a> <a id="14675" class="Symbol">=</a> <a id="14677" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14681" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14561" class="Function">[10]</a>
        <a id="14694" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14694" class="Function">g</a> <a id="14696" class="Symbol">=</a> <a id="14698" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14702" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14561" class="Function">[10]</a>
      <a id="14713" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14713" class="Function">[11]</a> <a id="14718" class="Symbol">:</a> <a id="14720" class="Symbol">{</a><a id="14721" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14721" class="Bound">y</a> <a id="14723" class="Symbol">:</a> <a id="14725" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14728" class="Symbol">}</a> <a id="14730" class="Symbol">→</a> <a id="14732" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14734" class="Symbol">(</a><a id="14735" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14740" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14721" class="Bound">y</a><a id="14741" class="Symbol">)</a> <a id="14743" class="Symbol">→</a> <a id="14745" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="14747" class="Symbol">(</a><a id="14748" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14753" class="Symbol">(</a><a id="14754" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14759" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14721" class="Bound">y</a><a id="14760" class="Symbol">))</a>
      <a id="14769" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14713" class="Function">[11]</a> <a id="14774" class="Symbol">{</a><a id="14775" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14775" class="Bound">y</a><a id="14776" class="Symbol">}</a> <a id="14778" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14778" class="Bound">ih&#39;</a> <a id="14782" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14782" class="Bound">d</a> <a id="14784" class="Symbol">=</a> <a id="14786" href="Iff.html#613" class="Function">lr</a> <a id="14789" class="Symbol">(</a><a id="14790" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a> <a id="14831" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="14833" class="Number">1</a><a id="14834" class="Symbol">)</a> <a id="14836" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14965" class="Function">[12]</a>
       <a id="14848" class="Keyword">where</a>
        <a id="14862" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14862" class="Function">d&#39;</a> <a id="14865" class="Symbol">:</a> <a id="14867" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14879" class="Symbol">(</a><a id="14880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="14882" class="Symbol">(</a><a id="14883" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14888" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14775" class="Bound">y</a><a id="14889" class="Symbol">))</a> <a id="14892" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="14902" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14862" class="Function">d&#39;</a> <a id="14905" class="Symbol">=</a> <a id="14907" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="14913" class="Symbol">(λ</a> <a id="14916" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14916" class="Bound">-</a> <a id="14918" class="Symbol">→</a> <a id="14920" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14932" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14916" class="Bound">-</a> <a id="14934" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="14936" class="Symbol">)</a> <a id="14938" class="Symbol">(</a><a id="14939" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14943" class="Symbol">(</a><a id="14944" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5521" class="Function">⇑-succ</a> <a id="14951" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14775" class="Bound">y</a><a id="14952" class="Symbol">))</a> <a id="14955" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14782" class="Bound">d</a>
        <a id="14965" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14965" class="Function">[12]</a> <a id="14970" class="Symbol">:</a>  <a id="14973" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14985" class="Symbol">(</a><a id="14986" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14991" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14775" class="Bound">y</a><a id="14992" class="Symbol">)</a> <a id="14994" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="15004" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14965" class="Function">[12]</a> <a id="15009" class="Symbol">=</a> <a id="15011" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14778" class="Bound">ih&#39;</a> <a id="15015" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14862" class="Function">d&#39;</a>

      <a id="15025" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15025" class="Function">[13]</a> <a id="15030" class="Symbol">:</a> <a id="15032" class="Symbol">{</a><a id="15033" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15033" class="Bound">f</a> <a id="15035" class="Symbol">:</a> <a id="15037" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15039" class="Symbol">→</a> <a id="15041" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15044" class="Symbol">}</a> <a id="15046" class="Symbol">{</a><a id="15047" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15047" class="Bound">f↑</a> <a id="15050" class="Symbol">:</a> <a id="15052" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="15063" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15033" class="Bound">f</a><a id="15064" class="Symbol">}</a>
           <a id="15077" class="Symbol">→</a> <a id="15079" class="Symbol">((</a><a id="15081" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15081" class="Bound">k</a> <a id="15083" class="Symbol">:</a> <a id="15085" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15086" class="Symbol">)</a> <a id="15088" class="Symbol">→</a> <a id="15090" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="15092" class="Symbol">(</a><a id="15093" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15098" class="Symbol">(</a><a id="15099" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15033" class="Bound">f</a> <a id="15101" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15081" class="Bound">k</a><a id="15102" class="Symbol">)))</a> <a id="15106" class="Symbol">→</a> <a id="15108" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#14008" class="Function">Q</a> <a id="15110" class="Symbol">(</a><a id="15111" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15116" class="Symbol">(</a><a id="15117" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15123" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15033" class="Bound">f</a> <a id="15125" class="Symbol">{</a><a id="15126" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15047" class="Bound">f↑</a><a id="15128" class="Symbol">}))</a>
      <a id="15138" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15025" class="Function">[13]</a> <a id="15143" class="Symbol">{</a><a id="15144" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a><a id="15145" class="Symbol">}</a> <a id="15147" class="Symbol">{</a><a id="15148" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15148" class="Bound">f↑</a><a id="15150" class="Symbol">}</a> <a id="15152" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15152" class="Bound">ih&#39;</a> <a id="15156" class="Symbol">=</a> <a id="15158" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15165" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="15181" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15207" class="Function">[14]</a>
       <a id="15193" class="Keyword">where</a>
        <a id="15207" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15207" class="Function">[14]</a> <a id="15212" class="Symbol">:</a> <a id="15214" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="15230" class="Symbol">(</a><a id="15231" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15237" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a> <a id="15239" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15241" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15242" class="Symbol">)</a> <a id="15244" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
             <a id="15259" class="Symbol">→</a> <a id="15261" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15273" class="Symbol">(</a><a id="15274" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15279" class="Symbol">(</a><a id="15280" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15286" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a><a id="15287" class="Symbol">))</a> <a id="15290" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
        <a id="15300" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15207" class="Function">[14]</a> <a id="15305" class="Symbol">(</a><a id="15306" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15306" class="Bound">u</a> <a id="15308" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15310" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15310" class="Bound">g</a><a id="15311" class="Symbol">)</a> <a id="15313" class="Symbol">=</a> <a id="15315" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="15323" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="15326" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15473" class="Function">i&#39;</a> <a id="15329" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15564" class="Function">[15]</a> <a id="15334" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15750" class="Function">[17]</a> <a id="15339" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16006" class="Function">[19]</a> <a id="15344" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15306" class="Bound">u</a> <a id="15346" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15310" class="Bound">g</a>
         <a id="15357" class="Keyword">where</a>
          <a id="15373" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="15376" class="Symbol">:</a> <a id="15378" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="15382" class="Symbol">→</a> <a id="15384" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15389" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12431" class="Bound">ℓ</a>
          <a id="15401" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="15404" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15404" class="Bound">u</a> <a id="15406" class="Symbol">=</a> <a id="15408" class="Symbol">(</a><a id="15409" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="15411" href="Iff.html#528" class="Function Operator">↔</a> <a id="15413" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15419" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a> <a id="15421" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15423" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15425" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15427" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15404" class="Bound">u</a><a id="15428" class="Symbol">)</a> <a id="15430" class="Symbol">→</a> <a id="15432" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15444" class="Symbol">(</a><a id="15445" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15450" class="Symbol">(</a><a id="15451" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15457" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a><a id="15458" class="Symbol">))</a> <a id="15461" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
          <a id="15473" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15473" class="Function">i&#39;</a> <a id="15476" class="Symbol">:</a> <a id="15478" class="Symbol">(</a><a id="15479" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15479" class="Bound">u</a> <a id="15481" class="Symbol">:</a> <a id="15483" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15486" class="Symbol">)</a> <a id="15488" class="Symbol">→</a> <a id="15490" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15497" class="Symbol">(</a><a id="15498" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="15501" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15479" class="Bound">u</a><a id="15502" class="Symbol">)</a>
          <a id="15514" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15473" class="Function">i&#39;</a> <a id="15517" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15517" class="Bound">u</a> <a id="15519" class="Symbol">=</a> <a id="15521" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="15529" class="Symbol">(λ</a> <a id="15532" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15532" class="Bound">_</a> <a id="15534" class="Symbol">→</a> <a id="15536" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="15551" class="Symbol">)</a>

          <a id="15564" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15564" class="Function">[15]</a> <a id="15569" class="Symbol">:</a> <a id="15571" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="15574" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
          <a id="15589" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15564" class="Function">[15]</a> <a id="15594" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15594" class="Bound">h</a> <a id="15596" class="Symbol">=</a> <a id="15598" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15600" class="Symbol">(</a><a id="15601" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15607" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a> <a id="15609" class="Symbol">{</a><a id="15610" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15148" class="Bound">f↑</a><a id="15612" class="Symbol">}</a> <a id="15614" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="15637" class="Symbol">(λ</a> <a id="15640" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15640" class="Bound">p</a> <a id="15642" class="Symbol">→</a> <a id="15644" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15650" class="Symbol">(</a><a id="15651" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="15660" class="Symbol">(</a><a id="15661" href="Iff.html#613" class="Function">lr</a> <a id="15664" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15594" class="Bound">h</a> <a id="15666" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15640" class="Bound">p</a><a id="15667" class="Symbol">)))</a> <a id="15671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="15694" class="Symbol">(λ</a> <a id="15697" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15697" class="Bound">l</a> <a id="15699" class="Symbol">→</a> <a id="15701" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15707" class="Symbol">(</a><a id="15708" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="15722" class="Symbol">(</a><a id="15723" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15729" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a><a id="15730" class="Symbol">)</a> <a id="15732" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15697" class="Bound">l</a><a id="15733" class="Symbol">)))</a> <a id="15737" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

          <a id="15750" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15750" class="Function">[17]</a> <a id="15755" class="Symbol">:</a> <a id="15757" class="Symbol">{</a><a id="15758" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15758" class="Bound">y</a> <a id="15760" class="Symbol">:</a> <a id="15762" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15765" class="Symbol">}</a> <a id="15767" class="Symbol">→</a> <a id="15769" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="15772" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15758" class="Bound">y</a> <a id="15774" class="Symbol">→</a> <a id="15776" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="15779" class="Symbol">(</a><a id="15780" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15785" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15758" class="Bound">y</a><a id="15786" class="Symbol">)</a>
          <a id="15798" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15750" class="Function">[17]</a> <a id="15803" class="Symbol">{</a><a id="15804" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15804" class="Bound">y</a><a id="15805" class="Symbol">}</a> <a id="15807" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15807" class="Bound">ih&#39;&#39;</a> <a id="15812" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15812" class="Bound">h</a> <a id="15814" class="Symbol">=</a> <a id="15816" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15823" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="15839" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15807" class="Bound">ih&#39;&#39;</a> <a id="15844" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15846" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15882" class="Function">[18]</a> <a id="15851" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
           <a id="15864" class="Keyword">where</a>
            <a id="15882" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15882" class="Function">[18]</a> <a id="15887" class="Symbol">:</a> <a id="15889" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="15891" href="Iff.html#528" class="Function Operator">↔</a> <a id="15893" class="Symbol">(</a><a id="15894" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15900" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a> <a id="15902" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15904" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15905" class="Symbol">)</a> <a id="15907" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15909" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15804" class="Bound">y</a>
            <a id="15923" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15882" class="Function">[18]</a> <a id="15928" class="Symbol">=</a> <a id="15930" class="Symbol">(λ</a> <a id="15933" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15933" class="Bound">p</a> <a id="15935" class="Symbol">→</a> <a id="15937" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="15950" class="Symbol">_</a> <a id="15952" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15804" class="Bound">y</a> <a id="15954" class="Symbol">(</a><a id="15955" href="Iff.html#613" class="Function">lr</a> <a id="15958" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15812" class="Bound">h</a> <a id="15960" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15933" class="Bound">p</a><a id="15961" class="Symbol">))</a> <a id="15964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15966" class="Symbol">(λ</a> <a id="15969" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15969" class="Bound">l</a> <a id="15971" class="Symbol">→</a> <a id="15973" href="Iff.html#671" class="Function">rl</a> <a id="15976" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15812" class="Bound">h</a> <a id="15978" class="Symbol">(</a><a id="15979" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a> <a id="15991" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15969" class="Bound">l</a><a id="15992" class="Symbol">))</a>

          <a id="16006" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16006" class="Function">[19]</a> <a id="16011" class="Symbol">:</a> <a id="16013" class="Symbol">{</a><a id="16014" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16014" class="Bound">g</a> <a id="16016" class="Symbol">:</a> <a id="16018" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16020" class="Symbol">→</a> <a id="16022" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16025" class="Symbol">}</a> <a id="16027" class="Symbol">{</a><a id="16028" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16028" class="Bound">g↑</a> <a id="16031" class="Symbol">:</a> <a id="16033" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="16044" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16014" class="Bound">g</a><a id="16045" class="Symbol">}</a>
               <a id="16062" class="Symbol">→</a> <a id="16064" class="Symbol">((</a><a id="16066" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16066" class="Bound">k</a> <a id="16068" class="Symbol">:</a> <a id="16070" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16071" class="Symbol">)</a> <a id="16073" class="Symbol">→</a> <a id="16075" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="16078" class="Symbol">(</a><a id="16079" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16014" class="Bound">g</a> <a id="16081" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16066" class="Bound">k</a><a id="16082" class="Symbol">))</a> <a id="16085" class="Symbol">→</a> <a id="16087" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15373" class="Function">Q&#39;</a> <a id="16090" class="Symbol">(</a><a id="16091" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16097" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16014" class="Bound">g</a> <a id="16099" class="Symbol">{</a><a id="16100" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16028" class="Bound">g↑</a><a id="16102" class="Symbol">})</a>
          <a id="16115" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16006" class="Function">[19]</a> <a id="16120" class="Symbol">{</a><a id="16121" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16121" class="Bound">g</a><a id="16122" class="Symbol">}</a> <a id="16124" class="Symbol">{</a><a id="16125" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16125" class="Bound">g↑</a><a id="16127" class="Symbol">}</a> <a id="16129" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16129" class="Bound">ih&#39;&#39;</a> <a id="16134" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16134" class="Bound">h</a> <a id="16136" class="Symbol">=</a> <a id="16138" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16140" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16146" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16121" class="Bound">g</a> <a id="16148" class="Symbol">{</a><a id="16149" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16125" class="Bound">g↑</a><a id="16151" class="Symbol">}</a> <a id="16153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16155" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16198" class="Function">[20]</a> <a id="16160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16162" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16318" class="Function">[21]</a> <a id="16167" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
           <a id="16180" class="Keyword">where</a>
            <a id="16198" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16198" class="Function">[20]</a> <a id="16203" class="Symbol">:</a> <a id="16205" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a> <a id="16207" class="Symbol">→</a> <a id="16209" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16214" class="Symbol">(</a><a id="16215" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16221" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a><a id="16222" class="Symbol">)</a> <a id="16224" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16226" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16232" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16121" class="Bound">g</a>
            <a id="16246" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16198" class="Function">[20]</a> <a id="16251" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16251" class="Bound">p</a> <a id="16253" class="Symbol">=</a> <a id="16255" href="Iff.html#671" class="Function">rl</a> <a id="16258" class="Symbol">(</a><a id="16259" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10548" class="Function">limit-&lt;-x↔limit+ω-≤-⇑-x</a> <a id="16283" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a> <a id="16285" class="Symbol">(</a><a id="16286" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16292" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16121" class="Bound">g</a><a id="16293" class="Symbol">))</a> <a id="16296" class="Symbol">(</a><a id="16297" href="Iff.html#613" class="Function">lr</a> <a id="16300" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16134" class="Bound">h</a> <a id="16302" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16251" class="Bound">p</a><a id="16303" class="Symbol">)</a>

            <a id="16318" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16318" class="Function">[21]</a> <a id="16323" class="Symbol">:</a> <a id="16325" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16330" class="Symbol">(</a><a id="16331" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16337" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a><a id="16338" class="Symbol">)</a> <a id="16340" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16342" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16348" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16121" class="Bound">g</a> <a id="16350" class="Symbol">→</a> <a id="16352" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12434" class="Bound">P</a>
            <a id="16366" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16318" class="Function">[21]</a> <a id="16371" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16371" class="Bound">l</a> <a id="16373" class="Symbol">=</a> <a id="16375" href="Iff.html#671" class="Function">rl</a> <a id="16378" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16134" class="Bound">h</a> <a id="16380" class="Symbol">(</a><a id="16381" href="Iff.html#613" class="Function">lr</a> <a id="16384" class="Symbol">(</a><a id="16385" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10548" class="Function">limit-&lt;-x↔limit+ω-≤-⇑-x</a> <a id="16409" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#15144" class="Bound">f</a> <a id="16411" class="Symbol">(</a><a id="16412" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16418" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16121" class="Bound">g</a><a id="16419" class="Symbol">))</a> <a id="16422" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16371" class="Bound">l</a><a id="16423" class="Symbol">)</a>

<a id="16426" class="Comment">------------------------------------------------------------</a>
<a id="16487" class="Comment">-- The rounding down function ⇓ gives the greatest lower limit</a>

<a id="⇓"></a><a id="16551" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16553" class="Symbol">:</a> <a id="16555" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="16559" class="Symbol">→</a> <a id="16561" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="16565" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16567" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="16572" class="Symbol">=</a> <a id="16574" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
<a id="16579" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16581" class="Symbol">(</a><a id="16582" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16587" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16587" class="Bound">x</a><a id="16588" class="Symbol">)</a> <a id="16590" class="Symbol">=</a> <a id="16592" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16594" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16587" class="Bound">x</a>
<a id="16596" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16598" class="Symbol">(</a><a id="16599" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16605" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16605" class="Bound">f</a> <a id="16607" class="Symbol">{</a><a id="16608" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16608" class="Bound">f↑</a><a id="16610" class="Symbol">})</a> <a id="16613" class="Symbol">=</a> <a id="16615" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16621" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16605" class="Bound">f</a> <a id="16623" class="Symbol">{</a><a id="16624" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16608" class="Bound">f↑</a><a id="16626" class="Symbol">}</a>
<a id="16628" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16630" class="Symbol">(</a><a id="16631" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="16637" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16637" class="Bound">f</a> <a id="16639" class="Symbol">{</a><a id="16640" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16640" class="Bound">f↑</a><a id="16642" class="Symbol">}</a> <a id="16644" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16644" class="Bound">g</a> <a id="16646" class="Symbol">{</a><a id="16647" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16647" class="Bound">g↑</a><a id="16649" class="Symbol">}</a> <a id="16651" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16651" class="Bound">x</a> <a id="16653" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16653" class="Bound">i</a><a id="16654" class="Symbol">)</a> <a id="16656" class="Symbol">=</a> <a id="16658" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="16664" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16637" class="Bound">f</a> <a id="16666" class="Symbol">{</a><a id="16667" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16640" class="Bound">f↑</a><a id="16669" class="Symbol">}</a> <a id="16671" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16644" class="Bound">g</a> <a id="16673" class="Symbol">{</a><a id="16674" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16647" class="Bound">g↑</a><a id="16676" class="Symbol">}</a> <a id="16678" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16651" class="Bound">x</a> <a id="16680" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16653" class="Bound">i</a>
<a id="16682" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16684" class="Symbol">(</a><a id="16685" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="16691" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16691" class="Bound">x</a> <a id="16693" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16693" class="Bound">y</a> <a id="16695" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16695" class="Bound">p</a> <a id="16697" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16697" class="Bound">q</a> <a id="16699" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16699" class="Bound">i</a> <a id="16701" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16701" class="Bound">j</a><a id="16702" class="Symbol">)</a> <a id="16704" class="Symbol">=</a>  <a id="16707" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="16713" class="Symbol">(</a><a id="16714" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16716" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16691" class="Bound">x</a><a id="16717" class="Symbol">)</a> <a id="16719" class="Symbol">(</a><a id="16720" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16722" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16693" class="Bound">y</a><a id="16723" class="Symbol">)</a> <a id="16725" class="Symbol">(</a><a id="16726" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16731" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16733" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16695" class="Bound">p</a><a id="16734" class="Symbol">)</a> <a id="16736" class="Symbol">(</a><a id="16737" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16742" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16744" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16697" class="Bound">q</a><a id="16745" class="Symbol">)</a> <a id="16747" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16699" class="Bound">i</a> <a id="16749" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16701" class="Bound">j</a>

<a id="⇓-Islim⊎zero"></a><a id="16752" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16752" class="Function">⇓-Islim⊎zero</a> <a id="16765" class="Symbol">:</a> <a id="16767" class="Symbol">(</a><a id="16768" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16768" class="Bound">x</a> <a id="16770" class="Symbol">:</a> <a id="16772" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16775" class="Symbol">)</a> <a id="16777" class="Symbol">→</a> <a id="16779" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="16797" class="Symbol">(</a><a id="16798" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16800" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16768" class="Bound">x</a><a id="16801" class="Symbol">)</a>
<a id="16803" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16752" class="Function">⇓-Islim⊎zero</a> <a id="16816" class="Symbol">=</a> <a id="16818" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="16826" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="16828" class="Symbol">(λ</a> <a id="16831" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16831" class="Bound">x</a> <a id="16833" class="Symbol">→</a> <a id="16835" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="16859" class="Symbol">(</a><a id="16860" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16862" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16831" class="Bound">x</a><a id="16863" class="Symbol">))</a> <a id="16866" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16952" class="Function">P₀</a> <a id="16869" class="Symbol">(λ</a> <a id="16872" class="Symbol">{</a><a id="16873" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16873" class="Bound">s</a><a id="16874" class="Symbol">}</a> <a id="16876" class="Symbol">→</a> <a id="16878" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16984" class="Function">Pₛ</a> <a id="16881" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16873" class="Bound">s</a><a id="16882" class="Symbol">)</a> <a id="16884" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17034" class="Function">Pₗ</a>
 <a id="16888" class="Keyword">where</a>
  <a id="16896" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="16898" class="Symbol">:</a> <a id="16900" class="Symbol">(</a><a id="16901" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16901" class="Bound">x</a> <a id="16903" class="Symbol">:</a> <a id="16905" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16908" class="Symbol">)</a> <a id="16910" class="Symbol">→</a> <a id="16912" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="16919" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="16921" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16921" class="Bound">x</a> <a id="16923" class="Symbol">=</a> <a id="16925" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="16943" class="Symbol">(</a><a id="16944" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16946" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16921" class="Bound">x</a><a id="16947" class="Symbol">)</a>

  <a id="16952" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16952" class="Function">P₀</a> <a id="16955" class="Symbol">:</a> <a id="16957" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="16959" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="16966" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16952" class="Function">P₀</a>  <a id="16970" class="Symbol">=</a> <a id="16972" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16976" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="16984" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16984" class="Function">Pₛ</a> <a id="16987" class="Symbol">:</a> <a id="16989" class="Symbol">(</a><a id="16990" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16990" class="Bound">x</a> <a id="16992" class="Symbol">:</a> <a id="16994" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16997" class="Symbol">)</a> <a id="16999" class="Symbol">→</a> <a id="17001" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="17003" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16990" class="Bound">x</a> <a id="17005" class="Symbol">→</a> <a id="17007" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="17009" class="Symbol">(</a><a id="17010" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17015" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16990" class="Bound">x</a><a id="17016" class="Symbol">)</a>
  <a id="17020" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16984" class="Function">Pₛ</a> <a id="17023" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17023" class="Bound">x</a> <a id="17025" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17025" class="Bound">e</a> <a id="17027" class="Symbol">=</a> <a id="17029" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17025" class="Bound">e</a>

  <a id="17034" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17034" class="Function">Pₗ</a> <a id="17037" class="Symbol">:</a> <a id="17039" class="Symbol">{</a><a id="17040" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17040" class="Bound">h</a> <a id="17042" class="Symbol">:</a> <a id="17044" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17046" class="Symbol">→</a> <a id="17048" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17051" class="Symbol">}</a> <a id="17053" class="Symbol">{</a><a id="17054" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17054" class="Bound">h↑</a> <a id="17057" class="Symbol">:</a> <a id="17059" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="17070" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17040" class="Bound">h</a><a id="17071" class="Symbol">}</a> <a id="17073" class="Symbol">→</a> <a id="17075" class="Symbol">((</a><a id="17077" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17077" class="Bound">k</a> <a id="17079" class="Symbol">:</a> <a id="17081" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17082" class="Symbol">)</a> <a id="17084" class="Symbol">→</a> <a id="17086" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="17088" class="Symbol">(</a><a id="17089" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17040" class="Bound">h</a> <a id="17091" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17077" class="Bound">k</a><a id="17092" class="Symbol">))</a> <a id="17095" class="Symbol">→</a> <a id="17097" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16896" class="Function">P</a> <a id="17099" class="Symbol">(</a><a id="17100" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17106" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17040" class="Bound">h</a> <a id="17108" class="Symbol">{</a><a id="17109" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17054" class="Bound">h↑</a><a id="17111" class="Symbol">})</a>
  <a id="17116" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17034" class="Function">Pₗ</a> <a id="17119" class="Symbol">{</a><a id="17120" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17120" class="Bound">h</a><a id="17121" class="Symbol">}</a> <a id="17123" class="Symbol">{</a><a id="17124" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17124" class="Bound">h↑</a><a id="17126" class="Symbol">}</a> <a id="17128" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17128" class="Bound">z</a>  <a id="17131" class="Symbol">=</a> <a id="17133" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17137" class="Symbol">(</a><a id="17138" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="17151" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17120" class="Bound">h</a> <a id="17153" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17124" class="Bound">h↑</a><a id="17155" class="Symbol">)</a>

<a id="⇓ᶻˡ"></a><a id="17158" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17158" class="Function">⇓ᶻˡ</a> <a id="17162" class="Symbol">:</a> <a id="17164" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="17168" class="Symbol">→</a> <a id="17170" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
<a id="17176" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17158" class="Function">⇓ᶻˡ</a> <a id="17180" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17180" class="Bound">x</a> <a id="17182" class="Symbol">=</a> <a id="17184" class="Symbol">(</a><a id="17185" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17187" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17180" class="Bound">x</a> <a id="17189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17191" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16752" class="Function">⇓-Islim⊎zero</a> <a id="17204" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17180" class="Bound">x</a><a id="17205" class="Symbol">)</a>

<a id="⇓x≤x"></a><a id="17208" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17208" class="Function">⇓x≤x</a> <a id="17213" class="Symbol">:</a> <a id="17215" class="Symbol">(</a><a id="17216" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17216" class="Bound">x</a> <a id="17218" class="Symbol">:</a> <a id="17220" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17223" class="Symbol">)</a> <a id="17225" class="Symbol">→</a> <a id="17227" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17229" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17216" class="Bound">x</a> <a id="17231" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17233" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17216" class="Bound">x</a>
<a id="17235" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17208" class="Function">⇓x≤x</a>  <a id="17241" class="Symbol">=</a> <a id="17243" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="17251" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17253" class="Symbol">(λ</a> <a id="17256" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17256" class="Bound">x</a> <a id="17258" class="Symbol">→</a> <a id="17260" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="17267" class="Symbol">)</a> <a id="17269" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17320" class="Function">P₀</a> <a id="17272" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17349" class="Function">Pₛ</a> <a id="17275" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17420" class="Function">Pₗ</a>
 <a id="17279" class="Keyword">where</a>
  <a id="17287" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17289" class="Symbol">:</a> <a id="17291" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="17295" class="Symbol">→</a> <a id="17297" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="17304" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17306" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17306" class="Bound">x</a> <a id="17308" class="Symbol">=</a> <a id="17310" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17312" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17306" class="Bound">x</a> <a id="17314" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17316" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17306" class="Bound">x</a>
  <a id="17320" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17320" class="Function">P₀</a> <a id="17323" class="Symbol">:</a> <a id="17325" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17327" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="17334" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17320" class="Function">P₀</a>  <a id="17338" class="Symbol">=</a> <a id="17340" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
  <a id="17349" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17349" class="Function">Pₛ</a> <a id="17352" class="Symbol">:</a> <a id="17354" class="Symbol">{</a><a id="17355" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17355" class="Bound">x</a> <a id="17357" class="Symbol">:</a> <a id="17359" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17362" class="Symbol">}</a> <a id="17364" class="Symbol">→</a> <a id="17366" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17368" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17355" class="Bound">x</a> <a id="17370" class="Symbol">→</a> <a id="17372" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17374" class="Symbol">(</a><a id="17375" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17380" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17355" class="Bound">x</a><a id="17381" class="Symbol">)</a>
  <a id="17385" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17349" class="Function">Pₛ</a> <a id="17388" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17388" class="Bound">e</a> <a id="17390" class="Symbol">=</a> <a id="17392" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="17400" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17388" class="Bound">e</a> <a id="17402" class="Symbol">(</a><a id="17403" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="17410" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="17416" class="Symbol">)</a>
  <a id="17420" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17420" class="Function">Pₗ</a> <a id="17423" class="Symbol">:</a> <a id="17425" class="Symbol">{</a><a id="17426" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17426" class="Bound">h</a> <a id="17428" class="Symbol">:</a> <a id="17430" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17432" class="Symbol">→</a> <a id="17434" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17437" class="Symbol">}</a> <a id="17439" class="Symbol">{</a><a id="17440" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17440" class="Bound">h↑</a> <a id="17443" class="Symbol">:</a> <a id="17445" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="17456" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17426" class="Bound">h</a><a id="17457" class="Symbol">}</a> <a id="17459" class="Symbol">→</a> <a id="17461" class="Symbol">((</a><a id="17463" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17463" class="Bound">k</a> <a id="17465" class="Symbol">:</a> <a id="17467" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17468" class="Symbol">)</a> <a id="17470" class="Symbol">→</a> <a id="17472" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17474" class="Symbol">(</a><a id="17475" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17426" class="Bound">h</a> <a id="17477" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17463" class="Bound">k</a><a id="17478" class="Symbol">))</a> <a id="17481" class="Symbol">→</a> <a id="17483" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17287" class="Function">P</a> <a id="17485" class="Symbol">(</a><a id="17486" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="17492" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17426" class="Bound">h</a> <a id="17494" class="Symbol">{</a><a id="17495" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17440" class="Bound">h↑</a><a id="17497" class="Symbol">})</a>
  <a id="17502" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17420" class="Function">Pₗ</a> <a id="17505" class="Symbol">{</a><a id="17506" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17506" class="Bound">h</a><a id="17507" class="Symbol">}</a> <a id="17509" class="Symbol">{</a><a id="17510" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17510" class="Bound">h↑</a><a id="17512" class="Symbol">}</a> <a id="17514" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17514" class="Bound">z</a>  <a id="17517" class="Symbol">=</a> <a id="17519" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="⇓-right-≤"></a><a id="17527" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17527" class="Function">⇓-right-≤</a> <a id="17537" class="Symbol">:</a> <a id="17539" class="Symbol">(</a><a id="17540" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17540" class="Bound">y</a> <a id="17542" class="Symbol">:</a> <a id="17544" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17547" class="Symbol">)</a> <a id="17549" class="Symbol">→</a> <a id="17551" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="17569" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17540" class="Bound">y</a> <a id="17571" class="Symbol">→</a> <a id="17573" class="Symbol">(</a><a id="17574" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17574" class="Bound">x</a> <a id="17576" class="Symbol">:</a> <a id="17578" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17581" class="Symbol">)</a> <a id="17583" class="Symbol">→</a> <a id="17585" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17540" class="Bound">y</a> <a id="17587" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17589" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17574" class="Bound">x</a> <a id="17591" href="Iff.html#528" class="Function Operator">↔</a> <a id="17593" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17540" class="Bound">y</a> <a id="17595" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17597" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17599" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17574" class="Bound">x</a>
<a id="17601" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17527" class="Function">⇓-right-≤</a> <a id="17611" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17613" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17613" class="Bound">y-zl</a> <a id="17618" class="Symbol">=</a> <a id="17620" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="17628" class="Symbol">_</a> <a id="17630" class="Symbol">(λ</a> <a id="17633" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17633" class="Bound">_</a> <a id="17635" class="Symbol">→</a> <a id="17637" href="Iff.html#729" class="Function">isProp↔</a> <a id="17645" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="17653" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="17660" class="Symbol">)</a> <a id="17662" href="Iff.html#880" class="Function">↔-refl</a> <a id="17669" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17695" class="Function">[1]</a> <a id="17673" class="Symbol">λ</a> <a id="17675" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17675" class="Bound">_</a> <a id="17677" class="Symbol">→</a> <a id="17679" href="Iff.html#880" class="Function">↔-refl</a>
 <a id="17687" class="Keyword">where</a>
  <a id="17695" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17695" class="Function">[1]</a> <a id="17699" class="Symbol">:</a> <a id="17701" class="Symbol">{</a><a id="17702" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17702" class="Bound">x</a> <a id="17704" class="Symbol">:</a> <a id="17706" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17709" class="Symbol">}</a> <a id="17711" class="Symbol">→</a> <a id="17713" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17715" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17717" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17702" class="Bound">x</a> <a id="17719" href="Iff.html#528" class="Function Operator">↔</a> <a id="17721" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17723" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17725" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17727" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17702" class="Bound">x</a> <a id="17729" class="Symbol">→</a> <a id="17731" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17733" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17735" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17740" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17702" class="Bound">x</a> <a id="17742" href="Iff.html#528" class="Function Operator">↔</a> <a id="17744" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17746" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17748" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17750" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17702" class="Bound">x</a>
  <a id="17754" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17695" class="Function">[1]</a> <a id="17758" class="Symbol">{</a><a id="17759" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17759" class="Bound">x</a><a id="17760" class="Symbol">}</a> <a id="17762" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17762" class="Bound">IH</a> <a id="17765" class="Symbol">=</a> <a id="17767" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17836" class="Function">[2]</a> <a id="17771" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17613" class="Bound">y-zl</a> <a id="17776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17778" class="Symbol">(λ</a> <a id="17781" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17781" class="Bound">l</a> <a id="17783" class="Symbol">→</a> <a id="17785" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="17793" class="Symbol">(</a><a id="17794" href="Iff.html#671" class="Function">rl</a> <a id="17797" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17762" class="Bound">IH</a> <a id="17800" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17781" class="Bound">l</a><a id="17801" class="Symbol">)</a> <a id="17803" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a><a id="17821" class="Symbol">)</a>
   <a id="17826" class="Keyword">where</a>
    <a id="17836" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17836" class="Function">[2]</a> <a id="17840" class="Symbol">:</a> <a id="17842" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="17849" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17851" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="17853" class="Symbol">(</a><a id="17854" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17856" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17858" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="17862" class="Symbol">)</a> <a id="17864" class="Symbol">→</a> <a id="17866" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17868" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17870" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17875" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17759" class="Bound">x</a> <a id="17877" class="Symbol">→</a> <a id="17879" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17881" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17883" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17885" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17759" class="Bound">x</a>
    <a id="17891" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17836" class="Function">[2]</a> <a id="17895" class="Symbol">(</a><a id="17896" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17900" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17900" class="Bound">y-zero</a><a id="17906" class="Symbol">)</a> <a id="17908" class="Symbol">_</a> <a id="17910" class="Symbol">=</a> <a id="17912" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17918" class="Symbol">(</a><a id="17919" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="17922" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17759" class="Bound">x</a><a id="17925" class="Symbol">)</a> <a id="17927" class="Symbol">(</a><a id="17928" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17932" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17900" class="Bound">y-zero</a><a id="17938" class="Symbol">)</a> <a id="17940" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
    <a id="17951" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17836" class="Function">[2]</a> <a id="17955" class="Symbol">(</a><a id="17956" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17960" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17960" class="Bound">y-lim</a> <a id="17966" class="Symbol">)</a> <a id="17968" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17968" class="Bound">l</a> <a id="17970" class="Symbol">=</a> <a id="17972" href="Iff.html#613" class="Function">lr</a> <a id="17975" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17762" class="Bound">IH</a> <a id="17978" class="Symbol">(</a><a id="17979" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18011" class="Function">lem</a> <a id="17983" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17611" class="Bound">y</a> <a id="17985" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17960" class="Bound">y-lim</a> <a id="17991" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17968" class="Bound">l</a><a id="17992" class="Symbol">)</a>
     <a id="17999" class="Keyword">where</a>
      <a id="18011" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18011" class="Function">lem</a> <a id="18015" class="Symbol">:</a> <a id="18017" class="Symbol">(</a><a id="18018" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18018" class="Bound">y</a> <a id="18020" class="Symbol">:</a> <a id="18022" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18025" class="Symbol">)</a> <a id="18027" class="Symbol">→</a> <a id="18029" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="18036" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18018" class="Bound">y</a> <a id="18038" class="Symbol">→</a> <a id="18040" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18018" class="Bound">y</a> <a id="18042" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18044" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="18049" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17759" class="Bound">x</a> <a id="18051" class="Symbol">→</a> <a id="18053" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18018" class="Bound">y</a> <a id="18055" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18057" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17759" class="Bound">x</a>
      <a id="18065" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18011" class="Function">lem</a> <a id="18069" class="Symbol">=</a> <a id="18071" href="BrouwerTree.Classifiability.html#2305" class="Function">reduce-to-canonical-limits</a> <a id="18098" class="Symbol">_</a> <a id="18100" class="Symbol">(λ</a> <a id="18103" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18103" class="Bound">_</a> <a id="18105" class="Symbol">→</a> <a id="18107" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18115" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="18122" class="Symbol">)</a>
                                       <a id="18163" class="Symbol">(λ</a> <a id="18166" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18166" class="Bound">f</a> <a id="18168" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18168" class="Bound">f↑</a> <a id="18171" class="Symbol">→</a> <a id="18173" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="18186" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18166" class="Bound">f</a> <a id="18188" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17759" class="Bound">x</a><a id="18189" class="Symbol">)</a>

<a id="⇓-finite-is-zero&#39;"></a><a id="18192" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18192" class="Function">⇓-finite-is-zero&#39;</a> <a id="18210" class="Symbol">:</a> <a id="18212" class="Symbol">(</a><a id="18213" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18213" class="Bound">n</a> <a id="18215" class="Symbol">:</a> <a id="18217" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18218" class="Symbol">)</a> <a id="18220" class="Symbol">→</a> <a id="18222" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18224" class="Symbol">(</a><a id="18225" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18227" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18213" class="Bound">n</a><a id="18228" class="Symbol">)</a> <a id="18230" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18232" class="InductiveConstructor">zero</a>
<a id="18237" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18192" class="Function">⇓-finite-is-zero&#39;</a> <a id="18255" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18260" class="Symbol">=</a> <a id="18262" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="18267" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18192" class="Function">⇓-finite-is-zero&#39;</a> <a id="18285" class="Symbol">(</a><a id="18286" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18290" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18290" class="Bound">n</a><a id="18291" class="Symbol">)</a> <a id="18293" class="Symbol">=</a> <a id="18295" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18192" class="Function">⇓-finite-is-zero&#39;</a> <a id="18313" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18290" class="Bound">n</a>

<a id="⇓-finite-is-zero"></a><a id="18316" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18316" class="Function">⇓-finite-is-zero</a> <a id="18333" class="Symbol">:</a> <a id="18335" class="Symbol">(</a><a id="18336" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18336" class="Bound">x</a> <a id="18338" class="Symbol">:</a> <a id="18340" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18343" class="Symbol">)</a> <a id="18345" class="Symbol">→</a> <a id="18347" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a> <a id="18356" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18336" class="Bound">x</a> <a id="18358" class="Symbol">→</a> <a id="18360" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18362" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18336" class="Bound">x</a> <a id="18364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18366" class="InductiveConstructor">zero</a>
<a id="18371" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18316" class="Function">⇓-finite-is-zero</a> <a id="18388" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18388" class="Bound">x</a> <a id="18390" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18390" class="Bound">xisfin</a> <a id="18397" class="Symbol">=</a>
 <a id="18400" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="18407" class="Symbol">(</a><a id="18408" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="18419" class="Symbol">(</a><a id="18420" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18422" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18388" class="Bound">x</a><a id="18423" class="Symbol">)</a> <a id="18425" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="18429" class="Symbol">)</a> <a id="18431" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18480" class="Function">[1]</a> <a id="18435" class="Symbol">(</a><a id="18436" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18440" class="Symbol">(</a><a id="18441" href="BrouwerTree.Decidability.Finite.html#1635" class="Function">isFinite-correct</a> <a id="18458" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18388" class="Bound">x</a><a id="18459" class="Symbol">)</a> <a id="18461" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18390" class="Bound">xisfin</a><a id="18467" class="Symbol">)</a>
  <a id="18471" class="Keyword">where</a>
   <a id="18480" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18480" class="Function">[1]</a> <a id="18484" class="Symbol">:</a> <a id="18486" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="18488" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18490" class="Symbol">(λ</a> <a id="18493" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18493" class="Bound">n</a> <a id="18495" class="Symbol">→</a> <a id="18497" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18499" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18493" class="Bound">n</a> <a id="18501" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18503" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18388" class="Bound">x</a><a id="18504" class="Symbol">)</a> <a id="18506" class="Symbol">→</a> <a id="18508" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18510" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18388" class="Bound">x</a> <a id="18512" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18514" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
   <a id="18522" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18480" class="Function">[1]</a> <a id="18526" class="Symbol">(</a><a id="18527" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18527" class="Bound">n</a> <a id="18529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18531" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18531" class="Bound">e</a><a id="18532" class="Symbol">)</a> <a id="18534" class="Symbol">=</a> <a id="18536" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18542" class="Symbol">(λ</a> <a id="18545" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18545" class="Bound">-</a> <a id="18547" class="Symbol">→</a> <a id="18549" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18551" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18545" class="Bound">-</a> <a id="18553" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18555" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="18559" class="Symbol">)</a> <a id="18561" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18531" class="Bound">e</a> <a id="18563" class="Symbol">(</a><a id="18564" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18192" class="Function">⇓-finite-is-zero&#39;</a> <a id="18582" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18527" class="Bound">n</a><a id="18583" class="Symbol">)</a>

<a id="nonzero-⇓-islim"></a><a id="18586" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18586" class="Function">nonzero-⇓-islim</a> <a id="18602" class="Symbol">:</a> <a id="18604" class="Symbol">(</a><a id="18605" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18605" class="Bound">x</a> <a id="18607" class="Symbol">:</a> <a id="18609" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18612" class="Symbol">)</a> <a id="18614" class="Symbol">→</a> <a id="18616" class="Symbol">(</a><a id="18617" class="InductiveConstructor">zero</a> <a id="18622" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18624" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18626" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18605" class="Bound">x</a><a id="18627" class="Symbol">)</a> <a id="18629" class="Symbol">→</a> <a id="18631" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="18638" class="Symbol">(</a><a id="18639" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18641" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18605" class="Bound">x</a><a id="18642" class="Symbol">)</a>
<a id="18644" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18586" class="Function">nonzero-⇓-islim</a> <a id="18660" class="Symbol">=</a> <a id="18662" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="18670" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18672" class="Symbol">(λ</a> <a id="18675" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18675" class="Bound">x</a> <a id="18677" class="Symbol">→</a> <a id="18679" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18687" href="PropTrunc.html#895" class="Function">PropTrunc.isPropPropTrunc</a><a id="18712" class="Symbol">)</a>
                              <a id="18744" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18827" class="Function">P₀</a> <a id="18747" class="Symbol">(λ</a> <a id="18750" class="Symbol">{</a><a id="18751" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18751" class="Bound">x</a><a id="18752" class="Symbol">}</a> <a id="18754" class="Symbol">→</a> <a id="18756" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18880" class="Function">Pₛ</a> <a id="18759" class="Symbol">{</a><a id="18760" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18751" class="Bound">x</a><a id="18761" class="Symbol">})</a> <a id="18764" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18927" class="Function">Pₗ</a>
 <a id="18768" class="Keyword">where</a>
  <a id="18776" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18778" class="Symbol">:</a> <a id="18780" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18784" class="Symbol">→</a> <a id="18786" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="18793" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18795" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18795" class="Bound">x</a> <a id="18797" class="Symbol">=</a> <a id="18799" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="18804" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="18806" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18808" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18795" class="Bound">x</a> <a id="18810" class="Symbol">→</a> <a id="18812" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="18819" class="Symbol">(</a><a id="18820" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="18822" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18795" class="Bound">x</a><a id="18823" class="Symbol">)</a>
  <a id="18827" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18827" class="Function">P₀</a> <a id="18830" class="Symbol">:</a> <a id="18832" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18834" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="18841" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18827" class="Function">P₀</a> <a id="18844" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18844" class="Bound">p</a> <a id="18846" class="Symbol">=</a> <a id="18848" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="18855" class="Symbol">(</a><a id="18856" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="18870" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="18875" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18844" class="Bound">p</a><a id="18876" class="Symbol">)</a>
  <a id="18880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18880" class="Function">Pₛ</a> <a id="18883" class="Symbol">:</a> <a id="18885" class="Symbol">{</a><a id="18886" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18886" class="Bound">x</a> <a id="18888" class="Symbol">:</a> <a id="18890" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18893" class="Symbol">}</a> <a id="18895" class="Symbol">→</a> <a id="18897" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18899" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18886" class="Bound">x</a> <a id="18901" class="Symbol">→</a> <a id="18903" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18905" class="Symbol">(</a><a id="18906" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="18911" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18886" class="Bound">x</a><a id="18912" class="Symbol">)</a>
  <a id="18916" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18880" class="Function">Pₛ</a> <a id="18919" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18919" class="Bound">e</a> <a id="18921" class="Symbol">=</a> <a id="18923" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18919" class="Bound">e</a>
  <a id="18927" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18927" class="Function">Pₗ</a> <a id="18930" class="Symbol">:</a> <a id="18932" class="Symbol">{</a><a id="18933" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18933" class="Bound">h</a> <a id="18935" class="Symbol">:</a> <a id="18937" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18939" class="Symbol">→</a> <a id="18941" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18944" class="Symbol">}</a> <a id="18946" class="Symbol">{</a><a id="18947" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18947" class="Bound">h↑</a> <a id="18950" class="Symbol">:</a> <a id="18952" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18963" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18933" class="Bound">h</a><a id="18964" class="Symbol">}</a>
     <a id="18971" class="Symbol">→</a> <a id="18973" class="Symbol">((</a><a id="18975" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18975" class="Bound">k</a> <a id="18977" class="Symbol">:</a> <a id="18979" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18980" class="Symbol">)</a> <a id="18982" class="Symbol">→</a> <a id="18984" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18986" class="Symbol">(</a><a id="18987" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18933" class="Bound">h</a> <a id="18989" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18975" class="Bound">k</a><a id="18990" class="Symbol">))</a> <a id="18993" class="Symbol">→</a> <a id="18995" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18776" class="Function">P</a> <a id="18997" class="Symbol">(</a><a id="18998" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19004" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18933" class="Bound">h</a> <a id="19006" class="Symbol">{</a><a id="19007" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18947" class="Bound">h↑</a><a id="19009" class="Symbol">})</a>
  <a id="19014" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#18927" class="Function">Pₗ</a> <a id="19017" class="Symbol">{</a><a id="19018" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19018" class="Bound">h</a><a id="19019" class="Symbol">}</a> <a id="19021" class="Symbol">{</a><a id="19022" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19022" class="Bound">h↑</a><a id="19024" class="Symbol">}</a> <a id="19026" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19026" class="Bound">z</a>  <a id="19029" class="Symbol">=</a> <a id="19031" class="Symbol">λ</a> <a id="19033" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19033" class="Bound">p</a> <a id="19035" class="Symbol">→</a> <a id="19037" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="19050" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19018" class="Bound">h</a> <a id="19052" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19022" class="Bound">h↑</a>

<a id="finite-part"></a><a id="19056" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19068" class="Symbol">:</a> <a id="19070" class="Symbol">(</a><a id="19071" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19071" class="Bound">x</a> <a id="19073" class="Symbol">:</a> <a id="19075" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19078" class="Symbol">)</a> <a id="19080" class="Symbol">→</a> <a id="19082" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="19084" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a>  <a id="19097" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="19102" class="Symbol">=</a> <a id="19104" class="Number">0</a>
<a id="19106" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19118" class="Symbol">(</a><a id="19119" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="19124" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19124" class="Bound">x</a><a id="19125" class="Symbol">)</a> <a id="19127" class="Symbol">=</a> <a id="19129" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19133" class="Symbol">(</a><a id="19134" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19146" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19124" class="Bound">x</a><a id="19147" class="Symbol">)</a>
<a id="19149" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19161" class="Symbol">(</a><a id="19162" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19168" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19168" class="Bound">f</a><a id="19169" class="Symbol">)</a> <a id="19171" class="Symbol">=</a> <a id="19173" class="Number">0</a>
<a id="19175" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19187" class="Symbol">(</a><a id="19188" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="19194" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19194" class="Bound">f</a> <a id="19196" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19196" class="Bound">g</a> <a id="19198" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19198" class="Bound">x</a> <a id="19200" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19200" class="Bound">i</a><a id="19201" class="Symbol">)</a> <a id="19203" class="Symbol">=</a> <a id="19205" class="Number">0</a>
<a id="19207" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19219" class="Symbol">(</a><a id="19220" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="19226" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19226" class="Bound">x</a> <a id="19228" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19228" class="Bound">y</a> <a id="19230" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19230" class="Bound">p</a> <a id="19232" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19232" class="Bound">q</a> <a id="19234" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19234" class="Bound">i</a> <a id="19236" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19236" class="Bound">j</a><a id="19237" class="Symbol">)</a> <a id="19239" class="Symbol">=</a>
 <a id="19242" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="19249" class="Symbol">(</a><a id="19250" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19262" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19226" class="Bound">x</a><a id="19263" class="Symbol">)</a> <a id="19265" class="Symbol">(</a><a id="19266" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19278" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19228" class="Bound">y</a><a id="19279" class="Symbol">)</a>
        <a id="19289" class="Symbol">(</a><a id="19290" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19295" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19307" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19230" class="Bound">p</a><a id="19308" class="Symbol">)</a> <a id="19310" class="Symbol">(</a><a id="19311" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19316" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19328" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19232" class="Bound">q</a><a id="19329" class="Symbol">)</a> <a id="19331" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19234" class="Bound">i</a> <a id="19333" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19236" class="Bound">j</a>

<a id="decompose-⇓-fin"></a><a id="19336" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19336" class="Function">decompose-⇓-fin</a> <a id="19352" class="Symbol">:</a> <a id="19354" class="Symbol">(</a><a id="19355" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19355" class="Bound">x</a> <a id="19357" class="Symbol">:</a> <a id="19359" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19362" class="Symbol">)</a> <a id="19364" class="Symbol">→</a> <a id="19366" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19355" class="Bound">x</a> <a id="19368" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19370" class="Symbol">(</a><a id="19371" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="19373" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19355" class="Bound">x</a><a id="19374" class="Symbol">)</a> <a id="19376" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="19378" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19380" class="Symbol">(</a><a id="19381" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="19393" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19355" class="Bound">x</a><a id="19394" class="Symbol">)</a>
<a id="19396" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19336" class="Function">decompose-⇓-fin</a> <a id="19412" class="Symbol">=</a> <a id="19414" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="19422" class="Symbol">_</a> <a id="19424" class="Symbol">(λ</a> <a id="19427" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19427" class="Bound">x</a> <a id="19429" class="Symbol">→</a> <a id="19431" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="19442" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19427" class="Bound">x</a> <a id="19444" class="Symbol">_)</a>
                      <a id="19469" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                      <a id="19496" class="Symbol">(λ</a> <a id="19499" class="Symbol">{</a><a id="19500" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19500" class="Bound">x</a><a id="19501" class="Symbol">}</a> <a id="19503" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19503" class="Bound">r</a> <a id="19505" class="Symbol">→</a> <a id="19507" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19512" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="19517" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19503" class="Bound">r</a><a id="19518" class="Symbol">)</a>
                      <a id="19542" class="Symbol">(λ</a> <a id="19545" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19545" class="Bound">_</a> <a id="19547" class="Symbol">→</a> <a id="19549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="19553" class="Symbol">)</a>

<a id="⇓-monotone"></a><a id="19556" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19556" class="Function">⇓-monotone</a> <a id="19567" class="Symbol">:</a> <a id="19569" class="Symbol">(</a><a id="19570" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19570" class="Bound">x</a> <a id="19572" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19572" class="Bound">y</a> <a id="19574" class="Symbol">:</a> <a id="19576" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19579" class="Symbol">)</a> <a id="19581" class="Symbol">→</a> <a id="19583" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19572" class="Bound">y</a> <a id="19585" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19587" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19570" class="Bound">x</a> <a id="19589" class="Symbol">→</a> <a id="19591" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="19593" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19572" class="Bound">y</a> <a id="19595" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19597" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="19599" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19570" class="Bound">x</a>
<a id="19601" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19556" class="Function">⇓-monotone</a> <a id="19612" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19612" class="Bound">x</a> <a id="19614" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19614" class="Bound">y</a> <a id="19616" class="Symbol">=</a> <a id="19618" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="19626" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19628" class="Symbol">(λ</a> <a id="19631" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19631" class="Bound">x</a> <a id="19633" class="Symbol">→</a> <a id="19635" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="19643" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="19650" class="Symbol">)</a> <a id="19652" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19717" class="Function">P₀</a> <a id="19655" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19752" class="Function">Pₛ</a> <a id="19658" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19846" class="Function">Pₗ</a> <a id="19661" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19614" class="Bound">y</a>
 <a id="19664" class="Keyword">where</a>
  <a id="19672" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19674" class="Symbol">:</a> <a id="19676" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="19680" class="Symbol">→</a> <a id="19682" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="19689" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19691" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19691" class="Bound">y</a> <a id="19693" class="Symbol">=</a>  <a id="19696" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19691" class="Bound">y</a> <a id="19698" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19700" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19612" class="Bound">x</a> <a id="19702" class="Symbol">→</a> <a id="19704" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="19706" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19691" class="Bound">y</a> <a id="19708" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19710" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="19712" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19612" class="Bound">x</a>

  <a id="19717" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19717" class="Function">P₀</a> <a id="19720" class="Symbol">:</a> <a id="19722" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19724" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="19731" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19717" class="Function">P₀</a> <a id="19734" class="Symbol">=</a> <a id="19736" class="Symbol">λ</a> <a id="19738" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19738" class="Bound">z</a> <a id="19740" class="Symbol">→</a> <a id="19742" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

  <a id="19752" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19752" class="Function">Pₛ</a> <a id="19755" class="Symbol">:</a> <a id="19757" class="Symbol">{</a><a id="19758" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19758" class="Bound">y</a> <a id="19760" class="Symbol">:</a> <a id="19762" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="19766" class="Symbol">}</a> <a id="19768" class="Symbol">→</a> <a id="19770" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19772" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19758" class="Bound">y</a> <a id="19774" class="Symbol">→</a> <a id="19776" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19778" class="Symbol">(</a><a id="19779" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="19784" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19758" class="Bound">y</a><a id="19785" class="Symbol">)</a>
  <a id="19789" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19752" class="Function">Pₛ</a> <a id="19792" class="Symbol">{</a><a id="19793" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19793" class="Bound">y</a><a id="19794" class="Symbol">}</a> <a id="19796" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19796" class="Bound">p</a>  <a id="19799" class="Symbol">=</a> <a id="19801" class="Symbol">λ</a> <a id="19803" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19803" class="Bound">ps</a> <a id="19806" class="Symbol">→</a>  <a id="19809" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19796" class="Bound">p</a> <a id="19811" class="Symbol">(</a><a id="19812" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="19820" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="19839" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19803" class="Bound">ps</a><a id="19841" class="Symbol">)</a>

  <a id="19846" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19846" class="Function">Pₗ</a> <a id="19849" class="Symbol">:</a>  <a id="19852" class="Symbol">{</a><a id="19853" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19853" class="Bound">h</a> <a id="19855" class="Symbol">:</a> <a id="19857" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19859" class="Symbol">→</a> <a id="19861" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19864" class="Symbol">}</a> <a id="19866" class="Symbol">{</a><a id="19867" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19867" class="Bound">h↑</a> <a id="19870" class="Symbol">:</a> <a id="19872" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="19883" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19853" class="Bound">h</a><a id="19884" class="Symbol">}</a> <a id="19886" class="Symbol">→</a> <a id="19888" class="Symbol">((</a><a id="19890" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19890" class="Bound">k</a> <a id="19892" class="Symbol">:</a> <a id="19894" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19895" class="Symbol">)</a> <a id="19897" class="Symbol">→</a> <a id="19899" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19901" class="Symbol">(</a><a id="19902" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19853" class="Bound">h</a> <a id="19904" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19890" class="Bound">k</a><a id="19905" class="Symbol">))</a> <a id="19908" class="Symbol">→</a> <a id="19910" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19672" class="Function">P</a> <a id="19912" class="Symbol">(</a><a id="19913" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19919" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19853" class="Bound">h</a> <a id="19921" class="Symbol">{</a><a id="19922" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19867" class="Bound">h↑</a><a id="19924" class="Symbol">})</a>
  <a id="19929" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19846" class="Function">Pₗ</a> <a id="19932" class="Symbol">{</a><a id="19933" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19933" class="Bound">h</a><a id="19934" class="Symbol">}</a> <a id="19936" class="Symbol">{</a><a id="19937" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19937" class="Bound">h↑</a><a id="19939" class="Symbol">}</a> <a id="19941" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19941" class="Bound">hp</a> <a id="19944" class="Symbol">=</a> <a id="19946" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="19954" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="19956" class="Symbol">(λ</a> <a id="19959" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19959" class="Bound">x</a> <a id="19961" class="Symbol">→</a> <a id="19963" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="19971" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="19978" class="Symbol">)</a> <a id="19980" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20076" class="Function">Q₀</a> <a id="19983" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20106" class="Function">Qₛ</a> <a id="19986" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20188" class="Function">Qₗ</a> <a id="19989" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19612" class="Bound">x</a>
   <a id="19994" class="Keyword">where</a>
    <a id="20004" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="20006" class="Symbol">:</a> <a id="20008" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="20012" class="Symbol">→</a> <a id="20014" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="20023" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="20025" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20025" class="Bound">x</a> <a id="20027" class="Symbol">=</a>  <a id="20030" class="Symbol">(</a><a id="20031" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20037" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19933" class="Bound">h</a><a id="20038" class="Symbol">)</a> <a id="20040" class="Symbol">{</a><a id="20041" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19937" class="Bound">h↑</a><a id="20043" class="Symbol">}</a>  <a id="20046" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20048" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20025" class="Bound">x</a> <a id="20050" class="Symbol">→</a> <a id="20052" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20058" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19933" class="Bound">h</a> <a id="20060" class="Symbol">{</a><a id="20061" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19937" class="Bound">h↑</a><a id="20063" class="Symbol">}</a> <a id="20065" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20067" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="20069" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20025" class="Bound">x</a>

    <a id="20076" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20076" class="Function">Q₀</a> <a id="20079" class="Symbol">:</a> <a id="20081" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="20083" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="20092" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20076" class="Function">Q₀</a> <a id="20095" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20095" class="Bound">z</a> <a id="20097" class="Symbol">=</a> <a id="20099" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20095" class="Bound">z</a>

    <a id="20106" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20106" class="Function">Qₛ</a> <a id="20109" class="Symbol">:</a> <a id="20111" class="Symbol">{</a><a id="20112" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20112" class="Bound">x</a> <a id="20114" class="Symbol">:</a> <a id="20116" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="20120" class="Symbol">}</a> <a id="20122" class="Symbol">→</a> <a id="20124" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="20126" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20112" class="Bound">x</a> <a id="20128" class="Symbol">→</a> <a id="20130" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="20132" class="Symbol">(</a><a id="20133" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="20138" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20112" class="Bound">x</a><a id="20139" class="Symbol">)</a>
    <a id="20145" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20106" class="Function">Qₛ</a> <a id="20148" class="Symbol">{</a><a id="20149" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20149" class="Bound">x</a><a id="20150" class="Symbol">}</a> <a id="20152" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20152" class="Bound">p</a> <a id="20154" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20154" class="Bound">ps</a> <a id="20157" class="Symbol">=</a> <a id="20159" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20152" class="Bound">p</a> <a id="20161" class="Symbol">(</a><a id="20162" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="20175" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19933" class="Bound">h</a> <a id="20177" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20149" class="Bound">x</a> <a id="20179" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20154" class="Bound">ps</a><a id="20181" class="Symbol">)</a>

    <a id="20188" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20188" class="Function">Qₗ</a> <a id="20191" class="Symbol">:</a>  <a id="20194" class="Symbol">{</a><a id="20195" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20195" class="Bound">g</a> <a id="20197" class="Symbol">:</a> <a id="20199" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20201" class="Symbol">→</a> <a id="20203" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20206" class="Symbol">}</a> <a id="20208" class="Symbol">{</a><a id="20209" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20209" class="Bound">g↑</a> <a id="20212" class="Symbol">:</a> <a id="20214" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="20225" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20195" class="Bound">g</a><a id="20226" class="Symbol">}</a> <a id="20228" class="Symbol">→</a> <a id="20230" class="Symbol">((</a><a id="20232" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20232" class="Bound">k</a> <a id="20234" class="Symbol">:</a> <a id="20236" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20237" class="Symbol">)</a> <a id="20239" class="Symbol">→</a> <a id="20241" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="20243" class="Symbol">(</a><a id="20244" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20195" class="Bound">g</a> <a id="20246" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20232" class="Bound">k</a><a id="20247" class="Symbol">))</a> <a id="20250" class="Symbol">→</a> <a id="20252" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20004" class="Function">Q</a> <a id="20254" class="Symbol">(</a><a id="20255" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20261" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20195" class="Bound">g</a> <a id="20263" class="Symbol">{</a><a id="20264" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20209" class="Bound">g↑</a><a id="20266" class="Symbol">})</a>
    <a id="20273" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20188" class="Function">Qₗ</a> <a id="20276" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20276" class="Bound">hg</a> <a id="20279" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20279" class="Bound">z</a> <a id="20281" class="Symbol">=</a> <a id="20283" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20279" class="Bound">z</a>

<a id="lim≤x→lim≤⇓x"></a><a id="20286" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20286" class="Function">lim≤x→lim≤⇓x</a> <a id="20299" class="Symbol">:</a> <a id="20301" class="Symbol">(</a><a id="20302" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20302" class="Bound">x</a> <a id="20304" class="Symbol">:</a> <a id="20306" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20309" class="Symbol">)</a>
             <a id="20324" class="Symbol">→</a> <a id="20326" class="Symbol">(</a><a id="20327" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20327" class="Bound">f</a> <a id="20329" class="Symbol">:</a> <a id="20331" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20333" class="Symbol">→</a> <a id="20335" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20338" class="Symbol">)</a> <a id="20340" class="Symbol">→</a> <a id="20342" class="Symbol">{</a><a id="20343" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20343" class="Bound">f↑</a> <a id="20346" class="Symbol">:</a> <a id="20348" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="20359" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20327" class="Bound">f</a><a id="20360" class="Symbol">}</a>
             <a id="20375" class="Symbol">→</a> <a id="20377" class="Symbol">(</a><a id="20378" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20384" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20327" class="Bound">f</a> <a id="20386" class="Symbol">{</a><a id="20387" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20343" class="Bound">f↑</a><a id="20389" class="Symbol">}</a> <a id="20391" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20393" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20302" class="Bound">x</a>
             <a id="20408" class="Symbol">→</a> <a id="20410" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20416" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20327" class="Bound">f</a> <a id="20418" class="Symbol">{</a><a id="20419" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20343" class="Bound">f↑</a><a id="20421" class="Symbol">}</a> <a id="20423" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20425" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="20427" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20302" class="Bound">x</a><a id="20428" class="Symbol">)</a>
<a id="20430" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20286" class="Function">lim≤x→lim≤⇓x</a> <a id="20443" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20443" class="Bound">x</a> <a id="20445" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20445" class="Bound">f</a> <a id="20447" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20447" class="Bound">p</a> <a id="20449" class="Symbol">=</a> <a id="20451" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19556" class="Function">⇓-monotone</a> <a id="20462" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20443" class="Bound">x</a> <a id="20464" class="Symbol">(</a><a id="20465" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20471" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20445" class="Bound">f</a><a id="20472" class="Symbol">)</a> <a id="20474" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20447" class="Bound">p</a>

<a id="lim≤x↔lim≤⇓x"></a><a id="20477" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20477" class="Function">lim≤x↔lim≤⇓x</a> <a id="20490" class="Symbol">:</a> <a id="20492" class="Symbol">(</a><a id="20493" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20493" class="Bound">x</a> <a id="20495" class="Symbol">:</a> <a id="20497" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20500" class="Symbol">)</a>
             <a id="20515" class="Symbol">→</a> <a id="20517" class="Symbol">(</a><a id="20518" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20518" class="Bound">f</a> <a id="20520" class="Symbol">:</a> <a id="20522" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20524" class="Symbol">→</a> <a id="20526" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20529" class="Symbol">)</a> <a id="20531" class="Symbol">→</a> <a id="20533" class="Symbol">{</a><a id="20534" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20534" class="Bound">f↑</a> <a id="20537" class="Symbol">:</a> <a id="20539" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="20550" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20518" class="Bound">f</a><a id="20551" class="Symbol">}</a>
             <a id="20566" class="Symbol">→</a> <a id="20568" class="Symbol">(</a><a id="20569" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20575" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20518" class="Bound">f</a> <a id="20577" class="Symbol">{</a><a id="20578" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20534" class="Bound">f↑</a><a id="20580" class="Symbol">}</a> <a id="20582" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20584" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20493" class="Bound">x</a>
             <a id="20599" href="Iff.html#528" class="Function Operator">↔</a> <a id="20601" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20607" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20518" class="Bound">f</a> <a id="20609" class="Symbol">{</a><a id="20610" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20534" class="Bound">f↑</a><a id="20612" class="Symbol">}</a> <a id="20614" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20616" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="20618" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20493" class="Bound">x</a><a id="20619" class="Symbol">)</a>
<a id="20621" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20477" class="Function">lim≤x↔lim≤⇓x</a> <a id="20634" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20634" class="Bound">x</a> <a id="20636" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20636" class="Bound">f</a> <a id="20638" class="Symbol">=</a> <a id="20640" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20286" class="Function">lim≤x→lim≤⇓x</a> <a id="20653" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20634" class="Bound">x</a> <a id="20655" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20636" class="Bound">f</a> <a id="20657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20659" class="Symbol">λ</a> <a id="20661" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20661" class="Bound">l</a> <a id="20663" class="Symbol">→</a> <a id="20665" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="20673" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20661" class="Bound">l</a> <a id="20675" class="Symbol">(</a><a id="20676" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17208" class="Function">⇓x≤x</a> <a id="20681" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20634" class="Bound">x</a><a id="20682" class="Symbol">)</a>

<a id="limf≤⇓fin→⊥"></a><a id="20685" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20685" class="Function">limf≤⇓fin→⊥</a> <a id="20697" class="Symbol">:(</a><a id="20699" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20699" class="Bound">x</a> <a id="20701" class="Symbol">:</a> <a id="20703" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20706" class="Symbol">)</a> <a id="20708" class="Symbol">→</a> <a id="20710" class="Symbol">(</a><a id="20711" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20711" class="Bound">f</a> <a id="20713" class="Symbol">:</a> <a id="20715" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20717" class="Symbol">→</a> <a id="20719" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20722" class="Symbol">)</a> <a id="20724" class="Symbol">→</a> <a id="20726" class="Symbol">{</a><a id="20727" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20727" class="Bound">f↑</a> <a id="20730" class="Symbol">:</a> <a id="20732" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="20743" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20711" class="Bound">f</a><a id="20744" class="Symbol">}</a>
            <a id="20758" class="Symbol">→</a> <a id="20760" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="20762" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20699" class="Bound">x</a> <a id="20764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20766" class="InductiveConstructor">zero</a> <a id="20771" class="Symbol">→</a> <a id="20773" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20779" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20711" class="Bound">f</a> <a id="20781" class="Symbol">{</a><a id="20782" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20727" class="Bound">f↑</a><a id="20784" class="Symbol">}</a> <a id="20786" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20788" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20699" class="Bound">x</a> <a id="20790" class="Symbol">→</a> <a id="20792" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="20794" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20685" class="Function">limf≤⇓fin→⊥</a> <a id="20806" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20806" class="Bound">x</a> <a id="20808" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20808" class="Bound">f</a> <a id="20810" class="Symbol">{</a><a id="20811" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20811" class="Bound">f↑</a><a id="20813" class="Symbol">}</a> <a id="20815" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20815" class="Bound">p</a> <a id="20817" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20817" class="Bound">q</a> <a id="20819" class="Symbol">=</a>
 <a id="20822" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="20831" class="Symbol">(</a><a id="20832" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20838" class="Symbol">(λ</a> <a id="20841" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20841" class="Bound">z</a> <a id="20843" class="Symbol">→</a> <a id="20845" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20851" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20808" class="Bound">f</a> <a id="20853" class="Symbol">{</a><a id="20854" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20811" class="Bound">f↑</a><a id="20856" class="Symbol">}</a> <a id="20858" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20860" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20841" class="Bound">z</a> <a id="20862" class="Symbol">)</a> <a id="20864" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20815" class="Bound">p</a> <a id="20866" class="Symbol">(</a><a id="20867" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20286" class="Function">lim≤x→lim≤⇓x</a> <a id="20880" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20806" class="Bound">x</a> <a id="20882" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20808" class="Bound">f</a> <a id="20884" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20817" class="Bound">q</a><a id="20885" class="Symbol">))</a>

<a id="20889" class="Comment">-- Partial Upward Closure Results</a>

<a id="ω·k-dec→ω·k+1-dec"></a><a id="20924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20924" class="Function">ω·k-dec→ω·k+1-dec</a> <a id="20942" class="Symbol">:</a> <a id="20944" class="Symbol">(</a><a id="20945" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20945" class="Bound">P</a> <a id="20947" class="Symbol">:</a> <a id="20949" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20954" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="20955" class="Symbol">)</a> <a id="20957" class="Symbol">(</a><a id="20958" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20958" class="Bound">k</a> <a id="20960" class="Symbol">:</a> <a id="20962" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20963" class="Symbol">)</a>
                   <a id="20984" class="Symbol">→</a> <a id="20986" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="20998" class="Symbol">(</a><a id="20999" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21001" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21003" class="Symbol">(</a><a id="21004" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21006" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20958" class="Bound">k</a><a id="21007" class="Symbol">))</a> <a id="21010" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20945" class="Bound">P</a>
                   <a id="21031" class="Symbol">→</a> <a id="21033" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="21045" class="Symbol">(</a><a id="21046" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21048" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21050" class="Symbol">(</a><a id="21051" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21053" class="Symbol">(</a><a id="21054" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21058" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20958" class="Bound">k</a><a id="21059" class="Symbol">)))</a> <a id="21063" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20945" class="Bound">P</a>
<a id="21065" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20924" class="Function">ω·k-dec→ω·k+1-dec</a> <a id="21083" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21083" class="Bound">P</a> <a id="21085" class="Number">0</a> <a id="21087" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21087" class="Bound">d</a> <a id="21089" class="Symbol">=</a> <a id="21091" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="21098" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21113" class="Function">[1]</a> <a id="21102" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21087" class="Bound">d</a>
 <a id="21105" class="Keyword">where</a>
  <a id="21113" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21113" class="Function">[1]</a> <a id="21117" class="Symbol">:</a> <a id="21119" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="21135" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="21140" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21083" class="Bound">P</a>  <a id="21143" class="Symbol">→</a> <a id="21145" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="21161" class="Symbol">(</a><a id="21162" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="21167" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21169" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="21170" class="Symbol">)</a> <a id="21172" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21083" class="Bound">P</a>
  <a id="21176" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21113" class="Function">[1]</a> <a id="21180" class="Symbol">(</a><a id="21181" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21181" class="Bound">u</a> <a id="21183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21185" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21185" class="Bound">h</a><a id="21186" class="Symbol">)</a> <a id="21188" class="Symbol">=</a> <a id="21190" class="Symbol">(</a><a id="21191" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="21196" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21198" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21202" class="Symbol">(λ</a> <a id="21205" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21205" class="Bound">_</a> <a id="21207" class="Symbol">→</a> <a id="21209" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="21215" class="Symbol">)</a> <a id="21217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21219" class="Symbol">λ</a> <a id="21221" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21221" class="Bound">_</a> <a id="21223" class="Symbol">→</a> <a id="21225" href="Iff.html#671" class="Function">rl</a> <a id="21228" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21185" class="Bound">h</a> <a id="21230" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="21236" class="Symbol">)</a>
<a id="21238" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20924" class="Function">ω·k-dec→ω·k+1-dec</a> <a id="21256" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21256" class="Bound">P</a> <a id="21258" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21258" class="Bound">k</a><a id="21259" class="Symbol">@(</a><a id="21261" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21265" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21265" class="Bound">k&#39;</a><a id="21267" class="Symbol">)</a> <a id="21269" class="Symbol">=</a> <a id="21271" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="21278" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21291" class="Function">[1]</a>
 <a id="21283" class="Keyword">where</a>
  <a id="21291" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21291" class="Function">[1]</a> <a id="21295" class="Symbol">:</a> <a id="21297" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="21313" class="Symbol">(</a><a id="21314" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21316" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21318" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21320" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21258" class="Bound">k</a><a id="21321" class="Symbol">)</a> <a id="21323" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21256" class="Bound">P</a> <a id="21325" class="Symbol">→</a> <a id="21327" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="21343" class="Symbol">(</a><a id="21344" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21346" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21348" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21353" class="Symbol">(</a><a id="21354" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21356" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21258" class="Bound">k</a><a id="21357" class="Symbol">))</a> <a id="21360" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21256" class="Bound">P</a>
  <a id="21364" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21291" class="Function">[1]</a> <a id="21368" class="Symbol">(</a><a id="21369" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21369" class="Bound">x</a> <a id="21371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21373" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21373" class="Bound">impl₁</a> <a id="21379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21381" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21381" class="Bound">impl₂</a><a id="21386" class="Symbol">)</a> <a id="21388" class="Symbol">=</a> <a id="21390" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21369" class="Bound">x</a> <a id="21392" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21394" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21398" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21421" class="Function">[2]</a> <a id="21402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21404" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21487" class="Function">[3]</a>
   <a id="21411" class="Keyword">where</a>
    <a id="21421" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21421" class="Function">[2]</a> <a id="21425" class="Symbol">:</a> <a id="21427" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21256" class="Bound">P</a> <a id="21429" class="Symbol">→</a> <a id="21431" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21433" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21435" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21437" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21258" class="Bound">k</a> <a id="21439" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21441" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21443" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21445" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21369" class="Bound">x</a> <a id="21447" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21449" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
    <a id="21455" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21421" class="Function">[2]</a> <a id="21459" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21459" class="Bound">p</a> <a id="21461" class="Symbol">=</a> <a id="21463" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="21471" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21473" class="Symbol">(</a><a id="21474" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21373" class="Bound">impl₁</a> <a id="21480" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21459" class="Bound">p</a><a id="21481" class="Symbol">)</a>
    <a id="21487" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21487" class="Function">[3]</a> <a id="21491" class="Symbol">:</a> <a id="21493" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21495" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21497" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21499" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21258" class="Bound">k</a> <a id="21501" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21503" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21505" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21507" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21369" class="Bound">x</a> <a id="21509" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="21511" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21513" class="Symbol">→</a> <a id="21515" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21256" class="Bound">P</a>
    <a id="21521" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21487" class="Function">[3]</a> <a id="21525" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21525" class="Bound">l</a> <a id="21527" class="Symbol">=</a> <a id="21529" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21381" class="Bound">impl₂</a> <a id="21535" class="Symbol">(</a><a id="21536" href="BrouwerTree.Arithmetic.Properties.html#19995" class="Function">lim-cancel-+ω-≤</a> <a id="21552" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21369" class="Bound">x</a> <a id="21554" class="Symbol">(</a><a id="21555" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21557" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21559" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21561" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21258" class="Bound">k</a><a id="21562" class="Symbol">)</a> <a id="21564" class="Symbol">(</a><a id="21565" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="21576" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21265" class="Bound">k&#39;</a><a id="21578" class="Symbol">)</a> <a id="21580" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21525" class="Bound">l</a><a id="21581" class="Symbol">)</a>

<a id="ωᵏ-dec→ωᵏ⁺¹-dec"></a><a id="21584" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21584" class="Function">ωᵏ-dec→ωᵏ⁺¹-dec</a> <a id="21600" class="Symbol">:</a> <a id="21602" class="Symbol">(</a><a id="21603" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21603" class="Bound">P</a> <a id="21605" class="Symbol">:</a> <a id="21607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21612" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#646" class="Generalizable">ℓ</a><a id="21613" class="Symbol">)</a> <a id="21615" class="Symbol">(</a><a id="21616" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21616" class="Bound">k</a> <a id="21618" class="Symbol">:</a> <a id="21620" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21621" class="Symbol">)</a>
               <a id="21638" class="Symbol">→</a> <a id="21640" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="21652" class="Symbol">(</a><a id="21653" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21655" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="21657" class="Symbol">(</a><a id="21658" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21660" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21616" class="Bound">k</a><a id="21661" class="Symbol">))</a> <a id="21664" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21603" class="Bound">P</a>
               <a id="21681" class="Symbol">→</a> <a id="21683" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="21695" class="Symbol">(</a><a id="21696" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21698" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="21700" class="Symbol">(</a><a id="21701" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21703" class="Symbol">(</a><a id="21704" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21708" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21616" class="Bound">k</a><a id="21709" class="Symbol">)))</a> <a id="21713" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21603" class="Bound">P</a>
<a id="21715" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21584" class="Function">ωᵏ-dec→ωᵏ⁺¹-dec</a> <a id="21731" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21731" class="Bound">P</a> <a id="21733" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a> <a id="21735" class="Symbol">=</a> <a id="21737" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="21744" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21757" class="Function">[1]</a>
 <a id="21749" class="Keyword">where</a>
  <a id="21757" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21757" class="Function">[1]</a> <a id="21761" class="Symbol">:</a> <a id="21763" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="21779" class="Symbol">(</a><a id="21780" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21782" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="21784" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21786" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a><a id="21787" class="Symbol">)</a> <a id="21789" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21731" class="Bound">P</a> <a id="21791" class="Symbol">→</a> <a id="21793" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="21809" class="Symbol">(</a><a id="21810" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21812" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="21814" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21819" class="Symbol">(</a><a id="21820" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21822" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a><a id="21823" class="Symbol">))</a> <a id="21826" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21731" class="Bound">P</a>
  <a id="21830" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21757" class="Function">[1]</a> <a id="21834" class="Symbol">(</a><a id="21835" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21835" class="Bound">x</a> <a id="21837" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21839" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21839" class="Bound">impl₁</a> <a id="21845" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21847" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21847" class="Bound">impl₂</a><a id="21852" class="Symbol">)</a> <a id="21854" class="Symbol">=</a> <a id="21856" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21858" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21860" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21835" class="Bound">x</a> <a id="21862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21864" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21887" class="Function">[2]</a> <a id="21868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21870" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22000" class="Function">[3]</a>
   <a id="21877" class="Keyword">where</a>
    <a id="21887" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21887" class="Function">[2]</a> <a id="21891" class="Symbol">:</a> <a id="21893" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21731" class="Bound">P</a> <a id="21895" class="Symbol">→</a> <a id="21897" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21899" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="21901" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21903" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a> <a id="21905" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21907" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21909" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21911" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21913" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21915" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21835" class="Bound">x</a>
    <a id="21921" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21887" class="Function">[2]</a> <a id="21925" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21925" class="Bound">p</a> <a id="21927" class="Symbol">=</a> <a id="21929" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="21935" class="Symbol">(</a><a id="21936" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="21939" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21941" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21943" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21835" class="Bound">x</a><a id="21944" class="Symbol">)</a> <a id="21946" class="Symbol">(</a><a id="21947" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21951" class="Symbol">(</a><a id="21952" href="BrouwerTree.Arithmetic.Properties.html#26999" class="Function">ω-finite-power-comm</a> <a id="21972" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a><a id="21973" class="Symbol">))</a> <a id="21976" class="Symbol">(</a><a id="21977" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="21985" class="Symbol">(</a><a id="21986" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21839" class="Bound">impl₁</a> <a id="21992" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21925" class="Bound">p</a><a id="21993" class="Symbol">))</a>
    <a id="22000" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22000" class="Function">[3]</a> <a id="22004" class="Symbol">:</a> <a id="22006" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22008" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="22010" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22012" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a> <a id="22014" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22016" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22018" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22020" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22022" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22024" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21835" class="Bound">x</a> <a id="22026" class="Symbol">→</a> <a id="22028" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21731" class="Bound">P</a>
    <a id="22034" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22000" class="Function">[3]</a> <a id="22038" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22038" class="Bound">l</a> <a id="22040" class="Symbol">=</a> <a id="22042" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21847" class="Bound">impl₂</a> <a id="22048" class="Symbol">(</a><a id="22049" href="BrouwerTree.Arithmetic.Properties.html#20676" class="Function">ω·-cancel-≤</a> <a id="22061" class="Symbol">(</a><a id="22062" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22064" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="22066" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22068" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a><a id="22069" class="Symbol">)</a> <a id="22071" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21835" class="Bound">x</a> <a id="22073" class="Symbol">(</a><a id="22074" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22080" class="Symbol">(</a><a id="22081" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="22084" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22086" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22088" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21835" class="Bound">x</a><a id="22089" class="Symbol">)</a> <a id="22091" class="Symbol">(</a><a id="22092" href="BrouwerTree.Arithmetic.Properties.html#26999" class="Function">ω-finite-power-comm</a> <a id="22112" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21733" class="Bound">k</a><a id="22113" class="Symbol">)</a> <a id="22115" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22038" class="Bound">l</a><a id="22116" class="Symbol">))</a>

<a id="ω·-sequence"></a><a id="22120" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="22132" class="Symbol">:</a> <a id="22134" class="Symbol">(</a><a id="22135" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22137" class="Symbol">→</a> <a id="22139" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22140" class="Symbol">)</a> <a id="22142" class="Symbol">→</a> <a id="22144" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22146" class="Symbol">→</a> <a id="22148" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="22152" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="22164" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22164" class="Bound">t</a> <a id="22166" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22166" class="Bound">k</a> <a id="22168" class="Symbol">=</a> <a id="22170" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22172" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22174" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22176" class="Symbol">(</a><a id="22177" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22164" class="Bound">t</a> <a id="22179" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22166" class="Bound">k</a><a id="22180" class="Symbol">)</a> <a id="22182" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22184" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22186" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22166" class="Bound">k</a>

<a id="ω·-sequence-increasing"></a><a id="22189" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22189" class="Function">ω·-sequence-increasing</a> <a id="22212" class="Symbol">:</a> <a id="22214" class="Symbol">(</a><a id="22215" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22215" class="Bound">t</a> <a id="22217" class="Symbol">:</a> <a id="22219" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22221" class="Symbol">→</a> <a id="22223" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22224" class="Symbol">)</a>
                       <a id="22249" class="Symbol">→</a> <a id="22251" class="Symbol">((</a><a id="22253" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22253" class="Bound">n</a> <a id="22255" class="Symbol">:</a> <a id="22257" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22258" class="Symbol">)</a> <a id="22260" class="Symbol">→</a> <a id="22262" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22215" class="Bound">t</a> <a id="22264" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22253" class="Bound">n</a> <a id="22266" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="22270" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22215" class="Bound">t</a> <a id="22272" class="Symbol">(</a><a id="22273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22277" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22253" class="Bound">n</a><a id="22278" class="Symbol">))</a>
                       <a id="22304" class="Symbol">→</a> <a id="22306" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="22317" class="Symbol">(</a><a id="22318" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="22330" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22215" class="Bound">t</a><a id="22331" class="Symbol">)</a>
<a id="22333" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22189" class="Function">ω·-sequence-increasing</a> <a id="22356" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22356" class="Bound">t</a> <a id="22358" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22358" class="Bound">t-incr</a> <a id="22365" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a> <a id="22367" class="Symbol">=</a> <a id="22369" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="22378" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22395" class="Function">[1]</a> <a id="22382" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22499" class="Function">[2]</a>
 <a id="22387" class="Keyword">where</a>
  <a id="22395" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22395" class="Function">[1]</a> <a id="22399" class="Symbol">:</a> <a id="22401" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22403" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22405" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22407" class="Symbol">(</a><a id="22408" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22356" class="Bound">t</a> <a id="22410" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22411" class="Symbol">)</a> <a id="22413" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22415" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22417" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a> <a id="22419" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22421" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22423" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22425" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22427" class="Symbol">(</a><a id="22428" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22356" class="Bound">t</a> <a id="22430" class="Symbol">(</a><a id="22431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22435" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22436" class="Symbol">))</a> <a id="22439" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22441" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22443" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a>
  <a id="22447" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22395" class="Function">[1]</a> <a id="22451" class="Symbol">=</a> <a id="22453" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="22461" class="Symbol">(</a><a id="22462" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22464" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22465" class="Symbol">)</a> <a id="22467" class="Symbol">(</a><a id="22468" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="22476" class="Symbol">(</a><a id="22477" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="22484" class="Symbol">(</a><a id="22485" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22358" class="Bound">t-incr</a> <a id="22492" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22493" class="Symbol">)))</a>
  <a id="22499" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22499" class="Function">[2]</a> <a id="22503" class="Symbol">:</a> <a id="22505" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22507" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22509" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22511" class="Symbol">(</a><a id="22512" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22356" class="Bound">t</a> <a id="22514" class="Symbol">(</a><a id="22515" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22519" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22520" class="Symbol">))</a> <a id="22523" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22525" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22527" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a> <a id="22529" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="22531" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="22543" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22356" class="Bound">t</a> <a id="22545" class="Symbol">(</a><a id="22546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22550" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22551" class="Symbol">)</a>
  <a id="22555" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22499" class="Function">[2]</a> <a id="22559" class="Symbol">=</a> <a id="22561" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="22571" class="Symbol">{</a><a id="22572" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="22574" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="22576" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22578" class="Symbol">(</a><a id="22579" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22356" class="Bound">t</a> <a id="22581" class="Symbol">(</a><a id="22582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22586" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22587" class="Symbol">))}</a> <a id="22591" class="Symbol">{</a><a id="22592" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22594" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22365" class="Bound">k</a><a id="22595" class="Symbol">}</a> <a id="22597" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="limit-of-ω·-sequence-≤"></a><a id="22605" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22605" class="Function">limit-of-ω·-sequence-≤</a>
 <a id="22629" class="Symbol">:</a> <a id="22631" class="Symbol">(</a><a id="22632" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22632" class="Bound">t</a> <a id="22634" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22634" class="Bound">s</a> <a id="22636" class="Symbol">:</a> <a id="22638" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22640" class="Symbol">→</a> <a id="22642" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22643" class="Symbol">)</a>
   <a id="22648" class="Symbol">(</a><a id="22649" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22649" class="Bound">t-incr</a> <a id="22656" class="Symbol">:</a> <a id="22658" class="Symbol">(</a><a id="22659" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22659" class="Bound">n</a> <a id="22661" class="Symbol">:</a> <a id="22663" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22664" class="Symbol">)</a> <a id="22666" class="Symbol">→</a> <a id="22668" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22632" class="Bound">t</a> <a id="22670" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22659" class="Bound">n</a> <a id="22672" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="22676" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22632" class="Bound">t</a> <a id="22678" class="Symbol">(</a><a id="22679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22683" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22659" class="Bound">n</a><a id="22684" class="Symbol">))</a>
   <a id="22690" class="Symbol">(</a><a id="22691" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22691" class="Bound">s-incr</a> <a id="22698" class="Symbol">:</a> <a id="22700" class="Symbol">(</a><a id="22701" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22701" class="Bound">n</a> <a id="22703" class="Symbol">:</a> <a id="22705" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22706" class="Symbol">)</a> <a id="22708" class="Symbol">→</a> <a id="22710" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22634" class="Bound">s</a> <a id="22712" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22701" class="Bound">n</a> <a id="22714" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="22718" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22634" class="Bound">s</a> <a id="22720" class="Symbol">(</a><a id="22721" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22725" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22701" class="Bound">n</a><a id="22726" class="Symbol">))</a>
 <a id="22730" class="Symbol">→</a> <a id="22732" class="Symbol">((</a><a id="22734" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22734" class="Bound">n</a> <a id="22736" class="Symbol">:</a> <a id="22738" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22739" class="Symbol">)</a> <a id="22741" class="Symbol">→</a> <a id="22743" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22634" class="Bound">s</a> <a id="22745" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22734" class="Bound">n</a> <a id="22747" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="22751" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22632" class="Bound">t</a> <a id="22753" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22734" class="Bound">n</a> <a id="22755" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="22758" class="Number">1</a><a id="22759" class="Symbol">)</a>
 <a id="22762" class="Symbol">→</a> <a id="22764" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="22770" class="Symbol">(</a><a id="22771" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="22783" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22634" class="Bound">s</a><a id="22784" class="Symbol">)</a> <a id="22786" class="Symbol">{</a><a id="22787" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22189" class="Function">ω·-sequence-increasing</a> <a id="22810" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22634" class="Bound">s</a> <a id="22812" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22691" class="Bound">s-incr</a><a id="22818" class="Symbol">}</a>
 <a id="22821" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="22823" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="22829" class="Symbol">(</a><a id="22830" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="22842" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22632" class="Bound">t</a><a id="22843" class="Symbol">)</a> <a id="22845" class="Symbol">{</a><a id="22846" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22189" class="Function">ω·-sequence-increasing</a> <a id="22869" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22632" class="Bound">t</a> <a id="22871" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22649" class="Bound">t-incr</a><a id="22877" class="Symbol">}</a> <a id="22879" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22881" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
<a id="22883" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22605" class="Function">limit-of-ω·-sequence-≤</a> <a id="22906" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="22908" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22908" class="Bound">s</a> <a id="22910" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22910" class="Bound">t-incr</a> <a id="22917" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22917" class="Bound">s-incr</a> <a id="22924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22924" class="Bound">s≤t</a> <a id="22928" class="Symbol">=</a>
 <a id="22931" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="22956" class="Symbol">(</a><a id="22957" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="22969" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22908" class="Bound">s</a><a id="22970" class="Symbol">)</a>
                          <a id="22998" class="Symbol">(λ</a> <a id="23001" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23001" class="Bound">n</a> <a id="23003" class="Symbol">→</a> <a id="23005" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23011" class="Symbol">(</a><a id="23012" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="23024" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a><a id="23025" class="Symbol">)</a> <a id="23027" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23029" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23031" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23001" class="Bound">n</a><a id="23032" class="Symbol">)</a>
                          <a id="23060" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23075" class="Function">[1]</a>
  <a id="23066" class="Keyword">where</a>
   <a id="23075" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23075" class="Function">[1]</a> <a id="23079" class="Symbol">:</a> <a id="23081" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="23093" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22908" class="Bound">s</a> <a id="23095" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="23097" class="Symbol">(λ</a> <a id="23100" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23100" class="Bound">n</a> <a id="23102" class="Symbol">→</a> <a id="23104" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23110" class="Symbol">(</a><a id="23111" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="23123" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a><a id="23124" class="Symbol">)</a> <a id="23126" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23128" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23130" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23100" class="Bound">n</a><a id="23131" class="Symbol">)</a>
   <a id="23136" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23075" class="Function">[1]</a> <a id="23140" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a> <a id="23142" class="Symbol">=</a> <a id="23144" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="23146" class="Symbol">(</a><a id="23147" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a> <a id="23149" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23151" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="23159" class="Symbol">(</a><a id="23160" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23162" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23163" class="Symbol">)</a> <a id="23165" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23234" class="Function">[2]</a><a id="23168" class="Symbol">)</a> <a id="23170" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="23176" class="Keyword">where</a>
     <a id="23187" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23187" class="Function">e</a> <a id="23189" class="Symbol">=</a> <a id="23191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23196" class="Symbol">(λ</a> <a id="23199" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23199" class="Bound">-</a> <a id="23201" class="Symbol">→</a> <a id="23203" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23205" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23207" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23209" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23199" class="Bound">-</a><a id="23210" class="Symbol">)</a> <a id="23212" class="Symbol">(</a><a id="23213" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="23220" class="Symbol">(</a><a id="23221" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23223" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23224" class="Symbol">)</a> <a id="23226" class="Number">1</a><a id="23227" class="Symbol">)</a>
     <a id="23234" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23234" class="Function">[2]</a> <a id="23238" class="Symbol">=</a> <a id="23240" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23242" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23244" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23246" class="Symbol">(</a><a id="23247" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22908" class="Bound">s</a> <a id="23249" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23250" class="Symbol">)</a>           <a id="23262" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="23265" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="23273" class="Symbol">(</a><a id="23274" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="23281" class="Symbol">(</a><a id="23282" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22924" class="Bound">s≤t</a> <a id="23286" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23287" class="Symbol">))</a> <a id="23290" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
           <a id="23303" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23305" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23307" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23309" class="Symbol">(</a><a id="23310" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23312" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a> <a id="23314" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23317" class="Number">1</a><a id="23318" class="Symbol">)</a>      <a id="23325" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="23328" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="23337" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23187" class="Function">e</a> <a id="23339" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
           <a id="23352" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23354" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23356" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23358" class="Symbol">(</a><a id="23359" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23361" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23362" class="Symbol">)</a> <a id="23364" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23366" href="BrouwerTree.Core.html#2546" class="Function">ω</a>       <a id="23374" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="23377" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="23390" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23451" class="Function">[3]</a> <a id="23394" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
           <a id="23407" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="23413" class="Symbol">(</a><a id="23414" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="23426" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a><a id="23427" class="Symbol">)</a> <a id="23429" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
      <a id="23438" class="Keyword">where</a>
       <a id="23451" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23451" class="Function">[3]</a> <a id="23455" class="Symbol">:</a> <a id="23457" class="Symbol">(</a><a id="23458" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23458" class="Bound">n</a> <a id="23460" class="Symbol">:</a> <a id="23462" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23463" class="Symbol">)</a> <a id="23465" class="Symbol">→</a> <a id="23467" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="23469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="23471" class="Symbol">(λ</a> <a id="23474" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23474" class="Bound">m</a> <a id="23476" class="Symbol">→</a> <a id="23478" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23480" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23482" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23484" class="Symbol">(</a><a id="23485" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23487" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23488" class="Symbol">)</a> <a id="23490" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23492" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23494" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23458" class="Bound">n</a> <a id="23496" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23498" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="23510" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23512" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23474" class="Bound">m</a><a id="23513" class="Symbol">)</a>
       <a id="23522" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23451" class="Function">[3]</a> <a id="23526" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23528" class="Symbol">=</a> <a id="23530" class="Symbol">(</a><a id="23531" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23533" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23536" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a> <a id="23538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23540" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23720" class="Function">[4]</a><a id="23543" class="Symbol">)</a>
        <a id="23553" class="Keyword">where</a>
         <a id="23568" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23568" class="Function">t-mono</a> <a id="23575" class="Symbol">:</a> <a id="23577" class="Symbol">(</a><a id="23578" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23578" class="Bound">u</a> <a id="23580" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23580" class="Bound">v</a> <a id="23582" class="Symbol">:</a> <a id="23584" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23585" class="Symbol">)</a> <a id="23587" class="Symbol">→</a> <a id="23589" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23591" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23580" class="Bound">v</a> <a id="23593" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="23597" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23599" class="Symbol">(</a><a id="23600" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23578" class="Bound">u</a> <a id="23602" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23605" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23580" class="Bound">v</a><a id="23606" class="Symbol">)</a>
         <a id="23617" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23568" class="Function">t-mono</a> <a id="23624" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="23629" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23629" class="Bound">v</a> <a id="23631" class="Symbol">=</a> <a id="23633" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
         <a id="23651" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23568" class="Function">t-mono</a> <a id="23658" class="Symbol">(</a><a id="23659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23663" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23663" class="Bound">u</a><a id="23664" class="Symbol">)</a> <a id="23666" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23666" class="Bound">v</a> <a id="23668" class="Symbol">=</a> <a id="23670" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="23680" class="Symbol">(</a><a id="23681" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23568" class="Function">t-mono</a> <a id="23688" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23663" class="Bound">u</a> <a id="23690" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23666" class="Bound">v</a><a id="23691" class="Symbol">)</a> <a id="23693" class="Symbol">(</a><a id="23694" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22910" class="Bound">t-incr</a> <a id="23701" class="Symbol">(</a><a id="23702" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23663" class="Bound">u</a> <a id="23704" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23707" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23666" class="Bound">v</a><a id="23708" class="Symbol">))</a>
         <a id="23720" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23720" class="Function">[4]</a> <a id="23724" class="Symbol">:</a> <a id="23726" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23728" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23730" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23732" class="Symbol">(</a><a id="23733" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23735" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23736" class="Symbol">)</a> <a id="23738" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23740" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23742" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23744" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23746" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23748" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23750" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23752" class="Symbol">(</a><a id="23753" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23755" class="Symbol">(</a><a id="23756" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23758" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23761" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23762" class="Symbol">))</a> <a id="23765" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23767" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23769" class="Symbol">(</a><a id="23770" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23772" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23775" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23776" class="Symbol">)</a>
         <a id="23787" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23720" class="Function">[4]</a> <a id="23791" class="Symbol">=</a> <a id="23793" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="23800" class="Symbol">{</a><a id="23801" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23803" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23805" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23807" class="Symbol">(</a><a id="23808" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23810" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23811" class="Symbol">)}</a> <a id="23814" class="Symbol">{</a><a id="23815" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23817" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a><a id="23818" class="Symbol">}</a> <a id="23820" class="Symbol">{</a><a id="23821" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23823" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23825" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23827" class="Symbol">(</a><a id="23828" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22906" class="Bound">t</a> <a id="23830" class="Symbol">(</a><a id="23831" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23833" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23836" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23837" class="Symbol">))}</a> <a id="23841" class="Symbol">{</a><a id="23842" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23844" class="Symbol">(</a><a id="23845" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23847" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="23850" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23851" class="Symbol">)}</a>
                <a id="23870" class="Symbol">(</a><a id="23871" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="23879" class="Symbol">(</a><a id="23880" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="23887" class="Symbol">(</a><a id="23888" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23568" class="Function">t-mono</a> <a id="23895" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23526" class="Bound">n</a> <a id="23897" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#23140" class="Bound">k</a><a id="23898" class="Symbol">)))</a>
                <a id="23918" class="Symbol">(</a><a id="23919" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="23926" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="23936" class="Symbol">)</a>


<a id="23940" class="Comment">-- Every ω·(k+2)-decidable proposition is of the form ∃nQn for some</a>
<a id="24008" class="Comment">-- ω·(k+1)-decidable Q : ℕ → Prop.</a>

<a id="x≥ω·k+2-dec-is-∃-ω·k+1-dec"></a><a id="24044" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24044" class="Function">x≥ω·k+2-dec-is-∃-ω·k+1-dec</a> <a id="24071" class="Symbol">:</a> <a id="24073" class="Symbol">(</a><a id="24074" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24074" class="Bound">k</a> <a id="24076" class="Symbol">:</a> <a id="24078" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24079" class="Symbol">)</a>
                           <a id="24108" class="Symbol">→</a> <a id="24110" class="Symbol">(</a><a id="24111" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24111" class="Bound">x</a> <a id="24113" class="Symbol">:</a> <a id="24115" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="24118" class="Symbol">)</a>
                           <a id="24147" class="Symbol">→</a> <a id="24149" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="24152" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24152" class="Bound">Q</a> <a id="24154" href="PropTrunc.html#1594" class="Function">∈</a> <a id="24156" class="Symbol">(</a><a id="24157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24159" class="Symbol">→</a> <a id="24161" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="24165" class="Symbol">)</a> <a id="24167" href="PropTrunc.html#1594" class="Function">]</a> <a id="24169" class="Symbol">(∀</a> <a id="24172" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24172" class="Bound">j</a> <a id="24174" class="Symbol">→</a> <a id="24176" class="Symbol">((</a><a id="24178" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24185" class="Symbol">(</a><a id="24186" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24152" class="Bound">Q</a> <a id="24188" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24172" class="Bound">j</a><a id="24189" class="Symbol">))</a>
                               <a id="24223" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="24225" class="Symbol">(</a><a id="24226" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24238" class="Symbol">(</a><a id="24239" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24241" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24243" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24245" class="Symbol">(</a><a id="24246" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24250" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24074" class="Bound">k</a><a id="24251" class="Symbol">))</a> <a id="24254" class="Symbol">(</a><a id="24255" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24152" class="Bound">Q</a> <a id="24257" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24172" class="Bound">j</a><a id="24258" class="Symbol">))))</a>
                               <a id="24294" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="24296" class="Symbol">(</a><a id="24297" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="24300" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24300" class="Bound">n</a> <a id="24302" href="PropTrunc.html#1594" class="Function">∈</a> <a id="24304" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24306" href="PropTrunc.html#1594" class="Function">]</a> <a id="24308" class="Symbol">(</a><a id="24309" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24152" class="Bound">Q</a> <a id="24311" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24300" class="Bound">n</a><a id="24312" class="Symbol">)</a> <a id="24314" href="Iff.html#528" class="Function Operator">↔</a> <a id="24316" class="Symbol">(</a><a id="24317" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24319" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24321" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24323" class="Symbol">(</a><a id="24324" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24328" class="Symbol">(</a><a id="24329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24333" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24074" class="Bound">k</a><a id="24334" class="Symbol">)))</a> <a id="24338" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24340" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24111" class="Bound">x</a><a id="24341" class="Symbol">)</a>
<a id="24343" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24044" class="Function">x≥ω·k+2-dec-is-∃-ω·k+1-dec</a> <a id="24370" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24370" class="Bound">k</a> <a id="24372" class="Symbol">=</a> <a id="24374" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="24382" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="24384" class="Symbol">(λ</a> <a id="24387" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24387" class="Bound">x</a> <a id="24389" class="Symbol">→</a> <a id="24391" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="24406" class="Symbol">)</a> <a id="24408" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24626" class="Function">P₀</a> <a id="24411" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24794" class="Function">Pₛ</a> <a id="24414" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25007" class="Function">Pₗ</a>
    <a id="24421" class="Keyword">where</a>
     <a id="24432" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="24434" class="Symbol">:</a> <a id="24436" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="24440" class="Symbol">→</a> <a id="24442" href="Agda.Primitive.html#388" class="Primitive">Type₁</a>
     <a id="24453" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="24455" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24455" class="Bound">x</a> <a id="24457" class="Symbol">=</a>  <a id="24460" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="24463" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24463" class="Bound">Q</a> <a id="24465" href="PropTrunc.html#1594" class="Function">∈</a> <a id="24467" class="Symbol">(</a><a id="24468" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24470" class="Symbol">→</a> <a id="24472" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="24476" class="Symbol">)</a> <a id="24478" href="PropTrunc.html#1594" class="Function">]</a> <a id="24480" class="Symbol">(∀</a> <a id="24483" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24483" class="Bound">j</a> <a id="24485" class="Symbol">→</a> <a id="24487" class="Symbol">((</a><a id="24489" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24496" class="Symbol">(</a><a id="24497" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24463" class="Bound">Q</a> <a id="24499" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24483" class="Bound">j</a><a id="24500" class="Symbol">))</a>
              <a id="24517" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="24519" class="Symbol">(</a><a id="24520" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24532" class="Symbol">(</a><a id="24533" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24535" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24537" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24539" class="Symbol">(</a><a id="24540" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24544" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24370" class="Bound">k</a><a id="24545" class="Symbol">))</a> <a id="24548" class="Symbol">(</a><a id="24549" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24463" class="Bound">Q</a> <a id="24551" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24483" class="Bound">j</a><a id="24552" class="Symbol">))))</a>
              <a id="24571" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="24573" class="Symbol">(</a><a id="24574" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="24577" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24577" class="Bound">n</a> <a id="24579" href="PropTrunc.html#1594" class="Function">∈</a> <a id="24581" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24583" href="PropTrunc.html#1594" class="Function">]</a> <a id="24585" class="Symbol">(</a><a id="24586" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24463" class="Bound">Q</a> <a id="24588" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24577" class="Bound">n</a><a id="24589" class="Symbol">)</a> <a id="24591" href="Iff.html#528" class="Function Operator">↔</a> <a id="24593" class="Symbol">(</a><a id="24594" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24596" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24598" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24600" class="Symbol">(</a><a id="24601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24605" class="Symbol">(</a><a id="24606" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24610" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24370" class="Bound">k</a><a id="24611" class="Symbol">))</a> <a id="24614" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24616" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24455" class="Bound">x</a><a id="24617" class="Symbol">))</a>

     <a id="24626" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24626" class="Function">P₀</a> <a id="24629" class="Symbol">:</a> <a id="24631" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="24633" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="24643" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24626" class="Function">P₀</a> <a id="24646" class="Symbol">=</a> <a id="24648" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="24650" class="Symbol">(λ</a> <a id="24653" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24653" class="Bound">n</a> <a id="24655" class="Symbol">→</a> <a id="24657" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="24658" class="Symbol">)</a> <a id="24660" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
            <a id="24674" class="Symbol">(λ</a> <a id="24677" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24677" class="Bound">j</a> <a id="24679" class="Symbol">→</a> <a id="24681" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="24689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24691" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="24693" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="24698" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24700" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="24706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24708" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="24717" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="24718" class="Symbol">)</a> <a id="24720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
            <a id="24734" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="24741" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="24751" class="Symbol">(</a><a id="24752" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="24758" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24760" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="24763" class="Symbol">)</a> <a id="24765" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24767" class="Symbol">(</a><a id="24768" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="24774" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24776" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a><a id="24784" class="Symbol">)</a> <a id="24786" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

     <a id="24794" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24794" class="Function">Pₛ</a> <a id="24797" class="Symbol">:</a> <a id="24799" class="Symbol">{</a><a id="24800" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24800" class="Bound">x</a> <a id="24802" class="Symbol">:</a> <a id="24804" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="24807" class="Symbol">}</a> <a id="24809" class="Symbol">→</a> <a id="24811" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="24813" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24800" class="Bound">x</a> <a id="24815" class="Symbol">→</a> <a id="24817" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="24819" class="Symbol">(</a><a id="24820" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="24825" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24800" class="Bound">x</a><a id="24826" class="Symbol">)</a>
     <a id="24833" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24794" class="Function">Pₛ</a> <a id="24836" class="Symbol">{</a><a id="24837" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24837" class="Bound">x</a><a id="24838" class="Symbol">}</a> <a id="24840" class="Symbol">=</a>
      <a id="24848" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="24855" class="Symbol">(</a><a id="24856" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="24864" class="Symbol">(</a><a id="24865" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="24873" class="Symbol">(λ</a> <a id="24876" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24876" class="Bound">q</a> <a id="24878" class="Symbol">→</a> <a id="24880" class="Symbol">(λ</a> <a id="24883" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24883" class="Bound">h</a> <a id="24885" class="Symbol">→</a> <a id="24887" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="24895" class="Symbol">(</a><a id="24896" href="Iff.html#613" class="Function">lr</a> <a id="24899" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24876" class="Bound">q</a> <a id="24901" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24883" class="Bound">h</a><a id="24902" class="Symbol">)</a> <a id="24904" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a><a id="24922" class="Symbol">)</a> <a id="24924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                      <a id="24964" class="Symbol">(λ</a> <a id="24967" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24967" class="Bound">h</a> <a id="24969" class="Symbol">→</a> <a id="24971" href="Iff.html#671" class="Function">rl</a> <a id="24974" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24876" class="Bound">q</a> <a id="24976" class="Symbol">(</a><a id="24977" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="24990" class="Symbol">_</a> <a id="24992" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24837" class="Bound">x</a> <a id="24994" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24967" class="Bound">h</a><a id="24995" class="Symbol">)))))</a>

     <a id="25007" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25007" class="Function">Pₗ</a> <a id="25010" class="Symbol">:</a> <a id="25012" class="Symbol">{</a><a id="25013" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25013" class="Bound">g</a> <a id="25015" class="Symbol">:</a> <a id="25017" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25019" class="Symbol">→</a> <a id="25021" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="25024" class="Symbol">}{</a><a id="25026" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25026" class="Bound">g↑</a> <a id="25029" class="Symbol">:</a> <a id="25031" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="25042" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25013" class="Bound">g</a><a id="25043" class="Symbol">}</a> <a id="25045" class="Symbol">→</a> <a id="25047" class="Symbol">(∀</a> <a id="25050" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25050" class="Bound">k</a> <a id="25052" class="Symbol">→</a> <a id="25054" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="25056" class="Symbol">(</a><a id="25057" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25013" class="Bound">g</a> <a id="25059" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25050" class="Bound">k</a><a id="25060" class="Symbol">))</a> <a id="25063" class="Symbol">→</a> <a id="25065" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24432" class="Function">P</a> <a id="25067" class="Symbol">(</a><a id="25068" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25074" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25013" class="Bound">g</a> <a id="25076" class="Symbol">{</a><a id="25077" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25026" class="Bound">g↑</a><a id="25079" class="Symbol">})</a>
     <a id="25087" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25007" class="Function">Pₗ</a> <a id="25090" class="Symbol">{</a><a id="25091" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25091" class="Bound">g</a><a id="25092" class="Symbol">}</a> <a id="25094" class="Symbol">{</a><a id="25095" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25095" class="Bound">g↑</a><a id="25097" class="Symbol">}</a> <a id="25099" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25099" class="Bound">ih</a> <a id="25102" class="Symbol">=</a>
      <a id="25110" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="25112" class="Symbol">(λ</a> <a id="25115" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25115" class="Bound">n</a> <a id="25117" class="Symbol">→</a> <a id="25119" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25121" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25123" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25125" class="Symbol">(</a><a id="25126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25130" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24370" class="Bound">k</a><a id="25131" class="Symbol">)</a> <a id="25133" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25135" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25091" class="Bound">g</a> <a id="25137" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25115" class="Bound">n</a><a id="25138" class="Symbol">)</a> <a id="25140" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="25150" class="Symbol">(λ</a> <a id="25153" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25153" class="Bound">j</a> <a id="25155" class="Symbol">→</a> <a id="25157" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="25165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25167" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="25169" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25091" class="Bound">g</a> <a id="25171" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25153" class="Bound">j</a> <a id="25173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25175" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="25181" class="Symbol">_</a> <a id="25183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25185" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="25191" class="Symbol">_</a> <a id="25193" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="25194" class="Symbol">)</a> <a id="25196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="25206" class="Symbol">(</a><a id="25207" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="25214" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a>
                <a id="25240" class="Symbol">(λ</a> <a id="25243" class="Symbol">(</a><a id="25244" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25244" class="Bound">n</a> <a id="25246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25248" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25248" class="Bound">hn</a><a id="25250" class="Symbol">)</a> <a id="25252" class="Symbol">→</a>
                  <a id="25272" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="25297" class="Symbol">_</a> <a id="25299" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25091" class="Bound">g</a>
                   <a id="25320" class="Symbol">(λ</a> <a id="25323" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25323" class="Bound">k</a> <a id="25325" class="Symbol">→</a> <a id="25327" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="25329" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25244" class="Bound">n</a> <a id="25331" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#220" class="Primitive Operator">N+</a> <a id="25334" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25323" class="Bound">k</a> <a id="25336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                            <a id="25366" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="25374" class="Symbol">(</a><a id="25375" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="25382" class="Symbol">{</a><a id="25383" class="Argument">y</a> <a id="25385" class="Symbol">=</a> <a id="25387" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25389" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25323" class="Bound">k</a><a id="25390" class="Symbol">}</a> <a id="25392" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25248" class="Bound">hn</a> <a id="25395" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="25401" class="Symbol">)</a>
                                    <a id="25439" class="Symbol">(</a><a id="25440" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="25463" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25091" class="Bound">g</a> <a id="25465" class="Symbol">{</a><a id="25466" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25095" class="Bound">g↑</a><a id="25468" class="Symbol">}</a> <a id="25470" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25244" class="Bound">n</a> <a id="25472" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25323" class="Bound">k</a><a id="25473" class="Symbol">)</a> <a id="25475" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="25476" class="Symbol">)))</a> <a id="25480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="25490" class="Symbol">(λ</a> <a id="25493" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25493" class="Bound">h</a> <a id="25495" class="Symbol">→</a> <a id="25497" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="25522" class="Symbol">_</a> <a id="25524" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25091" class="Bound">g</a> <a id="25526" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25493" class="Bound">h</a> <a id="25528" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="25532" class="Symbol">)</a> <a id="25534" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="ω·k+2-dec-is-∃-ω·k+1-dec"></a><a id="25537" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25537" class="Function">ω·k+2-dec-is-∃-ω·k+1-dec</a>
 <a id="25563" class="Symbol">:</a> <a id="25565" class="Symbol">(</a><a id="25566" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25566" class="Bound">P</a> <a id="25568" class="Symbol">:</a> <a id="25570" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="25574" class="Symbol">)</a> <a id="25576" class="Symbol">→</a> <a id="25578" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="25585" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25566" class="Bound">P</a>
 <a id="25588" class="Symbol">→</a> <a id="25590" class="Symbol">(</a><a id="25591" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25591" class="Bound">k</a> <a id="25593" class="Symbol">:</a> <a id="25595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25596" class="Symbol">)</a>
 <a id="25599" class="Symbol">→</a> <a id="25601" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25613" class="Symbol">(</a><a id="25614" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25616" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25618" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25620" class="Symbol">(</a><a id="25621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25625" class="Symbol">(</a><a id="25626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25630" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25591" class="Bound">k</a><a id="25631" class="Symbol">)))</a> <a id="25635" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25566" class="Bound">P</a>
 <a id="25638" class="Symbol">→</a> <a id="25640" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="25643" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25643" class="Bound">Q</a> <a id="25645" href="PropTrunc.html#1594" class="Function">∈</a> <a id="25647" class="Symbol">(</a><a id="25648" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25650" class="Symbol">→</a> <a id="25652" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="25656" class="Symbol">)</a> <a id="25658" href="PropTrunc.html#1594" class="Function">]</a>
    <a id="25664" class="Symbol">(∀</a> <a id="25667" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25667" class="Bound">j</a> <a id="25669" class="Symbol">→</a> <a id="25671" class="Symbol">((</a><a id="25673" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="25680" class="Symbol">(</a><a id="25681" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25643" class="Bound">Q</a> <a id="25683" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25667" class="Bound">j</a><a id="25684" class="Symbol">))</a> <a id="25687" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="25689" class="Symbol">(</a><a id="25690" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25702" class="Symbol">(</a><a id="25703" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25705" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25707" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25709" class="Symbol">(</a><a id="25710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25714" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25591" class="Bound">k</a><a id="25715" class="Symbol">))</a> <a id="25718" class="Symbol">(</a><a id="25719" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25643" class="Bound">Q</a> <a id="25721" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25667" class="Bound">j</a><a id="25722" class="Symbol">))))</a> <a id="25727" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
    <a id="25733" class="Symbol">(</a><a id="25734" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="25737" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25737" class="Bound">n</a> <a id="25739" href="PropTrunc.html#1594" class="Function">∈</a> <a id="25741" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25743" href="PropTrunc.html#1594" class="Function">]</a> <a id="25745" class="Symbol">(</a><a id="25746" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25643" class="Bound">Q</a> <a id="25748" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25737" class="Bound">n</a><a id="25749" class="Symbol">)</a> <a id="25751" href="Iff.html#528" class="Function Operator">↔</a> <a id="25753" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25566" class="Bound">P</a><a id="25754" class="Symbol">)</a>
<a id="25756" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25537" class="Function">ω·k+2-dec-is-∃-ω·k+1-dec</a> <a id="25781" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25781" class="Bound">P</a> <a id="25783" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25783" class="Bound">P-prop</a> <a id="25790" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25790" class="Bound">k</a> <a id="25792" class="Symbol">=</a> <a id="25794" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="25801" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="25817" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25828" class="Function">g</a>
 <a id="25820" class="Keyword">where</a>
  <a id="25828" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25828" class="Function">g</a> <a id="25830" class="Symbol">:</a> <a id="25832" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="25848" class="Symbol">(</a><a id="25849" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25851" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25853" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25855" class="Symbol">(</a><a id="25856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25860" class="Symbol">(</a><a id="25861" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25865" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25790" class="Bound">k</a><a id="25866" class="Symbol">)))</a> <a id="25870" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25781" class="Bound">P</a>
    <a id="25876" class="Symbol">→</a> <a id="25878" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="25881" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25881" class="Bound">Q</a> <a id="25883" href="PropTrunc.html#1594" class="Function">∈</a> <a id="25885" class="Symbol">(</a><a id="25886" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25888" class="Symbol">→</a> <a id="25890" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="25894" class="Symbol">)</a> <a id="25896" href="PropTrunc.html#1594" class="Function">]</a>
       <a id="25905" class="Symbol">(∀</a> <a id="25908" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25908" class="Bound">j</a> <a id="25910" class="Symbol">→</a> <a id="25912" class="Symbol">((</a><a id="25914" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="25921" class="Symbol">(</a><a id="25922" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25881" class="Bound">Q</a> <a id="25924" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25908" class="Bound">j</a><a id="25925" class="Symbol">))</a> <a id="25928" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="25930" class="Symbol">(</a><a id="25931" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25943" class="Symbol">(</a><a id="25944" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25946" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25948" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25950" class="Symbol">(</a><a id="25951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25955" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25790" class="Bound">k</a><a id="25956" class="Symbol">))</a> <a id="25959" class="Symbol">(</a><a id="25960" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25881" class="Bound">Q</a> <a id="25962" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25908" class="Bound">j</a><a id="25963" class="Symbol">))))</a> <a id="25968" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
       <a id="25977" class="Symbol">(</a><a id="25978" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="25981" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25981" class="Bound">n</a> <a id="25983" href="PropTrunc.html#1594" class="Function">∈</a> <a id="25985" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25987" href="PropTrunc.html#1594" class="Function">]</a> <a id="25989" class="Symbol">(</a><a id="25990" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25881" class="Bound">Q</a> <a id="25992" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25981" class="Bound">n</a><a id="25993" class="Symbol">)</a> <a id="25995" href="Iff.html#528" class="Function Operator">↔</a> <a id="25997" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25781" class="Bound">P</a><a id="25998" class="Symbol">)</a>
  <a id="26002" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25828" class="Function">g</a> <a id="26004" class="Symbol">(</a><a id="26005" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#26005" class="Bound">α</a> <a id="26007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26009" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#26009" class="Bound">hα</a><a id="26011" class="Symbol">)</a> <a id="26013" class="Symbol">=</a> <a id="26015" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="26022" class="Symbol">(</a><a id="26023" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="26031" class="Symbol">(</a><a id="26032" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="26040" class="Symbol">(λ</a> <a id="26043" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#26043" class="Bound">hQ</a> <a id="26046" class="Symbol">→</a> <a id="26048" href="Iff.html#1019" class="Function">↔-trans</a> <a id="26056" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#26043" class="Bound">hQ</a> <a id="26059" class="Symbol">(</a><a id="26060" href="Iff.html#943" class="Function">↔-sym</a> <a id="26066" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#26009" class="Bound">hα</a><a id="26068" class="Symbol">))))</a>
                      <a id="26095" class="Symbol">(</a><a id="26096" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#24044" class="Function">x≥ω·k+2-dec-is-∃-ω·k+1-dec</a> <a id="26123" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#25790" class="Bound">k</a> <a id="26125" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#26005" class="Bound">α</a><a id="26126" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.LPOMinMax.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.LPOMinMax</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">

<a id="3" class="Symbol">{-#</a> <a id="7" class="Keyword">OPTIONS</a> <a id="15" class="Pragma">--cubical</a> <a id="25" class="Pragma">--erasure</a> <a id="35" class="Pragma">--guardedness</a>  <a id="50" class="Symbol">#-}</a>

<a id="55" class="Keyword">module</a> <a id="62" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html" class="Module">BrouwerTree.OrdinalDecidability.LPOMinMax</a> <a id="104" class="Keyword">where</a>

<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="142" class="Keyword">using</a> <a id="148" class="Symbol">(</a><a id="149" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="150" class="Symbol">;</a> <a id="152" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="156" class="Symbol">;</a> <a id="158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="161" class="Symbol">)</a>
  <a id="165" class="Keyword">renaming</a> <a id="174" class="Symbol">(</a><a id="175" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="179" class="Symbol">to</a> <a id="182" class="Primitive Operator">_N+_</a><a id="186" class="Symbol">)</a>
<a id="188" class="Keyword">import</a> <a id="195" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="218" class="Symbol">as</a> <a id="221" class="Module">N</a>
<a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="258" class="Symbol">as</a> <a id="261" class="Module">N</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="294" class="Keyword">hiding</a> <a id="301" class="Symbol">(</a><a id="302" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="303" class="Symbol">;</a> <a id="305" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="313" class="Symbol">)</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="344" class="Keyword">renaming</a> <a id="353" class="Symbol">(</a><a id="354" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="358" class="Symbol">to</a> <a id="361" class="Function">sumrec</a> <a id="368" class="Symbol">;</a> <a id="370" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="374" class="Symbol">to</a> <a id="377" class="Function">summap</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="416" class="Symbol">as</a> <a id="419" class="Module">⊥</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="468" class="Symbol">;</a> <a id="470" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="473" class="Symbol">;</a> <a id="475" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="General-Properties.html" class="Module">General-Properties</a>

<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Bool.html" class="Module">Bool</a> <a id="692" class="Symbol">as</a> <a id="695" class="Module">B</a>
<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="BooleanSequence.html" class="Module">BooleanSequence</a>

<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="748" class="Keyword">open</a> <a id="753" class="Keyword">import</a> <a id="760" href="Iff.html" class="Module">Iff</a>

<a id="765" class="Keyword">open</a> <a id="770" class="Keyword">import</a> <a id="777" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>
<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>

<a id="851" class="Comment">---------------------------LPO Results: --------------------------</a>


<a id="920" class="Comment">-------1-LPO Result on Min Function for Brw:</a>

<a id="BoolSeq→BrwSeq"></a><a id="966" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#966" class="Function">BoolSeq→BrwSeq</a> <a id="981" class="Symbol">:</a> <a id="983" class="Symbol">(</a><a id="984" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="986" class="Symbol">→</a> <a id="988" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="992" class="Symbol">)</a> <a id="994" class="Symbol">→</a> <a id="996" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="999" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#999" class="Bound">f</a> <a id="1001" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1015" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1026" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#999" class="Bound">f</a>
<a id="1028" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#966" class="Function">BoolSeq→BrwSeq</a> <a id="1043" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1043" class="Bound">s</a>  <a id="1046" class="Symbol">=</a> <a id="1048" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a> <a id="1050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1052" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1204" class="Function">f↑</a>
   <a id="1058" class="Keyword">where</a>
     <a id="1069" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
     <a id="1086" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a> <a id="1088" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1093" class="Symbol">=</a> <a id="1095" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="1105" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1112" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1112" class="Bound">n</a><a id="1113" class="Symbol">)</a> <a id="1115" class="Keyword">with</a> <a id="1120" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1043" class="Bound">s</a> <a id="1122" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1112" class="Bound">n</a> <a id="1124" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="1126" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="1136" class="Symbol">...</a> <a id="1140" class="Symbol">|</a> <a id="1142" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1146" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1146" class="Bound">sn=true</a> <a id="1154" class="Symbol">=</a> <a id="1156" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a> <a id="1158" class="Bound">n</a> <a id="1160" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1162" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
     <a id="1169" class="Symbol">...</a> <a id="1173" class="Symbol">|</a> <a id="1175" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1178" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1178" class="Bound">sn=false</a> <a id="1187" class="Symbol">=</a> <a id="1189" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a> <a id="1191" class="Bound">n</a> <a id="1193" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1195" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1197" class="Number">1</a>
     <a id="1204" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1204" class="Function">f↑</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1220" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a>
     <a id="1227" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1204" class="Function">f↑</a> <a id="1230" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1230" class="Bound">k</a>  <a id="1233" class="Keyword">with</a> <a id="1238" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1043" class="Bound">s</a> <a id="1240" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1230" class="Bound">k</a> <a id="1242" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="1244" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="1254" class="Symbol">...</a> <a id="1258" class="Symbol">|</a> <a id="1260" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1264" class="Symbol">_</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1277" class="Symbol">(λ</a> <a id="1280" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1280" class="Bound">n</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1069" class="Function">f</a> <a id="1286" class="Bound">k</a> <a id="1288" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1290" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1292" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1280" class="Bound">n</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">{_}</a> <a id="1299" class="Symbol">{</a><a id="1300" class="Number">1</a><a id="1301" class="Symbol">}</a> <a id="1303" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
     <a id="1315" class="Symbol">...</a> <a id="1319" class="Symbol">|</a> <a id="1321" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1324" class="Symbol">_</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="¬∃xPx→∀x¬Px"></a><a id="1336" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1336" class="Function">¬∃xPx→∀x¬Px</a> <a id="1348" class="Symbol">:</a> <a id="1350" class="Symbol">(</a><a id="1351" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1351" class="Bound">s</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1363" class="Symbol">)</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1369" class="Symbol">(</a><a id="1370" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1373" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1373" class="Bound">n</a> <a id="1375" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1377" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1379" href="PropTrunc.html#1594" class="Function">]</a> <a id="1381" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1351" class="Bound">s</a> <a id="1383" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1373" class="Bound">n</a> <a id="1385" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1387" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">→</a> <a id="1395" class="Symbol">(</a><a id="1396" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1396" class="Bound">k</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1401" class="Symbol">)</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1351" class="Bound">s</a> <a id="1407" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1396" class="Bound">k</a> <a id="1409" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1411" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="1417" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1336" class="Function">¬∃xPx→∀x¬Px</a> <a id="1429" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1429" class="Bound">s</a> <a id="1431" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1431" class="Bound">p</a> <a id="1433" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1433" class="Bound">k</a> <a id="1435" class="Keyword">with</a>  <a id="1441" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1429" class="Bound">s</a> <a id="1443" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1433" class="Bound">k</a> <a id="1445" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="1447" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1452" class="Symbol">...</a> <a id="1456" class="Symbol">|</a> <a id="1458" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1462" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1462" class="Bound">v</a> <a id="1464" class="Symbol">=</a> <a id="1466" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1472" class="Symbol">(</a><a id="1473" class="Bound">p</a> <a id="1475" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1477" class="Bound">k</a> <a id="1479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1481" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1462" class="Bound">v</a> <a id="1483" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1484" class="Symbol">)</a>
<a id="1486" class="Symbol">...</a> <a id="1490" class="Symbol">|</a> <a id="1492" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1495" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1495" class="Bound">u</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#361" class="Function">sumrec</a> <a id="1506" class="Symbol">(λ</a> <a id="1509" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1509" class="Bound">u&#39;</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1520" class="Symbol">(</a><a id="1521" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1495" class="Bound">u</a> <a id="1523" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1509" class="Bound">u&#39;</a><a id="1525" class="Symbol">))</a> <a id="1528" class="Symbol">(λ</a> <a id="1531" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1531" class="Bound">x</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1531" class="Bound">x</a><a id="1536" class="Symbol">)</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="1553" class="Symbol">(</a><a id="1554" class="Bound">s</a> <a id="1556" class="Bound">k</a><a id="1557" class="Symbol">))</a>

<a id="Brw-Min"></a><a id="1561" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1561" class="Function">Brw-Min</a> <a id="1569" class="Symbol">:</a> <a id="1571" class="Symbol">(</a><a id="1572" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1572" class="Bound">x</a> <a id="1574" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1574" class="Bound">y</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="1590" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1561" class="Function">Brw-Min</a> <a id="1598" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1598" class="Bound">x</a> <a id="1600" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1600" class="Bound">y</a> <a id="1602" class="Symbol">=</a> <a id="1604" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1607" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1607" class="Bound">m</a> <a id="1609" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1611" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1615" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1617" class="Symbol">((</a><a id="1619" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1619" class="Bound">α</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">→</a> <a id="1630" class="Symbol">((</a><a id="1632" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1619" class="Bound">α</a> <a id="1634" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1636" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1598" class="Bound">x</a><a id="1637" class="Symbol">)</a> <a id="1639" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1641" class="Symbol">(</a><a id="1642" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1619" class="Bound">α</a> <a id="1644" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1646" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1600" class="Bound">y</a><a id="1647" class="Symbol">))</a> <a id="1650" href="Iff.html#528" class="Function Operator">↔</a> <a id="1652" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1619" class="Bound">α</a> <a id="1654" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1656" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1607" class="Bound">m</a><a id="1657" class="Symbol">)</a>

<a id="LPO-isProp"></a><a id="1660" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1660" class="Function">LPO-isProp</a> <a id="1671" class="Symbol">:</a> <a id="1673" class="Symbol">(</a><a id="1674" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1674" class="Bound">s</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1686" class="Symbol">)</a>
           <a id="1699" class="Symbol">→</a> <a id="1701" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1708" class="Symbol">(((</a><a id="1711" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1711" class="Bound">k</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1674" class="Bound">s</a> <a id="1722" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1711" class="Bound">k</a> <a id="1724" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1726" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1731" class="Symbol">)</a> <a id="1733" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1735" class="Symbol">(</a><a id="1736" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1739" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1739" class="Bound">n</a> <a id="1741" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1743" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1745" href="PropTrunc.html#1594" class="Function">]</a> <a id="1747" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1674" class="Bound">s</a> <a id="1749" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1739" class="Bound">n</a> <a id="1751" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1753" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1757" class="Symbol">))</a>
<a id="1760" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1660" class="Function">LPO-isProp</a> <a id="1771" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1771" class="Bound">s</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="1792" class="Symbol">(λ</a> <a id="1795" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1795" class="Bound">k</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="1809" class="Symbol">(</a><a id="1810" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1771" class="Bound">s</a> <a id="1812" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1795" class="Bound">k</a><a id="1813" class="Symbol">)</a> <a id="1815" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1820" class="Symbol">))</a>
                       <a id="1846" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                       <a id="1885" class="Symbol">(λ</a> <a id="1888" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1888" class="Bound">H</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1899" class="Symbol">(λ</a> <a id="1902" class="Symbol">())</a> <a id="1906" class="Symbol">(</a><a id="1907" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1922" class="Function">F</a> <a id="1909" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1888" class="Bound">H</a><a id="1910" class="Symbol">))</a>
 <a id="1914" class="Keyword">where</a>
  <a id="1922" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1922" class="Function">F</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">((</a><a id="1928" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1928" class="Bound">x</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1933" class="Symbol">)</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1771" class="Bound">s</a> <a id="1939" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1928" class="Bound">x</a> <a id="1941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1943" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1948" class="Symbol">)</a> <a id="1950" class="Symbol">→</a> <a id="1952" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1958" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1958" class="Bound">n</a> <a id="1960" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1962" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1964" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1966" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1771" class="Bound">s</a> <a id="1968" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1958" class="Bound">n</a> <a id="1970" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1972" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1976" class="Symbol">)</a>
  <a id="1980" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1922" class="Function">F</a> <a id="1982" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1982" class="Bound">h</a> <a id="1984" class="Symbol">(</a><a id="1985" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1985" class="Bound">k</a> <a id="1987" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1989" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1989" class="Bound">hk</a><a id="1991" class="Symbol">)</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2011" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1989" class="Bound">hk</a> <a id="2014" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2016" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1982" class="Bound">h</a> <a id="2018" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1985" class="Bound">k</a><a id="2019" class="Symbol">)</a>

<a id="Brw-Min→LPO"></a><a id="2022" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2022" class="Function">Brw-Min→LPO</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(∀</a> <a id="2039" class="Symbol">(</a><a id="2040" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2040" class="Bound">x</a> <a id="2042" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2042" class="Bound">y</a> <a id="2044" class="Symbol">:</a> <a id="2046" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2049" class="Symbol">)</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1561" class="Function">Brw-Min</a> <a id="2061" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2040" class="Bound">x</a> <a id="2063" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2042" class="Bound">y</a><a id="2064" class="Symbol">)</a> <a id="2066" class="Symbol">→</a> <a id="2068" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="2072" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2022" class="Function">Brw-Min→LPO</a> <a id="2084" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2084" class="Bound">min</a> <a id="2088" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="2090" class="Symbol">=</a> <a id="2092" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2266" class="Function">fun</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2101" class="Symbol">(</a><a id="2102" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2084" class="Bound">min</a> <a id="2106" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2214" class="Function">x</a> <a id="2108" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2139" class="Function">y</a><a id="2109" class="Symbol">))</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2117" class="Symbol">(</a><a id="2118" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2084" class="Bound">min</a> <a id="2122" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2214" class="Function">x</a> <a id="2124" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2139" class="Function">y</a><a id="2125" class="Symbol">))</a>
  <a id="2130" class="Keyword">where</a>
   <a id="2139" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2139" class="Function">y</a> <a id="2141" class="Symbol">=</a> <a id="2143" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2148" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
   <a id="2153" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2161" class="Symbol">(</a><a id="2162" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#966" class="Function">BoolSeq→BrwSeq</a> <a id="2177" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a><a id="2178" class="Symbol">)</a>
   <a id="2183" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2183" class="Function">f↑</a> <a id="2186" class="Symbol">=</a> <a id="2188" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2192" class="Symbol">(</a><a id="2193" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#966" class="Function">BoolSeq→BrwSeq</a> <a id="2208" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a><a id="2209" class="Symbol">)</a>
   <a id="2214" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2214" class="Function">x</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2224" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="2226" class="Symbol">{</a><a id="2227" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2183" class="Function">f↑</a><a id="2229" class="Symbol">}</a>
   <a id="2234" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2234" class="Function">M</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
   <a id="2245" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2234" class="Function">M</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2253" class="Symbol">(</a><a id="2254" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2084" class="Bound">min</a> <a id="2258" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2214" class="Function">x</a> <a id="2260" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2139" class="Function">y</a><a id="2261" class="Symbol">)</a>
   <a id="2266" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2266" class="Function">fun</a> <a id="2270" class="Symbol">:</a> <a id="2272" class="Symbol">(</a><a id="2273" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2273" class="Bound">m</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2280" class="Symbol">)</a>
         <a id="2291" class="Symbol">→</a> <a id="2293" class="Symbol">(∀</a> <a id="2296" class="Symbol">(</a><a id="2297" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2297" class="Bound">α</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">→</a> <a id="2308" class="Symbol">((</a><a id="2310" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2297" class="Bound">α</a> <a id="2312" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2314" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2214" class="Function">x</a><a id="2315" class="Symbol">)</a> <a id="2317" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2319" class="Symbol">(</a><a id="2320" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2297" class="Bound">α</a> <a id="2322" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2324" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2139" class="Function">y</a><a id="2325" class="Symbol">))</a> <a id="2328" href="Iff.html#528" class="Function Operator">↔</a> <a id="2330" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2297" class="Bound">α</a> <a id="2332" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2334" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2273" class="Bound">m</a><a id="2335" class="Symbol">)</a>
         <a id="2346" class="Symbol">→</a> <a id="2348" class="Symbol">((</a><a id="2350" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2350" class="Bound">k</a> <a id="2352" class="Symbol">:</a> <a id="2354" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2355" class="Symbol">)</a> <a id="2357" class="Symbol">→</a> <a id="2359" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="2361" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2350" class="Bound">k</a> <a id="2363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2365" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="2370" class="Symbol">)</a> <a id="2372" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2374" class="Symbol">(</a><a id="2375" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2378" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2378" class="Bound">n</a> <a id="2380" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2382" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2384" href="PropTrunc.html#1594" class="Function">]</a>  <a id="2387" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="2389" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2378" class="Bound">n</a> <a id="2391" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2393" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2397" class="Symbol">)</a>
   <a id="2402" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2266" class="Function">fun</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="2416" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="2418" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2585" class="Function">P-prop</a> <a id="2425" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2663" class="Function">P₀</a> <a id="2428" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2817" class="Function">Pₛ</a> <a id="2431" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4954" class="Function">Pₗ</a>
    <a id="2438" class="Keyword">where</a>
     <a id="2449" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="Agda.Primitive.html#388" class="Primitive">Type</a>
     <a id="2469" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="2471" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2471" class="Bound">m</a> <a id="2473" class="Symbol">=</a> <a id="2475" class="Symbol">(∀</a> <a id="2478" class="Symbol">(</a><a id="2479" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2479" class="Bound">α</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2486" class="Symbol">)</a> <a id="2488" class="Symbol">→</a> <a id="2490" class="Symbol">((</a><a id="2492" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2479" class="Bound">α</a> <a id="2494" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2496" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2214" class="Function">x</a><a id="2497" class="Symbol">)</a> <a id="2499" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2501" class="Symbol">(</a><a id="2502" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2479" class="Bound">α</a> <a id="2504" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2506" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2139" class="Function">y</a><a id="2507" class="Symbol">))</a> <a id="2510" href="Iff.html#528" class="Function Operator">↔</a> <a id="2512" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2479" class="Bound">α</a> <a id="2514" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2516" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2471" class="Bound">m</a><a id="2517" class="Symbol">)</a>
         <a id="2528" class="Symbol">→</a> <a id="2530" class="Symbol">((</a><a id="2532" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2532" class="Bound">k</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2537" class="Symbol">)</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="2543" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2532" class="Bound">k</a> <a id="2545" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2547" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="2552" class="Symbol">)</a> <a id="2554" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2556" class="Symbol">(</a><a id="2557" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2560" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2560" class="Bound">n</a> <a id="2562" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2566" href="PropTrunc.html#1594" class="Function">]</a> <a id="2568" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="2570" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2560" class="Bound">n</a> <a id="2572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2574" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2578" class="Symbol">)</a>
     <a id="2585" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2585" class="Function">P-prop</a> <a id="2592" class="Symbol">:</a> <a id="2594" class="Symbol">(</a><a id="2595" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2595" class="Bound">m</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2613" class="Symbol">(</a><a id="2614" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="2616" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2595" class="Bound">m</a><a id="2617" class="Symbol">)</a>
     <a id="2624" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2585" class="Function">P-prop</a> <a id="2631" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2631" class="Bound">m</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="2643" class="Symbol">(</a><a id="2644" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1660" class="Function">LPO-isProp</a> <a id="2655" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a><a id="2656" class="Symbol">)</a>
     <a id="2663" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2663" class="Function">P₀</a> <a id="2666" class="Symbol">:</a> <a id="2668" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="2670" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="2680" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2663" class="Function">P₀</a> <a id="2683" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2683" class="Bound">hm</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2694" class="Symbol">(</a><a id="2695" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="2704" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2732" class="Function">falsity</a><a id="2711" class="Symbol">)</a>
      <a id="2719" class="Keyword">where</a>
       <a id="2732" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2732" class="Function">falsity</a> <a id="2740" class="Symbol">:</a> <a id="2742" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2744" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2746" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
       <a id="2758" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2732" class="Function">falsity</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2772" class="Symbol">(</a><a id="2773" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2683" class="Bound">hm</a> <a id="2776" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2777" class="Symbol">)</a> <a id="2779" class="Symbol">((</a><a id="2781" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="2792" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a><a id="2793" class="Symbol">)</a> <a id="2795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2797" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2804" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="2810" class="Symbol">)</a>
     <a id="2817" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2817" class="Function">Pₛ</a> <a id="2820" class="Symbol">:</a> <a id="2822" class="Symbol">{</a><a id="2823" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2823" class="Bound">m</a> <a id="2825" class="Symbol">:</a> <a id="2827" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2830" class="Symbol">}</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="2836" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2823" class="Bound">m</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="2842" class="Symbol">(</a><a id="2843" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2848" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2823" class="Bound">m</a><a id="2849" class="Symbol">)</a>
     <a id="2856" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2817" class="Function">Pₛ</a> <a id="2859" class="Symbol">{</a><a id="2860" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a><a id="2861" class="Symbol">}</a> <a id="2863" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2863" class="Bound">e</a> <a id="2865" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2865" class="Bound">hsm</a> <a id="2869" class="Symbol">=</a> <a id="2871" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#377" class="Function">summap</a> <a id="2878" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4641" class="Function">fun1</a> <a id="2883" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2921" class="Function">fun2</a> <a id="2888" class="Symbol">(</a><a id="2889" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a>  <a id="2899" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a><a id="2900" class="Symbol">)</a>
      <a id="2908" class="Keyword">where</a>
       <a id="2921" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2921" class="Function">fun2</a> <a id="2926" class="Symbol">:</a> <a id="2928" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2930" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2932" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2939" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2939" class="Bound">n</a> <a id="2941" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2943" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2945" href="PropTrunc.html#1594" class="Function">]</a> <a id="2947" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="2949" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2939" class="Bound">n</a> <a id="2951" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2953" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
       <a id="2965" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2921" class="Function">fun2</a> <a id="2970" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2970" class="Bound">ω≤m</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2983" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="2999" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3312" class="Function">F2</a> <a id="3002" class="Symbol">(</a><a id="3003" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a> <a id="3021" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3023" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="3025" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3054" class="Function">v1</a><a id="3027" class="Symbol">)</a>
         <a id="3038" class="Keyword">where</a>
          <a id="3054" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3054" class="Function">v1</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3061" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3063" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3069" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="3071" class="Symbol">{</a><a id="3072" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2183" class="Function">f↑</a><a id="3074" class="Symbol">}</a>
          <a id="3086" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3054" class="Function">v1</a> <a id="3089" class="Symbol">=</a> <a id="3091" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="3100" class="Symbol">(</a><a id="3101" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="3113" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2970" class="Bound">ω≤m</a><a id="3116" class="Symbol">)</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3128" class="Symbol">(</a><a id="3129" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2865" class="Bound">hsm</a> <a id="3133" class="Symbol">(</a><a id="3134" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3139" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a><a id="3140" class="Symbol">))</a> <a id="3143" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="3149" class="Symbol">))</a>
          <a id="3162" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3162" class="Function">F1</a> <a id="3165" class="Symbol">:</a> <a id="3167" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3170" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3170" class="Bound">n</a> <a id="3172" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3174" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3176" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3178" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3180" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3182" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="3184" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3170" class="Bound">n</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3191" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3191" class="Bound">n</a> <a id="3193" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3195" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3197" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3199" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3201" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3203" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="3205" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3191" class="Bound">n</a>
          <a id="3217" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3162" class="Function">F1</a> <a id="3220" class="Symbol">(</a><a id="3221" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3221" class="Bound">n</a> <a id="3223" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3225" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3225" class="Bound">hn</a><a id="3227" class="Symbol">)</a> <a id="3229" class="Symbol">=</a> <a id="3231" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3221" class="Bound">n</a> <a id="3233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3235" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="3242" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3225" class="Bound">hn</a>
          <a id="3255" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3255" class="Function">F</a> <a id="3257" class="Symbol">:</a> <a id="3259" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3262" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3262" class="Bound">n</a> <a id="3264" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3266" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3268" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3270" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3272" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3274" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="3276" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3262" class="Bound">n</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3283" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3283" class="Bound">n</a> <a id="3285" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3287" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3289" href="PropTrunc.html#1594" class="Function">]</a> <a id="3291" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="3293" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3283" class="Bound">n</a> <a id="3295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3297" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
          <a id="3312" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3312" class="Function">F2</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3320" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3320" class="Bound">n</a> <a id="3322" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3324" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3326" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3328" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3330" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3332" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="3334" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3320" class="Bound">n</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3341" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3341" class="Bound">n</a> <a id="3343" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3345" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3347" href="PropTrunc.html#1594" class="Function">]</a> <a id="3349" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="3351" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3341" class="Bound">n</a> <a id="3353" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3355" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
          <a id="3370" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3312" class="Function">F2</a> <a id="3373" class="Symbol">=</a> <a id="3375" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3255" class="Function">F</a> <a id="3377" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3379" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3162" class="Function">F1</a>
          <a id="3392" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3255" class="Function">F</a> <a id="3394" class="Symbol">(</a><a id="3395" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3395" class="Bound">n</a> <a id="3397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3399" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3399" class="Bound">b</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">=</a> <a id="3404" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3437" class="Function">H</a> <a id="3406" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3560" class="Function">w</a>
           <a id="3419" class="Keyword">where</a>
            <a id="3437" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3437" class="Function">H</a> <a id="3439" class="Symbol">:</a> <a id="3441" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3444" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3444" class="Bound">k</a> <a id="3446" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3448" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3450" href="PropTrunc.html#1594" class="Function">]</a> <a id="3452" class="Symbol">(</a><a id="3453" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3444" class="Bound">k</a> <a id="3455" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3459" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3395" class="Bound">n</a><a id="3460" class="Symbol">)</a> <a id="3462" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3464" class="Symbol">(</a><a id="3465" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="3467" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3444" class="Bound">k</a> <a id="3469" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3471" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3475" class="Symbol">)</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3482" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3482" class="Bound">n</a> <a id="3484" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3486" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3488" href="PropTrunc.html#1594" class="Function">]</a> <a id="3490" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="3492" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3482" class="Bound">n</a> <a id="3494" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3496" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
            <a id="3513" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3437" class="Function">H</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="3524" class="Symbol">(λ</a> <a id="3527" class="Symbol">(</a><a id="3528" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3528" class="Bound">k</a> <a id="3530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3532" class="Symbol">_</a> <a id="3534" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3536" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3536" class="Bound">e</a><a id="3537" class="Symbol">)</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3528" class="Bound">k</a> <a id="3543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3545" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3536" class="Bound">e</a><a id="3546" class="Symbol">)</a>
            <a id="3560" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3560" class="Function">w</a> <a id="3562" class="Symbol">:</a> <a id="3564" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3567" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3567" class="Bound">k</a> <a id="3569" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3571" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3573" href="PropTrunc.html#1594" class="Function">]</a> <a id="3575" class="Symbol">(</a><a id="3576" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3567" class="Bound">k</a> <a id="3578" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3582" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3395" class="Bound">n</a><a id="3583" class="Symbol">)</a> <a id="3585" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3587" class="Symbol">(</a><a id="3588" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="3590" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3567" class="Bound">k</a> <a id="3592" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3594" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3598" class="Symbol">)</a>
            <a id="3612" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3560" class="Function">w</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3659" class="Function">lemma</a> <a id="3622" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3395" class="Bound">n</a> <a id="3624" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3399" class="Bound">b</a>
             <a id="3639" class="Keyword">where</a>
              <a id="3659" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3659" class="Function">lemma</a> <a id="3665" class="Symbol">:</a> <a id="3667" class="Symbol">(</a><a id="3668" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3668" class="Bound">n</a> <a id="3670" class="Symbol">:</a> <a id="3672" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3673" class="Symbol">)</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3679" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3681" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="3683" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3668" class="Bound">n</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3690" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3690" class="Bound">k</a> <a id="3692" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3694" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3696" href="PropTrunc.html#1594" class="Function">]</a> <a id="3698" class="Symbol">(</a><a id="3699" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3690" class="Bound">k</a> <a id="3701" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3705" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3668" class="Bound">n</a><a id="3706" class="Symbol">)</a> <a id="3708" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3710" class="Symbol">(</a><a id="3711" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="3713" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3690" class="Bound">k</a> <a id="3715" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3717" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3721" class="Symbol">)</a>
              <a id="3737" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3659" class="Function">lemma</a> <a id="3743" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3748" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3748" class="Bound">ω≤fn</a> <a id="3753" class="Symbol">=</a> <a id="3755" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="3762" class="Symbol">(</a><a id="3763" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="3772" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3748" class="Bound">ω≤fn</a><a id="3776" class="Symbol">)</a>
              <a id="3792" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3659" class="Function">lemma</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3803" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3803" class="Bound">n</a><a id="3804" class="Symbol">)</a> <a id="3806" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3806" class="Bound">ω≤fn</a> <a id="3811" class="Keyword">with</a> <a id="3816" href="BooleanSequence.html#5968" class="Function">dec-true-below</a> <a id="3831" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3803" class="Bound">n</a> <a id="3833" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a>
              <a id="3849" class="Symbol">...</a> <a id="3853" class="Symbol">|</a> <a id="3855" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3859" class="Symbol">(</a><a id="3860" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3860" class="Bound">k</a> <a id="3862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3864" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3864" class="Bound">l</a> <a id="3866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3868" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3868" class="Bound">e</a><a id="3869" class="Symbol">)</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3875" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3860" class="Bound">k</a> <a id="3877" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3879" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="3887" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3864" class="Bound">l</a> <a id="3889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3891" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3868" class="Bound">e</a> <a id="3893" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
              <a id="3909" class="Symbol">...</a> <a id="3913" class="Symbol">|</a> <a id="3915" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3918" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3918" class="Bound">v&#39;</a> <a id="3921" class="Symbol">=</a> <a id="3923" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="3930" class="Symbol">(λ</a> <a id="3933" class="Symbol">(</a><a id="3934" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3934" class="Bound">k</a> <a id="3936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3938" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3938" class="Bound">l</a> <a id="3940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3942" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3942" class="Bound">e</a><a id="3943" class="Symbol">)</a> <a id="3945" class="Symbol">→</a> <a id="3947" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3934" class="Bound">k</a> <a id="3949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3951" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="3959" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3938" class="Bound">l</a> <a id="3961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3963" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3942" class="Bound">e</a><a id="3964" class="Symbol">)</a>
                            <a id="3994" class="Symbol">(</a><a id="3995" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3659" class="Function">lemma</a> <a id="4001" class="Bound">n</a> <a id="4003" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4572" class="Function">[3]</a><a id="4006" class="Symbol">)</a>
               <a id="4023" class="Keyword">where</a>
                <a id="4045" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4045" class="Function">[1]</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="4053" class="Bound">n</a> <a id="4055" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4057" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
                <a id="4079" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4045" class="Function">[1]</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="4097" class="Symbol">(</a><a id="4098" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="4100" class="Bound">n</a><a id="4101" class="Symbol">)(λ</a> <a id="4105" class="Symbol">(</a><a id="4106" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4106" class="Bound">e</a> <a id="4108" class="Symbol">:</a> <a id="4110" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="4112" class="Bound">n</a> <a id="4114" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4116" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">→</a> <a id="4124" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#3918" class="Bound">v&#39;</a><a id="4126" class="Symbol">(</a><a id="4127" class="Bound">n</a> <a id="4129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4131" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a> <a id="4140" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4142" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4106" class="Bound">e</a><a id="4143" class="Symbol">))</a>
                <a id="4162" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4162" class="Function">[2]</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4170" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4172" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4177" class="Symbol">(</a><a id="4178" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="4180" class="Bound">n</a><a id="4181" class="Symbol">)</a>
                <a id="4199" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4162" class="Function">[2]</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4211" class="Symbol">(</a><a id="4212" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4214" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="4216" class="Symbol">)</a> <a id="4218" class="Symbol">(</a><a id="4219" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4281" class="Function">f-eq₂</a> <a id="4225" class="Bound">n</a> <a id="4227" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4045" class="Function">[1]</a><a id="4230" class="Symbol">)</a> <a id="4232" class="Bound">ω≤fn</a>
                  <a id="4255" class="Keyword">where</a>
                    <a id="4281" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4281" class="Function">f-eq₂</a> <a id="4287" class="Symbol">:</a> <a id="4289" class="Symbol">(</a><a id="4290" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4290" class="Bound">n</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4295" class="Symbol">)</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="4301" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4290" class="Bound">n</a> <a id="4303" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4305" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4311" class="Symbol">→</a> <a id="4313" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4320" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4290" class="Bound">n</a><a id="4321" class="Symbol">)</a> <a id="4323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4325" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4330" class="Symbol">(</a><a id="4331" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="4333" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4290" class="Bound">n</a><a id="4334" class="Symbol">)</a>
                    <a id="4356" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4281" class="Function">f-eq₂</a> <a id="4362" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4362" class="Bound">n</a> <a id="4364" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4364" class="Bound">e</a> <a id="4366" class="Keyword">with</a> <a id="4371" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="4373" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4362" class="Bound">n</a> <a id="4375" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="4377" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
                    <a id="4402" class="Symbol">...</a> <a id="4406" class="Symbol">|</a> <a id="4408" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4412" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4412" class="Bound">e&#39;</a> <a id="4415" class="Symbol">=</a> <a id="4417" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="4424" class="Symbol">{_}</a> <a id="4428" class="Symbol">{λ</a> <a id="4431" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4431" class="Bound">_</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="4437" class="Bound">n</a> <a id="4439" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4441" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4445" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4450" class="Symbol">(</a><a id="4451" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="4453" class="Bound">n</a><a id="4454" class="Symbol">)}</a>
                                   <a id="4492" class="Symbol">(</a><a id="4493" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="4504" class="Symbol">(</a><a id="4505" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4509" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4412" class="Bound">e&#39;</a> <a id="4512" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4514" class="Bound">e</a><a id="4515" class="Symbol">))</a>
                    <a id="4538" class="Symbol">...</a> <a id="4542" class="Symbol">|</a> <a id="4544" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4547" class="Symbol">_</a> <a id="4549" class="Symbol">=</a> <a id="4551" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="4572" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4572" class="Function">[3]</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4580" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4582" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="4584" class="Bound">n</a>
                <a id="4602" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4572" class="Function">[3]</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="4621" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4623" class="Symbol">(</a><a id="4624" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="4626" class="Bound">n</a><a id="4627" class="Symbol">)</a> <a id="4629" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4162" class="Function">[2]</a>

       <a id="4641" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4641" class="Function">fun1</a> <a id="4646" class="Symbol">:</a> <a id="4648" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a> <a id="4650" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4652" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4654" class="Symbol">→</a> <a id="4656" class="Symbol">(</a><a id="4657" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4657" class="Bound">k</a> <a id="4659" class="Symbol">:</a> <a id="4661" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4662" class="Symbol">)</a> <a id="4664" class="Symbol">→</a> <a id="4666" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="4668" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4657" class="Bound">k</a> <a id="4670" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4672" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
       <a id="4685" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4641" class="Function">fun1</a> <a id="4690" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4690" class="Bound">m&lt;ω</a> <a id="4694" class="Symbol">=</a> <a id="4696" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4702" class="Symbol">((</a><a id="4704" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="4718" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="4719" class="Symbol">)</a> <a id="4721" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4888" class="Function">fls</a><a id="4724" class="Symbol">)</a>
        <a id="4734" class="Keyword">where</a>
         <a id="4749" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4749" class="Function">t1</a> <a id="4752" class="Symbol">:</a> <a id="4754" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4756" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4758" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4763" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a>
         <a id="4774" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4749" class="Function">t1</a> <a id="4777" class="Symbol">=</a> <a id="4779" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4783" class="Symbol">(</a><a id="4784" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2865" class="Bound">hsm</a> <a id="4788" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="4789" class="Symbol">)</a> <a id="4791" class="Symbol">((</a><a id="4793" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="4804" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a><a id="4805" class="Symbol">)</a> <a id="4807" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>  <a id="4810" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="4817" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="4823" class="Symbol">)</a>
         <a id="4834" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4834" class="Function">t2</a> <a id="4837" class="Symbol">:</a> <a id="4839" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4841" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4843" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a>
         <a id="4854" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4834" class="Function">t2</a> <a id="4857" class="Symbol">=</a> <a id="4859" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="4872" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4874" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2860" class="Bound">m</a> <a id="4876" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4749" class="Function">t1</a>
         <a id="4888" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4888" class="Function">fls</a> <a id="4892" class="Symbol">:</a> <a id="4894" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4899" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4901" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4903" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
         <a id="4914" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4888" class="Function">fls</a> <a id="4918" class="Symbol">=</a> <a id="4920" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="4928" class="Symbol">(</a><a id="4929" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="4941" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4834" class="Function">t2</a><a id="4943" class="Symbol">)</a> <a id="4945" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4690" class="Bound">m&lt;ω</a>
     <a id="4954" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4954" class="Function">Pₗ</a> <a id="4957" class="Symbol">:</a> <a id="4959" class="Symbol">{</a><a id="4960" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4960" class="Bound">g</a> <a id="4962" class="Symbol">:</a> <a id="4964" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4966" class="Symbol">→</a> <a id="4968" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4971" class="Symbol">}</a> <a id="4973" class="Symbol">{</a><a id="4974" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4974" class="Bound">g↑</a> <a id="4977" class="Symbol">:</a> <a id="4979" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="4990" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4960" class="Bound">g</a><a id="4991" class="Symbol">}</a>
        <a id="5001" class="Symbol">→</a> <a id="5003" class="Symbol">((</a><a id="5005" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5005" class="Bound">k</a> <a id="5007" class="Symbol">:</a> <a id="5009" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">→</a> <a id="5014" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="5016" class="Symbol">(</a><a id="5017" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4960" class="Bound">g</a> <a id="5019" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5005" class="Bound">k</a><a id="5020" class="Symbol">))</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2449" class="Function">P</a> <a id="5027" class="Symbol">(</a><a id="5028" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5034" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4960" class="Bound">g</a> <a id="5036" class="Symbol">{</a><a id="5037" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4974" class="Bound">g↑</a><a id="5039" class="Symbol">})</a>
     <a id="5047" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#4954" class="Function">Pₗ</a> <a id="5050" class="Symbol">{</a><a id="5051" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5051" class="Bound">g</a><a id="5052" class="Symbol">}</a> <a id="5054" class="Symbol">{</a><a id="5055" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5055" class="Bound">g↑</a><a id="5057" class="Symbol">}</a> <a id="5059" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5059" class="Bound">q</a> <a id="5061" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5061" class="Bound">hg</a> <a id="5064" class="Symbol">=</a> <a id="5066" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5070" class="Symbol">(</a><a id="5071" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1336" class="Function">¬∃xPx→∀x¬Px</a> <a id="5083" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="5085" class="Symbol">(λ</a> <a id="5088" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5088" class="Bound">H</a> <a id="5090" class="Symbol">→</a> <a id="5092" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="5099" class="Symbol">(λ</a> <a id="5102" class="Symbol">())</a> <a id="5106" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5386" class="Function">fun5</a> <a id="5111" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5088" class="Bound">H</a><a id="5112" class="Symbol">))</a>
      <a id="5121" class="Keyword">where</a>
       <a id="5134" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5134" class="Function">fun3</a> <a id="5139" class="Symbol">:</a>  <a id="5142" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5145" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5145" class="Bound">n</a> <a id="5147" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5149" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5151" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5153" class="Symbol">(</a><a id="5154" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="5156" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5145" class="Bound">n</a> <a id="5158" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5160" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5164" class="Symbol">)</a> <a id="5166" class="Symbol">→</a> <a id="5168" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5173" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5175" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5177" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5183" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="5185" class="Symbol">{</a><a id="5186" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2183" class="Function">f↑</a><a id="5188" class="Symbol">}</a>
       <a id="5197" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5197" class="Function">fun4</a> <a id="5202" class="Symbol">:</a>  <a id="5205" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5208" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5208" class="Bound">n</a> <a id="5210" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5212" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5214" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5216" class="Symbol">(</a><a id="5217" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="5219" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5208" class="Bound">n</a> <a id="5221" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5227" class="Symbol">)</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5236" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5238" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>  <a id="5241" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5247" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5051" class="Bound">g</a> <a id="5249" class="Symbol">{</a><a id="5250" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5055" class="Bound">g↑</a><a id="5252" class="Symbol">}</a>
       <a id="5261" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5197" class="Function">fun4</a> <a id="5266" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5266" class="Bound">pn</a> <a id="5269" class="Symbol">=</a> <a id="5271" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a>
                <a id="5297" class="Symbol">(</a><a id="5298" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5302" class="Symbol">(</a><a id="5303" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5061" class="Bound">hg</a> <a id="5306" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2139" class="Function">y</a><a id="5307" class="Symbol">)</a> <a id="5309" class="Symbol">(</a><a id="5310" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5134" class="Function">fun3</a> <a id="5315" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5266" class="Bound">pn</a> <a id="5318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5320" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="5326" class="Symbol">))</a>
                <a id="5345" class="Symbol">(</a><a id="5346" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5355" class="Symbol">(</a><a id="5356" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5061" class="Bound">hg</a> <a id="5359" class="Symbol">(</a><a id="5360" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5366" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5051" class="Bound">g</a><a id="5367" class="Symbol">))</a> <a id="5370" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="5376" class="Symbol">))</a>
       <a id="5386" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5386" class="Function">fun5</a> <a id="5391" class="Symbol">:</a>  <a id="5394" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5397" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5397" class="Bound">n</a> <a id="5399" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5401" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5403" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5405" class="Symbol">(</a><a id="5406" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="5408" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5397" class="Bound">n</a> <a id="5410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5412" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5416" class="Symbol">)</a> <a id="5418" class="Symbol">→</a> <a id="5420" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
       <a id="5429" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5386" class="Function">fun5</a> <a id="5434" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5434" class="Bound">p</a> <a id="5436" class="Symbol">=</a> <a id="5438" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a> <a id="5447" class="Symbol">(</a><a id="5448" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5197" class="Function">fun4</a> <a id="5453" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5434" class="Bound">p</a><a id="5454" class="Symbol">)</a>
       <a id="5463" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5134" class="Function">fun3</a> <a id="5468" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5468" class="Bound">h</a> <a id="5470" class="Symbol">=</a> <a id="5472" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5500" class="Function">W</a> <a id="5474" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5468" class="Bound">h</a>
        <a id="5484" class="Keyword">where</a>
          <a id="5500" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5500" class="Function">W</a> <a id="5502" class="Symbol">:</a>  <a id="5505" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5508" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5508" class="Bound">n</a> <a id="5510" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5512" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5514" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5516" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="5518" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5508" class="Bound">n</a> <a id="5520" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5522" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5527" class="Symbol">→</a> <a id="5529" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5534" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5536" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5538" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5544" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="5546" class="Symbol">{</a><a id="5547" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2183" class="Function">f↑</a><a id="5549" class="Symbol">}</a>
          <a id="5561" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5500" class="Function">W</a> <a id="5563" class="Symbol">(</a><a id="5564" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5564" class="Bound">n₀</a> <a id="5567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5569" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5569" class="Bound">sn0=t</a> <a id="5575" class="Symbol">)</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="5588" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="5590" class="Symbol">{</a><a id="5591" class="Argument">k</a> <a id="5593" class="Symbol">=</a> <a id="5595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="5598" class="Symbol">(</a><a id="5599" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5564" class="Bound">n₀</a> <a id="5602" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#182" class="Primitive Operator">N+</a> <a id="5605" class="Number">1</a><a id="5606" class="Symbol">)}</a>
            <a id="5621" class="Symbol">(</a><a id="5622" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5630" class="Symbol">(</a><a id="5631" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5643" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5720" class="Function">v</a><a id="5644" class="Symbol">)</a> <a id="5646" class="Symbol">(</a><a id="5647" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="5670" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="5672" class="Symbol">{</a><a id="5673" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2183" class="Function">f↑</a><a id="5675" class="Symbol">}</a> <a id="5677" class="Symbol">(</a><a id="5678" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5682" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5564" class="Bound">n₀</a><a id="5684" class="Symbol">)</a> <a id="5686" class="Number">1</a><a id="5687" class="Symbol">))</a>
           <a id="5701" class="Keyword">where</a>
             <a id="5720" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5720" class="Function">v</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5726" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5728" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5735" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5564" class="Bound">n₀</a><a id="5737" class="Symbol">)</a>
             <a id="5752" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5720" class="Function">v</a> <a id="5754" class="Keyword">with</a> <a id="5759" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2088" class="Bound">s</a> <a id="5761" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5564" class="Bound">n₀</a> <a id="5764" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="5766" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
             <a id="5784" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5720" class="Function">...</a> <a id="5788" class="Symbol">|</a> <a id="5790" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5794" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5794" class="Bound">z</a> <a id="5796" class="Symbol">=</a> <a id="5798" href="BrouwerTree.Code.Results.html#8259" class="Function">ω-smallest</a> <a id="5809" class="Symbol">(λ</a> <a id="5812" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5812" class="Bound">n</a> <a id="5814" class="Symbol">→</a> <a id="5816" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="5818" class="Symbol">(</a><a id="5819" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5564" class="Bound">n₀</a><a id="5821" class="Symbol">)</a> <a id="5823" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5825" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5827" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5812" class="Bound">n</a><a id="5828" class="Symbol">)</a>
             <a id="5843" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5720" class="Function">...</a> <a id="5847" class="Symbol">|</a> <a id="5849" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5853" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5853" class="Bound">z&#39;</a> <a id="5856" class="Symbol">=</a> <a id="5858" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5864" class="Symbol">(</a><a id="5865" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5853" class="Bound">z&#39;</a> <a id="5868" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5569" class="Bound">sn0=t</a><a id="5873" class="Symbol">)</a>
             <a id="5888" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5888" class="Function">V</a> <a id="5890" class="Symbol">:</a> <a id="5892" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5895" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5895" class="Bound">n</a> <a id="5897" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5899" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5901" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5903" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5905" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5907" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2153" class="Function">f</a> <a id="5909" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5895" class="Bound">n</a>
             <a id="5924" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5888" class="Function">V</a> <a id="5926" class="Symbol">=</a> <a id="5928" class="Symbol">(</a><a id="5929" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5933" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5564" class="Bound">n₀</a><a id="5935" class="Symbol">)</a> <a id="5937" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5939" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#5720" class="Function">v</a>

<a id="5942" class="Comment">------------------------------------------------------</a>
<a id="5997" class="Comment">----------2-LPO Result on Max function for Brwᶻˡ:</a>

<a id="BoolSeq→BrwSeq2"></a><a id="6048" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6048" class="Function">BoolSeq→BrwSeq2</a> <a id="6064" class="Symbol">:</a> <a id="6066" class="Symbol">(</a><a id="6067" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6075" class="Symbol">)</a> <a id="6077" class="Symbol">→</a> <a id="6079" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6082" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6082" class="Bound">f</a> <a id="6084" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6086" class="Symbol">(</a><a id="6087" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6089" class="Symbol">→</a> <a id="6091" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6094" class="Symbol">)</a> <a id="6096" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6098" class="Symbol">(</a><a id="6099" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6110" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6082" class="Bound">f</a><a id="6111" class="Symbol">)</a>
<a id="6113" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6048" class="Function">BoolSeq→BrwSeq2</a> <a id="6129" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6129" class="Bound">s</a>  <a id="6132" class="Symbol">=</a> <a id="6134" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6138" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6297" class="Function">f↑</a>
   <a id="6144" class="Keyword">where</a>
     <a id="6155" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
     <a id="6172" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6174" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="6191" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6198" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6198" class="Bound">n</a><a id="6199" class="Symbol">)</a> <a id="6201" class="Keyword">with</a> <a id="6206" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6129" class="Bound">s</a> <a id="6208" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6198" class="Bound">n</a> <a id="6210" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="6212" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="6222" class="Symbol">...</a> <a id="6226" class="Symbol">|</a> <a id="6228" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6232" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6232" class="Bound">sn=true</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6244" class="Bound">n</a> <a id="6246" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6248" class="Symbol">(</a><a id="6249" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6251" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6253" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6254" class="Symbol">)</a>
     <a id="6261" class="Symbol">...</a> <a id="6265" class="Symbol">|</a> <a id="6267" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6270" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6270" class="Bound">sn=false</a> <a id="6279" class="Symbol">=</a> <a id="6281" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6283" class="Bound">n</a> <a id="6285" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6287" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6289" class="Number">1</a>

     <a id="6297" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6297" class="Function">f↑</a> <a id="6300" class="Symbol">:</a> <a id="6302" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6313" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a>
     <a id="6320" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6297" class="Function">f↑</a> <a id="6323" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6323" class="Bound">k</a>  <a id="6326" class="Keyword">with</a> <a id="6331" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6129" class="Bound">s</a> <a id="6333" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6323" class="Bound">k</a> <a id="6335" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="6337" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="6347" class="Symbol">...</a> <a id="6351" class="Symbol">|</a> <a id="6353" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6357" class="Symbol">_</a> <a id="6359" class="Symbol">=</a> <a id="6361" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="6370" class="Symbol">(λ</a> <a id="6373" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6373" class="Bound">n</a> <a id="6375" class="Symbol">→</a> <a id="6377" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6379" class="Bound">k</a> <a id="6381" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6383" class="Symbol">(</a><a id="6384" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6386" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6388" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6390" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6373" class="Bound">n</a><a id="6391" class="Symbol">))</a> <a id="6394" class="Symbol">{_}</a> <a id="6398" class="Symbol">{</a><a id="6399" class="Number">1</a><a id="6400" class="Symbol">}</a>
                  <a id="6420" class="Symbol">(</a><a id="6421" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="6433" class="Symbol">(</a><a id="6434" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="6443" class="Symbol">{</a><a id="6444" class="Argument">x</a> <a id="6446" class="Symbol">=</a> <a id="6448" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6450" class="Bound">k</a><a id="6451" class="Symbol">}</a> <a id="6453" class="Symbol">(λ</a> <a id="6456" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6456" class="Bound">n</a> <a id="6458" class="Symbol">→</a> <a id="6460" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6462" class="Bound">k</a> <a id="6464" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6466" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6468" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6456" class="Bound">n</a><a id="6469" class="Symbol">)</a>
                  <a id="6489" class="Symbol">{</a><a id="6490" class="Argument">k</a> <a id="6492" class="Symbol">=</a> <a id="6494" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6498" class="Symbol">}</a> <a id="6500" class="Symbol">(</a><a id="6501" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="6515" class="Symbol">{</a><a id="6516" class="Argument">x</a> <a id="6518" class="Symbol">=</a> <a id="6520" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6155" class="Function">f</a> <a id="6522" class="Bound">k</a><a id="6523" class="Symbol">}</a> <a id="6525" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="6529" class="Symbol">)))</a>
     <a id="6538" class="Symbol">...</a> <a id="6542" class="Symbol">|</a> <a id="6544" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6547" class="Symbol">_</a> <a id="6549" class="Symbol">=</a> <a id="6551" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="Brwᶻˡ-Max"></a><a id="6559" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6559" class="Function">Brwᶻˡ-Max</a> <a id="6569" class="Symbol">:</a> <a id="6571" class="Symbol">(</a><a id="6572" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6572" class="Bound">x</a> <a id="6574" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6574" class="Bound">y</a> <a id="6576" class="Symbol">:</a> <a id="6578" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="6583" class="Symbol">)</a> <a id="6585" class="Symbol">→</a> <a id="6587" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="6592" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6559" class="Function">Brwᶻˡ-Max</a> <a id="6602" class="Symbol">(</a><a id="6603" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6603" class="Bound">x</a> <a id="6605" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6607" class="Symbol">_)</a> <a id="6610" class="Symbol">(</a><a id="6611" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6611" class="Bound">y</a> <a id="6613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6615" class="Symbol">_)</a>  <a id="6619" class="Symbol">=</a>
 <a id="6622" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6625" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6625" class="Bound">m</a> <a id="6627" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6629" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="6633" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6635" class="Symbol">∀</a> <a id="6637" class="Symbol">(</a><a id="6638" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6638" class="Bound">α</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6645" class="Symbol">)</a> <a id="6647" class="Symbol">→</a> <a id="6649" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="6651" class="Symbol">(</a><a id="6652" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6638" class="Bound">α</a> <a id="6654" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6656" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6603" class="Bound">x</a><a id="6657" class="Symbol">)</a> <a id="6659" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6661" class="Symbol">(</a><a id="6662" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6638" class="Bound">α</a> <a id="6664" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6666" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6611" class="Bound">y</a><a id="6667" class="Symbol">)</a> <a id="6669" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="6671" href="Iff.html#528" class="Function Operator">↔</a> <a id="6673" class="Symbol">(</a><a id="6674" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6638" class="Bound">α</a> <a id="6676" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6678" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6625" class="Bound">m</a> <a id="6680" class="Symbol">)</a>

<a id="Brwᶻˡ-Connex"></a><a id="6683" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6683" class="Function">Brwᶻˡ-Connex</a> <a id="6696" class="Symbol">:</a> <a id="6698" class="Symbol">(</a><a id="6699" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6699" class="Bound">x</a> <a id="6701" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6701" class="Bound">y</a> <a id="6703" class="Symbol">:</a> <a id="6705" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">→</a> <a id="6714" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="6719" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6683" class="Function">Brwᶻˡ-Connex</a> <a id="6732" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6732" class="Bound">x</a> <a id="6734" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6734" class="Bound">y</a>  <a id="6737" class="Symbol">=</a> <a id="6739" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="6741" class="Symbol">(</a><a id="6742" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6746" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6732" class="Bound">x</a> <a id="6748" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6750" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6754" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6734" class="Bound">y</a><a id="6755" class="Symbol">)</a> <a id="6757" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6759" class="Symbol">(</a><a id="6760" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6764" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6734" class="Bound">y</a> <a id="6766" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6768" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6772" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6732" class="Bound">x</a><a id="6773" class="Symbol">)</a> <a id="6775" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="Brwᶻˡ-Max→Brwᶻˡ-Connex"></a><a id="6778" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6778" class="Function">Brwᶻˡ-Max→Brwᶻˡ-Connex</a> <a id="6801" class="Symbol">:</a> <a id="6803" class="Symbol">(</a><a id="6804" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6804" class="Bound">x</a> <a id="6806" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6806" class="Bound">y</a> <a id="6808" class="Symbol">:</a> <a id="6810" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="6815" class="Symbol">)</a>
                       <a id="6840" class="Symbol">→</a> <a id="6842" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6559" class="Function">Brwᶻˡ-Max</a> <a id="6852" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6804" class="Bound">x</a> <a id="6854" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6806" class="Bound">y</a>
                       <a id="6879" class="Symbol">→</a> <a id="6881" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6683" class="Function">Brwᶻˡ-Connex</a> <a id="6894" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6804" class="Bound">x</a> <a id="6896" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6806" class="Bound">y</a>
<a id="6898" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6778" class="Function">Brwᶻˡ-Max→Brwᶻˡ-Connex</a> <a id="6921" class="Symbol">(</a><a id="6922" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6922" class="Bound">x</a> <a id="6924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6926" class="Symbol">_)</a> <a id="6929" class="Symbol">(</a><a id="6930" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6930" class="Bound">y</a> <a id="6932" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6934" class="Symbol">_)</a> <a id="6937" class="Symbol">(</a><a id="6938" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6938" class="Bound">m</a> <a id="6940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6942" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6942" class="Bound">max</a><a id="6945" class="Symbol">)</a> <a id="6947" class="Symbol">=</a>
  <a id="6951" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="6958" class="Symbol">(</a><a id="6959" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#361" class="Function">sumrec</a> <a id="6966" class="Symbol">(λ</a> <a id="6969" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6969" class="Bound">p</a> <a id="6971" class="Symbol">→</a> <a id="6973" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6977" class="Symbol">(</a><a id="6978" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6986" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7109" class="Function">t2</a> <a id="6989" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6969" class="Bound">p</a><a id="6990" class="Symbol">))</a>
                 <a id="7010" class="Symbol">(λ</a> <a id="7013" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7013" class="Bound">q</a> <a id="7015" class="Symbol">→</a> <a id="7017" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7021" class="Symbol">(</a><a id="7022" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7030" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7061" class="Function">t1</a> <a id="7033" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7013" class="Bound">q</a><a id="7034" class="Symbol">)))</a>
         <a id="7047" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7157" class="Function">t3</a>
  <a id="7052" class="Keyword">where</a>
   <a id="7061" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7061" class="Function">t1</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6922" class="Bound">x</a> <a id="7068" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7070" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6938" class="Bound">m</a>
   <a id="7075" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7061" class="Function">t1</a> <a id="7078" class="Symbol">=</a> <a id="7080" href="Iff.html#613" class="Function">lr</a> <a id="7083" class="Symbol">(</a><a id="7084" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6942" class="Bound">max</a> <a id="7088" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6922" class="Bound">x</a><a id="7089" class="Symbol">)</a> <a id="7091" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7093" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7097" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="7104" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="7109" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7109" class="Function">t2</a> <a id="7112" class="Symbol">:</a> <a id="7114" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6930" class="Bound">y</a> <a id="7116" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7118" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6938" class="Bound">m</a>
   <a id="7123" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7109" class="Function">t2</a> <a id="7126" class="Symbol">=</a> <a id="7128" href="Iff.html#613" class="Function">lr</a> <a id="7131" class="Symbol">(</a><a id="7132" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6942" class="Bound">max</a> <a id="7136" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6930" class="Bound">y</a><a id="7137" class="Symbol">)</a> <a id="7139" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7141" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7145" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="7152" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="7157" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7157" class="Function">t3</a> <a id="7160" class="Symbol">:</a> <a id="7162" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="7164" class="Symbol">(</a><a id="7165" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6938" class="Bound">m</a> <a id="7167" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7169" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6922" class="Bound">x</a><a id="7170" class="Symbol">)</a> <a id="7172" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7174" class="Symbol">(</a><a id="7175" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6938" class="Bound">m</a> <a id="7177" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7179" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6930" class="Bound">y</a><a id="7180" class="Symbol">)</a> <a id="7182" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
   <a id="7187" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7157" class="Function">t3</a> <a id="7190" class="Symbol">=</a> <a id="7192" href="Iff.html#671" class="Function">rl</a> <a id="7195" class="Symbol">(</a><a id="7196" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6942" class="Bound">max</a> <a id="7200" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6938" class="Bound">m</a><a id="7201" class="Symbol">)</a> <a id="7203" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="Brwᶻˡ-Connex→LPO"></a><a id="7211" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7211" class="Function">Brwᶻˡ-Connex→LPO</a> <a id="7228" class="Symbol">:</a> <a id="7230" class="Symbol">(∀</a> <a id="7233" class="Symbol">(</a><a id="7234" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7234" class="Bound">x</a> <a id="7236" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7236" class="Bound">y</a> <a id="7238" class="Symbol">:</a> <a id="7240" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="7245" class="Symbol">)</a> <a id="7247" class="Symbol">→</a> <a id="7249" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6683" class="Function">Brwᶻˡ-Connex</a> <a id="7262" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7234" class="Bound">x</a> <a id="7264" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7236" class="Bound">y</a><a id="7265" class="Symbol">)</a> <a id="7267" class="Symbol">→</a> <a id="7269" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="7273" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7211" class="Function">Brwᶻˡ-Connex→LPO</a> <a id="7290" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7290" class="Bound">cnvx</a> <a id="7295" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="7297" class="Symbol">=</a>
 <a id="7300" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7307" class="Symbol">(</a><a id="7308" href="General-Properties.html#3970" class="Function">isPropLPO[s]</a> <a id="7321" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a><a id="7322" class="Symbol">)</a> <a id="7324" class="Symbol">(</a><a id="7325" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#361" class="Function">sumrec</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7337" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7339" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7630" class="Function">Hl</a><a id="7341" class="Symbol">)</a> <a id="7343" class="Symbol">(</a><a id="7344" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7348" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7350" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8309" class="Function">Hr</a><a id="7352" class="Symbol">))</a> <a id="7355" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7553" class="Function">H</a>
  <a id="7359" class="Keyword">where</a>
   <a id="7368" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7370" class="Symbol">=</a> <a id="7372" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7376" class="Symbol">(</a><a id="7377" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6048" class="Function">BoolSeq→BrwSeq2</a> <a id="7393" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a><a id="7394" class="Symbol">)</a>
   <a id="7399" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a> <a id="7402" class="Symbol">=</a> <a id="7404" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7408" class="Symbol">(</a><a id="7409" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6048" class="Function">BoolSeq→BrwSeq2</a> <a id="7425" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a><a id="7426" class="Symbol">)</a>
   <a id="7431" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7431" class="Function">ω2</a> <a id="7434" class="Symbol">:</a> <a id="7436" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
   <a id="7445" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7431" class="Function">ω2</a> <a id="7448" class="Symbol">=</a> <a id="7450" class="Symbol">(</a><a id="7451" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7453" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7455" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7456" class="Symbol">)</a> <a id="7458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7460" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7464" href="BrouwerTree.Arithmetic.Properties.html#19004" class="Function">ω+ω-islim</a>
   <a id="7477" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7477" class="Function">ff</a> <a id="7480" class="Symbol">:</a> <a id="7482" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
   <a id="7491" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7477" class="Function">ff</a> <a id="7494" class="Symbol">=</a> <a id="7496" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7502" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7504" class="Symbol">{</a><a id="7505" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="7507" class="Symbol">}</a> <a id="7509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7511" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7515" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>  <a id="7518" class="Symbol">(</a><a id="7519" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7523" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="7525" class="Symbol">)</a> <a id="7527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7529" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="7542" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7544" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a>  <a id="7548" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="7553" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7553" class="Function">H</a> <a id="7555" class="Symbol">:</a> <a id="7557" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="7559" class="Symbol">(</a><a id="7560" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7566" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7568" class="Symbol">{</a><a id="7569" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="7571" class="Symbol">}</a> <a id="7573" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7575" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7577" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7579" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7580" class="Symbol">)</a> <a id="7582" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7584" class="Symbol">(</a><a id="7585" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7587" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7589" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7591" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7593" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7599" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7601" class="Symbol">{</a><a id="7602" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="7604" class="Symbol">})</a> <a id="7607" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
   <a id="7612" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7553" class="Function">H</a> <a id="7614" class="Symbol">=</a> <a id="7616" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7290" class="Bound">cnvx</a> <a id="7621" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7477" class="Function">ff</a> <a id="7624" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7431" class="Function">ω2</a>
   <a id="7630" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7630" class="Function">Hl</a> <a id="7633" class="Symbol">:</a> <a id="7635" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7641" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7643" class="Symbol">{</a><a id="7644" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="7646" class="Symbol">}</a> <a id="7648" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7650" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7652" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7654" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7656" class="Symbol">→</a> <a id="7658" class="Symbol">∀</a> <a id="7660" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7660" class="Bound">k</a> <a id="7662" class="Symbol">→</a> <a id="7664" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="7666" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7660" class="Bound">k</a> <a id="7668" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7670" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
   <a id="7679" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7630" class="Function">Hl</a> <a id="7682" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7682" class="Bound">p</a> <a id="7684" class="Symbol">=</a> <a id="7686" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1336" class="Function">¬∃xPx→∀x¬Px</a> <a id="7698" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="7700" class="Symbol">(</a><a id="7701" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7708" class="Symbol">(λ</a> <a id="7711" class="Symbol">())</a> <a id="7715" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7735" class="Function">[1]</a><a id="7718" class="Symbol">)</a>
    <a id="7724" class="Keyword">where</a>
     <a id="7735" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7735" class="Function">[1]</a> <a id="7739" class="Symbol">:</a> <a id="7741" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7743" class="Symbol">(</a><a id="7744" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7747" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7747" class="Bound">n</a> <a id="7749" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7751" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7753" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7755" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="7757" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7747" class="Bound">n</a> <a id="7759" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7761" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7765" class="Symbol">)</a>
     <a id="7772" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7735" class="Function">[1]</a> <a id="7776" class="Symbol">(</a><a id="7777" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7777" class="Bound">m</a> <a id="7779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7781" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7781" class="Bound">hm</a><a id="7783" class="Symbol">)</a> <a id="7785" class="Symbol">=</a> <a id="7787" href="BrouwerTree.Code.Results.html#4757" class="Function">&lt;-irreflexive</a> <a id="7801" class="Symbol">(</a><a id="7802" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7808" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7810" class="Symbol">{</a><a id="7811" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="7813" class="Symbol">})</a> <a id="7816" class="Symbol">(</a><a id="7817" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="7826" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7682" class="Bound">p</a> <a id="7828" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8154" class="Function">[3]</a><a id="7831" class="Symbol">)</a>
      <a id="7839" class="Keyword">where</a>
       <a id="7852" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7852" class="Function">f-eq₁</a> <a id="7858" class="Symbol">:</a> <a id="7860" class="Symbol">(</a><a id="7861" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7861" class="Bound">n</a> <a id="7863" class="Symbol">:</a> <a id="7865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7866" class="Symbol">)</a> <a id="7868" class="Symbol">→</a> <a id="7870" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="7872" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7861" class="Bound">n</a> <a id="7874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7876" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7881" class="Symbol">→</a> <a id="7883" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7890" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7861" class="Bound">n</a><a id="7891" class="Symbol">)</a> <a id="7893" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7895" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="7897" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7861" class="Bound">n</a> <a id="7899" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7901" class="Symbol">(</a><a id="7902" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7904" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7906" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7907" class="Symbol">)</a>
       <a id="7916" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7852" class="Function">f-eq₁</a> <a id="7922" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7922" class="Bound">n</a> <a id="7924" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7924" class="Bound">e</a> <a id="7926" class="Keyword">with</a> <a id="7931" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="7933" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7922" class="Bound">n</a> <a id="7935" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="7937" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
       <a id="7949" class="Symbol">...</a> <a id="7953" class="Symbol">|</a> <a id="7955" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7959" class="Symbol">_</a> <a id="7961" class="Symbol">=</a> <a id="7963" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
       <a id="7975" class="Symbol">...</a> <a id="7979" class="Symbol">|</a> <a id="7981" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="7985" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7985" class="Bound">ν</a> <a id="7987" class="Symbol">=</a> <a id="7989" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="7996" class="Symbol">{_}</a> <a id="8000" class="Symbol">{λ</a> <a id="8003" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8003" class="Bound">_</a> <a id="8005" class="Symbol">→</a> <a id="8007" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8012" class="Symbol">(</a><a id="8013" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8015" class="Bound">n</a><a id="8016" class="Symbol">)</a> <a id="8018" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8020" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8022" class="Bound">n</a> <a id="8024" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8026" class="Symbol">(</a><a id="8027" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8029" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8031" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8032" class="Symbol">)}</a> <a id="8035" class="Symbol">(</a><a id="8036" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7985" class="Bound">ν</a> <a id="8038" class="Bound">e</a><a id="8039" class="Symbol">)</a>
       <a id="8048" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8048" class="Function">[2]</a> <a id="8052" class="Symbol">:</a> <a id="8054" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8056" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8058" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8060" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8062" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8064" class="Symbol">(</a><a id="8065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8069" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7777" class="Bound">m</a><a id="8070" class="Symbol">)</a>
       <a id="8079" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8048" class="Function">[2]</a> <a id="8083" class="Symbol">=</a> <a id="8085" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8093" class="Symbol">(</a><a id="8094" href="BrouwerTree.Arithmetic.html#1310" class="Function">+x-increasing</a> <a id="8108" class="Symbol">(</a><a id="8109" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8111" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8113" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8114" class="Symbol">))</a> <a id="8117" class="Symbol">(</a><a id="8118" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="8127" class="Symbol">(</a><a id="8128" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8132" class="Symbol">(</a><a id="8133" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7852" class="Function">f-eq₁</a> <a id="8139" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7777" class="Bound">m</a> <a id="8141" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7781" class="Bound">hm</a><a id="8143" class="Symbol">)))</a>
       <a id="8154" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8154" class="Function">[3]</a> <a id="8158" class="Symbol">:</a> <a id="8160" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8162" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8164" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8166" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="8168" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8174" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8176" class="Symbol">{</a><a id="8177" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="8179" class="Symbol">}</a>
       <a id="8188" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8154" class="Function">[3]</a> <a id="8192" class="Symbol">=</a> <a id="8194" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="8203" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8205" class="Symbol">{</a><a id="8206" class="Argument">k</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8214" class="Symbol">(</a><a id="8215" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7777" class="Bound">m</a> <a id="8217" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#182" class="Primitive Operator">N+</a> <a id="8220" class="Number">1</a><a id="8221" class="Symbol">)}</a> <a id="8224" class="Symbol">(</a><a id="8225" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8233" class="Symbol">(</a><a id="8234" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="8246" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8048" class="Function">[2]</a><a id="8249" class="Symbol">)</a>
            <a id="8263" class="Symbol">(</a><a id="8264" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="8287" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8289" class="Symbol">{</a><a id="8290" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="8292" class="Symbol">}</a> <a id="8294" class="Symbol">(</a><a id="8295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8299" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7777" class="Bound">m</a><a id="8300" class="Symbol">)</a> <a id="8302" class="Number">1</a><a id="8303" class="Symbol">))</a>
   <a id="8309" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8309" class="Function">Hr</a> <a id="8312" class="Symbol">:</a> <a id="8314" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8316" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8318" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8320" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8322" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8328" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8330" class="Symbol">{</a><a id="8331" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7399" class="Function">f↑</a><a id="8333" class="Symbol">}</a> <a id="8335" class="Symbol">→</a> <a id="8337" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8340" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8340" class="Bound">n</a> <a id="8342" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8344" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8346" href="PropTrunc.html#1594" class="Function">]</a> <a id="8348" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="8350" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8340" class="Bound">n</a> <a id="8352" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8354" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
   <a id="8362" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8309" class="Function">Hr</a> <a id="8365" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8365" class="Bound">p</a> <a id="8367" class="Symbol">=</a> <a id="8369" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8779" class="Function">[5]</a> <a id="8373" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8479" class="Function">[2]</a>
    <a id="8381" class="Keyword">where</a>
     <a id="8392" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8392" class="Function">[1]</a> <a id="8396" class="Symbol">:</a> <a id="8398" class="Symbol">(λ</a> <a id="8401" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8401" class="Bound">n</a> <a id="8403" class="Symbol">→</a> <a id="8405" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8407" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8409" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8411" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8401" class="Bound">n</a><a id="8412" class="Symbol">)</a> <a id="8414" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="8416" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a>
     <a id="8423" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8392" class="Function">[1]</a> <a id="8427" class="Symbol">=</a> <a id="8429" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="8454" class="Symbol">(λ</a> <a id="8457" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8457" class="Bound">n</a> <a id="8459" class="Symbol">→</a> <a id="8461" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8463" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8465" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8467" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8457" class="Bound">n</a><a id="8468" class="Symbol">)</a> <a id="8470" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8472" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8365" class="Bound">p</a>
     <a id="8479" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8479" class="Function">[2]</a> <a id="8483" class="Symbol">:</a> <a id="8485" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8488" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8488" class="Bound">n</a> <a id="8490" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8492" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8494" href="PropTrunc.html#1594" class="Function">]</a> <a id="8496" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8498" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8500" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8502" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8488" class="Bound">n</a>
     <a id="8509" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8479" class="Function">[2]</a> <a id="8513" class="Symbol">=</a> <a id="8515" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8392" class="Function">[1]</a> <a id="8519" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
     <a id="8529" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8529" class="Function">[3]</a> <a id="8533" class="Symbol">:</a> <a id="8535" class="Symbol">(</a><a id="8536" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8536" class="Bound">n</a> <a id="8538" class="Symbol">:</a> <a id="8540" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8541" class="Symbol">)</a>  <a id="8544" class="Symbol">→</a> <a id="8546" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8548" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8550" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8552" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8536" class="Bound">n</a> <a id="8554" class="Symbol">→</a> <a id="8556" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8559" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8559" class="Bound">m</a> <a id="8561" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8563" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8565" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8567" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="8569" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8559" class="Bound">m</a> <a id="8571" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8573" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="8583" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8529" class="Function">[3]</a> <a id="8587" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8592" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8592" class="Bound">p</a> <a id="8594" class="Symbol">=</a> <a id="8596" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8602" class="Symbol">(</a><a id="8603" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="8612" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8592" class="Bound">p</a><a id="8613" class="Symbol">)</a>
     <a id="8620" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8529" class="Function">[3]</a> <a id="8624" class="Symbol">(</a><a id="8625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8629" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8629" class="Bound">n</a><a id="8630" class="Symbol">)</a> <a id="8632" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8632" class="Bound">p</a> <a id="8634" class="Keyword">with</a> <a id="8639" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="8641" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8629" class="Bound">n</a> <a id="8643" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="8645" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="8655" class="Symbol">...</a> <a id="8659" class="Symbol">|</a> <a id="8661" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8665" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8665" class="Bound">v</a> <a id="8667" class="Symbol">=</a> <a id="8669" class="Bound">n</a> <a id="8671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8673" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8665" class="Bound">v</a>
     <a id="8680" class="Symbol">...</a> <a id="8684" class="Symbol">|</a> <a id="8686" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8689" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8689" class="Bound">u</a> <a id="8691" class="Symbol">=</a> <a id="8693" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8529" class="Function">[3]</a> <a id="8697" class="Bound">n</a> <a id="8699" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8723" class="Function">[4]</a>
      <a id="8709" class="Keyword">where</a>
        <a id="8723" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8723" class="Function">[4]</a> <a id="8727" class="Symbol">:</a> <a id="8729" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8731" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8733" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8735" class="Bound">n</a>
        <a id="8745" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8723" class="Function">[4]</a> <a id="8749" class="Symbol">=</a> <a id="8751" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="8764" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8766" class="Symbol">(</a><a id="8767" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8769" class="Bound">n</a><a id="8770" class="Symbol">)</a> <a id="8772" class="Bound">p</a>
     <a id="8779" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8779" class="Function">[5]</a> <a id="8783" class="Symbol">:</a> <a id="8785" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8788" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8788" class="Bound">n</a> <a id="8790" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8792" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8794" href="PropTrunc.html#1594" class="Function">]</a> <a id="8796" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8798" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8800" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7368" class="Function">f</a> <a id="8802" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8788" class="Bound">n</a> <a id="8804" class="Symbol">→</a> <a id="8806" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8809" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8809" class="Bound">m</a> <a id="8811" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8813" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8815" href="PropTrunc.html#1594" class="Function">]</a> <a id="8817" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7295" class="Bound">s</a> <a id="8819" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8809" class="Bound">m</a> <a id="8821" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8823" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="8833" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8779" class="Function">[5]</a> <a id="8837" class="Symbol">=</a> <a id="8839" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8846" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="8862" class="Symbol">(λ</a> <a id="8865" class="Symbol">(</a><a id="8866" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8866" class="Bound">m</a> <a id="8868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8870" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8870" class="Bound">hm</a><a id="8872" class="Symbol">)</a> <a id="8874" class="Symbol">→</a> <a id="8876" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8878" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8529" class="Function">[3]</a> <a id="8882" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8866" class="Bound">m</a> <a id="8884" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8870" class="Bound">hm</a> <a id="8887" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="8888" class="Symbol">)</a>

<a id="Brwᶻˡ-Max→LPO"></a><a id="8891" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8891" class="Function">Brwᶻˡ-Max→LPO</a> <a id="8905" class="Symbol">:</a> <a id="8907" class="Symbol">(∀</a> <a id="8910" class="Symbol">(</a><a id="8911" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8911" class="Bound">x</a> <a id="8913" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8913" class="Bound">y</a> <a id="8915" class="Symbol">:</a> <a id="8917" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="8922" class="Symbol">)</a> <a id="8924" class="Symbol">→</a> <a id="8926" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6559" class="Function">Brwᶻˡ-Max</a> <a id="8936" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8911" class="Bound">x</a> <a id="8938" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8913" class="Bound">y</a><a id="8939" class="Symbol">)</a> <a id="8941" class="Symbol">→</a> <a id="8943" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="8947" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8891" class="Function">Brwᶻˡ-Max→LPO</a> <a id="8961" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8961" class="Bound">max</a> <a id="8965" class="Symbol">=</a> <a id="8967" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7211" class="Function">Brwᶻˡ-Connex→LPO</a> <a id="8984" class="Symbol">(λ</a> <a id="8987" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8987" class="Bound">x</a> <a id="8989" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8989" class="Bound">y</a> <a id="8991" class="Symbol">→</a> <a id="8993" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6778" class="Function">Brwᶻˡ-Max→Brwᶻˡ-Connex</a> <a id="9016" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8987" class="Bound">x</a> <a id="9018" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8989" class="Bound">y</a> <a id="9020" class="Symbol">(</a><a id="9021" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8961" class="Bound">max</a> <a id="9025" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8987" class="Bound">x</a> <a id="9027" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8989" class="Bound">y</a><a id="9028" class="Symbol">))</a>

<a id="9032" class="Comment">------</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.MaxFunctionRel.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.MaxFunctionRel</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a> <a id="47" class="Symbol">#-}</a>
<a id="51" class="Keyword">module</a> <a id="58" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MaxFunctionRel</a> <a id="105" class="Keyword">where</a>

<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="221" class="Keyword">using</a> <a id="227" class="Symbol">(</a><a id="228" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="229" class="Symbol">;</a> <a id="231" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="235" class="Symbol">;</a> <a id="237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="240" class="Symbol">)</a> <a id="242" class="Keyword">renaming</a> <a id="251" class="Symbol">(</a><a id="252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="256" class="Symbol">to</a> <a id="259" class="Primitive Operator">_N+_</a><a id="263" class="Symbol">)</a>
<a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="295" class="Symbol">as</a> <a id="298" class="Module">N</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="331" class="Keyword">hiding</a> <a id="338" class="Symbol">(</a><a id="339" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="340" class="Symbol">;</a> <a id="342" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="350" class="Symbol">)</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="381" class="Symbol">as</a> <a id="384" class="Module">⊎</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="417" class="Symbol">as</a> <a id="420" class="Module">⊥</a>

<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Iff.html" class="Module">Iff</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a>  <a id="511" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a>  <a id="562" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>

<a id="613" class="Comment">-- Definition of relational limMax simultaneously with (1) its</a>
<a id="676" class="Comment">-- monotonicity and (2) a compatibility with ⇓</a>

<a id="724" class="Keyword">mutual</a>
 <a id="732" class="Keyword">data</a> <a id="limMax[_,_]~_"></a><a id="737" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[_,_]~_</a> <a id="751" class="Symbol">:</a> <a id="753" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="757" class="Symbol">→</a> <a id="759" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="763" class="Symbol">→</a> <a id="765" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="769" class="Symbol">→</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="776" class="Keyword">where</a>
  <a id="limMax[_,_]~_.zero-zero"></a><a id="784" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a> <a id="794" class="Symbol">:</a> <a id="796" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="804" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="809" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="811" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="816" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="819" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="limMax[_,_]~_.zero-succ"></a><a id="826" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a> <a id="836" class="Symbol">:</a> <a id="838" class="Symbol">{</a><a id="839" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#839" class="Bound">y</a> <a id="841" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#841" class="Bound">z</a> <a id="843" class="Symbol">:</a> <a id="845" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="848" class="Symbol">}</a> <a id="850" class="Symbol">→</a> <a id="852" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="860" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="865" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="867" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#839" class="Bound">y</a> <a id="869" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="872" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#841" class="Bound">z</a> <a id="874" class="Symbol">→</a> <a id="876" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="884" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="889" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="891" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="896" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#839" class="Bound">y</a> <a id="898" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="901" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#841" class="Bound">z</a>
  <a id="limMax[_,_]~_.zero-lim"></a><a id="905" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="914" class="Symbol">:</a> <a id="916" class="Symbol">{</a><a id="917" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#917" class="Bound">f</a> <a id="919" class="Symbol">:</a> <a id="921" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="923" class="Symbol">→</a> <a id="925" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="928" class="Symbol">}{</a><a id="930" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#930" class="Bound">f↑</a> <a id="933" class="Symbol">:</a> <a id="935" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="946" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#917" class="Bound">f</a><a id="947" class="Symbol">}</a>
           <a id="960" class="Symbol">→</a> <a id="962" class="Symbol">(</a><a id="963" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#963" class="Bound">t</a> <a id="965" class="Symbol">:</a> <a id="967" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="969" class="Symbol">→</a> <a id="971" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="974" class="Symbol">)</a> <a id="976" class="Symbol">→</a> <a id="978" class="Symbol">((</a><a id="980" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#980" class="Bound">n</a> <a id="982" class="Symbol">:</a> <a id="984" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a> <a id="989" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="997" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1002" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1004" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#917" class="Bound">f</a> <a id="1006" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#980" class="Bound">n</a> <a id="1008" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1011" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#963" class="Bound">t</a> <a id="1013" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#980" class="Bound">n</a><a id="1014" class="Symbol">)</a>
           <a id="1027" class="Symbol">→</a> <a id="1029" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1037" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1042" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1044" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1050" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#917" class="Bound">f</a> <a id="1052" class="Symbol">{</a><a id="1053" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#930" class="Bound">f↑</a><a id="1055" class="Symbol">}</a> <a id="1057" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1060" class="Symbol">(</a><a id="1061" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1067" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#917" class="Bound">f</a> <a id="1069" class="Symbol">{</a><a id="1070" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#930" class="Bound">f↑</a><a id="1072" class="Symbol">})</a>
  <a id="limMax[_,_]~_.succ-zero"></a><a id="1077" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="1087" class="Symbol">:</a> <a id="1089" class="Symbol">{</a><a id="1090" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1090" class="Bound">x</a> <a id="1092" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1092" class="Bound">z</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">→</a> <a id="1103" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1090" class="Bound">x</a> <a id="1113" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1115" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1120" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1123" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1092" class="Bound">z</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1135" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1140" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1090" class="Bound">x</a> <a id="1142" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1144" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1149" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1152" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1092" class="Bound">z</a>
  <a id="limMax[_,_]~_.succ-succ"></a><a id="1156" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="1166" class="Symbol">:</a> <a id="1168" class="Symbol">{</a><a id="1169" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1169" class="Bound">x</a> <a id="1171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1171" class="Bound">y</a> <a id="1173" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1173" class="Bound">z</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1192" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1169" class="Bound">x</a> <a id="1194" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1196" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1171" class="Bound">y</a> <a id="1198" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1201" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1173" class="Bound">z</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1213" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1218" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1169" class="Bound">x</a> <a id="1220" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1222" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1227" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1171" class="Bound">y</a> <a id="1229" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1232" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1173" class="Bound">z</a>
  <a id="limMax[_,_]~_.succ-lim"></a><a id="1236" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="1245" class="Symbol">:</a> <a id="1247" class="Symbol">{</a><a id="1248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1248" class="Bound">x</a> <a id="1250" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1250" class="Bound">z</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1257" class="Symbol">}{</a><a id="1259" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1259" class="Bound">f</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1270" class="Symbol">}{</a><a id="1272" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1272" class="Bound">f↑</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1288" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1259" class="Bound">f</a><a id="1289" class="Symbol">}</a>
           <a id="1302" class="Symbol">→</a> <a id="1304" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1312" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1248" class="Bound">x</a> <a id="1314" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1316" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1322" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1259" class="Bound">f</a> <a id="1324" class="Symbol">{</a><a id="1325" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1272" class="Bound">f↑</a><a id="1327" class="Symbol">}</a> <a id="1329" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1332" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1250" class="Bound">z</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1344" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1349" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1248" class="Bound">x</a> <a id="1351" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1353" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1359" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1259" class="Bound">f</a> <a id="1361" class="Symbol">{</a><a id="1362" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1272" class="Bound">f↑</a><a id="1364" class="Symbol">}</a> <a id="1366" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1369" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1250" class="Bound">z</a>
  <a id="limMax[_,_]~_.lim-zero"></a><a id="1373" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="1382" class="Symbol">:</a> <a id="1384" class="Symbol">{</a><a id="1385" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1385" class="Bound">f</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1396" class="Symbol">}{</a><a id="1398" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1398" class="Bound">f↑</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1414" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1385" class="Bound">f</a><a id="1415" class="Symbol">}</a>
           <a id="1428" class="Symbol">→</a> <a id="1430" class="Symbol">(</a><a id="1431" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1431" class="Bound">l</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">→</a> <a id="1446" class="Symbol">((</a><a id="1448" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1448" class="Bound">n</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1453" class="Symbol">)</a> <a id="1455" class="Symbol">→</a> <a id="1457" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1465" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1385" class="Bound">f</a> <a id="1467" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1448" class="Bound">n</a> <a id="1469" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1471" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1476" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1479" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1431" class="Bound">l</a> <a id="1481" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1448" class="Bound">n</a><a id="1482" class="Symbol">)</a>
           <a id="1495" class="Symbol">→</a> <a id="1497" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1505" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1511" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1385" class="Bound">f</a> <a id="1513" class="Symbol">{</a><a id="1514" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1398" class="Bound">f↑</a><a id="1516" class="Symbol">}</a> <a id="1518" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1520" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1525" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1528" class="Symbol">(</a><a id="1529" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1535" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1385" class="Bound">f</a> <a id="1537" class="Symbol">{</a><a id="1538" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1398" class="Bound">f↑</a><a id="1540" class="Symbol">})</a>
  <a id="limMax[_,_]~_.lim-succ"></a><a id="1545" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="1554" class="Symbol">:</a> <a id="1556" class="Symbol">{</a><a id="1557" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1557" class="Bound">f</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1568" class="Symbol">}{</a><a id="1570" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1570" class="Bound">f↑</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1586" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1557" class="Bound">f</a><a id="1587" class="Symbol">}{</a><a id="1589" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1589" class="Bound">y</a> <a id="1591" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1591" class="Bound">z</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1598" class="Symbol">}</a>
           <a id="1611" class="Symbol">→</a> <a id="1613" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1621" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1627" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1557" class="Bound">f</a> <a id="1629" class="Symbol">{</a><a id="1630" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1570" class="Bound">f↑</a><a id="1632" class="Symbol">}</a> <a id="1634" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1636" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1589" class="Bound">y</a> <a id="1638" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1641" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1591" class="Bound">z</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1653" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1659" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1557" class="Bound">f</a> <a id="1661" class="Symbol">{</a><a id="1662" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1570" class="Bound">f↑</a><a id="1664" class="Symbol">}</a> <a id="1666" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1668" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1673" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1589" class="Bound">y</a> <a id="1675" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1678" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1591" class="Bound">z</a>
  <a id="limMax[_,_]~_.lim-lim"></a><a id="1682" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="1690" class="Symbol">:</a> <a id="1692" class="Symbol">{</a><a id="1693" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1693" class="Bound">f</a> <a id="1695" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1695" class="Bound">g</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1706" class="Symbol">}{</a><a id="1708" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1708" class="Bound">f↑</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1724" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1693" class="Bound">f</a><a id="1725" class="Symbol">}{</a><a id="1727" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1727" class="Bound">g↑</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1743" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1695" class="Bound">g</a><a id="1744" class="Symbol">}</a>
          <a id="1756" class="Symbol">→</a> <a id="1758" class="Symbol">(</a><a id="1759" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1759" class="Bound">r</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1770" class="Symbol">)</a> <a id="1772" class="Symbol">→</a> <a id="1774" class="Symbol">(</a><a id="1775" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1775" class="Bound">rspec</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">(</a><a id="1784" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1784" class="Bound">n</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">→</a> <a id="1793" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="1801" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1693" class="Bound">f</a> <a id="1803" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1784" class="Bound">n</a> <a id="1805" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="1807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1695" class="Bound">g</a> <a id="1809" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1784" class="Bound">n</a> <a id="1811" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="1814" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1759" class="Bound">r</a> <a id="1816" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1784" class="Bound">n</a><a id="1817" class="Symbol">)</a>
          <a id="1829" class="Symbol">→</a> <a id="1831" class="Keyword">let</a> <a id="1835" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1835" class="Bound">r+ι↑</a> <a id="1840" class="Symbol">=</a> <a id="1842" class="Symbol">λ</a> <a id="1844" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1844" class="Bound">n</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a>
                             <a id="1889" class="Symbol">(</a><a id="1890" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="1898" class="Symbol">(</a><a id="1899" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1901" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1844" class="Bound">n</a><a id="1902" class="Symbol">)</a>
                                      <a id="1942" class="Symbol">(</a><a id="1943" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="1959" class="Symbol">(</a><a id="1960" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="1967" class="Symbol">(</a><a id="1968" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1708" class="Bound">f↑</a> <a id="1971" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1844" class="Bound">n</a><a id="1972" class="Symbol">))</a>
                                                       <a id="2030" class="Symbol">(</a><a id="2031" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2038" class="Symbol">(</a><a id="2039" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1727" class="Bound">g↑</a> <a id="2042" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1844" class="Bound">n</a><a id="2043" class="Symbol">))</a>
                                                       <a id="2101" class="Symbol">(</a><a id="2102" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1775" class="Bound">rspec</a> <a id="2108" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1844" class="Bound">n</a><a id="2109" class="Symbol">)</a>
                                                       <a id="2166" class="Symbol">(</a><a id="2167" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1775" class="Bound">rspec</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2178" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1844" class="Bound">n</a><a id="2179" class="Symbol">))))</a>
          <a id="2194" class="Keyword">in</a> <a id="2197" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="2205" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2211" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1693" class="Bound">f</a> <a id="2213" class="Symbol">{</a><a id="2214" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1708" class="Bound">f↑</a><a id="2216" class="Symbol">}</a> <a id="2218" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="2220" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2226" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1695" class="Bound">g</a> <a id="2228" class="Symbol">{</a><a id="2229" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1727" class="Bound">g↑</a><a id="2231" class="Symbol">}</a> <a id="2233" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="2236" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2242" class="Symbol">(λ</a> <a id="2245" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2245" class="Bound">n</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1759" class="Bound">r</a> <a id="2251" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2245" class="Bound">n</a> <a id="2253" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2255" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2257" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2245" class="Bound">n</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">{</a><a id="2261" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1835" class="Bound">r+ι↑</a><a id="2265" class="Symbol">}</a>
  <a id="limMax[_,_]~_.trunc"></a><a id="2269" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a> <a id="2275" class="Symbol">:</a> <a id="2277" class="Symbol">{</a><a id="2278" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2278" class="Bound">x</a> <a id="2280" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2280" class="Bound">y</a> <a id="2282" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2282" class="Bound">z</a> <a id="2284" class="Symbol">:</a> <a id="2286" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">→</a> <a id="2293" class="Symbol">(</a><a id="2294" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2294" class="Bound">p</a> <a id="2296" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2296" class="Bound">q</a> <a id="2298" class="Symbol">:</a> <a id="2300" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="2308" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2278" class="Bound">x</a> <a id="2310" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="2312" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2280" class="Bound">y</a> <a id="2314" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="2317" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2282" class="Bound">z</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">→</a> <a id="2322" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2294" class="Bound">p</a> <a id="2324" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2326" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2296" class="Bound">q</a>

 <a id="limMax[,]~-mono"></a><a id="2330" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2346" class="Symbol">:</a> <a id="2348" class="Symbol">{</a><a id="2349" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2349" class="Bound">x</a> <a id="2351" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2351" class="Bound">x&#39;</a> <a id="2354" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2354" class="Bound">y</a> <a id="2356" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2356" class="Bound">y&#39;</a> <a id="2359" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2359" class="Bound">z</a> <a id="2361" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2361" class="Bound">z&#39;</a> <a id="2364" class="Symbol">:</a> <a id="2366" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2369" class="Symbol">}</a>
                 <a id="2388" class="Symbol">→</a> <a id="2390" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2349" class="Bound">x</a> <a id="2392" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2394" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2351" class="Bound">x&#39;</a>
                 <a id="2414" class="Symbol">→</a> <a id="2416" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2354" class="Bound">y</a> <a id="2418" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2420" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2356" class="Bound">y&#39;</a>
                 <a id="2440" class="Symbol">→</a> <a id="2442" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="2450" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2349" class="Bound">x</a> <a id="2452" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="2454" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2354" class="Bound">y</a> <a id="2456" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="2459" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2359" class="Bound">z</a>
                 <a id="2478" class="Symbol">→</a> <a id="2480" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="2488" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2351" class="Bound">x&#39;</a> <a id="2491" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="2493" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2356" class="Bound">y&#39;</a> <a id="2496" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="2499" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2361" class="Bound">z&#39;</a>
                 <a id="2519" class="Symbol">→</a> <a id="2521" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2359" class="Bound">z</a> <a id="2523" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2525" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2361" class="Bound">z&#39;</a>
 <a id="2529" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2545" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2545" class="Bound">u</a> <a id="2547" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2547" class="Bound">v</a> <a id="2549" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a> <a id="2559" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2559" class="Bound">q</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
 <a id="2571" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2587" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2587" class="Bound">u</a> <a id="2589" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2589" class="Bound">v</a> <a id="2591" class="Symbol">(</a><a id="2592" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a> <a id="2602" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2602" class="Bound">p</a><a id="2603" class="Symbol">)</a> <a id="2605" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2605" class="Bound">q</a> <a id="2607" class="Symbol">=</a>
  <a id="2611" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2627" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2587" class="Bound">u</a> <a id="2629" class="Symbol">(</a><a id="2630" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2638" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="2657" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2589" class="Bound">v</a><a id="2658" class="Symbol">)</a> <a id="2660" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2602" class="Bound">p</a> <a id="2662" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2605" class="Bound">q</a>
 <a id="2665" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2681" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2681" class="Bound">u</a> <a id="2683" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2683" class="Bound">v</a> <a id="2685" class="Symbol">(</a><a id="2686" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="2695" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2695" class="Bound">t</a> <a id="2697" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2697" class="Bound">tspec</a><a id="2702" class="Symbol">)</a> <a id="2704" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a> <a id="2714" class="Symbol">=</a> <a id="2716" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2683" class="Bound">v</a>
 <a id="2719" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2735" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2735" class="Bound">u</a> <a id="2737" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2737" class="Bound">v</a> <a id="2739" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2739" class="Bound">p</a><a id="2740" class="Symbol">@(</a><a id="2742" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="2751" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2751" class="Bound">t</a> <a id="2753" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2753" class="Bound">tspec</a><a id="2758" class="Symbol">)</a> <a id="2760" class="Symbol">(</a><a id="2761" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a> <a id="2771" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2771" class="Bound">q</a><a id="2772" class="Symbol">)</a> <a id="2774" class="Symbol">=</a>
  <a id="2778" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2794" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2735" class="Bound">u</a> <a id="2796" class="Symbol">(</a><a id="2797" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="2810" class="Symbol">_</a> <a id="2812" class="Symbol">_</a> <a id="2814" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2737" class="Bound">v</a><a id="2815" class="Symbol">)</a> <a id="2817" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2739" class="Bound">p</a> <a id="2819" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2771" class="Bound">q</a>
 <a id="2822" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2838" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2838" class="Bound">u</a> <a id="2840" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2840" class="Bound">v</a> <a id="2842" class="Symbol">(</a><a id="2843" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="2852" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2852" class="Bound">t</a> <a id="2854" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2854" class="Bound">tspec</a><a id="2859" class="Symbol">)</a> <a id="2861" class="Symbol">(</a><a id="2862" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="2871" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2871" class="Bound">t&#39;</a> <a id="2874" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2874" class="Bound">tspec&#39;</a><a id="2880" class="Symbol">)</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2840" class="Bound">v</a>
 <a id="2887" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2903" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2903" class="Bound">u</a> <a id="2905" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2905" class="Bound">v</a> <a id="2907" class="Symbol">(</a><a id="2908" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="2917" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2917" class="Bound">t</a> <a id="2919" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2919" class="Bound">tspec</a><a id="2924" class="Symbol">)</a> <a id="2926" class="Symbol">(</a><a id="2927" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="2937" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2937" class="Bound">q</a><a id="2938" class="Symbol">)</a> <a id="2940" class="Symbol">=</a> <a id="2942" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2950" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2905" class="Bound">v</a> <a id="2952" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
 <a id="2960" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="2976" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2976" class="Bound">u</a> <a id="2978" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2978" class="Bound">v</a> <a id="2980" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2980" class="Bound">p</a><a id="2981" class="Symbol">@(</a><a id="2983" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="2992" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2992" class="Bound">t</a> <a id="2994" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2994" class="Bound">tspec</a><a id="2999" class="Symbol">)</a> <a id="3001" class="Symbol">(</a><a id="3002" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="3012" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3012" class="Bound">q</a><a id="3013" class="Symbol">)</a> <a id="3015" class="Symbol">=</a>
  <a id="3019" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="3035" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="3042" class="Symbol">(</a><a id="3043" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="3056" class="Symbol">_</a> <a id="3058" class="Symbol">_</a> <a id="3060" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2978" class="Bound">v</a> <a id="3062" class="Symbol">)</a> <a id="3064" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2980" class="Bound">p</a> <a id="3066" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3012" class="Bound">q</a>
 <a id="3069" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="3085" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3085" class="Bound">u</a> <a id="3087" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3087" class="Bound">v</a> <a id="3089" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3089" class="Bound">p</a><a id="3090" class="Symbol">@(</a><a id="3092" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="3101" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3101" class="Bound">t</a> <a id="3103" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3103" class="Bound">tspec</a><a id="3108" class="Symbol">)</a> <a id="3110" class="Symbol">(</a><a id="3111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="3120" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3120" class="Bound">q</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">=</a>
  <a id="3127" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="3143" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="3150" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3087" class="Bound">v</a> <a id="3152" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3089" class="Bound">p</a> <a id="3154" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3120" class="Bound">q</a>
 <a id="3157" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="3173" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3173" class="Bound">u</a> <a id="3175" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3175" class="Bound">v</a> <a id="3177" class="Symbol">(</a><a id="3178" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="3187" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3187" class="Bound">t</a> <a id="3189" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3189" class="Bound">tspec</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">(</a><a id="3197" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="3206" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3206" class="Bound">l</a> <a id="3208" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3208" class="Bound">lspec</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">=</a> <a id="3217" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3225" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3175" class="Bound">v</a> <a id="3227" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3173" class="Bound">u</a>
 <a id="3230" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="3246" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3246" class="Bound">u</a> <a id="3248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3248" class="Bound">v</a> <a id="3250" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3250" class="Bound">p</a><a id="3251" class="Symbol">@(</a><a id="3253" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="3262" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3262" class="Bound">t</a> <a id="3264" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3264" class="Bound">tspec</a><a id="3269" class="Symbol">)</a> <a id="3271" class="Symbol">(</a><a id="3272" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="3281" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3281" class="Bound">q</a><a id="3282" class="Symbol">)</a> <a id="3284" class="Symbol">=</a>
  <a id="3288" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="3304" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3246" class="Bound">u</a> <a id="3306" class="Symbol">(</a><a id="3307" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="3320" class="Symbol">_</a> <a id="3322" class="Symbol">_</a> <a id="3324" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3248" class="Bound">v</a><a id="3325" class="Symbol">)</a> <a id="3327" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3250" class="Bound">p</a> <a id="3329" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3281" class="Bound">q</a>
 <a id="3332" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="3348" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3348" class="Bound">u</a> <a id="3350" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3350" class="Bound">v</a> <a id="3352" class="Symbol">(</a><a id="3353" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="3362" class="Symbol">{</a><a id="3363" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a><a id="3364" class="Symbol">}</a> <a id="3366" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3366" class="Bound">t</a> <a id="3368" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3368" class="Bound">tspec</a><a id="3373" class="Symbol">)</a> <a id="3375" class="Symbol">(</a><a id="3376" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="3384" class="Symbol">{</a><a id="3385" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3385" class="Bound">g</a><a id="3386" class="Symbol">}</a> <a id="3388" class="Symbol">{</a><a id="3389" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3389" class="Bound">g&#39;</a><a id="3391" class="Symbol">}</a> <a id="3393" class="Symbol">{</a><a id="3394" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3394" class="Bound">g↑</a><a id="3396" class="Symbol">}</a> <a id="3398" class="Symbol">{</a><a id="3399" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3399" class="Bound">g&#39;↑</a><a id="3402" class="Symbol">}</a> <a id="3404" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="3406" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3406" class="Bound">rspec</a><a id="3411" class="Symbol">)</a> <a id="3413" class="Symbol">=</a>
  <a id="3417" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="3442" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3444" class="Symbol">(λ</a> <a id="3447" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3447" class="Bound">k</a> <a id="3449" class="Symbol">→</a> <a id="3451" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="3453" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3447" class="Bound">k</a> <a id="3455" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3457" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3459" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3447" class="Bound">k</a><a id="3460" class="Symbol">)</a> <a id="3462" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3477" class="Function">h</a>
   <a id="3467" class="Keyword">where</a>
    <a id="3477" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3477" class="Function">h</a> <a id="3479" class="Symbol">:</a> <a id="3481" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3483" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="3485" class="Symbol">(λ</a> <a id="3488" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3488" class="Bound">k</a> <a id="3490" class="Symbol">→</a> <a id="3492" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="3494" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3488" class="Bound">k</a> <a id="3496" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3498" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3500" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3488" class="Bound">k</a><a id="3501" class="Symbol">)</a>
    <a id="3507" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3477" class="Function">h</a> <a id="3509" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a> <a id="3511" class="Symbol">=</a> <a id="3513" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="3520" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3575" class="Function">β</a> <a id="3522" class="Symbol">(</a><a id="3523" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="3548" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3550" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3389" class="Bound">g&#39;</a> <a id="3553" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3350" class="Bound">v</a> <a id="3555" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a><a id="3556" class="Symbol">)</a>
     <a id="3563" class="Keyword">where</a>
      <a id="3575" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3575" class="Function">β</a> <a id="3577" class="Symbol">:</a>  <a id="3580" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3583" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3583" class="Bound">n</a> <a id="3585" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3587" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3589" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3591" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3593" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a> <a id="3595" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3597" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3389" class="Bound">g&#39;</a> <a id="3600" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3583" class="Bound">n</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3607" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3607" class="Bound">m</a> <a id="3609" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3611" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3613" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3615" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3617" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a> <a id="3619" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3621" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="3623" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3607" class="Bound">m</a> <a id="3625" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3627" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3629" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3607" class="Bound">m</a>
      <a id="3637" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3575" class="Function">β</a> <a id="3639" class="Symbol">(</a><a id="3640" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3640" class="Bound">n</a> <a id="3642" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3644" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3644" class="Bound">p</a><a id="3645" class="Symbol">)</a> <a id="3647" class="Symbol">=</a> <a id="3649" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="3651" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3653" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3757" class="Function">p&#39;</a>
       <a id="3663" class="Keyword">where</a>
        <a id="3677" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a> <a id="3680" class="Symbol">:</a> <a id="3682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="3692" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="3709" class="Symbol">(</a><a id="3710" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3712" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a><a id="3713" class="Symbol">)</a>
        <a id="3723" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="3737" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="3739" class="Symbol">=</a> <a id="3741" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3640" class="Bound">n</a> <a id="3743" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="3746" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a>
        <a id="3757" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3757" class="Function">p&#39;</a> <a id="3760" class="Symbol">=</a> <a id="3762" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3764" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a>        <a id="3773" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="3776" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3782" class="Symbol">(</a><a id="3783" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="3786" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="3788" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="3790" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3792" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3794" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a><a id="3796" class="Symbol">)</a> <a id="3798" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3893" class="Function">[1]</a> <a id="3802" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4038" class="Function">[2]</a> <a id="3806" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="3821" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="3823" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="3825" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3827" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3829" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a> <a id="3832" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="3835" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4501" class="Function">[3]</a> <a id="3839" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="3854" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="3856" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="3858" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3860" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3862" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a>  <a id="3865" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
         <a id="3877" class="Keyword">where</a>
          <a id="3893" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3893" class="Function">[1]</a> <a id="3897" class="Symbol">:</a> <a id="3899" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3366" class="Bound">t</a> <a id="3901" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a> <a id="3903" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3905" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3907" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a> <a id="3910" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3912" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="3914" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a>
          <a id="3926" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3893" class="Function">[1]</a> <a id="3930" class="Symbol">=</a> <a id="3932" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3937" class="Symbol">(</a><a id="3938" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="3941" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3943" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">(</a><a id="3948" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="3964" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="3971" class="Symbol">(</a><a id="3972" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3368" class="Bound">tspec</a> <a id="3978" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a><a id="3979" class="Symbol">))</a> <a id="3982" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                <a id="4000" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4004" class="Symbol">(</a><a id="4005" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19336" class="Function">decompose-⇓-fin</a> <a id="4021" class="Symbol">(</a><a id="4022" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3363" class="Bound">f</a> <a id="4024" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a><a id="4025" class="Symbol">))</a>
          <a id="4038" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4038" class="Function">[2]</a> <a id="4042" class="Symbol">:</a> <a id="4044" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3366" class="Bound">t</a> <a id="4046" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a> <a id="4048" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4050" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4052" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a> <a id="4055" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4057" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="4059" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="4061" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4063" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4065" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a>
          <a id="4078" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4038" class="Function">[2]</a> <a id="4082" class="Symbol">=</a> <a id="4084" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="4092" class="Symbol">(</a><a id="4093" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4095" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a><a id="4097" class="Symbol">)</a> <a id="4099" class="Symbol">(</a><a id="4100" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="4108" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4148" class="Function">[2]₁</a> <a id="4113" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4241" class="Function">[2]₂</a><a id="4117" class="Symbol">)</a>
           <a id="4130" class="Keyword">where</a>
            <a id="4148" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4148" class="Function">[2]₁</a> <a id="4153" class="Symbol">:</a> <a id="4155" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3366" class="Bound">t</a> <a id="4157" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a> <a id="4159" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4161" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="4163" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3640" class="Bound">n</a>
            <a id="4177" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4148" class="Function">[2]₁</a> <a id="4182" class="Symbol">=</a> <a id="4184" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4200" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="4207" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3644" class="Bound">p</a> <a id="4209" class="Symbol">(</a><a id="4210" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3368" class="Bound">tspec</a> <a id="4216" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3509" class="Bound">k</a><a id="4217" class="Symbol">)</a> <a id="4219" class="Symbol">(</a><a id="4220" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3406" class="Bound">rspec</a> <a id="4226" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3640" class="Bound">n</a><a id="4227" class="Symbol">)</a>
            <a id="4241" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4241" class="Function">[2]₂</a> <a id="4246" class="Symbol">:</a> <a id="4248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="4250" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3640" class="Bound">n</a> <a id="4252" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4254" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="4256" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a>
            <a id="4270" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4241" class="Function">[2]₂</a> <a id="4275" class="Symbol">=</a> <a id="4277" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4293" class="Symbol">(</a><a id="4294" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="4314" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3394" class="Bound">g↑</a> <a id="4317" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="4327" class="Symbol">)</a>
                                   <a id="4364" class="Symbol">(</a><a id="4365" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="4385" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3399" class="Bound">g&#39;↑</a> <a id="4389" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="4399" class="Symbol">)</a>
                                   <a id="4436" class="Symbol">(</a><a id="4437" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3406" class="Bound">rspec</a> <a id="4443" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3640" class="Bound">n</a><a id="4444" class="Symbol">)</a>
                                   <a id="4481" class="Symbol">(</a><a id="4482" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3406" class="Bound">rspec</a> <a id="4488" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a><a id="4489" class="Symbol">)</a>
          <a id="4501" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4501" class="Function">[3]</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="4509" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="4511" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4513" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4515" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a> <a id="4518" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4520" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3404" class="Bound">r</a> <a id="4522" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a> <a id="4524" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4526" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4528" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3723" class="Function">m</a>
          <a id="4540" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4501" class="Function">[3]</a> <a id="4544" class="Symbol">=</a> <a id="4546" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="4554" class="Symbol">(</a><a id="4555" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="4575" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="4601" class="Symbol">{</a><a id="4602" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3677" class="Function">m₁</a><a id="4604" class="Symbol">}</a> <a id="4606" class="Symbol">{</a><a id="4607" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#3640" class="Bound">n</a><a id="4608" class="Symbol">}))</a>
 <a id="4613" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4629" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4629" class="Bound">u</a> <a id="4631" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4631" class="Bound">v</a> <a id="4633" class="Symbol">(</a><a id="4634" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="4643" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4643" class="Bound">t</a> <a id="4645" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4645" class="Bound">tspec</a><a id="4650" class="Symbol">)</a> <a id="4652" class="Symbol">(</a><a id="4653" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a> <a id="4659" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4659" class="Bound">q</a> <a id="4661" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4661" class="Bound">q₁</a> <a id="4664" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4664" class="Bound">i</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">=</a>
  <a id="4671" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="4684" class="Symbol">(λ</a> <a id="4687" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4687" class="Bound">i</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">(</a><a id="4701" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4717" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4629" class="Bound">u</a> <a id="4719" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4631" class="Bound">v</a> <a id="4721" class="Symbol">(</a><a id="4722" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="4731" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4643" class="Bound">t</a> <a id="4733" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4645" class="Bound">tspec</a><a id="4738" class="Symbol">)</a> <a id="4740" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4659" class="Bound">q</a><a id="4741" class="Symbol">)</a>
                               <a id="4774" class="Symbol">(</a><a id="4775" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4791" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4629" class="Bound">u</a> <a id="4793" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4631" class="Bound">v</a> <a id="4795" class="Symbol">(</a><a id="4796" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="4805" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4643" class="Bound">t</a> <a id="4807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4645" class="Bound">tspec</a><a id="4812" class="Symbol">)</a> <a id="4814" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4661" class="Bound">q₁</a><a id="4816" class="Symbol">)</a> <a id="4818" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4664" class="Bound">i</a>
 <a id="4821" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4837" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4837" class="Bound">u</a> <a id="4839" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4839" class="Bound">v</a> <a id="4841" class="Symbol">(</a><a id="4842" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="4852" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4852" class="Bound">p</a><a id="4853" class="Symbol">)</a> <a id="4855" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4855" class="Bound">q</a> <a id="4857" class="Symbol">=</a>
  <a id="4861" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4877" class="Symbol">(</a><a id="4878" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="4886" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="4905" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4837" class="Bound">u</a><a id="4906" class="Symbol">)</a>  <a id="4909" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4839" class="Bound">v</a> <a id="4911" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4852" class="Bound">p</a> <a id="4913" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4855" class="Bound">q</a>
 <a id="4916" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4932" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4932" class="Bound">u</a> <a id="4934" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4934" class="Bound">v</a> <a id="4936" class="Symbol">(</a><a id="4937" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="4947" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4947" class="Bound">p</a><a id="4948" class="Symbol">)</a> <a id="4950" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4950" class="Bound">q</a> <a id="4952" class="Symbol">=</a>
  <a id="4956" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="4972" class="Symbol">(</a><a id="4973" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="4981" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a>  <a id="5001" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4932" class="Bound">u</a><a id="5002" class="Symbol">)</a> <a id="5004" class="Symbol">(</a><a id="5005" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5013" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="5032" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4934" class="Bound">v</a><a id="5033" class="Symbol">)</a> <a id="5035" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4947" class="Bound">p</a> <a id="5037" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#4950" class="Bound">q</a>
 <a id="5040" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5056" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5056" class="Bound">u</a> <a id="5058" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5058" class="Bound">v</a> <a id="5060" class="Symbol">(</a><a id="5061" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="5070" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5070" class="Bound">p</a><a id="5071" class="Symbol">)</a> <a id="5073" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5073" class="Bound">q</a> <a id="5075" class="Symbol">=</a>
  <a id="5079" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5095" class="Symbol">(</a><a id="5096" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5104" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="5123" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5056" class="Bound">u</a><a id="5124" class="Symbol">)</a> <a id="5126" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5058" class="Bound">v</a> <a id="5128" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5070" class="Bound">p</a> <a id="5130" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5073" class="Bound">q</a>
 <a id="5133" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5149" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5149" class="Bound">u</a> <a id="5151" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5151" class="Bound">v</a> <a id="5153" class="Symbol">(</a><a id="5154" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5163" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5163" class="Bound">l</a> <a id="5165" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5165" class="Bound">lspec</a><a id="5170" class="Symbol">)</a> <a id="5172" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a> <a id="5182" class="Symbol">=</a> <a id="5184" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5149" class="Bound">u</a>
 <a id="5187" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5203" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5203" class="Bound">u</a> <a id="5205" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5205" class="Bound">v</a> <a id="5207" class="Symbol">(</a><a id="5208" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5217" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5217" class="Bound">l</a> <a id="5219" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5219" class="Bound">lspec</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">(</a><a id="5227" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a> <a id="5237" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5237" class="Bound">q</a><a id="5238" class="Symbol">)</a> <a id="5240" class="Symbol">=</a> <a id="5242" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5250" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5203" class="Bound">u</a> <a id="5252" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
 <a id="5260" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5276" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5276" class="Bound">u</a> <a id="5278" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5278" class="Bound">v</a> <a id="5280" class="Symbol">(</a><a id="5281" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5290" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5290" class="Bound">l</a> <a id="5292" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5292" class="Bound">lspec</a><a id="5297" class="Symbol">)</a> <a id="5299" class="Symbol">(</a><a id="5300" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="5309" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5309" class="Bound">t</a> <a id="5311" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5311" class="Bound">tspec</a><a id="5316" class="Symbol">)</a> <a id="5318" class="Symbol">=</a> <a id="5320" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5328" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5276" class="Bound">u</a> <a id="5330" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5278" class="Bound">v</a>
 <a id="5333" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5349" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5349" class="Bound">u</a> <a id="5351" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5351" class="Bound">v</a> <a id="5353" class="Symbol">(</a><a id="5354" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5363" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5363" class="Bound">l</a> <a id="5365" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5365" class="Bound">lspec</a><a id="5370" class="Symbol">)</a> <a id="5372" class="Symbol">(</a><a id="5373" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="5383" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5383" class="Bound">q</a><a id="5384" class="Symbol">)</a> <a id="5386" class="Symbol">=</a>
  <a id="5390" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5406" class="Symbol">(</a><a id="5407" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="5420" class="Symbol">_</a> <a id="5422" class="Symbol">_</a> <a id="5424" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5349" class="Bound">u</a><a id="5425" class="Symbol">)</a> <a id="5427" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5351" class="Bound">v</a> <a id="5429" class="Symbol">(</a><a id="5430" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5439" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5363" class="Bound">l</a> <a id="5441" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5365" class="Bound">lspec</a><a id="5446" class="Symbol">)</a> <a id="5448" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5383" class="Bound">q</a>
 <a id="5451" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5467" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5467" class="Bound">u</a> <a id="5469" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5469" class="Bound">v</a> <a id="5471" class="Symbol">(</a><a id="5472" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5481" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5481" class="Bound">l</a> <a id="5483" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5483" class="Bound">lspec</a><a id="5488" class="Symbol">)</a> <a id="5490" class="Symbol">(</a><a id="5491" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="5501" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5501" class="Bound">q</a><a id="5502" class="Symbol">)</a> <a id="5504" class="Symbol">=</a>
  <a id="5508" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5524" class="Symbol">(</a><a id="5525" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="5538" class="Symbol">_</a> <a id="5540" class="Symbol">_</a> <a id="5542" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5467" class="Bound">u</a><a id="5543" class="Symbol">)</a> <a id="5545" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="5552" class="Symbol">(</a><a id="5553" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5562" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5481" class="Bound">l</a> <a id="5564" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5483" class="Bound">lspec</a><a id="5569" class="Symbol">)</a> <a id="5571" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5501" class="Bound">q</a>
 <a id="5574" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5590" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5590" class="Bound">u</a> <a id="5592" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5592" class="Bound">v</a> <a id="5594" class="Symbol">(</a><a id="5595" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5604" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5604" class="Bound">l</a> <a id="5606" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5606" class="Bound">lspec</a><a id="5611" class="Symbol">)</a> <a id="5613" class="Symbol">(</a><a id="5614" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="5623" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5623" class="Bound">q</a><a id="5624" class="Symbol">)</a> <a id="5626" class="Symbol">=</a>
  <a id="5630" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5646" class="Symbol">(</a><a id="5647" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="5660" class="Symbol">_</a> <a id="5662" class="Symbol">_</a> <a id="5664" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5590" class="Bound">u</a><a id="5665" class="Symbol">)</a> <a id="5667" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5592" class="Bound">v</a> <a id="5669" class="Symbol">(</a><a id="5670" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5679" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5604" class="Bound">l</a> <a id="5681" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5606" class="Bound">lspec</a><a id="5686" class="Symbol">)</a> <a id="5688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5623" class="Bound">q</a>
 <a id="5691" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5707" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5707" class="Bound">u</a> <a id="5709" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5709" class="Bound">v</a> <a id="5711" class="Symbol">(</a><a id="5712" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5721" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5721" class="Bound">l</a> <a id="5723" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5723" class="Bound">lspec</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">(</a><a id="5731" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5740" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5740" class="Bound">l&#39;</a> <a id="5743" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5743" class="Bound">lspec&#39;</a><a id="5749" class="Symbol">)</a> <a id="5751" class="Symbol">=</a> <a id="5753" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5707" class="Bound">u</a>
 <a id="5756" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5772" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5772" class="Bound">u</a> <a id="5774" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5774" class="Bound">v</a> <a id="5776" class="Symbol">(</a><a id="5777" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5786" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5786" class="Bound">l</a> <a id="5788" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5788" class="Bound">lspec</a><a id="5793" class="Symbol">)</a> <a id="5795" class="Symbol">(</a><a id="5796" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="5805" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5805" class="Bound">q</a><a id="5806" class="Symbol">)</a> <a id="5808" class="Symbol">=</a>
  <a id="5812" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5828" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5772" class="Bound">u</a> <a id="5830" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="5837" class="Symbol">(</a><a id="5838" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5847" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5786" class="Bound">l</a> <a id="5849" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5788" class="Bound">lspec</a><a id="5854" class="Symbol">)</a> <a id="5856" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5805" class="Bound">q</a>
 <a id="5859" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5875" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5875" class="Bound">u</a> <a id="5877" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5877" class="Bound">v</a> <a id="5879" class="Symbol">(</a><a id="5880" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="5889" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5889" class="Bound">p</a><a id="5890" class="Symbol">)</a> <a id="5892" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5892" class="Bound">q</a> <a id="5894" class="Symbol">=</a>
  <a id="5898" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5914" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5875" class="Bound">u</a> <a id="5916" class="Symbol">(</a><a id="5917" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="5925" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="5944" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5877" class="Bound">v</a><a id="5945" class="Symbol">)</a> <a id="5947" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5889" class="Bound">p</a> <a id="5949" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5892" class="Bound">q</a>
 <a id="5952" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="5968" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5968" class="Bound">u</a> <a id="5970" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5970" class="Bound">v</a> <a id="5972" class="Symbol">(</a><a id="5973" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="5982" class="Symbol">{</a><a id="5983" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a><a id="5984" class="Symbol">}</a> <a id="5986" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5986" class="Bound">l</a> <a id="5988" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5988" class="Bound">lspec</a><a id="5993" class="Symbol">)</a> <a id="5995" class="Symbol">(</a><a id="5996" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="6004" class="Symbol">{</a><a id="6005" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6005" class="Bound">g</a><a id="6006" class="Symbol">}</a> <a id="6008" class="Symbol">{</a><a id="6009" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6009" class="Bound">g&#39;</a><a id="6011" class="Symbol">}</a> <a id="6013" class="Symbol">{</a><a id="6014" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6014" class="Bound">g↑</a><a id="6016" class="Symbol">}</a> <a id="6018" class="Symbol">{</a><a id="6019" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6019" class="Bound">g&#39;↑</a><a id="6022" class="Symbol">}</a> <a id="6024" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6026" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6026" class="Bound">rspec</a><a id="6031" class="Symbol">)</a> <a id="6033" class="Symbol">=</a>
  <a id="6037" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="6062" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6064" class="Symbol">(λ</a> <a id="6067" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6067" class="Bound">k</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6073" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6067" class="Bound">k</a> <a id="6075" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6077" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6079" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6067" class="Bound">k</a><a id="6080" class="Symbol">)</a> <a id="6082" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6097" class="Function">h</a>
   <a id="6087" class="Keyword">where</a>
    <a id="6097" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6097" class="Function">h</a> <a id="6099" class="Symbol">:</a> <a id="6101" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6103" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="6105" class="Symbol">(λ</a> <a id="6108" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6108" class="Bound">k</a> <a id="6110" class="Symbol">→</a> <a id="6112" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6114" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6108" class="Bound">k</a> <a id="6116" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6118" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6120" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6108" class="Bound">k</a><a id="6121" class="Symbol">)</a>
    <a id="6127" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6097" class="Function">h</a> <a id="6129" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a>  <a id="6132" class="Symbol">=</a>  <a id="6135" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="6142" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6196" class="Function">β</a> <a id="6144" class="Symbol">(</a><a id="6145" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="6170" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6172" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6005" class="Bound">g</a> <a id="6174" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5968" class="Bound">u</a> <a id="6176" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a><a id="6177" class="Symbol">)</a>
     <a id="6184" class="Keyword">where</a>
      <a id="6196" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6196" class="Function">β</a> <a id="6198" class="Symbol">:</a> <a id="6200" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6203" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6203" class="Bound">n</a> <a id="6205" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6207" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6209" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6211" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6213" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a> <a id="6215" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6217" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6005" class="Bound">g</a> <a id="6219" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6203" class="Bound">n</a> <a id="6221" class="Symbol">→</a> <a id="6223" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6226" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6226" class="Bound">m</a> <a id="6228" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6230" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6232" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6234" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6236" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a> <a id="6238" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6240" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6242" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6226" class="Bound">m</a> <a id="6244" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6246" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6226" class="Bound">m</a>
      <a id="6256" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6196" class="Function">β</a> <a id="6258" class="Symbol">(</a><a id="6259" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6259" class="Bound">n</a> <a id="6261" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6263" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6263" class="Bound">p</a><a id="6264" class="Symbol">)</a> <a id="6266" class="Symbol">=</a> <a id="6268" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="6270" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6272" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6376" class="Function">p&#39;</a>
       <a id="6282" class="Keyword">where</a>
        <a id="6296" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a> <a id="6299" class="Symbol">:</a> <a id="6301" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="6311" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a> <a id="6314" class="Symbol">=</a> <a id="6316" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="6328" class="Symbol">(</a><a id="6329" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6331" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a><a id="6332" class="Symbol">)</a>
        <a id="6342" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="6344" class="Symbol">:</a> <a id="6346" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="6356" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="6358" class="Symbol">=</a> <a id="6360" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6259" class="Bound">n</a> <a id="6362" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="6365" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a>
        <a id="6376" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6376" class="Function">p&#39;</a> <a id="6379" class="Symbol">=</a> <a id="6381" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6383" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a>        <a id="6392" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="6395" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6401" class="Symbol">(</a><a id="6402" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="6405" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6407" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="6409" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6411" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6413" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a><a id="6415" class="Symbol">)</a> <a id="6417" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6514" class="Function">[1]</a> <a id="6421" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6667" class="Function">[2]</a> <a id="6425" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="6440" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6442" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="6444" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6446" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6448" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a> <a id="6451" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="6454" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7150" class="Function">[3]</a> <a id="6458" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="6473" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6475" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="6477" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6479" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6481" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a>  <a id="6484" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
         <a id="6496" class="Keyword">where</a>
            <a id="6514" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6514" class="Function">[1]</a> <a id="6518" class="Symbol">:</a> <a id="6520" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5986" class="Bound">l</a> <a id="6522" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a> <a id="6524" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6526" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6528" class="Symbol">(</a><a id="6529" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a><a id="6531" class="Symbol">)</a> <a id="6533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6535" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6537" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a>
            <a id="6551" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6514" class="Function">[1]</a> <a id="6555" class="Symbol">=</a> <a id="6557" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6562" class="Symbol">(</a><a id="6563" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="6566" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6568" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a><a id="6570" class="Symbol">)</a> <a id="6572" class="Symbol">(</a><a id="6573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="6589" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="6596" class="Symbol">(</a><a id="6597" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5988" class="Bound">lspec</a> <a id="6603" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a><a id="6604" class="Symbol">))</a> <a id="6607" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                  <a id="6627" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6631" class="Symbol">(</a><a id="6632" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19336" class="Function">decompose-⇓-fin</a> <a id="6648" class="Symbol">(</a><a id="6649" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5983" class="Bound">f</a> <a id="6651" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a><a id="6652" class="Symbol">))</a>
            <a id="6667" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6667" class="Function">[2]</a> <a id="6671" class="Symbol">:</a> <a id="6673" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5986" class="Bound">l</a> <a id="6675" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a> <a id="6677" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6679" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6681" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a> <a id="6684" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6686" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="6690" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6692" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6694" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a>
            <a id="6709" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6667" class="Function">[2]</a> <a id="6713" class="Symbol">=</a> <a id="6715" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="6723" class="Symbol">(</a><a id="6724" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6726" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a><a id="6728" class="Symbol">)</a> <a id="6730" class="Symbol">(</a><a id="6731" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6739" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6783" class="Function">[2]₁</a> <a id="6744" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6880" class="Function">[2]₂</a><a id="6748" class="Symbol">)</a>
             <a id="6763" class="Keyword">where</a>
              <a id="6783" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6783" class="Function">[2]₁</a> <a id="6788" class="Symbol">:</a> <a id="6790" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5986" class="Bound">l</a> <a id="6792" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a> <a id="6794" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6796" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6798" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6259" class="Bound">n</a>
              <a id="6814" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6783" class="Function">[2]₁</a> <a id="6819" class="Symbol">=</a> <a id="6821" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="6837" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6263" class="Bound">p</a> <a id="6839" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="6846" class="Symbol">(</a><a id="6847" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#5988" class="Bound">lspec</a> <a id="6853" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6129" class="Bound">k</a><a id="6854" class="Symbol">)</a> <a id="6856" class="Symbol">(</a><a id="6857" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6026" class="Bound">rspec</a> <a id="6863" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6259" class="Bound">n</a><a id="6864" class="Symbol">)</a>
              <a id="6880" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6880" class="Function">[2]₂</a> <a id="6885" class="Symbol">:</a> <a id="6887" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6889" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6259" class="Bound">n</a> <a id="6891" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6893" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="6895" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a>
              <a id="6911" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6880" class="Function">[2]₂</a> <a id="6916" class="Symbol">=</a> <a id="6918" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="6934" class="Symbol">(</a><a id="6935" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="6955" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6014" class="Bound">g↑</a> <a id="6958" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="6968" class="Symbol">)</a>
                                     <a id="7007" class="Symbol">(</a><a id="7008" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="7028" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6019" class="Bound">g&#39;↑</a> <a id="7032" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="7042" class="Symbol">)</a>
                                     <a id="7081" class="Symbol">(</a><a id="7082" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6026" class="Bound">rspec</a> <a id="7088" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6259" class="Bound">n</a><a id="7089" class="Symbol">)</a>
                                     <a id="7128" class="Symbol">(</a><a id="7129" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6026" class="Bound">rspec</a> <a id="7135" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a><a id="7136" class="Symbol">)</a>
            <a id="7150" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7150" class="Function">[3]</a> <a id="7154" class="Symbol">:</a> <a id="7156" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="7158" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="7160" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7162" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7164" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a> <a id="7167" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7169" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6024" class="Bound">r</a> <a id="7171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a> <a id="7173" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7175" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7177" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6342" class="Function">m</a>
            <a id="7191" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7150" class="Function">[3]</a> <a id="7195" class="Symbol">=</a> <a id="7197" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="7205" class="Symbol">(</a><a id="7206" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="7226" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="7239" class="Symbol">(</a><a id="7240" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="7252" class="Symbol">{</a><a id="7253" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6296" class="Function">m₁</a><a id="7255" class="Symbol">}</a> <a id="7257" class="Symbol">{</a><a id="7258" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#6259" class="Bound">n</a><a id="7259" class="Symbol">}))</a>

 <a id="7265" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7281" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7281" class="Bound">u</a> <a id="7283" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7283" class="Bound">v</a> <a id="7285" class="Symbol">(</a><a id="7286" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="7295" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7295" class="Bound">l</a> <a id="7297" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7297" class="Bound">lspec</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(</a><a id="7305" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a> <a id="7311" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7311" class="Bound">p</a> <a id="7313" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7313" class="Bound">q</a> <a id="7315" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7315" class="Bound">i</a><a id="7316" class="Symbol">)</a> <a id="7318" class="Symbol">=</a>
  <a id="7322" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="7335" class="Symbol">(λ</a> <a id="7338" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7338" class="Bound">i</a> <a id="7340" class="Symbol">→</a> <a id="7342" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="7349" class="Symbol">)</a> <a id="7351" class="Symbol">(</a><a id="7352" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7368" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7281" class="Bound">u</a> <a id="7370" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7283" class="Bound">v</a> <a id="7372" class="Symbol">(</a><a id="7373" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="7382" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7295" class="Bound">l</a> <a id="7384" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7297" class="Bound">lspec</a><a id="7389" class="Symbol">)</a> <a id="7391" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7311" class="Bound">p</a><a id="7392" class="Symbol">)</a>
                               <a id="7425" class="Symbol">(</a><a id="7426" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7442" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7281" class="Bound">u</a> <a id="7444" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7283" class="Bound">v</a> <a id="7446" class="Symbol">(</a><a id="7447" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="7456" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7295" class="Bound">l</a> <a id="7458" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7297" class="Bound">lspec</a><a id="7463" class="Symbol">)</a> <a id="7465" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7313" class="Bound">q</a><a id="7466" class="Symbol">)</a> <a id="7468" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7315" class="Bound">i</a>
 <a id="7471" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7487" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7487" class="Bound">u</a> <a id="7489" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7489" class="Bound">v</a> <a id="7491" class="Symbol">(</a><a id="7492" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="7500" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7500" class="Bound">r</a> <a id="7502" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7502" class="Bound">rspec</a><a id="7507" class="Symbol">)</a> <a id="7509" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a> <a id="7519" class="Symbol">=</a> <a id="7521" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a>  <a id="7528" class="Symbol">(</a><a id="7529" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7538" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7487" class="Bound">u</a><a id="7539" class="Symbol">)</a>
 <a id="7542" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7558" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7558" class="Bound">u</a> <a id="7560" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7560" class="Bound">v</a> <a id="7562" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7562" class="Bound">p</a><a id="7563" class="Symbol">@(</a><a id="7565" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="7573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7573" class="Bound">r</a> <a id="7575" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7575" class="Bound">rspec</a><a id="7580" class="Symbol">)</a> <a id="7582" class="Symbol">(</a><a id="7583" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a> <a id="7593" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7593" class="Bound">q</a><a id="7594" class="Symbol">)</a> <a id="7596" class="Symbol">=</a>
  <a id="7600" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7616" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7558" class="Bound">u</a> <a id="7618" class="Symbol">(</a><a id="7619" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="7632" class="Symbol">_</a> <a id="7634" class="Symbol">_</a> <a id="7636" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7560" class="Bound">v</a><a id="7637" class="Symbol">)</a> <a id="7639" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7562" class="Bound">p</a> <a id="7641" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7593" class="Bound">q</a>
 <a id="7644" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7660" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7660" class="Bound">u</a> <a id="7662" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7662" class="Bound">v</a> <a id="7664" class="Symbol">(</a><a id="7665" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="7673" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7673" class="Bound">r</a> <a id="7675" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7675" class="Bound">rspec</a><a id="7680" class="Symbol">)</a> <a id="7682" class="Symbol">(</a><a id="7683" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="7692" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7692" class="Bound">t</a> <a id="7694" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7694" class="Bound">tspec</a><a id="7699" class="Symbol">)</a> <a id="7701" class="Symbol">=</a> <a id="7703" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7709" class="Symbol">(</a><a id="7710" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7719" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7660" class="Bound">u</a><a id="7720" class="Symbol">)</a>
 <a id="7723" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7739" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7739" class="Bound">u</a> <a id="7741" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7741" class="Bound">v</a> <a id="7743" class="Symbol">(</a><a id="7744" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="7752" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7752" class="Bound">r</a> <a id="7754" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7754" class="Bound">rspec</a><a id="7759" class="Symbol">)</a> <a id="7761" class="Symbol">(</a><a id="7762" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="7772" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7772" class="Bound">q</a><a id="7773" class="Symbol">)</a> <a id="7775" class="Symbol">=</a> <a id="7777" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7783" class="Symbol">(</a><a id="7784" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7793" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7741" class="Bound">v</a><a id="7794" class="Symbol">)</a>
 <a id="7797" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7813" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7813" class="Bound">u</a> <a id="7815" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7815" class="Bound">v</a> <a id="7817" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7817" class="Bound">p</a><a id="7818" class="Symbol">@(</a><a id="7820" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="7828" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7828" class="Bound">r</a> <a id="7830" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7830" class="Bound">rspec</a><a id="7835" class="Symbol">)</a> <a id="7837" class="Symbol">(</a><a id="7838" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="7848" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7848" class="Bound">q</a><a id="7849" class="Symbol">)</a> <a id="7851" class="Symbol">=</a>
  <a id="7855" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7871" class="Symbol">(</a><a id="7872" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="7885" class="Symbol">_</a> <a id="7887" class="Symbol">_</a> <a id="7889" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7813" class="Bound">u</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">(</a><a id="7893" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="7906" class="Symbol">_</a> <a id="7908" class="Symbol">_</a> <a id="7910" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7815" class="Bound">v</a><a id="7911" class="Symbol">)</a> <a id="7913" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7817" class="Bound">p</a> <a id="7915" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7848" class="Bound">q</a>
 <a id="7918" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7934" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7934" class="Bound">u</a> <a id="7936" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7936" class="Bound">v</a> <a id="7938" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7938" class="Bound">p</a><a id="7939" class="Symbol">@(</a><a id="7941" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="7949" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7949" class="Bound">r</a> <a id="7951" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7951" class="Bound">rspec</a><a id="7956" class="Symbol">)</a> <a id="7958" class="Symbol">(</a><a id="7959" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="7968" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7968" class="Bound">q</a><a id="7969" class="Symbol">)</a> <a id="7971" class="Symbol">=</a>
  <a id="7975" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="7991" class="Symbol">(</a><a id="7992" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="8005" class="Symbol">_</a> <a id="8007" class="Symbol">_</a> <a id="8009" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7934" class="Bound">u</a><a id="8010" class="Symbol">)</a> <a id="8012" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7936" class="Bound">v</a> <a id="8014" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7938" class="Bound">p</a> <a id="8016" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#7968" class="Bound">q</a>
 <a id="8019" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="8035" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8035" class="Bound">u</a> <a id="8037" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8037" class="Bound">v</a> <a id="8039" class="Symbol">(</a><a id="8040" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="8048" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8048" class="Bound">r</a> <a id="8050" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8050" class="Bound">rspec</a><a id="8055" class="Symbol">)</a> <a id="8057" class="Symbol">(</a><a id="8058" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="8067" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8067" class="Bound">l</a> <a id="8069" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8069" class="Bound">lspec</a><a id="8074" class="Symbol">)</a> <a id="8076" class="Symbol">=</a> <a id="8078" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8084" class="Symbol">(</a><a id="8085" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="8094" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8037" class="Bound">v</a><a id="8095" class="Symbol">)</a>
 <a id="8098" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="8114" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8114" class="Bound">u</a> <a id="8116" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8116" class="Bound">v</a> <a id="8118" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8118" class="Bound">p</a><a id="8119" class="Symbol">@(</a><a id="8121" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="8129" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8129" class="Bound">r</a> <a id="8131" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8131" class="Bound">rspec</a><a id="8136" class="Symbol">)</a> <a id="8138" class="Symbol">(</a><a id="8139" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="8148" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8148" class="Bound">q</a><a id="8149" class="Symbol">)</a> <a id="8151" class="Symbol">=</a>
  <a id="8155" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="8171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8114" class="Bound">u</a> <a id="8173" class="Symbol">(</a><a id="8174" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="8187" class="Symbol">_</a> <a id="8189" class="Symbol">_</a> <a id="8191" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8116" class="Bound">v</a><a id="8192" class="Symbol">)</a> <a id="8194" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8118" class="Bound">p</a> <a id="8196" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8148" class="Bound">q</a>
 <a id="8199" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="8215" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8215" class="Bound">u</a> <a id="8217" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8217" class="Bound">v</a> <a id="8219" class="Symbol">(</a><a id="8220" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="8228" class="Symbol">{</a><a id="8229" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8229" class="Bound">f</a><a id="8230" class="Symbol">}</a> <a id="8232" class="Symbol">{</a><a id="8233" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8233" class="Bound">f&#39;</a><a id="8235" class="Symbol">}</a> <a id="8237" class="Symbol">{</a><a id="8238" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8238" class="Bound">f↑</a><a id="8240" class="Symbol">}</a> <a id="8242" class="Symbol">{</a><a id="8243" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8243" class="Bound">f&#39;↑</a><a id="8246" class="Symbol">}</a> <a id="8248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8248" class="Bound">t</a> <a id="8250" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8250" class="Bound">tspec</a><a id="8255" class="Symbol">)</a> <a id="8257" class="Symbol">(</a><a id="8258" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="8266" class="Symbol">{</a><a id="8267" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8267" class="Bound">g</a><a id="8268" class="Symbol">}</a> <a id="8270" class="Symbol">{</a><a id="8271" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8271" class="Bound">g&#39;</a><a id="8273" class="Symbol">}</a> <a id="8275" class="Symbol">{</a><a id="8276" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8276" class="Bound">g↑</a><a id="8278" class="Symbol">}</a> <a id="8280" class="Symbol">{</a><a id="8281" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8281" class="Bound">g&#39;↑</a><a id="8284" class="Symbol">}</a> <a id="8286" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8286" class="Bound">r</a> <a id="8288" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8288" class="Bound">rspec</a><a id="8293" class="Symbol">)</a> <a id="8295" class="Symbol">=</a>
  <a id="8299" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="8324" class="Symbol">(λ</a> <a id="8327" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8327" class="Bound">k</a> <a id="8329" class="Symbol">→</a> <a id="8331" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8248" class="Bound">t</a> <a id="8333" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8327" class="Bound">k</a> <a id="8335" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8337" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8339" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8327" class="Bound">k</a><a id="8340" class="Symbol">)</a> <a id="8342" class="Symbol">(λ</a> <a id="8345" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8345" class="Bound">k</a> <a id="8347" class="Symbol">→</a> <a id="8349" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8286" class="Bound">r</a> <a id="8351" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8345" class="Bound">k</a> <a id="8353" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8355" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8357" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8345" class="Bound">k</a><a id="8358" class="Symbol">)</a> <a id="8360" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8376" class="Function">h</a>
   <a id="8365" class="Keyword">where</a>
     <a id="8376" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8376" class="Function">h</a> <a id="8378" class="Symbol">:</a> <a id="8380" class="Symbol">(λ</a> <a id="8383" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8383" class="Bound">k</a> <a id="8385" class="Symbol">→</a> <a id="8387" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8248" class="Bound">t</a> <a id="8389" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8383" class="Bound">k</a> <a id="8391" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8393" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8395" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8383" class="Bound">k</a><a id="8396" class="Symbol">)</a> <a id="8398" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="8400" class="Symbol">(λ</a> <a id="8403" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8403" class="Bound">k</a> <a id="8405" class="Symbol">→</a> <a id="8407" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8286" class="Bound">r</a> <a id="8409" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8403" class="Bound">k</a> <a id="8411" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8413" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8415" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8403" class="Bound">k</a><a id="8416" class="Symbol">)</a>
     <a id="8423" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8376" class="Function">h</a> <a id="8425" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8427" class="Symbol">=</a> <a id="8429" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8436" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="8452" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8509" class="Function">β</a> <a id="8454" class="Symbol">(</a><a id="8455" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="8480" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8229" class="Bound">f</a> <a id="8482" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8267" class="Bound">g</a> <a id="8484" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8215" class="Bound">u</a> <a id="8486" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="8487" class="Symbol">)</a>
      <a id="8495" class="Keyword">where</a>
        <a id="8509" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8509" class="Function">β</a> <a id="8511" class="Symbol">:</a>  <a id="8514" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8517" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8517" class="Bound">n</a> <a id="8519" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8521" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8523" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8525" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8229" class="Bound">f</a> <a id="8527" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8529" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8531" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8267" class="Bound">g</a> <a id="8533" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8517" class="Bound">n</a> <a id="8535" class="Symbol">→</a> <a id="8537" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8540" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8540" class="Bound">m</a> <a id="8542" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8544" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8546" href="PropTrunc.html#1594" class="Function">]</a> <a id="8548" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8248" class="Bound">t</a> <a id="8550" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8552" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8554" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8556" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8558" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8560" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8286" class="Bound">r</a> <a id="8562" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8540" class="Bound">m</a> <a id="8564" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8566" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8568" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8540" class="Bound">m</a>
        <a id="8578" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8509" class="Function">β</a> <a id="8580" class="Symbol">(</a><a id="8581" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8581" class="Bound">n</a> <a id="8583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8585" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8585" class="Bound">p</a><a id="8586" class="Symbol">)</a> <a id="8588" class="Symbol">=</a> <a id="8590" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="8597" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8661" class="Function">α</a> <a id="8599" class="Symbol">(</a><a id="8600" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="8625" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8233" class="Bound">f&#39;</a> <a id="8628" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8271" class="Bound">g&#39;</a> <a id="8631" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8217" class="Bound">v</a> <a id="8633" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="8634" class="Symbol">)</a>
         <a id="8645" class="Keyword">where</a>
          <a id="8661" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8661" class="Function">α</a> <a id="8663" class="Symbol">:</a>  <a id="8666" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8669" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8669" class="Bound">n</a> <a id="8671" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8673" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8675" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8677" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8233" class="Bound">f&#39;</a> <a id="8680" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8682" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8684" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8271" class="Bound">g&#39;</a> <a id="8687" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8669" class="Bound">n</a> <a id="8689" class="Symbol">→</a> <a id="8691" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8694" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8694" class="Bound">m</a> <a id="8696" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8698" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8700" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8702" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8248" class="Bound">t</a> <a id="8704" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8706" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8708" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8710" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8712" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8714" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8286" class="Bound">r</a> <a id="8716" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8694" class="Bound">m</a> <a id="8718" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8720" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8722" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8694" class="Bound">m</a>
          <a id="8734" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8661" class="Function">α</a> <a id="8736" class="Symbol">(</a><a id="8737" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a> <a id="8740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8742" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8742" class="Bound">p₁</a><a id="8744" class="Symbol">)</a> <a id="8746" class="Symbol">=</a> <a id="8748" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8784" class="Function">m</a> <a id="8750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8752" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8816" class="Function">p&#39;</a>
           <a id="8766" class="Keyword">where</a>
            <a id="8784" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8784" class="Function">m</a> <a id="8786" class="Symbol">=</a> <a id="8788" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8581" class="Bound">n</a> <a id="8790" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="8793" class="Symbol">(</a> <a id="8795" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a> <a id="8798" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="8801" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="8802" class="Symbol">)</a>
            <a id="8816" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8816" class="Function">p&#39;</a> <a id="8819" class="Symbol">:</a> <a id="8821" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8248" class="Bound">t</a> <a id="8823" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8825" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8827" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8829" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="8831" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8833" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8286" class="Bound">r</a> <a id="8835" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8784" class="Function">m</a> <a id="8837" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8839" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8841" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8784" class="Function">m</a>
            <a id="8855" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8816" class="Function">p&#39;</a> <a id="8858" class="Symbol">=</a> <a id="8860" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="8867" class="Symbol">(</a><a id="8868" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="8884" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9204" class="Function">[1]</a> <a id="8888" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9306" class="Function">[2]</a> <a id="8892" class="Symbol">(</a><a id="8893" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8250" class="Bound">tspec</a> <a id="8899" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="8900" class="Symbol">)</a> <a id="8902" class="Symbol">(</a><a id="8903" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8288" class="Bound">rspec</a> <a id="8909" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8784" class="Function">m</a><a id="8910" class="Symbol">))</a>
                        <a id="8937" class="Symbol">(</a><a id="8938" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="8945" class="Symbol">(</a><a id="8946" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="8956" class="Symbol">(</a><a id="8957" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="8969" class="Symbol">{</a><a id="8970" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="8971" class="Symbol">}</a> <a id="8973" class="Symbol">{</a><a id="8974" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a><a id="8976" class="Symbol">})</a>
                                           <a id="9022" class="Symbol">(</a><a id="9023" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="9035" class="Symbol">{</a><a id="9036" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a> <a id="9039" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="9042" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="9043" class="Symbol">}{</a><a id="9045" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8581" class="Bound">n</a><a id="9046" class="Symbol">})))</a>
             <a id="9064" class="Keyword">where</a>
              <a id="9084" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9084" class="Function">[0]</a> <a id="9088" class="Symbol">:</a> <a id="9090" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a> <a id="9093" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9097" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8581" class="Bound">n</a> <a id="9099" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="9102" class="Symbol">(</a><a id="9103" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a> <a id="9106" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="9109" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="9110" class="Symbol">)</a>
              <a id="9126" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9084" class="Function">[0]</a> <a id="9130" class="Symbol">=</a> <a id="9132" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="9142" class="Symbol">(</a><a id="9143" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a> <a id="9154" class="Symbol">{</a><a id="9155" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a><a id="9157" class="Symbol">}{</a><a id="9159" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="9160" class="Symbol">})</a> <a id="9163" class="Symbol">(</a><a id="9164" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="9176" class="Symbol">{</a><a id="9177" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8737" class="Bound">n₁</a> <a id="9180" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#259" class="Primitive Operator">N+</a> <a id="9183" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a><a id="9184" class="Symbol">}{</a><a id="9186" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8581" class="Bound">n</a><a id="9187" class="Symbol">})</a>
              <a id="9204" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9204" class="Function">[1]</a> <a id="9208" class="Symbol">:</a> <a id="9210" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8229" class="Bound">f</a> <a id="9212" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="9214" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9216" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8267" class="Bound">g</a> <a id="9218" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8784" class="Function">m</a>
              <a id="9234" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9204" class="Function">[1]</a> <a id="9238" class="Symbol">=</a> <a id="9240" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8585" class="Bound">p</a> <a id="9250" class="Symbol">(</a><a id="9251" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="9271" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8276" class="Bound">g↑</a> <a id="9274" class="Symbol">(</a><a id="9275" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a> <a id="9286" class="Symbol">{</a><a id="9287" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8581" class="Bound">n</a><a id="9288" class="Symbol">}))</a>
              <a id="9306" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9306" class="Function">[2]</a> <a id="9310" class="Symbol">:</a> <a id="9312" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8233" class="Bound">f&#39;</a> <a id="9315" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8425" class="Bound">k</a> <a id="9317" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9319" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8271" class="Bound">g&#39;</a> <a id="9322" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8784" class="Function">m</a>
              <a id="9338" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9306" class="Function">[2]</a> <a id="9342" class="Symbol">=</a> <a id="9344" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9352" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8742" class="Bound">p₁</a> <a id="9355" class="Symbol">(</a><a id="9356" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="9376" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#8281" class="Bound">g&#39;↑</a> <a id="9380" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9084" class="Function">[0]</a><a id="9383" class="Symbol">)</a>
 <a id="9386" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="9402" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9402" class="Bound">u</a> <a id="9404" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9404" class="Bound">v</a> <a id="9406" class="Symbol">(</a><a id="9407" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="9415" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9415" class="Bound">r</a> <a id="9417" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9417" class="Bound">rspec</a><a id="9422" class="Symbol">)</a> <a id="9424" class="Symbol">(</a><a id="9425" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a> <a id="9431" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9431" class="Bound">q</a> <a id="9433" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9433" class="Bound">q₁</a> <a id="9436" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9436" class="Bound">i</a><a id="9437" class="Symbol">)</a> <a id="9439" class="Symbol">=</a>
  <a id="9443" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="9456" class="Symbol">(λ</a> <a id="9459" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9459" class="Bound">i</a> <a id="9461" class="Symbol">→</a> <a id="9463" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="9470" class="Symbol">)</a> <a id="9472" class="Symbol">(</a><a id="9473" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="9489" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9402" class="Bound">u</a> <a id="9491" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9404" class="Bound">v</a> <a id="9493" class="Symbol">(</a><a id="9494" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="9502" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9415" class="Bound">r</a> <a id="9504" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9417" class="Bound">rspec</a><a id="9509" class="Symbol">)</a> <a id="9511" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9431" class="Bound">q</a><a id="9512" class="Symbol">)</a>
                               <a id="9545" class="Symbol">(</a><a id="9546" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="9562" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9402" class="Bound">u</a> <a id="9564" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9404" class="Bound">v</a> <a id="9566" class="Symbol">(</a><a id="9567" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="9575" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9415" class="Bound">r</a> <a id="9577" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9417" class="Bound">rspec</a><a id="9582" class="Symbol">)</a> <a id="9584" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9433" class="Bound">q₁</a><a id="9586" class="Symbol">)</a> <a id="9588" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9436" class="Bound">i</a>
 <a id="9591" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="9607" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9607" class="Bound">u</a> <a id="9609" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9609" class="Bound">v</a> <a id="9611" class="Symbol">(</a><a id="9612" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a> <a id="9618" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9618" class="Bound">p</a> <a id="9620" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9620" class="Bound">q</a> <a id="9622" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9622" class="Bound">i</a><a id="9623" class="Symbol">)</a> <a id="9625" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9625" class="Bound">r</a> <a id="9627" class="Symbol">=</a>
  <a id="9631" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="9644" class="Symbol">(λ</a> <a id="9647" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9647" class="Bound">i</a> <a id="9649" class="Symbol">→</a> <a id="9651" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="9658" class="Symbol">)</a> <a id="9660" class="Symbol">(</a><a id="9661" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="9677" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9607" class="Bound">u</a> <a id="9679" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9609" class="Bound">v</a> <a id="9681" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9618" class="Bound">p</a> <a id="9683" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9625" class="Bound">r</a><a id="9684" class="Symbol">)</a>
                               <a id="9717" class="Symbol">(</a><a id="9718" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="9734" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9607" class="Bound">u</a> <a id="9736" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9609" class="Bound">v</a> <a id="9738" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9620" class="Bound">q</a> <a id="9740" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9625" class="Bound">r</a><a id="9741" class="Symbol">)</a> <a id="9743" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9622" class="Bound">i</a>

 <a id="max-zero-unique"></a><a id="9747" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="9763" class="Symbol">:</a> <a id="9765" class="Symbol">{</a><a id="9766" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9766" class="Bound">x</a> <a id="9768" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9768" class="Bound">y</a> <a id="9770" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9770" class="Bound">z</a>  <a id="9773" class="Symbol">:</a> <a id="9775" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9778" class="Symbol">}</a> <a id="9780" class="Symbol">→</a> <a id="9782" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9768" class="Bound">y</a> <a id="9784" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9786" class="InductiveConstructor">zero</a> <a id="9791" class="Symbol">→</a> <a id="9793" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="9801" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9766" class="Bound">x</a> <a id="9803" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="9805" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9768" class="Bound">y</a> <a id="9807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="9810" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9770" class="Bound">z</a> <a id="9812" class="Symbol">→</a> <a id="9814" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9770" class="Bound">z</a> <a id="9816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9818" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="9820" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9766" class="Bound">x</a>
 <a id="9823" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="9839" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9839" class="Bound">p</a> <a id="9841" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a> <a id="9851" class="Symbol">=</a> <a id="9853" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="9859" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="9875" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9875" class="Bound">p</a> <a id="9877" class="Symbol">(</a><a id="9878" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a> <a id="9888" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9888" class="Bound">r</a><a id="9889" class="Symbol">)</a> <a id="9891" class="Symbol">=</a> <a id="9893" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9899" class="Symbol">(</a><a id="9900" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="9910" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9875" class="Bound">p</a><a id="9911" class="Symbol">)</a>
 <a id="9914" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="9930" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9930" class="Bound">p</a> <a id="9932" class="Symbol">(</a><a id="9933" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="9942" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9942" class="Bound">t</a> <a id="9944" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9944" class="Bound">tspec</a><a id="9949" class="Symbol">)</a> <a id="9951" class="Symbol">=</a> <a id="9953" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9959" class="Symbol">(</a><a id="9960" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="9969" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9930" class="Bound">p</a><a id="9970" class="Symbol">)</a>
 <a id="9973" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="9989" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9989" class="Bound">p</a> <a id="9991" class="Symbol">(</a><a id="9992" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="10002" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10002" class="Bound">r</a><a id="10003" class="Symbol">)</a> <a id="10005" class="Symbol">=</a> <a id="10007" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10023" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9989" class="Bound">p</a> <a id="10025" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10002" class="Bound">r</a>
 <a id="10028" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10044" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10044" class="Bound">p</a> <a id="10046" class="Symbol">(</a><a id="10047" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="10057" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10057" class="Bound">r</a><a id="10058" class="Symbol">)</a> <a id="10060" class="Symbol">=</a> <a id="10062" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10068" class="Symbol">(</a><a id="10069" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="10079" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10044" class="Bound">p</a><a id="10080" class="Symbol">)</a>
 <a id="10083" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10099" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10099" class="Bound">p</a> <a id="10101" class="Symbol">(</a><a id="10102" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="10111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10111" class="Bound">r</a><a id="10112" class="Symbol">)</a> <a id="10114" class="Symbol">=</a> <a id="10116" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10132" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10099" class="Bound">p</a> <a id="10134" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10111" class="Bound">r</a>
 <a id="10137" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10153" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10153" class="Bound">p</a> <a id="10155" class="Symbol">(</a><a id="10156" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="10165" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10165" class="Bound">l</a> <a id="10167" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10167" class="Bound">lspec</a><a id="10172" class="Symbol">)</a> <a id="10174" class="Symbol">=</a> <a id="10176" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="10182" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10198" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10198" class="Bound">p</a> <a id="10200" class="Symbol">(</a><a id="10201" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="10210" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10210" class="Bound">r</a><a id="10211" class="Symbol">)</a> <a id="10213" class="Symbol">=</a> <a id="10215" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10221" class="Symbol">(</a><a id="10222" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="10232" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10198" class="Bound">p</a><a id="10233" class="Symbol">)</a>
 <a id="10236" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10252" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10252" class="Bound">p</a> <a id="10254" class="Symbol">(</a><a id="10255" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="10263" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10263" class="Bound">r</a> <a id="10265" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10265" class="Bound">rspec</a><a id="10270" class="Symbol">)</a> <a id="10272" class="Symbol">=</a> <a id="10274" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10280" class="Symbol">(</a><a id="10281" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="10290" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10252" class="Bound">p</a><a id="10291" class="Symbol">)</a>
 <a id="10294" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10310" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10310" class="Bound">p</a> <a id="10312" class="Symbol">(</a><a id="10313" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a> <a id="10319" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10319" class="Bound">u</a> <a id="10321" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10321" class="Bound">v</a> <a id="10323" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10323" class="Bound">i</a><a id="10324" class="Symbol">)</a> <a id="10326" class="Symbol">=</a>
  <a id="10330" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="10343" class="Symbol">(λ</a> <a id="10346" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10346" class="Bound">i</a> <a id="10348" class="Symbol">→</a> <a id="10350" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="10356" class="Symbol">_</a> <a id="10358" class="Symbol">_)</a> <a id="10361" class="Symbol">(</a><a id="10362" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10378" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10310" class="Bound">p</a> <a id="10380" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10319" class="Bound">u</a><a id="10381" class="Symbol">)</a> <a id="10383" class="Symbol">(</a><a id="10384" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="10400" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10310" class="Bound">p</a> <a id="10402" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10321" class="Bound">v</a><a id="10403" class="Symbol">)</a> <a id="10405" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10323" class="Bound">i</a>

 <a id="zero-max-unique"></a><a id="10409" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10425" class="Symbol">:</a> <a id="10427" class="Symbol">{</a><a id="10428" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10428" class="Bound">x</a> <a id="10430" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10430" class="Bound">y</a> <a id="10432" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10432" class="Bound">z</a>  <a id="10435" class="Symbol">:</a> <a id="10437" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10440" class="Symbol">}</a> <a id="10442" class="Symbol">→</a> <a id="10444" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10430" class="Bound">y</a> <a id="10446" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10448" class="InductiveConstructor">zero</a> <a id="10453" class="Symbol">→</a> <a id="10455" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="10463" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10430" class="Bound">y</a> <a id="10465" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="10467" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10428" class="Bound">x</a> <a id="10469" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="10472" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10432" class="Bound">z</a> <a id="10474" class="Symbol">→</a> <a id="10476" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10432" class="Bound">z</a> <a id="10478" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10480" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="10482" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10428" class="Bound">x</a>
 <a id="10485" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10501" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10501" class="Bound">p</a> <a id="10503" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="10521" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10537" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10537" class="Bound">p</a> <a id="10539" class="Symbol">(</a><a id="10540" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a> <a id="10550" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10550" class="Bound">r</a><a id="10551" class="Symbol">)</a> <a id="10553" class="Symbol">=</a> <a id="10555" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10571" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10537" class="Bound">p</a> <a id="10573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10550" class="Bound">r</a>
 <a id="10576" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10592" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10592" class="Bound">p</a> <a id="10594" class="Symbol">(</a><a id="10595" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="10604" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10604" class="Bound">t</a> <a id="10606" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10606" class="Bound">tspec</a><a id="10611" class="Symbol">)</a> <a id="10613" class="Symbol">=</a> <a id="10615" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="10621" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10637" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10637" class="Bound">p</a> <a id="10639" class="Symbol">(</a><a id="10640" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="10650" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10650" class="Bound">r</a><a id="10651" class="Symbol">)</a> <a id="10653" class="Symbol">=</a> <a id="10655" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10661" class="Symbol">(</a><a id="10662" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="10672" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10637" class="Bound">p</a><a id="10673" class="Symbol">)</a>
 <a id="10676" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10692" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10692" class="Bound">p</a> <a id="10694" class="Symbol">(</a><a id="10695" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="10705" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10705" class="Bound">r</a><a id="10706" class="Symbol">)</a> <a id="10708" class="Symbol">=</a> <a id="10710" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10716" class="Symbol">(</a><a id="10717" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="10727" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10692" class="Bound">p</a><a id="10728" class="Symbol">)</a>
 <a id="10731" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10747" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10747" class="Bound">p</a> <a id="10749" class="Symbol">(</a><a id="10750" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="10759" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10759" class="Bound">r</a><a id="10760" class="Symbol">)</a> <a id="10762" class="Symbol">=</a> <a id="10764" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10770" class="Symbol">(</a><a id="10771" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="10781" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10747" class="Bound">p</a><a id="10782" class="Symbol">)</a>
 <a id="10785" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10801" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10801" class="Bound">p</a> <a id="10803" class="Symbol">(</a><a id="10804" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="10813" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10813" class="Bound">l</a> <a id="10815" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10815" class="Bound">lspec</a><a id="10820" class="Symbol">)</a> <a id="10822" class="Symbol">=</a> <a id="10824" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10830" class="Symbol">(</a><a id="10831" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="10840" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10801" class="Bound">p</a><a id="10841" class="Symbol">)</a>
 <a id="10844" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10860" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10860" class="Bound">p</a> <a id="10862" class="Symbol">(</a><a id="10863" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="10872" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10872" class="Bound">r</a><a id="10873" class="Symbol">)</a> <a id="10875" class="Symbol">=</a> <a id="10877" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10893" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10860" class="Bound">p</a> <a id="10895" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10872" class="Bound">r</a>
 <a id="10898" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10914" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10914" class="Bound">p</a> <a id="10916" class="Symbol">(</a><a id="10917" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="10925" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10925" class="Bound">r</a> <a id="10927" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10927" class="Bound">rspec</a><a id="10932" class="Symbol">)</a> <a id="10934" class="Symbol">=</a> <a id="10936" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10942" class="Symbol">(</a><a id="10943" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="10952" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10914" class="Bound">p</a><a id="10953" class="Symbol">)</a>
 <a id="10956" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="10972" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10972" class="Bound">p</a> <a id="10974" class="Symbol">(</a><a id="10975" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a> <a id="10981" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10981" class="Bound">u</a> <a id="10983" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10983" class="Bound">v</a> <a id="10985" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10985" class="Bound">i</a><a id="10986" class="Symbol">)</a> <a id="10988" class="Symbol">=</a>
  <a id="10992" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="11005" class="Symbol">(λ</a> <a id="11008" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11008" class="Bound">i</a> <a id="11010" class="Symbol">→</a> <a id="11012" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="11018" class="Symbol">_</a> <a id="11020" class="Symbol">_)</a> <a id="11023" class="Symbol">(</a><a id="11024" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="11040" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10972" class="Bound">p</a> <a id="11042" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10981" class="Bound">u</a><a id="11043" class="Symbol">)</a> <a id="11045" class="Symbol">(</a><a id="11046" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="11062" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10972" class="Bound">p</a> <a id="11064" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10983" class="Bound">v</a><a id="11065" class="Symbol">)</a> <a id="11067" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10985" class="Bound">i</a>


<a id="11071" class="Comment">-- limMax[,] is a total relation</a>

<a id="max-zero-defined"></a><a id="11105" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11105" class="Function">max-zero-defined</a> <a id="11122" class="Symbol">:</a> <a id="11124" class="Symbol">(</a><a id="11125" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11125" class="Bound">x</a> <a id="11127" class="Symbol">:</a> <a id="11129" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11132" class="Symbol">)</a> <a id="11134" class="Symbol">→</a> <a id="11136" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="11144" class="InductiveConstructor">zero</a> <a id="11149" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="11151" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11125" class="Bound">x</a> <a id="11153" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="11156" class="Symbol">(</a><a id="11157" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="11159" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11125" class="Bound">x</a><a id="11160" class="Symbol">)</a>
<a id="11162" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11105" class="Function">max-zero-defined</a> <a id="11179" class="Symbol">=</a> <a id="11181" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="11189" class="Symbol">(λ</a> <a id="11192" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11192" class="Bound">x</a> <a id="11194" class="Symbol">→</a> <a id="11196" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="11204" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="11209" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="11211" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11192" class="Bound">x</a> <a id="11213" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="11216" class="Symbol">(</a><a id="11217" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="11219" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11192" class="Bound">x</a><a id="11220" class="Symbol">))</a>
                           <a id="11250" class="Symbol">(λ</a> <a id="11253" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11253" class="Bound">_</a> <a id="11255" class="Symbol">→</a> <a id="11257" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a><a id="11262" class="Symbol">)</a>
                           <a id="11291" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a>
                           <a id="11328" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#826" class="InductiveConstructor">zero-succ</a>
                           <a id="11365" class="Symbol">(λ</a> <a id="11368" class="Symbol">{</a><a id="11369" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11369" class="Bound">f</a><a id="11370" class="Symbol">}</a> <a id="11372" class="Symbol">→</a> <a id="11374" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#905" class="InductiveConstructor">zero-lim</a> <a id="11383" class="Symbol">(λ</a> <a id="11386" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11386" class="Bound">z</a> <a id="11388" class="Symbol">→</a> <a id="11390" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="11392" class="Symbol">(</a><a id="11393" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11369" class="Bound">f</a> <a id="11395" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11386" class="Bound">z</a><a id="11396" class="Symbol">)))</a>

<a id="zero-max-defined"></a><a id="11401" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11401" class="Function">zero-max-defined</a> <a id="11418" class="Symbol">:</a> <a id="11420" class="Symbol">(</a><a id="11421" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11421" class="Bound">x</a>  <a id="11424" class="Symbol">:</a> <a id="11426" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11429" class="Symbol">)</a> <a id="11431" class="Symbol">→</a> <a id="11433" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="11441" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11421" class="Bound">x</a> <a id="11443" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="11445" class="InductiveConstructor">zero</a> <a id="11450" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="11453" class="Symbol">(</a><a id="11454" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="11456" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11421" class="Bound">x</a><a id="11457" class="Symbol">)</a>
<a id="11459" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11401" class="Function">zero-max-defined</a>  <a id="11477" class="Symbol">=</a> <a id="11479" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="11487" class="Symbol">(λ</a> <a id="11490" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11490" class="Bound">x</a> <a id="11492" class="Symbol">→</a> <a id="11494" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="11502" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11490" class="Bound">x</a> <a id="11504" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="11506" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="11511" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="11514" class="Symbol">(</a><a id="11515" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="11517" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11490" class="Bound">x</a><a id="11518" class="Symbol">))</a>
                            <a id="11549" class="Symbol">(λ</a> <a id="11552" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11552" class="Bound">x</a> <a id="11554" class="Symbol">→</a> <a id="11556" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a><a id="11561" class="Symbol">)</a>
                            <a id="11591" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#784" class="InductiveConstructor">zero-zero</a>
                            <a id="11629" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a>
                            <a id="11667" class="Symbol">(λ</a> <a id="11670" class="Symbol">{</a><a id="11671" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11671" class="Bound">f</a><a id="11672" class="Symbol">}</a> <a id="11674" class="Symbol">→</a> <a id="11676" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="11685" class="Symbol">(λ</a> <a id="11688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11688" class="Bound">z</a> <a id="11690" class="Symbol">→</a> <a id="11692" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="11694" class="Symbol">(</a><a id="11695" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11671" class="Bound">f</a> <a id="11697" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11688" class="Bound">z</a><a id="11698" class="Symbol">)))</a>

<a id="limMax[]~-single-valued"></a><a id="11703" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11703" class="Function">limMax[]~-single-valued</a> <a id="11727" class="Symbol">:</a> <a id="11729" class="Symbol">{</a><a id="11730" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11730" class="Bound">x</a> <a id="11732" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11732" class="Bound">y</a> <a id="11734" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11734" class="Bound">z</a> <a id="11736" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11736" class="Bound">z&#39;</a> <a id="11739" class="Symbol">:</a> <a id="11741" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11744" class="Symbol">}</a>
                        <a id="11770" class="Symbol">→</a> <a id="11772" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="11780" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11730" class="Bound">x</a> <a id="11782" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="11784" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11732" class="Bound">y</a> <a id="11786" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="11789" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11734" class="Bound">z</a> <a id="11791" class="Symbol">→</a> <a id="11793" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="11801" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11730" class="Bound">x</a> <a id="11803" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="11805" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11732" class="Bound">y</a> <a id="11807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="11810" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11736" class="Bound">z&#39;</a> <a id="11813" class="Symbol">→</a> <a id="11815" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11734" class="Bound">z</a> <a id="11817" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11819" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11736" class="Bound">z&#39;</a>
<a id="11822" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11703" class="Function">limMax[]~-single-valued</a> <a id="11846" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11846" class="Bound">ρ</a> <a id="11848" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11848" class="Bound">σ</a> <a id="11850" class="Symbol">=</a>
 <a id="11853" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="11863" class="Symbol">(</a><a id="11864" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="11880" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="11887" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="11894" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11846" class="Bound">ρ</a> <a id="11896" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11848" class="Bound">σ</a><a id="11897" class="Symbol">)</a> <a id="11899" class="Symbol">(</a><a id="11900" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="11916" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="11923" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="11930" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11848" class="Bound">σ</a> <a id="11932" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11846" class="Bound">ρ</a><a id="11933" class="Symbol">)</a>

<a id="limMax[]~-outputs-unique"></a><a id="11936" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11936" class="Function">limMax[]~-outputs-unique</a> <a id="11961" class="Symbol">:</a> <a id="11963" class="Symbol">{</a><a id="11964" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11964" class="Bound">x</a> <a id="11966" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11966" class="Bound">y</a> <a id="11968" class="Symbol">:</a> <a id="11970" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11973" class="Symbol">}</a> <a id="11975" class="Symbol">→</a> <a id="11977" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11988" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11988" class="Bound">z</a> <a id="11990" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11992" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="11996" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11998" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="12006" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11964" class="Bound">x</a> <a id="12008" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="12010" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11966" class="Bound">y</a> <a id="12012" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="12015" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11988" class="Bound">z</a><a id="12016" class="Symbol">)</a>
<a id="12018" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11936" class="Function">limMax[]~-outputs-unique</a> <a id="12043" class="Symbol">(</a><a id="12044" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12044" class="Bound">z</a> <a id="12046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12048" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12048" class="Bound">r</a><a id="12049" class="Symbol">)</a> <a id="12051" class="Symbol">(</a><a id="12052" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12052" class="Bound">z&#39;</a> <a id="12055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12057" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12057" class="Bound">r&#39;</a><a id="12059" class="Symbol">)</a> <a id="12061" class="Symbol">=</a>
 <a id="12064" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12071" class="Symbol">(λ</a> <a id="12074" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12074" class="Bound">x&#39;</a> <a id="12077" class="Symbol">→</a> <a id="12079" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2269" class="InductiveConstructor">trunc</a><a id="12084" class="Symbol">)</a> <a id="12086" class="Symbol">(</a><a id="12087" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11703" class="Function">limMax[]~-single-valued</a> <a id="12111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12048" class="Bound">r</a> <a id="12113" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12057" class="Bound">r&#39;</a><a id="12115" class="Symbol">)</a>

<a id="limMax[]~-total"></a><a id="12118" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12118" class="Function">limMax[]~-total</a> <a id="12134" class="Symbol">:</a> <a id="12136" class="Symbol">(</a><a id="12137" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12137" class="Bound">x</a> <a id="12139" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12139" class="Bound">y</a> <a id="12141" class="Symbol">:</a> <a id="12143" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12146" class="Symbol">)</a> <a id="12148" class="Symbol">→</a> <a id="12150" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12153" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12153" class="Bound">z</a> <a id="12155" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12157" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12161" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12163" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="12171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12137" class="Bound">x</a> <a id="12173" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="12175" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12139" class="Bound">y</a> <a id="12177" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="12180" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12153" class="Bound">z</a>
<a id="12182" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12118" class="Function">limMax[]~-total</a> <a id="12198" class="Symbol">=</a>
 <a id="12201" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="12209" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12211" class="Symbol">(λ</a> <a id="12214" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12214" class="Bound">x</a> <a id="12216" class="Symbol">→</a> <a id="12218" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="12226" class="Symbol">(λ</a> <a id="12229" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12229" class="Bound">x</a> <a id="12231" class="Symbol">→</a> <a id="12233" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11936" class="Function">limMax[]~-outputs-unique</a><a id="12257" class="Symbol">))</a> <a id="12260" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12353" class="Function">P₀</a> <a id="12263" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12404" class="Function">Pₛ</a> <a id="12266" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12907" class="Function">Pₗ</a>
  <a id="12271" class="Keyword">where</a>
   <a id="12280" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12282" class="Symbol">:</a> <a id="12284" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12288" class="Symbol">→</a> <a id="12290" href="Agda.Primitive.html#388" class="Primitive">Type</a>
   <a id="12298" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12300" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12300" class="Bound">x</a> <a id="12302" class="Symbol">=</a> <a id="12304" class="Symbol">(</a><a id="12305" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12305" class="Bound">y</a> <a id="12307" class="Symbol">:</a> <a id="12309" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12312" class="Symbol">)</a> <a id="12314" class="Symbol">→</a>  <a id="12317" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12320" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12320" class="Bound">z</a> <a id="12322" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12324" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12328" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12330" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="12338" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12300" class="Bound">x</a> <a id="12340" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="12342" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12305" class="Bound">y</a> <a id="12344" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="12347" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12320" class="Bound">z</a>

   <a id="12353" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12353" class="Function">P₀</a> <a id="12356" class="Symbol">:</a> <a id="12358" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12360" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
   <a id="12368" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12353" class="Function">P₀</a> <a id="12371" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12371" class="Bound">y</a> <a id="12373" class="Symbol">=</a> <a id="12375" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="12377" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12371" class="Bound">y</a> <a id="12379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12381" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11105" class="Function">max-zero-defined</a> <a id="12398" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12371" class="Bound">y</a>

   <a id="12404" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12404" class="Function">Pₛ</a> <a id="12407" class="Symbol">:</a> <a id="12409" class="Symbol">{</a><a id="12410" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12410" class="Bound">x</a> <a id="12412" class="Symbol">:</a> <a id="12414" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12417" class="Symbol">}</a> <a id="12419" class="Symbol">→</a> <a id="12421" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12423" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12410" class="Bound">x</a> <a id="12425" class="Symbol">→</a> <a id="12427" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12429" class="Symbol">(</a><a id="12430" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12435" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12410" class="Bound">x</a><a id="12436" class="Symbol">)</a>
   <a id="12441" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12404" class="Function">Pₛ</a> <a id="12444" class="Symbol">{</a><a id="12445" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12445" class="Bound">x</a><a id="12446" class="Symbol">}</a> <a id="12448" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12448" class="Bound">ih</a> <a id="12451" class="Symbol">=</a> <a id="12453" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="12461" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12463" class="Symbol">(λ</a> <a id="12466" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12466" class="Bound">y</a> <a id="12468" class="Symbol">→</a> <a id="12470" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11936" class="Function">limMax[]~-outputs-unique</a><a id="12494" class="Symbol">)</a> <a id="12496" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12588" class="Function">Q₀</a> <a id="12499" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12657" class="Function">Qₛ</a> <a id="12502" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12750" class="Function">Qₗ</a>
    <a id="12509" class="Keyword">where</a>
     <a id="12520" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12522" class="Symbol">:</a> <a id="12524" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12528" class="Symbol">→</a> <a id="12530" href="Agda.Primitive.html#388" class="Primitive">Type</a>
     <a id="12540" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12542" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12542" class="Bound">y</a> <a id="12544" class="Symbol">=</a> <a id="12546" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12549" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12549" class="Bound">z</a> <a id="12551" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12553" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="12557" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12559" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="12567" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12572" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12445" class="Bound">x</a> <a id="12574" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="12576" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12542" class="Bound">y</a> <a id="12578" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="12581" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12549" class="Bound">z</a>
     <a id="12588" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12588" class="Function">Q₀</a> <a id="12591" class="Symbol">:</a> <a id="12593" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12595" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="12605" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12588" class="Function">Q₀</a> <a id="12608" class="Symbol">=</a> <a id="12610" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12614" class="Symbol">(</a><a id="12615" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12448" class="Bound">ih</a> <a id="12618" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="12622" class="Symbol">)</a> <a id="12624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12626" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1077" class="InductiveConstructor">succ-zero</a> <a id="12636" class="Symbol">(</a><a id="12637" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12641" class="Symbol">(</a><a id="12642" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12448" class="Bound">ih</a> <a id="12645" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="12649" class="Symbol">))</a>
     <a id="12657" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12657" class="Function">Qₛ</a> <a id="12660" class="Symbol">:</a> <a id="12662" class="Symbol">{</a><a id="12663" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12663" class="Bound">y</a> <a id="12665" class="Symbol">:</a> <a id="12667" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12670" class="Symbol">}</a> <a id="12672" class="Symbol">→</a> <a id="12674" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12676" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12663" class="Bound">y</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12682" class="Symbol">(</a><a id="12683" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="12688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12663" class="Bound">y</a><a id="12689" class="Symbol">)</a>
     <a id="12696" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12657" class="Function">Qₛ</a> <a id="12699" class="Symbol">{</a><a id="12700" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12700" class="Bound">y</a><a id="12701" class="Symbol">}</a> <a id="12703" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12703" class="Bound">ih&#39;</a> <a id="12707" class="Symbol">=</a> <a id="12709" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12713" class="Symbol">(</a><a id="12714" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12448" class="Bound">ih</a> <a id="12717" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12700" class="Bound">y</a><a id="12718" class="Symbol">)</a> <a id="12720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12722" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1156" class="InductiveConstructor">succ-succ</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12737" class="Symbol">(</a><a id="12738" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12448" class="Bound">ih</a> <a id="12741" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12700" class="Bound">y</a><a id="12742" class="Symbol">))</a>
     <a id="12750" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12750" class="Function">Qₗ</a> <a id="12753" class="Symbol">:</a> <a id="12755" class="Symbol">{</a><a id="12756" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12756" class="Bound">g</a> <a id="12758" class="Symbol">:</a> <a id="12760" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12762" class="Symbol">→</a> <a id="12764" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12767" class="Symbol">}</a> <a id="12769" class="Symbol">{</a><a id="12770" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12770" class="Bound">g↑</a> <a id="12773" class="Symbol">:</a> <a id="12775" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="12786" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12756" class="Bound">g</a><a id="12787" class="Symbol">}</a> <a id="12789" class="Symbol">→</a> <a id="12791" class="Symbol">((</a><a id="12793" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12793" class="Bound">k</a> <a id="12795" class="Symbol">:</a> <a id="12797" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12798" class="Symbol">)</a> <a id="12800" class="Symbol">→</a> <a id="12802" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12804" class="Symbol">(</a><a id="12805" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12756" class="Bound">g</a> <a id="12807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12793" class="Bound">k</a><a id="12808" class="Symbol">))</a> <a id="12811" class="Symbol">→</a> <a id="12813" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12520" class="Function">Q</a> <a id="12815" class="Symbol">(</a><a id="12816" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12822" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12756" class="Bound">g</a> <a id="12824" class="Symbol">{</a><a id="12825" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12770" class="Bound">g↑</a><a id="12827" class="Symbol">})</a>
     <a id="12835" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12750" class="Function">Qₗ</a> <a id="12838" class="Symbol">{</a><a id="12839" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12839" class="Bound">g</a><a id="12840" class="Symbol">}</a> <a id="12842" class="Symbol">{</a><a id="12843" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12843" class="Bound">g↑</a><a id="12845" class="Symbol">}</a> <a id="12847" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12847" class="Bound">ih&#39;</a> <a id="12851" class="Symbol">=</a> <a id="12853" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12857" class="Symbol">(</a><a id="12858" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12448" class="Bound">ih</a> <a id="12861" class="Symbol">(</a><a id="12862" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12868" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12839" class="Bound">g</a><a id="12869" class="Symbol">))</a> <a id="12872" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12874" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1236" class="InductiveConstructor">succ-lim</a> <a id="12883" class="Symbol">(</a><a id="12884" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12448" class="Bound">ih</a> <a id="12887" class="Symbol">(</a><a id="12888" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12894" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12839" class="Bound">g</a><a id="12895" class="Symbol">)</a> <a id="12897" class="Symbol">.</a><a id="12898" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12901" class="Symbol">)</a>

   <a id="12907" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12907" class="Function">Pₗ</a> <a id="12910" class="Symbol">:</a> <a id="12912" class="Symbol">{</a><a id="12913" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12913" class="Bound">f</a> <a id="12915" class="Symbol">:</a> <a id="12917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12919" class="Symbol">→</a> <a id="12921" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12924" class="Symbol">}</a> <a id="12926" class="Symbol">{</a><a id="12927" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12927" class="Bound">f↑</a> <a id="12930" class="Symbol">:</a> <a id="12932" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="12943" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12913" class="Bound">f</a><a id="12944" class="Symbol">}</a> <a id="12946" class="Symbol">→</a> <a id="12948" class="Symbol">((</a><a id="12950" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12950" class="Bound">k</a> <a id="12952" class="Symbol">:</a> <a id="12954" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12955" class="Symbol">)</a> <a id="12957" class="Symbol">→</a> <a id="12959" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12961" class="Symbol">(</a><a id="12962" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12913" class="Bound">f</a> <a id="12964" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12950" class="Bound">k</a><a id="12965" class="Symbol">))</a> <a id="12968" class="Symbol">→</a> <a id="12970" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12280" class="Function">P</a> <a id="12972" class="Symbol">(</a><a id="12973" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12979" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12913" class="Bound">f</a> <a id="12981" class="Symbol">{</a><a id="12982" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12927" class="Bound">f↑</a><a id="12984" class="Symbol">})</a>
   <a id="12990" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12907" class="Function">Pₗ</a> <a id="12993" class="Symbol">{</a><a id="12994" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12994" class="Bound">f</a><a id="12995" class="Symbol">}</a> <a id="12997" class="Symbol">{</a><a id="12998" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12998" class="Bound">f↑</a><a id="13000" class="Symbol">}</a> <a id="13002" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13002" class="Bound">ih</a> <a id="13005" class="Symbol">=</a> <a id="13007" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="13015" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13017" class="Symbol">(λ</a> <a id="13020" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13020" class="Bound">y</a> <a id="13022" class="Symbol">→</a> <a id="13024" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11936" class="Function">limMax[]~-outputs-unique</a><a id="13048" class="Symbol">)</a> <a id="13050" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13143" class="Function">Q₀</a> <a id="13053" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13237" class="Function">Qₛ</a> <a id="13056" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13323" class="Function">Qₗ</a>
    <a id="13063" class="Keyword">where</a>
     <a id="13074" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13076" class="Symbol">:</a> <a id="13078" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13082" class="Symbol">→</a> <a id="13084" href="Agda.Primitive.html#388" class="Primitive">Type</a>
     <a id="13094" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13096" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13096" class="Bound">y</a> <a id="13098" class="Symbol">=</a> <a id="13100" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13103" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13103" class="Bound">z</a> <a id="13105" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13107" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13111" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13113" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="13121" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13127" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12994" class="Bound">f</a> <a id="13129" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="13131" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13096" class="Bound">y</a> <a id="13133" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="13136" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13103" class="Bound">z</a>
     <a id="13143" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13143" class="Function">Q₀</a> <a id="13146" class="Symbol">:</a> <a id="13148" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13150" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="13160" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13143" class="Function">Q₀</a> <a id="13163" class="Symbol">=</a> <a id="13165" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12994" class="Bound">f</a> <a id="13173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13175" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1373" class="InductiveConstructor">lim-zero</a> <a id="13184" class="Symbol">(λ</a> <a id="13187" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13187" class="Bound">z</a> <a id="13189" class="Symbol">→</a> <a id="13191" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13195" class="Symbol">(</a><a id="13196" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13002" class="Bound">ih</a> <a id="13199" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13187" class="Bound">z</a> <a id="13201" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="13205" class="Symbol">))</a> <a id="13208" class="Symbol">(λ</a> <a id="13211" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13211" class="Bound">n</a> <a id="13213" class="Symbol">→</a> <a id="13215" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13219" class="Symbol">(</a><a id="13220" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13002" class="Bound">ih</a> <a id="13223" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13211" class="Bound">n</a> <a id="13225" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="13229" class="Symbol">))</a>
     <a id="13237" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13237" class="Function">Qₛ</a> <a id="13240" class="Symbol">:</a> <a id="13242" class="Symbol">{</a><a id="13243" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13243" class="Bound">y</a> <a id="13245" class="Symbol">:</a> <a id="13247" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13250" class="Symbol">}</a> <a id="13252" class="Symbol">→</a> <a id="13254" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13256" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13243" class="Bound">y</a> <a id="13258" class="Symbol">→</a> <a id="13260" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13262" class="Symbol">(</a><a id="13263" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13268" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13243" class="Bound">y</a><a id="13269" class="Symbol">)</a>
     <a id="13276" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13237" class="Function">Qₛ</a> <a id="13279" class="Symbol">{</a><a id="13280" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13280" class="Bound">y</a><a id="13281" class="Symbol">}</a> <a id="13283" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13283" class="Bound">ih&#39;</a> <a id="13287" class="Symbol">=</a> <a id="13289" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13293" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13283" class="Bound">ih&#39;</a> <a id="13297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13299" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1545" class="InductiveConstructor">lim-succ</a> <a id="13308" class="Symbol">(</a><a id="13309" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13313" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13283" class="Bound">ih&#39;</a><a id="13316" class="Symbol">)</a>
     <a id="13323" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13323" class="Function">Qₗ</a> <a id="13326" class="Symbol">:</a> <a id="13328" class="Symbol">{</a><a id="13329" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13329" class="Bound">g</a> <a id="13331" class="Symbol">:</a> <a id="13333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13335" class="Symbol">→</a> <a id="13337" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13340" class="Symbol">}</a> <a id="13342" class="Symbol">{</a><a id="13343" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13343" class="Bound">g↑</a> <a id="13346" class="Symbol">:</a> <a id="13348" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13359" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13329" class="Bound">g</a><a id="13360" class="Symbol">}</a> <a id="13362" class="Symbol">→</a> <a id="13364" class="Symbol">((</a><a id="13366" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13366" class="Bound">k</a> <a id="13368" class="Symbol">:</a> <a id="13370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13371" class="Symbol">)</a> <a id="13373" class="Symbol">→</a> <a id="13375" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13377" class="Symbol">(</a><a id="13378" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13329" class="Bound">g</a> <a id="13380" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13366" class="Bound">k</a><a id="13381" class="Symbol">))</a> <a id="13384" class="Symbol">→</a> <a id="13386" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13074" class="Function">Q</a> <a id="13388" class="Symbol">(</a><a id="13389" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13395" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13329" class="Bound">g</a> <a id="13397" class="Symbol">{</a><a id="13398" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13343" class="Bound">g↑</a><a id="13400" class="Symbol">})</a>
     <a id="13408" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13323" class="Function">Qₗ</a> <a id="13411" class="Symbol">{</a><a id="13412" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13412" class="Bound">g</a><a id="13413" class="Symbol">}</a> <a id="13415" class="Symbol">{</a><a id="13416" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13416" class="Bound">g↑</a><a id="13418" class="Symbol">}</a> <a id="13420" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13420" class="Bound">ih&#39;</a> <a id="13424" class="Symbol">=</a> <a id="13426" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13432" class="Symbol">(λ</a> <a id="13435" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13435" class="Bound">n</a> <a id="13437" class="Symbol">→</a> <a id="13439" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13487" class="Function">r</a> <a id="13441" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13435" class="Bound">n</a> <a id="13443" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13445" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13447" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13435" class="Bound">n</a><a id="13448" class="Symbol">)</a> <a id="13450" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13452" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#1682" class="InductiveConstructor">lim-lim</a> <a id="13460" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13487" class="Function">r</a> <a id="13462" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13536" class="Function">rspec</a>
      <a id="13474" class="Keyword">where</a>
       <a id="13487" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13487" class="Function">r</a> <a id="13489" class="Symbol">:</a> <a id="13491" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13493" class="Symbol">→</a> <a id="13495" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
       <a id="13506" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13487" class="Function">r</a> <a id="13508" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13508" class="Bound">n</a> <a id="13510" class="Symbol">=</a> <a id="13512" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13516" class="Symbol">(</a><a id="13517" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13002" class="Bound">ih</a> <a id="13520" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13508" class="Bound">n</a> <a id="13522" class="Symbol">(</a><a id="13523" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13412" class="Bound">g</a> <a id="13525" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13508" class="Bound">n</a><a id="13526" class="Symbol">))</a>
       <a id="13536" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13536" class="Function">rspec</a> <a id="13542" class="Symbol">:</a> <a id="13544" class="Symbol">(</a><a id="13545" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13545" class="Bound">n</a> <a id="13547" class="Symbol">:</a> <a id="13549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13550" class="Symbol">)</a> <a id="13552" class="Symbol">→</a> <a id="13554" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="13562" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12994" class="Bound">f</a> <a id="13564" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13545" class="Bound">n</a> <a id="13566" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="13568" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13412" class="Bound">g</a> <a id="13570" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13545" class="Bound">n</a> <a id="13572" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="13575" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13487" class="Function">r</a> <a id="13577" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13545" class="Bound">n</a>
       <a id="13586" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13536" class="Function">rspec</a> <a id="13592" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13592" class="Bound">n</a> <a id="13594" class="Symbol">=</a> <a id="13596" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13600" class="Symbol">(</a><a id="13601" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13002" class="Bound">ih</a> <a id="13604" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13592" class="Bound">n</a> <a id="13606" class="Symbol">(</a><a id="13607" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13412" class="Bound">g</a> <a id="13609" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13592" class="Bound">n</a><a id="13610" class="Symbol">))</a>

<a id="13614" class="Comment">-- Definition of limMax as a function</a>

<a id="limMax"></a><a id="13653" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="13660" class="Symbol">:</a> <a id="13662" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13666" class="Symbol">→</a> <a id="13668" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13672" class="Symbol">→</a> <a id="13674" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="13678" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="13685" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13685" class="Bound">x</a> <a id="13687" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13687" class="Bound">y</a> <a id="13689" class="Symbol">=</a> <a id="13691" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13695" class="Symbol">(</a><a id="13696" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12118" class="Function">limMax[]~-total</a> <a id="13712" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13685" class="Bound">x</a> <a id="13714" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13687" class="Bound">y</a><a id="13715" class="Symbol">)</a>

<a id="limMax-spec"></a><a id="13718" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="13730" class="Symbol">:</a> <a id="13732" class="Symbol">(</a><a id="13733" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13733" class="Bound">x</a> <a id="13735" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13735" class="Bound">y</a> <a id="13737" class="Symbol">:</a> <a id="13739" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13742" class="Symbol">)</a> <a id="13744" class="Symbol">→</a> <a id="13746" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="13754" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13733" class="Bound">x</a> <a id="13756" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="13758" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13735" class="Bound">y</a> <a id="13760" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="13763" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="13770" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13733" class="Bound">x</a> <a id="13772" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13735" class="Bound">y</a>
<a id="13774" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="13786" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13786" class="Bound">x</a> <a id="13788" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13788" class="Bound">y</a> <a id="13790" class="Symbol">=</a> <a id="13792" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13796" class="Symbol">(</a><a id="13797" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#12118" class="Function">limMax[]~-total</a> <a id="13813" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13786" class="Bound">x</a> <a id="13815" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13788" class="Bound">y</a><a id="13816" class="Symbol">)</a>

<a id="limMax-mono"></a><a id="13819" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13819" class="Function">limMax-mono</a> <a id="13831" class="Symbol">:</a> <a id="13833" class="Symbol">{</a><a id="13834" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13834" class="Bound">x</a> <a id="13836" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13836" class="Bound">x&#39;</a> <a id="13839" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13839" class="Bound">y</a> <a id="13841" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13841" class="Bound">y&#39;</a> <a id="13844" class="Symbol">:</a> <a id="13846" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13849" class="Symbol">}</a> <a id="13851" class="Symbol">→</a> <a id="13853" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13834" class="Bound">x</a> <a id="13855" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13857" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13836" class="Bound">x&#39;</a> <a id="13860" class="Symbol">→</a> <a id="13862" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13839" class="Bound">y</a> <a id="13864" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13866" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13841" class="Bound">y&#39;</a> <a id="13869" class="Symbol">→</a> <a id="13871" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="13878" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13834" class="Bound">x</a> <a id="13880" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13839" class="Bound">y</a> <a id="13882" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13884" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="13891" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13836" class="Bound">x&#39;</a> <a id="13894" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13841" class="Bound">y&#39;</a>
<a id="13897" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13819" class="Function">limMax-mono</a> <a id="13909" class="Symbol">{</a><a id="13910" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13910" class="Bound">x</a><a id="13911" class="Symbol">}</a> <a id="13913" class="Symbol">{</a><a id="13914" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13914" class="Bound">x&#39;</a><a id="13916" class="Symbol">}</a> <a id="13918" class="Symbol">{</a><a id="13919" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13919" class="Bound">y</a><a id="13920" class="Symbol">}</a> <a id="13922" class="Symbol">{</a><a id="13923" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13923" class="Bound">y&#39;</a><a id="13925" class="Symbol">}</a> <a id="13927" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13927" class="Bound">u</a> <a id="13929" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13929" class="Bound">v</a> <a id="13931" class="Symbol">=</a>
 <a id="13934" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="13950" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13927" class="Bound">u</a> <a id="13952" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13929" class="Bound">v</a> <a id="13954" class="Symbol">(</a><a id="13955" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="13967" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13910" class="Bound">x</a> <a id="13969" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13919" class="Bound">y</a><a id="13970" class="Symbol">)</a> <a id="13972" class="Symbol">(</a><a id="13973" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="13985" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13914" class="Bound">x&#39;</a> <a id="13988" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13923" class="Bound">y&#39;</a><a id="13990" class="Symbol">)</a>


<a id="13994" class="Comment">-- Properties of limMax</a>

<a id="limMax-lim-succ"></a><a id="14019" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14019" class="Function">limMax-lim-succ</a> <a id="14035" class="Symbol">:</a> <a id="14037" class="Symbol">(</a><a id="14038" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14038" class="Bound">x</a> <a id="14040" class="Symbol">:</a> <a id="14042" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14045" class="Symbol">)(</a><a id="14047" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14047" class="Bound">f</a> <a id="14049" class="Symbol">:</a> <a id="14051" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14053" class="Symbol">→</a> <a id="14055" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14058" class="Symbol">){</a><a id="14060" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14060" class="Bound">f↑</a> <a id="14063" class="Symbol">:</a> <a id="14065" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="14076" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14047" class="Bound">f</a><a id="14077" class="Symbol">}</a>
                <a id="14095" class="Symbol">→</a> <a id="14097" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="14104" class="Symbol">(</a><a id="14105" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14047" class="Bound">f</a> <a id="14113" class="Symbol">{</a><a id="14114" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14060" class="Bound">f↑</a><a id="14116" class="Symbol">})</a> <a id="14119" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14038" class="Bound">x</a> <a id="14121" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14123" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="14130" class="Symbol">(</a><a id="14131" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14137" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14047" class="Bound">f</a> <a id="14139" class="Symbol">{</a><a id="14140" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14060" class="Bound">f↑</a><a id="14142" class="Symbol">})</a> <a id="14145" class="Symbol">(</a><a id="14146" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14151" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14038" class="Bound">x</a><a id="14152" class="Symbol">)</a>
<a id="14154" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14019" class="Function">limMax-lim-succ</a> <a id="14170" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14170" class="Bound">x</a> <a id="14172" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14172" class="Bound">f</a> <a id="14174" class="Symbol">=</a> <a id="14176" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="limMax-⇓-left"></a><a id="14182" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14182" class="Function">limMax-⇓-left</a> <a id="14196" class="Symbol">:</a> <a id="14198" class="Symbol">(</a><a id="14199" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14199" class="Bound">x</a> <a id="14201" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14201" class="Bound">y</a> <a id="14203" class="Symbol">:</a> <a id="14205" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14208" class="Symbol">)</a> <a id="14210" class="Symbol">→</a> <a id="14212" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="14214" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14199" class="Bound">x</a> <a id="14216" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14218" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="14225" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14199" class="Bound">x</a> <a id="14227" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14201" class="Bound">y</a>
<a id="14229" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14182" class="Function">limMax-⇓-left</a>  <a id="14244" class="Symbol">=</a> <a id="14246" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="14254" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14256" class="Symbol">(</a> <a id="14258" class="Symbol">λ</a> <a id="14260" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14260" class="Bound">_</a> <a id="14262" class="Symbol">→</a> <a id="14264" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="14272" class="Symbol">λ</a> <a id="14274" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14274" class="Bound">_</a> <a id="14276" class="Symbol">→</a> <a id="14278" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="14285" class="Symbol">)</a> <a id="14287" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14360" class="Function">P₀</a> <a id="14290" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14391" class="Function">Pₛ</a> <a id="14293" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14746" class="Function">Pₗ</a>
 <a id="14297" class="Keyword">where</a>
  <a id="14305" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14307" class="Symbol">:</a> <a id="14309" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="14313" class="Symbol">→</a> <a id="14315" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="14322" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14324" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14324" class="Bound">x</a> <a id="14326" class="Symbol">=</a> <a id="14328" class="Symbol">(</a><a id="14329" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14329" class="Bound">y</a> <a id="14331" class="Symbol">:</a> <a id="14333" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14336" class="Symbol">)</a> <a id="14338" class="Symbol">→</a> <a id="14340" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="14342" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14324" class="Bound">x</a> <a id="14344" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14346" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="14353" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14324" class="Bound">x</a> <a id="14355" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14329" class="Bound">y</a>

  <a id="14360" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14360" class="Function">P₀</a> <a id="14363" class="Symbol">:</a> <a id="14365" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14367" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="14374" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14360" class="Function">P₀</a> <a id="14377" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14377" class="Bound">y</a> <a id="14379" class="Symbol">=</a> <a id="14381" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

  <a id="14391" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14391" class="Function">Pₛ</a> <a id="14394" class="Symbol">:</a> <a id="14396" class="Symbol">{</a><a id="14397" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14397" class="Bound">x</a> <a id="14399" class="Symbol">:</a> <a id="14401" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14404" class="Symbol">}</a> <a id="14406" class="Symbol">→</a> <a id="14408" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14410" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14397" class="Bound">x</a> <a id="14412" class="Symbol">→</a> <a id="14414" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14416" class="Symbol">(</a><a id="14417" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14422" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14397" class="Bound">x</a><a id="14423" class="Symbol">)</a>
  <a id="14427" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14391" class="Function">Pₛ</a> <a id="14430" class="Symbol">{</a><a id="14431" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14431" class="Bound">x</a><a id="14432" class="Symbol">}</a> <a id="14434" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14434" class="Bound">ih</a> <a id="14437" class="Symbol">=</a> <a id="14439" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="14447" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14449" class="Symbol">(λ</a> <a id="14452" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14452" class="Bound">_</a> <a id="14454" class="Symbol">→</a> <a id="14456" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="14463" class="Symbol">)</a> <a id="14465" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14540" class="Function">Q₀</a> <a id="14468" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14573" class="Function">Qₛ</a> <a id="14471" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14633" class="Function">Qₗ</a>
   <a id="14477" class="Keyword">where</a>
    <a id="14487" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14489" class="Symbol">:</a> <a id="14491" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="14495" class="Symbol">→</a> <a id="14497" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="14506" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14508" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14508" class="Bound">y</a> <a id="14510" class="Symbol">=</a> <a id="14512" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="14514" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14431" class="Bound">x</a> <a id="14516" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14518" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="14525" class="Symbol">(</a><a id="14526" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14531" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14431" class="Bound">x</a><a id="14532" class="Symbol">)</a> <a id="14534" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14508" class="Bound">y</a>
    <a id="14540" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14540" class="Function">Q₀</a> <a id="14543" class="Symbol">:</a> <a id="14545" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14547" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="14556" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14540" class="Function">Q₀</a> <a id="14559" class="Symbol">=</a> <a id="14561" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14434" class="Bound">ih</a> <a id="14564" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="14573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14573" class="Function">Qₛ</a> <a id="14576" class="Symbol">:</a> <a id="14578" class="Symbol">{</a><a id="14579" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14579" class="Bound">y</a> <a id="14581" class="Symbol">:</a> <a id="14583" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14586" class="Symbol">}</a> <a id="14588" class="Symbol">→</a> <a id="14590" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14592" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14579" class="Bound">y</a> <a id="14594" class="Symbol">→</a> <a id="14596" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14598" class="Symbol">(</a><a id="14599" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="14604" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14579" class="Bound">y</a><a id="14605" class="Symbol">)</a>
    <a id="14611" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14573" class="Function">Qₛ</a> <a id="14614" class="Symbol">{</a><a id="14615" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14615" class="Bound">y</a><a id="14616" class="Symbol">}</a> <a id="14618" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14618" class="Bound">ih&#39;</a> <a id="14622" class="Symbol">=</a> <a id="14624" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14434" class="Bound">ih</a> <a id="14627" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14615" class="Bound">y</a>
    <a id="14633" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14633" class="Function">Qₗ</a> <a id="14636" class="Symbol">:</a> <a id="14638" class="Symbol">{</a><a id="14639" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14639" class="Bound">g</a> <a id="14641" class="Symbol">:</a> <a id="14643" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14645" class="Symbol">→</a> <a id="14647" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14650" class="Symbol">}</a> <a id="14652" class="Symbol">{</a><a id="14653" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14653" class="Bound">g↑</a> <a id="14656" class="Symbol">:</a> <a id="14658" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="14669" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14639" class="Bound">g</a><a id="14670" class="Symbol">}</a> <a id="14672" class="Symbol">→</a> <a id="14674" class="Symbol">((</a><a id="14676" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14676" class="Bound">k</a> <a id="14678" class="Symbol">:</a> <a id="14680" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14681" class="Symbol">)</a> <a id="14683" class="Symbol">→</a> <a id="14685" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14687" class="Symbol">(</a><a id="14688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14639" class="Bound">g</a> <a id="14690" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14676" class="Bound">k</a><a id="14691" class="Symbol">))</a> <a id="14694" class="Symbol">→</a> <a id="14696" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14487" class="Function">Q</a> <a id="14698" class="Symbol">(</a><a id="14699" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14705" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14639" class="Bound">g</a> <a id="14707" class="Symbol">{</a><a id="14708" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14653" class="Bound">g↑</a><a id="14710" class="Symbol">})</a>
    <a id="14717" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14633" class="Function">Qₗ</a> <a id="14720" class="Symbol">{</a><a id="14721" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14721" class="Bound">g</a><a id="14722" class="Symbol">}</a> <a id="14724" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14724" class="Bound">ih&#39;</a> <a id="14728" class="Symbol">=</a> <a id="14730" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14434" class="Bound">ih</a> <a id="14733" class="Symbol">(</a><a id="14734" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14740" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14721" class="Bound">g</a><a id="14741" class="Symbol">)</a>

  <a id="14746" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14746" class="Function">Pₗ</a> <a id="14749" class="Symbol">:</a> <a id="14751" class="Symbol">{</a><a id="14752" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14752" class="Bound">g</a> <a id="14754" class="Symbol">:</a> <a id="14756" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14758" class="Symbol">→</a> <a id="14760" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="14763" class="Symbol">}</a> <a id="14765" class="Symbol">{</a><a id="14766" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14766" class="Bound">g↑</a> <a id="14769" class="Symbol">:</a> <a id="14771" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="14782" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14752" class="Bound">g</a><a id="14783" class="Symbol">}</a> <a id="14785" class="Symbol">→</a> <a id="14787" class="Symbol">((</a><a id="14789" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14789" class="Bound">k</a> <a id="14791" class="Symbol">:</a> <a id="14793" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14794" class="Symbol">)</a> <a id="14796" class="Symbol">→</a> <a id="14798" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14800" class="Symbol">(</a><a id="14801" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14752" class="Bound">g</a> <a id="14803" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14789" class="Bound">k</a><a id="14804" class="Symbol">))</a> <a id="14807" class="Symbol">→</a> <a id="14809" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14305" class="Function">P</a> <a id="14811" class="Symbol">(</a><a id="14812" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14818" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14752" class="Bound">g</a> <a id="14820" class="Symbol">{</a><a id="14821" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14766" class="Bound">g↑</a><a id="14823" class="Symbol">})</a>
  <a id="14828" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14746" class="Function">Pₗ</a> <a id="14831" class="Symbol">{</a><a id="14832" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14832" class="Bound">g</a><a id="14833" class="Symbol">}</a> <a id="14835" class="Symbol">{</a><a id="14836" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14836" class="Bound">g↑</a><a id="14838" class="Symbol">}</a> <a id="14840" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14840" class="Bound">ih</a> <a id="14843" class="Symbol">=</a> <a id="14845" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="14853" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="14855" class="Symbol">(λ</a> <a id="14858" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14858" class="Bound">_</a> <a id="14860" class="Symbol">→</a> <a id="14862" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="14869" class="Symbol">)</a> <a id="14871" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14977" class="Function">Q₀</a> <a id="14874" class="Symbol">(λ</a> <a id="14877" class="Symbol">{</a><a id="14878" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14878" class="Bound">x</a><a id="14879" class="Symbol">}</a> <a id="14881" class="Symbol">→</a> <a id="14883" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15009" class="Function">Qₛ</a> <a id="14886" class="Symbol">{</a><a id="14887" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14878" class="Bound">x</a><a id="14888" class="Symbol">})</a> <a id="14891" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15068" class="Function">Qₗ</a>
   <a id="14897" class="Keyword">where</a>
    <a id="14907" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="14909" class="Symbol">:</a> <a id="14911" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="14915" class="Symbol">→</a> <a id="14917" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="14926" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="14928" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14928" class="Bound">y</a> <a id="14930" class="Symbol">=</a> <a id="14932" class="Symbol">(</a><a id="14933" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14939" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14832" class="Bound">g</a> <a id="14941" class="Symbol">{</a><a id="14942" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14836" class="Bound">g↑</a><a id="14944" class="Symbol">})</a> <a id="14947" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14949" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="14956" class="Symbol">(</a><a id="14957" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14963" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14832" class="Bound">g</a> <a id="14965" class="Symbol">{</a><a id="14966" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14836" class="Bound">g↑</a><a id="14968" class="Symbol">})</a> <a id="14971" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14928" class="Bound">y</a>
    <a id="14977" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14977" class="Function">Q₀</a> <a id="14980" class="Symbol">:</a> <a id="14982" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="14984" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="14993" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14977" class="Function">Q₀</a> <a id="14996" class="Symbol">=</a> <a id="14998" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
    <a id="15009" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15009" class="Function">Qₛ</a> <a id="15012" class="Symbol">:</a> <a id="15014" class="Symbol">{</a><a id="15015" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15015" class="Bound">y</a> <a id="15017" class="Symbol">:</a> <a id="15019" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15022" class="Symbol">}</a> <a id="15024" class="Symbol">→</a> <a id="15026" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="15028" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15015" class="Bound">y</a> <a id="15030" class="Symbol">→</a> <a id="15032" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="15034" class="Symbol">(</a><a id="15035" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15040" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15015" class="Bound">y</a><a id="15041" class="Symbol">)</a>
    <a id="15047" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15009" class="Function">Qₛ</a> <a id="15050" class="Symbol">{</a><a id="15051" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15051" class="Bound">y</a><a id="15052" class="Symbol">}</a> <a id="15054" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15054" class="Bound">ih&#39;</a> <a id="15058" class="Symbol">=</a> <a id="15060" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15054" class="Bound">ih&#39;</a>
    <a id="15068" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15068" class="Function">Qₗ</a> <a id="15071" class="Symbol">:</a> <a id="15073" class="Symbol">{</a><a id="15074" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15074" class="Bound">h</a> <a id="15076" class="Symbol">:</a> <a id="15078" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15080" class="Symbol">→</a> <a id="15082" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15085" class="Symbol">}</a> <a id="15087" class="Symbol">{</a><a id="15088" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15088" class="Bound">h↑</a> <a id="15091" class="Symbol">:</a> <a id="15093" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="15104" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15074" class="Bound">h</a><a id="15105" class="Symbol">}</a> <a id="15107" class="Symbol">→</a> <a id="15109" class="Symbol">((</a><a id="15111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15111" class="Bound">k</a> <a id="15113" class="Symbol">:</a> <a id="15115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15116" class="Symbol">)</a> <a id="15118" class="Symbol">→</a> <a id="15120" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="15122" class="Symbol">(</a><a id="15123" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15074" class="Bound">h</a> <a id="15125" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15111" class="Bound">k</a><a id="15126" class="Symbol">))</a> <a id="15129" class="Symbol">→</a> <a id="15131" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14907" class="Function">Q</a> <a id="15133" class="Symbol">(</a><a id="15134" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15140" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15074" class="Bound">h</a> <a id="15142" class="Symbol">{</a><a id="15143" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15088" class="Bound">h↑</a><a id="15145" class="Symbol">})</a>
    <a id="15152" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15068" class="Function">Qₗ</a> <a id="15155" class="Symbol">{</a><a id="15156" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15156" class="Bound">h</a><a id="15157" class="Symbol">}</a> <a id="15159" class="Symbol">{</a><a id="15160" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15160" class="Bound">h↑</a><a id="15162" class="Symbol">}</a> <a id="15164" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15164" class="Bound">ih&#39;</a> <a id="15168" class="Symbol">=</a> <a id="15170" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="15186" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
                                      <a id="15231" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
                                      <a id="15276" class="Symbol">(</a><a id="15277" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#11401" class="Function">zero-max-defined</a> <a id="15294" class="Symbol">(</a><a id="15295" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15301" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14832" class="Bound">g</a><a id="15302" class="Symbol">))</a>
                                      <a id="15343" class="Symbol">(</a><a id="15344" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="15356" class="Symbol">(</a><a id="15357" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15363" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14832" class="Bound">g</a><a id="15364" class="Symbol">)</a> <a id="15366" class="Symbol">(</a><a id="15367" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15373" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15156" class="Bound">h</a><a id="15374" class="Symbol">))</a>

<a id="limMax-left"></a><a id="15378" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15378" class="Function">limMax-left</a> <a id="15390" class="Symbol">:</a> <a id="15392" class="Symbol">(</a><a id="15393" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15393" class="Bound">x</a> <a id="15395" class="Symbol">:</a> <a id="15397" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15400" class="Symbol">){</a><a id="15402" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15402" class="Bound">y</a> <a id="15404" class="Symbol">:</a> <a id="15406" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15409" class="Symbol">}(</a><a id="15411" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15411" class="Bound">α</a> <a id="15413" class="Symbol">:</a> <a id="15415" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15417" class="Symbol">→</a> <a id="15419" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15422" class="Symbol">){</a> <a id="15425" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15425" class="Bound">α↑</a> <a id="15428" class="Symbol">:</a> <a id="15430" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="15441" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15411" class="Bound">α</a> <a id="15443" class="Symbol">}</a>
            <a id="15457" class="Symbol">→</a> <a id="15459" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15465" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15411" class="Bound">α</a> <a id="15467" class="Symbol">{</a><a id="15468" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15425" class="Bound">α↑</a><a id="15470" class="Symbol">}</a> <a id="15472" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15474" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15393" class="Bound">x</a> <a id="15476" class="Symbol">→</a> <a id="15478" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15484" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15411" class="Bound">α</a> <a id="15486" class="Symbol">{</a><a id="15487" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15425" class="Bound">α↑</a><a id="15489" class="Symbol">}</a> <a id="15491" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15493" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="15500" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15393" class="Bound">x</a> <a id="15502" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15402" class="Bound">y</a>
<a id="15504" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15378" class="Function">limMax-left</a> <a id="15516" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15516" class="Bound">x</a> <a id="15518" class="Symbol">{</a><a id="15519" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15519" class="Bound">y</a><a id="15520" class="Symbol">}</a> <a id="15522" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15522" class="Bound">f</a> <a id="15524" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15524" class="Bound">p</a> <a id="15526" class="Symbol">=</a> <a id="15528" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="15536" class="Symbol">(</a><a id="15537" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20286" class="Function">lim≤x→lim≤⇓x</a> <a id="15550" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15516" class="Bound">x</a> <a id="15552" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15522" class="Bound">f</a> <a id="15554" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15524" class="Bound">p</a><a id="15555" class="Symbol">)</a> <a id="15557" class="Symbol">(</a><a id="15558" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#14182" class="Function">limMax-⇓-left</a> <a id="15572" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15516" class="Bound">x</a> <a id="15574" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15519" class="Bound">y</a><a id="15575" class="Symbol">)</a>

<a id="limMax-⇓-right"></a><a id="15578" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15578" class="Function">limMax-⇓-right</a> <a id="15593" class="Symbol">:</a> <a id="15595" class="Symbol">(</a><a id="15596" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15596" class="Bound">x</a> <a id="15598" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15598" class="Bound">y</a> <a id="15600" class="Symbol">:</a> <a id="15602" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15605" class="Symbol">)</a> <a id="15607" class="Symbol">→</a> <a id="15609" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="15611" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15598" class="Bound">y</a> <a id="15613" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15615" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="15622" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15596" class="Bound">x</a> <a id="15624" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15598" class="Bound">y</a>
<a id="15626" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15578" class="Function">limMax-⇓-right</a> <a id="15641" class="Symbol">=</a> <a id="15643" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="15651" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="15653" class="Symbol">(λ</a> <a id="15656" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15656" class="Bound">x</a> <a id="15658" class="Symbol">→</a> <a id="15660" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="15668" class="Symbol">(λ</a> <a id="15671" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15671" class="Bound">y</a> <a id="15673" class="Symbol">→</a> <a id="15675" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="15682" class="Symbol">))</a> <a id="15685" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15758" class="Function">P₀</a> <a id="15688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15788" class="Function">Pₛ</a> <a id="15691" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16192" class="Function">Pₗ</a>
 <a id="15695" class="Keyword">where</a>
  <a id="15703" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="15705" class="Symbol">:</a> <a id="15707" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="15711" class="Symbol">→</a> <a id="15713" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="15720" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="15722" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15722" class="Bound">x</a> <a id="15724" class="Symbol">=</a> <a id="15726" class="Symbol">(</a><a id="15727" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15727" class="Bound">y</a> <a id="15729" class="Symbol">:</a> <a id="15731" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15734" class="Symbol">)</a> <a id="15736" class="Symbol">→</a> <a id="15738" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="15740" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15727" class="Bound">y</a> <a id="15742" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15744" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="15751" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15722" class="Bound">x</a> <a id="15753" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15727" class="Bound">y</a>

  <a id="15758" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15758" class="Function">P₀</a> <a id="15761" class="Symbol">:</a> <a id="15763" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="15765" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="15772" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15758" class="Function">P₀</a> <a id="15775" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15775" class="Bound">y</a> <a id="15777" class="Symbol">=</a> <a id="15779" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
  <a id="15788" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15788" class="Function">Pₛ</a> <a id="15791" class="Symbol">:</a> <a id="15793" class="Symbol">{</a><a id="15794" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15794" class="Bound">x</a> <a id="15796" class="Symbol">:</a> <a id="15798" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15801" class="Symbol">}</a> <a id="15803" class="Symbol">→</a> <a id="15805" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="15807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15794" class="Bound">x</a> <a id="15809" class="Symbol">→</a> <a id="15811" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="15813" class="Symbol">(</a><a id="15814" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15819" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15794" class="Bound">x</a><a id="15820" class="Symbol">)</a>
  <a id="15824" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15788" class="Function">Pₛ</a> <a id="15827" class="Symbol">{</a><a id="15828" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15828" class="Bound">x</a><a id="15829" class="Symbol">}</a> <a id="15831" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15831" class="Bound">ih</a> <a id="15834" class="Symbol">=</a> <a id="15836" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="15844" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15888" class="Function">Q</a> <a id="15846" class="Symbol">(λ</a> <a id="15849" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15849" class="Bound">y</a> <a id="15851" class="Symbol">→</a> <a id="15853" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="15860" class="Symbol">)</a> <a id="15862" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="15869" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15941" class="Function">Qₛ</a> <a id="15872" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16001" class="Function">Qₗ</a>
   <a id="15878" class="Keyword">where</a>
    <a id="15888" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15888" class="Function">Q</a> <a id="15890" class="Symbol">:</a> <a id="15892" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="15896" class="Symbol">→</a> <a id="15898" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="15907" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15888" class="Function">Q</a> <a id="15909" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15909" class="Bound">y</a> <a id="15911" class="Symbol">=</a> <a id="15913" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="15915" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15909" class="Bound">y</a> <a id="15917" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15919" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="15926" class="Symbol">(</a><a id="15927" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15932" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15828" class="Bound">x</a><a id="15933" class="Symbol">)</a> <a id="15935" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15909" class="Bound">y</a>
    <a id="15941" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15941" class="Function">Qₛ</a> <a id="15944" class="Symbol">:</a> <a id="15946" class="Symbol">{</a><a id="15947" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15947" class="Bound">y</a> <a id="15949" class="Symbol">:</a> <a id="15951" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="15954" class="Symbol">}</a> <a id="15956" class="Symbol">→</a> <a id="15958" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15888" class="Function">Q</a> <a id="15960" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15947" class="Bound">y</a> <a id="15962" class="Symbol">→</a> <a id="15964" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15888" class="Function">Q</a> <a id="15966" class="Symbol">(</a><a id="15967" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="15972" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15947" class="Bound">y</a><a id="15973" class="Symbol">)</a>
    <a id="15979" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15941" class="Function">Qₛ</a> <a id="15982" class="Symbol">{</a><a id="15983" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15983" class="Bound">y</a><a id="15984" class="Symbol">}</a> <a id="15986" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15986" class="Bound">ih&#39;</a> <a id="15990" class="Symbol">=</a> <a id="15992" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15831" class="Bound">ih</a> <a id="15995" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15983" class="Bound">y</a>
    <a id="16001" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16001" class="Function">Qₗ</a> <a id="16004" class="Symbol">:</a> <a id="16006" class="Symbol">{</a><a id="16007" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16007" class="Bound">f</a> <a id="16009" class="Symbol">:</a> <a id="16011" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16013" class="Symbol">→</a> <a id="16015" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16018" class="Symbol">}</a> <a id="16020" class="Symbol">{</a><a id="16021" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16021" class="Bound">f↑</a> <a id="16024" class="Symbol">:</a> <a id="16026" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="16037" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16007" class="Bound">f</a><a id="16038" class="Symbol">}</a>
       <a id="16047" class="Symbol">→</a> <a id="16049" class="Symbol">((</a><a id="16051" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16051" class="Bound">k</a> <a id="16053" class="Symbol">:</a> <a id="16055" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16056" class="Symbol">)</a> <a id="16058" class="Symbol">→</a> <a id="16060" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16062" class="Symbol">(</a><a id="16063" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16007" class="Bound">f</a> <a id="16065" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16051" class="Bound">k</a><a id="16066" class="Symbol">)</a> <a id="16068" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16070" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="16077" class="Symbol">(</a><a id="16078" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16083" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15828" class="Bound">x</a><a id="16084" class="Symbol">)</a> <a id="16086" class="Symbol">(</a><a id="16087" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16007" class="Bound">f</a> <a id="16089" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16051" class="Bound">k</a><a id="16090" class="Symbol">))</a>
       <a id="16100" class="Symbol">→</a> <a id="16102" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16104" class="Symbol">(</a><a id="16105" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16007" class="Bound">f</a> <a id="16113" class="Symbol">{</a><a id="16114" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16021" class="Bound">f↑</a><a id="16116" class="Symbol">})</a> <a id="16119" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16121" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="16128" class="Symbol">(</a><a id="16129" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16134" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15828" class="Bound">x</a><a id="16135" class="Symbol">)</a> <a id="16137" class="Symbol">(</a><a id="16138" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16144" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16007" class="Bound">f</a> <a id="16146" class="Symbol">{</a><a id="16147" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16021" class="Bound">f↑</a><a id="16149" class="Symbol">})</a>
    <a id="16156" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16001" class="Function">Qₗ</a> <a id="16159" class="Symbol">{</a><a id="16160" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16160" class="Bound">f</a><a id="16161" class="Symbol">}</a> <a id="16163" class="Symbol">{</a><a id="16164" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16164" class="Bound">f↑</a><a id="16166" class="Symbol">}</a> <a id="16168" class="Symbol">_</a> <a id="16170" class="Symbol">=</a> <a id="16172" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15831" class="Bound">ih</a> <a id="16175" class="Symbol">(</a><a id="16176" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16182" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16160" class="Bound">f</a> <a id="16184" class="Symbol">{</a><a id="16185" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16164" class="Bound">f↑</a><a id="16187" class="Symbol">})</a>
  <a id="16192" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16192" class="Function">Pₗ</a> <a id="16195" class="Symbol">:</a> <a id="16197" class="Symbol">{</a><a id="16198" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16198" class="Bound">f</a> <a id="16200" class="Symbol">:</a> <a id="16202" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16204" class="Symbol">→</a> <a id="16206" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16209" class="Symbol">}</a> <a id="16211" class="Symbol">{</a><a id="16212" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16212" class="Bound">f↑</a> <a id="16215" class="Symbol">:</a> <a id="16217" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="16228" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16198" class="Bound">f</a><a id="16229" class="Symbol">}</a> <a id="16231" class="Symbol">→</a> <a id="16233" class="Symbol">((</a><a id="16235" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16235" class="Bound">k</a> <a id="16237" class="Symbol">:</a> <a id="16239" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16240" class="Symbol">)</a> <a id="16242" class="Symbol">→</a> <a id="16244" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="16246" class="Symbol">(</a><a id="16247" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16198" class="Bound">f</a> <a id="16249" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16235" class="Bound">k</a><a id="16250" class="Symbol">))</a> <a id="16253" class="Symbol">→</a> <a id="16255" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15703" class="Function">P</a> <a id="16257" class="Symbol">(</a><a id="16258" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16264" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16198" class="Bound">f</a> <a id="16266" class="Symbol">{</a><a id="16267" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16212" class="Bound">f↑</a><a id="16269" class="Symbol">})</a>
  <a id="16274" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16192" class="Function">Pₗ</a> <a id="16277" class="Symbol">{</a><a id="16278" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16278" class="Bound">f</a><a id="16279" class="Symbol">}</a> <a id="16281" class="Symbol">{</a><a id="16282" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16282" class="Bound">f↑</a><a id="16284" class="Symbol">}</a> <a id="16286" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16286" class="Bound">ih</a> <a id="16289" class="Symbol">=</a> <a id="16291" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="16299" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16301" class="Symbol">(λ</a> <a id="16304" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16304" class="Bound">y</a> <a id="16306" class="Symbol">→</a> <a id="16308" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="16315" class="Symbol">)</a> <a id="16317" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16407" class="Function">Q₀</a> <a id="16320" class="Symbol">(λ</a> <a id="16323" class="Symbol">{</a><a id="16324" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16324" class="Bound">y</a><a id="16325" class="Symbol">}</a> <a id="16327" class="Symbol">→</a> <a id="16329" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16439" class="Function">Qₛ</a> <a id="16332" class="Symbol">{</a><a id="16333" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16324" class="Bound">y</a><a id="16334" class="Symbol">})</a> <a id="16337" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16498" class="Function">Qₗ</a>
   <a id="16343" class="Keyword">where</a>
    <a id="16353" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16355" class="Symbol">:</a> <a id="16357" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="16361" class="Symbol">→</a> <a id="16363" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="16372" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16374" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16374" class="Bound">y</a> <a id="16376" class="Symbol">=</a> <a id="16378" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="16380" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16374" class="Bound">y</a> <a id="16382" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16384" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="16391" class="Symbol">(</a><a id="16392" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16398" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16278" class="Bound">f</a><a id="16399" class="Symbol">)</a> <a id="16401" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16374" class="Bound">y</a>
    <a id="16407" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16407" class="Function">Q₀</a> <a id="16410" class="Symbol">:</a> <a id="16412" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16414" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="16423" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16407" class="Function">Q₀</a> <a id="16426" class="Symbol">=</a> <a id="16428" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
    <a id="16439" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16439" class="Function">Qₛ</a> <a id="16442" class="Symbol">:</a> <a id="16444" class="Symbol">{</a><a id="16445" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16445" class="Bound">y</a> <a id="16447" class="Symbol">:</a> <a id="16449" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16452" class="Symbol">}</a> <a id="16454" class="Symbol">→</a> <a id="16456" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16458" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16445" class="Bound">y</a> <a id="16460" class="Symbol">→</a> <a id="16462" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16464" class="Symbol">(</a><a id="16465" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="16470" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16445" class="Bound">y</a><a id="16471" class="Symbol">)</a>
    <a id="16477" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16439" class="Function">Qₛ</a> <a id="16480" class="Symbol">{</a><a id="16481" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16481" class="Bound">y</a><a id="16482" class="Symbol">}</a> <a id="16484" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16484" class="Bound">ih&#39;</a> <a id="16488" class="Symbol">=</a> <a id="16490" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16484" class="Bound">ih&#39;</a>
    <a id="16498" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16498" class="Function">Qₗ</a> <a id="16501" class="Symbol">:</a> <a id="16503" class="Symbol">{</a><a id="16504" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16504" class="Bound">g</a> <a id="16506" class="Symbol">:</a> <a id="16508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16510" class="Symbol">→</a> <a id="16512" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16515" class="Symbol">}</a> <a id="16517" class="Symbol">{</a><a id="16518" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16518" class="Bound">g↑</a> <a id="16521" class="Symbol">:</a> <a id="16523" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="16534" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16504" class="Bound">g</a><a id="16535" class="Symbol">}</a> <a id="16537" class="Symbol">→</a> <a id="16539" class="Symbol">((</a><a id="16541" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16541" class="Bound">k</a> <a id="16543" class="Symbol">:</a> <a id="16545" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16546" class="Symbol">)</a> <a id="16548" class="Symbol">→</a> <a id="16550" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16552" class="Symbol">(</a><a id="16553" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16504" class="Bound">g</a> <a id="16555" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16541" class="Bound">k</a><a id="16556" class="Symbol">))</a> <a id="16559" class="Symbol">→</a> <a id="16561" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16353" class="Function">Q</a> <a id="16563" class="Symbol">(</a><a id="16564" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16570" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16504" class="Bound">g</a> <a id="16572" class="Symbol">{</a><a id="16573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16518" class="Bound">g↑</a><a id="16575" class="Symbol">})</a>
    <a id="16582" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16498" class="Function">Qₗ</a> <a id="16585" class="Symbol">{</a><a id="16586" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16586" class="Bound">g</a><a id="16587" class="Symbol">}</a> <a id="16589" class="Symbol">{</a><a id="16590" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16590" class="Bound">g↑</a><a id="16592" class="Symbol">}</a> <a id="16594" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16594" class="Bound">ih&#39;</a> <a id="16598" class="Symbol">=</a> <a id="16600" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="16608" class="Symbol">(</a><a id="16609" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16286" class="Bound">ih</a> <a id="16612" class="Number">0</a> <a id="16614" class="Symbol">(</a><a id="16615" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16621" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16586" class="Bound">g</a><a id="16622" class="Symbol">))</a>
                              <a id="16655" class="Symbol">(</a><a id="16656" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13819" class="Function">limMax-mono</a> <a id="16668" class="Symbol">(</a><a id="16669" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="16685" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16278" class="Bound">f</a><a id="16686" class="Symbol">)</a> <a id="16688" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="16694" class="Symbol">)</a>


<a id="limMax-right"></a><a id="16698" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16698" class="Function">limMax-right</a> <a id="16711" class="Symbol">:</a> <a id="16713" class="Symbol">(</a><a id="16714" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16714" class="Bound">y</a> <a id="16716" class="Symbol">:</a> <a id="16718" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16721" class="Symbol">){</a><a id="16723" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16723" class="Bound">x</a> <a id="16725" class="Symbol">:</a> <a id="16727" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16730" class="Symbol">}(</a><a id="16732" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16732" class="Bound">f</a> <a id="16734" class="Symbol">:</a> <a id="16736" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16738" class="Symbol">→</a> <a id="16740" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16743" class="Symbol">){</a><a id="16745" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16745" class="Bound">f↑</a> <a id="16748" class="Symbol">:</a> <a id="16750" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="16761" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16732" class="Bound">f</a><a id="16762" class="Symbol">}</a>
             <a id="16777" class="Symbol">→</a> <a id="16779" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16785" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16732" class="Bound">f</a> <a id="16787" class="Symbol">{</a><a id="16788" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16745" class="Bound">f↑</a><a id="16790" class="Symbol">}</a> <a id="16792" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16794" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16714" class="Bound">y</a> <a id="16796" class="Symbol">→</a> <a id="16798" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16804" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16732" class="Bound">f</a> <a id="16806" class="Symbol">{</a><a id="16807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16745" class="Bound">f↑</a><a id="16809" class="Symbol">}</a> <a id="16811" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16813" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="16820" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16723" class="Bound">x</a> <a id="16822" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16714" class="Bound">y</a>
<a id="16824" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16698" class="Function">limMax-right</a> <a id="16837" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16837" class="Bound">x</a> <a id="16839" class="Symbol">{</a><a id="16840" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16840" class="Bound">y</a><a id="16841" class="Symbol">}</a> <a id="16843" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16843" class="Bound">f</a> <a id="16845" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16845" class="Bound">p</a> <a id="16847" class="Symbol">=</a> <a id="16849" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="16857" class="Symbol">(</a><a id="16858" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20286" class="Function">lim≤x→lim≤⇓x</a> <a id="16871" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16837" class="Bound">x</a> <a id="16873" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16843" class="Bound">f</a> <a id="16875" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16845" class="Bound">p</a><a id="16876" class="Symbol">)</a> <a id="16878" class="Symbol">(</a><a id="16879" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15578" class="Function">limMax-⇓-right</a> <a id="16894" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16840" class="Bound">y</a> <a id="16896" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16837" class="Bound">x</a><a id="16897" class="Symbol">)</a>

<a id="limMax-zero-left"></a><a id="16900" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16900" class="Function">limMax-zero-left</a> <a id="16917" class="Symbol">:</a> <a id="16919" class="Symbol">(</a><a id="16920" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16920" class="Bound">x</a> <a id="16922" class="Symbol">:</a> <a id="16924" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16927" class="Symbol">)</a> <a id="16929" class="Symbol">→</a> <a id="16931" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="16938" class="InductiveConstructor">zero</a> <a id="16943" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16920" class="Bound">x</a> <a id="16945" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16947" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16920" class="Bound">x</a>
<a id="16949" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16900" class="Function">limMax-zero-left</a> <a id="16966" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a> <a id="16968" class="Symbol">=</a> <a id="16970" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="16977" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="16982" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a> <a id="16984" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="16987" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="16996" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17096" class="Function">[1]</a> <a id="17000" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                     <a id="17023" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17025" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a>           <a id="17037" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="17040" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17208" class="Function">⇓x≤x</a> <a id="17045" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a> <a id="17047" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                     <a id="17070" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a>             <a id="17084" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
 <a id="17088" class="Keyword">where</a>
  <a id="17096" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17096" class="Function">[1]</a> <a id="17100" class="Symbol">:</a> <a id="17102" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17109" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="17114" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a> <a id="17116" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17118" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17120" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a>
  <a id="17124" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17096" class="Function">[1]</a> <a id="17128" class="Symbol">=</a> <a id="17130" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#10409" class="Function">zero-max-unique</a> <a id="17146" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="17153" class="Symbol">(</a><a id="17154" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="17166" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="17171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16966" class="Bound">x</a><a id="17172" class="Symbol">)</a>

<a id="limMax-zero-right"></a><a id="17175" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17175" class="Function">limMax-zero-right</a> <a id="17193" class="Symbol">:</a> <a id="17195" class="Symbol">(</a><a id="17196" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17196" class="Bound">x</a> <a id="17198" class="Symbol">:</a> <a id="17200" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17203" class="Symbol">)</a> <a id="17205" class="Symbol">→</a> <a id="17207" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17214" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17196" class="Bound">x</a> <a id="17216" class="InductiveConstructor">zero</a> <a id="17221" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17223" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17196" class="Bound">x</a>
<a id="17225" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17175" class="Function">limMax-zero-right</a> <a id="17243" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a> <a id="17245" class="Symbol">=</a> <a id="17247" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17254" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a> <a id="17256" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="17261" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="17264" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="17273" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17375" class="Function">[1]</a> <a id="17277" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                      <a id="17301" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17303" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a>           <a id="17315" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="17318" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17208" class="Function">⇓x≤x</a> <a id="17323" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a> <a id="17325" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                      <a id="17349" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a>             <a id="17363" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
 <a id="17367" class="Keyword">where</a>
  <a id="17375" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17375" class="Function">[1]</a> <a id="17379" class="Symbol">:</a> <a id="17381" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17388" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a> <a id="17390" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="17395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17397" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="17399" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a>
  <a id="17403" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17375" class="Function">[1]</a> <a id="17407" class="Symbol">=</a> <a id="17409" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#9747" class="Function">max-zero-unique</a> <a id="17425" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="17432" class="Symbol">(</a><a id="17433" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="17445" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17243" class="Bound">x</a> <a id="17447" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="17451" class="Symbol">)</a>

<a id="limMax-succ-right"></a><a id="17454" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17454" class="Function">limMax-succ-right</a> <a id="17472" class="Symbol">:</a> <a id="17474" class="Symbol">(</a><a id="17475" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17475" class="Bound">x</a> <a id="17477" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17477" class="Bound">y</a> <a id="17479" class="Symbol">:</a> <a id="17481" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17484" class="Symbol">)</a> <a id="17486" class="Symbol">→</a> <a id="17488" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17495" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17475" class="Bound">x</a> <a id="17497" class="Symbol">(</a><a id="17498" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17503" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17477" class="Bound">y</a><a id="17504" class="Symbol">)</a> <a id="17506" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17508" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17515" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17475" class="Bound">x</a> <a id="17517" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17477" class="Bound">y</a>
<a id="17519" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17454" class="Function">limMax-succ-right</a> <a id="17537" class="Symbol">=</a> <a id="17539" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="17547" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="17549" class="Symbol">(λ</a> <a id="17552" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17552" class="Bound">x</a> <a id="17554" class="Symbol">→</a> <a id="17556" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17564" class="Symbol">(λ</a> <a id="17567" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17567" class="Bound">y</a> <a id="17569" class="Symbol">→</a> <a id="17571" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="17577" class="Symbol">_</a> <a id="17579" class="Symbol">_))</a> <a id="17583" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17669" class="Function">P₀</a> <a id="17586" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17697" class="Function">Pₛ</a> <a id="17589" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18059" class="Function">Pₗ</a>
 <a id="17593" class="Keyword">where</a>
  <a id="17601" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="17603" class="Symbol">:</a> <a id="17605" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="17609" class="Symbol">→</a> <a id="17611" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="17618" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="17620" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17620" class="Bound">x</a> <a id="17622" class="Symbol">=</a> <a id="17624" class="Symbol">(</a><a id="17625" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17625" class="Bound">y</a> <a id="17627" class="Symbol">:</a> <a id="17629" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17632" class="Symbol">)</a> <a id="17634" class="Symbol">→</a> <a id="17636" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17643" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17620" class="Bound">x</a> <a id="17645" class="Symbol">(</a><a id="17646" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17651" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17625" class="Bound">y</a><a id="17652" class="Symbol">)</a> <a id="17654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17656" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17663" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17620" class="Bound">x</a> <a id="17665" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17625" class="Bound">y</a>
  <a id="17669" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17669" class="Function">P₀</a> <a id="17672" class="Symbol">:</a> <a id="17674" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="17676" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="17683" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17669" class="Function">P₀</a> <a id="17686" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17686" class="Bound">y</a> <a id="17688" class="Symbol">=</a> <a id="17690" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="17697" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17697" class="Function">Pₛ</a> <a id="17700" class="Symbol">:</a> <a id="17702" class="Symbol">{</a><a id="17703" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17703" class="Bound">x</a> <a id="17705" class="Symbol">:</a> <a id="17707" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17710" class="Symbol">}</a> <a id="17712" class="Symbol">→</a> <a id="17714" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="17716" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17703" class="Bound">x</a> <a id="17718" class="Symbol">→</a> <a id="17720" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="17722" class="Symbol">(</a><a id="17723" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17728" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17703" class="Bound">x</a><a id="17729" class="Symbol">)</a>
  <a id="17733" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17697" class="Function">Pₛ</a> <a id="17736" class="Symbol">{</a><a id="17737" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17737" class="Bound">x</a><a id="17738" class="Symbol">}</a> <a id="17740" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17740" class="Bound">ih</a> <a id="17743" class="Symbol">=</a> <a id="17745" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="17753" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="17755" class="Symbol">(λ</a> <a id="17758" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17758" class="Bound">y</a> <a id="17760" class="Symbol">→</a> <a id="17762" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="17773" class="Symbol">_</a> <a id="17775" class="Symbol">_)</a> <a id="17778" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17861" class="Function">Q₀</a> <a id="17781" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17891" class="Function">Qₛ</a> <a id="17784" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17951" class="Function">Qₗ</a>
   <a id="17790" class="Keyword">where</a>
    <a id="17800" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="17802" class="Symbol">:</a> <a id="17804" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="17808" class="Symbol">→</a> <a id="17810" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="17819" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="17821" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17821" class="Bound">y</a> <a id="17823" class="Symbol">=</a>  <a id="17826" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17833" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17737" class="Bound">x</a> <a id="17835" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17821" class="Bound">y</a> <a id="17837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17839" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="17846" class="Symbol">(</a><a id="17847" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17852" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17737" class="Bound">x</a><a id="17853" class="Symbol">)</a> <a id="17855" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17821" class="Bound">y</a>
    <a id="17861" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17861" class="Function">Q₀</a> <a id="17864" class="Symbol">:</a> <a id="17866" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="17868" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="17877" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17861" class="Function">Q₀</a> <a id="17880" class="Symbol">=</a> <a id="17882" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="17891" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17891" class="Function">Qₛ</a> <a id="17894" class="Symbol">:</a> <a id="17896" class="Symbol">{</a><a id="17897" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17897" class="Bound">y</a> <a id="17899" class="Symbol">:</a> <a id="17901" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17904" class="Symbol">}</a> <a id="17906" class="Symbol">→</a> <a id="17908" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="17910" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17897" class="Bound">y</a> <a id="17912" class="Symbol">→</a> <a id="17914" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="17916" class="Symbol">(</a><a id="17917" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="17922" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17897" class="Bound">y</a><a id="17923" class="Symbol">)</a>
    <a id="17929" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17891" class="Function">Qₛ</a> <a id="17932" class="Symbol">{</a><a id="17933" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17933" class="Bound">y</a><a id="17934" class="Symbol">}</a> <a id="17936" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17936" class="Bound">ih&#39;</a> <a id="17940" class="Symbol">=</a> <a id="17942" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17740" class="Bound">ih</a> <a id="17945" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17933" class="Bound">y</a>
    <a id="17951" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17951" class="Function">Qₗ</a> <a id="17954" class="Symbol">:</a> <a id="17956" class="Symbol">{</a><a id="17957" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17957" class="Bound">h</a> <a id="17959" class="Symbol">:</a> <a id="17961" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17963" class="Symbol">→</a> <a id="17965" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="17968" class="Symbol">}{</a><a id="17970" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17970" class="Bound">h↑</a> <a id="17973" class="Symbol">:</a> <a id="17975" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="17986" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17957" class="Bound">h</a><a id="17987" class="Symbol">}</a> <a id="17989" class="Symbol">→</a> <a id="17991" class="Symbol">((</a><a id="17993" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17993" class="Bound">k</a> <a id="17995" class="Symbol">:</a> <a id="17997" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17998" class="Symbol">)</a> <a id="18000" class="Symbol">→</a> <a id="18002" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="18004" class="Symbol">(</a><a id="18005" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17957" class="Bound">h</a> <a id="18007" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17993" class="Bound">k</a><a id="18008" class="Symbol">))</a> <a id="18011" class="Symbol">→</a> <a id="18013" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17800" class="Function">Q</a> <a id="18015" class="Symbol">(</a><a id="18016" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18022" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17957" class="Bound">h</a> <a id="18024" class="Symbol">{</a><a id="18025" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17970" class="Bound">h↑</a><a id="18027" class="Symbol">})</a>
    <a id="18034" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17951" class="Function">Qₗ</a> <a id="18037" class="Symbol">{</a><a id="18038" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18038" class="Bound">h</a><a id="18039" class="Symbol">}</a> <a id="18041" class="Symbol">{</a><a id="18042" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18042" class="Bound">h↑</a><a id="18044" class="Symbol">}</a> <a id="18046" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18046" class="Bound">ih&#39;</a> <a id="18050" class="Symbol">=</a> <a id="18052" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18059" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18059" class="Function">Pₗ</a> <a id="18062" class="Symbol">:</a> <a id="18064" class="Symbol">{</a><a id="18065" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18065" class="Bound">h</a> <a id="18067" class="Symbol">:</a> <a id="18069" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18071" class="Symbol">→</a> <a id="18073" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18076" class="Symbol">}</a> <a id="18078" class="Symbol">{</a><a id="18079" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18079" class="Bound">h↑</a> <a id="18082" class="Symbol">:</a> <a id="18084" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18095" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18065" class="Bound">h</a><a id="18096" class="Symbol">}</a> <a id="18098" class="Symbol">→</a> <a id="18100" class="Symbol">((</a><a id="18102" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18102" class="Bound">k</a> <a id="18104" class="Symbol">:</a> <a id="18106" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18107" class="Symbol">)</a> <a id="18109" class="Symbol">→</a> <a id="18111" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="18113" class="Symbol">(</a><a id="18114" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18065" class="Bound">h</a> <a id="18116" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18102" class="Bound">k</a><a id="18117" class="Symbol">))</a> <a id="18120" class="Symbol">→</a> <a id="18122" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17601" class="Function">P</a> <a id="18124" class="Symbol">(</a><a id="18125" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18131" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18065" class="Bound">h</a> <a id="18133" class="Symbol">{</a><a id="18134" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18079" class="Bound">h↑</a><a id="18136" class="Symbol">})</a>
  <a id="18141" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18059" class="Function">Pₗ</a> <a id="18144" class="Symbol">{</a><a id="18145" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18145" class="Bound">h</a><a id="18146" class="Symbol">}</a> <a id="18148" class="Symbol">{</a><a id="18149" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18149" class="Bound">h↑</a><a id="18151" class="Symbol">}</a> <a id="18153" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18153" class="Bound">ih</a> <a id="18156" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18156" class="Bound">y</a> <a id="18158" class="Symbol">=</a> <a id="18160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="limMax-succ-left"></a><a id="18166" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18166" class="Function">limMax-succ-left</a> <a id="18183" class="Symbol">:</a> <a id="18185" class="Symbol">(</a><a id="18186" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18186" class="Bound">x</a> <a id="18188" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18188" class="Bound">y</a> <a id="18190" class="Symbol">:</a> <a id="18192" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18195" class="Symbol">)</a> <a id="18197" class="Symbol">→</a> <a id="18199" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="18206" class="Symbol">(</a><a id="18207" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="18212" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18186" class="Bound">x</a><a id="18213" class="Symbol">)</a> <a id="18215" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18188" class="Bound">y</a> <a id="18217" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18219" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="18226" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18186" class="Bound">x</a> <a id="18228" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18188" class="Bound">y</a>
<a id="18230" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18166" class="Function">limMax-succ-left</a> <a id="18247" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18247" class="Bound">x</a> <a id="18249" class="Symbol">=</a> <a id="18251" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="18259" class="Symbol">(λ</a> <a id="18262" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18262" class="Bound">y</a> <a id="18264" class="Symbol">→</a> <a id="18266" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="18273" class="Symbol">(</a><a id="18274" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="18279" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18247" class="Bound">x</a><a id="18280" class="Symbol">)</a> <a id="18282" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18262" class="Bound">y</a> <a id="18284" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18286" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="18293" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18247" class="Bound">x</a> <a id="18295" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18262" class="Bound">y</a><a id="18296" class="Symbol">)</a>
                             <a id="18327" class="Symbol">(λ</a> <a id="18330" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18330" class="Bound">_</a> <a id="18332" class="Symbol">→</a> <a id="18334" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="18345" class="Symbol">_</a> <a id="18347" class="Symbol">_)</a>
                             <a id="18379" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                             <a id="18413" class="Symbol">(λ</a> <a id="18416" class="Symbol">{</a><a id="18417" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18417" class="Bound">y</a><a id="18418" class="Symbol">}</a> <a id="18420" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18420" class="Bound">ih</a> <a id="18423" class="Symbol">→</a> <a id="18425" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18429" class="Symbol">(</a><a id="18430" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#17454" class="Function">limMax-succ-right</a> <a id="18448" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18247" class="Bound">x</a> <a id="18450" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18417" class="Bound">y</a><a id="18451" class="Symbol">))</a>
                             <a id="18483" class="Symbol">(λ</a> <a id="18486" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18486" class="Bound">ih</a> <a id="18489" class="Symbol">→</a> <a id="18491" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18495" class="Symbol">)</a>


<a id="limMax-lim-above-ω·k+1"></a><a id="18499" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18499" class="Function">limMax-lim-above-ω·k+1</a> <a id="18522" class="Symbol">:</a> <a id="18524" class="Symbol">(</a><a id="18525" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18525" class="Bound">k</a> <a id="18527" class="Symbol">:</a> <a id="18529" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18530" class="Symbol">)</a>
                       <a id="18555" class="Symbol">→</a> <a id="18557" class="Symbol">(</a><a id="18558" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18558" class="Bound">f</a> <a id="18560" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18560" class="Bound">g</a> <a id="18562" class="Symbol">:</a> <a id="18564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18566" class="Symbol">→</a> <a id="18568" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18571" class="Symbol">){</a><a id="18573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18573" class="Bound">f↑</a> <a id="18576" class="Symbol">:</a> <a id="18578" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18589" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18558" class="Bound">f</a><a id="18590" class="Symbol">}{</a><a id="18592" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18592" class="Bound">g↑</a> <a id="18595" class="Symbol">:</a> <a id="18597" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18608" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18560" class="Bound">g</a><a id="18609" class="Symbol">}</a>
                       <a id="18634" class="Symbol">→</a> <a id="18636" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18638" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18640" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18642" class="Symbol">(</a><a id="18643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18647" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18525" class="Bound">k</a><a id="18648" class="Symbol">)</a> <a id="18650" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18652" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="18659" class="Symbol">(</a><a id="18660" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18666" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18558" class="Bound">f</a> <a id="18668" class="Symbol">{</a><a id="18669" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18573" class="Bound">f↑</a><a id="18671" class="Symbol">})</a> <a id="18674" class="Symbol">(</a><a id="18675" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18681" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18560" class="Bound">g</a> <a id="18683" class="Symbol">{</a><a id="18684" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18592" class="Bound">g↑</a><a id="18686" class="Symbol">})</a>
                       <a id="18712" class="Symbol">→</a> <a id="18714" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="18717" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18717" class="Bound">n</a> <a id="18719" href="PropTrunc.html#1594" class="Function">∈</a> <a id="18721" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18723" href="PropTrunc.html#1594" class="Function">]</a> <a id="18725" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18727" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18729" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18731" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18525" class="Bound">k</a> <a id="18733" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18735" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="18742" class="Symbol">(</a><a id="18743" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18558" class="Bound">f</a> <a id="18745" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18717" class="Bound">n</a><a id="18746" class="Symbol">)</a> <a id="18748" class="Symbol">(</a><a id="18749" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18560" class="Bound">g</a> <a id="18751" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18717" class="Bound">n</a><a id="18752" class="Symbol">)</a>
<a id="18754" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18499" class="Function">limMax-lim-above-ω·k+1</a> <a id="18777" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18782" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18782" class="Bound">f</a> <a id="18784" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18784" class="Bound">g</a> <a id="18786" class="Symbol">_</a> <a id="18788" class="Symbol">=</a> <a id="18790" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="18792" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18799" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="18806" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="18808" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18499" class="Function">limMax-lim-above-ω·k+1</a> <a id="18831" class="Symbol">(</a><a id="18832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18836" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18836" class="Bound">k</a><a id="18837" class="Symbol">)</a> <a id="18839" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18839" class="Bound">f</a> <a id="18841" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18841" class="Bound">g</a> <a id="18843" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18843" class="Bound">q</a> <a id="18845" class="Symbol">=</a>
 <a id="18848" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="18855" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18906" class="Function">α</a> <a id="18857" class="Symbol">(</a><a id="18858" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="18883" class="Symbol">_</a> <a id="18885" class="Symbol">_</a> <a id="18887" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18843" class="Bound">q</a> <a id="18889" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18893" class="Symbol">)</a>
  <a id="18897" class="Keyword">where</a>
   <a id="18906" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18906" class="Function">α</a> <a id="18908" class="Symbol">:</a> <a id="18910" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18913" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18913" class="Bound">n</a> <a id="18915" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18919" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18921" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18923" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18925" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18927" class="Symbol">(</a><a id="18928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18932" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18836" class="Bound">k</a><a id="18933" class="Symbol">)</a> <a id="18935" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18937" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="18944" class="Symbol">(</a><a id="18945" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18839" class="Bound">f</a> <a id="18947" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18913" class="Bound">n</a><a id="18948" class="Symbol">)</a> <a id="18950" class="Symbol">(</a><a id="18951" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18841" class="Bound">g</a> <a id="18953" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18913" class="Bound">n</a><a id="18954" class="Symbol">)</a> <a id="18956" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18958" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18960" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18913" class="Bound">n</a>
     <a id="18967" class="Symbol">→</a> <a id="18969" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18972" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18972" class="Bound">n</a> <a id="18974" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18976" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18978" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18980" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18982" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18984" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18986" class="Symbol">(</a><a id="18987" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18991" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18836" class="Bound">k</a><a id="18992" class="Symbol">)</a> <a id="18994" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18996" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="19003" class="Symbol">(</a><a id="19004" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18839" class="Bound">f</a> <a id="19006" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18972" class="Bound">n</a><a id="19007" class="Symbol">)</a> <a id="19009" class="Symbol">(</a><a id="19010" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18841" class="Bound">g</a> <a id="19012" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18972" class="Bound">n</a><a id="19013" class="Symbol">)</a>
   <a id="19018" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18906" class="Function">α</a> <a id="19020" class="Symbol">(</a><a id="19021" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19021" class="Bound">n</a> <a id="19023" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19025" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19025" class="Bound">p</a><a id="19026" class="Symbol">)</a> <a id="19028" class="Symbol">=</a> <a id="19030" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19021" class="Bound">n</a> <a id="19032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19034" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="19054" class="Symbol">(</a><a id="19055" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19057" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19059" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19061" class="Symbol">(</a><a id="19062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19066" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18836" class="Bound">k</a><a id="19067" class="Symbol">))</a>
                                       <a id="19109" class="Symbol">(</a><a id="19110" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="19117" class="Symbol">(</a><a id="19118" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18839" class="Bound">f</a> <a id="19120" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19021" class="Bound">n</a><a id="19121" class="Symbol">)</a> <a id="19123" class="Symbol">(</a><a id="19124" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18841" class="Bound">g</a> <a id="19126" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19021" class="Bound">n</a><a id="19127" class="Symbol">))</a>
                                       <a id="19169" class="Symbol">(</a><a id="19170" href="BrouwerTree.Arithmetic.Properties.html#17503" class="Function">ω·k-islim&#39;</a> <a id="19181" class="Symbol">(</a><a id="19182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19186" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18836" class="Bound">k</a><a id="19187" class="Symbol">)</a> <a id="19189" class="Symbol">(</a><a id="19190" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="19202" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="19208" class="Symbol">))</a> <a id="19211" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19021" class="Bound">n</a> <a id="19213" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19025" class="Bound">p</a>

<a id="ω·k-≤-⊎-closure"></a><a id="19216" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19216" class="Function">ω·k-≤-⊎-closure</a> <a id="19232" class="Symbol">:</a> <a id="19234" class="Symbol">(</a><a id="19235" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19235" class="Bound">k</a> <a id="19237" class="Symbol">:</a> <a id="19239" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19240" class="Symbol">)</a> <a id="19242" class="Symbol">→</a> <a id="19244" class="Symbol">(</a><a id="19245" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19245" class="Bound">x</a> <a id="19247" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19247" class="Bound">y</a> <a id="19249" class="Symbol">:</a> <a id="19251" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19254" class="Symbol">)</a>
                 <a id="19273" class="Symbol">→</a> <a id="19275" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19277" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19279" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19281" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19235" class="Bound">k</a> <a id="19283" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19285" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="19292" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19245" class="Bound">x</a> <a id="19294" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19247" class="Bound">y</a>
                 <a id="19313" class="Symbol">→</a> <a id="19315" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="19317" class="Symbol">(</a><a id="19318" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19320" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19322" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19324" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19235" class="Bound">k</a> <a id="19326" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19328" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19245" class="Bound">x</a><a id="19329" class="Symbol">)</a> <a id="19331" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19333" class="Symbol">(</a><a id="19334" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19336" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19338" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19340" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19235" class="Bound">k</a> <a id="19342" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19344" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19247" class="Bound">y</a><a id="19345" class="Symbol">)</a> <a id="19347" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="19349" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19216" class="Function">ω·k-≤-⊎-closure</a> <a id="19365" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="19370" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19370" class="Bound">x</a> <a id="19372" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19372" class="Bound">y</a> <a id="19374" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19374" class="Bound">p</a> <a id="19376" class="Symbol">=</a> <a id="19378" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19380" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19384" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="19391" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="19393" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19216" class="Function">ω·k-≤-⊎-closure</a> <a id="19409" class="Symbol">(</a><a id="19410" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19414" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a><a id="19415" class="Symbol">)</a> <a id="19417" class="Symbol">=</a>
 <a id="19420" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="19428" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19430" class="Symbol">(λ</a> <a id="19433" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19433" class="Bound">x</a> <a id="19435" class="Symbol">→</a> <a id="19437" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="19445" class="Symbol">(λ</a> <a id="19448" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19448" class="Bound">y</a> <a id="19450" class="Symbol">→</a> <a id="19452" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="19460" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="19475" class="Symbol">))</a> <a id="19478" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19655" class="Function">P₀</a> <a id="19481" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19724" class="Function">Pₛ</a> <a id="19484" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19922" class="Function">Pₗ</a>
  <a id="19489" class="Keyword">where</a>
   <a id="19498" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="19500" class="Symbol">:</a> <a id="19502" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="19506" class="Symbol">→</a> <a id="19508" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="19512" class="Symbol">→</a> <a id="19514" href="Agda.Primitive.html#388" class="Primitive">Type</a>
   <a id="19522" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="19524" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19524" class="Bound">x</a> <a id="19526" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19526" class="Bound">y</a> <a id="19528" class="Symbol">=</a> <a id="19530" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19532" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19534" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19536" class="Symbol">(</a><a id="19537" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19541" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a><a id="19542" class="Symbol">)</a> <a id="19544" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19546" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="19553" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19524" class="Bound">x</a> <a id="19555" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19526" class="Bound">y</a> <a id="19557" class="Symbol">→</a> <a id="19559" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="19561" class="Symbol">(</a><a id="19562" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19564" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19566" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19568" class="Symbol">(</a><a id="19569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a><a id="19574" class="Symbol">)</a> <a id="19576" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19578" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19524" class="Bound">x</a><a id="19579" class="Symbol">)</a> <a id="19581" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19583" class="Symbol">(</a><a id="19584" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="19586" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="19588" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="19590" class="Symbol">(</a><a id="19591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19595" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a><a id="19596" class="Symbol">)</a> <a id="19598" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="19600" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19526" class="Bound">y</a><a id="19601" class="Symbol">)</a> <a id="19603" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

   <a id="19609" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19611" class="Symbol">:</a> <a id="19613" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="19617" class="Symbol">→</a> <a id="19619" href="Agda.Primitive.html#388" class="Primitive">Type</a>
   <a id="19627" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19629" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19629" class="Bound">x</a> <a id="19631" class="Symbol">=</a> <a id="19633" class="Symbol">(</a><a id="19634" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19634" class="Bound">y</a> <a id="19636" class="Symbol">:</a> <a id="19638" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19641" class="Symbol">)</a> <a id="19643" class="Symbol">→</a> <a id="19645" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="19647" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19629" class="Bound">x</a> <a id="19649" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19634" class="Bound">y</a>

   <a id="19655" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19655" class="Function">P₀</a> <a id="19658" class="Symbol">:</a> <a id="19660" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19662" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
   <a id="19670" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19655" class="Function">P₀</a> <a id="19673" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19673" class="Bound">y</a> <a id="19675" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19675" class="Bound">p</a> <a id="19677" class="Symbol">=</a> <a id="19679" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19681" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19685" class="Symbol">(</a><a id="19686" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="19694" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19675" class="Bound">p</a> <a id="19696" class="Symbol">(</a><a id="19697" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16900" class="Function">limMax-zero-left</a> <a id="19714" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19673" class="Bound">y</a><a id="19715" class="Symbol">))</a> <a id="19718" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

   <a id="19724" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19724" class="Function">Pₛ</a> <a id="19727" class="Symbol">:</a> <a id="19729" class="Symbol">{</a><a id="19730" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19730" class="Bound">x</a> <a id="19732" class="Symbol">:</a> <a id="19734" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19737" class="Symbol">}</a> <a id="19739" class="Symbol">→</a> <a id="19741" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19743" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19730" class="Bound">x</a> <a id="19745" class="Symbol">→</a> <a id="19747" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19749" class="Symbol">(</a><a id="19750" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="19755" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19730" class="Bound">x</a><a id="19756" class="Symbol">)</a>
   <a id="19761" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19724" class="Function">Pₛ</a> <a id="19764" class="Symbol">{</a><a id="19765" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19765" class="Bound">x</a><a id="19766" class="Symbol">}</a> <a id="19768" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19768" class="Bound">ih</a> <a id="19771" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19771" class="Bound">y</a> <a id="19773" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19773" class="Bound">p</a> <a id="19775" class="Symbol">=</a> <a id="19777" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="19784" class="Symbol">(</a><a id="19785" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="19791" class="Symbol">(λ</a> <a id="19794" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19794" class="Bound">a</a> <a id="19796" class="Symbol">→</a> <a id="19798" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="19806" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19794" class="Bound">a</a> <a id="19808" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a><a id="19826" class="Symbol">)</a> <a id="19828" class="Symbol">(λ</a> <a id="19831" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19831" class="Bound">a</a> <a id="19833" class="Symbol">→</a> <a id="19835" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19831" class="Bound">a</a><a id="19836" class="Symbol">))</a>
                          <a id="19865" class="Symbol">(</a><a id="19866" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19768" class="Bound">ih</a> <a id="19869" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19771" class="Bound">y</a> <a id="19871" class="Symbol">(</a><a id="19872" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="19880" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19773" class="Bound">p</a> <a id="19882" class="Symbol">(</a><a id="19883" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="19892" class="Symbol">(</a><a id="19893" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18166" class="Function">limMax-succ-left</a> <a id="19910" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19765" class="Bound">x</a> <a id="19912" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19771" class="Bound">y</a><a id="19913" class="Symbol">))))</a>

   <a id="19922" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19922" class="Function">Pₗ</a> <a id="19925" class="Symbol">:</a> <a id="19927" class="Symbol">{</a><a id="19928" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19928" class="Bound">h</a> <a id="19930" class="Symbol">:</a> <a id="19932" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19934" class="Symbol">→</a> <a id="19936" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19939" class="Symbol">}{</a><a id="19941" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19941" class="Bound">h↑</a> <a id="19944" class="Symbol">:</a> <a id="19946" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="19957" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19928" class="Bound">h</a><a id="19958" class="Symbol">}</a> <a id="19960" class="Symbol">→</a> <a id="19962" class="Symbol">((</a><a id="19964" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19964" class="Bound">k</a> <a id="19966" class="Symbol">:</a> <a id="19968" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19969" class="Symbol">)</a> <a id="19971" class="Symbol">→</a> <a id="19973" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19975" class="Symbol">(</a><a id="19976" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19928" class="Bound">h</a> <a id="19978" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19964" class="Bound">k</a><a id="19979" class="Symbol">))</a> <a id="19982" class="Symbol">→</a> <a id="19984" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19609" class="Function">P</a> <a id="19986" class="Symbol">(</a><a id="19987" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="19993" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19928" class="Bound">h</a> <a id="19995" class="Symbol">{</a><a id="19996" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19941" class="Bound">h↑</a><a id="19998" class="Symbol">})</a>
   <a id="20004" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19922" class="Function">Pₗ</a> <a id="20007" class="Symbol">{</a><a id="20008" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a><a id="20009" class="Symbol">}</a> <a id="20011" class="Symbol">{</a><a id="20012" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20014" class="Symbol">}</a> <a id="20016" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20016" class="Bound">ih</a> <a id="20019" class="Symbol">=</a>
    <a id="20025" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="20033" class="Symbol">(</a><a id="20034" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="20036" class="Symbol">(</a><a id="20037" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20043" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20045" class="Symbol">{</a><a id="20046" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20048" class="Symbol">}))</a> <a id="20052" class="Symbol">(λ</a> <a id="20055" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20055" class="Bound">x</a> <a id="20057" class="Symbol">→</a> <a id="20059" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="20067" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="20082" class="Symbol">)</a> <a id="20084" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20110" class="Function">Q₀</a> <a id="20087" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20184" class="Function">Qₛ</a> <a id="20090" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20415" class="Function">Qₗ</a>
     <a id="20098" class="Keyword">where</a>
      <a id="20110" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20110" class="Function">Q₀</a> <a id="20113" class="Symbol">:</a> <a id="20115" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="20117" class="Symbol">(</a><a id="20118" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20124" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20126" class="Symbol">{</a><a id="20127" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20129" class="Symbol">})</a> <a id="20132" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
      <a id="20143" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20110" class="Function">Q₀</a> <a id="20146" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20146" class="Bound">p</a> <a id="20148" class="Symbol">=</a> <a id="20150" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="20152" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20156" class="Symbol">(</a><a id="20157" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="20165" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20146" class="Bound">p</a> <a id="20167" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="20173" class="Symbol">)</a> <a id="20175" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

      <a id="20184" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20184" class="Function">Qₛ</a> <a id="20187" class="Symbol">:</a> <a id="20189" class="Symbol">{</a><a id="20190" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20190" class="Bound">y</a> <a id="20192" class="Symbol">:</a> <a id="20194" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20197" class="Symbol">}</a> <a id="20199" class="Symbol">→</a> <a id="20201" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="20203" class="Symbol">(</a><a id="20204" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20210" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20212" class="Symbol">{</a><a id="20213" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20215" class="Symbol">})</a> <a id="20218" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20190" class="Bound">y</a> <a id="20220" class="Symbol">→</a> <a id="20222" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="20224" class="Symbol">(</a><a id="20225" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20231" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20233" class="Symbol">{</a><a id="20234" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20236" class="Symbol">})</a> <a id="20239" class="Symbol">(</a><a id="20240" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="20245" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20190" class="Bound">y</a><a id="20246" class="Symbol">)</a>
      <a id="20254" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20184" class="Function">Qₛ</a> <a id="20257" class="Symbol">{</a><a id="20258" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20258" class="Bound">y</a><a id="20259" class="Symbol">}</a> <a id="20261" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20261" class="Bound">ih&#39;</a> <a id="20265" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20265" class="Bound">p</a> <a id="20267" class="Symbol">=</a>
       <a id="20276" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="20283" class="Symbol">(</a><a id="20284" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="20290" class="Symbol">(λ</a> <a id="20293" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20293" class="Bound">a</a> <a id="20295" class="Symbol">→</a> <a id="20297" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20293" class="Bound">a</a><a id="20298" class="Symbol">)</a> <a id="20300" class="Symbol">(λ</a> <a id="20303" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20303" class="Bound">a</a> <a id="20305" class="Symbol">→</a> <a id="20307" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="20315" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20303" class="Bound">a</a> <a id="20317" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a><a id="20335" class="Symbol">))</a> <a id="20338" class="Symbol">(</a><a id="20339" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20261" class="Bound">ih&#39;</a> <a id="20343" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20265" class="Bound">p</a><a id="20344" class="Symbol">)</a>

      <a id="20353" class="Comment">-- the interesting case, where both x and y are limits:</a>
      <a id="20415" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20415" class="Function">Qₗ</a> <a id="20418" class="Symbol">:</a> <a id="20420" class="Symbol">{</a><a id="20421" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20421" class="Bound">s</a> <a id="20423" class="Symbol">:</a> <a id="20425" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20427" class="Symbol">→</a> <a id="20429" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="20432" class="Symbol">}</a> <a id="20434" class="Symbol">{</a><a id="20435" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20435" class="Bound">s↑</a> <a id="20438" class="Symbol">:</a> <a id="20440" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="20451" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20421" class="Bound">s</a><a id="20452" class="Symbol">}</a>
         <a id="20463" class="Symbol">→</a> <a id="20465" class="Symbol">((</a><a id="20467" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20467" class="Bound">k</a> <a id="20469" class="Symbol">:</a> <a id="20471" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20472" class="Symbol">)</a> <a id="20474" class="Symbol">→</a> <a id="20476" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="20478" class="Symbol">(</a><a id="20479" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20485" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20487" class="Symbol">{</a><a id="20488" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20490" class="Symbol">})</a> <a id="20493" class="Symbol">(</a><a id="20494" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20421" class="Bound">s</a> <a id="20496" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20467" class="Bound">k</a><a id="20497" class="Symbol">))</a> <a id="20500" class="Symbol">→</a> <a id="20502" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19498" class="Function">Q</a> <a id="20504" class="Symbol">(</a><a id="20505" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20511" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20513" class="Symbol">{</a><a id="20514" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20516" class="Symbol">})</a> <a id="20519" class="Symbol">(</a><a id="20520" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20526" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20421" class="Bound">s</a> <a id="20528" class="Symbol">{</a><a id="20529" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20435" class="Bound">s↑</a><a id="20531" class="Symbol">})</a>
      <a id="20540" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20415" class="Function">Qₗ</a> <a id="20543" class="Symbol">{</a><a id="20544" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a><a id="20545" class="Symbol">}</a> <a id="20547" class="Symbol">{</a><a id="20548" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20548" class="Bound">s↑</a><a id="20550" class="Symbol">}</a> <a id="20552" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20552" class="Bound">ih&#39;</a> <a id="20556" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20556" class="Bound">p</a> <a id="20558" class="Symbol">=</a>
       <a id="20567" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="20574" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="20590" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20659" class="Function">τ</a> <a id="20592" class="Symbol">(</a><a id="20593" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="20600" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20912" class="Function">γ</a> <a id="20602" class="Symbol">(</a><a id="20603" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#18499" class="Function">limMax-lim-above-ω·k+1</a> <a id="20626" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="20628" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20630" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a> <a id="20632" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20556" class="Bound">p</a><a id="20633" class="Symbol">))</a>
        <a id="20644" class="Keyword">where</a>
         <a id="20659" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20659" class="Function">τ</a> <a id="20661" class="Symbol">:</a> <a id="20663" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="20666" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20666" class="Bound">n</a> <a id="20668" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="20670" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20672" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="20674" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="20676" class="Symbol">(</a><a id="20677" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20679" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20681" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20683" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="20685" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20687" class="Symbol">(</a><a id="20688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20690" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20666" class="Bound">n</a><a id="20691" class="Symbol">))</a> <a id="20694" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20696" class="Symbol">(</a><a id="20697" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20699" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20701" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20703" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="20705" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20707" class="Symbol">(</a><a id="20708" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a> <a id="20710" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20666" class="Bound">n</a><a id="20711" class="Symbol">))</a> <a id="20714" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
           <a id="20727" class="Symbol">→</a> <a id="20729" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="20731" class="Symbol">(</a><a id="20732" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20734" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20736" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20738" class="Symbol">(</a><a id="20739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20743" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a><a id="20744" class="Symbol">)</a> <a id="20746" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20748" class="Symbol">(</a><a id="20749" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20755" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20757" class="Symbol">{</a><a id="20758" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20012" class="Bound">h↑</a><a id="20760" class="Symbol">}))</a> <a id="20764" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20766" class="Symbol">(</a><a id="20767" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20769" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20771" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20773" class="Symbol">(</a><a id="20774" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20778" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a><a id="20779" class="Symbol">)</a> <a id="20781" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20783" class="Symbol">(</a><a id="20784" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="20790" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a> <a id="20792" class="Symbol">{</a><a id="20793" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20548" class="Bound">s↑</a><a id="20795" class="Symbol">}))</a> <a id="20799" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
         <a id="20810" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20659" class="Function">τ</a> <a id="20812" class="Symbol">(</a><a id="20813" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20813" class="Bound">n</a> <a id="20815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20817" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20817" class="Bound">p</a><a id="20818" class="Symbol">)</a> <a id="20820" class="Symbol">=</a>
          <a id="20832" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="20839" class="Symbol">(</a><a id="20840" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="20846" class="Symbol">(</a><a id="20847" href="BrouwerTree.Arithmetic.Properties.html#5423" class="Function">limit-reach-next-ω</a> <a id="20866" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20868" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="20870" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20813" class="Bound">n</a><a id="20871" class="Symbol">)</a> <a id="20873" class="Symbol">(</a><a id="20874" href="BrouwerTree.Arithmetic.Properties.html#5423" class="Function">limit-reach-next-ω</a> <a id="20893" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a> <a id="20895" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="20897" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20813" class="Bound">n</a><a id="20898" class="Symbol">))</a> <a id="20901" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20817" class="Bound">p</a>
         <a id="20912" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20912" class="Function">γ</a> <a id="20914" class="Symbol">:</a> <a id="20916" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="20919" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20919" class="Bound">n</a> <a id="20921" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="20923" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20925" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="20927" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20929" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20931" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20933" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="20935" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20937" class="Symbol">(</a><a id="20938" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="20945" class="Symbol">(</a><a id="20946" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20948" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20919" class="Bound">n</a><a id="20949" class="Symbol">)</a> <a id="20951" class="Symbol">(</a><a id="20952" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a> <a id="20954" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20919" class="Bound">n</a><a id="20955" class="Symbol">))</a>
           <a id="20969" class="Symbol">→</a> <a id="20971" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="20974" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20974" class="Bound">n</a> <a id="20976" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="20978" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20980" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="20982" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="20984" class="Symbol">(</a><a id="20985" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="20987" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="20989" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="20991" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="20993" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="20995" class="Symbol">(</a><a id="20996" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="20998" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20974" class="Bound">n</a><a id="20999" class="Symbol">))</a> <a id="21002" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="21004" class="Symbol">(</a><a id="21005" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="21007" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="21009" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="21011" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="21013" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="21015" class="Symbol">(</a><a id="21016" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a> <a id="21018" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20974" class="Bound">n</a><a id="21019" class="Symbol">))</a> <a id="21022" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
         <a id="21033" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20912" class="Function">γ</a> <a id="21035" class="Symbol">(</a><a id="21036" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21036" class="Bound">n₀</a> <a id="21039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21041" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21041" class="Bound">z</a><a id="21042" class="Symbol">)</a> <a id="21044" class="Symbol">=</a> <a id="21046" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21036" class="Bound">n₀</a> <a id="21049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21051" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19216" class="Function">ω·k-≤-⊎-closure</a> <a id="21067" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19414" class="Bound">k</a> <a id="21069" class="Symbol">(</a><a id="21070" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20008" class="Bound">h</a> <a id="21072" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21036" class="Bound">n₀</a><a id="21074" class="Symbol">)</a> <a id="21076" class="Symbol">(</a><a id="21077" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#20544" class="Bound">s</a> <a id="21079" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21036" class="Bound">n₀</a><a id="21081" class="Symbol">)</a> <a id="21083" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21041" class="Bound">z</a>


<a id="21087" class="Comment">-- Definition of limMax over Brwᶻˡ</a>

<a id="limMax-is-zl"></a><a id="21123" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21123" class="Function">limMax-is-zl</a> <a id="21136" class="Symbol">:</a> <a id="21138" class="Symbol">(</a><a id="21139" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21139" class="Bound">x</a> <a id="21141" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21141" class="Bound">y</a> <a id="21143" class="Symbol">:</a> <a id="21145" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21148" class="Symbol">)</a> <a id="21150" class="Symbol">→</a> <a id="21152" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="21170" class="Symbol">(</a><a id="21171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="21178" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21139" class="Bound">x</a> <a id="21180" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21141" class="Bound">y</a><a id="21181" class="Symbol">)</a>
<a id="21183" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21123" class="Function">limMax-is-zl</a> <a id="21196" class="Symbol">=</a>
 <a id="21199" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="21207" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21209" class="Symbol">(λ</a> <a id="21212" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21212" class="Bound">z</a> <a id="21214" class="Symbol">→</a> <a id="21216" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="21224" class="Symbol">(λ</a> <a id="21227" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21227" class="Bound">b</a> <a id="21229" class="Symbol">→</a> <a id="21231" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="21255" class="Symbol">_))</a> <a id="21259" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21364" class="Function">P₀</a> <a id="21262" class="Symbol">(λ</a> <a id="21265" class="Symbol">{</a><a id="21266" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21266" class="Bound">s</a><a id="21267" class="Symbol">}</a> <a id="21269" class="Symbol">→</a> <a id="21271" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21405" class="Function">Pₛ</a> <a id="21274" class="Symbol">{</a><a id="21275" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21266" class="Bound">s</a><a id="21276" class="Symbol">})</a> <a id="21279" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21807" class="Function">Pₗ</a>
  <a id="21284" class="Keyword">where</a>
   <a id="21293" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21295" class="Symbol">:</a> <a id="21297" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="21301" class="Symbol">→</a> <a id="21303" href="Agda.Primitive.html#388" class="Primitive">Type</a>
   <a id="21311" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21313" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21313" class="Bound">x</a> <a id="21315" class="Symbol">=</a> <a id="21317" class="Symbol">(</a><a id="21318" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21318" class="Bound">y</a> <a id="21320" class="Symbol">:</a> <a id="21322" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21325" class="Symbol">)</a> <a id="21327" class="Symbol">→</a> <a id="21329" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="21347" class="Symbol">(</a><a id="21348" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="21355" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21313" class="Bound">x</a> <a id="21357" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21318" class="Bound">y</a><a id="21358" class="Symbol">)</a>

   <a id="21364" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21364" class="Function">P₀</a> <a id="21367" class="Symbol">:</a> <a id="21369" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21371" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
   <a id="21379" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21364" class="Function">P₀</a> <a id="21382" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21382" class="Bound">y</a> <a id="21384" class="Symbol">=</a> <a id="21386" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16752" class="Function">⇓-Islim⊎zero</a> <a id="21399" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21382" class="Bound">y</a>

   <a id="21405" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21405" class="Function">Pₛ</a> <a id="21408" class="Symbol">:</a> <a id="21410" class="Symbol">{</a><a id="21411" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21411" class="Bound">x</a> <a id="21413" class="Symbol">:</a> <a id="21415" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21418" class="Symbol">}</a> <a id="21420" class="Symbol">→</a> <a id="21422" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21424" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21411" class="Bound">x</a> <a id="21426" class="Symbol">→</a> <a id="21428" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21430" class="Symbol">(</a><a id="21431" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21436" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21411" class="Bound">x</a><a id="21437" class="Symbol">)</a>
   <a id="21442" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21405" class="Function">Pₛ</a> <a id="21445" class="Symbol">{</a><a id="21446" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21446" class="Bound">x</a><a id="21447" class="Symbol">}</a> <a id="21449" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21449" class="Bound">ih</a> <a id="21452" class="Symbol">=</a> <a id="21454" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="21462" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21464" class="Symbol">(λ</a> <a id="21467" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21467" class="Bound">z</a> <a id="21469" class="Symbol">→</a> <a id="21471" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="21495" class="Symbol">_)</a> <a id="21498" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21591" class="Function">Q₀</a> <a id="21501" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21626" class="Function">Qₛ</a> <a id="21504" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21688" class="Function">Qₗ</a>
    <a id="21511" class="Keyword">where</a>
     <a id="21522" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21524" class="Symbol">:</a> <a id="21526" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="21530" class="Symbol">→</a> <a id="21532" href="Agda.Primitive.html#388" class="Primitive">Type</a>
     <a id="21542" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21544" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21544" class="Bound">y</a> <a id="21546" class="Symbol">=</a> <a id="21548" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="21566" class="Symbol">(</a><a id="21567" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="21574" class="Symbol">(</a><a id="21575" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21580" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21446" class="Bound">x</a><a id="21581" class="Symbol">)</a> <a id="21583" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21544" class="Bound">y</a><a id="21584" class="Symbol">)</a>
     <a id="21591" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21591" class="Function">Q₀</a> <a id="21594" class="Symbol">:</a> <a id="21596" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21598" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="21608" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21591" class="Function">Q₀</a> <a id="21611" class="Symbol">=</a> <a id="21613" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21449" class="Bound">ih</a> <a id="21616" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="21626" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21626" class="Function">Qₛ</a> <a id="21629" class="Symbol">:</a> <a id="21631" class="Symbol">{</a><a id="21632" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21632" class="Bound">y</a> <a id="21634" class="Symbol">:</a> <a id="21636" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21639" class="Symbol">}</a> <a id="21641" class="Symbol">→</a> <a id="21643" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21645" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21632" class="Bound">y</a> <a id="21647" class="Symbol">→</a> <a id="21649" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21651" class="Symbol">(</a><a id="21652" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="21657" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21632" class="Bound">y</a><a id="21658" class="Symbol">)</a>
     <a id="21665" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21626" class="Function">Qₛ</a> <a id="21668" class="Symbol">{</a><a id="21669" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21669" class="Bound">y</a><a id="21670" class="Symbol">}</a> <a id="21672" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21672" class="Bound">ih&#39;</a> <a id="21676" class="Symbol">=</a> <a id="21678" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21449" class="Bound">ih</a> <a id="21681" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21669" class="Bound">y</a>
     <a id="21688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21688" class="Function">Qₗ</a> <a id="21691" class="Symbol">:</a> <a id="21693" class="Symbol">{</a><a id="21694" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21694" class="Bound">g</a> <a id="21696" class="Symbol">:</a> <a id="21698" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21700" class="Symbol">→</a> <a id="21702" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21705" class="Symbol">}{</a><a id="21707" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21707" class="Bound">g↑</a> <a id="21710" class="Symbol">:</a> <a id="21712" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="21723" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21694" class="Bound">g</a><a id="21724" class="Symbol">}</a> <a id="21726" class="Symbol">→</a> <a id="21728" class="Symbol">((</a><a id="21730" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21730" class="Bound">k</a> <a id="21732" class="Symbol">:</a> <a id="21734" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21735" class="Symbol">)</a> <a id="21737" class="Symbol">→</a> <a id="21739" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21741" class="Symbol">(</a><a id="21742" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21694" class="Bound">g</a> <a id="21744" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21730" class="Bound">k</a><a id="21745" class="Symbol">))</a> <a id="21748" class="Symbol">→</a> <a id="21750" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21522" class="Function">Q</a> <a id="21752" class="Symbol">(</a><a id="21753" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21759" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21694" class="Bound">g</a> <a id="21761" class="Symbol">{</a><a id="21762" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21707" class="Bound">g↑</a><a id="21764" class="Symbol">})</a>
     <a id="21772" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21688" class="Function">Qₗ</a> <a id="21775" class="Symbol">{</a><a id="21776" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21776" class="Bound">g</a><a id="21777" class="Symbol">}</a> <a id="21779" class="Symbol">{</a><a id="21780" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21780" class="Bound">g↑</a><a id="21782" class="Symbol">}</a> <a id="21784" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21784" class="Bound">ih&#39;</a> <a id="21788" class="Symbol">=</a> <a id="21790" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21449" class="Bound">ih</a> <a id="21793" class="Symbol">(</a><a id="21794" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21800" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21776" class="Bound">g</a><a id="21801" class="Symbol">)</a>

   <a id="21807" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21807" class="Function">Pₗ</a> <a id="21810" class="Symbol">:</a> <a id="21812" class="Symbol">{</a><a id="21813" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21813" class="Bound">f</a> <a id="21815" class="Symbol">:</a> <a id="21817" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21819" class="Symbol">→</a> <a id="21821" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21824" class="Symbol">}</a> <a id="21826" class="Symbol">{</a><a id="21827" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21827" class="Bound">f↑</a> <a id="21830" class="Symbol">:</a> <a id="21832" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="21843" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21813" class="Bound">f</a><a id="21844" class="Symbol">}</a> <a id="21846" class="Symbol">→</a> <a id="21848" class="Symbol">((</a><a id="21850" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21850" class="Bound">k</a> <a id="21852" class="Symbol">:</a> <a id="21854" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21855" class="Symbol">)</a> <a id="21857" class="Symbol">→</a> <a id="21859" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21861" class="Symbol">(</a><a id="21862" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21813" class="Bound">f</a> <a id="21864" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21850" class="Bound">k</a><a id="21865" class="Symbol">))</a> <a id="21868" class="Symbol">→</a> <a id="21870" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21293" class="Function">P</a> <a id="21872" class="Symbol">(</a><a id="21873" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="21879" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21813" class="Bound">f</a> <a id="21881" class="Symbol">{</a><a id="21882" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21827" class="Bound">f↑</a><a id="21884" class="Symbol">})</a>
   <a id="21890" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21807" class="Function">Pₗ</a> <a id="21893" class="Symbol">{</a><a id="21894" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21894" class="Bound">f</a><a id="21895" class="Symbol">}</a> <a id="21897" class="Symbol">{</a><a id="21898" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21898" class="Bound">f↑</a><a id="21900" class="Symbol">}</a> <a id="21902" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21902" class="Bound">ih</a> <a id="21905" class="Symbol">=</a> <a id="21907" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="21915" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="21917" class="Symbol">(λ</a> <a id="21920" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21920" class="Bound">b</a> <a id="21922" class="Symbol">→</a> <a id="21924" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="21948" class="Symbol">_)</a> <a id="21951" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22059" class="Function">Q₀</a> <a id="21954" class="Symbol">(λ</a> <a id="21957" class="Symbol">{</a><a id="21958" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21958" class="Bound">s</a><a id="21959" class="Symbol">}</a> <a id="21961" class="Symbol">→</a> <a id="21963" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22125" class="Function">Qₛ</a> <a id="21966" class="Symbol">{</a><a id="21967" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21958" class="Bound">s</a><a id="21968" class="Symbol">})</a> <a id="21971" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22186" class="Function">Qₗ</a>
    <a id="21978" class="Keyword">where</a>
     <a id="21989" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="21991" class="Symbol">:</a> <a id="21993" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="21997" class="Symbol">→</a> <a id="21999" href="Agda.Primitive.html#388" class="Primitive">Type</a>
     <a id="22009" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="22011" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22011" class="Bound">y</a> <a id="22013" class="Symbol">=</a> <a id="22015" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="22033" class="Symbol">(</a><a id="22034" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="22041" class="Symbol">(</a><a id="22042" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="22048" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21894" class="Bound">f</a><a id="22049" class="Symbol">)</a> <a id="22051" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22011" class="Bound">y</a><a id="22052" class="Symbol">)</a>
     <a id="22059" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22059" class="Function">Q₀</a> <a id="22062" class="Symbol">:</a> <a id="22064" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="22066" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
     <a id="22076" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22059" class="Function">Q₀</a> <a id="22079" class="Symbol">=</a> <a id="22081" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="22085" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="22087" class="Symbol">(</a><a id="22088" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21894" class="Bound">f</a> <a id="22090" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22092" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21898" class="Bound">f↑</a><a id="22094" class="Symbol">)</a> <a id="22096" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22098" class="Symbol">(</a><a id="22099" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="22112" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21894" class="Bound">f</a> <a id="22114" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21898" class="Bound">f↑</a><a id="22116" class="Symbol">)</a> <a id="22118" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
     <a id="22125" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22125" class="Function">Qₛ</a> <a id="22128" class="Symbol">:</a> <a id="22130" class="Symbol">{</a><a id="22131" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22131" class="Bound">y</a> <a id="22133" class="Symbol">:</a> <a id="22135" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="22138" class="Symbol">}</a> <a id="22140" class="Symbol">→</a> <a id="22142" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="22144" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22131" class="Bound">y</a> <a id="22146" class="Symbol">→</a> <a id="22148" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="22150" class="Symbol">(</a><a id="22151" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="22156" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22131" class="Bound">y</a><a id="22157" class="Symbol">)</a>
     <a id="22164" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22125" class="Function">Qₛ</a> <a id="22167" class="Symbol">{</a><a id="22168" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22168" class="Bound">y</a><a id="22169" class="Symbol">}</a> <a id="22171" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22171" class="Bound">ih&#39;</a> <a id="22175" class="Symbol">=</a> <a id="22177" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22171" class="Bound">ih&#39;</a>
     <a id="22186" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22186" class="Function">Qₗ</a> <a id="22189" class="Symbol">:</a> <a id="22191" class="Symbol">{</a><a id="22192" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22192" class="Bound">g</a> <a id="22194" class="Symbol">:</a> <a id="22196" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22198" class="Symbol">→</a> <a id="22200" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="22203" class="Symbol">}{</a><a id="22205" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22205" class="Bound">g↑</a> <a id="22208" class="Symbol">:</a> <a id="22210" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="22221" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22192" class="Bound">g</a><a id="22222" class="Symbol">}</a> <a id="22224" class="Symbol">→</a> <a id="22226" class="Symbol">((</a><a id="22228" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22228" class="Bound">k</a> <a id="22230" class="Symbol">:</a> <a id="22232" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22233" class="Symbol">)</a> <a id="22235" class="Symbol">→</a> <a id="22237" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="22239" class="Symbol">(</a><a id="22240" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22192" class="Bound">g</a> <a id="22242" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22228" class="Bound">k</a><a id="22243" class="Symbol">))</a> <a id="22246" class="Symbol">→</a> <a id="22248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21989" class="Function">Q</a> <a id="22250" class="Symbol">(</a><a id="22251" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="22257" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22192" class="Bound">g</a> <a id="22259" class="Symbol">{</a><a id="22260" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22205" class="Bound">g↑</a><a id="22262" class="Symbol">})</a>
     <a id="22270" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22186" class="Function">Qₗ</a> <a id="22273" class="Symbol">{</a><a id="22274" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22274" class="Bound">g</a><a id="22275" class="Symbol">}</a> <a id="22277" class="Symbol">{</a><a id="22278" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22278" class="Bound">g↑</a><a id="22280" class="Symbol">}</a> <a id="22282" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22282" class="Bound">ih&#39;</a> <a id="22286" class="Symbol">=</a>
      <a id="22294" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="22298" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="22300" class="Symbol">((λ</a> <a id="22304" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22304" class="Bound">n</a> <a id="22306" class="Symbol">→</a> <a id="22308" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22384" class="Function">r</a> <a id="22310" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22304" class="Bound">n</a> <a id="22312" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22314" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22316" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22304" class="Bound">n</a><a id="22317" class="Symbol">)</a> <a id="22319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22321" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22530" class="Function">r↑</a><a id="22323" class="Symbol">)</a> <a id="22325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22327" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="22340" class="Symbol">(λ</a> <a id="22343" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22343" class="Bound">z</a> <a id="22345" class="Symbol">→</a> <a id="22347" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22384" class="Function">r</a> <a id="22349" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22343" class="Bound">z</a> <a id="22351" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22353" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22355" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22343" class="Bound">z</a><a id="22356" class="Symbol">)</a> <a id="22358" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22530" class="Function">r↑</a> <a id="22361" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
       <a id="22370" class="Keyword">where</a>
        <a id="22384" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22384" class="Function">r</a> <a id="22386" class="Symbol">:</a> <a id="22388" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22390" class="Symbol">→</a> <a id="22392" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
        <a id="22404" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22384" class="Function">r</a> <a id="22406" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22406" class="Bound">n</a> <a id="22408" class="Symbol">=</a> <a id="22410" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="22417" class="Symbol">(</a><a id="22418" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21894" class="Bound">f</a> <a id="22420" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22406" class="Bound">n</a><a id="22421" class="Symbol">)</a> <a id="22423" class="Symbol">(</a><a id="22424" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22274" class="Bound">g</a> <a id="22426" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22406" class="Bound">n</a><a id="22427" class="Symbol">)</a>
        <a id="22437" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22437" class="Function">rspec</a> <a id="22443" class="Symbol">:</a> <a id="22445" class="Symbol">(</a><a id="22446" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22446" class="Bound">n</a> <a id="22448" class="Symbol">:</a> <a id="22450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22451" class="Symbol">)</a> <a id="22453" class="Symbol">→</a> <a id="22455" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">limMax[</a> <a id="22463" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21894" class="Bound">f</a> <a id="22465" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22446" class="Bound">n</a> <a id="22467" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">,</a> <a id="22469" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22274" class="Bound">g</a> <a id="22471" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22446" class="Bound">n</a> <a id="22473" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#737" class="Datatype Operator">]~</a> <a id="22476" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22384" class="Function">r</a> <a id="22478" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22446" class="Bound">n</a>
        <a id="22488" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22437" class="Function">rspec</a> <a id="22494" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22494" class="Bound">n</a> <a id="22496" class="Symbol">=</a> <a id="22498" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13718" class="Function">limMax-spec</a> <a id="22510" class="Symbol">(</a><a id="22511" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21894" class="Bound">f</a> <a id="22513" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22494" class="Bound">n</a><a id="22514" class="Symbol">)</a> <a id="22516" class="Symbol">(</a><a id="22517" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22274" class="Bound">g</a> <a id="22519" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22494" class="Bound">n</a><a id="22520" class="Symbol">)</a>
        <a id="22530" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22530" class="Function">r↑</a> <a id="22533" class="Symbol">:</a> <a id="22535" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="22546" class="Symbol">(λ</a> <a id="22549" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22549" class="Bound">n</a> <a id="22551" class="Symbol">→</a> <a id="22553" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22384" class="Function">r</a> <a id="22555" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22549" class="Bound">n</a> <a id="22557" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="22559" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22561" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22549" class="Bound">n</a><a id="22562" class="Symbol">)</a>
        <a id="22572" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22530" class="Function">r↑</a> <a id="22575" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22575" class="Bound">n</a> <a id="22577" class="Symbol">=</a> <a id="22579" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="22591" class="Symbol">(</a><a id="22592" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="22600" class="Symbol">(</a><a id="22601" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="22603" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22575" class="Bound">n</a><a id="22604" class="Symbol">)</a>
                                    <a id="22642" class="Symbol">(</a><a id="22643" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#2330" class="Function">limMax[,]~-mono</a> <a id="22659" class="Symbol">(</a><a id="22660" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="22667" class="Symbol">(</a><a id="22668" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21898" class="Bound">f↑</a> <a id="22671" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22575" class="Bound">n</a><a id="22672" class="Symbol">))</a>
                                                     <a id="22728" class="Symbol">(</a><a id="22729" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="22736" class="Symbol">(</a><a id="22737" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22278" class="Bound">g↑</a> <a id="22740" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22575" class="Bound">n</a><a id="22741" class="Symbol">))</a>
                                                     <a id="22797" class="Symbol">(</a><a id="22798" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22437" class="Function">rspec</a> <a id="22804" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22575" class="Bound">n</a><a id="22805" class="Symbol">)</a>
                                                     <a id="22860" class="Symbol">(</a><a id="22861" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22437" class="Function">rspec</a> <a id="22867" class="Symbol">(</a><a id="22868" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22872" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22575" class="Bound">n</a><a id="22873" class="Symbol">))))</a>

<a id="limMaxᶻˡ"></a><a id="22879" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22879" class="Function">limMaxᶻˡ</a> <a id="22888" class="Symbol">:</a> <a id="22890" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="22896" class="Symbol">→</a>  <a id="22899" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="22905" class="Symbol">→</a>  <a id="22908" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
<a id="22914" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22879" class="Function">limMaxᶻˡ</a> <a id="22923" class="Symbol">(</a><a id="22924" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22924" class="Bound">x</a> <a id="22926" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22928" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22928" class="Bound">hx</a><a id="22930" class="Symbol">)</a> <a id="22932" class="Symbol">(</a><a id="22933" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22933" class="Bound">y</a> <a id="22935" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22937" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22937" class="Bound">hy</a><a id="22939" class="Symbol">)</a> <a id="22941" class="Symbol">=</a> <a id="22943" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="22950" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22924" class="Bound">x</a> <a id="22952" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22933" class="Bound">y</a> <a id="22954" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22956" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#21123" class="Function">limMax-is-zl</a> <a id="22969" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22924" class="Bound">x</a> <a id="22971" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22933" class="Bound">y</a>

<a id="ordinal-dec-∨-aux₁"></a><a id="22974" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22974" class="Function">ordinal-dec-∨-aux₁</a> <a id="22993" class="Symbol">:</a> <a id="22995" class="Symbol">{</a><a id="22996" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22996" class="Bound">ℓ</a> <a id="22998" class="Symbol">:</a> <a id="23000" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="23005" class="Symbol">}</a> <a id="23007" class="Symbol">(</a><a id="23008" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23008" class="Bound">k</a> <a id="23010" class="Symbol">:</a> <a id="23012" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23013" class="Symbol">)</a> <a id="23015" class="Symbol">(</a><a id="23016" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23016" class="Bound">P</a> <a id="23018" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23018" class="Bound">Q</a> <a id="23020" class="Symbol">:</a> <a id="23022" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23027" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22996" class="Bound">ℓ</a><a id="23028" class="Symbol">)</a>
                   <a id="23049" class="Symbol">→</a> <a id="23051" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="23063" class="Symbol">(</a><a id="23064" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23066" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23068" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23070" class="Symbol">(</a><a id="23071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23075" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23008" class="Bound">k</a><a id="23076" class="Symbol">))</a> <a id="23079" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23016" class="Bound">P</a>
                   <a id="23100" class="Symbol">→</a> <a id="23102" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="23114" class="Symbol">(</a><a id="23115" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23117" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23119" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23121" class="Symbol">(</a><a id="23122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23126" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23008" class="Bound">k</a><a id="23127" class="Symbol">))</a> <a id="23130" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23018" class="Bound">Q</a>
                   <a id="23151" class="Symbol">→</a> <a id="23153" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="23165" class="Symbol">(</a><a id="23166" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23168" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23170" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23172" class="Symbol">(</a><a id="23173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23177" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23008" class="Bound">k</a><a id="23178" class="Symbol">))</a> <a id="23181" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="23183" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23016" class="Bound">P</a> <a id="23185" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="23187" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23018" class="Bound">Q</a> <a id="23189" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="23191" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22974" class="Function">ordinal-dec-∨-aux₁</a> <a id="23210" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23210" class="Bound">k</a> <a id="23212" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23212" class="Bound">P</a> <a id="23214" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23214" class="Bound">Q</a> <a id="23216" class="Symbol">=</a> <a id="23218" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="23226" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23252" class="Function">[1]</a>
 <a id="23231" class="Keyword">where</a>
  <a id="23239" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a> <a id="23242" class="Symbol">=</a> <a id="23244" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23248" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23210" class="Bound">k</a>
  <a id="23252" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23252" class="Function">[1]</a> <a id="23256" class="Symbol">:</a> <a id="23258" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="23274" class="Symbol">(</a><a id="23275" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23277" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23279" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23281" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a><a id="23283" class="Symbol">)</a> <a id="23285" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23212" class="Bound">P</a>
      <a id="23293" class="Symbol">→</a> <a id="23295" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="23311" class="Symbol">(</a><a id="23312" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23314" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23316" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23318" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a><a id="23320" class="Symbol">)</a> <a id="23322" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23214" class="Bound">Q</a>
      <a id="23330" class="Symbol">→</a> <a id="23332" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="23348" class="Symbol">(</a><a id="23349" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23351" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23353" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23355" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a><a id="23357" class="Symbol">)</a> <a id="23359" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="23361" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23212" class="Bound">P</a> <a id="23363" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="23365" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23214" class="Bound">Q</a> <a id="23367" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="23371" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23252" class="Function">[1]</a> <a id="23375" class="Symbol">(</a><a id="23376" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a> <a id="23378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23380" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23380" class="Bound">e₁</a><a id="23382" class="Symbol">)</a> <a id="23384" class="Symbol">(</a><a id="23385" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a> <a id="23387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23389" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23389" class="Bound">e₂</a><a id="23391" class="Symbol">)</a> <a id="23393" class="Symbol">=</a> <a id="23395" class="Symbol">(</a><a id="23396" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="23403" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a> <a id="23405" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a> <a id="23407" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23409" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23433" class="Function">[2]</a> <a id="23413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23415" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23705" class="Function">[3]</a><a id="23418" class="Symbol">)</a>
   <a id="23423" class="Keyword">where</a>
    <a id="23433" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23433" class="Function">[2]</a> <a id="23437" class="Symbol">:</a> <a id="23439" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="23441" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23212" class="Bound">P</a> <a id="23443" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="23445" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23214" class="Bound">Q</a> <a id="23447" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="23449" class="Symbol">→</a> <a id="23451" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23453" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23455" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23457" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a> <a id="23460" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23462" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="23469" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a> <a id="23471" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a>
    <a id="23477" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23433" class="Function">[2]</a> <a id="23481" class="Symbol">=</a> <a id="23483" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="23490" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="23498" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23520" class="Function">[2]&#39;</a>
     <a id="23508" class="Keyword">where</a>
      <a id="23520" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23520" class="Function">[2]&#39;</a> <a id="23525" class="Symbol">:</a> <a id="23527" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23212" class="Bound">P</a> <a id="23529" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="23531" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23214" class="Bound">Q</a> <a id="23533" class="Symbol">→</a> <a id="23535" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23537" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23539" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23541" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a> <a id="23544" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23546" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="23553" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a> <a id="23555" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a>
      <a id="23563" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23520" class="Function">[2]&#39;</a> <a id="23568" class="Symbol">(</a><a id="23569" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="23573" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23573" class="Bound">p</a><a id="23574" class="Symbol">)</a> <a id="23576" class="Symbol">=</a> <a id="23578" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15378" class="Function">limMax-left</a>  <a id="23591" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a> <a id="23593" class="Symbol">{</a><a id="23594" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a><a id="23595" class="Symbol">}</a> <a id="23597" class="Symbol">(λ</a> <a id="23600" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23600" class="Bound">n</a> <a id="23602" class="Symbol">→</a> <a id="23604" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23606" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23608" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23610" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23210" class="Bound">k</a> <a id="23612" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23614" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23616" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23600" class="Bound">n</a><a id="23617" class="Symbol">)</a> <a id="23619" class="Symbol">(</a><a id="23620" href="Iff.html#613" class="Function">lr</a> <a id="23623" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23380" class="Bound">e₁</a> <a id="23626" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23573" class="Bound">p</a><a id="23627" class="Symbol">)</a>
      <a id="23635" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23520" class="Function">[2]&#39;</a> <a id="23640" class="Symbol">(</a><a id="23641" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="23645" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23645" class="Bound">q</a><a id="23646" class="Symbol">)</a> <a id="23648" class="Symbol">=</a> <a id="23650" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16698" class="Function">limMax-right</a> <a id="23663" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a> <a id="23665" class="Symbol">{</a><a id="23666" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a><a id="23667" class="Symbol">}</a> <a id="23669" class="Symbol">(λ</a> <a id="23672" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23672" class="Bound">n</a> <a id="23674" class="Symbol">→</a> <a id="23676" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23678" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23680" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23682" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23210" class="Bound">k</a> <a id="23684" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23686" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23688" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23672" class="Bound">n</a><a id="23689" class="Symbol">)</a> <a id="23691" class="Symbol">(</a><a id="23692" href="Iff.html#613" class="Function">lr</a> <a id="23695" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23389" class="Bound">e₂</a> <a id="23698" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23645" class="Bound">q</a><a id="23699" class="Symbol">)</a>
    <a id="23705" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23705" class="Function">[3]</a> <a id="23709" class="Symbol">:</a> <a id="23711" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23713" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23715" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23717" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a> <a id="23720" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23722" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="23729" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a> <a id="23731" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a> <a id="23733" class="Symbol">→</a> <a id="23735" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="23737" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23212" class="Bound">P</a> <a id="23739" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="23741" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23214" class="Bound">Q</a> <a id="23743" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="23749" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23705" class="Function">[3]</a> <a id="23753" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23753" class="Bound">l</a> <a id="23755" class="Symbol">=</a> <a id="23757" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="23764" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23812" class="Function">[4]</a> <a id="23768" class="Symbol">(</a><a id="23769" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19216" class="Function">ω·k-≤-⊎-closure</a> <a id="23785" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a> <a id="23788" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a> <a id="23790" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a> <a id="23792" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23753" class="Bound">l</a><a id="23793" class="Symbol">)</a>
     <a id="23800" class="Keyword">where</a>
      <a id="23812" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23812" class="Function">[4]</a> <a id="23816" class="Symbol">:</a> <a id="23818" class="Symbol">(</a><a id="23819" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23821" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23823" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23825" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a> <a id="23828" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23830" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23376" class="Bound">x</a><a id="23831" class="Symbol">)</a> <a id="23833" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="23835" class="Symbol">(</a><a id="23836" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23838" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23840" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23842" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23239" class="Function">k&#39;</a> <a id="23845" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23847" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23385" class="Bound">y</a><a id="23848" class="Symbol">)</a> <a id="23850" class="Symbol">→</a> <a id="23852" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23212" class="Bound">P</a> <a id="23854" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="23856" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23214" class="Bound">Q</a>
      <a id="23864" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23812" class="Function">[4]</a> <a id="23868" class="Symbol">=</a> <a id="23870" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="23874" class="Symbol">(</a><a id="23875" href="Iff.html#671" class="Function">rl</a> <a id="23878" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23380" class="Bound">e₁</a><a id="23880" class="Symbol">)</a> <a id="23882" class="Symbol">(</a><a id="23883" href="Iff.html#671" class="Function">rl</a> <a id="23886" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23389" class="Bound">e₂</a><a id="23888" class="Symbol">)</a>

<a id="ordinal-dec-∨-aux₂"></a><a id="23891" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23891" class="Function">ordinal-dec-∨-aux₂</a> <a id="23910" class="Symbol">:</a> <a id="23912" class="Symbol">{</a><a id="23913" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23913" class="Bound">ℓ</a> <a id="23915" class="Symbol">:</a> <a id="23917" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="23922" class="Symbol">}</a> <a id="23924" class="Symbol">(</a><a id="23925" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23925" class="Bound">k</a> <a id="23927" class="Symbol">:</a> <a id="23929" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23930" class="Symbol">)</a> <a id="23932" class="Symbol">(</a><a id="23933" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23933" class="Bound">P</a> <a id="23935" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23935" class="Bound">Q</a> <a id="23937" class="Symbol">:</a> <a id="23939" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23944" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23913" class="Bound">ℓ</a><a id="23945" class="Symbol">)</a> <a id="23947" class="Symbol">→</a> <a id="23949" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23956" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23933" class="Bound">P</a> <a id="23958" class="Symbol">→</a> <a id="23960" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23967" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23935" class="Bound">Q</a>
                   <a id="23988" class="Symbol">→</a> <a id="23990" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24002" class="Symbol">(</a><a id="24003" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24005" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24007" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24009" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23925" class="Bound">k</a><a id="24010" class="Symbol">)</a> <a id="24012" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23933" class="Bound">P</a>
                   <a id="24033" class="Symbol">→</a> <a id="24035" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24047" class="Symbol">(</a><a id="24048" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24050" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24052" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24054" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23925" class="Bound">k</a><a id="24055" class="Symbol">)</a> <a id="24057" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23935" class="Bound">Q</a>
                   <a id="24078" class="Symbol">→</a> <a id="24080" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24092" class="Symbol">(</a><a id="24093" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24095" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24097" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24099" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23925" class="Bound">k</a><a id="24100" class="Symbol">)</a> <a id="24102" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24104" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23933" class="Bound">P</a> <a id="24106" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="24108" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23935" class="Bound">Q</a> <a id="24110" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="24112" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23891" class="Function">ordinal-dec-∨-aux₂</a> <a id="24131" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="24136" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24136" class="Bound">P</a> <a id="24138" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24138" class="Bound">Q</a> <a id="24140" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24140" class="Bound">PProp</a> <a id="24146" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24146" class="Bound">QProp</a> <a id="24152" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24152" class="Bound">hP</a> <a id="24155" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24155" class="Bound">hQ</a> <a id="24158" class="Symbol">=</a>
 <a id="24161" href="Iff.html#671" class="Function">rl</a> <a id="24164" class="Symbol">(</a><a id="24165" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="24189" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24191" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24136" class="Bound">P</a> <a id="24193" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="24195" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24138" class="Bound">Q</a> <a id="24197" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24199" href="PropTrunc.html#687" class="InductiveConstructor">squash</a><a id="24205" class="Symbol">)</a>
    <a id="24211" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="24213" class="Symbol">(</a><a id="24214" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="24218" class="Symbol">(</a><a id="24219" href="Iff.html#613" class="Function">lr</a> <a id="24222" class="Symbol">(</a><a id="24223" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="24247" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24136" class="Bound">P</a> <a id="24249" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24140" class="Bound">PProp</a><a id="24254" class="Symbol">)</a> <a id="24256" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24152" class="Bound">hP</a><a id="24258" class="Symbol">))</a> <a id="24261" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="24263" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23891" class="Function">ordinal-dec-∨-aux₂</a> <a id="24282" class="Symbol">(</a><a id="24283" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24287" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24287" class="Bound">k</a><a id="24288" class="Symbol">)</a> <a id="24290" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24290" class="Bound">P</a> <a id="24292" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24292" class="Bound">Q</a> <a id="24294" class="Symbol">_</a> <a id="24296" class="Symbol">_</a> <a id="24298" class="Symbol">=</a> <a id="24300" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22974" class="Function">ordinal-dec-∨-aux₁</a> <a id="24319" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24287" class="Bound">k</a> <a id="24321" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24290" class="Bound">P</a> <a id="24323" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24292" class="Bound">Q</a>

<a id="ordinal-dec-∨"></a><a id="24326" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24326" class="Function">ordinal-dec-∨</a> <a id="24340" class="Symbol">:</a> <a id="24342" class="Symbol">{</a><a id="24343" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24343" class="Bound">ℓ</a> <a id="24345" class="Symbol">:</a> <a id="24347" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="24352" class="Symbol">}</a> <a id="24354" class="Symbol">(</a><a id="24355" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24355" class="Bound">k</a> <a id="24357" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24357" class="Bound">n</a> <a id="24359" class="Symbol">:</a> <a id="24361" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24362" class="Symbol">)</a> <a id="24364" class="Symbol">(</a><a id="24365" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24365" class="Bound">P</a> <a id="24367" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24367" class="Bound">Q</a> <a id="24369" class="Symbol">:</a> <a id="24371" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24376" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24343" class="Bound">ℓ</a><a id="24377" class="Symbol">)</a> <a id="24379" class="Symbol">→</a> <a id="24381" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24388" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24365" class="Bound">P</a> <a id="24390" class="Symbol">→</a> <a id="24392" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24399" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24367" class="Bound">Q</a>
              <a id="24415" class="Symbol">→</a> <a id="24417" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24429" class="Symbol">(</a><a id="24430" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24432" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24434" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24436" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24355" class="Bound">k</a> <a id="24438" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24440" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24442" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24357" class="Bound">n</a><a id="24443" class="Symbol">)</a> <a id="24445" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24365" class="Bound">P</a>
              <a id="24461" class="Symbol">→</a> <a id="24463" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24475" class="Symbol">(</a><a id="24476" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24478" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24480" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24482" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24355" class="Bound">k</a> <a id="24484" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24486" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24488" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24357" class="Bound">n</a><a id="24489" class="Symbol">)</a> <a id="24491" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24367" class="Bound">Q</a>
              <a id="24507" class="Symbol">→</a> <a id="24509" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24521" class="Symbol">(</a><a id="24522" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24524" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24526" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24528" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24355" class="Bound">k</a> <a id="24530" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24532" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24534" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24357" class="Bound">n</a><a id="24535" class="Symbol">)</a> <a id="24537" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24539" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24365" class="Bound">P</a> <a id="24541" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="24543" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24367" class="Bound">Q</a> <a id="24545" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="24547" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24326" class="Function">ordinal-dec-∨</a> <a id="24561" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24561" class="Bound">k</a> <a id="24563" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="24568" class="Symbol">=</a> <a id="24570" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23891" class="Function">ordinal-dec-∨-aux₂</a> <a id="24589" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24561" class="Bound">k</a>
<a id="24591" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24326" class="Function">ordinal-dec-∨</a> <a id="24605" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="24607" class="Symbol">(</a><a id="24608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24612" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a><a id="24613" class="Symbol">)</a> <a id="24615" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a> <a id="24617" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a> <a id="24619" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24619" class="Bound">PProp</a> <a id="24625" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24625" class="Bound">QProp</a> <a id="24631" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24631" class="Bound">hP</a> <a id="24634" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24634" class="Bound">hQ</a> <a id="24637" class="Symbol">=</a>
 <a id="24640" href="Iff.html#671" class="Function">rl</a> <a id="24643" class="Symbol">(</a><a id="24644" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="24681" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24683" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a> <a id="24685" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="24687" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a> <a id="24689" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="24691" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="24698" class="Symbol">(</a><a id="24699" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24701" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24703" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24705" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="24707" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24709" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24711" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24735" class="Function">n&#39;</a><a id="24713" class="Symbol">))</a>
    <a id="24720" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25430" class="Function">[6]</a>
  <a id="24726" class="Keyword">where</a>
   <a id="24735" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24735" class="Function">n&#39;</a> <a id="24738" class="Symbol">=</a> <a id="24740" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24744" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a>
   <a id="24749" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24749" class="Function">k&#39;</a> <a id="24752" class="Symbol">=</a> <a id="24754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24758" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a>

   <a id="24764" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24764" class="Function">eq</a> <a id="24767" class="Symbol">=</a> <a id="24769" class="Symbol">(</a><a id="24770" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24772" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24774" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24776" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="24778" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24780" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24782" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a><a id="24783" class="Symbol">)</a> <a id="24785" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24787" href="BrouwerTree.Core.html#2546" class="Function">ω</a>  <a id="24790" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="24793" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24797" class="Symbol">(</a><a id="24798" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="24806" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="24807" class="Symbol">)</a> <a id="24809" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="24820" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24822" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24824" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24826" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="24828" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24830" class="Symbol">(</a><a id="24831" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24833" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a> <a id="24835" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24837" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="24838" class="Symbol">)</a> <a id="24840" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="24843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="24848" class="Symbol">(</a><a id="24849" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24851" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24853" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24855" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="24857" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+_</a><a id="24859" class="Symbol">)</a> <a id="24861" class="Symbol">(</a><a id="24862" href="BrouwerTree.Arithmetic.Properties.html#26259" class="Function">+ω-absorbs-finite</a> <a id="24880" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a><a id="24881" class="Symbol">)</a> <a id="24883" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="24894" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24896" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24898" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24900" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="24902" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24904" href="BrouwerTree.Core.html#2546" class="Function">ω</a>         <a id="24914" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

   <a id="24920" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24920" class="Function">[1]</a> <a id="24924" class="Symbol">:</a> <a id="24926" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="24938" class="Symbol">((</a><a id="24940" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24942" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="24944" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24946" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="24948" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24950" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="24952" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a><a id="24953" class="Symbol">)</a> <a id="24955" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="24957" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="24958" class="Symbol">)</a> <a id="24960" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a>
   <a id="24965" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24920" class="Function">[1]</a> <a id="24969" class="Symbol">=</a> <a id="24971" href="Iff.html#613" class="Function">lr</a> <a id="24974" class="Symbol">(</a><a id="24975" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="25012" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a> <a id="25014" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24619" class="Bound">PProp</a> <a id="25020" class="Symbol">(</a><a id="25021" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25023" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25025" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25027" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="25029" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="25031" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25033" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24735" class="Function">n&#39;</a><a id="25035" class="Symbol">))</a> <a id="25038" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24631" class="Bound">hP</a>

   <a id="25045" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25045" class="Function">[2]</a> <a id="25049" class="Symbol">:</a> <a id="25051" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25063" class="Symbol">((</a><a id="25065" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25067" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25069" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25071" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="25073" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="25075" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25077" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a><a id="25078" class="Symbol">)</a> <a id="25080" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="25082" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="25083" class="Symbol">)</a> <a id="25085" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a>
   <a id="25090" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25045" class="Function">[2]</a> <a id="25094" class="Symbol">=</a> <a id="25096" href="Iff.html#613" class="Function">lr</a> <a id="25099" class="Symbol">(</a><a id="25100" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="25137" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a> <a id="25139" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24625" class="Bound">QProp</a> <a id="25145" class="Symbol">(</a><a id="25146" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25148" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25150" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25152" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="25154" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="25156" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25158" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24735" class="Function">n&#39;</a><a id="25160" class="Symbol">))</a> <a id="25163" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24634" class="Bound">hQ</a>

   <a id="25170" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25170" class="Function">[3]</a> <a id="25174" class="Symbol">:</a> <a id="25176" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25188" class="Symbol">(</a><a id="25189" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25191" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25193" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25195" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24749" class="Function">k&#39;</a><a id="25197" class="Symbol">)</a> <a id="25199" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a>
   <a id="25204" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25170" class="Function">[3]</a> <a id="25208" class="Symbol">=</a> <a id="25210" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="25216" class="Symbol">(λ</a> <a id="25219" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25219" class="Bound">-</a> <a id="25221" class="Symbol">→</a> <a id="25223" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25235" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25219" class="Bound">-</a> <a id="25237" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a><a id="25238" class="Symbol">)</a> <a id="25240" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24764" class="Function">eq</a> <a id="25243" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24920" class="Function">[1]</a>

   <a id="25251" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25251" class="Function">[4]</a> <a id="25255" class="Symbol">:</a> <a id="25257" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25269" class="Symbol">(</a><a id="25270" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25272" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25274" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25276" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24749" class="Function">k&#39;</a><a id="25278" class="Symbol">)</a> <a id="25280" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a>
   <a id="25285" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25251" class="Function">[4]</a> <a id="25289" class="Symbol">=</a> <a id="25291" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="25297" class="Symbol">(λ</a> <a id="25300" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25300" class="Bound">-</a> <a id="25302" class="Symbol">→</a> <a id="25304" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25316" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25300" class="Bound">-</a> <a id="25318" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a><a id="25319" class="Symbol">)</a> <a id="25321" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24764" class="Function">eq</a> <a id="25324" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25045" class="Function">[2]</a>

   <a id="25332" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25332" class="Function">[5]</a> <a id="25336" class="Symbol">:</a> <a id="25338" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25350" class="Symbol">(</a><a id="25351" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25353" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25355" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25357" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24749" class="Function">k&#39;</a><a id="25359" class="Symbol">)</a> <a id="25361" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="25363" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a> <a id="25365" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="25367" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a> <a id="25369" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
   <a id="25374" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25332" class="Function">[5]</a> <a id="25378" class="Symbol">=</a> <a id="25380" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#23891" class="Function">ordinal-dec-∨-aux₂</a> <a id="25399" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24749" class="Function">k&#39;</a> <a id="25402" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a> <a id="25404" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a> <a id="25406" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24619" class="Bound">PProp</a> <a id="25412" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24625" class="Bound">QProp</a> <a id="25418" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25170" class="Function">[3]</a> <a id="25422" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25251" class="Function">[4]</a>

   <a id="25430" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25430" class="Function">[6]</a> <a id="25434" class="Symbol">:</a> <a id="25436" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25448" class="Symbol">((</a><a id="25450" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25452" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25454" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25456" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24605" class="Bound">k</a> <a id="25458" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="25460" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25462" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24612" class="Bound">n</a><a id="25463" class="Symbol">)</a> <a id="25465" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="25467" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="25468" class="Symbol">)</a> <a id="25470" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="25472" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a> <a id="25474" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="25476" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a> <a id="25478" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
   <a id="25483" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25430" class="Function">[6]</a> <a id="25487" class="Symbol">=</a> <a id="25489" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="25495" class="Symbol">(λ</a> <a id="25498" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25498" class="Bound">-</a> <a id="25500" class="Symbol">→</a> <a id="25502" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="25514" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25498" class="Bound">-</a> <a id="25516" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="25518" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24615" class="Bound">P</a> <a id="25520" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="25522" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24617" class="Bound">Q</a> <a id="25524" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="25525" class="Symbol">)</a> <a id="25527" class="Symbol">(</a><a id="25528" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25532" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24764" class="Function">eq</a><a id="25534" class="Symbol">)</a> <a id="25536" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#25332" class="Function">[5]</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.MinFunctionRel.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.MinFunctionRel</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a> <a id="47" class="Symbol">#-}</a>
<a id="51" class="Keyword">module</a> <a id="58" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MinFunctionRel</a> <a id="105" class="Keyword">where</a>

<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="141" class="Keyword">using</a> <a id="147" class="Symbol">(</a><a id="148" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="149" class="Symbol">;</a> <a id="151" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="155" class="Symbol">;</a> <a id="157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="160" class="Symbol">)</a> <a id="162" class="Keyword">renaming</a> <a id="171" class="Symbol">(</a><a id="172" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="176" class="Symbol">to</a> <a id="179" class="Primitive Operator">_N+_</a><a id="183" class="Symbol">)</a>
<a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="215" class="Symbol">as</a> <a id="218" class="Module">N</a>
<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="251" class="Keyword">hiding</a> <a id="258" class="Symbol">(</a><a id="259" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="260" class="Symbol">;</a> <a id="262" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="270" class="Symbol">)</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="332" class="Symbol">as</a> <a id="335" class="Module">⊥</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Iff.html" class="Module">Iff</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a>  <a id="543" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a>  <a id="594" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>


<a id="646" class="Comment">-- Definition of relational limMin simultaneously with its monotonicity</a>

<a id="719" class="Keyword">mutual</a>
 <a id="727" class="Keyword">data</a> <a id="limMin[_,_]~_"></a><a id="732" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[_,_]~_</a> <a id="746" class="Symbol">:</a> <a id="748" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="752" class="Symbol">→</a> <a id="754" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="758" class="Symbol">→</a> <a id="760" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="764" class="Symbol">→</a> <a id="766" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="771" class="Keyword">where</a>
  <a id="limMin[_,_]~_.zero-left"></a><a id="779" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#779" class="InductiveConstructor">zero-left</a> <a id="789" class="Symbol">:</a> <a id="791" class="Symbol">(</a><a id="792" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#792" class="Bound">y</a> <a id="794" class="Symbol">:</a> <a id="796" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="799" class="Symbol">)</a> <a id="801" class="Symbol">→</a> <a id="803" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="811" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="816" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="818" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#792" class="Bound">y</a> <a id="820" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="823" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="limMin[_,_]~_.succ-left"></a><a id="830" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#830" class="InductiveConstructor">succ-left</a> <a id="840" class="Symbol">:</a> <a id="842" class="Symbol">(</a><a id="843" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#843" class="Bound">x</a> <a id="845" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#845" class="Bound">y</a> <a id="847" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#847" class="Bound">z</a> <a id="849" class="Symbol">:</a> <a id="851" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="854" class="Symbol">)</a> <a id="856" class="Symbol">→</a> <a id="858" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="866" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#843" class="Bound">x</a> <a id="868" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="870" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#845" class="Bound">y</a> <a id="872" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="875" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#847" class="Bound">z</a> <a id="877" class="Symbol">→</a> <a id="879" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="887" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="892" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#843" class="Bound">x</a> <a id="894" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="896" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#845" class="Bound">y</a> <a id="898" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="901" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#847" class="Bound">z</a>
  <a id="limMin[_,_]~_.lim-zero"></a><a id="905" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#905" class="InductiveConstructor">lim-zero</a> <a id="914" class="Symbol">:</a> <a id="916" class="Symbol">(</a><a id="917" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#917" class="Bound">f</a> <a id="919" class="Symbol">:</a> <a id="921" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="923" class="Symbol">→</a> <a id="925" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="928" class="Symbol">)</a> <a id="930" class="Symbol">{</a><a id="931" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#931" class="Bound">f↑</a> <a id="934" class="Symbol">:</a> <a id="936" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="947" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#917" class="Bound">f</a><a id="948" class="Symbol">}</a> <a id="950" class="Symbol">→</a> <a id="952" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="960" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="966" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#917" class="Bound">f</a> <a id="968" class="Symbol">{</a><a id="969" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#931" class="Bound">f↑</a><a id="971" class="Symbol">}</a> <a id="973" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="975" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="980" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="983" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="limMin[_,_]~_.lim-succ"></a><a id="990" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#990" class="InductiveConstructor">lim-succ</a> <a id="999" class="Symbol">:</a> <a id="1001" class="Symbol">(</a><a id="1002" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1002" class="Bound">f</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">{</a><a id="1016" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1016" class="Bound">f↑</a> <a id="1019" class="Symbol">:</a> <a id="1021" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1032" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1002" class="Bound">f</a><a id="1033" class="Symbol">}</a> <a id="1035" class="Symbol">(</a><a id="1036" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1036" class="Bound">y</a> <a id="1038" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1038" class="Bound">z</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1045" class="Symbol">)</a>
           <a id="1058" class="Symbol">→</a> <a id="1060" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="1068" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1074" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1002" class="Bound">f</a> <a id="1076" class="Symbol">{</a><a id="1077" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1016" class="Bound">f↑</a><a id="1079" class="Symbol">}</a> <a id="1081" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="1083" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1036" class="Bound">y</a> <a id="1085" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="1088" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1038" class="Bound">z</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="1100" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1106" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1002" class="Bound">f</a> <a id="1108" class="Symbol">{</a><a id="1109" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1016" class="Bound">f↑</a><a id="1111" class="Symbol">}</a> <a id="1113" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="1115" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1120" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1036" class="Bound">y</a> <a id="1122" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="1125" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1038" class="Bound">z</a>
  <a id="limMin[_,_]~_.lim-lim"></a><a id="1129" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="1137" class="Symbol">:</a> <a id="1139" class="Symbol">(</a><a id="1140" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1140" class="Bound">f</a> <a id="1142" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1142" class="Bound">g</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1153" class="Symbol">)</a> <a id="1155" class="Symbol">{</a><a id="1156" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1156" class="Bound">f↑</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1172" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1140" class="Bound">f</a><a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">{</a><a id="1176" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1176" class="Bound">g↑</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1192" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1142" class="Bound">g</a><a id="1193" class="Symbol">}</a>
          <a id="1205" class="Symbol">→</a> <a id="1207" class="Symbol">(</a><a id="1208" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1208" class="Bound">r</a> <a id="1210" class="Symbol">:</a> <a id="1212" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1214" class="Symbol">→</a> <a id="1216" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1219" class="Symbol">)</a>
          <a id="1231" class="Symbol">→</a> <a id="1233" class="Symbol">(</a><a id="1234" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1234" class="Bound">rspec</a> <a id="1240" class="Symbol">:</a> <a id="1242" class="Symbol">(</a><a id="1243" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1243" class="Bound">n</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="1260" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1140" class="Bound">f</a> <a id="1262" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1243" class="Bound">n</a> <a id="1264" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="1266" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1142" class="Bound">g</a> <a id="1268" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1243" class="Bound">n</a> <a id="1270" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="1273" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1208" class="Bound">r</a> <a id="1275" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1243" class="Bound">n</a><a id="1276" class="Symbol">)</a>
          <a id="1288" class="Symbol">→</a> <a id="1290" class="Keyword">let</a> <a id="1294" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1294" class="Bound">r↑</a> <a id="1297" class="Symbol">=</a> <a id="1299" class="Symbol">λ</a> <a id="1301" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1301" class="Bound">n</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="1317" class="Symbol">(</a><a id="1318" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="1326" class="Symbol">(</a><a id="1327" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1329" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1301" class="Bound">n</a><a id="1330" class="Symbol">)</a>
                                                <a id="1380" class="Symbol">(</a><a id="1381" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="1397" class="Symbol">(</a><a id="1398" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="1405" class="Symbol">(</a><a id="1406" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1156" class="Bound">f↑</a> <a id="1409" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1301" class="Bound">n</a><a id="1410" class="Symbol">))</a>
                                                                 <a id="1478" class="Symbol">(</a><a id="1479" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="1486" class="Symbol">(</a><a id="1487" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1176" class="Bound">g↑</a> <a id="1490" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1301" class="Bound">n</a><a id="1491" class="Symbol">))</a>
                                                                 <a id="1559" class="Symbol">(</a><a id="1560" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1234" class="Bound">rspec</a> <a id="1566" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1301" class="Bound">n</a><a id="1567" class="Symbol">)</a>
                                                                 <a id="1634" class="Symbol">(</a><a id="1635" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1234" class="Bound">rspec</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1646" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1301" class="Bound">n</a><a id="1647" class="Symbol">))))</a>
          <a id="1662" class="Keyword">in</a> <a id="1665" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="1673" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1679" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1140" class="Bound">f</a> <a id="1681" class="Symbol">{</a><a id="1682" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1156" class="Bound">f↑</a><a id="1684" class="Symbol">}</a> <a id="1686" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="1688" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1694" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1142" class="Bound">g</a> <a id="1696" class="Symbol">{</a><a id="1697" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1176" class="Bound">g↑</a><a id="1699" class="Symbol">}</a> <a id="1701" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="1704" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1710" class="Symbol">(λ</a> <a id="1713" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1713" class="Bound">n</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1208" class="Bound">r</a> <a id="1719" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1713" class="Bound">n</a> <a id="1721" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1723" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1725" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1713" class="Bound">n</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">{</a><a id="1729" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1294" class="Bound">r↑</a><a id="1731" class="Symbol">}</a>
  <a id="limMin[_,_]~_.trunc"></a><a id="1735" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1735" class="InductiveConstructor">trunc</a> <a id="1741" class="Symbol">:</a> <a id="1743" class="Symbol">{</a><a id="1744" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1744" class="Bound">x</a> <a id="1746" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1746" class="Bound">y</a> <a id="1748" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1748" class="Bound">z</a> <a id="1750" class="Symbol">:</a> <a id="1752" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1755" class="Symbol">}</a> <a id="1757" class="Symbol">→</a> <a id="1759" class="Symbol">(</a><a id="1760" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1760" class="Bound">p</a> <a id="1762" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1762" class="Bound">q</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="1774" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1744" class="Bound">x</a> <a id="1776" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="1778" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1746" class="Bound">y</a> <a id="1780" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="1783" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1748" class="Bound">z</a><a id="1784" class="Symbol">)</a> <a id="1786" class="Symbol">→</a> <a id="1788" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1760" class="Bound">p</a> <a id="1790" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1792" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1762" class="Bound">q</a>

 <a id="limMin[,]~-mono"></a><a id="1796" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">{</a><a id="1815" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1815" class="Bound">x</a> <a id="1817" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1817" class="Bound">x&#39;</a> <a id="1820" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1820" class="Bound">y</a> <a id="1822" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1822" class="Bound">y&#39;</a> <a id="1825" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1825" class="Bound">z</a> <a id="1827" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1827" class="Bound">z&#39;</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1835" class="Symbol">}</a> <a id="1837" class="Symbol">→</a> <a id="1839" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1815" class="Bound">x</a> <a id="1841" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1843" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1817" class="Bound">x&#39;</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1820" class="Bound">y</a> <a id="1850" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1852" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1822" class="Bound">y&#39;</a>
                 <a id="1872" class="Symbol">→</a> <a id="1874" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="1882" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1815" class="Bound">x</a> <a id="1884" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="1886" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1820" class="Bound">y</a> <a id="1888" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="1891" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1825" class="Bound">z</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="1903" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1817" class="Bound">x&#39;</a> <a id="1906" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="1908" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1822" class="Bound">y&#39;</a> <a id="1911" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="1914" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1827" class="Bound">z&#39;</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1825" class="Bound">z</a> <a id="1921" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1923" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1827" class="Bound">z&#39;</a>
 <a id="1927" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="1943" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1943" class="Bound">u</a> <a id="1945" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1945" class="Bound">v</a> <a id="1947" class="Symbol">(</a><a id="1948" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#779" class="InductiveConstructor">zero-left</a> <a id="1958" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1958" class="Bound">y</a><a id="1959" class="Symbol">)</a> <a id="1961" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1961" class="Bound">σ</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
 <a id="1973" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="1989" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1989" class="Bound">u</a> <a id="1991" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1991" class="Bound">v</a> <a id="1993" class="Symbol">(</a><a id="1994" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#830" class="InductiveConstructor">succ-left</a> <a id="2004" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2004" class="Bound">x₁</a> <a id="2007" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2007" class="Bound">y</a> <a id="2009" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2009" class="Bound">z</a> <a id="2011" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2011" class="Bound">ρ</a><a id="2012" class="Symbol">)</a> <a id="2014" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2014" class="Bound">σ</a> <a id="2016" class="Symbol">=</a>
  <a id="2020" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2036" class="Symbol">(</a><a id="2037" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2045" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="2064" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1989" class="Bound">u</a><a id="2065" class="Symbol">)</a> <a id="2067" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1991" class="Bound">v</a> <a id="2069" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2011" class="Bound">ρ</a> <a id="2071" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2014" class="Bound">σ</a>
 <a id="2074" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2090" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2090" class="Bound">u</a> <a id="2092" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2092" class="Bound">v</a> <a id="2094" class="Symbol">(</a><a id="2095" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#905" class="InductiveConstructor">lim-zero</a> <a id="2104" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2104" class="Bound">f</a><a id="2105" class="Symbol">)</a> <a id="2107" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2107" class="Bound">σ</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
 <a id="2119" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2135" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2135" class="Bound">u</a> <a id="2137" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2137" class="Bound">v</a> <a id="2139" class="Symbol">(</a><a id="2140" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#990" class="InductiveConstructor">lim-succ</a> <a id="2149" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2149" class="Bound">f</a> <a id="2151" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2151" class="Bound">y₁</a> <a id="2154" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2154" class="Bound">z</a> <a id="2156" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2156" class="Bound">ρ</a><a id="2157" class="Symbol">)</a> <a id="2159" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2159" class="Bound">σ</a> <a id="2161" class="Symbol">=</a>
  <a id="2165" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a>  <a id="2182" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2135" class="Bound">u</a> <a id="2184" class="Symbol">(</a><a id="2185" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2193" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="2212" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2137" class="Bound">v</a><a id="2213" class="Symbol">)</a> <a id="2215" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2156" class="Bound">ρ</a> <a id="2217" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2159" class="Bound">σ</a>
 <a id="2220" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2236" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2236" class="Bound">u</a> <a id="2238" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2238" class="Bound">v</a> <a id="2240" class="Symbol">(</a><a id="2241" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2249" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2249" class="Bound">f</a> <a id="2251" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2251" class="Bound">g</a> <a id="2253" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2253" class="Bound">r</a> <a id="2255" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2255" class="Bound">rspec</a><a id="2260" class="Symbol">)</a> <a id="2262" class="Symbol">(</a><a id="2263" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#779" class="InductiveConstructor">zero-left</a> <a id="2273" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2273" class="Bound">y&#39;</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2285" class="Symbol">(</a><a id="2286" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="2295" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2236" class="Bound">u</a><a id="2296" class="Symbol">)</a>
 <a id="2299" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2315" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2315" class="Bound">u</a> <a id="2317" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2317" class="Bound">v</a> <a id="2319" class="Symbol">(</a><a id="2320" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2328" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2328" class="Bound">f</a> <a id="2330" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2330" class="Bound">g</a> <a id="2332" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2332" class="Bound">r</a> <a id="2334" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2334" class="Bound">rspec</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">(</a><a id="2342" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#830" class="InductiveConstructor">succ-left</a> <a id="2352" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2352" class="Bound">x₁</a> <a id="2355" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2355" class="Bound">y&#39;</a> <a id="2358" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2358" class="Bound">z&#39;</a> <a id="2361" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2361" class="Bound">σ</a><a id="2362" class="Symbol">)</a> <a id="2364" class="Symbol">=</a>
  <a id="2368" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a>  <a id="2385" class="Symbol">(</a><a id="2386" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="2399" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2328" class="Bound">f</a> <a id="2401" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2352" class="Bound">x₁</a> <a id="2404" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2315" class="Bound">u</a><a id="2405" class="Symbol">)</a> <a id="2407" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2317" class="Bound">v</a> <a id="2409" class="Symbol">(</a><a id="2410" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2418" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2328" class="Bound">f</a> <a id="2420" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2330" class="Bound">g</a> <a id="2422" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2332" class="Bound">r</a> <a id="2424" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2334" class="Bound">rspec</a><a id="2429" class="Symbol">)</a> <a id="2431" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2361" class="Bound">σ</a>
 <a id="2434" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2450" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2450" class="Bound">u</a> <a id="2452" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2452" class="Bound">v</a> <a id="2454" class="Symbol">(</a><a id="2455" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2463" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2463" class="Bound">f</a> <a id="2465" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2465" class="Bound">g</a> <a id="2467" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2467" class="Bound">r</a> <a id="2469" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2469" class="Bound">rspec</a><a id="2474" class="Symbol">)</a> <a id="2476" class="Symbol">(</a><a id="2477" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#905" class="InductiveConstructor">lim-zero</a> <a id="2486" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2486" class="Bound">f₁</a><a id="2488" class="Symbol">)</a> <a id="2490" class="Symbol">=</a> <a id="2492" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2498" class="Symbol">(</a><a id="2499" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="2508" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2452" class="Bound">v</a><a id="2509" class="Symbol">)</a>
 <a id="2512" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2528" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2528" class="Bound">u</a> <a id="2530" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2530" class="Bound">v</a> <a id="2532" class="Symbol">(</a><a id="2533" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2541" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2541" class="Bound">f</a> <a id="2543" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2543" class="Bound">g</a> <a id="2545" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2545" class="Bound">r</a> <a id="2547" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2547" class="Bound">rspec</a><a id="2552" class="Symbol">)</a> <a id="2554" class="Symbol">(</a><a id="2555" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#990" class="InductiveConstructor">lim-succ</a> <a id="2564" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2564" class="Bound">f₁</a> <a id="2567" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2567" class="Bound">y₁</a> <a id="2570" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2570" class="Bound">z&#39;</a> <a id="2573" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2573" class="Bound">σ</a><a id="2574" class="Symbol">)</a> <a id="2576" class="Symbol">=</a>
  <a id="2580" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2596" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2528" class="Bound">u</a> <a id="2598" class="Symbol">(</a><a id="2599" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="2612" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2543" class="Bound">g</a> <a id="2614" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2567" class="Bound">y₁</a> <a id="2617" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2530" class="Bound">v</a><a id="2618" class="Symbol">)</a> <a id="2620" class="Symbol">(</a><a id="2621" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2629" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2541" class="Bound">f</a> <a id="2631" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2543" class="Bound">g</a> <a id="2633" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2545" class="Bound">r</a> <a id="2635" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2547" class="Bound">rspec</a><a id="2640" class="Symbol">)</a> <a id="2642" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2573" class="Bound">σ</a>
 <a id="2645" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="2661" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2661" class="Bound">u</a> <a id="2663" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2663" class="Bound">v</a> <a id="2665" class="Symbol">(</a><a id="2666" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2674" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2674" class="Bound">f</a> <a id="2676" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2676" class="Bound">f&#39;</a> <a id="2679" class="Symbol">{</a><a id="2680" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2680" class="Bound">f↑</a><a id="2682" class="Symbol">}</a> <a id="2684" class="Symbol">{</a><a id="2685" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2685" class="Bound">f&#39;↑</a><a id="2688" class="Symbol">}</a> <a id="2690" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2690" class="Bound">r</a> <a id="2692" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2692" class="Bound">rspec</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">(</a><a id="2700" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="2708" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2708" class="Bound">g</a> <a id="2710" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2710" class="Bound">g&#39;</a> <a id="2713" class="Symbol">{</a><a id="2714" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2714" class="Bound">g↑</a><a id="2716" class="Symbol">}</a> <a id="2718" class="Symbol">{</a><a id="2719" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2719" class="Bound">g&#39;↑</a><a id="2722" class="Symbol">}</a> <a id="2724" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2724" class="Bound">s</a> <a id="2726" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2726" class="Bound">sspec</a><a id="2731" class="Symbol">)</a> <a id="2733" class="Symbol">=</a>
  <a id="2737" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="2762" class="Symbol">_</a> <a id="2764" class="Symbol">_</a> <a id="2766" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2782" class="Function">h</a>
   <a id="2771" class="Keyword">where</a>
     <a id="2782" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2782" class="Function">h</a> <a id="2784" class="Symbol">:</a> <a id="2786" class="Symbol">(λ</a> <a id="2789" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2789" class="Bound">k</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2690" class="Bound">r</a> <a id="2795" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2789" class="Bound">k</a> <a id="2797" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2799" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2801" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2789" class="Bound">k</a><a id="2802" class="Symbol">)</a> <a id="2804" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="2806" class="Symbol">(λ</a> <a id="2809" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2809" class="Bound">k</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2724" class="Bound">s</a> <a id="2815" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2809" class="Bound">k</a> <a id="2817" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2819" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2821" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2809" class="Bound">k</a><a id="2822" class="Symbol">)</a>
     <a id="2829" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2782" class="Function">h</a> <a id="2831" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a>  <a id="2834" class="Symbol">=</a>  <a id="2837" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2844" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="2860" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2916" class="Function">β</a> <a id="2862" class="Symbol">(</a><a id="2863" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="2888" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2674" class="Bound">f</a> <a id="2890" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2708" class="Bound">g</a> <a id="2892" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2661" class="Bound">u</a> <a id="2894" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a><a id="2895" class="Symbol">)</a>
      <a id="2903" class="Keyword">where</a>
       <a id="2916" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2916" class="Function">β</a> <a id="2918" class="Symbol">:</a>  <a id="2921" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2924" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2924" class="Bound">n</a> <a id="2926" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2928" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2930" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2932" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2674" class="Bound">f</a> <a id="2934" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="2936" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2938" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2708" class="Bound">g</a> <a id="2940" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2924" class="Bound">n</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2947" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2947" class="Bound">n</a> <a id="2949" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2951" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2953" href="PropTrunc.html#1594" class="Function">]</a> <a id="2955" class="Symbol">(</a><a id="2956" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2690" class="Bound">r</a> <a id="2958" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="2960" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2962" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2964" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="2966" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2968" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2724" class="Bound">s</a> <a id="2970" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2947" class="Bound">n</a> <a id="2972" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2974" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2976" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2947" class="Bound">n</a><a id="2977" class="Symbol">)</a>
       <a id="2986" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2916" class="Function">β</a> <a id="2988" class="Symbol">(</a><a id="2989" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2989" class="Bound">n₁</a> <a id="2992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2994" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2994" class="Bound">m₁</a><a id="2996" class="Symbol">)</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="3007" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3069" class="Function">α</a> <a id="3009" class="Symbol">(</a><a id="3010" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="3035" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2676" class="Bound">f&#39;</a> <a id="3038" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2710" class="Bound">g&#39;</a> <a id="3041" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2663" class="Bound">v</a> <a id="3043" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a><a id="3044" class="Symbol">)</a>
        <a id="3054" class="Keyword">where</a>
         <a id="3069" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3069" class="Function">α</a> <a id="3071" class="Symbol">:</a> <a id="3073" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3076" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3076" class="Bound">n</a> <a id="3078" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3080" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3082" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3084" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2676" class="Bound">f&#39;</a> <a id="3087" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3089" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3091" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2710" class="Bound">g&#39;</a> <a id="3094" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3076" class="Bound">n</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3101" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3101" class="Bound">n</a> <a id="3103" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3105" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3107" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3109" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2690" class="Bound">r</a> <a id="3111" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3113" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3115" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3117" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3119" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3121" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2724" class="Bound">s</a> <a id="3123" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3101" class="Bound">n</a> <a id="3125" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3127" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3129" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3101" class="Bound">n</a>
         <a id="3140" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3069" class="Function">α</a> <a id="3142" class="Symbol">(</a><a id="3143" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3143" class="Bound">n₂</a> <a id="3146" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3148" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3148" class="Bound">m₂</a><a id="3150" class="Symbol">)</a> <a id="3152" class="Symbol">=</a> <a id="3154" class="Symbol">(</a><a id="3155" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a> <a id="3158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3160" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3223" class="Function">u₀</a><a id="3162" class="Symbol">)</a>
          <a id="3174" class="Keyword">where</a>
           <a id="3191" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2989" class="Bound">n₁</a> <a id="3199" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#179" class="Primitive Operator">N+</a> <a id="3202" class="Symbol">(</a><a id="3203" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3143" class="Bound">n₂</a> <a id="3206" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#179" class="Primitive Operator">N+</a> <a id="3209" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a><a id="3210" class="Symbol">)</a>
           <a id="3223" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3223" class="Function">u₀</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2690" class="Bound">r</a> <a id="3230" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3232" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3234" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3236" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3238" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3240" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2724" class="Bound">s</a> <a id="3242" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a> <a id="3245" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3247" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3249" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a>
           <a id="3263" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3223" class="Function">u₀</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="3275" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3370" class="Function">w</a> <a id="3277" class="Symbol">(</a><a id="3278" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="3309" class="Symbol">{</a><a id="3310" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a><a id="3311" class="Symbol">})</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="3327" class="Symbol">{</a><a id="3328" class="Argument">k</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2989" class="Bound">n₁</a><a id="3334" class="Symbol">})))</a>
            <a id="3351" class="Keyword">where</a>
             <a id="3370" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3370" class="Function">w</a> <a id="3372" class="Symbol">:</a> <a id="3374" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2690" class="Bound">r</a> <a id="3376" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3378" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3380" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2724" class="Bound">s</a> <a id="3382" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a>
             <a id="3398" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3370" class="Function">w</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="3418" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3480" class="Function">u₁</a> <a id="3421" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3586" class="Function">u₂</a> <a id="3424" class="Symbol">(</a><a id="3425" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2692" class="Bound">rspec</a> <a id="3431" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Symbol">(</a><a id="3435" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2726" class="Bound">sspec</a> <a id="3441" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a><a id="3443" class="Symbol">)</a>
              <a id="3459" class="Keyword">where</a>
               <a id="3480" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3480" class="Function">u₁</a> <a id="3483" class="Symbol">:</a> <a id="3485" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2674" class="Bound">f</a> <a id="3487" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3489" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3491" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2708" class="Bound">g</a> <a id="3493" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a>
               <a id="3511" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3480" class="Function">u₁</a> <a id="3514" class="Symbol">=</a> <a id="3516" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3524" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2994" class="Bound">m₁</a> <a id="3527" class="Symbol">(</a><a id="3528" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="3548" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2714" class="Bound">g↑</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a> <a id="3563" class="Symbol">{</a><a id="3564" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2989" class="Bound">n₁</a><a id="3566" class="Symbol">}))</a>

               <a id="3586" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3586" class="Function">u₂</a> <a id="3589" class="Symbol">:</a> <a id="3591" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2676" class="Bound">f&#39;</a> <a id="3594" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2831" class="Bound">k</a> <a id="3596" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3598" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2710" class="Bound">g&#39;</a> <a id="3601" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3191" class="Function">n₀</a>
               <a id="3619" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3586" class="Function">u₂</a> <a id="3622" class="Symbol">=</a> <a id="3624" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3632" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3148" class="Bound">m₂</a>
                            <a id="3663" class="Symbol">(</a><a id="3664" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="3684" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2719" class="Bound">g&#39;↑</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a> <a id="3711" class="Symbol">{</a><a id="3712" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3143" class="Bound">n₂</a><a id="3714" class="Symbol">})</a>
                                                                <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="3794" class="Symbol">{</a><a id="3795" class="Argument">k</a> <a id="3797" class="Symbol">=</a> <a id="3799" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#2989" class="Bound">n₁</a><a id="3801" class="Symbol">})))</a>
 <a id="3807" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="3823" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3823" class="Bound">u</a> <a id="3825" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3825" class="Bound">v</a> <a id="3827" class="Symbol">(</a><a id="3828" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="3836" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3836" class="Bound">f</a> <a id="3838" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3838" class="Bound">g</a> <a id="3840" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3840" class="Bound">r</a> <a id="3842" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3842" class="Bound">rspec</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">(</a><a id="3850" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1735" class="InductiveConstructor">trunc</a> <a id="3856" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3856" class="Bound">σ</a> <a id="3858" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3858" class="Bound">σ&#39;</a> <a id="3861" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3861" class="Bound">i</a><a id="3862" class="Symbol">)</a> <a id="3864" class="Symbol">=</a>
  <a id="3868" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="3881" class="Symbol">(λ</a> <a id="3884" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3884" class="Bound">i</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="3895" class="Symbol">)</a> <a id="3897" class="Symbol">(</a><a id="3898" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a>  <a id="3915" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3823" class="Bound">u</a> <a id="3917" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3825" class="Bound">v</a> <a id="3919" class="Symbol">(</a><a id="3920" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="3928" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3836" class="Bound">f</a> <a id="3930" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3838" class="Bound">g</a> <a id="3932" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3840" class="Bound">r</a> <a id="3934" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3842" class="Bound">rspec</a><a id="3939" class="Symbol">)</a> <a id="3941" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3856" class="Bound">σ</a><a id="3942" class="Symbol">)</a>
                               <a id="3975" class="Symbol">(</a><a id="3976" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="3992" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3823" class="Bound">u</a> <a id="3994" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3825" class="Bound">v</a> <a id="3996" class="Symbol">(</a><a id="3997" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="4005" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3836" class="Bound">f</a> <a id="4007" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3838" class="Bound">g</a> <a id="4009" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3840" class="Bound">r</a> <a id="4011" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3842" class="Bound">rspec</a><a id="4016" class="Symbol">)</a> <a id="4018" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3858" class="Bound">σ&#39;</a><a id="4020" class="Symbol">)</a> <a id="4022" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#3861" class="Bound">i</a>
 <a id="4025" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="4041" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4041" class="Bound">u</a> <a id="4043" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4043" class="Bound">v</a> <a id="4045" class="Symbol">(</a><a id="4046" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1735" class="InductiveConstructor">trunc</a> <a id="4052" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4052" class="Bound">ρ</a> <a id="4054" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4054" class="Bound">ρ&#39;</a> <a id="4057" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4057" class="Bound">i</a><a id="4058" class="Symbol">)</a> <a id="4060" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4060" class="Bound">σ</a> <a id="4062" class="Symbol">=</a>
  <a id="4066" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="4079" class="Symbol">(λ</a> <a id="4082" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4082" class="Bound">i</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="4093" class="Symbol">)</a> <a id="4095" class="Symbol">(</a><a id="4096" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="4112" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4041" class="Bound">u</a> <a id="4114" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4043" class="Bound">v</a> <a id="4116" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4052" class="Bound">ρ</a> <a id="4118" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4060" class="Bound">σ</a><a id="4119" class="Symbol">)</a>
                               <a id="4152" class="Symbol">(</a><a id="4153" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="4169" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4041" class="Bound">u</a> <a id="4171" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4043" class="Bound">v</a> <a id="4173" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4054" class="Bound">ρ&#39;</a> <a id="4176" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4060" class="Bound">σ</a><a id="4177" class="Symbol">)</a> <a id="4179" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4057" class="Bound">i</a>


<a id="limMin[,]~-single-valued"></a><a id="4183" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4183" class="Function">limMin[,]~-single-valued</a> <a id="4208" class="Symbol">:</a> <a id="4210" class="Symbol">{</a><a id="4211" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4211" class="Bound">x</a> <a id="4213" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4213" class="Bound">y</a> <a id="4215" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4215" class="Bound">z</a> <a id="4217" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4217" class="Bound">z&#39;</a> <a id="4220" class="Symbol">:</a> <a id="4222" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4225" class="Symbol">}</a>
                         <a id="4252" class="Symbol">→</a> <a id="4254" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="4262" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4211" class="Bound">x</a> <a id="4264" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="4266" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4213" class="Bound">y</a> <a id="4268" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="4271" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4215" class="Bound">z</a> <a id="4273" class="Symbol">→</a> <a id="4275" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="4283" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4211" class="Bound">x</a> <a id="4285" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="4287" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4213" class="Bound">y</a> <a id="4289" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="4292" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4217" class="Bound">z&#39;</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4215" class="Bound">z</a> <a id="4299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4301" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4217" class="Bound">z&#39;</a>
<a id="4304" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4183" class="Function">limMin[,]~-single-valued</a> <a id="4329" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4329" class="Bound">ρ</a> <a id="4331" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4331" class="Bound">σ</a> <a id="4333" class="Symbol">=</a>
 <a id="4336" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="4346" class="Symbol">(</a><a id="4347" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="4363" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="4370" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="4377" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4329" class="Bound">ρ</a> <a id="4379" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4331" class="Bound">σ</a><a id="4380" class="Symbol">)</a> <a id="4382" class="Symbol">(</a><a id="4383" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a>  <a id="4400" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="4407" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="4414" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4331" class="Bound">σ</a> <a id="4416" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4329" class="Bound">ρ</a><a id="4417" class="Symbol">)</a>

<a id="limMin[,]-outputs-unique"></a><a id="4420" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4420" class="Function">limMin[,]-outputs-unique</a> <a id="4445" class="Symbol">:</a> <a id="4447" class="Symbol">{</a><a id="4448" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4448" class="Bound">x</a> <a id="4450" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4450" class="Bound">y</a> <a id="4452" class="Symbol">:</a> <a id="4454" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4457" class="Symbol">}</a> <a id="4459" class="Symbol">→</a> <a id="4461" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4472" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4472" class="Bound">z</a> <a id="4474" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4476" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4480" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4482" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="4490" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4448" class="Bound">x</a> <a id="4492" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="4494" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4450" class="Bound">y</a> <a id="4496" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="4499" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4472" class="Bound">z</a><a id="4500" class="Symbol">)</a>
<a id="4502" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4420" class="Function">limMin[,]-outputs-unique</a> <a id="4527" class="Symbol">(</a><a id="4528" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4528" class="Bound">z</a> <a id="4530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4532" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4532" class="Bound">r</a><a id="4533" class="Symbol">)</a> <a id="4535" class="Symbol">(</a><a id="4536" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4536" class="Bound">z&#39;</a> <a id="4539" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4541" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4541" class="Bound">r&#39;</a><a id="4543" class="Symbol">)</a> <a id="4545" class="Symbol">=</a>
 <a id="4548" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="4555" class="Symbol">(λ</a> <a id="4558" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4558" class="Bound">w</a> <a id="4560" class="Symbol">→</a> <a id="4562" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1735" class="InductiveConstructor">trunc</a><a id="4567" class="Symbol">)</a> <a id="4569" class="Symbol">(</a><a id="4570" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4183" class="Function">limMin[,]~-single-valued</a> <a id="4595" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4532" class="Bound">r</a> <a id="4597" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4541" class="Bound">r&#39;</a><a id="4599" class="Symbol">)</a>

<a id="limMin[,]~-total"></a><a id="4602" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4602" class="Function">limMin[,]~-total</a> <a id="4619" class="Symbol">:</a> <a id="4621" class="Symbol">(</a><a id="4622" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4622" class="Bound">x</a> <a id="4624" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4624" class="Bound">y</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4631" class="Symbol">)</a> <a id="4633" class="Symbol">→</a> <a id="4635" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4638" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4638" class="Bound">z</a> <a id="4640" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4642" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4646" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4648" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="4656" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4622" class="Bound">x</a> <a id="4658" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="4660" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4624" class="Bound">y</a> <a id="4662" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="4665" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4638" class="Bound">z</a>
<a id="4667" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4602" class="Function">limMin[,]~-total</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4694" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="4696" class="Symbol">(λ</a> <a id="4699" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4699" class="Bound">x</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4711" class="Symbol">(λ</a> <a id="4714" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4714" class="Bound">y</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4420" class="Function">limMin[,]-outputs-unique</a><a id="4742" class="Symbol">))</a> <a id="4745" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4833" class="Function">P₀</a> <a id="4748" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4875" class="Function">Pₛ</a> <a id="4751" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4980" class="Function">Pₗ</a>
 <a id="4755" class="Keyword">where</a>
  <a id="4763" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="4765" class="Symbol">:</a> <a id="4767" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="4780" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="4782" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4782" class="Bound">x</a> <a id="4784" class="Symbol">=</a> <a id="4786" class="Symbol">(</a><a id="4787" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4787" class="Bound">y</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4794" class="Symbol">)</a> <a id="4796" class="Symbol">→</a>  <a id="4799" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4802" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4802" class="Bound">z</a> <a id="4804" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4806" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4810" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4812" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="4820" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4782" class="Bound">x</a> <a id="4822" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="4824" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4787" class="Bound">y</a> <a id="4826" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="4829" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4802" class="Bound">z</a>
  <a id="4833" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4833" class="Function">P₀</a> <a id="4836" class="Symbol">:</a> <a id="4838" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="4840" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="4847" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4833" class="Function">P₀</a> <a id="4850" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4850" class="Bound">y</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4859" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4861" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#779" class="InductiveConstructor">zero-left</a> <a id="4871" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4850" class="Bound">y</a>
  <a id="4875" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4875" class="Function">Pₛ</a> <a id="4878" class="Symbol">:</a> <a id="4880" class="Symbol">{</a><a id="4881" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4881" class="Bound">x</a> <a id="4883" class="Symbol">:</a> <a id="4885" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4888" class="Symbol">}</a> <a id="4890" class="Symbol">→</a> <a id="4892" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="4894" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4881" class="Bound">x</a> <a id="4896" class="Symbol">→</a> <a id="4898" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="4900" class="Symbol">(</a><a id="4901" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4906" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4881" class="Bound">x</a><a id="4907" class="Symbol">)</a>
  <a id="4911" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4875" class="Function">Pₛ</a> <a id="4914" class="Symbol">{</a><a id="4915" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4915" class="Bound">x</a><a id="4916" class="Symbol">}</a> <a id="4918" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4918" class="Bound">p</a> <a id="4920" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4920" class="Bound">y</a> <a id="4922" class="Symbol">=</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4929" class="Symbol">(</a><a id="4930" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4918" class="Bound">p</a> <a id="4932" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4920" class="Bound">y</a><a id="4933" class="Symbol">))</a> <a id="4936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4938" class="Symbol">(</a><a id="4939" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#830" class="InductiveConstructor">succ-left</a> <a id="4949" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4915" class="Bound">x</a> <a id="4951" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4920" class="Bound">y</a> <a id="4953" class="Symbol">(</a><a id="4954" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4958" class="Symbol">(</a><a id="4959" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4918" class="Bound">p</a> <a id="4961" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4920" class="Bound">y</a><a id="4962" class="Symbol">))</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4970" class="Symbol">(</a><a id="4971" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4918" class="Bound">p</a> <a id="4973" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4920" class="Bound">y</a><a id="4974" class="Symbol">)))</a>
  <a id="4980" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4980" class="Function">Pₗ</a> <a id="4983" class="Symbol">:</a> <a id="4985" class="Symbol">{</a><a id="4986" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4986" class="Bound">f</a> <a id="4988" class="Symbol">:</a> <a id="4990" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4992" class="Symbol">→</a> <a id="4994" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4997" class="Symbol">}</a> <a id="4999" class="Symbol">{</a><a id="5000" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5000" class="Bound">f↑</a> <a id="5003" class="Symbol">:</a> <a id="5005" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5016" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4986" class="Bound">f</a><a id="5017" class="Symbol">}</a>
    <a id="5023" class="Symbol">→</a> <a id="5025" class="Symbol">((</a><a id="5027" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5027" class="Bound">k</a> <a id="5029" class="Symbol">:</a> <a id="5031" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5032" class="Symbol">)</a> <a id="5034" class="Symbol">→</a> <a id="5036" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="5038" class="Symbol">(</a><a id="5039" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4986" class="Bound">f</a> <a id="5041" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5027" class="Bound">k</a><a id="5042" class="Symbol">))</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4763" class="Function">P</a> <a id="5049" class="Symbol">(</a><a id="5050" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5056" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4986" class="Bound">f</a> <a id="5058" class="Symbol">{</a><a id="5059" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5000" class="Bound">f↑</a><a id="5061" class="Symbol">})</a>
  <a id="5066" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4980" class="Function">Pₗ</a> <a id="5069" class="Symbol">{</a><a id="5070" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5070" class="Bound">f</a><a id="5071" class="Symbol">}</a> <a id="5073" class="Symbol">{</a><a id="5074" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5074" class="Bound">f↑</a><a id="5076" class="Symbol">}</a> <a id="5078" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5078" class="Bound">p</a> <a id="5080" class="Symbol">=</a> <a id="5082" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="5090" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5164" class="Function">Q</a> <a id="5092" class="Symbol">(λ</a> <a id="5095" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5095" class="Bound">x</a> <a id="5097" class="Symbol">→</a> <a id="5099" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4420" class="Function">limMin[,]-outputs-unique</a><a id="5123" class="Symbol">)</a> <a id="5125" class="Symbol">(</a><a id="5126" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5131" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5133" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#905" class="InductiveConstructor">lim-zero</a> <a id="5142" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5070" class="Bound">f</a><a id="5143" class="Symbol">)</a> <a id="5145" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5231" class="Function">Qₛ</a> <a id="5148" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5325" class="Function">Qₗ</a>
   <a id="5154" class="Keyword">where</a>
    <a id="5164" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5164" class="Function">Q</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="5183" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5164" class="Function">Q</a> <a id="5185" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5185" class="Bound">y</a> <a id="5187" class="Symbol">=</a> <a id="5189" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5192" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5192" class="Bound">z</a> <a id="5194" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5196" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="5200" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5202" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="5210" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5216" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5070" class="Bound">f</a> <a id="5218" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="5220" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5185" class="Bound">y</a> <a id="5222" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="5225" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5192" class="Bound">z</a>
    <a id="5231" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5231" class="Function">Qₛ</a> <a id="5234" class="Symbol">:</a> <a id="5236" class="Symbol">{</a><a id="5237" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5237" class="Bound">y</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5244" class="Symbol">}</a> <a id="5246" class="Symbol">→</a> <a id="5248" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5164" class="Function">Q</a> <a id="5250" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5237" class="Bound">y</a> <a id="5252" class="Symbol">→</a> <a id="5254" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5164" class="Function">Q</a> <a id="5256" class="Symbol">(</a><a id="5257" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5262" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5237" class="Bound">y</a><a id="5263" class="Symbol">)</a>
    <a id="5269" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5231" class="Function">Qₛ</a> <a id="5272" class="Symbol">{</a><a id="5273" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5273" class="Bound">y</a><a id="5274" class="Symbol">}</a> <a id="5276" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5276" class="Bound">q</a> <a id="5278" class="Symbol">=</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5285" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5276" class="Bound">q</a><a id="5286" class="Symbol">)</a> <a id="5288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5290" class="Symbol">(</a><a id="5291" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#990" class="InductiveConstructor">lim-succ</a> <a id="5300" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5070" class="Bound">f</a> <a id="5302" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5273" class="Bound">y</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5309" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5276" class="Bound">q</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">(</a><a id="5313" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5317" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5276" class="Bound">q</a><a id="5318" class="Symbol">))</a>
    <a id="5325" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5325" class="Function">Qₗ</a> <a id="5328" class="Symbol">:</a> <a id="5330" class="Symbol">{</a><a id="5331" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5331" class="Bound">g</a> <a id="5333" class="Symbol">:</a> <a id="5335" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5337" class="Symbol">→</a> <a id="5339" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5342" class="Symbol">}</a> <a id="5344" class="Symbol">{</a><a id="5345" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5345" class="Bound">g↑</a> <a id="5348" class="Symbol">:</a> <a id="5350" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5361" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5331" class="Bound">g</a><a id="5362" class="Symbol">}</a>
       <a id="5371" class="Symbol">→</a> <a id="5373" class="Symbol">((</a><a id="5375" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5375" class="Bound">k</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">→</a> <a id="5384" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5164" class="Function">Q</a> <a id="5386" class="Symbol">(</a><a id="5387" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5331" class="Bound">g</a> <a id="5389" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5375" class="Bound">k</a><a id="5390" class="Symbol">))</a> <a id="5393" class="Symbol">→</a> <a id="5395" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5164" class="Function">Q</a> <a id="5397" class="Symbol">(</a><a id="5398" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5404" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5331" class="Bound">g</a> <a id="5406" class="Symbol">{</a><a id="5407" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5345" class="Bound">g↑</a><a id="5409" class="Symbol">})</a>
    <a id="5416" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5325" class="Function">Qₗ</a> <a id="5419" class="Symbol">{</a><a id="5420" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5420" class="Bound">g</a><a id="5421" class="Symbol">}</a> <a id="5423" class="Symbol">{</a><a id="5424" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5424" class="Bound">g↑</a><a id="5426" class="Symbol">}</a> <a id="5428" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5428" class="Bound">q</a> <a id="5430" class="Symbol">=</a> <a id="5432" class="Symbol">(</a><a id="5433" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5439" class="Symbol">(λ</a> <a id="5442" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5442" class="Bound">n</a> <a id="5444" class="Symbol">→</a> <a id="5446" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5499" class="Function">r</a> <a id="5448" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5442" class="Bound">n</a> <a id="5450" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5452" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5454" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5442" class="Bound">n</a><a id="5455" class="Symbol">))</a> <a id="5458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5460" class="Symbol">(</a><a id="5461" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1129" class="InductiveConstructor">lim-lim</a> <a id="5469" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5070" class="Bound">f</a> <a id="5471" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5420" class="Bound">g</a> <a id="5473" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5499" class="Function">r</a> <a id="5475" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5545" class="Function">rspec</a><a id="5480" class="Symbol">)</a>
     <a id="5487" class="Keyword">where</a>
      <a id="5499" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5499" class="Function">r</a> <a id="5501" class="Symbol">:</a> <a id="5503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5505" class="Symbol">→</a> <a id="5507" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
      <a id="5517" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5499" class="Function">r</a> <a id="5519" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5519" class="Bound">n</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5527" class="Symbol">(</a><a id="5528" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5078" class="Bound">p</a> <a id="5530" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5519" class="Bound">n</a> <a id="5532" class="Symbol">(</a><a id="5533" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5420" class="Bound">g</a> <a id="5535" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5519" class="Bound">n</a><a id="5536" class="Symbol">))</a>
      <a id="5545" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5545" class="Function">rspec</a> <a id="5551" class="Symbol">:</a> <a id="5553" class="Symbol">(</a><a id="5554" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5554" class="Bound">n</a> <a id="5556" class="Symbol">:</a> <a id="5558" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5559" class="Symbol">)</a> <a id="5561" class="Symbol">→</a> <a id="5563" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="5571" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5070" class="Bound">f</a> <a id="5573" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5554" class="Bound">n</a> <a id="5575" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="5577" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5420" class="Bound">g</a> <a id="5579" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5554" class="Bound">n</a> <a id="5581" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="5584" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5499" class="Function">r</a> <a id="5586" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5554" class="Bound">n</a>
      <a id="5594" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5545" class="Function">rspec</a> <a id="5600" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5600" class="Bound">n</a> <a id="5602" class="Symbol">=</a> <a id="5604" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5608" class="Symbol">(</a><a id="5609" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5078" class="Bound">p</a> <a id="5611" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5600" class="Bound">n</a> <a id="5613" class="Symbol">(</a><a id="5614" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5420" class="Bound">g</a> <a id="5616" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5600" class="Bound">n</a><a id="5617" class="Symbol">))</a>
      <a id="5626" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5626" class="Function">r↑</a> <a id="5629" class="Symbol">:</a> <a id="5631" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="5642" class="Symbol">(λ</a> <a id="5645" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5645" class="Bound">n</a> <a id="5647" class="Symbol">→</a> <a id="5649" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5499" class="Function">r</a> <a id="5651" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5645" class="Bound">n</a> <a id="5653" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5655" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5657" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5645" class="Bound">n</a><a id="5658" class="Symbol">)</a>
      <a id="5666" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5626" class="Function">r↑</a> <a id="5669" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5669" class="Bound">n</a> <a id="5671" class="Symbol">=</a> <a id="5673" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="5685" class="Symbol">(</a><a id="5686" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="5694" class="Symbol">(</a><a id="5695" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5697" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5669" class="Bound">n</a><a id="5698" class="Symbol">)</a> <a id="5700" class="Symbol">(</a><a id="5701" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a>
                         <a id="5742" class="Symbol">(</a><a id="5743" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="5750" class="Symbol">(</a><a id="5751" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5074" class="Bound">f↑</a> <a id="5754" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5669" class="Bound">n</a><a id="5755" class="Symbol">))</a> <a id="5758" class="Symbol">(</a><a id="5759" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="5766" class="Symbol">(</a><a id="5767" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5424" class="Bound">g↑</a> <a id="5770" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5669" class="Bound">n</a><a id="5771" class="Symbol">))</a> <a id="5774" class="Symbol">(</a><a id="5775" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5545" class="Function">rspec</a> <a id="5781" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5669" class="Bound">n</a><a id="5782" class="Symbol">)</a> <a id="5784" class="Symbol">(</a><a id="5785" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5545" class="Function">rspec</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5796" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5669" class="Bound">n</a><a id="5797" class="Symbol">))))</a>



<a id="5805" class="Comment">-------------------- Definition and monotonicity of limMin as a function: --------------</a>

<a id="limMin"></a><a id="5895" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="5902" class="Symbol">:</a> <a id="5904" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="5908" class="Symbol">→</a> <a id="5910" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="5914" class="Symbol">→</a> <a id="5916" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="5920" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="5927" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5927" class="Bound">x</a> <a id="5929" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5929" class="Bound">y</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5937" class="Symbol">(</a><a id="5938" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4602" class="Function">limMin[,]~-total</a> <a id="5955" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5927" class="Bound">x</a> <a id="5957" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5929" class="Bound">y</a><a id="5958" class="Symbol">)</a>

<a id="limMin-spec"></a><a id="5961" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5961" class="Function">limMin-spec</a> <a id="5973" class="Symbol">:</a> <a id="5975" class="Symbol">(</a><a id="5976" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5976" class="Bound">x</a> <a id="5978" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5978" class="Bound">y</a> <a id="5980" class="Symbol">:</a> <a id="5982" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5985" class="Symbol">)</a> <a id="5987" class="Symbol">→</a> <a id="5989" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="5997" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5976" class="Bound">x</a> <a id="5999" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="6001" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5978" class="Bound">y</a> <a id="6003" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="6006" class="Symbol">(</a><a id="6007" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6014" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5976" class="Bound">x</a> <a id="6016" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5978" class="Bound">y</a><a id="6017" class="Symbol">)</a>
<a id="6019" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5961" class="Function">limMin-spec</a> <a id="6031" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6031" class="Bound">x</a> <a id="6033" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6033" class="Bound">y</a> <a id="6035" class="Symbol">=</a> <a id="6037" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6041" class="Symbol">(</a><a id="6042" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#4602" class="Function">limMin[,]~-total</a> <a id="6059" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6031" class="Bound">x</a> <a id="6061" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6033" class="Bound">y</a><a id="6062" class="Symbol">)</a>

<a id="limMin-mono"></a><a id="6065" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a> <a id="6077" class="Symbol">:</a> <a id="6079" class="Symbol">{</a><a id="6080" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6080" class="Bound">x</a> <a id="6082" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6082" class="Bound">x&#39;</a> <a id="6085" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6085" class="Bound">y</a> <a id="6087" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6087" class="Bound">y&#39;</a> <a id="6090" class="Symbol">:</a> <a id="6092" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6095" class="Symbol">}</a> <a id="6097" class="Symbol">→</a> <a id="6099" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6080" class="Bound">x</a> <a id="6101" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6103" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6082" class="Bound">x&#39;</a> <a id="6106" class="Symbol">→</a> <a id="6108" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6085" class="Bound">y</a> <a id="6110" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6112" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6087" class="Bound">y&#39;</a> <a id="6115" class="Symbol">→</a> <a id="6117" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6124" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6080" class="Bound">x</a> <a id="6126" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6085" class="Bound">y</a> <a id="6128" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6130" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6137" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6082" class="Bound">x&#39;</a> <a id="6140" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6087" class="Bound">y&#39;</a>
<a id="6143" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a> <a id="6155" class="Symbol">{</a><a id="6156" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6156" class="Bound">x</a><a id="6157" class="Symbol">}</a> <a id="6159" class="Symbol">{</a><a id="6160" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6160" class="Bound">x&#39;</a><a id="6162" class="Symbol">}</a> <a id="6164" class="Symbol">{</a><a id="6165" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6165" class="Bound">y</a><a id="6166" class="Symbol">}</a> <a id="6168" class="Symbol">{</a><a id="6169" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6169" class="Bound">y&#39;</a><a id="6171" class="Symbol">}</a> <a id="6173" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6173" class="Bound">u</a> <a id="6175" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6175" class="Bound">v</a> <a id="6177" class="Symbol">=</a>
 <a id="6180" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a> <a id="6196" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6173" class="Bound">u</a> <a id="6198" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6175" class="Bound">v</a> <a id="6200" class="Symbol">(</a><a id="6201" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5961" class="Function">limMin-spec</a> <a id="6213" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6156" class="Bound">x</a> <a id="6215" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6165" class="Bound">y</a><a id="6216" class="Symbol">)</a> <a id="6218" class="Symbol">(</a><a id="6219" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5961" class="Function">limMin-spec</a> <a id="6231" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6160" class="Bound">x&#39;</a> <a id="6234" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6169" class="Bound">y&#39;</a><a id="6236" class="Symbol">)</a>

<a id="6239" class="Keyword">private</a>
 <a id="limMin-zero-y≡zero"></a><a id="6248" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6248" class="Function">limMin-zero-y≡zero</a> <a id="6267" class="Symbol">:</a> <a id="6269" class="Symbol">(</a><a id="6270" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6270" class="Bound">y</a> <a id="6272" class="Symbol">:</a> <a id="6274" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6277" class="Symbol">)</a> <a id="6279" class="Symbol">→</a> <a id="6281" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6288" class="InductiveConstructor">zero</a> <a id="6293" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6270" class="Bound">y</a> <a id="6295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6297" class="InductiveConstructor">zero</a>
 <a id="6303" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6248" class="Function">limMin-zero-y≡zero</a> <a id="6322" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6322" class="Bound">y</a> <a id="6324" class="Symbol">=</a> <a id="6326" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="limMin-succ⟨x⟩-y≡limMin-x-y"></a><a id="6333" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6333" class="Function">limMin-succ⟨x⟩-y≡limMin-x-y</a> <a id="6361" class="Symbol">:</a> <a id="6363" class="Symbol">(</a><a id="6364" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6364" class="Bound">x</a> <a id="6366" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6366" class="Bound">y</a> <a id="6368" class="Symbol">:</a> <a id="6370" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6373" class="Symbol">)</a> <a id="6375" class="Symbol">→</a> <a id="6377" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6384" class="Symbol">(</a><a id="6385" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6390" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6364" class="Bound">x</a><a id="6391" class="Symbol">)</a> <a id="6393" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6366" class="Bound">y</a> <a id="6395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6397" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6404" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6364" class="Bound">x</a> <a id="6406" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6366" class="Bound">y</a>
 <a id="6409" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6333" class="Function">limMin-succ⟨x⟩-y≡limMin-x-y</a> <a id="6437" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6437" class="Bound">x</a> <a id="6439" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6439" class="Bound">y</a> <a id="6441" class="Symbol">=</a> <a id="6443" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="limMin-limit⟨f⟩-limit⟨g⟩≡limit⟨limMin-fn-gn+n⟩"></a><a id="6450" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6450" class="Function">limMin-limit⟨f⟩-limit⟨g⟩≡limit⟨limMin-fn-gn+n⟩</a>
  <a id="6499" class="Symbol">:</a> <a id="6501" class="Symbol">(</a><a id="6502" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6502" class="Bound">f</a> <a id="6504" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6504" class="Bound">g</a> <a id="6506" class="Symbol">:</a> <a id="6508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6510" class="Symbol">→</a> <a id="6512" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6515" class="Symbol">)</a> <a id="6517" class="Symbol">{</a><a id="6518" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6518" class="Bound">f↑</a> <a id="6521" class="Symbol">:</a> <a id="6523" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6534" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6502" class="Bound">f</a><a id="6535" class="Symbol">}</a> <a id="6537" class="Symbol">{</a><a id="6538" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6538" class="Bound">g↑</a> <a id="6541" class="Symbol">:</a> <a id="6543" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6554" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6504" class="Bound">g</a><a id="6555" class="Symbol">}</a>
  <a id="6559" class="Symbol">→</a> <a id="6561" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6568" class="Symbol">(</a><a id="6569" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6575" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6502" class="Bound">f</a> <a id="6577" class="Symbol">{</a><a id="6578" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6518" class="Bound">f↑</a><a id="6580" class="Symbol">})</a> <a id="6583" class="Symbol">(</a><a id="6584" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6590" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6504" class="Bound">g</a> <a id="6592" class="Symbol">{</a><a id="6593" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6538" class="Bound">g↑</a><a id="6595" class="Symbol">})</a>
     <a id="6603" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6605" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6611" class="Symbol">(λ</a> <a id="6614" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6614" class="Bound">n</a> <a id="6616" class="Symbol">→</a> <a id="6618" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6625" class="Symbol">(</a><a id="6626" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6502" class="Bound">f</a> <a id="6628" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6614" class="Bound">n</a><a id="6629" class="Symbol">)</a> <a id="6631" class="Symbol">(</a><a id="6632" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6504" class="Bound">g</a> <a id="6634" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6614" class="Bound">n</a><a id="6635" class="Symbol">)</a> <a id="6637" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6639" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6641" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6614" class="Bound">n</a><a id="6642" class="Symbol">)</a>
             <a id="6657" class="Symbol">{λ</a> <a id="6660" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6660" class="Bound">n</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="6676" class="Symbol">(</a><a id="6677" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="6685" class="Symbol">(</a><a id="6686" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6688" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6660" class="Bound">n</a><a id="6689" class="Symbol">)</a>
                                         <a id="6732" class="Symbol">(</a><a id="6733" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a> <a id="6745" class="Symbol">(</a><a id="6746" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="6753" class="Symbol">(</a><a id="6754" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6518" class="Bound">f↑</a> <a id="6757" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6660" class="Bound">n</a><a id="6758" class="Symbol">))</a> <a id="6761" class="Symbol">(</a><a id="6762" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="6769" class="Symbol">(</a><a id="6770" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6538" class="Bound">g↑</a> <a id="6773" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6660" class="Bound">n</a><a id="6774" class="Symbol">))))}</a>
 <a id="6781" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6450" class="Function">limMin-limit⟨f⟩-limit⟨g⟩≡limit⟨limMin-fn-gn+n⟩</a> <a id="6828" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6828" class="Bound">f</a> <a id="6830" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6830" class="Bound">g</a> <a id="6832" class="Symbol">{</a><a id="6833" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6833" class="Bound">f↑</a><a id="6835" class="Symbol">}</a> <a id="6837" class="Symbol">{</a><a id="6838" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6838" class="Bound">g↑</a><a id="6840" class="Symbol">}</a> <a id="6842" class="Symbol">=</a> <a id="6844" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="6850" class="Comment">-------------------- Properties of limMin --------------------------</a>

<a id="limMin-left"></a><a id="6920" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="6932" class="Symbol">:</a> <a id="6934" class="Symbol">(</a><a id="6935" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6935" class="Bound">x</a> <a id="6937" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6937" class="Bound">y</a> <a id="6939" class="Symbol">:</a> <a id="6941" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6944" class="Symbol">)</a> <a id="6946" class="Symbol">→</a> <a id="6948" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="6955" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6935" class="Bound">x</a> <a id="6957" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6937" class="Bound">y</a> <a id="6959" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6961" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6935" class="Bound">x</a>
<a id="6963" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="6975" class="Symbol">=</a>
 <a id="6978" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="6986" class="Symbol">(λ</a> <a id="6989" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6989" class="Bound">x</a> <a id="6991" class="Symbol">→</a> <a id="6993" class="Symbol">(</a><a id="6994" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6994" class="Bound">y</a> <a id="6996" class="Symbol">:</a> <a id="6998" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7001" class="Symbol">)</a> <a id="7003" class="Symbol">→</a> <a id="7005" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7012" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6989" class="Bound">x</a> <a id="7014" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6994" class="Bound">y</a> <a id="7016" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7018" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6989" class="Bound">x</a><a id="7019" class="Symbol">)</a> <a id="7021" class="Symbol">(λ</a> <a id="7024" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7024" class="Bound">x</a> <a id="7026" class="Symbol">→</a> <a id="7028" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="7036" class="Symbol">(λ</a> <a id="7039" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7039" class="Bound">y</a> <a id="7041" class="Symbol">→</a> <a id="7043" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="7050" class="Symbol">))</a> <a id="7053" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7073" class="Function">P₀</a> <a id="7056" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7132" class="Function">Pₛ</a> <a id="7059" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7284" class="Function">Pₗ</a>
  <a id="7064" class="Keyword">where</a>
   <a id="7073" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7073" class="Function">P₀</a> <a id="7076" class="Symbol">:</a> <a id="7078" class="Symbol">(</a><a id="7079" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7079" class="Bound">y</a> <a id="7081" class="Symbol">:</a> <a id="7083" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7086" class="Symbol">)</a> <a id="7088" class="Symbol">→</a> <a id="7090" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7097" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="7102" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7079" class="Bound">y</a> <a id="7104" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7106" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
   <a id="7114" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7073" class="Function">P₀</a> <a id="7117" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7117" class="Bound">y</a> <a id="7119" class="Symbol">=</a> <a id="7121" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

   <a id="7132" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7132" class="Function">Pₛ</a> <a id="7135" class="Symbol">:</a> <a id="7137" class="Symbol">{</a><a id="7138" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7138" class="Bound">x</a> <a id="7140" class="Symbol">:</a> <a id="7142" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7145" class="Symbol">}</a>
      <a id="7153" class="Symbol">→</a> <a id="7155" class="Symbol">((</a><a id="7157" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7157" class="Bound">y</a> <a id="7159" class="Symbol">:</a> <a id="7161" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7164" class="Symbol">)</a> <a id="7166" class="Symbol">→</a> <a id="7168" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7175" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7138" class="Bound">x</a> <a id="7177" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7157" class="Bound">y</a> <a id="7179" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7181" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7138" class="Bound">x</a><a id="7182" class="Symbol">)</a>
      <a id="7190" class="Symbol">→</a> <a id="7192" class="Symbol">(</a><a id="7193" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7193" class="Bound">y</a> <a id="7195" class="Symbol">:</a> <a id="7197" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7200" class="Symbol">)</a> <a id="7202" class="Symbol">→</a> <a id="7204" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7211" class="Symbol">(</a><a id="7212" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7217" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7138" class="Bound">x</a><a id="7218" class="Symbol">)</a> <a id="7220" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7193" class="Bound">y</a> <a id="7222" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7224" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7229" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7138" class="Bound">x</a>
   <a id="7234" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7132" class="Function">Pₛ</a> <a id="7237" class="Symbol">{</a><a id="7238" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7238" class="Bound">x</a><a id="7239" class="Symbol">}</a> <a id="7241" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7241" class="Bound">r</a> <a id="7243" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7243" class="Bound">y</a> <a id="7245" class="Symbol">=</a> <a id="7247" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7255" class="Symbol">(</a><a id="7256" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7241" class="Bound">r</a> <a id="7258" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7243" class="Bound">y</a><a id="7259" class="Symbol">)</a> <a id="7261" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a>

   <a id="7284" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7284" class="Function">Pₗ</a> <a id="7287" class="Symbol">:</a> <a id="7289" class="Symbol">{</a><a id="7290" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7290" class="Bound">f</a> <a id="7292" class="Symbol">:</a> <a id="7294" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7296" class="Symbol">→</a> <a id="7298" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7301" class="Symbol">}</a> <a id="7303" class="Symbol">{</a><a id="7304" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7304" class="Bound">f↑</a> <a id="7307" class="Symbol">:</a> <a id="7309" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="7320" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7290" class="Bound">f</a><a id="7321" class="Symbol">}</a>
      <a id="7329" class="Symbol">→</a> <a id="7331" class="Symbol">((</a><a id="7333" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7333" class="Bound">k</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7338" class="Symbol">)</a> <a id="7340" class="Symbol">(</a><a id="7341" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7341" class="Bound">y</a> <a id="7343" class="Symbol">:</a> <a id="7345" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7348" class="Symbol">)</a> <a id="7350" class="Symbol">→</a> <a id="7352" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7359" class="Symbol">(</a><a id="7360" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7290" class="Bound">f</a> <a id="7362" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7333" class="Bound">k</a><a id="7363" class="Symbol">)</a> <a id="7365" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7341" class="Bound">y</a> <a id="7367" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7369" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7290" class="Bound">f</a> <a id="7371" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7333" class="Bound">k</a><a id="7372" class="Symbol">)</a>
      <a id="7380" class="Symbol">→</a> <a id="7382" class="Symbol">(</a><a id="7383" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7383" class="Bound">y</a> <a id="7385" class="Symbol">:</a> <a id="7387" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7390" class="Symbol">)</a> <a id="7392" class="Symbol">→</a> <a id="7394" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7401" class="Symbol">(</a><a id="7402" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7408" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7290" class="Bound">f</a> <a id="7410" class="Symbol">{</a><a id="7411" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7304" class="Bound">f↑</a><a id="7413" class="Symbol">})</a> <a id="7416" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7383" class="Bound">y</a> <a id="7418" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7420" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7426" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7290" class="Bound">f</a> <a id="7428" class="Symbol">{</a><a id="7429" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7304" class="Bound">f↑</a><a id="7431" class="Symbol">}</a>
   <a id="7436" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7284" class="Function">Pₗ</a> <a id="7439" class="Symbol">{</a><a id="7440" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a><a id="7441" class="Symbol">}</a> <a id="7443" class="Symbol">{</a><a id="7444" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7444" class="Bound">f↑</a><a id="7446" class="Symbol">}</a> <a id="7448" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7448" class="Bound">r</a> <a id="7450" class="Symbol">=</a>
    <a id="7456" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="7464" class="Symbol">(λ</a> <a id="7467" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7467" class="Bound">y</a> <a id="7469" class="Symbol">→</a> <a id="7471" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7478" class="Symbol">(</a><a id="7479" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7485" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a><a id="7486" class="Symbol">)</a> <a id="7488" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7467" class="Bound">y</a> <a id="7490" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7492" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7498" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a><a id="7499" class="Symbol">)</a> <a id="7501" class="Symbol">(λ</a> <a id="7504" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7504" class="Bound">y</a> <a id="7506" class="Symbol">→</a> <a id="7508" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="7515" class="Symbol">)</a> <a id="7517" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="7524" class="Symbol">(λ</a> <a id="7527" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7527" class="Bound">u</a> <a id="7529" class="Symbol">→</a> <a id="7531" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7527" class="Bound">u</a><a id="7532" class="Symbol">)</a> <a id="7534" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7553" class="Function">h</a>
     <a id="7541" class="Keyword">where</a>
      <a id="7553" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7553" class="Function">h</a> <a id="7555" class="Symbol">:</a> <a id="7557" class="Symbol">{</a><a id="7558" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7558" class="Bound">g</a> <a id="7560" class="Symbol">:</a> <a id="7562" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7564" class="Symbol">→</a> <a id="7566" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7569" class="Symbol">}</a> <a id="7571" class="Symbol">{</a><a id="7572" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7572" class="Bound">g↑</a> <a id="7575" class="Symbol">:</a> <a id="7577" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="7588" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7558" class="Bound">g</a><a id="7589" class="Symbol">}</a>
        <a id="7599" class="Symbol">→</a> <a id="7601" class="Symbol">((</a><a id="7603" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7603" class="Bound">k</a> <a id="7605" class="Symbol">:</a> <a id="7607" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7608" class="Symbol">)</a> <a id="7610" class="Symbol">→</a> <a id="7612" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7619" class="Symbol">(</a><a id="7620" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7626" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7628" class="Symbol">{</a><a id="7629" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7444" class="Bound">f↑</a><a id="7631" class="Symbol">})</a> <a id="7634" class="Symbol">(</a><a id="7635" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7558" class="Bound">g</a> <a id="7637" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7603" class="Bound">k</a><a id="7638" class="Symbol">)</a> <a id="7640" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7642" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7648" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7650" class="Symbol">{</a><a id="7651" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7444" class="Bound">f↑</a><a id="7653" class="Symbol">})</a>
        <a id="7664" class="Symbol">→</a> <a id="7666" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7673" class="Symbol">(</a><a id="7674" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7680" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7682" class="Symbol">{</a><a id="7683" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7444" class="Bound">f↑</a><a id="7685" class="Symbol">})</a> <a id="7688" class="Symbol">(</a><a id="7689" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7695" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7558" class="Bound">g</a> <a id="7697" class="Symbol">{</a><a id="7698" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7572" class="Bound">g↑</a><a id="7700" class="Symbol">})</a> <a id="7703" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7705" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7711" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7713" class="Symbol">{</a><a id="7714" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7444" class="Bound">f↑</a><a id="7716" class="Symbol">}</a>
      <a id="7724" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7553" class="Function">h</a> <a id="7726" class="Symbol">{</a><a id="7727" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7727" class="Bound">g</a><a id="7728" class="Symbol">}</a> <a id="7730" class="Symbol">{</a><a id="7731" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7731" class="Bound">g↑</a><a id="7733" class="Symbol">}</a> <a id="7735" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7735" class="Bound">r&#39;</a> <a id="7738" class="Symbol">=</a> <a id="7740" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="7751" class="Symbol">(λ</a> <a id="7754" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7754" class="Bound">n</a> <a id="7756" class="Symbol">→</a> <a id="7758" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7765" class="Symbol">(</a><a id="7766" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7768" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7754" class="Bound">n</a><a id="7769" class="Symbol">)</a> <a id="7771" class="Symbol">(</a><a id="7772" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7727" class="Bound">g</a> <a id="7774" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7754" class="Bound">n</a><a id="7775" class="Symbol">)</a> <a id="7777" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7779" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7781" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7754" class="Bound">n</a><a id="7782" class="Symbol">)</a> <a id="7784" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7807" class="Function">u</a>
       <a id="7793" class="Keyword">where</a>
        <a id="7807" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7807" class="Function">u</a> <a id="7809" class="Symbol">:</a> <a id="7811" class="Symbol">(</a><a id="7812" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7812" class="Bound">k</a> <a id="7814" class="Symbol">:</a> <a id="7816" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7817" class="Symbol">)</a> <a id="7819" class="Symbol">→</a> <a id="7821" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7828" class="Symbol">(</a><a id="7829" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7831" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7812" class="Bound">k</a><a id="7832" class="Symbol">)</a> <a id="7834" class="Symbol">(</a><a id="7835" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7727" class="Bound">g</a> <a id="7837" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7812" class="Bound">k</a><a id="7838" class="Symbol">)</a> <a id="7840" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7842" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7844" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7812" class="Bound">k</a> <a id="7846" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7848" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7854" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7856" class="Symbol">{</a><a id="7857" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7444" class="Bound">f↑</a><a id="7859" class="Symbol">}</a>
        <a id="7869" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7807" class="Function">u</a> <a id="7871" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a> <a id="7873" class="Symbol">=</a> <a id="7875" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7883" class="Symbol">(</a><a id="7884" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="7892" class="Symbol">(</a><a id="7893" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7895" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a><a id="7896" class="Symbol">)</a> <a id="7898" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7930" class="Function">u₁</a><a id="7900" class="Symbol">)</a> <a id="7902" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7995" class="Function">u₂</a>
         <a id="7914" class="Keyword">where</a>
          <a id="7930" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7930" class="Function">u₁</a> <a id="7933" class="Symbol">:</a> <a id="7935" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7942" class="Symbol">(</a><a id="7943" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7945" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a><a id="7946" class="Symbol">)</a> <a id="7948" class="Symbol">(</a><a id="7949" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7727" class="Bound">g</a> <a id="7951" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a><a id="7952" class="Symbol">)</a> <a id="7954" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7956" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="7958" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a>
          <a id="7970" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7930" class="Function">u₁</a> <a id="7973" class="Symbol">=</a> <a id="7975" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7448" class="Bound">r</a> <a id="7977" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a> <a id="7979" class="Symbol">(</a><a id="7980" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7727" class="Bound">g</a> <a id="7982" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a><a id="7983" class="Symbol">)</a>
          <a id="7995" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7995" class="Function">u₂</a> <a id="7998" class="Symbol">:</a> <a id="8000" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="8002" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a> <a id="8004" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8006" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8008" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a> <a id="8010" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8012" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8018" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="8020" class="Symbol">{</a><a id="8021" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7444" class="Bound">f↑</a><a id="8023" class="Symbol">}</a>
          <a id="8035" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7995" class="Function">u₂</a> <a id="8038" class="Symbol">=</a> <a id="8040" href="BrouwerTree.Arithmetic.Properties.html#5209" class="Function">add-finite-part-lemma</a> <a id="8062" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7440" class="Bound">f</a> <a id="8064" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#7871" class="Bound">k</a>

<a id="limMin-right"></a><a id="8067" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8067" class="Function">limMin-right</a> <a id="8080" class="Symbol">:</a> <a id="8082" class="Symbol">(</a><a id="8083" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8083" class="Bound">x</a> <a id="8085" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8085" class="Bound">y</a> <a id="8087" class="Symbol">:</a> <a id="8089" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8092" class="Symbol">)</a> <a id="8094" class="Symbol">→</a> <a id="8096" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8103" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8083" class="Bound">x</a> <a id="8105" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8085" class="Bound">y</a> <a id="8107" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8109" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8085" class="Bound">y</a>
<a id="8111" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8067" class="Function">limMin-right</a> <a id="8124" class="Symbol">=</a> <a id="8126" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="8134" class="Symbol">_</a> <a id="8136" class="Symbol">(λ</a> <a id="8139" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8139" class="Bound">x</a> <a id="8141" class="Symbol">→</a> <a id="8143" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8151" class="Symbol">(λ</a> <a id="8154" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8154" class="Bound">y</a> <a id="8156" class="Symbol">→</a> <a id="8158" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="8165" class="Symbol">))</a> <a id="8168" class="Symbol">(λ</a> <a id="8171" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8171" class="Bound">y</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a><a id="8181" class="Symbol">)</a> <a id="8183" class="Symbol">(λ</a> <a id="8186" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8186" class="Bound">r</a> <a id="8188" class="Symbol">→</a> <a id="8190" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8186" class="Bound">r</a><a id="8191" class="Symbol">)</a> <a id="8193" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8204" class="Function">h</a>
 <a id="8196" class="Keyword">where</a>
  <a id="8204" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8204" class="Function">h</a> <a id="8206" class="Symbol">:</a> <a id="8208" class="Symbol">{</a><a id="8209" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8209" class="Bound">f</a> <a id="8211" class="Symbol">:</a> <a id="8213" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8215" class="Symbol">→</a> <a id="8217" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8220" class="Symbol">}</a> <a id="8222" class="Symbol">{</a><a id="8223" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8223" class="Bound">f↑</a> <a id="8226" class="Symbol">:</a> <a id="8228" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="8239" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8209" class="Bound">f</a><a id="8240" class="Symbol">}</a>
    <a id="8246" class="Symbol">→</a> <a id="8248" class="Symbol">((</a><a id="8250" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8250" class="Bound">k</a> <a id="8252" class="Symbol">:</a> <a id="8254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8255" class="Symbol">)</a> <a id="8257" class="Symbol">(</a><a id="8258" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8258" class="Bound">y</a> <a id="8260" class="Symbol">:</a> <a id="8262" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8265" class="Symbol">)</a> <a id="8267" class="Symbol">→</a> <a id="8269" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8276" class="Symbol">(</a><a id="8277" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8209" class="Bound">f</a> <a id="8279" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8250" class="Bound">k</a><a id="8280" class="Symbol">)</a> <a id="8282" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8258" class="Bound">y</a> <a id="8284" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8286" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8258" class="Bound">y</a><a id="8287" class="Symbol">)</a>
    <a id="8293" class="Symbol">→</a> <a id="8295" class="Symbol">(</a><a id="8296" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8296" class="Bound">y</a> <a id="8298" class="Symbol">:</a> <a id="8300" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8303" class="Symbol">)</a> <a id="8305" class="Symbol">→</a> <a id="8307" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8314" class="Symbol">(</a><a id="8315" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8321" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8209" class="Bound">f</a> <a id="8323" class="Symbol">{</a><a id="8324" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8223" class="Bound">f↑</a><a id="8326" class="Symbol">})</a> <a id="8329" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8296" class="Bound">y</a> <a id="8331" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8333" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8296" class="Bound">y</a>
  <a id="8337" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8204" class="Function">h</a> <a id="8339" class="Symbol">{</a><a id="8340" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8340" class="Bound">f</a><a id="8341" class="Symbol">}</a> <a id="8343" class="Symbol">{</a><a id="8344" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8344" class="Bound">f↑</a><a id="8346" class="Symbol">}</a> <a id="8348" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8348" class="Bound">r</a> <a id="8350" class="Symbol">=</a> <a id="8352" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="8360" class="Symbol">_</a> <a id="8362" class="Symbol">(λ</a> <a id="8365" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8365" class="Bound">y</a> <a id="8367" class="Symbol">→</a> <a id="8369" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="8376" class="Symbol">)</a> <a id="8378" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="8385" class="Symbol">(λ</a> <a id="8388" class="Symbol">{</a><a id="8389" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8389" class="Bound">x</a><a id="8390" class="Symbol">}</a> <a id="8392" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8392" class="Bound">r</a> <a id="8394" class="Symbol">→</a> <a id="8396" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8404" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8392" class="Bound">r</a> <a id="8406" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a><a id="8424" class="Symbol">)</a> <a id="8426" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8441" class="Function">u</a>
   <a id="8431" class="Keyword">where</a>
    <a id="8441" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8441" class="Function">u</a> <a id="8443" class="Symbol">:</a> <a id="8445" class="Symbol">{</a><a id="8446" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8446" class="Bound">g</a> <a id="8448" class="Symbol">:</a> <a id="8450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8452" class="Symbol">→</a> <a id="8454" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8457" class="Symbol">}</a> <a id="8459" class="Symbol">{</a><a id="8460" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8460" class="Bound">g↑</a> <a id="8463" class="Symbol">:</a> <a id="8465" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="8476" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8446" class="Bound">g</a><a id="8477" class="Symbol">}</a>
      <a id="8485" class="Symbol">→</a> <a id="8487" class="Symbol">((</a><a id="8489" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8489" class="Bound">k</a> <a id="8491" class="Symbol">:</a> <a id="8493" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8494" class="Symbol">)</a> <a id="8496" class="Symbol">→</a> <a id="8498" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8505" class="Symbol">(</a><a id="8506" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8512" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8340" class="Bound">f</a> <a id="8514" class="Symbol">{</a><a id="8515" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8344" class="Bound">f↑</a><a id="8517" class="Symbol">})</a> <a id="8520" class="Symbol">(</a><a id="8521" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8446" class="Bound">g</a> <a id="8523" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8489" class="Bound">k</a><a id="8524" class="Symbol">)</a> <a id="8526" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8528" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8446" class="Bound">g</a> <a id="8530" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8489" class="Bound">k</a><a id="8531" class="Symbol">)</a>
      <a id="8539" class="Symbol">→</a> <a id="8541" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8548" class="Symbol">(</a><a id="8549" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8555" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8340" class="Bound">f</a> <a id="8557" class="Symbol">{</a><a id="8558" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8344" class="Bound">f↑</a><a id="8560" class="Symbol">})</a> <a id="8563" class="Symbol">(</a><a id="8564" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8570" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8446" class="Bound">g</a> <a id="8572" class="Symbol">{</a><a id="8573" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8460" class="Bound">g↑</a><a id="8575" class="Symbol">})</a> <a id="8578" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8580" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8586" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8446" class="Bound">g</a> <a id="8588" class="Symbol">{</a><a id="8589" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8460" class="Bound">g↑</a><a id="8591" class="Symbol">}</a>
    <a id="8597" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8441" class="Function">u</a> <a id="8599" class="Symbol">{</a><a id="8600" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8600" class="Bound">g</a><a id="8601" class="Symbol">}</a> <a id="8603" class="Symbol">{</a><a id="8604" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8604" class="Bound">g↑</a><a id="8606" class="Symbol">}</a> <a id="8608" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8608" class="Bound">r&#39;</a> <a id="8611" class="Symbol">=</a>
     <a id="8618" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="8629" class="Symbol">(λ</a> <a id="8632" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8632" class="Bound">n</a> <a id="8634" class="Symbol">→</a> <a id="8636" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8643" class="Symbol">(</a><a id="8644" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8340" class="Bound">f</a> <a id="8646" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8632" class="Bound">n</a><a id="8647" class="Symbol">)</a> <a id="8649" class="Symbol">(</a><a id="8650" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8600" class="Bound">g</a> <a id="8652" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8632" class="Bound">n</a><a id="8653" class="Symbol">)</a> <a id="8655" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8657" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8659" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8632" class="Bound">n</a><a id="8660" class="Symbol">)</a>
                <a id="8678" class="Symbol">(λ</a> <a id="8681" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8681" class="Bound">n</a> <a id="8683" class="Symbol">→</a> <a id="8685" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8693" class="Symbol">(</a><a id="8694" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="8702" class="Symbol">(</a><a id="8703" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8705" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8681" class="Bound">n</a><a id="8706" class="Symbol">)</a> <a id="8708" class="Symbol">(</a><a id="8709" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8348" class="Bound">r</a> <a id="8711" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8681" class="Bound">n</a> <a id="8713" class="Symbol">(</a><a id="8714" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8600" class="Bound">g</a> <a id="8716" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8681" class="Bound">n</a><a id="8717" class="Symbol">)))</a> <a id="8721" class="Symbol">(</a><a id="8722" href="BrouwerTree.Arithmetic.Properties.html#5209" class="Function">add-finite-part-lemma</a> <a id="8744" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8600" class="Bound">g</a> <a id="8746" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8681" class="Bound">n</a><a id="8747" class="Symbol">))</a>

<a id="limMin-succ"></a><a id="8751" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8751" class="Function">limMin-succ</a> <a id="8763" class="Symbol">:</a> <a id="8765" class="Symbol">(</a><a id="8766" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8766" class="Bound">x</a> <a id="8768" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8768" class="Bound">y</a> <a id="8770" class="Symbol">:</a> <a id="8772" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8775" class="Symbol">)</a> <a id="8777" class="Symbol">→</a> <a id="8779" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8786" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8766" class="Bound">x</a> <a id="8788" class="Symbol">(</a><a id="8789" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="8794" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8768" class="Bound">y</a><a id="8795" class="Symbol">)</a> <a id="8797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8799" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8806" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8766" class="Bound">x</a> <a id="8808" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8768" class="Bound">y</a>
<a id="8810" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8751" class="Function">limMin-succ</a> <a id="8822" class="Symbol">=</a> <a id="8824" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="8832" class="Symbol">_</a> <a id="8834" class="Symbol">(λ</a> <a id="8837" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8837" class="Bound">x</a> <a id="8839" class="Symbol">→</a> <a id="8841" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8849" class="Symbol">(λ</a> <a id="8852" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8852" class="Bound">y</a> <a id="8854" class="Symbol">→</a> <a id="8856" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="8867" class="Symbol">_</a> <a id="8869" class="Symbol">_))</a>
                        <a id="8897" class="Symbol">(λ</a> <a id="8900" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8900" class="Bound">y</a> <a id="8902" class="Symbol">→</a> <a id="8904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8908" class="Symbol">)</a> <a id="8910" class="Symbol">(λ</a> <a id="8913" class="Symbol">{</a><a id="8914" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8914" class="Bound">x</a><a id="8915" class="Symbol">}</a> <a id="8917" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8917" class="Bound">r</a> <a id="8919" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8919" class="Bound">y</a> <a id="8921" class="Symbol">→</a> <a id="8923" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8917" class="Bound">r</a> <a id="8925" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8919" class="Bound">y</a><a id="8926" class="Symbol">)</a> <a id="8928" class="Symbol">(λ</a> <a id="8931" class="Symbol">{</a><a id="8932" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8932" class="Bound">f</a><a id="8933" class="Symbol">}</a> <a id="8935" class="Symbol">{</a><a id="8936" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8936" class="Bound">f↑</a><a id="8938" class="Symbol">}</a> <a id="8940" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8940" class="Bound">r</a> <a id="8942" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8942" class="Bound">y</a> <a id="8944" class="Symbol">→</a> <a id="8946" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8950" class="Symbol">)</a>

<a id="limMin-diagonal-is-⇓"></a><a id="8953" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8953" class="Function">limMin-diagonal-is-⇓</a> <a id="8974" class="Symbol">:</a> <a id="8976" class="Symbol">(</a><a id="8977" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8977" class="Bound">x</a> <a id="8979" class="Symbol">:</a> <a id="8981" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8984" class="Symbol">)</a> <a id="8986" class="Symbol">→</a> <a id="8988" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8995" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8977" class="Bound">x</a> <a id="8997" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8977" class="Bound">x</a> <a id="8999" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9001" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="9003" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8977" class="Bound">x</a>
<a id="9005" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8953" class="Function">limMin-diagonal-is-⇓</a> <a id="9026" class="Symbol">=</a> <a id="9028" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="9036" class="Symbol">_</a> <a id="9038" class="Symbol">(λ</a> <a id="9041" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9041" class="Bound">x</a> <a id="9043" class="Symbol">→</a> <a id="9045" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="9056" class="Symbol">_</a> <a id="9058" class="Symbol">_)</a>
                                 <a id="9094" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                                 <a id="9132" class="Symbol">(λ</a> <a id="9135" class="Symbol">{</a><a id="9136" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9136" class="Bound">x</a><a id="9137" class="Symbol">}</a> <a id="9139" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9139" class="Bound">u</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8751" class="Function">limMin-succ</a> <a id="9155" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9136" class="Bound">x</a> <a id="9157" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9136" class="Bound">x</a> <a id="9159" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9161" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9139" class="Bound">u</a><a id="9162" class="Symbol">)</a>
                                 <a id="9197" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9208" class="Function">h</a>
 <a id="9200" class="Keyword">where</a>
  <a id="9208" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9208" class="Function">h</a> <a id="9210" class="Symbol">:</a> <a id="9212" class="Symbol">{</a><a id="9213" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a> <a id="9215" class="Symbol">:</a> <a id="9217" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9219" class="Symbol">→</a> <a id="9221" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9224" class="Symbol">}</a> <a id="9226" class="Symbol">{</a><a id="9227" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9227" class="Bound">f↑</a> <a id="9230" class="Symbol">:</a> <a id="9232" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="9243" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a><a id="9244" class="Symbol">}</a>
    <a id="9250" class="Symbol">→</a> <a id="9252" class="Symbol">((</a><a id="9254" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9254" class="Bound">k</a> <a id="9256" class="Symbol">:</a> <a id="9258" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9259" class="Symbol">)</a> <a id="9261" class="Symbol">→</a> <a id="9263" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="9270" class="Symbol">(</a><a id="9271" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a> <a id="9273" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9254" class="Bound">k</a><a id="9274" class="Symbol">)</a> <a id="9276" class="Symbol">(</a><a id="9277" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a> <a id="9279" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9254" class="Bound">k</a><a id="9280" class="Symbol">)</a> <a id="9282" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9284" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="9286" class="Symbol">(</a><a id="9287" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a> <a id="9289" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9254" class="Bound">k</a><a id="9290" class="Symbol">))</a>
    <a id="9297" class="Symbol">→</a> <a id="9299" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="9306" class="Symbol">(</a><a id="9307" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9313" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a> <a id="9315" class="Symbol">{</a><a id="9316" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9227" class="Bound">f↑</a><a id="9318" class="Symbol">})</a> <a id="9321" class="Symbol">(</a><a id="9322" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9328" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a> <a id="9330" class="Symbol">{</a><a id="9331" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9227" class="Bound">f↑</a><a id="9333" class="Symbol">})</a> <a id="9336" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9338" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9344" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9213" class="Bound">f</a> <a id="9346" class="Symbol">{</a><a id="9347" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9227" class="Bound">f↑</a><a id="9349" class="Symbol">}</a>
  <a id="9353" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9208" class="Function">h</a> <a id="9355" class="Symbol">{</a><a id="9356" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a><a id="9357" class="Symbol">}</a> <a id="9359" class="Symbol">{</a><a id="9360" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9360" class="Bound">f↑</a><a id="9362" class="Symbol">}</a> <a id="9364" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9364" class="Bound">r</a> <a id="9366" class="Symbol">=</a> <a id="9368" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="9378" class="Symbol">(</a><a id="9379" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="9391" class="Symbol">(</a><a id="9392" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9398" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a><a id="9399" class="Symbol">)</a> <a id="9401" class="Symbol">(</a><a id="9402" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9408" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a><a id="9409" class="Symbol">))</a> <a id="9412" class="Symbol">(</a><a id="9413" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="9424" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9426" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9442" class="Function">u</a><a id="9427" class="Symbol">)</a>
   <a id="9432" class="Keyword">where</a>
    <a id="9442" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9442" class="Function">u</a> <a id="9444" class="Symbol">:</a> <a id="9446" class="Symbol">(</a><a id="9447" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9447" class="Bound">k</a> <a id="9449" class="Symbol">:</a> <a id="9451" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9452" class="Symbol">)</a> <a id="9454" class="Symbol">→</a> <a id="9456" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9458" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9447" class="Bound">k</a> <a id="9460" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9462" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="9469" class="Symbol">(</a><a id="9470" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9476" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a><a id="9477" class="Symbol">)</a> <a id="9479" class="Symbol">(</a><a id="9480" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9486" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a><a id="9487" class="Symbol">)</a>
    <a id="9493" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9442" class="Function">u</a> <a id="9495" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a> <a id="9497" class="Symbol">=</a> <a id="9499" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="9508" class="Symbol">(λ</a> <a id="9511" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9511" class="Bound">n</a> <a id="9513" class="Symbol">→</a> <a id="9515" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="9522" class="Symbol">(</a><a id="9523" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9525" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9511" class="Bound">n</a><a id="9526" class="Symbol">)</a> <a id="9528" class="Symbol">(</a><a id="9529" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9531" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9511" class="Bound">n</a><a id="9532" class="Symbol">)</a> <a id="9534" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9536" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9538" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9511" class="Bound">n</a><a id="9539" class="Symbol">)</a> <a id="9541" class="Symbol">{</a><a id="9542" class="Argument">k</a> <a id="9544" class="Symbol">=</a> <a id="9546" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="9547" class="Symbol">}</a> <a id="9549" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9640" class="Function">v</a>
     <a id="9556" class="Keyword">where</a>
      <a id="9568" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a> <a id="9571" class="Symbol">:</a> <a id="9573" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="9581" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a> <a id="9584" class="Symbol">=</a> <a id="9586" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="9598" class="Symbol">(</a><a id="9599" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9601" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="9602" class="Symbol">)</a>
      <a id="9610" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a> <a id="9612" class="Symbol">:</a> <a id="9614" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="9622" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a> <a id="9624" class="Symbol">=</a> <a id="9626" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a> <a id="9628" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#179" class="Primitive Operator">N+</a> <a id="9631" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a>
      <a id="9640" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9640" class="Function">v</a> <a id="9642" class="Symbol">:</a> <a id="9644" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9646" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a> <a id="9648" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9650" class="Symbol">(</a><a id="9651" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="9658" class="Symbol">(</a><a id="9659" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9661" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="9662" class="Symbol">)</a> <a id="9664" class="Symbol">(</a><a id="9665" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9667" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="9668" class="Symbol">)</a> <a id="9670" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9672" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9674" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="9675" class="Symbol">)</a>
      <a id="9683" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9640" class="Function">v</a> <a id="9685" class="Symbol">=</a> <a id="9687" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9695" class="Symbol">(</a><a id="9696" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="9705" class="Symbol">(</a><a id="9706" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19336" class="Function">decompose-⇓-fin</a> <a id="9722" class="Symbol">(</a><a id="9723" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9725" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="9726" class="Symbol">)))</a>
                  <a id="9748" class="Symbol">(</a><a id="9749" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9757" class="Symbol">(</a><a id="9758" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="9767" class="Symbol">(</a><a id="9768" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9773" class="Symbol">(</a><a id="9774" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+</a> <a id="9777" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9779" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a><a id="9781" class="Symbol">)</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9788" class="Symbol">(</a><a id="9789" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9364" class="Bound">r</a> <a id="9791" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="9792" class="Symbol">))))</a> <a id="9797" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9821" class="Function">w</a><a id="9798" class="Symbol">)</a>
       <a id="9807" class="Keyword">where</a>
        <a id="9821" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9821" class="Function">w</a> <a id="9823" class="Symbol">:</a> <a id="9825" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="9832" class="Symbol">(</a><a id="9833" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9835" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="9836" class="Symbol">)</a> <a id="9838" class="Symbol">(</a><a id="9839" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9841" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="9842" class="Symbol">)</a> <a id="9844" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9846" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9848" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a> <a id="9851" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9853" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="9860" class="Symbol">(</a><a id="9861" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9863" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="9864" class="Symbol">)</a> <a id="9866" class="Symbol">(</a><a id="9867" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="9869" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="9870" class="Symbol">)</a> <a id="9872" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9874" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9876" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a>
        <a id="9886" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9821" class="Function">w</a> <a id="9888" class="Symbol">=</a> <a id="9890" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9898" class="Symbol">(</a><a id="9899" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="9907" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9955" class="Function">w₁</a><a id="9909" class="Symbol">)</a> <a id="9911" class="Symbol">(</a><a id="9912" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="9920" class="Symbol">(</a><a id="9921" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9923" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="9924" class="Symbol">)</a> <a id="9926" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10096" class="Function">w₂</a><a id="9928" class="Symbol">)</a>
         <a id="9939" class="Keyword">where</a>
          <a id="9955" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9955" class="Function">w₁</a> <a id="9958" class="Symbol">:</a> <a id="9960" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9962" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a> <a id="9965" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9967" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="9969" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a>
          <a id="9981" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9955" class="Function">w₁</a> <a id="9984" class="Symbol">=</a> <a id="9986" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9996" class="Symbol">(</a><a id="9997" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10002" class="Symbol">(</a><a id="10003" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10005" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a> <a id="10008" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="10010" class="Symbol">)</a> <a id="10012" class="Symbol">(</a><a id="10013" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10017" class="Symbol">(</a><a id="10018" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="10031" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9568" class="Function">k₀</a> <a id="10034" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="10035" class="Symbol">)))</a>
                         <a id="10064" class="Symbol">(</a><a id="10065" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="10079" class="Symbol">(</a><a id="10080" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10082" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="10083" class="Symbol">))</a>
          <a id="10096" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10096" class="Function">w₂</a> <a id="10099" class="Symbol">:</a> <a id="10101" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="10108" class="Symbol">(</a><a id="10109" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="10111" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="10112" class="Symbol">)</a> <a id="10114" class="Symbol">(</a><a id="10115" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="10117" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9495" class="Bound">k</a><a id="10118" class="Symbol">)</a> <a id="10120" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10122" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="10129" class="Symbol">(</a><a id="10130" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="10132" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="10133" class="Symbol">)</a> <a id="10135" class="Symbol">(</a><a id="10136" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9356" class="Bound">f</a> <a id="10138" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9610" class="Function">m</a><a id="10139" class="Symbol">)</a>
          <a id="10151" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10096" class="Function">w₂</a> <a id="10154" class="Symbol">=</a> <a id="10156" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a> <a id="10168" class="Symbol">(</a><a id="10169" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="10189" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9360" class="Bound">f↑</a> <a id="10192" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="10202" class="Symbol">)</a>
                           <a id="10231" class="Symbol">(</a><a id="10232" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="10252" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#9360" class="Bound">f↑</a> <a id="10255" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="10265" class="Symbol">)</a>


<a id="limMin-diagonal-limit"></a><a id="10269" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10269" class="Function">limMin-diagonal-limit</a> <a id="10291" class="Symbol">:</a> <a id="10293" class="Symbol">(</a><a id="10294" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10294" class="Bound">f</a> <a id="10296" class="Symbol">:</a> <a id="10298" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10300" class="Symbol">→</a> <a id="10302" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10305" class="Symbol">)</a> <a id="10307" class="Symbol">{</a><a id="10308" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10308" class="Bound">f↑</a> <a id="10311" class="Symbol">:</a> <a id="10313" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="10324" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10294" class="Bound">f</a><a id="10325" class="Symbol">}</a>
                      <a id="10349" class="Symbol">→</a> <a id="10351" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="10358" class="Symbol">(</a><a id="10359" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10365" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10294" class="Bound">f</a><a id="10366" class="Symbol">)</a> <a id="10368" class="Symbol">(</a><a id="10369" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10375" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10294" class="Bound">f</a><a id="10376" class="Symbol">)</a> <a id="10378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10380" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10386" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10294" class="Bound">f</a> <a id="10388" class="Symbol">{</a><a id="10389" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10308" class="Bound">f↑</a><a id="10391" class="Symbol">}</a>
<a id="10393" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10269" class="Function">limMin-diagonal-limit</a> <a id="10415" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10415" class="Bound">f</a> <a id="10417" class="Symbol">{</a><a id="10418" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10418" class="Bound">f↑</a><a id="10420" class="Symbol">}</a> <a id="10422" class="Symbol">=</a> <a id="10424" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8953" class="Function">limMin-diagonal-is-⇓</a> <a id="10445" class="Symbol">(</a><a id="10446" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10452" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10415" class="Bound">f</a><a id="10453" class="Symbol">)</a>


<a id="10457" class="Comment">----- Theorem : Ordinal Decidability is Closed Under Binary Conjunction --------</a>

<a id="limMin-key-property-str"></a><a id="10539" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10539" class="Function">limMin-key-property-str</a> <a id="10563" class="Symbol">:</a> <a id="10565" class="Symbol">(</a><a id="10566" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10566" class="Bound">f</a> <a id="10568" class="Symbol">:</a> <a id="10570" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10572" class="Symbol">→</a> <a id="10574" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10577" class="Symbol">)</a> <a id="10579" class="Symbol">{</a><a id="10580" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10580" class="Bound">f↑</a> <a id="10583" class="Symbol">:</a> <a id="10585" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="10596" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10566" class="Bound">f</a><a id="10597" class="Symbol">}</a> <a id="10599" class="Symbol">(</a><a id="10600" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10600" class="Bound">x</a> <a id="10602" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10602" class="Bound">y</a> <a id="10604" class="Symbol">:</a> <a id="10606" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10609" class="Symbol">)</a>
                        <a id="10635" class="Symbol">→</a> <a id="10637" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10643" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10566" class="Bound">f</a> <a id="10645" class="Symbol">{</a><a id="10646" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10580" class="Bound">f↑</a><a id="10648" class="Symbol">}</a> <a id="10650" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10652" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10600" class="Bound">x</a>
                        <a id="10678" class="Symbol">→</a> <a id="10680" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10686" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10566" class="Bound">f</a> <a id="10688" class="Symbol">{</a><a id="10689" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10580" class="Bound">f↑</a><a id="10691" class="Symbol">}</a> <a id="10693" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10695" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10602" class="Bound">y</a>
                        <a id="10721" class="Symbol">→</a> <a id="10723" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10729" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10566" class="Bound">f</a> <a id="10731" class="Symbol">{</a><a id="10732" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10580" class="Bound">f↑</a><a id="10734" class="Symbol">}</a> <a id="10736" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10738" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="10745" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10600" class="Bound">x</a> <a id="10747" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10602" class="Bound">y</a>
<a id="10749" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10539" class="Function">limMin-key-property-str</a> <a id="10773" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10773" class="Bound">f</a> <a id="10775" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10775" class="Bound">x</a> <a id="10777" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10777" class="Bound">y</a> <a id="10779" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10779" class="Bound">u</a> <a id="10781" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10781" class="Bound">v</a> <a id="10783" class="Symbol">=</a>
 <a id="10786" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10796" class="Symbol">(</a><a id="10797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10802" class="Symbol">(</a><a id="10803" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="10806" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="10813" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10775" class="Bound">x</a> <a id="10815" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10777" class="Bound">y</a><a id="10816" class="Symbol">)</a> <a id="10818" class="Symbol">(</a><a id="10819" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10269" class="Function">limMin-diagonal-limit</a> <a id="10841" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10773" class="Bound">f</a><a id="10842" class="Symbol">))</a> <a id="10845" class="Symbol">(</a><a id="10846" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a> <a id="10858" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10779" class="Bound">u</a> <a id="10860" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10781" class="Bound">v</a><a id="10861" class="Symbol">)</a>

<a id="limMin-key-property"></a><a id="10864" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10864" class="Function">limMin-key-property</a> <a id="10884" class="Symbol">:</a> <a id="10886" class="Symbol">(</a><a id="10887" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10887" class="Bound">α</a> <a id="10889" class="Symbol">:</a> <a id="10891" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10894" class="Symbol">)</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="10905" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10887" class="Bound">α</a> <a id="10907" class="Symbol">→</a> <a id="10909" class="Symbol">(</a><a id="10910" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10910" class="Bound">x</a> <a id="10912" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10912" class="Bound">y</a> <a id="10914" class="Symbol">:</a> <a id="10916" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10919" class="Symbol">)</a>
                    <a id="10941" class="Symbol">→</a> <a id="10943" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10887" class="Bound">α</a> <a id="10945" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10947" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10910" class="Bound">x</a>
                    <a id="10969" class="Symbol">→</a> <a id="10971" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10887" class="Bound">α</a> <a id="10973" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10975" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10912" class="Bound">y</a>
                    <a id="10997" class="Symbol">→</a> <a id="10999" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10887" class="Bound">α</a> <a id="11001" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11003" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="11010" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10910" class="Bound">x</a> <a id="11012" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10912" class="Bound">y</a>
<a id="11014" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10864" class="Function">limMin-key-property</a> <a id="11034" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11034" class="Bound">α</a> <a id="11036" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11036" class="Bound">αIsLim</a> <a id="11043" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11043" class="Bound">x</a> <a id="11045" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11045" class="Bound">y</a> <a id="11047" class="Symbol">=</a> <a id="11049" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="11056" class="Symbol">(</a><a id="11057" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="11065" class="Symbol">(</a><a id="11066" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="11074" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="11081" class="Symbol">))</a> <a id="11084" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11102" class="Function">H</a> <a id="11086" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11036" class="Bound">αIsLim</a>
 <a id="11094" class="Keyword">where</a>
  <a id="11102" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11102" class="Function">H</a> <a id="11104" class="Symbol">:</a> <a id="11106" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="11114" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11034" class="Bound">α</a> <a id="11116" class="Symbol">→</a> <a id="11118" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11034" class="Bound">α</a> <a id="11120" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11122" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11043" class="Bound">x</a> <a id="11124" class="Symbol">→</a> <a id="11126" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11034" class="Bound">α</a> <a id="11128" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11130" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11045" class="Bound">y</a> <a id="11132" class="Symbol">→</a> <a id="11134" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11034" class="Bound">α</a> <a id="11136" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11138" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="11145" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11043" class="Bound">x</a> <a id="11147" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11045" class="Bound">y</a>
  <a id="11151" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11102" class="Function">H</a> <a id="11153" class="Symbol">((</a><a id="11155" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a> <a id="11157" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11159" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11159" class="Bound">f↑</a><a id="11161" class="Symbol">)</a> <a id="11163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11165" class="Symbol">(</a><a id="11166" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11166" class="Bound">p₀</a> <a id="11169" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11171" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11171" class="Bound">p₁</a><a id="11173" class="Symbol">))</a> <a id="11176" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11176" class="Bound">α≤x</a> <a id="11180" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11180" class="Bound">α≤y</a> <a id="11184" class="Symbol">=</a>
   <a id="11189" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11199" class="Symbol">(</a><a id="11200" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11205" class="Symbol">(</a><a id="11206" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="11209" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="11216" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11043" class="Bound">x</a> <a id="11218" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11045" class="Bound">y</a><a id="11219" class="Symbol">)</a>  <a id="11222" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11302" class="Function">limf=α</a><a id="11228" class="Symbol">)</a>
             <a id="11243" class="Symbol">(</a><a id="11244" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10539" class="Function">limMin-key-property-str</a> <a id="11268" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a> <a id="11270" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11043" class="Bound">x</a> <a id="11272" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11045" class="Bound">y</a> <a id="11274" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11412" class="Function">limf≤x</a> <a id="11281" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11491" class="Function">limf≤y</a><a id="11287" class="Symbol">)</a>
   <a id="11292" class="Keyword">where</a>
    <a id="11302" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11302" class="Function">limf=α</a> <a id="11309" class="Symbol">:</a> <a id="11311" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11317" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a> <a id="11319" class="Symbol">{</a><a id="11320" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11159" class="Bound">f↑</a><a id="11322" class="Symbol">}</a> <a id="11324" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11326" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11034" class="Bound">α</a>
    <a id="11332" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11302" class="Function">limf=α</a> <a id="11339" class="Symbol">=</a> <a id="11341" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="11351" class="Symbol">(</a><a id="11352" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="11363" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a> <a id="11365" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11166" class="Bound">p₀</a><a id="11367" class="Symbol">)</a> <a id="11369" class="Symbol">(</a><a id="11370" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11171" class="Bound">p₁</a> <a id="11373" class="Symbol">(</a><a id="11374" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11380" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a><a id="11381" class="Symbol">)</a> <a id="11383" class="Symbol">λ</a> <a id="11385" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11385" class="Bound">i</a> <a id="11387" class="Symbol">→</a> <a id="11389" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="11405" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a><a id="11406" class="Symbol">)</a>
    <a id="11412" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11412" class="Function">limf≤x</a> <a id="11419" class="Symbol">:</a> <a id="11421" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11427" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a> <a id="11429" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11431" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11043" class="Bound">x</a>
    <a id="11437" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11412" class="Function">limf≤x</a> <a id="11444" class="Symbol">=</a> <a id="11446" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11462" class="Symbol">(</a><a id="11463" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="11466" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11043" class="Bound">x</a><a id="11467" class="Symbol">)</a> <a id="11469" class="Symbol">(</a><a id="11470" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11474" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11302" class="Function">limf=α</a><a id="11480" class="Symbol">))</a> <a id="11483" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11176" class="Bound">α≤x</a>
    <a id="11491" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11491" class="Function">limf≤y</a> <a id="11498" class="Symbol">:</a> <a id="11500" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11506" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11155" class="Bound">f</a> <a id="11508" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11510" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11045" class="Bound">y</a>
    <a id="11516" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11491" class="Function">limf≤y</a> <a id="11523" class="Symbol">=</a>  <a id="11526" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11536" class="Symbol">(</a><a id="11537" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11542" class="Symbol">(</a><a id="11543" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="11546" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11045" class="Bound">y</a><a id="11547" class="Symbol">)</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11554" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11302" class="Function">limf=α</a><a id="11560" class="Symbol">))</a> <a id="11563" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11180" class="Bound">α≤y</a>

<a id="ordinal-dec-×-aux"></a><a id="11568" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11568" class="Function">ordinal-dec-×-aux</a> <a id="11586" class="Symbol">:</a> <a id="11588" class="Symbol">{</a><a id="11589" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11589" class="Bound">ℓ</a> <a id="11591" class="Symbol">:</a> <a id="11593" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="11598" class="Symbol">}</a> <a id="11600" class="Symbol">(</a><a id="11601" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11601" class="Bound">P</a> <a id="11603" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11603" class="Bound">Q</a> <a id="11605" class="Symbol">:</a> <a id="11607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11612" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11589" class="Bound">ℓ</a><a id="11613" class="Symbol">)</a> <a id="11615" class="Symbol">(</a><a id="11616" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11616" class="Bound">α</a> <a id="11618" class="Symbol">:</a> <a id="11620" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11623" class="Symbol">)</a> <a id="11625" class="Symbol">→</a> <a id="11627" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="11634" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11616" class="Bound">α</a>
                  <a id="11654" class="Symbol">→</a> <a id="11656" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="11668" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11616" class="Bound">α</a> <a id="11670" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11601" class="Bound">P</a>
                  <a id="11690" class="Symbol">→</a> <a id="11692" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="11704" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11616" class="Bound">α</a> <a id="11706" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11603" class="Bound">Q</a>
                  <a id="11726" class="Symbol">→</a> <a id="11728" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="11740" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11616" class="Bound">α</a> <a id="11742" class="Symbol">(</a><a id="11743" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11601" class="Bound">P</a> <a id="11745" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11747" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11603" class="Bound">Q</a><a id="11748" class="Symbol">)</a>
<a id="11750" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11568" class="Function">ordinal-dec-×-aux</a> <a id="11768" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11768" class="Bound">P</a> <a id="11770" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11770" class="Bound">Q</a> <a id="11772" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11772" class="Bound">α</a> <a id="11774" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11774" class="Bound">α-lim</a> <a id="11780" class="Symbol">=</a> <a id="11782" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="11790" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11801" class="Function">h</a>
 <a id="11793" class="Keyword">where</a>
  <a id="11801" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11801" class="Function">h</a> <a id="11803" class="Symbol">:</a> <a id="11805" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="11821" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11772" class="Bound">α</a> <a id="11823" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11768" class="Bound">P</a> <a id="11825" class="Symbol">→</a> <a id="11827" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="11843" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11772" class="Bound">α</a> <a id="11845" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11770" class="Bound">Q</a> <a id="11847" class="Symbol">→</a> <a id="11849" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="11865" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11772" class="Bound">α</a> <a id="11867" class="Symbol">(</a><a id="11868" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11768" class="Bound">P</a> <a id="11870" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11872" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11770" class="Bound">Q</a><a id="11873" class="Symbol">)</a>
  <a id="11877" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11801" class="Function">h</a> <a id="11879" class="Symbol">(</a><a id="11880" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11880" class="Bound">x</a> <a id="11882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11884" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11884" class="Bound">e₁</a><a id="11886" class="Symbol">)</a> <a id="11888" class="Symbol">(</a><a id="11889" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11889" class="Bound">y</a> <a id="11891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11893" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11893" class="Bound">e₂</a><a id="11895" class="Symbol">)</a> <a id="11897" class="Symbol">=</a>
   <a id="11902" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="11909" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11880" class="Bound">x</a> <a id="11911" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11889" class="Bound">y</a> <a id="11913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
   <a id="11918" class="Symbol">(λ</a> <a id="11921" class="Symbol">(</a><a id="11922" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11922" class="Bound">p</a> <a id="11924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11926" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11926" class="Bound">q</a><a id="11927" class="Symbol">)</a> <a id="11929" class="Symbol">→</a> <a id="11931" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10864" class="Function">limMin-key-property</a> <a id="11951" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11772" class="Bound">α</a> <a id="11953" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11774" class="Bound">α-lim</a> <a id="11959" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11880" class="Bound">x</a> <a id="11961" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11889" class="Bound">y</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Iff.html#613" class="Function">lr</a> <a id="11967" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11884" class="Bound">e₁</a> <a id="11970" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11922" class="Bound">p</a><a id="11971" class="Symbol">)</a> <a id="11973" class="Symbol">(</a><a id="11974" href="Iff.html#613" class="Function">lr</a> <a id="11977" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11893" class="Bound">e₂</a> <a id="11980" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11926" class="Bound">q</a><a id="11981" class="Symbol">))</a> <a id="11984" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
   <a id="11989" class="Symbol">(λ</a> <a id="11992" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11992" class="Bound">l</a> <a id="11994" class="Symbol">→</a> <a id="11996" href="Iff.html#671" class="Function">rl</a> <a id="11999" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11884" class="Bound">e₁</a> <a id="12002" class="Symbol">(</a><a id="12003" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="12011" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11992" class="Bound">l</a> <a id="12013" class="Symbol">(</a><a id="12014" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="12026" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11880" class="Bound">x</a> <a id="12028" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11889" class="Bound">y</a><a id="12029" class="Symbol">))</a> <a id="12032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="12044" href="Iff.html#671" class="Function">rl</a> <a id="12047" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11893" class="Bound">e₂</a> <a id="12050" class="Symbol">(</a><a id="12051" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="12059" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11992" class="Bound">l</a> <a id="12061" class="Symbol">(</a><a id="12062" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8067" class="Function">limMin-right</a> <a id="12075" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11880" class="Bound">x</a> <a id="12077" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11889" class="Bound">y</a><a id="12078" class="Symbol">)))</a>

<a id="ordinal-dec-×"></a><a id="12083" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12083" class="Function">ordinal-dec-×</a> <a id="12097" class="Symbol">:</a> <a id="12099" class="Symbol">{</a><a id="12100" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12100" class="Bound">ℓ</a> <a id="12102" class="Symbol">:</a> <a id="12104" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="12109" class="Symbol">}</a> <a id="12111" class="Symbol">(</a><a id="12112" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12112" class="Bound">P</a> <a id="12114" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12114" class="Bound">Q</a> <a id="12116" class="Symbol">:</a> <a id="12118" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12123" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12100" class="Bound">ℓ</a><a id="12124" class="Symbol">)</a> <a id="12126" class="Symbol">→</a> <a id="12128" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12135" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12112" class="Bound">P</a> <a id="12137" class="Symbol">→</a> <a id="12139" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12146" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12114" class="Bound">Q</a>
              <a id="12162" class="Symbol">→</a> <a id="12164" class="Symbol">(</a><a id="12165" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12165" class="Bound">α</a> <a id="12167" class="Symbol">:</a> <a id="12169" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12172" class="Symbol">)</a>
              <a id="12188" class="Symbol">→</a> <a id="12190" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12202" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12165" class="Bound">α</a> <a id="12204" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12112" class="Bound">P</a>
              <a id="12220" class="Symbol">→</a> <a id="12222" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12234" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12165" class="Bound">α</a> <a id="12236" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12114" class="Bound">Q</a>
              <a id="12252" class="Symbol">→</a> <a id="12254" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12266" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12165" class="Bound">α</a> <a id="12268" class="Symbol">(</a><a id="12269" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12112" class="Bound">P</a> <a id="12271" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12273" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12114" class="Bound">Q</a><a id="12274" class="Symbol">)</a>
<a id="12276" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12083" class="Function">ordinal-dec-×</a> <a id="12290" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12290" class="Bound">P</a> <a id="12292" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12292" class="Bound">Q</a> <a id="12294" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12294" class="Bound">PProp</a> <a id="12300" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12300" class="Bound">QProp</a> <a id="12306" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12306" class="Bound">α</a> <a id="12308" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12308" class="Bound">hP</a> <a id="12311" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12311" class="Bound">hQ</a> <a id="12314" class="Keyword">with</a> <a id="12319" href="BrouwerTree.Decidability.Finite.html#4132" class="Function">dec-n≡</a> <a id="12326" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12306" class="Bound">α</a> <a id="12328" class="Number">0</a>
<a id="12330" class="Symbol">...</a> <a id="12334" class="Symbol">|</a> <a id="12336" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12340" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12340" class="Bound">α-zero</a> <a id="12347" class="Symbol">=</a>
 <a id="12350" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12356" class="Symbol">(λ</a> <a id="12359" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12359" class="Bound">-</a> <a id="12361" class="Symbol">→</a> <a id="12363" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12375" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12359" class="Bound">-</a> <a id="12377" class="Symbol">(</a><a id="12378" class="Bound">P</a> <a id="12380" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12382" class="Bound">Q</a><a id="12383" class="Symbol">))</a> <a id="12386" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12340" class="Bound">α-zero</a>
       <a id="12400" class="Symbol">(</a><a id="12401" href="Iff.html#671" class="Function">rl</a> <a id="12404" class="Symbol">(</a><a id="12405" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="12429" class="Symbol">(</a><a id="12430" class="Bound">P</a> <a id="12432" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12434" class="Bound">Q</a><a id="12435" class="Symbol">)</a> <a id="12437" class="Symbol">(</a><a id="12438" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="12446" class="Bound">PProp</a> <a id="12452" class="Bound">QProp</a><a id="12457" class="Symbol">))</a>
         <a id="12469" class="Symbol">(</a><a id="12470" href="Iff.html#613" class="Function">lr</a> <a id="12473" class="Symbol">(</a><a id="12474" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="12498" class="Bound">P</a> <a id="12500" class="Bound">PProp</a><a id="12505" class="Symbol">)</a>
             <a id="12520" class="Symbol">(</a><a id="12521" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12527" class="Symbol">(λ</a> <a id="12530" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12530" class="Bound">-</a> <a id="12532" class="Symbol">→</a> <a id="12534" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12546" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12530" class="Bound">-</a> <a id="12548" class="Bound">P</a><a id="12549" class="Symbol">)</a> <a id="12551" class="Symbol">(</a><a id="12552" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12556" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12340" class="Bound">α-zero</a><a id="12562" class="Symbol">)</a> <a id="12564" class="Bound">hP</a><a id="12566" class="Symbol">)</a> <a id="12568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
         <a id="12579" class="Symbol">(</a><a id="12580" href="Iff.html#613" class="Function">lr</a> <a id="12583" class="Symbol">(</a><a id="12584" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="12608" class="Bound">Q</a> <a id="12610" class="Bound">QProp</a><a id="12615" class="Symbol">)</a>
             <a id="12630" class="Symbol">(</a><a id="12631" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12637" class="Symbol">(λ</a> <a id="12640" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12640" class="Bound">-</a> <a id="12642" class="Symbol">→</a> <a id="12644" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12656" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12640" class="Bound">-</a> <a id="12658" class="Bound">Q</a><a id="12659" class="Symbol">)</a> <a id="12661" class="Symbol">(</a><a id="12662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12666" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12340" class="Bound">α-zero</a><a id="12672" class="Symbol">)</a> <a id="12674" class="Bound">hQ</a><a id="12676" class="Symbol">))))</a>
<a id="12681" class="Symbol">...</a> <a id="12685" class="Symbol">|</a> <a id="12687" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12690" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12690" class="Bound">α-non-zero</a> <a id="12701" class="Symbol">=</a>
 <a id="12704" href="Iff.html#671" class="Function">rl</a> <a id="12707" class="Symbol">(</a><a id="12708" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="12745" class="Symbol">(</a><a id="12746" class="Bound">P</a> <a id="12748" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12750" class="Bound">Q</a><a id="12751" class="Symbol">)</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="12762" class="Bound">PProp</a> <a id="12768" class="Bound">QProp</a><a id="12773" class="Symbol">)</a> <a id="12775" class="Bound">α</a><a id="12776" class="Symbol">)</a> <a id="12778" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12979" class="Function">[3]</a>
  <a id="12784" class="Keyword">where</a>
   <a id="12793" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12793" class="Function">[1]</a> <a id="12797" class="Symbol">:</a> <a id="12799" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12811" class="Symbol">(</a><a id="12812" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="12814" class="Bound">α</a><a id="12815" class="Symbol">)</a> <a id="12817" class="Bound">P</a>
   <a id="12822" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12793" class="Function">[1]</a> <a id="12826" class="Symbol">=</a> <a id="12828" href="Iff.html#613" class="Function">lr</a> <a id="12831" class="Symbol">(</a><a id="12832" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="12869" class="Bound">P</a> <a id="12871" class="Bound">PProp</a> <a id="12877" class="Bound">α</a><a id="12878" class="Symbol">)</a> <a id="12880" class="Bound">hP</a>
   <a id="12886" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12886" class="Function">[2]</a> <a id="12890" class="Symbol">:</a> <a id="12892" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12904" class="Symbol">(</a><a id="12905" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="12907" class="Bound">α</a><a id="12908" class="Symbol">)</a> <a id="12910" class="Bound">Q</a>
   <a id="12915" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12886" class="Function">[2]</a> <a id="12919" class="Symbol">=</a> <a id="12921" href="Iff.html#613" class="Function">lr</a> <a id="12924" class="Symbol">(</a><a id="12925" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="12962" class="Bound">Q</a> <a id="12964" class="Bound">QProp</a> <a id="12970" class="Bound">α</a><a id="12971" class="Symbol">)</a> <a id="12973" class="Bound">hQ</a>
   <a id="12979" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12979" class="Function">[3]</a> <a id="12983" class="Symbol">:</a> <a id="12985" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12997" class="Symbol">(</a><a id="12998" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="13000" class="Bound">α</a><a id="13001" class="Symbol">)</a> <a id="13003" class="Symbol">(</a><a id="13004" class="Bound">P</a> <a id="13006" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13008" class="Bound">Q</a><a id="13009" class="Symbol">)</a>
   <a id="13014" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12979" class="Function">[3]</a> <a id="13018" class="Symbol">=</a> <a id="13020" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#11568" class="Function">ordinal-dec-×-aux</a> <a id="13038" class="Bound">P</a> <a id="13040" class="Bound">Q</a> <a id="13042" class="Symbol">(</a><a id="13043" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="13045" class="Bound">α</a><a id="13046" class="Symbol">)</a> <a id="13048" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13075" class="Function">[4]</a> <a id="13052" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12793" class="Function">[1]</a> <a id="13056" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12886" class="Function">[2]</a>
    <a id="13064" class="Keyword">where</a>
     <a id="13075" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13075" class="Function">[4]</a> <a id="13079" class="Symbol">:</a> <a id="13081" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="13088" class="Symbol">(</a><a id="13089" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="13091" class="Bound">α</a><a id="13092" class="Symbol">)</a>
     <a id="13099" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13075" class="Function">[4]</a> <a id="13103" class="Keyword">with</a> <a id="13108" class="Symbol">(</a><a id="13109" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4586" class="Function">⇑-is-lim</a> <a id="13118" class="Bound">α</a><a id="13119" class="Symbol">)</a>
     <a id="13126" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13075" class="Function">...</a> <a id="13130" class="Symbol">|</a> <a id="13132" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13136" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13136" class="Bound">α-lim</a> <a id="13142" class="Symbol">=</a> <a id="13144" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13136" class="Bound">α-lim</a>
     <a id="13155" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13075" class="Function">...</a> <a id="13159" class="Symbol">|</a> <a id="13161" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13165" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13165" class="Bound">α-zero</a> <a id="13172" class="Symbol">=</a> <a id="13174" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="13181" class="Symbol">(</a><a id="13182" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12690" class="Bound">α-non-zero</a> <a id="13193" class="Symbol">(</a><a id="13194" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13198" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13165" class="Bound">α-zero</a><a id="13204" class="Symbol">))</a>

<a id="13208" class="Comment">-------------------------------------------------------</a>
<a id="13264" class="Comment">----------Definition of limMin over Brwᶻˡ---------------</a>

<a id="limMin-is-zl"></a><a id="13322" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13322" class="Function">limMin-is-zl</a> <a id="13335" class="Symbol">:</a> <a id="13337" class="Symbol">(</a><a id="13338" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13338" class="Bound">x</a> <a id="13340" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13340" class="Bound">y</a> <a id="13342" class="Symbol">:</a> <a id="13344" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13347" class="Symbol">)</a> <a id="13349" class="Symbol">→</a> <a id="13351" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="13369" class="Symbol">(</a><a id="13370" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="13377" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13338" class="Bound">x</a> <a id="13379" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13340" class="Bound">y</a><a id="13380" class="Symbol">)</a>
<a id="13382" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13322" class="Function">limMin-is-zl</a> <a id="13395" class="Symbol">=</a>
 <a id="13398" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="13406" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13408" class="Symbol">(λ</a> <a id="13411" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13411" class="Bound">z</a> <a id="13413" class="Symbol">→</a> <a id="13415" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="13423" class="Symbol">(λ</a> <a id="13426" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13426" class="Bound">x</a> <a id="13428" class="Symbol">→</a> <a id="13430" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="13454" class="Symbol">_))</a> <a id="13458" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13557" class="Function">P₀</a> <a id="13461" class="Symbol">(λ</a> <a id="13464" class="Symbol">{</a><a id="13465" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13465" class="Bound">s</a><a id="13466" class="Symbol">}</a> <a id="13468" class="Symbol">→</a> <a id="13470" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13590" class="Function">Pₛ</a> <a id="13473" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13465" class="Bound">s</a><a id="13474" class="Symbol">)</a> <a id="13476" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13644" class="Function">Pₗ</a>
 <a id="13480" class="Keyword">where</a>
  <a id="13488" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13490" class="Symbol">:</a> <a id="13492" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13496" class="Symbol">→</a> <a id="13498" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="13505" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13507" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13507" class="Bound">x</a> <a id="13509" class="Symbol">=</a> <a id="13511" class="Symbol">(</a><a id="13512" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13512" class="Bound">y</a> <a id="13514" class="Symbol">:</a> <a id="13516" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13519" class="Symbol">)</a> <a id="13521" class="Symbol">→</a> <a id="13523" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="13541" class="Symbol">(</a><a id="13542" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="13549" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13507" class="Bound">x</a> <a id="13551" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13512" class="Bound">y</a><a id="13552" class="Symbol">)</a>

  <a id="13557" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13557" class="Function">P₀</a> <a id="13560" class="Symbol">:</a> <a id="13562" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13564" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="13571" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13557" class="Function">P₀</a> <a id="13574" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13574" class="Bound">y</a> <a id="13576" class="Symbol">=</a> <a id="13578" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13582" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="13590" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13590" class="Function">Pₛ</a> <a id="13593" class="Symbol">:</a> <a id="13595" class="Symbol">(</a><a id="13596" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13596" class="Bound">x</a> <a id="13598" class="Symbol">:</a> <a id="13600" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13603" class="Symbol">)</a> <a id="13605" class="Symbol">→</a> <a id="13607" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13609" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13596" class="Bound">x</a> <a id="13611" class="Symbol">→</a> <a id="13613" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13615" class="Symbol">(</a><a id="13616" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13621" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13596" class="Bound">x</a><a id="13622" class="Symbol">)</a>
  <a id="13626" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13590" class="Function">Pₛ</a> <a id="13629" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13629" class="Bound">x</a> <a id="13631" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13631" class="Bound">p</a> <a id="13633" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13633" class="Bound">y</a> <a id="13635" class="Symbol">=</a> <a id="13637" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13631" class="Bound">p</a> <a id="13639" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13633" class="Bound">y</a>

  <a id="13644" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13644" class="Function">Pₗ</a> <a id="13647" class="Symbol">:</a> <a id="13649" class="Symbol">{</a><a id="13650" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13650" class="Bound">f</a> <a id="13652" class="Symbol">:</a> <a id="13654" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13656" class="Symbol">→</a> <a id="13658" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13661" class="Symbol">}</a> <a id="13663" class="Symbol">{</a><a id="13664" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13664" class="Bound">f↑</a> <a id="13667" class="Symbol">:</a> <a id="13669" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13680" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13650" class="Bound">f</a><a id="13681" class="Symbol">}</a> <a id="13683" class="Symbol">→</a> <a id="13685" class="Symbol">((</a><a id="13687" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13687" class="Bound">k</a> <a id="13689" class="Symbol">:</a> <a id="13691" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13692" class="Symbol">)</a> <a id="13694" class="Symbol">→</a> <a id="13696" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13698" class="Symbol">(</a><a id="13699" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13650" class="Bound">f</a> <a id="13701" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13687" class="Bound">k</a><a id="13702" class="Symbol">))</a> <a id="13705" class="Symbol">→</a> <a id="13707" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13488" class="Function">P</a> <a id="13709" class="Symbol">(</a><a id="13710" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13716" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13650" class="Bound">f</a> <a id="13718" class="Symbol">{</a><a id="13719" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13664" class="Bound">f↑</a><a id="13721" class="Symbol">})</a>
  <a id="13726" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13644" class="Function">Pₗ</a> <a id="13729" class="Symbol">{</a><a id="13730" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13730" class="Bound">f</a><a id="13731" class="Symbol">}</a> <a id="13733" class="Symbol">{</a><a id="13734" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13734" class="Bound">f↑</a><a id="13736" class="Symbol">}</a> <a id="13738" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13738" class="Bound">p</a> <a id="13740" class="Symbol">=</a> <a id="13742" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="13750" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="13752" class="Symbol">(λ</a> <a id="13755" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13755" class="Bound">y</a> <a id="13757" class="Symbol">→</a> <a id="13759" href="BrouwerTree.OrdinalDecidability.Basic.html#20087" class="Function">isPropBrw-zero-or-limit</a> <a id="13783" class="Symbol">_)</a> <a id="13786" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13890" class="Function">Q₀</a> <a id="13789" class="Symbol">(λ</a> <a id="13792" class="Symbol">{</a><a id="13793" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13793" class="Bound">s</a><a id="13794" class="Symbol">}</a> <a id="13796" class="Symbol">→</a> <a id="13798" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13925" class="Function">Qₛ</a> <a id="13801" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13793" class="Bound">s</a><a id="13802" class="Symbol">)</a> <a id="13804" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13979" class="Function">Qₗ</a>
   <a id="13810" class="Keyword">where</a>
    <a id="13820" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="13822" class="Symbol">:</a> <a id="13824" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="13828" class="Symbol">→</a> <a id="13830" href="Agda.Primitive.html#388" class="Primitive">Type</a>
    <a id="13839" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="13841" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13841" class="Bound">y</a> <a id="13843" class="Symbol">=</a>  <a id="13846" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="13864" class="Symbol">(</a><a id="13865" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="13872" class="Symbol">(</a><a id="13873" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13879" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13730" class="Bound">f</a><a id="13880" class="Symbol">)</a> <a id="13882" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13841" class="Bound">y</a><a id="13883" class="Symbol">)</a>

    <a id="13890" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13890" class="Function">Q₀</a> <a id="13893" class="Symbol">:</a> <a id="13895" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="13897" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
    <a id="13906" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13890" class="Function">Q₀</a> <a id="13909" class="Symbol">=</a> <a id="13911" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13915" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="13925" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13925" class="Function">Qₛ</a> <a id="13928" class="Symbol">:</a> <a id="13930" class="Symbol">(</a><a id="13931" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13931" class="Bound">y</a> <a id="13933" class="Symbol">:</a> <a id="13935" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13938" class="Symbol">)</a> <a id="13940" class="Symbol">→</a> <a id="13942" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="13944" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13931" class="Bound">y</a> <a id="13946" class="Symbol">→</a> <a id="13948" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="13950" class="Symbol">(</a><a id="13951" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="13956" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13931" class="Bound">y</a><a id="13957" class="Symbol">)</a>
    <a id="13963" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13925" class="Function">Qₛ</a> <a id="13966" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13966" class="Bound">y</a> <a id="13968" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13968" class="Bound">q</a> <a id="13970" class="Symbol">=</a> <a id="13972" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13968" class="Bound">q</a>

    <a id="13979" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13979" class="Function">Qₗ</a> <a id="13982" class="Symbol">:</a> <a id="13984" class="Symbol">{</a><a id="13985" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13985" class="Bound">g</a> <a id="13987" class="Symbol">:</a> <a id="13989" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13991" class="Symbol">→</a> <a id="13993" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13996" class="Symbol">}</a> <a id="13998" class="Symbol">{</a><a id="13999" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13999" class="Bound">g↑</a> <a id="14002" class="Symbol">:</a> <a id="14004" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="14015" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13985" class="Bound">g</a><a id="14016" class="Symbol">}</a> <a id="14018" class="Symbol">→</a> <a id="14020" class="Symbol">((</a><a id="14022" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14022" class="Bound">k</a> <a id="14024" class="Symbol">:</a> <a id="14026" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14027" class="Symbol">)</a> <a id="14029" class="Symbol">→</a> <a id="14031" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="14033" class="Symbol">(</a><a id="14034" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13985" class="Bound">g</a> <a id="14036" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14022" class="Bound">k</a><a id="14037" class="Symbol">))</a> <a id="14040" class="Symbol">→</a> <a id="14042" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13820" class="Function">Q</a> <a id="14044" class="Symbol">(</a><a id="14045" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14051" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13985" class="Bound">g</a><a id="14052" class="Symbol">)</a>
    <a id="14058" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13979" class="Function">Qₗ</a> <a id="14061" class="Symbol">{</a><a id="14062" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14062" class="Bound">g</a><a id="14063" class="Symbol">}</a> <a id="14065" class="Symbol">{</a><a id="14066" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14066" class="Bound">g↑</a><a id="14068" class="Symbol">}</a> <a id="14070" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14070" class="Bound">q</a> <a id="14072" class="Symbol">=</a>
     <a id="14079" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14083" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14085" class="Symbol">((λ</a> <a id="14089" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14089" class="Bound">n</a> <a id="14091" class="Symbol">→</a> <a id="14093" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14167" class="Function">r</a> <a id="14095" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14089" class="Bound">n</a> <a id="14097" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14099" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14101" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14089" class="Bound">n</a><a id="14102" class="Symbol">)</a> <a id="14104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14106" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14309" class="Function">r↑</a><a id="14108" class="Symbol">)</a> <a id="14110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14112" href="BrouwerTree.Classifiability.html#1660" class="Function">limit-is-sup</a> <a id="14125" class="Symbol">(λ</a> <a id="14128" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14128" class="Bound">z</a> <a id="14130" class="Symbol">→</a> <a id="14132" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14167" class="Function">r</a> <a id="14134" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14128" class="Bound">z</a> <a id="14136" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14138" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14140" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14128" class="Bound">z</a><a id="14141" class="Symbol">)</a> <a id="14143" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14309" class="Function">r↑</a> <a id="14146" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
      <a id="14154" class="Keyword">where</a>
       <a id="14167" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14167" class="Function">r</a> <a id="14169" class="Symbol">:</a> <a id="14171" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14173" class="Symbol">→</a> <a id="14175" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
       <a id="14186" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14167" class="Function">r</a> <a id="14188" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14188" class="Bound">n</a> <a id="14190" class="Symbol">=</a> <a id="14192" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="14199" class="Symbol">(</a><a id="14200" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13730" class="Bound">f</a> <a id="14202" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14188" class="Bound">n</a><a id="14203" class="Symbol">)</a> <a id="14205" class="Symbol">(</a><a id="14206" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14062" class="Bound">g</a> <a id="14208" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14188" class="Bound">n</a><a id="14209" class="Symbol">)</a>
       <a id="14218" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14218" class="Function">rspec</a> <a id="14224" class="Symbol">:</a> <a id="14226" class="Symbol">(</a><a id="14227" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14227" class="Bound">n</a> <a id="14229" class="Symbol">:</a> <a id="14231" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14232" class="Symbol">)</a> <a id="14234" class="Symbol">→</a> <a id="14236" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="14244" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13730" class="Bound">f</a> <a id="14246" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14227" class="Bound">n</a> <a id="14248" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="14250" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14062" class="Bound">g</a> <a id="14252" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14227" class="Bound">n</a> <a id="14254" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="14257" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14167" class="Function">r</a> <a id="14259" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14227" class="Bound">n</a>
       <a id="14268" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14218" class="Function">rspec</a> <a id="14274" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14274" class="Bound">n</a> <a id="14276" class="Symbol">=</a> <a id="14278" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5961" class="Function">limMin-spec</a> <a id="14290" class="Symbol">(</a><a id="14291" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13730" class="Bound">f</a> <a id="14293" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14274" class="Bound">n</a><a id="14294" class="Symbol">)</a> <a id="14296" class="Symbol">(</a><a id="14297" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14062" class="Bound">g</a> <a id="14299" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14274" class="Bound">n</a><a id="14300" class="Symbol">)</a>
       <a id="14309" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14309" class="Function">r↑</a> <a id="14312" class="Symbol">:</a> <a id="14314" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="14325" class="Symbol">(λ</a> <a id="14328" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14328" class="Bound">n</a> <a id="14330" class="Symbol">→</a> <a id="14332" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14167" class="Function">r</a> <a id="14334" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14328" class="Bound">n</a> <a id="14336" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14338" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14340" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14328" class="Bound">n</a><a id="14341" class="Symbol">)</a>
       <a id="14350" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14309" class="Function">r↑</a> <a id="14353" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14353" class="Bound">n</a> <a id="14355" class="Symbol">=</a> <a id="14357" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="14369" class="Symbol">(</a><a id="14370" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="14378" class="Symbol">(</a><a id="14379" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14381" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14353" class="Bound">n</a><a id="14382" class="Symbol">)</a>
                                   <a id="14419" class="Symbol">(</a><a id="14420" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a> <a id="14432" class="Symbol">(</a><a id="14433" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="14440" class="Symbol">(</a><a id="14441" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13734" class="Bound">f↑</a> <a id="14444" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14353" class="Bound">n</a><a id="14445" class="Symbol">))</a> <a id="14448" class="Symbol">(</a><a id="14449" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="14456" class="Symbol">(</a><a id="14457" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14066" class="Bound">g↑</a> <a id="14460" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14353" class="Bound">n</a><a id="14461" class="Symbol">))))</a>

<a id="limMinᶻˡ"></a><a id="14467" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14467" class="Function">limMinᶻˡ</a> <a id="14476" class="Symbol">:</a> <a id="14478" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="14484" class="Symbol">→</a>  <a id="14487" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="14493" class="Symbol">→</a>  <a id="14496" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
<a id="14502" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14467" class="Function">limMinᶻˡ</a> <a id="14511" class="Symbol">(</a><a id="14512" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14512" class="Bound">x</a> <a id="14514" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14516" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14516" class="Bound">hx</a><a id="14518" class="Symbol">)</a> <a id="14520" class="Symbol">(</a><a id="14521" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14521" class="Bound">y</a> <a id="14523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14525" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14525" class="Bound">hy</a><a id="14527" class="Symbol">)</a> <a id="14529" class="Symbol">=</a> <a id="14531" class="Symbol">(</a><a id="14532" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="14539" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14512" class="Bound">x</a> <a id="14541" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14521" class="Bound">y</a> <a id="14543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14545" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13322" class="Function">limMin-is-zl</a> <a id="14558" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14512" class="Bound">x</a> <a id="14560" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#14521" class="Bound">y</a><a id="14561" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.Paper.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.Paper</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a> <a id="47" class="Pragma">--lossy-unification</a> <a id="67" class="Symbol">#-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="BrouwerTree.OrdinalDecidability.Paper.html" class="Module">BrouwerTree.OrdinalDecidability.Paper</a> <a id="116" class="Keyword">where</a>

<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MinFunctionRel</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MaxFunctionRel</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationConstruction</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationCut</a>
<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationLemmas</a>
<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationTheorem</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html" class="Module">BrouwerTree.OrdinalDecidability.LPOMinMax</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="BrouwerTree.OrdinalDecidability.CountableChoice.html" class="Module">BrouwerTree.OrdinalDecidability.CountableChoice</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="BrouwerTree.OrdinalDecidability.Sierpinski.html" class="Module">BrouwerTree.OrdinalDecidability.Sierpinski</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html" class="Module">BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared</a>

<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="895" class="Keyword">open</a> <a id="900" class="Keyword">import</a> <a id="907" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a> <a id="929" class="Keyword">using</a> <a id="935" class="Symbol">(</a><a id="936" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="939" class="Symbol">)</a>
<a id="941" class="Keyword">import</a> <a id="948" href="Interpretations.CnfToBrw.html" class="Module">Interpretations.CnfToBrw</a> <a id="973" class="Keyword">using</a> <a id="979" class="Symbol">(</a><a id="980" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a><a id="984" class="Symbol">)</a>
<a id="986" class="Keyword">open</a> <a id="991" href="Interpretations.CnfToBrw.html" class="Module">Interpretations.CnfToBrw</a> <a id="1016" class="Keyword">renaming</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1031" class="Symbol">to</a> <a id="1034" class="Function">CnfToBrw</a><a id="1042" class="Symbol">)</a>

<a id="1045" class="Keyword">open</a> <a id="1050" class="Keyword">import</a> <a id="1057" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="1075" class="Symbol">as</a> <a id="1078" class="Module">B</a> <a id="1080" class="Keyword">using</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1091" class="Symbol">)</a>
<a id="1093" class="Keyword">open</a> <a id="1098" class="Keyword">import</a> <a id="1105" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a>
<a id="1135" class="Keyword">open</a> <a id="1140" class="Keyword">import</a> <a id="1147" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="1164" class="Keyword">using</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1172" class="Symbol">;</a> <a id="1174" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1178" class="Symbol">;</a> <a id="1180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Keyword">renaming</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="1199" class="Symbol">to</a> <a id="1202" class="Primitive Operator">_N+_</a><a id="1206" class="Symbol">)</a>
<a id="1208" class="Keyword">open</a> <a id="1213" class="Keyword">import</a> <a id="1220" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="1239" class="Keyword">hiding</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="1248" class="Symbol">;</a> <a id="1250" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="1258" class="Symbol">)</a>
<a id="1260" class="Keyword">open</a> <a id="1265" class="Keyword">import</a> <a id="1272" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="1289" class="Keyword">open</a> <a id="1294" class="Keyword">import</a> <a id="1301" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="1329" class="Keyword">open</a> <a id="1334" class="Keyword">import</a> <a id="1341" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="1370" class="Keyword">open</a> <a id="1375" class="Keyword">import</a> <a id="1382" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="1410" class="Keyword">open</a> <a id="1415" class="Keyword">import</a> <a id="1422" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="1452" class="Keyword">open</a> <a id="1457" class="Keyword">import</a> <a id="1464" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
  <a id="1496" class="Keyword">renaming</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1518" class="Symbol">to</a> <a id="1521" class="Function">isWellFounded</a><a id="1534" class="Symbol">)</a>
<a id="1536" class="Keyword">open</a> <a id="1541" class="Keyword">import</a> <a id="1548" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="1573" class="Keyword">open</a> <a id="1578" class="Keyword">import</a> <a id="1585" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>

<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="General-Properties.html" class="Module">General-Properties</a>
<a id="1641" class="Keyword">open</a> <a id="1646" class="Keyword">import</a> <a id="1653" href="Iff.html" class="Module">Iff</a>
<a id="1657" class="Keyword">open</a> <a id="1662" class="Keyword">import</a> <a id="1669" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="1679" class="Keyword">open</a> <a id="1684" class="Keyword">import</a> <a id="1691" href="FinChoice.html" class="Module">FinChoice</a>

<a id="1702" class="Keyword">private</a>
 <a id="1711" class="Keyword">variable</a>
  <a id="1722" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="1724" href="BrouwerTree.OrdinalDecidability.Paper.html#1724" class="Generalizable">ℓ&#39;</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1736" class="Comment">-- Section 2. Brouwer Tree Ordinals</a>

<a id="1773" class="Keyword">module</a> <a id="Lemma-1"></a><a id="1780" href="BrouwerTree.OrdinalDecidability.Paper.html#1780" class="Module">Lemma-1</a> <a id="1788" class="Keyword">where</a>
 <a id="Lemma-1.[i]"></a><a id="1795" href="BrouwerTree.OrdinalDecidability.Paper.html#1795" class="Function">[i]</a> <a id="1799" class="Symbol">:</a> <a id="1801" class="Symbol">(</a><a id="1802" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1809" class="Symbol">)</a>
     <a id="1816" class="Symbol">→</a> <a id="1818" class="Symbol">(</a><a id="1819" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1821" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1823" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="1827" class="Symbol">)</a>
       <a id="1836" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1838" class="Symbol">((</a><a id="1840" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1843" href="BrouwerTree.OrdinalDecidability.Paper.html#1843" class="Bound">β</a> <a id="1845" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1847" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1851" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1853" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1857" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1862" href="BrouwerTree.OrdinalDecidability.Paper.html#1843" class="Bound">β</a><a id="1863" class="Symbol">)</a>
       <a id="1872" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1874" class="Symbol">(</a><a id="1875" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1878" href="BrouwerTree.OrdinalDecidability.Paper.html#1878" class="Bound">f</a> <a id="1880" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1890" class="Symbol">)</a> <a id="1892" href="PropTrunc.html#1594" class="Function">]</a> <a id="1894" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1897" href="BrouwerTree.OrdinalDecidability.Paper.html#1897" class="Bound">f↑</a> <a id="1900" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1902" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1913" href="BrouwerTree.OrdinalDecidability.Paper.html#1878" class="Bound">f</a> <a id="1915" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1917" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1919" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1921" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1927" href="BrouwerTree.OrdinalDecidability.Paper.html#1878" class="Bound">f</a> <a id="1929" class="Symbol">{</a><a id="1930" href="BrouwerTree.OrdinalDecidability.Paper.html#1897" class="Bound">f↑</a><a id="1932" class="Symbol">}))</a>
 <a id="1937" href="BrouwerTree.OrdinalDecidability.Paper.html#1795" class="Function">[i]</a> <a id="1941" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="1949" class="Symbol">(</a><a id="1950" href="BrouwerTree.Classifiability.html#2930" class="Function">Brw-has-classification</a> <a id="1973" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a><a id="1974" class="Symbol">)</a>
  <a id="1978" class="Keyword">where</a>
   <a id="1987" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="2001" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2003" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="2020" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2022" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2024" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="2031" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a><a id="2032" class="Symbol">)</a>
       <a id="2041" class="Symbol">→</a> <a id="2043" class="Symbol">(</a><a id="2044" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2046" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2048" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="2052" class="Symbol">)</a>
         <a id="2063" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2065" class="Symbol">((</a><a id="2067" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2070" href="BrouwerTree.OrdinalDecidability.Paper.html#2070" class="Bound">β</a> <a id="2072" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2074" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="2078" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2080" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2082" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2084" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2089" href="BrouwerTree.OrdinalDecidability.Paper.html#2070" class="Bound">β</a><a id="2090" class="Symbol">)</a>
         <a id="2101" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2103" class="Symbol">(</a><a id="2104" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2107" href="BrouwerTree.OrdinalDecidability.Paper.html#2107" class="Bound">f</a> <a id="2109" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2119" class="Symbol">)</a> <a id="2121" href="PropTrunc.html#1594" class="Function">]</a> <a id="2123" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2126" href="BrouwerTree.OrdinalDecidability.Paper.html#2126" class="Bound">f↑</a> <a id="2129" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2131" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2142" href="BrouwerTree.OrdinalDecidability.Paper.html#2107" class="Bound">f</a> <a id="2144" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2146" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2148" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2150" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2156" href="BrouwerTree.OrdinalDecidability.Paper.html#2107" class="Bound">f</a> <a id="2158" class="Symbol">{</a><a id="2159" href="BrouwerTree.OrdinalDecidability.Paper.html#2126" class="Bound">f↑</a><a id="2161" class="Symbol">}))</a>
   <a id="2168" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2177" href="BrouwerTree.OrdinalDecidability.Paper.html#2177" class="Bound">z</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">=</a> <a id="2182" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2186" class="Symbol">(</a><a id="2187" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="2201" href="BrouwerTree.OrdinalDecidability.Paper.html#2177" class="Bound">z</a><a id="2202" class="Symbol">)</a>
   <a id="2207" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2221" class="Symbol">(</a><a id="2222" href="BrouwerTree.OrdinalDecidability.Paper.html#2222" class="Bound">β</a> <a id="2224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2226" href="BrouwerTree.OrdinalDecidability.Paper.html#2226" class="Bound">s</a> <a id="2228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2230" class="Symbol">_)))</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2246" class="Symbol">(</a><a id="2247" href="BrouwerTree.OrdinalDecidability.Paper.html#2222" class="Bound">β</a> <a id="2249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2251" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="2264" href="BrouwerTree.OrdinalDecidability.Paper.html#2226" class="Bound">s</a><a id="2265" class="Symbol">))</a>
   <a id="2271" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2285" href="BrouwerTree.OrdinalDecidability.Paper.html#2285" class="Bound">l</a><a id="2286" class="Symbol">))</a> <a id="2289" class="Symbol">=</a>
    <a id="2295" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2304" class="Symbol">(</a><a id="2305" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="2312" class="Symbol">(λ</a> <a id="2315" class="Symbol">((</a><a id="2317" href="BrouwerTree.OrdinalDecidability.Paper.html#2317" class="Bound">f</a> <a id="2319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2321" href="BrouwerTree.OrdinalDecidability.Paper.html#2321" class="Bound">f↑</a><a id="2323" class="Symbol">)</a> <a id="2325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2327" href="BrouwerTree.OrdinalDecidability.Paper.html#2327" class="Bound">l&#39;</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">→</a> <a id="2333" class="Symbol">(</a><a id="2334" href="BrouwerTree.OrdinalDecidability.Paper.html#2317" class="Bound">f</a> <a id="2336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2338" href="BrouwerTree.OrdinalDecidability.Paper.html#2321" class="Bound">f↑</a> <a id="2341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2343" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="2357" href="BrouwerTree.OrdinalDecidability.Paper.html#2327" class="Bound">l&#39;</a><a id="2359" class="Symbol">))</a> <a id="2362" href="BrouwerTree.OrdinalDecidability.Paper.html#2285" class="Bound">l</a><a id="2363" class="Symbol">))</a>

 <a id="Lemma-1.[ii]"></a><a id="2368" href="BrouwerTree.OrdinalDecidability.Paper.html#2368" class="Function">[ii]</a> <a id="2373" class="Symbol">:</a> <a id="2375" class="Symbol">(</a><a id="2376" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2383" class="Symbol">)</a>
      <a id="2391" class="Symbol">→</a> <a id="2393" class="Symbol">(</a><a id="2394" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a> <a id="2396" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2398" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2399" class="Symbol">)</a> <a id="2401" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2403" class="Symbol">(</a><a id="2404" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2406" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2408" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a><a id="2409" class="Symbol">)</a>
      <a id="2417" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2419" class="Symbol">(</a><a id="2420" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a> <a id="2422" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2424" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2431" href="BrouwerTree.OrdinalDecidability.Paper.html#2431" class="Bound">n</a> <a id="2433" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2435" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2437" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2439" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2441" href="BrouwerTree.OrdinalDecidability.Paper.html#2431" class="Bound">n</a> <a id="2443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2445" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a><a id="2446" class="Symbol">)</a>
 <a id="2449" href="BrouwerTree.OrdinalDecidability.Paper.html#2368" class="Function">[ii]</a> <a id="2454" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a> <a id="2456" class="Symbol">=</a> <a id="2458" class="Symbol">(</a><a id="2459" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="2468" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a> <a id="2470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2472" href="Iff.html#613" class="Function">lr</a> <a id="2475" class="Symbol">(</a><a id="2476" href="BrouwerTree.Decidability.Finite.html#2286" class="Function">isFinite-correct&#39;</a> <a id="2494" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a><a id="2495" class="Symbol">)</a> <a id="2497" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2499" href="Iff.html#671" class="Function">rl</a> <a id="2502" class="Symbol">(</a><a id="2503" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="2521" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a><a id="2522" class="Symbol">))</a>

 <a id="Lemma-1.[ii]-ad"></a><a id="2527" href="BrouwerTree.OrdinalDecidability.Paper.html#2527" class="Function">[ii]-ad</a> <a id="2535" class="Symbol">:</a> <a id="2537" class="Symbol">(((</a><a id="2540" href="BrouwerTree.OrdinalDecidability.Paper.html#2540" class="Bound">α</a> <a id="2542" href="BrouwerTree.OrdinalDecidability.Paper.html#2542" class="Bound">β</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2557" class="Symbol">(</a><a id="2558" href="BrouwerTree.OrdinalDecidability.Paper.html#2540" class="Bound">α</a> <a id="2560" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2562" href="BrouwerTree.OrdinalDecidability.Paper.html#2542" class="Bound">β</a><a id="2563" class="Symbol">))</a> <a id="2566" href="Iff.html#528" class="Function Operator">↔</a> <a id="2568" href="General-Properties.html#3885" class="Function">LPO</a><a id="2571" class="Symbol">)</a>
         <a id="2582" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2584" class="Symbol">(((</a><a id="2587" href="BrouwerTree.OrdinalDecidability.Paper.html#2587" class="Bound">α</a> <a id="2589" href="BrouwerTree.OrdinalDecidability.Paper.html#2589" class="Bound">β</a> <a id="2591" class="Symbol">:</a> <a id="2593" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2604" class="Symbol">(</a><a id="2605" href="BrouwerTree.OrdinalDecidability.Paper.html#2587" class="Bound">α</a> <a id="2607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2609" href="BrouwerTree.OrdinalDecidability.Paper.html#2589" class="Bound">β</a><a id="2610" class="Symbol">))</a> <a id="2613" href="Iff.html#528" class="Function Operator">↔</a> <a id="2615" href="General-Properties.html#3885" class="Function">LPO</a><a id="2618" class="Symbol">)</a>
 <a id="2621" href="BrouwerTree.OrdinalDecidability.Paper.html#2527" class="Function">[ii]-ad</a> <a id="2629" class="Symbol">=</a> <a id="2631" class="Symbol">((λ</a> <a id="2635" href="BrouwerTree.OrdinalDecidability.Paper.html#2635" class="Bound">h</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="BrouwerTree.Decidability.html#16906" class="Function">Decω&lt;→LPO</a> <a id="2649" class="Symbol">(λ</a> <a id="2652" href="BrouwerTree.OrdinalDecidability.Paper.html#2652" class="Bound">β</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="BrouwerTree.OrdinalDecidability.Paper.html#2635" class="Bound">h</a> <a id="2658" class="Symbol">(</a><a id="2659" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2664" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2665" class="Symbol">)</a> <a id="2667" href="BrouwerTree.OrdinalDecidability.Paper.html#2652" class="Bound">β</a><a id="2668" class="Symbol">))</a> <a id="2671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2673" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a><a id="2681" class="Symbol">)</a> <a id="2683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
           <a id="2696" class="Symbol">((λ</a> <a id="2700" href="BrouwerTree.OrdinalDecidability.Paper.html#2700" class="Bound">h</a> <a id="2702" class="Symbol">→</a> <a id="2704" href="BrouwerTree.Decidability.html#20369" class="Function">Dec≡ω·2→LPO</a> <a id="2716" class="Symbol">(λ</a> <a id="2719" href="BrouwerTree.OrdinalDecidability.Paper.html#2719" class="Bound">β</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="BrouwerTree.OrdinalDecidability.Paper.html#2700" class="Bound">h</a> <a id="2725" href="BrouwerTree.OrdinalDecidability.Paper.html#2719" class="Bound">β</a> <a id="2727" class="Symbol">(</a><a id="2728" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2730" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2732" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2733" class="Symbol">)))</a> <a id="2737" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2739" href="BrouwerTree.Decidability.html#20003" class="Function">LPO→Dec≡</a><a id="2747" class="Symbol">)</a>

 <a id="Lemma-1.[iii]"></a><a id="2751" href="BrouwerTree.OrdinalDecidability.Paper.html#2751" class="Function">[iii]</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="Cubical.Relation.Binary.Base.html#2138" class="Function">BinaryRelation.isTrans</a> <a id="2782" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
       <a id="2793" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2795" href="BrouwerTree.OrdinalDecidability.Paper.html#1521" class="Function">isWellFounded</a> <a id="2809" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
       <a id="2820" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2822" class="Symbol">((</a><a id="2824" href="BrouwerTree.OrdinalDecidability.Paper.html#2824" class="Bound">α</a> <a id="2826" href="BrouwerTree.OrdinalDecidability.Paper.html#2826" class="Bound">β</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2833" class="Symbol">)</a> <a id="2835" class="Symbol">→</a> <a id="2837" class="Symbol">(∀</a> <a id="2840" href="BrouwerTree.OrdinalDecidability.Paper.html#2840" class="Bound">γ</a> <a id="2842" class="Symbol">→</a> <a id="2844" class="Symbol">(</a><a id="2845" href="BrouwerTree.OrdinalDecidability.Paper.html#2840" class="Bound">γ</a> <a id="2847" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2849" href="BrouwerTree.OrdinalDecidability.Paper.html#2824" class="Bound">α</a><a id="2850" class="Symbol">)</a> <a id="2852" href="Iff.html#528" class="Function Operator">↔</a> <a id="2854" class="Symbol">(</a><a id="2855" href="BrouwerTree.OrdinalDecidability.Paper.html#2840" class="Bound">γ</a> <a id="2857" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2859" href="BrouwerTree.OrdinalDecidability.Paper.html#2826" class="Bound">β</a><a id="2860" class="Symbol">))</a> <a id="2863" class="Symbol">→</a> <a id="2865" href="BrouwerTree.OrdinalDecidability.Paper.html#2824" class="Bound">α</a> <a id="2867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2869" href="BrouwerTree.OrdinalDecidability.Paper.html#2826" class="Bound">β</a><a id="2870" class="Symbol">)</a>
 <a id="2873" href="BrouwerTree.OrdinalDecidability.Paper.html#2751" class="Function">[iii]</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="2889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2891" href="BrouwerTree.Code.Results.html#4186" class="Function">&lt;-is-wellfounded</a> <a id="2908" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2910" href="BrouwerTree.Code.Results.html#7337" class="Function">&lt;-extensional</a>

 <a id="Lemma-1.[iv]"></a><a id="2926" href="BrouwerTree.OrdinalDecidability.Paper.html#2926" class="Function">[iv]</a> <a id="2931" class="Symbol">:</a> <a id="2933" class="Symbol">(</a><a id="2934" href="BrouwerTree.OrdinalDecidability.Paper.html#2934" class="Bound">α</a> <a id="2936" href="BrouwerTree.OrdinalDecidability.Paper.html#2936" class="Bound">β</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">→</a> <a id="2947" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2952" href="BrouwerTree.OrdinalDecidability.Paper.html#2934" class="Bound">α</a> <a id="2954" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2956" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2961" href="BrouwerTree.OrdinalDecidability.Paper.html#2936" class="Bound">β</a> <a id="2963" href="Iff.html#528" class="Function Operator">↔</a> <a id="2965" href="BrouwerTree.OrdinalDecidability.Paper.html#2934" class="Bound">α</a> <a id="2967" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2969" href="BrouwerTree.OrdinalDecidability.Paper.html#2936" class="Bound">β</a>
 <a id="2972" href="BrouwerTree.OrdinalDecidability.Paper.html#2926" class="Function">[iv]</a> <a id="2977" class="Symbol">_</a> <a id="2979" class="Symbol">_</a> <a id="2981" class="Symbol">=</a> <a id="2983" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2999" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a>

 <a id="Lemma-1.[v]"></a><a id="3013" href="BrouwerTree.OrdinalDecidability.Paper.html#3013" class="Function">[v]</a> <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">(</a><a id="3020" href="BrouwerTree.OrdinalDecidability.Paper.html#3020" class="Bound">α</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">(</a><a id="3030" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a> <a id="3032" class="Symbol">:</a> <a id="3034" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3041" class="Symbol">)</a> <a id="3043" class="Symbol">{</a><a id="3044" href="BrouwerTree.OrdinalDecidability.Paper.html#3044" class="Bound">f↑</a> <a id="3047" class="Symbol">:</a> <a id="3049" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3060" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a><a id="3061" class="Symbol">}</a>
     <a id="3068" class="Symbol">→</a> <a id="3070" href="BrouwerTree.OrdinalDecidability.Paper.html#3020" class="Bound">α</a> <a id="3072" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3074" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3080" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a> <a id="3082" class="Symbol">{</a><a id="3083" href="BrouwerTree.OrdinalDecidability.Paper.html#3044" class="Bound">f↑</a><a id="3085" class="Symbol">}</a> <a id="3087" class="Symbol">→</a> <a id="3089" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3092" href="BrouwerTree.OrdinalDecidability.Paper.html#3092" class="Bound">n</a> <a id="3094" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3096" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3098" href="PropTrunc.html#1594" class="Function">]</a> <a id="3100" href="BrouwerTree.OrdinalDecidability.Paper.html#3020" class="Bound">α</a> <a id="3102" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3104" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a> <a id="3106" href="BrouwerTree.OrdinalDecidability.Paper.html#3092" class="Bound">n</a>
 <a id="3109" href="BrouwerTree.OrdinalDecidability.Paper.html#3013" class="Function">[v]</a> <a id="3113" class="Symbol">=</a> <a id="3115" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a>

 <a id="Lemma-1.[vi]"></a><a id="3135" href="BrouwerTree.OrdinalDecidability.Paper.html#3135" class="Function">[vi]</a> <a id="3140" class="Symbol">:</a> <a id="3142" class="Symbol">(</a><a id="3143" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3150" class="Symbol">)</a> <a id="3152" class="Symbol">(</a><a id="3153" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3164" class="Symbol">)</a> <a id="3166" class="Symbol">{</a><a id="3167" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3183" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a><a id="3184" class="Symbol">}</a>
      <a id="3192" class="Symbol">→</a> <a id="3194" class="Symbol">(</a><a id="3195" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3201" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3203" class="Symbol">{</a><a id="3204" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3206" class="Symbol">}</a> <a id="3208" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3210" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3215" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3217" class="Symbol">→</a> <a id="3219" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3225" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3227" class="Symbol">{</a><a id="3228" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3230" class="Symbol">}</a> <a id="3232" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3234" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a><a id="3235" class="Symbol">)</a>
      <a id="3243" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3245" class="Symbol">(</a><a id="3246" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3248" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3250" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3256" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3258" class="Symbol">{</a><a id="3259" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3261" class="Symbol">}</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3270" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3272" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3274" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3280" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3282" class="Symbol">{</a><a id="3283" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3285" class="Symbol">})</a>
 <a id="3289" href="BrouwerTree.OrdinalDecidability.Paper.html#3135" class="Function">[vi]</a> <a id="3294" href="BrouwerTree.OrdinalDecidability.Paper.html#3294" class="Bound">α</a> <a id="3296" href="BrouwerTree.OrdinalDecidability.Paper.html#3296" class="Bound">f</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="3313" href="BrouwerTree.OrdinalDecidability.Paper.html#3296" class="Bound">f</a> <a id="3315" href="BrouwerTree.OrdinalDecidability.Paper.html#3294" class="Bound">α</a> <a id="3317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3319" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="3332" href="BrouwerTree.OrdinalDecidability.Paper.html#3296" class="Bound">f</a> <a id="3334" href="BrouwerTree.OrdinalDecidability.Paper.html#3294" class="Bound">α</a>

 <a id="Lemma-1.[vii]"></a><a id="3338" href="BrouwerTree.OrdinalDecidability.Paper.html#3338" class="Function">[vii]</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">(</a><a id="3347" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a> <a id="3349" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a> <a id="3351" class="Symbol">:</a> <a id="3353" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">{</a><a id="3363" href="BrouwerTree.OrdinalDecidability.Paper.html#3363" class="Bound">f↑</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3379" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a><a id="3380" class="Symbol">}</a> <a id="3382" class="Symbol">{</a><a id="3383" href="BrouwerTree.OrdinalDecidability.Paper.html#3383" class="Bound">g↑</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3399" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a><a id="3400" class="Symbol">}</a>
       <a id="3409" class="Symbol">→</a> <a id="3411" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3417" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a> <a id="3419" class="Symbol">{</a><a id="3420" href="BrouwerTree.OrdinalDecidability.Paper.html#3363" class="Bound">f↑</a><a id="3422" class="Symbol">}</a> <a id="3424" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3426" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3432" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a> <a id="3434" class="Symbol">{</a><a id="3435" href="BrouwerTree.OrdinalDecidability.Paper.html#3383" class="Bound">g↑</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">→</a> <a id="3441" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a> <a id="3443" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="3445" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a>
 <a id="3448" href="BrouwerTree.OrdinalDecidability.Paper.html#3338" class="Function">[vii]</a> <a id="3454" href="BrouwerTree.OrdinalDecidability.Paper.html#3454" class="Bound">f</a> <a id="3456" href="BrouwerTree.OrdinalDecidability.Paper.html#3456" class="Bound">g</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="3485" href="BrouwerTree.OrdinalDecidability.Paper.html#3454" class="Bound">f</a> <a id="3487" href="BrouwerTree.OrdinalDecidability.Paper.html#3456" class="Bound">g</a>


<a id="Lemma-2"></a><a id="3491" href="BrouwerTree.OrdinalDecidability.Paper.html#3491" class="Function">Lemma-2</a> <a id="3499" class="Symbol">:</a> <a id="3501" class="Symbol">(</a><a id="3502" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3504" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a> <a id="3506" class="Symbol">:</a> <a id="3508" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3511" class="Symbol">)</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3517" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3519" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a> <a id="3521" class="Symbol">→</a> <a id="3523" class="Symbol">(</a><a id="3524" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3526" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3528" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3530" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3532" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a><a id="3533" class="Symbol">)</a> <a id="3535" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3537" class="Symbol">(</a><a id="3538" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3540" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3542" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3544" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3546" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a><a id="3547" class="Symbol">)</a>
<a id="3549" href="BrouwerTree.OrdinalDecidability.Paper.html#3491" class="Function">Lemma-2</a> <a id="3557" href="BrouwerTree.OrdinalDecidability.Paper.html#3557" class="Bound">α</a> <a id="3559" href="BrouwerTree.OrdinalDecidability.Paper.html#3559" class="Bound">β</a> <a id="3561" href="BrouwerTree.OrdinalDecidability.Paper.html#3561" class="Bound">l</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="3576" href="BrouwerTree.OrdinalDecidability.Paper.html#3557" class="Bound">α</a> <a id="3578" href="BrouwerTree.OrdinalDecidability.Paper.html#3559" class="Bound">β</a> <a id="3580" href="BrouwerTree.OrdinalDecidability.Paper.html#3561" class="Bound">l</a> <a id="3582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3584" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19556" class="Function">⇓-monotone</a> <a id="3595" href="BrouwerTree.OrdinalDecidability.Paper.html#3559" class="Bound">β</a> <a id="3597" href="BrouwerTree.OrdinalDecidability.Paper.html#3557" class="Bound">α</a> <a id="3599" href="BrouwerTree.OrdinalDecidability.Paper.html#3561" class="Bound">l</a>

<a id="Lemma-3"></a><a id="3602" href="BrouwerTree.OrdinalDecidability.Paper.html#3602" class="Function">Lemma-3</a> <a id="3610" class="Symbol">:</a> <a id="3612" class="Symbol">(</a><a id="3613" href="BrouwerTree.OrdinalDecidability.Paper.html#3613" class="Bound">α</a> <a id="3615" class="Symbol">:</a> <a id="3617" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3620" class="Symbol">)</a>
        <a id="3630" class="Symbol">→</a> <a id="3632" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3635" href="BrouwerTree.OrdinalDecidability.Paper.html#3635" class="Bound">ƛ</a> <a id="3637" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3639" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3643" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3645" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3648" href="BrouwerTree.OrdinalDecidability.Paper.html#3648" class="Bound">n</a> <a id="3650" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3652" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3654" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3656" class="Symbol">(</a><a id="3657" href="BrouwerTree.OrdinalDecidability.Paper.html#3613" class="Bound">α</a> <a id="3659" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3661" href="BrouwerTree.OrdinalDecidability.Paper.html#3635" class="Bound">ƛ</a> <a id="3663" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3665" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3667" href="BrouwerTree.OrdinalDecidability.Paper.html#3648" class="Bound">n</a><a id="3668" class="Symbol">)</a> <a id="3670" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3672" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="3690" href="BrouwerTree.OrdinalDecidability.Paper.html#3635" class="Bound">ƛ</a>
<a id="3692" href="BrouwerTree.OrdinalDecidability.Paper.html#3602" class="Function">Lemma-3</a> <a id="3700" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3706" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3710" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="3722" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3726" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19336" class="Function">decompose-⇓-fin</a> <a id="3742" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3746" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16752" class="Function">⇓-Islim⊎zero</a> <a id="3759" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a>

<a id="3762" class="Keyword">module</a> <a id="Lemma-4"></a><a id="3769" href="BrouwerTree.OrdinalDecidability.Paper.html#3769" class="Module">Lemma-4</a>
        <a id="3785" class="Symbol">(</a><a id="3786" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3788" class="Symbol">:</a> <a id="3790" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3793" class="Symbol">)</a>
        <a id="3803" class="Symbol">(</a><a id="3804" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="3809" class="Symbol">:</a> <a id="3811" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="3829" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a><a id="3830" class="Symbol">)</a>
        <a id="3840" class="Symbol">(</a><a id="3841" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3848" class="Symbol">)</a>
       <a id="3857" class="Keyword">where</a>

 <a id="Lemma-4.[i]"></a><a id="3865" href="BrouwerTree.OrdinalDecidability.Paper.html#3865" class="Function">[i]</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3873" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3875" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3877" href="Iff.html#528" class="Function Operator">↔</a> <a id="3879" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3881" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3883" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3885" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a>
 <a id="3888" href="BrouwerTree.OrdinalDecidability.Paper.html#3865" class="Function">[i]</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7534" class="Function">⇑-left-≤</a> <a id="3903" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3905" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="3910" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>

 <a id="Lemma-4.[ii]"></a><a id="3914" href="BrouwerTree.OrdinalDecidability.Paper.html#3914" class="Function">[ii]</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3923" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3925" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3927" href="Iff.html#528" class="Function Operator">↔</a> <a id="3929" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3931" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3933" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3935" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>
 <a id="3938" href="BrouwerTree.OrdinalDecidability.Paper.html#3914" class="Function">[ii]</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17527" class="Function">⇓-right-≤</a> <a id="3955" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3957" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="3962" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>

 <a id="Lemma-4.[iii]"></a><a id="3966" href="BrouwerTree.OrdinalDecidability.Paper.html#3966" class="Function">[iii]</a> <a id="3972" class="Symbol">:</a> <a id="3974" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3976" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3978" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3980" href="Iff.html#528" class="Function Operator">↔</a> <a id="3982" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3984" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3986" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3988" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>
 <a id="3991" href="BrouwerTree.OrdinalDecidability.Paper.html#3966" class="Function">[iii]</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9045" class="Function">⇑-right-≤</a> <a id="4009" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="4011" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="4016" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>

<a id="4019" class="Comment">-- Section 3. Ordinal Decidability</a>

<a id="Definition-5"></a><a id="4055" href="BrouwerTree.OrdinalDecidability.Paper.html#4055" class="Function">Definition-5</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4081" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="4083" class="Symbol">→</a> <a id="4085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4090" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="4092" href="BrouwerTree.OrdinalDecidability.Paper.html#4055" class="Function">Definition-5</a> <a id="4105" class="Symbol">=</a> <a id="4107" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a>

<a id="Proposition-6"></a><a id="4120" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="4134" class="Symbol">:</a> <a id="4136" class="Symbol">(</a><a id="4137" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a> <a id="4139" class="Symbol">:</a> <a id="4141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4146" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4147" class="Symbol">)</a> <a id="4149" class="Symbol">→</a> <a id="4151" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4158" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a>
              <a id="4174" class="Symbol">→</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4181" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a>      <a id="4188" href="Iff.html#528" class="Function Operator">↔</a> <a id="4190" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4202" class="Symbol">(</a><a id="4203" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4205" class="Number">1</a><a id="4206" class="Symbol">)</a>     <a id="4212" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a><a id="4213" class="Symbol">)</a>
              <a id="4229" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4231" class="Symbol">(</a><a id="4232" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4241" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a> <a id="4243" href="Iff.html#528" class="Function Operator">↔</a> <a id="4245" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4257" class="Symbol">(</a><a id="4258" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4260" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4262" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4264" class="Number">1</a><a id="4265" class="Symbol">)</a> <a id="4267" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a><a id="4268" class="Symbol">)</a>
<a id="4270" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="4284" href="BrouwerTree.OrdinalDecidability.Paper.html#4284" class="Bound">P</a> <a id="4286" href="BrouwerTree.OrdinalDecidability.Paper.html#4286" class="Bound">Pprop</a> <a id="4292" class="Symbol">=</a> <a id="4294" href="BrouwerTree.OrdinalDecidability.Basic.html#8541" class="Function">dec↔1-dec</a> <a id="4304" href="BrouwerTree.OrdinalDecidability.Paper.html#4284" class="Bound">P</a> <a id="4306" href="BrouwerTree.OrdinalDecidability.Paper.html#4286" class="Bound">Pprop</a> <a id="4312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4314" href="BrouwerTree.OrdinalDecidability.Basic.html#9561" class="Function">semidec↔ω+1-dec</a> <a id="4330" href="BrouwerTree.OrdinalDecidability.Paper.html#4284" class="Bound">P</a> <a id="4332" href="BrouwerTree.OrdinalDecidability.Paper.html#4286" class="Bound">Pprop</a>

<a id="Definition-7"></a><a id="4339" href="BrouwerTree.OrdinalDecidability.Paper.html#4339" class="Function">Definition-7</a> <a id="4352" class="Symbol">:</a> <a id="4354" class="Symbol">((</a><a id="4356" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4358" class="Symbol">→</a> <a id="4360" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4364" class="Symbol">)</a> <a id="4366" class="Symbol">→</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4376" class="Symbol">))</a>
             <a id="4392" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4394" class="Symbol">((</a><a id="4396" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4398" class="Symbol">→</a> <a id="4400" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4403" class="Symbol">)</a>  <a id="4406" class="Symbol">→</a> <a id="4408" class="Symbol">(</a><a id="4409" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4411" class="Symbol">→</a> <a id="4413" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4417" class="Symbol">))</a>
<a id="4420" href="BrouwerTree.OrdinalDecidability.Paper.html#4339" class="Function">Definition-7</a> <a id="4433" class="Symbol">=</a> <a id="4435" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a>
               <a id="4458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4460" class="Symbol">(λ</a> <a id="4463" href="BrouwerTree.OrdinalDecidability.Paper.html#4463" class="Bound">f</a> <a id="4465" class="Symbol">→</a> <a id="4467" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="4474" href="BrouwerTree.OrdinalDecidability.Paper.html#4463" class="Bound">f</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="4480" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4482" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">λ</a> <a id="4494" href="BrouwerTree.OrdinalDecidability.Paper.html#4494" class="Bound">n</a> <a id="4496" class="Symbol">→</a> <a id="4498" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="4503" class="Symbol">(</a><a id="4504" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="4516" class="Symbol">(</a><a id="4517" href="BrouwerTree.OrdinalDecidability.Paper.html#4463" class="Bound">f</a> <a id="4519" href="BrouwerTree.OrdinalDecidability.Paper.html#4494" class="Bound">n</a><a id="4520" class="Symbol">)))</a>

<a id="4525" class="Comment">--The proof of Remark-8 can be found after Theorem-15.</a>
<a id="Remark-8"></a><a id="4580" href="BrouwerTree.OrdinalDecidability.Paper.html#4580" class="Function">Remark-8</a> <a id="4589" class="Symbol">:</a> <a id="4591" class="Symbol">(</a><a id="4592" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4601" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4602" class="Symbol">)</a> <a id="4604" class="Symbol">→</a> <a id="4606" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4613" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a>
         <a id="4624" class="Symbol">→</a> <a id="4626" class="Symbol">(</a>         <a id="4636" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4638" href="Iff.html#528" class="Function Operator">↔</a> <a id="4640" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4652" class="Symbol">(</a><a id="4653" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4655" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4657" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4659" class="Number">0</a><a id="4660" class="Symbol">)</a> <a id="4662" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a><a id="4663" class="Symbol">)</a>
         <a id="4674" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4676" class="Symbol">(</a>     <a id="4682" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4686" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4688" href="Iff.html#528" class="Function Operator">↔</a> <a id="4690" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4702" class="Symbol">(</a><a id="4703" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4705" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4707" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4709" class="Number">1</a><a id="4710" class="Symbol">)</a> <a id="4712" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a><a id="4713" class="Symbol">)</a>
         <a id="4724" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4726" class="Symbol">(</a><a id="4727" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4736" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4738" href="Iff.html#528" class="Function Operator">↔</a> <a id="4740" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4752" class="Symbol">(</a><a id="4753" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4755" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4757" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4759" class="Number">2</a><a id="4760" class="Symbol">)</a> <a id="4762" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a><a id="4763" class="Symbol">)</a>

<a id="Proposition-9"></a><a id="4766" href="BrouwerTree.OrdinalDecidability.Paper.html#4766" class="Function">Proposition-9</a> <a id="4780" class="Symbol">:</a> <a id="4782" class="Symbol">(</a><a id="4783" href="BrouwerTree.OrdinalDecidability.Paper.html#4783" class="Bound">k</a> <a id="4785" class="Symbol">:</a> <a id="4787" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">→</a> <a id="4792" class="Symbol">(</a><a id="4793" href="BrouwerTree.OrdinalDecidability.Paper.html#4793" class="Bound">P</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4802" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4803" class="Symbol">)</a>
              <a id="4819" class="Symbol">→</a> <a id="4821" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4833" class="Symbol">(</a><a id="4834" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4836" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4838" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4840" href="BrouwerTree.OrdinalDecidability.Paper.html#4783" class="Bound">k</a><a id="4841" class="Symbol">)</a> <a id="4843" href="BrouwerTree.OrdinalDecidability.Paper.html#4793" class="Bound">P</a>
              <a id="4859" class="Symbol">→</a> <a id="4861" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4873" class="Symbol">(</a><a id="4874" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4876" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4878" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4885" href="BrouwerTree.OrdinalDecidability.Paper.html#4783" class="Bound">k</a><a id="4886" class="Symbol">))</a> <a id="4889" href="BrouwerTree.OrdinalDecidability.Paper.html#4793" class="Bound">P</a>
<a id="4891" href="BrouwerTree.OrdinalDecidability.Paper.html#4766" class="Function">Proposition-9</a> <a id="4905" href="BrouwerTree.OrdinalDecidability.Paper.html#4905" class="Bound">k</a> <a id="4907" href="BrouwerTree.OrdinalDecidability.Paper.html#4907" class="Bound">P</a> <a id="4909" href="BrouwerTree.OrdinalDecidability.Paper.html#4909" class="Bound">H</a> <a id="4911" class="Symbol">=</a> <a id="4913" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20924" class="Function">ω·k-dec→ω·k+1-dec</a> <a id="4931" href="BrouwerTree.OrdinalDecidability.Paper.html#4907" class="Bound">P</a> <a id="4933" href="BrouwerTree.OrdinalDecidability.Paper.html#4905" class="Bound">k</a> <a id="4935" href="BrouwerTree.OrdinalDecidability.Paper.html#4909" class="Bound">H</a>

<a id="Proposition-10"></a><a id="4938" href="BrouwerTree.OrdinalDecidability.Paper.html#4938" class="Function">Proposition-10</a> <a id="4953" class="Symbol">:</a> <a id="4955" class="Symbol">(</a><a id="4956" href="BrouwerTree.OrdinalDecidability.Paper.html#4956" class="Bound">k</a> <a id="4958" class="Symbol">:</a> <a id="4960" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4961" class="Symbol">)</a> <a id="4963" class="Symbol">→</a> <a id="4965" class="Symbol">(</a><a id="4966" href="BrouwerTree.OrdinalDecidability.Paper.html#4966" class="Bound">P</a> <a id="4968" class="Symbol">:</a> <a id="4970" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4975" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4976" class="Symbol">)</a>
               <a id="4993" class="Symbol">→</a> <a id="4995" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5007" class="Symbol">(</a><a id="5008" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5010" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="5012" class="Symbol">(</a><a id="5013" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5015" href="BrouwerTree.OrdinalDecidability.Paper.html#4956" class="Bound">k</a><a id="5016" class="Symbol">))</a> <a id="5019" href="BrouwerTree.OrdinalDecidability.Paper.html#4966" class="Bound">P</a>
               <a id="5036" class="Symbol">→</a> <a id="5038" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5050" class="Symbol">(</a><a id="5051" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5053" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="5055" class="Symbol">(</a><a id="5056" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5063" href="BrouwerTree.OrdinalDecidability.Paper.html#4956" class="Bound">k</a><a id="5064" class="Symbol">)))</a> <a id="5068" href="BrouwerTree.OrdinalDecidability.Paper.html#4966" class="Bound">P</a>
<a id="5070" href="BrouwerTree.OrdinalDecidability.Paper.html#4938" class="Function">Proposition-10</a> <a id="5085" href="BrouwerTree.OrdinalDecidability.Paper.html#5085" class="Bound">k</a> <a id="5087" href="BrouwerTree.OrdinalDecidability.Paper.html#5087" class="Bound">P</a> <a id="5089" href="BrouwerTree.OrdinalDecidability.Paper.html#5089" class="Bound">H</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21584" class="Function">ωᵏ-dec→ωᵏ⁺¹-dec</a> <a id="5109" href="BrouwerTree.OrdinalDecidability.Paper.html#5087" class="Bound">P</a> <a id="5111" href="BrouwerTree.OrdinalDecidability.Paper.html#5085" class="Bound">k</a> <a id="5113" href="BrouwerTree.OrdinalDecidability.Paper.html#5089" class="Bound">H</a>

<a id="5116" class="Comment">-- Note that CnfToBrw always results in Brouwer ordinals below ε₀,</a>
<a id="5183" class="Comment">-- see CNF&lt;ε₀ in Interpretations.CnfToBrw.</a>
<a id="Conjecture-11"></a><a id="5226" href="BrouwerTree.OrdinalDecidability.Paper.html#5226" class="Function">Conjecture-11</a> <a id="5240" class="Symbol">:</a> <a id="5242" class="Symbol">{</a><a id="5243" href="BrouwerTree.OrdinalDecidability.Paper.html#5243" class="Bound">ℓ</a> <a id="5245" class="Symbol">:</a> <a id="5247" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5252" class="Symbol">}</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="5268" href="BrouwerTree.OrdinalDecidability.Paper.html#5243" class="Bound">ℓ</a><a id="5269" class="Symbol">)</a>
<a id="5271" href="BrouwerTree.OrdinalDecidability.Paper.html#5226" class="Function">Conjecture-11</a> <a id="5285" class="Symbol">{</a><a id="5286" href="BrouwerTree.OrdinalDecidability.Paper.html#5286" class="Bound">ℓ</a><a id="5287" class="Symbol">}</a> <a id="5289" class="Symbol">=</a>
 <a id="5292" class="Symbol">(</a><a id="5293" href="BrouwerTree.OrdinalDecidability.Paper.html#5293" class="Bound">a</a> <a id="5295" href="BrouwerTree.OrdinalDecidability.Paper.html#5295" class="Bound">b</a> <a id="5297" class="Symbol">:</a> <a id="5299" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">→</a> <a id="5306" class="Keyword">let</a> <a id="5310" href="BrouwerTree.OrdinalDecidability.Paper.html#5310" class="Bound">α</a> <a id="5312" class="Symbol">=</a> <a id="5314" href="BrouwerTree.OrdinalDecidability.Paper.html#1034" class="Function">CnfToBrw</a> <a id="5323" href="BrouwerTree.OrdinalDecidability.Paper.html#5293" class="Bound">a</a>
                   <a id="5344" href="BrouwerTree.OrdinalDecidability.Paper.html#5344" class="Bound">β</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="BrouwerTree.OrdinalDecidability.Paper.html#1034" class="Function">CnfToBrw</a> <a id="5357" href="BrouwerTree.OrdinalDecidability.Paper.html#5295" class="Bound">b</a>
               <a id="5374" class="Keyword">in</a> <a id="5377" href="BrouwerTree.OrdinalDecidability.Paper.html#5310" class="Bound">α</a> <a id="5379" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5381" href="BrouwerTree.OrdinalDecidability.Paper.html#5344" class="Bound">β</a> <a id="5383" class="Symbol">→</a> <a id="5385" class="Symbol">(</a><a id="5386" href="BrouwerTree.OrdinalDecidability.Paper.html#5386" class="Bound">P</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5395" href="BrouwerTree.OrdinalDecidability.Paper.html#5286" class="Bound">ℓ</a><a id="5396" class="Symbol">)</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5412" href="BrouwerTree.OrdinalDecidability.Paper.html#5310" class="Bound">α</a> <a id="5414" href="BrouwerTree.OrdinalDecidability.Paper.html#5386" class="Bound">P</a> <a id="5416" class="Symbol">→</a> <a id="5418" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5430" href="BrouwerTree.OrdinalDecidability.Paper.html#5344" class="Bound">β</a> <a id="5432" href="BrouwerTree.OrdinalDecidability.Paper.html#5386" class="Bound">P</a>

<a id="5435" class="Comment">-- Section 4. Reduction to Limit Ordinals</a>

<a id="Lemma-12"></a><a id="5478" href="BrouwerTree.OrdinalDecidability.Paper.html#5478" class="Function">Lemma-12</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">(</a><a id="5490" href="BrouwerTree.OrdinalDecidability.Paper.html#5490" class="Bound">P</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5499" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">(</a><a id="5503" href="BrouwerTree.OrdinalDecidability.Paper.html#5503" class="Bound">α</a> <a id="5505" class="Symbol">:</a> <a id="5507" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5510" class="Symbol">)</a>
         <a id="5521" class="Symbol">→</a> <a id="5523" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5535" class="Symbol">(</a><a id="5536" href="BrouwerTree.OrdinalDecidability.Paper.html#5503" class="Bound">α</a> <a id="5538" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5540" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5542" class="Number">1</a><a id="5543" class="Symbol">)</a> <a id="5545" href="BrouwerTree.OrdinalDecidability.Paper.html#5490" class="Bound">P</a> <a id="5547" href="Iff.html#528" class="Function Operator">↔</a> <a id="5549" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5561" class="Symbol">(</a><a id="5562" href="BrouwerTree.OrdinalDecidability.Paper.html#5503" class="Bound">α</a> <a id="5564" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5566" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5568" class="Number">2</a><a id="5569" class="Symbol">)</a> <a id="5571" href="BrouwerTree.OrdinalDecidability.Paper.html#5490" class="Bound">P</a>
<a id="5573" href="BrouwerTree.OrdinalDecidability.Paper.html#5478" class="Function">Lemma-12</a> <a id="5582" href="BrouwerTree.OrdinalDecidability.Paper.html#5582" class="Bound">P</a> <a id="5584" href="BrouwerTree.OrdinalDecidability.Paper.html#5584" class="Bound">α</a> <a id="5586" class="Symbol">=</a> <a id="5588" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a> <a id="5629" href="BrouwerTree.OrdinalDecidability.Paper.html#5582" class="Bound">P</a> <a id="5631" class="Number">1</a>

<a id="Corollary-13"></a><a id="5634" href="BrouwerTree.OrdinalDecidability.Paper.html#5634" class="Function">Corollary-13</a> <a id="5647" class="Symbol">:</a> <a id="5649" class="Symbol">(</a><a id="5650" href="BrouwerTree.OrdinalDecidability.Paper.html#5650" class="Bound">P</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5659" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">(</a><a id="5663" href="BrouwerTree.OrdinalDecidability.Paper.html#5663" class="Bound">α</a> <a id="5665" class="Symbol">:</a> <a id="5667" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5670" class="Symbol">)</a> <a id="5672" class="Symbol">(</a><a id="5673" href="BrouwerTree.OrdinalDecidability.Paper.html#5673" class="Bound">n</a> <a id="5675" class="Symbol">:</a> <a id="5677" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5678" class="Symbol">)</a>
             <a id="5693" class="Symbol">→</a> <a id="5695" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5707" class="Symbol">(</a><a id="5708" href="BrouwerTree.OrdinalDecidability.Paper.html#5663" class="Bound">α</a> <a id="5710" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5712" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5714" class="Number">1</a><a id="5715" class="Symbol">)</a> <a id="5717" href="BrouwerTree.OrdinalDecidability.Paper.html#5650" class="Bound">P</a> <a id="5719" href="Iff.html#528" class="Function Operator">↔</a> <a id="5721" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5733" class="Symbol">(</a><a id="5734" href="BrouwerTree.OrdinalDecidability.Paper.html#5663" class="Bound">α</a> <a id="5736" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5738" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5740" href="BrouwerTree.OrdinalDecidability.Paper.html#5673" class="Bound">n</a> <a id="5742" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5744" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5746" class="Number">1</a><a id="5747" class="Symbol">)</a> <a id="5749" href="BrouwerTree.OrdinalDecidability.Paper.html#5650" class="Bound">P</a>
<a id="5751" href="BrouwerTree.OrdinalDecidability.Paper.html#5634" class="Function">Corollary-13</a> <a id="5764" href="BrouwerTree.OrdinalDecidability.Paper.html#5764" class="Bound">P</a> <a id="5766" href="BrouwerTree.OrdinalDecidability.Paper.html#5766" class="Bound">α</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a> <a id="5811" href="BrouwerTree.OrdinalDecidability.Paper.html#5764" class="Bound">P</a>

<a id="5814" class="Comment">-- We cannot formulate the above with just α instead α + ι 1, as can be seen by</a>
<a id="5894" class="Comment">-- taking α = ω and considering the below.</a>
<a id="Remark-14"></a><a id="5937" href="BrouwerTree.OrdinalDecidability.Paper.html#5937" class="Function">Remark-14</a> <a id="5947" class="Symbol">:</a> <a id="5949" class="Symbol">(</a><a id="5950" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a> <a id="5952" class="Symbol">:</a> <a id="5954" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5959" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="5960" class="Symbol">)</a> <a id="5962" class="Symbol">→</a> <a id="5964" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5971" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a>
          <a id="5983" class="Symbol">→</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5990" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a> <a id="5992" href="Iff.html#528" class="Function Operator">↔</a> <a id="5994" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6006" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6008" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a><a id="6009" class="Symbol">)</a>
          <a id="6021" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6023" class="Symbol">(</a><a id="6024" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="6033" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a> <a id="6035" href="Iff.html#528" class="Function Operator">↔</a> <a id="6037" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6049" class="Symbol">(</a><a id="6050" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6052" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6054" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6056" class="Number">1</a><a id="6057" class="Symbol">)</a> <a id="6059" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a><a id="6060" class="Symbol">)</a>
<a id="6062" href="BrouwerTree.OrdinalDecidability.Paper.html#5937" class="Function">Remark-14</a> <a id="6072" href="BrouwerTree.OrdinalDecidability.Paper.html#6072" class="Bound">P</a> <a id="6074" href="BrouwerTree.OrdinalDecidability.Paper.html#6074" class="Bound">Pprop</a> <a id="6080" class="Symbol">=</a> <a id="6082" href="BrouwerTree.OrdinalDecidability.Basic.html#7977" class="Function">dec↔ω-dec</a> <a id="6092" href="BrouwerTree.OrdinalDecidability.Paper.html#6072" class="Bound">P</a> <a id="6094" href="BrouwerTree.OrdinalDecidability.Paper.html#6074" class="Bound">Pprop</a> <a id="6100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6106" class="Symbol">(</a><a id="6107" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="6121" href="BrouwerTree.OrdinalDecidability.Paper.html#6072" class="Bound">P</a> <a id="6123" href="BrouwerTree.OrdinalDecidability.Paper.html#6074" class="Bound">Pprop</a><a id="6128" class="Symbol">)</a>

<a id="Theorem-15"></a><a id="6131" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6142" class="Symbol">:</a> <a id="6144" class="Symbol">(</a><a id="6145" href="BrouwerTree.OrdinalDecidability.Paper.html#6145" class="Bound">β</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6152" class="Symbol">)</a> <a id="6154" class="Symbol">(</a><a id="6155" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6164" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="6165" class="Symbol">)</a> <a id="6167" class="Symbol">→</a> <a id="6169" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6176" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a>
           <a id="6189" class="Symbol">→</a> <a id="6191" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6203" href="BrouwerTree.OrdinalDecidability.Paper.html#6145" class="Bound">β</a> <a id="6205" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a> <a id="6207" href="Iff.html#528" class="Function Operator">↔</a> <a id="6209" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6221" class="Symbol">(</a><a id="6222" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6224" href="BrouwerTree.OrdinalDecidability.Paper.html#6145" class="Bound">β</a><a id="6225" class="Symbol">)</a> <a id="6227" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a>
<a id="6229" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6240" href="BrouwerTree.OrdinalDecidability.Paper.html#6240" class="Bound">β</a> <a id="6242" href="BrouwerTree.OrdinalDecidability.Paper.html#6242" class="Bound">P</a> <a id="6244" href="BrouwerTree.OrdinalDecidability.Paper.html#6244" class="Bound">Pprop</a> <a id="6250" class="Symbol">=</a> <a id="6252" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="6289" href="BrouwerTree.OrdinalDecidability.Paper.html#6242" class="Bound">P</a> <a id="6291" href="BrouwerTree.OrdinalDecidability.Paper.html#6244" class="Bound">Pprop</a> <a id="6297" href="BrouwerTree.OrdinalDecidability.Paper.html#6240" class="Bound">β</a>

<a id="NB₁"></a><a id="6300" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6304" class="Symbol">:</a> <a id="6306" class="Symbol">(</a><a id="6307" href="BrouwerTree.OrdinalDecidability.Paper.html#6307" class="Bound">P</a> <a id="6309" class="Symbol">:</a> <a id="6311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6316" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="6317" class="Symbol">)</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6333" class="Symbol">(</a><a id="6334" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6336" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6338" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6340" class="Number">2</a><a id="6341" class="Symbol">)</a> <a id="6343" href="BrouwerTree.OrdinalDecidability.Paper.html#6307" class="Bound">P</a> <a id="6345" href="Iff.html#528" class="Function Operator">↔</a> <a id="6347" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6359" class="Symbol">(</a><a id="6360" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6362" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6364" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6365" class="Symbol">)</a> <a id="6367" href="BrouwerTree.OrdinalDecidability.Paper.html#6307" class="Bound">P</a>
<a id="6369" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6373" href="BrouwerTree.OrdinalDecidability.Paper.html#6373" class="Bound">P</a> <a id="6375" class="Symbol">=</a> <a id="6377" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6383" class="Symbol">(λ</a> <a id="6386" href="BrouwerTree.OrdinalDecidability.Paper.html#6386" class="Bound">-</a> <a id="6388" class="Symbol">→</a> <a id="6390" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6402" href="BrouwerTree.OrdinalDecidability.Paper.html#6386" class="Bound">-</a> <a id="6404" href="BrouwerTree.OrdinalDecidability.Paper.html#6373" class="Bound">P</a><a id="6405" class="Symbol">)</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6412" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a><a id="6419" class="Symbol">)</a> <a id="6421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="6431" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6437" class="Symbol">(λ</a> <a id="6440" href="BrouwerTree.OrdinalDecidability.Paper.html#6440" class="Bound">-</a> <a id="6442" class="Symbol">→</a> <a id="6444" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6456" href="BrouwerTree.OrdinalDecidability.Paper.html#6440" class="Bound">-</a> <a id="6458" href="BrouwerTree.OrdinalDecidability.Paper.html#6373" class="Bound">P</a><a id="6459" class="Symbol">)</a> <a id="6461" class="Symbol">(</a><a id="6462" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a><a id="6469" class="Symbol">)</a>

<a id="NB₂"></a><a id="6472" href="BrouwerTree.OrdinalDecidability.Paper.html#6472" class="Function">NB₂</a> <a id="6476" class="Symbol">:</a> <a id="6478" class="Symbol">(</a><a id="6479" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a> <a id="6481" class="Symbol">:</a> <a id="6483" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6488" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="6489" class="Symbol">)</a> <a id="6491" class="Symbol">→</a> <a id="6493" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6500" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a>
    <a id="6506" class="Symbol">→</a> <a id="6508" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6520" class="Symbol">(</a><a id="6521" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6523" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6525" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6527" class="Number">1</a><a id="6528" class="Symbol">)</a> <a id="6530" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a> <a id="6532" href="Iff.html#528" class="Function Operator">↔</a> <a id="6534" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6546" class="Symbol">(</a><a id="6547" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6549" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6551" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6553" class="Number">2</a><a id="6554" class="Symbol">)</a> <a id="6556" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a>
<a id="6558" href="BrouwerTree.OrdinalDecidability.Paper.html#6472" class="Function">NB₂</a> <a id="6562" href="BrouwerTree.OrdinalDecidability.Paper.html#6562" class="Bound">P</a> <a id="6564" href="BrouwerTree.OrdinalDecidability.Paper.html#6564" class="Bound">Pprop</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Iff.html#1019" class="Function">↔-trans</a> <a id="6580" class="Symbol">(</a><a id="6581" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6592" class="Symbol">(</a><a id="6593" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6595" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6597" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6599" class="Number">1</a><a id="6600" class="Symbol">)</a> <a id="6602" href="BrouwerTree.OrdinalDecidability.Paper.html#6562" class="Bound">P</a> <a id="6604" href="BrouwerTree.OrdinalDecidability.Paper.html#6564" class="Bound">Pprop</a><a id="6609" class="Symbol">)</a> <a id="6611" class="Symbol">(</a><a id="6612" href="Iff.html#943" class="Function">↔-sym</a> <a id="6618" class="Symbol">(</a><a id="6619" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6623" href="BrouwerTree.OrdinalDecidability.Paper.html#6562" class="Bound">P</a><a id="6624" class="Symbol">))</a>

<a id="6628" href="BrouwerTree.OrdinalDecidability.Paper.html#4580" class="Function">Remark-8</a> <a id="6637" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6639" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a> <a id="6645" class="Symbol">=</a>
 <a id="6648" href="Iff.html#943" class="Function">↔-sym</a> <a id="6654" class="Symbol">(</a><a id="6655" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="6679" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6681" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a><a id="6686" class="Symbol">)</a> <a id="6688" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="6691" href="Iff.html#1019" class="Function">↔-trans</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6704" class="Symbol">(</a><a id="6705" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="6719" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6721" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a><a id="6726" class="Symbol">))</a> <a id="6729" class="Symbol">(</a><a id="6730" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6741" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="6745" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6747" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a><a id="6752" class="Symbol">)</a> <a id="6754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="6757" class="Symbol">((λ</a> <a id="6761" href="BrouwerTree.OrdinalDecidability.Paper.html#6761" class="Bound">P-semi-dec</a> <a id="6772" class="Symbol">→</a> <a id="6774" href="Iff.html#671" class="Function">rl</a> <a id="6777" class="Symbol">(</a><a id="6778" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6782" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a><a id="6783" class="Symbol">)</a> <a id="6785" class="Symbol">(</a><a id="6786" href="BrouwerTree.OrdinalDecidability.Basic.html#14676" class="Function">semidec→ω·2dec</a> <a id="6801" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6803" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a> <a id="6809" href="BrouwerTree.OrdinalDecidability.Paper.html#6761" class="Bound">P-semi-dec</a><a id="6819" class="Symbol">))</a> <a id="6822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="6826" class="Symbol">(λ</a> <a id="6829" href="BrouwerTree.OrdinalDecidability.Paper.html#6829" class="Bound">P-ord-dec</a> <a id="6839" class="Symbol">→</a> <a id="6841" href="BrouwerTree.OrdinalDecidability.Basic.html#17002" class="Function">ω·2dec→semidec</a> <a id="6856" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6858" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a> <a id="6864" class="Symbol">(</a><a id="6865" href="Iff.html#613" class="Function">lr</a> <a id="6868" class="Symbol">(</a><a id="6869" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6873" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a><a id="6874" class="Symbol">)</a> <a id="6876" href="BrouwerTree.OrdinalDecidability.Paper.html#6829" class="Bound">P-ord-dec</a><a id="6885" class="Symbol">)))</a>

<a id="Definition-16"></a><a id="6890" href="BrouwerTree.OrdinalDecidability.Paper.html#6890" class="Function">Definition-16</a> <a id="6904" class="Symbol">:</a> <a id="6906" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6911" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="6913" class="Symbol">→</a> <a id="6915" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="6921" class="Symbol">→</a> <a id="6923" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6928" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="6930" href="BrouwerTree.OrdinalDecidability.Paper.html#6890" class="Function">Definition-16</a> <a id="6944" href="BrouwerTree.OrdinalDecidability.Paper.html#6944" class="Bound">P</a> <a id="6946" class="Symbol">(</a><a id="6947" href="BrouwerTree.OrdinalDecidability.Paper.html#6947" class="Bound">ƛ</a> <a id="6949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6951" class="Symbol">_)</a> <a id="6954" class="Symbol">=</a> <a id="6956" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6959" href="BrouwerTree.OrdinalDecidability.Paper.html#6959" class="Bound">(</a><a id="6960" href="BrouwerTree.OrdinalDecidability.Paper.html#6960" class="Bound">y</a> <a id="6962" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6964" href="BrouwerTree.OrdinalDecidability.Paper.html#6959" class="Bound">_)</a> <a id="6967" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6969" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="6975" href="PropTrunc.html#1594" class="Function">]</a> <a id="6977" class="Symbol">(</a><a id="6978" href="BrouwerTree.OrdinalDecidability.Paper.html#6944" class="Bound">P</a> <a id="6980" href="Iff.html#528" class="Function Operator">↔</a> <a id="6982" href="BrouwerTree.OrdinalDecidability.Paper.html#6947" class="Bound">ƛ</a> <a id="6984" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6986" href="BrouwerTree.OrdinalDecidability.Paper.html#6960" class="Bound">y</a><a id="6987" class="Symbol">)</a>

<a id="_limit-decidable_"></a><a id="6990" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">_limit-decidable_</a> <a id="7008" class="Symbol">:</a> <a id="7010" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="7016" class="Symbol">→</a> <a id="7018" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7023" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="7025" class="Symbol">→</a> <a id="7027" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7032" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="7034" href="BrouwerTree.OrdinalDecidability.Paper.html#7034" class="Bound">ƛ</a> <a id="7036" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">limit-decidable</a> <a id="7052" href="BrouwerTree.OrdinalDecidability.Paper.html#7052" class="Bound">P</a> <a id="7054" class="Symbol">=</a> <a id="7056" href="BrouwerTree.OrdinalDecidability.Paper.html#6890" class="Function">Definition-16</a> <a id="7070" href="BrouwerTree.OrdinalDecidability.Paper.html#7052" class="Bound">P</a> <a id="7072" href="BrouwerTree.OrdinalDecidability.Paper.html#7034" class="Bound">ƛ</a>

<a id="Theorem-17"></a><a id="7075" href="BrouwerTree.OrdinalDecidability.Paper.html#7075" class="Function">Theorem-17</a> <a id="7086" class="Symbol">:</a> <a id="7088" class="Symbol">(</a><a id="7089" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a> <a id="7091" class="Symbol">:</a> <a id="7093" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7098" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="7099" class="Symbol">)</a> <a id="7101" class="Symbol">(</a><a id="7102" href="BrouwerTree.OrdinalDecidability.Paper.html#7102" class="Bound">β</a> <a id="7104" class="Symbol">:</a> <a id="7106" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7109" class="Symbol">)</a> <a id="7111" class="Symbol">→</a> <a id="7113" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7120" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a>
           <a id="7133" class="Symbol">→</a> <a id="7135" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="7147" href="BrouwerTree.OrdinalDecidability.Paper.html#7102" class="Bound">β</a> <a id="7149" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a> <a id="7151" href="Iff.html#528" class="Function Operator">↔</a> <a id="7153" class="Symbol">(</a><a id="7154" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="7158" href="BrouwerTree.OrdinalDecidability.Paper.html#7102" class="Bound">β</a><a id="7159" class="Symbol">)</a> <a id="7161" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">limit-decidable</a> <a id="7177" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a>
<a id="7179" href="BrouwerTree.OrdinalDecidability.Paper.html#7075" class="Function">Theorem-17</a> <a id="7190" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a> <a id="7192" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7194" href="BrouwerTree.OrdinalDecidability.Paper.html#7194" class="Bound">Pprop</a> <a id="7200" class="Symbol">=</a> <a id="7202" href="Iff.html#1019" class="Function">↔-trans</a> <a id="7210" class="Symbol">(</a><a id="7211" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="7222" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7224" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a> <a id="7226" href="BrouwerTree.OrdinalDecidability.Paper.html#7194" class="Bound">Pprop</a><a id="7231" class="Symbol">)</a> <a id="7233" href="BrouwerTree.OrdinalDecidability.Paper.html#7327" class="Function">h</a>
 <a id="7236" class="Keyword">where</a>
  <a id="7244" href="BrouwerTree.OrdinalDecidability.Paper.html#7244" class="Function">h&#39;</a> <a id="7247" class="Symbol">:</a> <a id="7249" class="Symbol">(</a><a id="7250" href="BrouwerTree.OrdinalDecidability.Paper.html#7250" class="Bound">y</a> <a id="7252" class="Symbol">:</a> <a id="7254" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7257" class="Symbol">)</a> <a id="7259" class="Symbol">→</a> <a id="7261" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7263" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7265" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7267" href="BrouwerTree.OrdinalDecidability.Paper.html#7250" class="Bound">y</a> <a id="7269" href="Iff.html#528" class="Function Operator">↔</a> <a id="7271" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7273" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7275" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7277" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="7279" href="BrouwerTree.OrdinalDecidability.Paper.html#7250" class="Bound">y</a>
  <a id="7283" href="BrouwerTree.OrdinalDecidability.Paper.html#7244" class="Function">h&#39;</a> <a id="7286" href="BrouwerTree.OrdinalDecidability.Paper.html#7286" class="Bound">y</a> <a id="7288" class="Symbol">=</a> <a id="7290" href="BrouwerTree.OrdinalDecidability.Paper.html#3914" class="Function">Lemma-4.[ii]</a> <a id="7303" class="Symbol">(</a><a id="7304" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7306" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a><a id="7307" class="Symbol">)</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7314" class="Symbol">(</a><a id="7315" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="7319" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a><a id="7320" class="Symbol">))</a> <a id="7323" href="BrouwerTree.OrdinalDecidability.Paper.html#7286" class="Bound">y</a>
  <a id="7327" href="BrouwerTree.OrdinalDecidability.Paper.html#7327" class="Function">h</a> <a id="7329" class="Symbol">:</a> <a id="7331" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="7343" class="Symbol">(</a><a id="7344" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7346" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a><a id="7347" class="Symbol">)</a> <a id="7349" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a> <a id="7351" href="Iff.html#528" class="Function Operator">↔</a> <a id="7353" class="Symbol">(</a><a id="7354" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="7358" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7360" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">limit-decidable</a> <a id="7376" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a><a id="7377" class="Symbol">)</a>
  <a id="7381" href="BrouwerTree.OrdinalDecidability.Paper.html#7327" class="Function">h</a> <a id="7383" class="Symbol">=</a> <a id="7385" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="7392" class="Symbol">(λ</a> <a id="7395" class="Symbol">(</a><a id="7396" href="BrouwerTree.OrdinalDecidability.Paper.html#7396" class="Bound">y</a> <a id="7398" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7400" href="BrouwerTree.OrdinalDecidability.Paper.html#7400" class="Bound">l</a><a id="7401" class="Symbol">)</a> <a id="7403" class="Symbol">→</a> <a id="7405" class="Symbol">(</a><a id="7406" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17158" class="Function">⇓ᶻˡ</a> <a id="7410" href="BrouwerTree.OrdinalDecidability.Paper.html#7396" class="Bound">y</a> <a id="7412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7414" href="Iff.html#1019" class="Function">↔-trans</a> <a id="7422" href="BrouwerTree.OrdinalDecidability.Paper.html#7400" class="Bound">l</a> <a id="7424" class="Symbol">(</a><a id="7425" href="BrouwerTree.OrdinalDecidability.Paper.html#7244" class="Function">h&#39;</a> <a id="7428" href="BrouwerTree.OrdinalDecidability.Paper.html#7396" class="Bound">y</a><a id="7429" class="Symbol">)))</a> <a id="7433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="7441" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="7448" class="Symbol">(λ</a> <a id="7451" class="Symbol">((</a><a id="7453" href="BrouwerTree.OrdinalDecidability.Paper.html#7453" class="Bound">y</a> <a id="7455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7457" class="Symbol">_)</a> <a id="7460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7462" href="BrouwerTree.OrdinalDecidability.Paper.html#7462" class="Bound">l</a><a id="7463" class="Symbol">)</a> <a id="7465" class="Symbol">→</a> <a id="7467" class="Symbol">(</a><a id="7468" href="BrouwerTree.OrdinalDecidability.Paper.html#7453" class="Bound">y</a> <a id="7470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7472" href="BrouwerTree.OrdinalDecidability.Paper.html#7462" class="Bound">l</a><a id="7473" class="Symbol">))</a>

<a id="7477" class="Comment">-- Section 5. Closure under Binary Conjunctions</a>

<a id="7526" class="Comment">-- This definition is part of Brw-Min (see Proposition-19).</a>
<a id="Definition-18"></a><a id="7586" href="BrouwerTree.OrdinalDecidability.Paper.html#7586" class="Function">Definition-18</a> <a id="7600" class="Symbol">:</a> <a id="7602" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7606" class="Symbol">→</a> <a id="7608" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7612" class="Symbol">→</a> <a id="7614" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="7625" href="BrouwerTree.OrdinalDecidability.Paper.html#7586" class="Function">Definition-18</a> <a id="7639" href="BrouwerTree.OrdinalDecidability.Paper.html#7639" class="Bound">μ</a> <a id="7641" href="BrouwerTree.OrdinalDecidability.Paper.html#7641" class="Bound">α</a> <a id="7643" href="BrouwerTree.OrdinalDecidability.Paper.html#7643" class="Bound">β</a> <a id="7645" class="Symbol">=</a> <a id="7647" class="Symbol">(</a><a id="7648" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7650" class="Symbol">:</a> <a id="7652" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7655" class="Symbol">)</a> <a id="7657" class="Symbol">→</a> <a id="7659" class="Symbol">(</a><a id="7660" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7662" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7664" href="BrouwerTree.OrdinalDecidability.Paper.html#7641" class="Bound">α</a><a id="7665" class="Symbol">)</a> <a id="7667" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7669" class="Symbol">(</a><a id="7670" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7672" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7674" href="BrouwerTree.OrdinalDecidability.Paper.html#7643" class="Bound">β</a><a id="7675" class="Symbol">)</a> <a id="7677" href="Iff.html#528" class="Function Operator">↔</a> <a id="7679" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7681" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7683" href="BrouwerTree.OrdinalDecidability.Paper.html#7639" class="Bound">μ</a>

<a id="Proposition-19"></a><a id="7686" href="BrouwerTree.OrdinalDecidability.Paper.html#7686" class="Function">Proposition-19</a> <a id="7701" class="Symbol">:</a> <a id="7703" class="Symbol">((</a><a id="7705" href="BrouwerTree.OrdinalDecidability.Paper.html#7705" class="Bound">x</a> <a id="7707" href="BrouwerTree.OrdinalDecidability.Paper.html#7707" class="Bound">y</a> <a id="7709" class="Symbol">:</a> <a id="7711" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7714" class="Symbol">)</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1561" class="Function">Brw-Min</a> <a id="7726" href="BrouwerTree.OrdinalDecidability.Paper.html#7705" class="Bound">x</a> <a id="7728" href="BrouwerTree.OrdinalDecidability.Paper.html#7707" class="Bound">y</a><a id="7729" class="Symbol">)</a> <a id="7731" class="Symbol">→</a> <a id="7733" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="7737" href="BrouwerTree.OrdinalDecidability.Paper.html#7686" class="Function">Proposition-19</a> <a id="7752" class="Symbol">=</a> <a id="7754" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2022" class="Function">Brw-Min→LPO</a>

<a id="Theorem-20"></a><a id="7767" href="BrouwerTree.OrdinalDecidability.Paper.html#7767" class="Function">Theorem-20</a> <a id="7778" class="Symbol">:</a> <a id="7780" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="7796" href="BrouwerTree.OrdinalDecidability.Paper.html#7767" class="Function">Theorem-20</a> <a id="7807" class="Symbol">=</a> <a id="7809" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a>

<a id="Theorem-20-ad₁"></a><a id="7817" href="BrouwerTree.OrdinalDecidability.Paper.html#7817" class="Function">Theorem-20-ad₁</a> <a id="7832" class="Symbol">:</a> <a id="7834" class="Symbol">(</a><a id="7835" href="BrouwerTree.OrdinalDecidability.Paper.html#7835" class="Bound">α</a> <a id="7837" href="BrouwerTree.OrdinalDecidability.Paper.html#7837" class="Bound">β</a> <a id="7839" class="Symbol">:</a> <a id="7841" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7844" class="Symbol">)</a> <a id="7846" class="Symbol">→</a> <a id="7848" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="7866" class="Symbol">(</a><a id="7867" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7874" href="BrouwerTree.OrdinalDecidability.Paper.html#7835" class="Bound">α</a> <a id="7876" href="BrouwerTree.OrdinalDecidability.Paper.html#7837" class="Bound">β</a><a id="7877" class="Symbol">)</a>
<a id="7879" href="BrouwerTree.OrdinalDecidability.Paper.html#7817" class="Function">Theorem-20-ad₁</a> <a id="7894" class="Symbol">=</a> <a id="7896" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13322" class="Function">limMin-is-zl</a>

<a id="Theorem-20-ad₂"></a><a id="7910" href="BrouwerTree.OrdinalDecidability.Paper.html#7910" class="Function">Theorem-20-ad₂</a> <a id="7925" class="Symbol">:</a> <a id="7927" class="Symbol">(</a><a id="7928" href="BrouwerTree.OrdinalDecidability.Paper.html#7928" class="Bound">(</a><a id="7929" href="BrouwerTree.OrdinalDecidability.Paper.html#7929" class="Bound">α</a> <a id="7931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7933" href="BrouwerTree.OrdinalDecidability.Paper.html#7928" class="Bound">_)</a> <a id="7936" href="BrouwerTree.OrdinalDecidability.Paper.html#7936" class="Bound">(</a><a id="7937" href="BrouwerTree.OrdinalDecidability.Paper.html#7937" class="Bound">β</a> <a id="7939" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7941" href="BrouwerTree.OrdinalDecidability.Paper.html#7936" class="Bound">_)</a> <a id="7944" class="Symbol">:</a> <a id="7946" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="7951" class="Symbol">)(</a><a id="7953" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="7955" class="Symbol">:</a> <a id="7957" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7960" class="Symbol">)</a>
               <a id="7977" class="Symbol">→</a> <a id="7979" class="Symbol">(</a><a id="7980" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="7982" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7984" href="BrouwerTree.OrdinalDecidability.Paper.html#7929" class="Bound">α</a><a id="7985" class="Symbol">)</a> <a id="7987" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7989" class="Symbol">(</a><a id="7990" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="7992" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7994" href="BrouwerTree.OrdinalDecidability.Paper.html#7937" class="Bound">β</a><a id="7995" class="Symbol">)</a> <a id="7997" href="Iff.html#528" class="Function Operator">↔</a> <a id="7999" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="8001" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8003" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8010" href="BrouwerTree.OrdinalDecidability.Paper.html#7929" class="Bound">α</a> <a id="8012" href="BrouwerTree.OrdinalDecidability.Paper.html#7937" class="Bound">β</a>
<a id="8014" href="BrouwerTree.OrdinalDecidability.Paper.html#7910" class="Function">Theorem-20-ad₂</a> <a id="8029" class="Symbol">(</a><a id="8030" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8034" href="BrouwerTree.OrdinalDecidability.Paper.html#8034" class="Bound">α-zl</a><a id="8038" class="Symbol">)</a> <a id="8040" class="Symbol">(</a><a id="8041" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8045" href="BrouwerTree.OrdinalDecidability.Paper.html#8045" class="Bound">β-zl</a><a id="8049" class="Symbol">)</a> <a id="8051" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8053" class="Symbol">=</a>
 <a id="8056" class="Symbol">(λ</a> <a id="8059" class="Symbol">(</a><a id="8060" href="BrouwerTree.OrdinalDecidability.Paper.html#8060" class="Bound">u</a> <a id="8062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8064" href="BrouwerTree.OrdinalDecidability.Paper.html#8064" class="Bound">v</a><a id="8065" class="Symbol">)</a> <a id="8067" class="Symbol">→</a> <a id="8069" href="Iff.html#671" class="Function">rl</a> <a id="8072" class="Symbol">(</a><a id="8073" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7534" class="Function">⇑-left-≤</a> <a id="8082" class="Symbol">(</a><a id="8083" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8090" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8092" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8093" class="Symbol">)</a> <a id="8095" class="Symbol">(</a><a id="8096" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13322" class="Function">limMin-is-zl</a> <a id="8109" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8111" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8112" class="Symbol">)</a> <a id="8114" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8115" class="Symbol">)</a>
                 <a id="8134" class="Symbol">(</a><a id="8135" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8137" class="Symbol">(</a><a id="8138" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5246" class="Function">⇑-Islim⊎zero</a> <a id="8151" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8152" class="Symbol">)</a> <a id="8154" href="BrouwerTree.OrdinalDecidability.Paper.html#8060" class="Bound">u</a> <a id="8156" href="BrouwerTree.OrdinalDecidability.Paper.html#8064" class="Bound">v</a><a id="8157" class="Symbol">))</a> <a id="8160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="8163" class="Symbol">(λ</a> <a id="8166" href="BrouwerTree.OrdinalDecidability.Paper.html#8166" class="Bound">w</a> <a id="8168" class="Symbol">→</a> <a id="8170" class="Symbol">(</a><a id="8171" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8179" href="BrouwerTree.OrdinalDecidability.Paper.html#8166" class="Bound">w</a> <a id="8181" class="Symbol">(</a><a id="8182" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="8194" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8196" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8197" class="Symbol">))</a> <a id="8200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8202" class="Symbol">(</a><a id="8203" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8211" href="BrouwerTree.OrdinalDecidability.Paper.html#8166" class="Bound">w</a> <a id="8213" class="Symbol">(</a><a id="8214" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8067" class="Function">limMin-right</a> <a id="8227" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8229" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8230" class="Symbol">)))</a>
 <a id="8235" class="Keyword">where</a>
  <a id="8243" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8245" class="Symbol">:</a> <a id="8247" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="8265" class="Symbol">(</a><a id="8266" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8268" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8269" class="Symbol">)</a> <a id="8271" class="Symbol">→</a> <a id="8273" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8275" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8277" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8279" class="Symbol">→</a> <a id="8281" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8283" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8285" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8287" class="Symbol">→</a> <a id="8289" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8291" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8293" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8295" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8302" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8304" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a>
  <a id="8308" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8310" class="Symbol">(</a><a id="8311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8315" href="BrouwerTree.OrdinalDecidability.Paper.html#8315" class="Bound">γ-lim</a><a id="8320" class="Symbol">)</a> <a id="8322" href="BrouwerTree.OrdinalDecidability.Paper.html#8322" class="Bound">u</a> <a id="8324" href="BrouwerTree.OrdinalDecidability.Paper.html#8324" class="Bound">v</a> <a id="8326" class="Symbol">=</a> <a id="8328" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10864" class="Function">limMin-key-property</a> <a id="8348" class="Symbol">(</a><a id="8349" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8351" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8352" class="Symbol">)</a> <a id="8354" href="BrouwerTree.OrdinalDecidability.Paper.html#8315" class="Bound">γ-lim</a> <a id="8360" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8362" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8364" href="BrouwerTree.OrdinalDecidability.Paper.html#8383" class="Function">u&#39;</a> <a id="8367" href="BrouwerTree.OrdinalDecidability.Paper.html#8463" class="Function">v&#39;</a>
   <a id="8373" class="Keyword">where</a>
    <a id="8383" href="BrouwerTree.OrdinalDecidability.Paper.html#8383" class="Function">u&#39;</a> <a id="8386" class="Symbol">:</a> <a id="8388" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8390" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8392" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8394" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a>
    <a id="8400" href="BrouwerTree.OrdinalDecidability.Paper.html#8383" class="Function">u&#39;</a> <a id="8403" class="Symbol">=</a> <a id="8405" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8411" class="Symbol">(</a><a id="8412" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8414" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8416" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="8418" class="Symbol">)</a> <a id="8420" class="Symbol">(</a><a id="8421" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10066" class="Function">islim→⇑≡id</a> <a id="8432" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8434" href="BrouwerTree.OrdinalDecidability.Paper.html#8034" class="Bound">α-zl</a><a id="8438" class="Symbol">)</a> <a id="8440" class="Symbol">(</a><a id="8441" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="8452" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8454" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8456" href="BrouwerTree.OrdinalDecidability.Paper.html#8322" class="Bound">u</a><a id="8457" class="Symbol">)</a>
    <a id="8463" href="BrouwerTree.OrdinalDecidability.Paper.html#8463" class="Function">v&#39;</a> <a id="8466" class="Symbol">:</a> <a id="8468" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8470" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8472" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8474" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a>
    <a id="8480" href="BrouwerTree.OrdinalDecidability.Paper.html#8463" class="Function">v&#39;</a> <a id="8483" class="Symbol">=</a> <a id="8485" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8491" class="Symbol">(</a><a id="8492" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8494" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8496" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="8498" class="Symbol">)</a> <a id="8500" class="Symbol">(</a><a id="8501" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10066" class="Function">islim→⇑≡id</a> <a id="8512" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8514" href="BrouwerTree.OrdinalDecidability.Paper.html#8045" class="Bound">β-zl</a><a id="8518" class="Symbol">)</a> <a id="8520" class="Symbol">(</a><a id="8521" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="8532" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8534" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8536" href="BrouwerTree.OrdinalDecidability.Paper.html#8324" class="Bound">v</a><a id="8537" class="Symbol">)</a>
  <a id="8541" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8548" href="BrouwerTree.OrdinalDecidability.Paper.html#8548" class="Bound">γ-zero</a><a id="8554" class="Symbol">)</a> <a id="8556" class="Symbol">_</a> <a id="8558" class="Symbol">_</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8568" class="Symbol">(</a><a id="8569" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="8572" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8579" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8581" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8582" class="Symbol">)</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8589" href="BrouwerTree.OrdinalDecidability.Paper.html#8548" class="Bound">γ-zero</a><a id="8595" class="Symbol">)</a> <a id="8597" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

<a id="Lemma-21"></a><a id="8605" href="BrouwerTree.OrdinalDecidability.Paper.html#8605" class="Function">Lemma-21</a> <a id="8614" class="Symbol">:</a> <a id="8616" class="Symbol">{</a><a id="8617" href="BrouwerTree.OrdinalDecidability.Paper.html#8617" class="Bound">x₁</a> <a id="8620" href="BrouwerTree.OrdinalDecidability.Paper.html#8620" class="Bound">x₂</a> <a id="8623" href="BrouwerTree.OrdinalDecidability.Paper.html#8623" class="Bound">y₁</a> <a id="8626" href="BrouwerTree.OrdinalDecidability.Paper.html#8626" class="Bound">y₂</a> <a id="8629" class="Symbol">:</a> <a id="8631" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8634" class="Symbol">}</a> <a id="8636" class="Symbol">→</a> <a id="8638" href="BrouwerTree.OrdinalDecidability.Paper.html#8617" class="Bound">x₁</a> <a id="8641" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8643" href="BrouwerTree.OrdinalDecidability.Paper.html#8620" class="Bound">x₂</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="BrouwerTree.OrdinalDecidability.Paper.html#8623" class="Bound">y₁</a> <a id="8651" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8653" href="BrouwerTree.OrdinalDecidability.Paper.html#8626" class="Bound">y₂</a> <a id="8656" class="Symbol">→</a> <a id="8658" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8665" href="BrouwerTree.OrdinalDecidability.Paper.html#8617" class="Bound">x₁</a> <a id="8668" href="BrouwerTree.OrdinalDecidability.Paper.html#8623" class="Bound">y₁</a> <a id="8671" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8673" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8680" href="BrouwerTree.OrdinalDecidability.Paper.html#8620" class="Bound">x₂</a> <a id="8683" href="BrouwerTree.OrdinalDecidability.Paper.html#8626" class="Bound">y₂</a>
<a id="8686" href="BrouwerTree.OrdinalDecidability.Paper.html#8605" class="Function">Lemma-21</a> <a id="8695" class="Symbol">=</a> <a id="8697" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a>

<a id="Lemma-22"></a><a id="8710" href="BrouwerTree.OrdinalDecidability.Paper.html#8710" class="Function">Lemma-22</a> <a id="8719" class="Symbol">:</a> <a id="8721" class="Symbol">(</a><a id="8722" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8724" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a> <a id="8726" class="Symbol">:</a> <a id="8728" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8731" class="Symbol">)</a>
         <a id="8742" class="Symbol">→</a> <a id="8744" class="Symbol">(</a><a id="8745" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8752" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8754" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a> <a id="8756" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8758" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a><a id="8759" class="Symbol">)</a>
         <a id="8770" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8772" class="Symbol">(</a><a id="8773" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8780" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8782" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a> <a id="8784" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8786" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a><a id="8787" class="Symbol">)</a>
         <a id="8798" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8800" class="Symbol">(</a><a id="8801" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8808" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8810" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8812" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8814" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="8816" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a><a id="8817" class="Symbol">)</a>
<a id="8819" href="BrouwerTree.OrdinalDecidability.Paper.html#8710" class="Function">Lemma-22</a> <a id="8828" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a> <a id="8830" href="BrouwerTree.OrdinalDecidability.Paper.html#8830" class="Bound">y</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="8846" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a> <a id="8848" href="BrouwerTree.OrdinalDecidability.Paper.html#8830" class="Bound">y</a> <a id="8850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8852" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8067" class="Function">limMin-right</a> <a id="8865" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a> <a id="8867" href="BrouwerTree.OrdinalDecidability.Paper.html#8830" class="Bound">y</a> <a id="8869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8871" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8953" class="Function">limMin-diagonal-is-⇓</a> <a id="8892" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a>

<a id="Theorem-23"></a><a id="8895" href="BrouwerTree.OrdinalDecidability.Paper.html#8895" class="Function">Theorem-23</a> <a id="8906" class="Symbol">:</a> <a id="8908" class="Symbol">(</a><a id="8909" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="8911" class="Symbol">:</a> <a id="8913" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8916" class="Symbol">)</a> <a id="8918" class="Symbol">(</a><a id="8919" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a> <a id="8921" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a> <a id="8923" class="Symbol">:</a> <a id="8925" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8930" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="8931" class="Symbol">)</a> <a id="8933" class="Symbol">→</a> <a id="8935" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8942" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a> <a id="8944" class="Symbol">→</a> <a id="8946" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8953" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a>
           <a id="8966" class="Symbol">→</a> <a id="8968" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8980" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="8982" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a>
           <a id="8995" class="Symbol">→</a> <a id="8997" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9009" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="9011" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a>
           <a id="9024" class="Symbol">→</a> <a id="9026" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9038" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="9040" class="Symbol">(</a><a id="9041" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a> <a id="9043" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9045" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a><a id="9046" class="Symbol">)</a>
<a id="9048" href="BrouwerTree.OrdinalDecidability.Paper.html#8895" class="Function">Theorem-23</a> <a id="9059" href="BrouwerTree.OrdinalDecidability.Paper.html#9059" class="Bound">α</a> <a id="9061" href="BrouwerTree.OrdinalDecidability.Paper.html#9061" class="Bound">P</a> <a id="9063" href="BrouwerTree.OrdinalDecidability.Paper.html#9063" class="Bound">Q</a> <a id="9065" href="BrouwerTree.OrdinalDecidability.Paper.html#9065" class="Bound">i</a> <a id="9067" href="BrouwerTree.OrdinalDecidability.Paper.html#9067" class="Bound">j</a> <a id="9069" class="Symbol">=</a> <a id="9071" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12083" class="Function">ordinal-dec-×</a> <a id="9085" href="BrouwerTree.OrdinalDecidability.Paper.html#9061" class="Bound">P</a> <a id="9087" href="BrouwerTree.OrdinalDecidability.Paper.html#9063" class="Bound">Q</a> <a id="9089" href="BrouwerTree.OrdinalDecidability.Paper.html#9065" class="Bound">i</a> <a id="9091" href="BrouwerTree.OrdinalDecidability.Paper.html#9067" class="Bound">j</a> <a id="9093" href="BrouwerTree.OrdinalDecidability.Paper.html#9059" class="Bound">α</a>

<a id="9096" class="Comment">-- Section 6. Small Closures under Binary Disjunctions</a>

<a id="9152" class="Comment">-- This definition is part of Brw-Max (see Proposition-25).</a>
<a id="Definition-24"></a><a id="9212" href="BrouwerTree.OrdinalDecidability.Paper.html#9212" class="Function">Definition-24</a> <a id="9226" class="Symbol">:</a> <a id="9228" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="9232" class="Symbol">→</a> <a id="9234" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="9238" class="Symbol">→</a> <a id="9240" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="9244" class="Symbol">→</a> <a id="9246" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="9251" href="BrouwerTree.OrdinalDecidability.Paper.html#9212" class="Function">Definition-24</a> <a id="9265" href="BrouwerTree.OrdinalDecidability.Paper.html#9265" class="Bound">ν</a> <a id="9267" href="BrouwerTree.OrdinalDecidability.Paper.html#9267" class="Bound">α</a> <a id="9269" href="BrouwerTree.OrdinalDecidability.Paper.html#9269" class="Bound">β</a> <a id="9271" class="Symbol">=</a> <a id="9273" class="Symbol">(</a><a id="9274" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9276" class="Symbol">:</a> <a id="9278" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9281" class="Symbol">)</a> <a id="9283" class="Symbol">→</a> <a id="9285" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9287" class="Symbol">(</a><a id="9288" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9290" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9292" href="BrouwerTree.OrdinalDecidability.Paper.html#9267" class="Bound">α</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9297" class="Symbol">(</a><a id="9298" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9300" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9302" href="BrouwerTree.OrdinalDecidability.Paper.html#9269" class="Bound">β</a><a id="9303" class="Symbol">)</a> <a id="9305" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9307" href="Iff.html#528" class="Function Operator">↔</a> <a id="9309" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9311" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9313" href="BrouwerTree.OrdinalDecidability.Paper.html#9265" class="Bound">ν</a>

<a id="Proposition-25"></a><a id="9316" href="BrouwerTree.OrdinalDecidability.Paper.html#9316" class="Function">Proposition-25</a> <a id="9331" class="Symbol">:</a> <a id="9333" class="Symbol">((</a><a id="9335" href="BrouwerTree.OrdinalDecidability.Paper.html#9335" class="Bound">x</a> <a id="9337" href="BrouwerTree.OrdinalDecidability.Paper.html#9337" class="Bound">y</a> <a id="9339" class="Symbol">:</a> <a id="9341" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="9346" class="Symbol">)</a> <a id="9348" class="Symbol">→</a> <a id="9350" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6559" class="Function">Brwᶻˡ-Max</a> <a id="9360" href="BrouwerTree.OrdinalDecidability.Paper.html#9335" class="Bound">x</a> <a id="9362" href="BrouwerTree.OrdinalDecidability.Paper.html#9337" class="Bound">y</a><a id="9363" class="Symbol">)</a> <a id="9365" class="Symbol">→</a> <a id="9367" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="9371" href="BrouwerTree.OrdinalDecidability.Paper.html#9316" class="Function">Proposition-25</a> <a id="9386" class="Symbol">=</a> <a id="9388" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8891" class="Function">Brwᶻˡ-Max→LPO</a>

<a id="Linearity"></a><a id="9403" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9413" class="Symbol">:</a> <a id="9415" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="9420" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9430" class="Symbol">=</a> <a id="9432" class="Symbol">(</a><a id="9433" href="BrouwerTree.OrdinalDecidability.Paper.html#9433" class="Bound">x</a> <a id="9435" href="BrouwerTree.OrdinalDecidability.Paper.html#9435" class="Bound">y</a> <a id="9437" class="Symbol">:</a> <a id="9439" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9442" class="Symbol">)</a> <a id="9444" class="Symbol">→</a> <a id="9446" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9448" class="Symbol">(</a><a id="9449" href="BrouwerTree.OrdinalDecidability.Paper.html#9433" class="Bound">x</a> <a id="9451" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9453" href="BrouwerTree.OrdinalDecidability.Paper.html#9435" class="Bound">y</a><a id="9454" class="Symbol">)</a> <a id="9456" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9458" class="Symbol">(</a><a id="9459" href="BrouwerTree.OrdinalDecidability.Paper.html#9435" class="Bound">y</a> <a id="9461" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9463" href="BrouwerTree.OrdinalDecidability.Paper.html#9433" class="Bound">x</a><a id="9464" class="Symbol">)</a> <a id="9466" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="Linearityᶻˡ"></a><a id="9469" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9481" class="Symbol">:</a> <a id="9483" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="9488" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9500" class="Symbol">=</a> <a id="9502" class="Symbol">(</a><a id="9503" href="BrouwerTree.OrdinalDecidability.Paper.html#9503" class="Bound">x</a> <a id="9505" href="BrouwerTree.OrdinalDecidability.Paper.html#9505" class="Bound">y</a> <a id="9507" class="Symbol">:</a> <a id="9509" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="9514" class="Symbol">)</a> <a id="9516" class="Symbol">→</a> <a id="9518" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9520" class="Symbol">(</a><a id="9521" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9525" href="BrouwerTree.OrdinalDecidability.Paper.html#9503" class="Bound">x</a> <a id="9527" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9529" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9533" href="BrouwerTree.OrdinalDecidability.Paper.html#9505" class="Bound">y</a><a id="9534" class="Symbol">)</a> <a id="9536" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9538" class="Symbol">(</a><a id="9539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9543" href="BrouwerTree.OrdinalDecidability.Paper.html#9505" class="Bound">y</a> <a id="9545" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9547" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9551" href="BrouwerTree.OrdinalDecidability.Paper.html#9503" class="Bound">x</a><a id="9552" class="Symbol">)</a> <a id="9554" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="Lemma-26"></a><a id="9557" href="BrouwerTree.OrdinalDecidability.Paper.html#9557" class="Function">Lemma-26</a> <a id="9566" class="Symbol">:</a> <a id="9568" class="Symbol">(</a><a id="9569" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9579" href="Iff.html#528" class="Function Operator">↔</a> <a id="9581" href="General-Properties.html#3885" class="Function">LPO</a><a id="9584" class="Symbol">)</a> <a id="9586" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9588" class="Symbol">(</a><a id="9589" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9601" href="Iff.html#528" class="Function Operator">↔</a> <a id="9603" href="General-Properties.html#3885" class="Function">LPO</a><a id="9606" class="Symbol">)</a>
<a id="9608" href="BrouwerTree.OrdinalDecidability.Paper.html#9557" class="Function">Lemma-26</a> <a id="9617" class="Symbol">=</a> <a id="9619" class="Symbol">(</a><a id="9620" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9624" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9626" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9632" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a><a id="9635" class="Symbol">)</a> <a id="9637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9639" class="Symbol">(</a><a id="9640" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9646" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9650" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9652" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a><a id="9655" class="Symbol">)</a>
 <a id="9658" class="Keyword">where</a>
  <a id="9666" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9670" class="Symbol">:</a> <a id="9672" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9682" class="Symbol">→</a> <a id="9684" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a>
  <a id="9698" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9702" href="BrouwerTree.OrdinalDecidability.Paper.html#9702" class="Bound">lin</a> <a id="9706" class="Symbol">(</a><a id="9707" href="BrouwerTree.OrdinalDecidability.Paper.html#9707" class="Bound">x</a> <a id="9709" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9711" class="Symbol">_)</a> <a id="9714" class="Symbol">(</a><a id="9715" href="BrouwerTree.OrdinalDecidability.Paper.html#9715" class="Bound">y</a> <a id="9717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9719" class="Symbol">_)</a> <a id="9722" class="Symbol">=</a> <a id="9724" href="BrouwerTree.OrdinalDecidability.Paper.html#9702" class="Bound">lin</a> <a id="9728" href="BrouwerTree.OrdinalDecidability.Paper.html#9707" class="Bound">x</a> <a id="9730" href="BrouwerTree.OrdinalDecidability.Paper.html#9715" class="Bound">y</a>
  <a id="9734" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9738" class="Symbol">:</a> <a id="9740" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9752" class="Symbol">→</a> <a id="9754" href="General-Properties.html#3885" class="Function">LPO</a>
  <a id="9760" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9764" class="Symbol">=</a> <a id="9766" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7211" class="Function">Brwᶻˡ-Connex→LPO</a>
  <a id="9785" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a> <a id="9789" class="Symbol">:</a> <a id="9791" href="General-Properties.html#3885" class="Function">LPO</a> <a id="9795" class="Symbol">→</a> <a id="9797" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a>
  <a id="9809" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a> <a id="9813" href="BrouwerTree.OrdinalDecidability.Paper.html#9813" class="Bound">lpo</a> <a id="9817" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9819" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a> <a id="9821" class="Symbol">=</a> <a id="9823" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9825" class="Symbol">(</a><a id="9826" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="9841" href="BrouwerTree.OrdinalDecidability.Paper.html#9813" class="Bound">lpo</a> <a id="9845" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9847" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9848" class="Symbol">)</a>
   <a id="9853" class="Keyword">where</a>
    <a id="9863" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9865" class="Symbol">:</a> <a id="9867" class="Symbol">(</a><a id="9868" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9870" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9872" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9873" class="Symbol">)</a> <a id="9875" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9877" class="Symbol">((</a><a id="9879" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a> <a id="9881" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9883" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a><a id="9884" class="Symbol">)</a> <a id="9886" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9888" class="Symbol">(</a><a id="9889" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9891" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9893" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9894" class="Symbol">))</a> <a id="9897" class="Symbol">→</a> <a id="9899" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9901" class="Symbol">(</a><a id="9902" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9904" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9906" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9907" class="Symbol">)</a> <a id="9909" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9911" class="Symbol">(</a><a id="9912" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a> <a id="9914" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9916" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a><a id="9917" class="Symbol">)</a> <a id="9919" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="9925" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9932" href="BrouwerTree.OrdinalDecidability.Paper.html#9932" class="Bound">l</a><a id="9933" class="Symbol">)</a>       <a id="9941" class="Symbol">=</a> <a id="9943" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9945" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9949" class="Symbol">(</a><a id="9950" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9957" href="BrouwerTree.OrdinalDecidability.Paper.html#9932" class="Bound">l</a><a id="9958" class="Symbol">)</a> <a id="9960" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="9966" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9968" class="Symbol">(</a><a id="9969" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9978" href="BrouwerTree.OrdinalDecidability.Paper.html#9978" class="Bound">l</a><a id="9979" class="Symbol">))</a> <a id="9982" class="Symbol">=</a> <a id="9984" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9986" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9990" class="Symbol">(</a><a id="9991" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9998" href="BrouwerTree.OrdinalDecidability.Paper.html#9978" class="Bound">l</a><a id="9999" class="Symbol">)</a> <a id="10001" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="10007" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="10009" class="Symbol">(</a><a id="10010" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10019" href="BrouwerTree.OrdinalDecidability.Paper.html#10019" class="Bound">e</a><a id="10020" class="Symbol">))</a> <a id="10023" class="Symbol">=</a> <a id="10025" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10027" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10031" class="Symbol">(</a><a id="10032" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="10041" href="BrouwerTree.OrdinalDecidability.Paper.html#10019" class="Bound">e</a><a id="10042" class="Symbol">)</a> <a id="10044" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="Theorem-27"></a><a id="10047" href="BrouwerTree.OrdinalDecidability.Paper.html#10047" class="Function">Theorem-27</a> <a id="10058" class="Symbol">:</a> <a id="10060" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="10066" class="Symbol">→</a> <a id="10068" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="10074" class="Symbol">→</a> <a id="10076" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
<a id="10082" href="BrouwerTree.OrdinalDecidability.Paper.html#10047" class="Function">Theorem-27</a> <a id="10093" class="Symbol">=</a> <a id="10095" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22879" class="Function">limMaxᶻˡ</a>

<a id="Theorem-27-ad"></a><a id="10105" href="BrouwerTree.OrdinalDecidability.Paper.html#10105" class="Function">Theorem-27-ad</a> <a id="10119" class="Symbol">:</a> <a id="10121" class="Symbol">(</a><a id="10122" href="BrouwerTree.OrdinalDecidability.Paper.html#10122" class="Bound">x</a> <a id="10124" href="BrouwerTree.OrdinalDecidability.Paper.html#10124" class="Bound">y</a> <a id="10126" class="Symbol">:</a> <a id="10128" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10131" class="Symbol">)</a> <a id="10133" class="Symbol">(</a><a id="10134" href="BrouwerTree.OrdinalDecidability.Paper.html#10134" class="Bound">k</a> <a id="10136" class="Symbol">:</a> <a id="10138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10139" class="Symbol">)</a> <a id="10141" class="Symbol">→</a> <a id="10143" class="Keyword">let</a> <a id="10147" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10149" class="Symbol">=</a> <a id="10151" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10153" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10155" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10157" href="BrouwerTree.OrdinalDecidability.Paper.html#10134" class="Bound">k</a> <a id="10159" class="Keyword">in</a>
                <a id="10178" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10180" class="Symbol">((</a><a id="10182" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10184" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10186" href="BrouwerTree.OrdinalDecidability.Paper.html#10122" class="Bound">x</a><a id="10187" class="Symbol">)</a> <a id="10189" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10191" class="Symbol">(</a><a id="10192" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10194" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10196" href="BrouwerTree.OrdinalDecidability.Paper.html#10124" class="Bound">y</a><a id="10197" class="Symbol">))</a> <a id="10200" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10202" href="Iff.html#528" class="Function Operator">↔</a> <a id="10204" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10206" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10208" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10215" href="BrouwerTree.OrdinalDecidability.Paper.html#10122" class="Bound">x</a> <a id="10217" href="BrouwerTree.OrdinalDecidability.Paper.html#10124" class="Bound">y</a>
<a id="10219" href="BrouwerTree.OrdinalDecidability.Paper.html#10105" class="Function">Theorem-27-ad</a> <a id="10233" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10235" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a> <a id="10237" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10239" class="Symbol">=</a> <a id="10241" href="BrouwerTree.OrdinalDecidability.Paper.html#10260" class="Function">[1]</a> <a id="10245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10247" href="BrouwerTree.OrdinalDecidability.Paper.html#10611" class="Function">[2]</a>
 <a id="10252" class="Keyword">where</a>
  <a id="10260" href="BrouwerTree.OrdinalDecidability.Paper.html#10260" class="Function">[1]</a> <a id="10264" class="Symbol">:</a> <a id="10266" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10268" class="Symbol">(</a><a id="10269" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10271" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10273" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10275" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10277" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10279" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10280" class="Symbol">)</a> <a id="10282" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10284" class="Symbol">(</a><a id="10285" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10287" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10289" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10291" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10293" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10295" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10296" class="Symbol">)</a> <a id="10298" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10300" class="Symbol">→</a> <a id="10302" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10304" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10306" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10308" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10310" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10312" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10319" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10321" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a>
  <a id="10325" href="BrouwerTree.OrdinalDecidability.Paper.html#10260" class="Function">[1]</a> <a id="10329" class="Symbol">=</a> <a id="10331" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="10338" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="10346" class="Symbol">(</a><a id="10347" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10352" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a><a id="10353" class="Symbol">)</a>
   <a id="10358" class="Keyword">where</a>
    <a id="10368" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10373" class="Symbol">:</a> <a id="10375" class="Symbol">(</a><a id="10376" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10378" class="Symbol">:</a> <a id="10380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10381" class="Symbol">)</a> <a id="10383" class="Symbol">→</a> <a id="10385" class="Symbol">(</a><a id="10386" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10388" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10390" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10392" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10394" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10396" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10397" class="Symbol">)</a> <a id="10399" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10401" class="Symbol">(</a><a id="10402" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10404" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10406" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10408" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10410" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10412" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10413" class="Symbol">)</a> <a id="10415" class="Symbol">→</a> <a id="10417" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10419" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10421" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10423" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10425" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10427" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10434" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10436" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a>
    <a id="10442" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10447" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="10454" href="BrouwerTree.OrdinalDecidability.Paper.html#10454" class="Bound">l</a> <a id="10456" class="Symbol">=</a> <a id="10458" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
    <a id="10469" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10474" class="Symbol">(</a><a id="10475" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10481" href="BrouwerTree.OrdinalDecidability.Paper.html#10481" class="Bound">k</a><a id="10482" class="Symbol">)</a> <a id="10484" class="Symbol">(</a><a id="10485" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10489" href="BrouwerTree.OrdinalDecidability.Paper.html#10489" class="Bound">l</a><a id="10490" class="Symbol">)</a> <a id="10492" class="Symbol">=</a> <a id="10494" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15378" class="Function">limMax-left</a>  <a id="10507" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10509" class="Symbol">{</a><a id="10510" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10511" class="Symbol">}</a> <a id="10513" class="Symbol">(λ</a> <a id="10516" href="BrouwerTree.OrdinalDecidability.Paper.html#10516" class="Bound">n</a> <a id="10518" class="Symbol">→</a> <a id="10520" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10522" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10524" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10526" href="BrouwerTree.OrdinalDecidability.Paper.html#10481" class="Bound">k</a> <a id="10528" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10530" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10532" href="BrouwerTree.OrdinalDecidability.Paper.html#10516" class="Bound">n</a><a id="10533" class="Symbol">)</a> <a id="10535" href="BrouwerTree.OrdinalDecidability.Paper.html#10489" class="Bound">l</a>
    <a id="10541" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10553" href="BrouwerTree.OrdinalDecidability.Paper.html#10553" class="Bound">k</a><a id="10554" class="Symbol">)</a> <a id="10556" class="Symbol">(</a><a id="10557" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10561" href="BrouwerTree.OrdinalDecidability.Paper.html#10561" class="Bound">l</a><a id="10562" class="Symbol">)</a> <a id="10564" class="Symbol">=</a> <a id="10566" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16698" class="Function">limMax-right</a> <a id="10579" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a> <a id="10581" class="Symbol">{</a><a id="10582" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10583" class="Symbol">}</a> <a id="10585" class="Symbol">(λ</a> <a id="10588" href="BrouwerTree.OrdinalDecidability.Paper.html#10588" class="Bound">n</a> <a id="10590" class="Symbol">→</a> <a id="10592" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10594" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10596" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10598" href="BrouwerTree.OrdinalDecidability.Paper.html#10553" class="Bound">k</a> <a id="10600" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10602" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10604" href="BrouwerTree.OrdinalDecidability.Paper.html#10588" class="Bound">n</a><a id="10605" class="Symbol">)</a> <a id="10607" href="BrouwerTree.OrdinalDecidability.Paper.html#10561" class="Bound">l</a>
  <a id="10611" href="BrouwerTree.OrdinalDecidability.Paper.html#10611" class="Function">[2]</a> <a id="10615" class="Symbol">:</a> <a id="10617" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10619" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10621" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10623" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10625" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10627" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10634" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10636" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a> <a id="10638" class="Symbol">→</a> <a id="10640" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10642" class="Symbol">(</a><a id="10643" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10645" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10647" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10649" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10651" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10653" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10654" class="Symbol">)</a> <a id="10656" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10658" class="Symbol">(</a><a id="10659" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10661" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10663" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10665" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10667" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10669" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10670" class="Symbol">)</a> <a id="10672" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="10676" href="BrouwerTree.OrdinalDecidability.Paper.html#10611" class="Function">[2]</a> <a id="10680" class="Symbol">=</a> <a id="10682" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19216" class="Function">ω·k-≤-⊎-closure</a> <a id="10698" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10700" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10702" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a>

<a id="Theorem-28"></a><a id="10705" href="BrouwerTree.OrdinalDecidability.Paper.html#10705" class="Function">Theorem-28</a> <a id="10716" class="Symbol">:</a> <a id="10718" class="Symbol">(</a><a id="10719" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10721" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a> <a id="10723" class="Symbol">:</a> <a id="10725" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10726" class="Symbol">)</a> <a id="10728" class="Symbol">(</a><a id="10729" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a> <a id="10731" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a> <a id="10733" class="Symbol">:</a> <a id="10735" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10740" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="10741" class="Symbol">)</a> <a id="10743" class="Symbol">→</a> <a id="10745" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10752" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a> <a id="10754" class="Symbol">→</a> <a id="10756" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10763" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a>
           <a id="10776" class="Symbol">→</a> <a id="10778" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="10790" class="Symbol">(</a><a id="10791" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10793" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10795" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10797" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10799" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10801" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10803" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a><a id="10804" class="Symbol">)</a> <a id="10806" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a>
           <a id="10819" class="Symbol">→</a> <a id="10821" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="10833" class="Symbol">(</a><a id="10834" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10836" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10838" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10840" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10842" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10844" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10846" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a><a id="10847" class="Symbol">)</a> <a id="10849" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a>
           <a id="10862" class="Symbol">→</a> <a id="10864" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="10876" class="Symbol">(</a><a id="10877" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10879" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10881" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10883" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10885" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10887" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10889" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a><a id="10890" class="Symbol">)</a> <a id="10892" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10894" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a> <a id="10896" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10898" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a> <a id="10900" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="10902" href="BrouwerTree.OrdinalDecidability.Paper.html#10705" class="Function">Theorem-28</a> <a id="10913" class="Symbol">=</a> <a id="10915" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24326" class="Function">ordinal-dec-∨</a>

<a id="10930" class="Comment">-- Section 7.  Semidecidable Families and Quantifiers</a>

<a id="10985" class="Comment">-- The paper uses the following notation:</a>
<a id="Ψ"></a><a id="11027" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="11029" class="Symbol">:</a> <a id="11031" class="Symbol">(</a><a id="11032" href="BrouwerTree.OrdinalDecidability.Paper.html#11032" class="Bound">P</a> <a id="11034" class="Symbol">:</a> <a id="11036" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11038" class="Symbol">→</a> <a id="11040" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11045" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11046" class="Symbol">)</a> <a id="11048" class="Symbol">→</a> <a id="11050" class="Symbol">((</a><a id="11052" href="BrouwerTree.OrdinalDecidability.Paper.html#11052" class="Bound">n</a> <a id="11054" class="Symbol">:</a> <a id="11056" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11057" class="Symbol">)</a> <a id="11059" class="Symbol">→</a> <a id="11061" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11070" class="Symbol">(</a><a id="11071" href="BrouwerTree.OrdinalDecidability.Paper.html#11032" class="Bound">P</a> <a id="11073" href="BrouwerTree.OrdinalDecidability.Paper.html#11052" class="Bound">n</a><a id="11074" class="Symbol">))</a> <a id="11077" class="Symbol">→</a> <a id="11079" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11083" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="11085" class="Symbol">=</a> <a id="11087" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a>

<a id="Ψ₋"></a><a id="11111" href="BrouwerTree.OrdinalDecidability.Paper.html#11111" class="Function">Ψ₋</a> <a id="11114" class="Symbol">:</a> <a id="11116" class="Symbol">(</a><a id="11117" href="BrouwerTree.OrdinalDecidability.Paper.html#11117" class="Bound">n</a> <a id="11119" class="Symbol">:</a> <a id="11121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11122" class="Symbol">)</a> <a id="11124" class="Symbol">→</a> <a id="11126" class="Symbol">(</a><a id="11127" href="BrouwerTree.OrdinalDecidability.Paper.html#11127" class="Bound">P</a> <a id="11129" class="Symbol">:</a> <a id="11131" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11133" class="Symbol">→</a> <a id="11135" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11140" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11141" class="Symbol">)</a> <a id="11143" class="Symbol">→</a> <a id="11145" href="BrouwerTree.OrdinalDecidability.Paper.html#11127" class="Bound">P</a> <a id="11147" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="11162" href="BrouwerTree.OrdinalDecidability.Paper.html#11117" class="Bound">n</a> <a id="11164" class="Symbol">→</a> <a id="11166" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11170" href="BrouwerTree.OrdinalDecidability.Paper.html#11111" class="Function">Ψ₋</a> <a id="11173" href="BrouwerTree.OrdinalDecidability.Paper.html#11173" class="Bound">n</a> <a id="11175" href="BrouwerTree.OrdinalDecidability.Paper.html#11175" class="Bound">P</a> <a id="11177" class="Symbol">=</a> <a id="11179" href="BrouwerTree.OrdinalDecidability.Paper.html#11175" class="Bound">P</a> <a id="11181" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="11210" href="BrouwerTree.OrdinalDecidability.Paper.html#11173" class="Bound">n</a>

<a id="Ψ⁺₋"></a><a id="11213" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="11217" class="Symbol">:</a> <a id="11219" class="Symbol">(</a><a id="11220" href="BrouwerTree.OrdinalDecidability.Paper.html#11220" class="Bound">n</a> <a id="11222" class="Symbol">:</a> <a id="11224" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11225" class="Symbol">)</a> <a id="11227" class="Symbol">→</a> <a id="11229" class="Symbol">(</a><a id="11230" href="BrouwerTree.OrdinalDecidability.Paper.html#11230" class="Bound">P</a> <a id="11232" class="Symbol">:</a> <a id="11234" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11236" class="Symbol">→</a> <a id="11238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11243" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11244" class="Symbol">)</a> <a id="11246" class="Symbol">→</a> <a id="11248" href="BrouwerTree.OrdinalDecidability.Paper.html#11230" class="Bound">P</a> <a id="11250" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="11269" href="BrouwerTree.OrdinalDecidability.Paper.html#11220" class="Bound">n</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11277" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="11281" href="BrouwerTree.OrdinalDecidability.Paper.html#11281" class="Bound">n</a> <a id="11283" href="BrouwerTree.OrdinalDecidability.Paper.html#11283" class="Bound">P</a> <a id="11285" class="Symbol">=</a> <a id="11287" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="11310" href="BrouwerTree.OrdinalDecidability.Paper.html#11283" class="Bound">P</a> <a id="11312" href="BrouwerTree.OrdinalDecidability.Paper.html#11281" class="Bound">n</a>
 <a id="11315" class="Keyword">where</a>
  <a id="11323" class="Keyword">open</a> <a id="11328" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal.CharacteristicOrdinal-Construction₂</a>

<a id="ψ̅₋"></a><a id="11387" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="11391" class="Symbol">:</a> <a id="11393" class="Symbol">(</a><a id="11394" href="BrouwerTree.OrdinalDecidability.Paper.html#11394" class="Bound">n</a> <a id="11396" class="Symbol">:</a> <a id="11398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11399" class="Symbol">)</a> <a id="11401" class="Symbol">→</a> <a id="11403" class="Symbol">(</a><a id="11404" href="BrouwerTree.OrdinalDecidability.Paper.html#11404" class="Bound">P</a> <a id="11406" class="Symbol">:</a> <a id="11408" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11410" class="Symbol">→</a> <a id="11412" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11417" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11418" class="Symbol">)</a> <a id="11420" class="Symbol">→</a> <a id="11422" class="Symbol">((</a><a id="11424" href="BrouwerTree.OrdinalDecidability.Paper.html#11424" class="Bound">n</a> <a id="11426" class="Symbol">:</a> <a id="11428" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11429" class="Symbol">)</a> <a id="11431" class="Symbol">→</a> <a id="11433" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11442" class="Symbol">(</a><a id="11443" href="BrouwerTree.OrdinalDecidability.Paper.html#11404" class="Bound">P</a> <a id="11445" href="BrouwerTree.OrdinalDecidability.Paper.html#11424" class="Bound">n</a><a id="11446" class="Symbol">))→</a> <a id="11450" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11454" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="11458" href="BrouwerTree.OrdinalDecidability.Paper.html#11458" class="Bound">n</a> <a id="11460" href="BrouwerTree.OrdinalDecidability.Paper.html#11460" class="Bound">P</a> <a id="11462" href="BrouwerTree.OrdinalDecidability.Paper.html#11462" class="Bound">σ</a> <a id="11464" class="Symbol">=</a> <a id="11466" href="BrouwerTree.OrdinalDecidability.Paper.html#11111" class="Function">Ψ₋</a> <a id="11469" href="BrouwerTree.OrdinalDecidability.Paper.html#11458" class="Bound">n</a> <a id="11471" href="BrouwerTree.OrdinalDecidability.Paper.html#11460" class="Bound">P</a> <a id="11473" class="Symbol">(</a><a id="11474" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="11495" href="BrouwerTree.OrdinalDecidability.Paper.html#11458" class="Bound">n</a> <a id="11497" href="BrouwerTree.OrdinalDecidability.Paper.html#11462" class="Bound">σ</a><a id="11498" class="Symbol">)</a>

<a id="Lemma-29"></a><a id="11501" href="BrouwerTree.OrdinalDecidability.Paper.html#11501" class="Function">Lemma-29</a> <a id="11510" class="Symbol">:</a> <a id="11512" class="Symbol">(</a><a id="11513" href="BrouwerTree.OrdinalDecidability.Paper.html#11513" class="Bound">P</a> <a id="11515" class="Symbol">:</a> <a id="11517" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11522" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11523" class="Symbol">)</a>
         <a id="11534" class="Symbol">→</a> <a id="11536" class="Symbol">(</a><a id="11537" href="BrouwerTree.OrdinalDecidability.Paper.html#11537" class="Bound">(</a><a id="11538" href="BrouwerTree.OrdinalDecidability.Paper.html#11538" class="Bound">s</a> <a id="11540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11542" href="BrouwerTree.OrdinalDecidability.Paper.html#11542" class="Bound">q</a><a id="11543" href="BrouwerTree.OrdinalDecidability.Paper.html#11537" class="Bound">)</a> <a id="11545" href="BrouwerTree.OrdinalDecidability.Paper.html#11545" class="Bound">(</a><a id="11546" href="BrouwerTree.OrdinalDecidability.Paper.html#11546" class="Bound">s&#39;</a> <a id="11549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11551" href="BrouwerTree.OrdinalDecidability.Paper.html#11551" class="Bound">q&#39;</a><a id="11553" href="BrouwerTree.OrdinalDecidability.Paper.html#11545" class="Bound">)</a> <a id="11555" class="Symbol">:</a> <a id="11557" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="11570" href="BrouwerTree.OrdinalDecidability.Paper.html#11513" class="Bound">P</a><a id="11571" class="Symbol">)</a>
         <a id="11582" class="Symbol">→</a> <a id="11584" class="Symbol">((</a><a id="11586" href="BrouwerTree.OrdinalDecidability.Paper.html#11586" class="Bound">k</a> <a id="11588" class="Symbol">:</a> <a id="11590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11591" class="Symbol">)</a> <a id="11593" class="Symbol">→</a> <a id="11595" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11598" href="BrouwerTree.OrdinalDecidability.Paper.html#11598" class="Bound">m</a> <a id="11600" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11602" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11604" href="PropTrunc.html#1594" class="Function">]</a> <a id="11606" href="BrouwerTree.OrdinalDecidability.Paper.html#11538" class="Bound">s</a>  <a id="11609" href="BrouwerTree.OrdinalDecidability.Paper.html#11586" class="Bound">k</a> <a id="11611" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B.≤</a> <a id="11615" href="BrouwerTree.OrdinalDecidability.Paper.html#11546" class="Bound">s&#39;</a> <a id="11618" href="BrouwerTree.OrdinalDecidability.Paper.html#11598" class="Bound">m</a><a id="11619" class="Symbol">)</a>
         <a id="11630" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11632" class="Symbol">((</a><a id="11634" href="BrouwerTree.OrdinalDecidability.Paper.html#11634" class="Bound">k</a> <a id="11636" class="Symbol">:</a> <a id="11638" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11639" class="Symbol">)</a> <a id="11641" class="Symbol">→</a> <a id="11643" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11646" href="BrouwerTree.OrdinalDecidability.Paper.html#11646" class="Bound">m</a> <a id="11648" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11650" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11652" href="PropTrunc.html#1594" class="Function">]</a> <a id="11654" href="BrouwerTree.OrdinalDecidability.Paper.html#11546" class="Bound">s&#39;</a> <a id="11657" href="BrouwerTree.OrdinalDecidability.Paper.html#11634" class="Bound">k</a> <a id="11659" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B.≤</a> <a id="11663" href="BrouwerTree.OrdinalDecidability.Paper.html#11538" class="Bound">s</a>  <a id="11666" href="BrouwerTree.OrdinalDecidability.Paper.html#11646" class="Bound">m</a><a id="11667" class="Symbol">)</a>
<a id="11669" href="BrouwerTree.OrdinalDecidability.Paper.html#11501" class="Function">Lemma-29</a> <a id="11678" href="BrouwerTree.OrdinalDecidability.Paper.html#11678" class="Bound">P</a> <a id="11680" href="BrouwerTree.OrdinalDecidability.Paper.html#11680" class="Bound">𝕤</a> <a id="11682" href="BrouwerTree.OrdinalDecidability.Paper.html#11682" class="Bound">𝕤&#39;</a> <a id="11685" class="Symbol">=</a> <a id="11687" href="BrouwerTree.OrdinalDecidability.Basic.html#6638" class="Function">semi-dec-sim</a> <a id="11700" href="BrouwerTree.OrdinalDecidability.Paper.html#11678" class="Bound">P</a> <a id="11702" href="BrouwerTree.OrdinalDecidability.Paper.html#11680" class="Bound">𝕤</a> <a id="11704" href="BrouwerTree.OrdinalDecidability.Paper.html#11682" class="Bound">𝕤&#39;</a> <a id="11707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11709" href="BrouwerTree.OrdinalDecidability.Basic.html#6638" class="Function">semi-dec-sim</a> <a id="11722" href="BrouwerTree.OrdinalDecidability.Paper.html#11678" class="Bound">P</a> <a id="11724" href="BrouwerTree.OrdinalDecidability.Paper.html#11682" class="Bound">𝕤&#39;</a> <a id="11727" href="BrouwerTree.OrdinalDecidability.Paper.html#11680" class="Bound">𝕤</a>

<a id="Lemma-30"></a><a id="11730" href="BrouwerTree.OrdinalDecidability.Paper.html#11730" class="Function">Lemma-30</a> <a id="11739" class="Symbol">:</a> <a id="11741" class="Symbol">(</a><a id="11742" href="BrouwerTree.OrdinalDecidability.Paper.html#11742" class="Bound">P</a> <a id="11744" class="Symbol">:</a> <a id="11746" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11748" class="Symbol">→</a> <a id="11750" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11755" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11756" class="Symbol">)</a> <a id="11758" class="Symbol">→</a> <a id="11760" class="Symbol">(</a><a id="11761" href="BrouwerTree.OrdinalDecidability.Paper.html#11761" class="Bound">n</a> <a id="11763" class="Symbol">:</a> <a id="11765" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11766" class="Symbol">)</a> <a id="11768" class="Symbol">→</a> <a id="11770" href="FinChoice.html#3216" class="Function">Weakly-Constant</a> <a id="11786" class="Symbol">(</a><a id="11787" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="11791" href="BrouwerTree.OrdinalDecidability.Paper.html#11761" class="Bound">n</a> <a id="11793" href="BrouwerTree.OrdinalDecidability.Paper.html#11742" class="Bound">P</a><a id="11794" class="Symbol">)</a>
<a id="11796" href="BrouwerTree.OrdinalDecidability.Paper.html#11730" class="Function">Lemma-30</a> <a id="11805" class="Symbol">=</a> <a id="11807" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">CharacteristicOrdinal.semi-dec-limit-ordinal-weakly-constant</a>

<a id="Definition-31"></a><a id="11869" href="BrouwerTree.OrdinalDecidability.Paper.html#11869" class="Function">Definition-31</a> <a id="11883" class="Symbol">:</a> <a id="11885" class="Symbol">(</a><a id="11886" href="BrouwerTree.OrdinalDecidability.Paper.html#11886" class="Bound">P</a> <a id="11888" class="Symbol">:</a> <a id="11890" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11892" class="Symbol">→</a> <a id="11894" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11899" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11900" class="Symbol">)</a> <a id="11902" class="Symbol">→</a> <a id="11904" class="Symbol">((</a><a id="11906" href="BrouwerTree.OrdinalDecidability.Paper.html#11906" class="Bound">n</a> <a id="11908" class="Symbol">:</a> <a id="11910" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11911" class="Symbol">)</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11924" class="Symbol">(</a><a id="11925" href="BrouwerTree.OrdinalDecidability.Paper.html#11886" class="Bound">P</a> <a id="11927" href="BrouwerTree.OrdinalDecidability.Paper.html#11906" class="Bound">n</a><a id="11928" class="Symbol">))</a>
              <a id="11945" class="Symbol">→</a> <a id="11947" class="Symbol">(</a><a id="11948" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11950" class="Symbol">→</a> <a id="11952" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11955" class="Symbol">)</a> <a id="11957" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11959" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11963" href="BrouwerTree.OrdinalDecidability.Paper.html#11869" class="Function">Definition-31</a> <a id="11977" href="BrouwerTree.OrdinalDecidability.Paper.html#11977" class="Bound">P</a> <a id="11979" href="BrouwerTree.OrdinalDecidability.Paper.html#11979" class="Bound">σ</a> <a id="11981" class="Symbol">=</a> <a id="11983" class="Symbol">(λ</a> <a id="11986" href="BrouwerTree.OrdinalDecidability.Paper.html#11986" class="Bound">n</a> <a id="11988" class="Symbol">→</a> <a id="11990" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="11994" href="BrouwerTree.OrdinalDecidability.Paper.html#11986" class="Bound">n</a> <a id="11996" href="BrouwerTree.OrdinalDecidability.Paper.html#11977" class="Bound">P</a> <a id="11998" href="BrouwerTree.OrdinalDecidability.Paper.html#11979" class="Bound">σ</a><a id="11999" class="Symbol">)</a> <a id="12001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12003" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="12005" href="BrouwerTree.OrdinalDecidability.Paper.html#11977" class="Bound">P</a> <a id="12007" href="BrouwerTree.OrdinalDecidability.Paper.html#11979" class="Bound">σ</a>

<a id="Lemma-32-i"></a><a id="12010" href="BrouwerTree.OrdinalDecidability.Paper.html#12010" class="Function">Lemma-32-i</a> <a id="12021" class="Symbol">:</a> <a id="12023" class="Symbol">(</a><a id="12024" href="BrouwerTree.OrdinalDecidability.Paper.html#12024" class="Bound">P</a> <a id="12026" class="Symbol">:</a> <a id="12028" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12030" class="Symbol">→</a> <a id="12032" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12038" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12039" class="Symbol">)</a>
           <a id="12052" class="Symbol">→</a> <a id="12054" class="Symbol">(</a><a id="12055" href="BrouwerTree.OrdinalDecidability.Paper.html#12055" class="Bound">α</a> <a id="12057" class="Symbol">:</a> <a id="12059" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12062" class="Symbol">)</a>
           <a id="12075" class="Symbol">→</a> <a id="12077" class="Symbol">((</a><a id="12079" href="BrouwerTree.OrdinalDecidability.Paper.html#12079" class="Bound">i</a> <a id="12081" class="Symbol">:</a> <a id="12083" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12084" class="Symbol">)</a> <a id="12086" class="Symbol">→</a> <a id="12088" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12100" href="BrouwerTree.OrdinalDecidability.Paper.html#12055" class="Bound">α</a> <a id="12102" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12104" href="BrouwerTree.OrdinalDecidability.Paper.html#12024" class="Bound">P</a> <a id="12106" href="BrouwerTree.OrdinalDecidability.Paper.html#12079" class="Bound">i</a> <a id="12108" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12109" class="Symbol">)</a>
           <a id="12122" class="Symbol">→</a> <a id="12124" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12127" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12129" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12131" class="Symbol">(</a><a id="12132" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12134" class="Symbol">→</a> <a id="12136" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12142" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12143" class="Symbol">)</a> <a id="12145" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                <a id="12163" class="Symbol">((</a><a id="12165" href="BrouwerTree.OrdinalDecidability.Paper.html#12165" class="Bound">i</a> <a id="12167" class="Symbol">:</a> <a id="12169" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12170" class="Symbol">)</a> <a id="12172" class="Symbol">→</a> <a id="12174" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12186" href="BrouwerTree.OrdinalDecidability.Paper.html#12055" class="Bound">α</a> <a id="12188" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12190" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12192" href="BrouwerTree.OrdinalDecidability.Paper.html#12165" class="Bound">i</a> <a id="12194" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12195" class="Symbol">)</a> <a id="12197" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                <a id="12215" class="Symbol">((</a><a id="12217" href="BrouwerTree.OrdinalDecidability.Paper.html#12217" class="Bound">i</a> <a id="12219" class="Symbol">:</a> <a id="12221" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12222" class="Symbol">)</a> <a id="12224" class="Symbol">→</a> <a id="12226" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12228" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12230" class="Symbol">(</a><a id="12231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12235" href="BrouwerTree.OrdinalDecidability.Paper.html#12217" class="Bound">i</a><a id="12236" class="Symbol">)</a> <a id="12238" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12240" class="Symbol">→</a> <a id="12242" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12244" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12246" href="BrouwerTree.OrdinalDecidability.Paper.html#12217" class="Bound">i</a> <a id="12248" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12249" class="Symbol">)</a> <a id="12251" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                <a id="12269" class="Symbol">((∀</a> <a id="12273" href="BrouwerTree.OrdinalDecidability.Paper.html#12273" class="Bound">k</a> <a id="12275" class="Symbol">→</a> <a id="12277" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12279" href="BrouwerTree.OrdinalDecidability.Paper.html#12024" class="Bound">P</a> <a id="12281" href="BrouwerTree.OrdinalDecidability.Paper.html#12273" class="Bound">k</a> <a id="12283" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12284" class="Symbol">)</a> <a id="12286" href="Iff.html#528" class="Function Operator">↔</a> <a id="12288" class="Symbol">(∀</a> <a id="12291" href="BrouwerTree.OrdinalDecidability.Paper.html#12291" class="Bound">k</a> <a id="12293" class="Symbol">→</a> <a id="12295" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12297" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12299" href="BrouwerTree.OrdinalDecidability.Paper.html#12291" class="Bound">k</a> <a id="12301" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12302" class="Symbol">))</a>
<a id="12305" href="BrouwerTree.OrdinalDecidability.Paper.html#12010" class="Function">Lemma-32-i</a> <a id="12316" class="Symbol">{</a><a id="12317" href="BrouwerTree.OrdinalDecidability.Paper.html#12317" class="Bound">ℓ</a><a id="12318" class="Symbol">}</a> <a id="12320" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a> <a id="12322" href="BrouwerTree.OrdinalDecidability.Paper.html#12322" class="Bound">α</a> <a id="12324" href="BrouwerTree.OrdinalDecidability.Paper.html#12324" class="Bound">α-dec</a> <a id="12330" class="Symbol">=</a>
 <a id="12333" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12337" href="BrouwerTree.OrdinalDecidability.Paper.html#12483" class="Function">Q-ord-dec</a> <a id="12347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12349" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2574" class="Function">T-down-closed</a> <a id="12363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12365" href="Iff.html#943" class="Function">↔-sym</a> <a id="12371" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3660" class="Function">T-equivalent-∀</a>
  <a id="12388" class="Keyword">where</a>
   <a id="12397" class="Keyword">open</a> <a id="12402" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2459" class="Module">down-closed</a> <a id="12414" class="Symbol">(</a><a id="12415" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="12419" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12421" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a><a id="12422" class="Symbol">)</a>
   <a id="12427" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12429" class="Symbol">:</a> <a id="12431" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12441" href="BrouwerTree.OrdinalDecidability.Paper.html#12317" class="Bound">ℓ</a>
   <a id="12446" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12448" href="BrouwerTree.OrdinalDecidability.Paper.html#12448" class="Bound">n</a> <a id="12450" class="Symbol">=</a> <a id="12452" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="12454" href="BrouwerTree.OrdinalDecidability.Paper.html#12448" class="Bound">n</a> <a id="12456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12458" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">T-is-prop</a> <a id="12468" class="Symbol">(</a><a id="12469" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="12473" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12475" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a><a id="12476" class="Symbol">)</a> <a id="12478" href="BrouwerTree.OrdinalDecidability.Paper.html#12448" class="Bound">n</a>
   <a id="12483" href="BrouwerTree.OrdinalDecidability.Paper.html#12483" class="Function">Q-ord-dec</a> <a id="12493" class="Symbol">:</a> <a id="12495" class="Symbol">(</a><a id="12496" href="BrouwerTree.OrdinalDecidability.Paper.html#12496" class="Bound">i</a> <a id="12498" class="Symbol">:</a> <a id="12500" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12501" class="Symbol">)</a> <a id="12503" class="Symbol">→</a> <a id="12505" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12517" href="BrouwerTree.OrdinalDecidability.Paper.html#12322" class="Bound">α</a> <a id="12519" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12521" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12523" href="BrouwerTree.OrdinalDecidability.Paper.html#12496" class="Bound">i</a> <a id="12525" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
   <a id="12530" href="BrouwerTree.OrdinalDecidability.Paper.html#12483" class="Function">Q-ord-dec</a> <a id="12540" class="Symbol">=</a> <a id="12542" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3035" class="Function">T-ord-dec</a> <a id="12552" href="BrouwerTree.OrdinalDecidability.Paper.html#12322" class="Bound">α</a> <a id="12554" class="Symbol">(</a><a id="12555" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="12559" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12561" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a><a id="12562" class="Symbol">)</a> <a id="12564" href="BrouwerTree.OrdinalDecidability.Paper.html#12324" class="Bound">α-dec</a>

<a id="Lemma-32-ii"></a><a id="12571" href="BrouwerTree.OrdinalDecidability.Paper.html#12571" class="Function">Lemma-32-ii</a> <a id="12583" class="Symbol">:</a> <a id="12585" class="Symbol">(</a><a id="12586" href="BrouwerTree.OrdinalDecidability.Paper.html#12586" class="Bound">P</a> <a id="12588" class="Symbol">:</a> <a id="12590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12592" class="Symbol">→</a> <a id="12594" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12600" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12601" class="Symbol">)</a>
            <a id="12615" class="Symbol">→</a> <a id="12617" class="Symbol">(</a><a id="12618" href="BrouwerTree.OrdinalDecidability.Paper.html#12618" class="Bound">k</a> <a id="12620" href="BrouwerTree.OrdinalDecidability.Paper.html#12620" class="Bound">n</a> <a id="12622" class="Symbol">:</a> <a id="12624" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12625" class="Symbol">)</a>
            <a id="12639" class="Symbol">→</a> <a id="12641" class="Symbol">((</a><a id="12643" href="BrouwerTree.OrdinalDecidability.Paper.html#12643" class="Bound">i</a> <a id="12645" class="Symbol">:</a> <a id="12647" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12648" class="Symbol">)</a> <a id="12650" class="Symbol">→</a> <a id="12652" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12664" class="Symbol">(</a><a id="12665" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12667" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12669" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12671" href="BrouwerTree.OrdinalDecidability.Paper.html#12618" class="Bound">k</a> <a id="12673" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12675" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12677" href="BrouwerTree.OrdinalDecidability.Paper.html#12620" class="Bound">n</a><a id="12678" class="Symbol">)</a> <a id="12680" class="Symbol">(</a><a id="12681" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12683" href="BrouwerTree.OrdinalDecidability.Paper.html#12586" class="Bound">P</a> <a id="12685" href="BrouwerTree.OrdinalDecidability.Paper.html#12643" class="Bound">i</a> <a id="12687" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12688" class="Symbol">))</a>
            <a id="12703" class="Symbol">→</a> <a id="12705" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12708" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12710" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12715" class="Symbol">→</a> <a id="12717" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12723" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12724" class="Symbol">)</a> <a id="12726" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                 <a id="12745" class="Symbol">((</a><a id="12747" href="BrouwerTree.OrdinalDecidability.Paper.html#12747" class="Bound">i</a> <a id="12749" class="Symbol">:</a> <a id="12751" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12752" class="Symbol">)</a> <a id="12754" class="Symbol">→</a> <a id="12756" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12768" class="Symbol">(</a><a id="12769" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12771" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12773" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12775" href="BrouwerTree.OrdinalDecidability.Paper.html#12618" class="Bound">k</a> <a id="12777" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12779" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12781" href="BrouwerTree.OrdinalDecidability.Paper.html#12620" class="Bound">n</a><a id="12782" class="Symbol">)</a> <a id="12784" class="Symbol">(</a><a id="12785" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12787" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12789" href="BrouwerTree.OrdinalDecidability.Paper.html#12747" class="Bound">i</a> <a id="12791" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12792" class="Symbol">))</a> <a id="12795" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                 <a id="12814" class="Symbol">((</a><a id="12816" href="BrouwerTree.OrdinalDecidability.Paper.html#12816" class="Bound">i</a> <a id="12818" class="Symbol">:</a> <a id="12820" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12821" class="Symbol">)</a> <a id="12823" class="Symbol">→</a> <a id="12825" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12827" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12829" href="BrouwerTree.OrdinalDecidability.Paper.html#12816" class="Bound">i</a> <a id="12831" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12833" class="Symbol">→</a> <a id="12835" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12837" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12839" class="Symbol">(</a><a id="12840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12844" href="BrouwerTree.OrdinalDecidability.Paper.html#12816" class="Bound">i</a><a id="12845" class="Symbol">)</a> <a id="12847" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12848" class="Symbol">)</a> <a id="12850" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                 <a id="12869" class="Symbol">(</a><a id="12870" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="12872" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12875" href="BrouwerTree.OrdinalDecidability.Paper.html#12875" class="Bound">k</a> <a id="12877" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12879" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12881" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12883" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12885" href="BrouwerTree.OrdinalDecidability.Paper.html#12586" class="Bound">P</a> <a id="12887" href="BrouwerTree.OrdinalDecidability.Paper.html#12875" class="Bound">k</a> <a id="12889" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12891" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="12893" href="Iff.html#528" class="Function Operator">↔</a> <a id="12895" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="12897" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12900" href="BrouwerTree.OrdinalDecidability.Paper.html#12900" class="Bound">k</a> <a id="12902" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12904" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12906" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12908" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12910" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12912" href="BrouwerTree.OrdinalDecidability.Paper.html#12900" class="Bound">k</a> <a id="12914" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12916" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="12917" class="Symbol">)</a>
<a id="12919" href="BrouwerTree.OrdinalDecidability.Paper.html#12571" class="Function">Lemma-32-ii</a> <a id="12931" class="Symbol">{</a><a id="12932" href="BrouwerTree.OrdinalDecidability.Paper.html#12932" class="Bound">ℓ</a><a id="12933" class="Symbol">}</a> <a id="12935" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a> <a id="12937" href="BrouwerTree.OrdinalDecidability.Paper.html#12937" class="Bound">k</a> <a id="12939" href="BrouwerTree.OrdinalDecidability.Paper.html#12939" class="Bound">n</a> <a id="12941" href="BrouwerTree.OrdinalDecidability.Paper.html#12941" class="Bound">ωk+n-dec</a> <a id="12950" class="Symbol">=</a>
 <a id="12953" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="12955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12957" href="BrouwerTree.OrdinalDecidability.Paper.html#13100" class="Function">Q-ord-dec</a> <a id="12967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12969" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4042" class="Function">T-up-closed</a> <a id="12981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12983" href="Iff.html#943" class="Function">↔-sym</a> <a id="12989" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5106" class="Function">T-equivalent-∃</a>
  <a id="13006" class="Keyword">where</a>
   <a id="13015" class="Keyword">open</a> <a id="13020" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3926" class="Module">up-closed</a> <a id="13030" class="Symbol">(</a><a id="13031" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="13035" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13037" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a><a id="13038" class="Symbol">)</a>
   <a id="13043" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="13045" class="Symbol">:</a> <a id="13047" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13049" class="Symbol">→</a> <a id="13051" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="13057" href="BrouwerTree.OrdinalDecidability.Paper.html#12932" class="Bound">ℓ</a>
   <a id="13062" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="13064" href="BrouwerTree.OrdinalDecidability.Paper.html#13064" class="Bound">n</a> <a id="13066" class="Symbol">=</a> <a id="13068" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="13070" href="BrouwerTree.OrdinalDecidability.Paper.html#13064" class="Bound">n</a> <a id="13072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13074" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4162" class="Function">T-is-prop</a> <a id="13084" class="Symbol">(</a><a id="13085" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="13089" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13091" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a><a id="13092" class="Symbol">)</a> <a id="13094" href="BrouwerTree.OrdinalDecidability.Paper.html#13064" class="Bound">n</a>

   <a id="13100" href="BrouwerTree.OrdinalDecidability.Paper.html#13100" class="Function">Q-ord-dec</a> <a id="13110" class="Symbol">:</a> <a id="13112" class="Symbol">(</a><a id="13113" href="BrouwerTree.OrdinalDecidability.Paper.html#13113" class="Bound">i</a> <a id="13115" class="Symbol">:</a> <a id="13117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13118" class="Symbol">)</a> <a id="13120" class="Symbol">→</a> <a id="13122" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13134" class="Symbol">(</a><a id="13135" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13137" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13139" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13141" href="BrouwerTree.OrdinalDecidability.Paper.html#12937" class="Bound">k</a> <a id="13143" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13145" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13147" href="BrouwerTree.OrdinalDecidability.Paper.html#12939" class="Bound">n</a><a id="13148" class="Symbol">)</a> <a id="13150" class="Symbol">(</a><a id="13151" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="13153" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="13155" href="BrouwerTree.OrdinalDecidability.Paper.html#13113" class="Bound">i</a> <a id="13157" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="13158" class="Symbol">)</a>
   <a id="13163" href="BrouwerTree.OrdinalDecidability.Paper.html#13100" class="Function">Q-ord-dec</a> <a id="13173" class="Symbol">=</a> <a id="13175" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4305" class="Function">T-ord-dec</a> <a id="13185" href="BrouwerTree.OrdinalDecidability.Paper.html#12937" class="Bound">k</a> <a id="13187" href="BrouwerTree.OrdinalDecidability.Paper.html#12939" class="Bound">n</a> <a id="13189" class="Symbol">(</a><a id="13190" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="13194" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13196" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a><a id="13197" class="Symbol">)</a> <a id="13199" href="BrouwerTree.OrdinalDecidability.Paper.html#12941" class="Bound">ωk+n-dec</a>

<a id="Theorem-33"></a><a id="13209" href="BrouwerTree.OrdinalDecidability.Paper.html#13209" class="Function">Theorem-33</a> <a id="13220" class="Symbol">:</a> <a id="13222" class="Symbol">(</a><a id="13223" href="BrouwerTree.OrdinalDecidability.Paper.html#13223" class="Bound">P</a> <a id="13225" class="Symbol">:</a> <a id="13227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13229" class="Symbol">→</a> <a id="13231" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="13237" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13238" class="Symbol">)</a>
           <a id="13251" class="Symbol">→</a> <a id="13253" class="Symbol">((</a><a id="13255" href="BrouwerTree.OrdinalDecidability.Paper.html#13255" class="Bound">n</a> <a id="13257" class="Symbol">:</a> <a id="13259" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13260" class="Symbol">)</a> <a id="13262" class="Symbol">→</a> <a id="13264" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13273" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="13275" href="BrouwerTree.OrdinalDecidability.Paper.html#13223" class="Bound">P</a> <a id="13277" href="BrouwerTree.OrdinalDecidability.Paper.html#13255" class="Bound">n</a> <a id="13279" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="13280" class="Symbol">)</a>
           <a id="13293" class="Symbol">→</a> <a id="13295" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13307" class="Symbol">(</a><a id="13308" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13310" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13312" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="13313" class="Symbol">)</a> <a id="13315" class="Symbol">(∀</a> <a id="13318" href="BrouwerTree.OrdinalDecidability.Paper.html#13318" class="Bound">n</a> <a id="13320" class="Symbol">→</a> <a id="13322" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="13324" href="BrouwerTree.OrdinalDecidability.Paper.html#13223" class="Bound">P</a> <a id="13326" href="BrouwerTree.OrdinalDecidability.Paper.html#13318" class="Bound">n</a> <a id="13328" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="13329" class="Symbol">)</a>
<a id="13331" href="BrouwerTree.OrdinalDecidability.Paper.html#13209" class="Function">Theorem-33</a> <a id="13342" href="BrouwerTree.OrdinalDecidability.Paper.html#13342" class="Bound">P</a> <a id="13344" href="BrouwerTree.OrdinalDecidability.Paper.html#13344" class="Bound">P-semi-dec</a> <a id="13355" class="Symbol">=</a> <a id="13357" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="13359" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5609" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="13383" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13385" href="BrouwerTree.OrdinalDecidability.Paper.html#13342" class="Bound">P</a><a id="13386" class="Symbol">)</a> <a id="13388" class="Symbol">(</a><a id="13389" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="13393" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13395" href="BrouwerTree.OrdinalDecidability.Paper.html#13342" class="Bound">P</a><a id="13396" class="Symbol">)</a> <a id="13398" href="BrouwerTree.OrdinalDecidability.Paper.html#13344" class="Bound">P-semi-dec</a> <a id="13409" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="Lemma-34"></a><a id="13412" href="BrouwerTree.OrdinalDecidability.Paper.html#13412" class="Function">Lemma-34</a> <a id="13421" class="Symbol">:</a> <a id="13423" class="Symbol">(</a><a id="13424" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13426" class="Symbol">:</a> <a id="13428" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13430" class="Symbol">→</a> <a id="13432" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13437" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13438" class="Symbol">)</a>
         <a id="13449" class="Symbol">→</a> <a id="13451" class="Symbol">(</a><a id="13452" href="BrouwerTree.OrdinalDecidability.Paper.html#13452" class="Bound">σ</a> <a id="13454" class="Symbol">:</a> <a id="13456" class="Symbol">(</a><a id="13457" href="BrouwerTree.OrdinalDecidability.Paper.html#13457" class="Bound">n</a> <a id="13459" class="Symbol">:</a> <a id="13461" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13462" class="Symbol">)</a> <a id="13464" class="Symbol">→</a> <a id="13466" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13475" class="Symbol">(</a><a id="13476" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13478" href="BrouwerTree.OrdinalDecidability.Paper.html#13457" class="Bound">n</a><a id="13479" class="Symbol">))</a>
         <a id="13491" class="Symbol">→</a> <a id="13493" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13495" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13498" href="BrouwerTree.OrdinalDecidability.Paper.html#13498" class="Bound">n</a> <a id="13500" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13502" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13504" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13506" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13508" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13510" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13512" class="Number">2</a> <a id="13514" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13516" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="13520" href="BrouwerTree.OrdinalDecidability.Paper.html#13498" class="Bound">n</a> <a id="13522" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13524" href="BrouwerTree.OrdinalDecidability.Paper.html#13452" class="Bound">σ</a> <a id="13526" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
         <a id="13537" href="Iff.html#528" class="Function Operator">↔</a> <a id="13539" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13541" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13544" href="BrouwerTree.OrdinalDecidability.Paper.html#13544" class="Bound">m</a> <a id="13546" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13548" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13550" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13552" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13554" href="BrouwerTree.OrdinalDecidability.Paper.html#13544" class="Bound">m</a> <a id="13556" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="13558" href="BrouwerTree.OrdinalDecidability.Paper.html#13412" class="Function">Lemma-34</a> <a id="13567" href="BrouwerTree.OrdinalDecidability.Paper.html#13567" class="Bound">P</a> <a id="13569" href="BrouwerTree.OrdinalDecidability.Paper.html#13569" class="Bound">σ</a> <a id="13571" class="Symbol">=</a> <a id="13573" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7773" class="Function">characteristic-ordinal-up-to-spec&#39;</a> <a id="13608" href="BrouwerTree.OrdinalDecidability.Paper.html#13567" class="Bound">P</a> <a id="13610" href="BrouwerTree.OrdinalDecidability.Paper.html#13569" class="Bound">σ</a>

<a id="Lemma-35"></a><a id="13613" href="BrouwerTree.OrdinalDecidability.Paper.html#13613" class="Function">Lemma-35</a> <a id="13622" class="Symbol">:</a> <a id="13624" class="Symbol">(</a><a id="13625" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13627" class="Symbol">:</a> <a id="13629" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13631" class="Symbol">→</a> <a id="13633" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13638" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13639" class="Symbol">)</a>
         <a id="13650" class="Symbol">→</a> <a id="13652" class="Symbol">(</a><a id="13653" href="BrouwerTree.OrdinalDecidability.Paper.html#13653" class="Bound">σ</a> <a id="13655" class="Symbol">:</a> <a id="13657" class="Symbol">(</a><a id="13658" href="BrouwerTree.OrdinalDecidability.Paper.html#13658" class="Bound">n</a> <a id="13660" class="Symbol">:</a> <a id="13662" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13663" class="Symbol">)</a> <a id="13665" class="Symbol">→</a> <a id="13667" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13676" class="Symbol">(</a><a id="13677" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13679" href="BrouwerTree.OrdinalDecidability.Paper.html#13658" class="Bound">n</a><a id="13680" class="Symbol">))</a>
         <a id="13692" class="Symbol">→</a> <a id="13694" class="Symbol">(</a><a id="13695" href="BrouwerTree.OrdinalDecidability.Paper.html#13695" class="Bound">k</a> <a id="13697" class="Symbol">:</a> <a id="13699" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13700" class="Symbol">)</a>
         <a id="13711" class="Symbol">→</a> <a id="13713" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13715" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13717" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13719" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13721" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="13723" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13725" href="BrouwerTree.OrdinalDecidability.Paper.html#13653" class="Bound">σ</a>
         <a id="13736" class="Symbol">→</a> <a id="13738" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13740" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13742" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13744" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13746" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="13748" class="Symbol">(λ</a> <a id="13751" href="BrouwerTree.OrdinalDecidability.Paper.html#13751" class="Bound">i</a> <a id="13753" class="Symbol">→</a> <a id="13755" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13757" class="Symbol">(</a><a id="13758" href="BrouwerTree.OrdinalDecidability.Paper.html#13695" class="Bound">k</a> <a id="13760" href="BrouwerTree.OrdinalDecidability.Paper.html#1202" class="Primitive Operator">N+</a> <a id="13763" href="BrouwerTree.OrdinalDecidability.Paper.html#13751" class="Bound">i</a><a id="13764" class="Symbol">))</a> <a id="13767" class="Symbol">(λ</a> <a id="13770" href="BrouwerTree.OrdinalDecidability.Paper.html#13770" class="Bound">i</a> <a id="13772" class="Symbol">→</a> <a id="13774" href="BrouwerTree.OrdinalDecidability.Paper.html#13653" class="Bound">σ</a> <a id="13776" class="Symbol">(</a><a id="13777" href="BrouwerTree.OrdinalDecidability.Paper.html#13695" class="Bound">k</a> <a id="13779" href="BrouwerTree.OrdinalDecidability.Paper.html#1202" class="Primitive Operator">N+</a> <a id="13782" href="BrouwerTree.OrdinalDecidability.Paper.html#13770" class="Bound">i</a><a id="13783" class="Symbol">))</a>
<a id="13786" href="BrouwerTree.OrdinalDecidability.Paper.html#13613" class="Function">Lemma-35</a> <a id="13795" class="Symbol">=</a> <a id="13797" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11313" class="Function">cut-preserves-characteristic-ordinal-≥ω²</a>

<a id="Lemma-36"></a><a id="13839" href="BrouwerTree.OrdinalDecidability.Paper.html#13839" class="Function">Lemma-36</a> <a id="13848" class="Symbol">:</a> <a id="13850" class="Symbol">(</a><a id="13851" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13853" class="Symbol">:</a> <a id="13855" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13857" class="Symbol">→</a> <a id="13859" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13864" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13865" class="Symbol">)</a>
         <a id="13876" class="Symbol">→</a> <a id="13878" class="Symbol">(</a><a id="13879" href="BrouwerTree.OrdinalDecidability.Paper.html#13879" class="Bound">σ</a> <a id="13881" class="Symbol">:</a> <a id="13883" class="Symbol">(</a><a id="13884" href="BrouwerTree.OrdinalDecidability.Paper.html#13884" class="Bound">n</a> <a id="13886" class="Symbol">:</a> <a id="13888" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13889" class="Symbol">)</a> <a id="13891" class="Symbol">→</a> <a id="13893" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13902" class="Symbol">(</a><a id="13903" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13905" href="BrouwerTree.OrdinalDecidability.Paper.html#13884" class="Bound">n</a><a id="13906" class="Symbol">))</a>
         <a id="13918" class="Symbol">→</a> <a id="13920" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="13932" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a>
         <a id="13943" class="Symbol">→</a> <a id="13945" class="Symbol">(</a><a id="13946" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a> <a id="13948" class="Symbol">:</a> <a id="13950" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13951" class="Symbol">)</a>
         <a id="13962" class="Symbol">→</a> <a id="13964" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13966" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a>
         <a id="13977" class="Symbol">→</a> <a id="13979" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="13983" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a> <a id="13985" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13987" href="BrouwerTree.OrdinalDecidability.Paper.html#13879" class="Bound">σ</a> <a id="13989" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13991" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13993" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13995" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13997" class="Symbol">(</a><a id="13998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14002" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a><a id="14003" class="Symbol">)</a>
<a id="14005" href="BrouwerTree.OrdinalDecidability.Paper.html#13839" class="Function">Lemma-36</a> <a id="14014" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14016" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14018" href="BrouwerTree.OrdinalDecidability.Paper.html#14018" class="Bound">P-down-closed</a> <a id="14032" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14034" href="BrouwerTree.OrdinalDecidability.Paper.html#14034" class="Bound">p</a> <a id="14036" class="Symbol">=</a>
 <a id="14039" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="14049" class="Symbol">(</a><a id="14050" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a> <a id="14087" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14089" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14091" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a><a id="14092" class="Symbol">)</a> <a id="14094" href="BrouwerTree.OrdinalDecidability.Paper.html#14109" class="Function">[1]</a>
  <a id="14100" class="Keyword">where</a>
   <a id="14109" href="BrouwerTree.OrdinalDecidability.Paper.html#14109" class="Function">[1]</a> <a id="14113" class="Symbol">:</a> <a id="14115" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14117" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14119" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14121" class="Symbol">(</a><a id="14122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14126" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a><a id="14127" class="Symbol">)</a> <a id="14129" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14131" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="14135" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14137" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14139" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a>
   <a id="14144" href="BrouwerTree.OrdinalDecidability.Paper.html#14109" class="Function">[1]</a> <a id="14148" class="Symbol">=</a> <a id="14150" href="BrouwerTree.Arithmetic.Properties.html#5789" class="Function">limit-reach-next-ω&#39;</a> <a id="14170" class="Symbol">(</a><a id="14171" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="14175" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14177" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14179" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a><a id="14180" class="Symbol">)</a>
           <a id="14193" class="Symbol">(</a><a id="14194" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24263" class="Function">characteristic-ordinal-up-to-is-lim</a> <a id="14230" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14232" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14234" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a><a id="14235" class="Symbol">)</a>
           <a id="14248" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a>
           <a id="14261" class="Symbol">(</a><a id="14262" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4825" class="Function">characteristic-ordinal-up-to-above-ωn</a> <a id="14300" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14302" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14304" href="BrouwerTree.OrdinalDecidability.Paper.html#14018" class="Bound">P-down-closed</a> <a id="14318" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14320" href="BrouwerTree.OrdinalDecidability.Paper.html#14034" class="Bound">p</a><a id="14321" class="Symbol">)</a>

<a id="Corollary-37-1"></a><a id="14324" href="BrouwerTree.OrdinalDecidability.Paper.html#14324" class="Function">Corollary-37-1</a> <a id="14339" class="Symbol">:</a> <a id="14341" class="Symbol">(</a><a id="14342" href="BrouwerTree.OrdinalDecidability.Paper.html#14342" class="Bound">P</a> <a id="14344" class="Symbol">:</a> <a id="14346" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14348" class="Symbol">→</a> <a id="14350" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="14356" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="14357" class="Symbol">)</a>
               <a id="14374" class="Symbol">→</a> <a id="14376" class="Symbol">((</a><a id="14378" href="BrouwerTree.OrdinalDecidability.Paper.html#14378" class="Bound">n</a> <a id="14380" class="Symbol">:</a> <a id="14382" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14383" class="Symbol">)</a> <a id="14385" class="Symbol">→</a> <a id="14387" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14391" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="14393" href="BrouwerTree.OrdinalDecidability.Paper.html#14342" class="Bound">P</a> <a id="14395" href="BrouwerTree.OrdinalDecidability.Paper.html#14378" class="Bound">n</a> <a id="14397" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="14398" class="Symbol">)</a>
               <a id="14415" class="Symbol">→</a> <a id="14417" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14429" class="Symbol">(</a><a id="14430" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14432" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14434" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14435" class="Symbol">)</a> <a id="14437" class="Symbol">(∀</a> <a id="14440" href="BrouwerTree.OrdinalDecidability.Paper.html#14440" class="Bound">n</a> <a id="14442" class="Symbol">→</a> <a id="14444" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="14446" href="BrouwerTree.OrdinalDecidability.Paper.html#14342" class="Bound">P</a> <a id="14448" href="BrouwerTree.OrdinalDecidability.Paper.html#14440" class="Bound">n</a> <a id="14450" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="14451" class="Symbol">)</a>
<a id="14453" href="BrouwerTree.OrdinalDecidability.Paper.html#14324" class="Function">Corollary-37-1</a> <a id="14468" href="BrouwerTree.OrdinalDecidability.Paper.html#14468" class="Bound">P</a> <a id="14470" href="BrouwerTree.OrdinalDecidability.Paper.html#14470" class="Bound">P-dec</a> <a id="14476" class="Symbol">=</a>
 <a id="14479" href="BrouwerTree.OrdinalDecidability.Paper.html#13209" class="Function">Theorem-33</a> <a id="14490" href="BrouwerTree.OrdinalDecidability.Paper.html#14468" class="Bound">P</a> <a id="14492" class="Symbol">(λ</a> <a id="14495" href="BrouwerTree.OrdinalDecidability.Paper.html#14495" class="Bound">n</a> <a id="14497" class="Symbol">→</a> <a id="14499" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14501" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="14514" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="14516" href="BrouwerTree.OrdinalDecidability.Paper.html#14468" class="Bound">P</a> <a id="14518" href="BrouwerTree.OrdinalDecidability.Paper.html#14495" class="Bound">n</a> <a id="14520" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="14522" class="Symbol">(</a><a id="14523" href="BrouwerTree.OrdinalDecidability.Paper.html#14470" class="Bound">P-dec</a> <a id="14529" href="BrouwerTree.OrdinalDecidability.Paper.html#14495" class="Bound">n</a><a id="14530" class="Symbol">)</a> <a id="14532" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14533" class="Symbol">)</a>

<a id="Corollary-37-2"></a><a id="14536" href="BrouwerTree.OrdinalDecidability.Paper.html#14536" class="Function">Corollary-37-2</a> <a id="14551" class="Symbol">:</a> <a id="14553" class="Symbol">(</a><a id="14554" href="BrouwerTree.OrdinalDecidability.Paper.html#14554" class="Bound">P</a> <a id="14556" class="Symbol">:</a> <a id="14558" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14563" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="14564" class="Symbol">)</a>
               <a id="14581" class="Symbol">→</a> <a id="14583" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="14592" href="BrouwerTree.OrdinalDecidability.Paper.html#14554" class="Bound">P</a>
               <a id="14609" class="Symbol">→</a> <a id="14611" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14623" class="Symbol">(</a><a id="14624" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14626" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14628" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14629" class="Symbol">)</a> <a id="14631" class="Symbol">(</a><a id="14632" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14634" href="BrouwerTree.OrdinalDecidability.Paper.html#14554" class="Bound">P</a><a id="14635" class="Symbol">)</a>
<a id="14637" href="BrouwerTree.OrdinalDecidability.Paper.html#14536" class="Function">Corollary-37-2</a> <a id="14652" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14654" class="Symbol">=</a> <a id="14656" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14663" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="14679" href="BrouwerTree.OrdinalDecidability.Paper.html#14692" class="Function">[1]</a>
 <a id="14684" class="Keyword">where</a>
  <a id="14692" href="BrouwerTree.OrdinalDecidability.Paper.html#14692" class="Function">[1]</a> <a id="14696" class="Symbol">:</a> <a id="14698" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="14711" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14713" class="Symbol">→</a> <a id="14715" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14727" class="Symbol">(</a><a id="14728" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14730" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14732" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14733" class="Symbol">)</a> <a id="14735" class="Symbol">(</a><a id="14736" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14738" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a><a id="14739" class="Symbol">)</a>
  <a id="14743" href="BrouwerTree.OrdinalDecidability.Paper.html#14692" class="Function">[1]</a> <a id="14747" class="Symbol">(</a><a id="14748" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14752" href="BrouwerTree.OrdinalDecidability.Paper.html#14752" class="Bound">w</a><a id="14753" class="Symbol">)</a> <a id="14755" class="Symbol">=</a> <a id="14757" href="Iff.html#613" class="Function">lr</a> <a id="14760" class="Symbol">(</a><a id="14761" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="14788" class="Symbol">_</a> <a id="14790" class="Symbol">_</a> <a id="14792" class="Symbol">(</a><a id="14793" href="Iff.html#943" class="Function">↔-sym</a> <a id="14799" href="BrouwerTree.OrdinalDecidability.Paper.html#14822" class="Function">[2]</a><a id="14802" class="Symbol">))</a> <a id="14805" href="BrouwerTree.OrdinalDecidability.Paper.html#15151" class="Function">[3]</a>
   <a id="14812" class="Keyword">where</a>
    <a id="14822" href="BrouwerTree.OrdinalDecidability.Paper.html#14822" class="Function">[2]</a> <a id="14826" class="Symbol">:</a> <a id="14828" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14830" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14832" href="Iff.html#528" class="Function Operator">↔</a> <a id="14834" class="Symbol">∀</a> <a id="14836" href="BrouwerTree.OrdinalDecidability.Paper.html#14836" class="Bound">n</a> <a id="14838" class="Symbol">→</a> <a id="14840" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14842" href="BrouwerTree.OrdinalDecidability.Paper.html#14836" class="Bound">n</a> <a id="14844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14846" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a>
    <a id="14858" href="BrouwerTree.OrdinalDecidability.Paper.html#14822" class="Function">[2]</a> <a id="14862" class="Symbol">=</a> <a id="14864" href="BrouwerTree.OrdinalDecidability.Paper.html#14893" class="Function">[2]₁</a> <a id="14869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14871" href="BrouwerTree.OrdinalDecidability.Paper.html#15000" class="Function">[2]₂</a>
     <a id="14881" class="Keyword">where</a>
      <a id="14893" href="BrouwerTree.OrdinalDecidability.Paper.html#14893" class="Function">[2]₁</a> <a id="14898" class="Symbol">:</a> <a id="14900" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14902" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14904" class="Symbol">→</a> <a id="14906" class="Symbol">(</a><a id="14907" href="BrouwerTree.OrdinalDecidability.Paper.html#14907" class="Bound">n</a> <a id="14909" class="Symbol">:</a> <a id="14911" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14912" class="Symbol">)</a> <a id="14914" class="Symbol">→</a> <a id="14916" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14918" href="BrouwerTree.OrdinalDecidability.Paper.html#14907" class="Bound">n</a> <a id="14920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14922" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a>
      <a id="14936" href="BrouwerTree.OrdinalDecidability.Paper.html#14893" class="Function">[2]₁</a> <a id="14941" href="BrouwerTree.OrdinalDecidability.Paper.html#14941" class="Bound">ν</a> <a id="14943" href="BrouwerTree.OrdinalDecidability.Paper.html#14943" class="Bound">n</a> <a id="14945" class="Symbol">=</a> <a id="14947" href="Cubical.Data.Bool.Properties.html#1993" class="Function">B.¬true→false</a> <a id="14961" class="Symbol">(</a><a id="14962" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14964" href="BrouwerTree.OrdinalDecidability.Paper.html#14943" class="Bound">n</a><a id="14965" class="Symbol">)</a> <a id="14967" class="Symbol">(λ</a> <a id="14970" href="BrouwerTree.OrdinalDecidability.Paper.html#14970" class="Bound">e</a> <a id="14972" class="Symbol">→</a> <a id="14974" href="BrouwerTree.OrdinalDecidability.Paper.html#14941" class="Bound">ν</a> <a id="14976" class="Symbol">(</a><a id="14977" href="Iff.html#671" class="Function">rl</a> <a id="14980" href="BrouwerTree.OrdinalDecidability.Paper.html#14752" class="Bound">w</a> <a id="14982" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14984" href="BrouwerTree.OrdinalDecidability.Paper.html#14943" class="Bound">n</a> <a id="14986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14988" href="BrouwerTree.OrdinalDecidability.Paper.html#14970" class="Bound">e</a> <a id="14990" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14991" class="Symbol">))</a>
      <a id="15000" href="BrouwerTree.OrdinalDecidability.Paper.html#15000" class="Function">[2]₂</a> <a id="15005" class="Symbol">:</a> <a id="15007" class="Symbol">((</a><a id="15009" href="BrouwerTree.OrdinalDecidability.Paper.html#15009" class="Bound">n</a> <a id="15011" class="Symbol">:</a> <a id="15013" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15014" class="Symbol">)</a> <a id="15016" class="Symbol">→</a> <a id="15018" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15020" href="BrouwerTree.OrdinalDecidability.Paper.html#15009" class="Bound">n</a> <a id="15022" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15024" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15031" class="Symbol">)</a> <a id="15033" class="Symbol">→</a> <a id="15035" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15037" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a>
      <a id="15045" href="BrouwerTree.OrdinalDecidability.Paper.html#15000" class="Function">[2]₂</a> <a id="15050" href="BrouwerTree.OrdinalDecidability.Paper.html#15050" class="Bound">h</a> <a id="15052" href="BrouwerTree.OrdinalDecidability.Paper.html#15052" class="Bound">p</a> <a id="15054" class="Symbol">=</a> <a id="15056" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15063" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
                        <a id="15095" class="Symbol">(λ</a> <a id="15098" class="Symbol">(</a><a id="15099" href="BrouwerTree.OrdinalDecidability.Paper.html#15099" class="Bound">n</a> <a id="15101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15103" href="BrouwerTree.OrdinalDecidability.Paper.html#15103" class="Bound">e</a><a id="15104" class="Symbol">)</a> <a id="15106" class="Symbol">→</a> <a id="15108" href="Cubical.Data.Bool.Properties.html#1906" class="Function">B.false≢true</a> <a id="15121" class="Symbol">(</a><a id="15122" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15126" class="Symbol">(</a><a id="15127" href="BrouwerTree.OrdinalDecidability.Paper.html#15050" class="Bound">h</a> <a id="15129" href="BrouwerTree.OrdinalDecidability.Paper.html#15099" class="Bound">n</a><a id="15130" class="Symbol">)</a> <a id="15132" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15134" href="BrouwerTree.OrdinalDecidability.Paper.html#15103" class="Bound">e</a><a id="15135" class="Symbol">))</a> <a id="15138" class="Symbol">(</a><a id="15139" href="Iff.html#613" class="Function">lr</a> <a id="15142" href="BrouwerTree.OrdinalDecidability.Paper.html#14752" class="Bound">w</a> <a id="15144" href="BrouwerTree.OrdinalDecidability.Paper.html#15052" class="Bound">p</a><a id="15145" class="Symbol">)</a>
    <a id="15151" href="BrouwerTree.OrdinalDecidability.Paper.html#15151" class="Function">[3]</a> <a id="15155" class="Symbol">:</a> <a id="15157" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15169" class="Symbol">(</a><a id="15170" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15172" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="15174" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15175" class="Symbol">)</a> <a id="15177" class="Symbol">(∀</a> <a id="15180" href="BrouwerTree.OrdinalDecidability.Paper.html#15180" class="Bound">n</a> <a id="15182" class="Symbol">→</a> <a id="15184" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15186" href="BrouwerTree.OrdinalDecidability.Paper.html#15180" class="Bound">n</a> <a id="15188" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15190" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15197" class="Symbol">)</a>
    <a id="15203" href="BrouwerTree.OrdinalDecidability.Paper.html#15151" class="Function">[3]</a> <a id="15207" class="Symbol">=</a> <a id="15209" href="BrouwerTree.OrdinalDecidability.Paper.html#14324" class="Function">Corollary-37-1</a> <a id="15224" class="Symbol">(λ</a> <a id="15227" href="BrouwerTree.OrdinalDecidability.Paper.html#15227" class="Bound">n</a> <a id="15229" class="Symbol">→</a> <a id="15231" class="Symbol">((</a><a id="15233" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15235" href="BrouwerTree.OrdinalDecidability.Paper.html#15227" class="Bound">n</a> <a id="15237" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15239" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15246" class="Symbol">)</a> <a id="15248" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15250" href="Cubical.Data.Bool.Properties.html#1731" class="Function">B.isSetBool</a> <a id="15262" class="Symbol">(</a><a id="15263" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15265" href="BrouwerTree.OrdinalDecidability.Paper.html#15227" class="Bound">n</a><a id="15266" class="Symbol">)</a> <a id="15268" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15275" class="Symbol">))</a>
                         <a id="15303" class="Symbol">(λ</a> <a id="15306" href="BrouwerTree.OrdinalDecidability.Paper.html#15306" class="Bound">n</a> <a id="15308" class="Symbol">→</a> <a id="15310" class="Symbol">(</a><a id="15311" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15313" href="BrouwerTree.OrdinalDecidability.Paper.html#15306" class="Bound">n</a><a id="15314" class="Symbol">)</a> <a id="15316" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">B.≟</a> <a id="15320" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15327" class="Symbol">)</a>

<a id="Theorem-38"></a><a id="15330" href="BrouwerTree.OrdinalDecidability.Paper.html#15330" class="Function">Theorem-38</a> <a id="15341" class="Symbol">:</a> <a id="15343" class="Symbol">(</a><a id="15344" href="BrouwerTree.OrdinalDecidability.Paper.html#15344" class="Bound">P</a> <a id="15346" class="Symbol">:</a> <a id="15348" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15350" class="Symbol">→</a> <a id="15352" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="15358" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="15359" class="Symbol">)</a>
           <a id="15372" class="Symbol">→</a> <a id="15374" class="Symbol">((</a><a id="15376" href="BrouwerTree.OrdinalDecidability.Paper.html#15376" class="Bound">n</a> <a id="15378" class="Symbol">:</a> <a id="15380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15381" class="Symbol">)</a> <a id="15383" class="Symbol">→</a> <a id="15385" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15394" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="15396" href="BrouwerTree.OrdinalDecidability.Paper.html#15344" class="Bound">P</a> <a id="15398" href="BrouwerTree.OrdinalDecidability.Paper.html#15376" class="Bound">n</a> <a id="15400" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="15401" class="Symbol">)</a>
           <a id="15414" class="Symbol">→</a> <a id="15416" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15428" class="Symbol">(</a><a id="15429" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15431" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="15433" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15435" class="Number">3</a><a id="15436" class="Symbol">)</a> <a id="15438" class="Symbol">(</a><a id="15439" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15441" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15444" href="BrouwerTree.OrdinalDecidability.Paper.html#15444" class="Bound">n</a> <a id="15446" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15448" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15450" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15452" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="15454" href="BrouwerTree.OrdinalDecidability.Paper.html#15344" class="Bound">P</a> <a id="15456" href="BrouwerTree.OrdinalDecidability.Paper.html#15444" class="Bound">n</a> <a id="15458" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="15460" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="15461" class="Symbol">)</a>
<a id="15463" href="BrouwerTree.OrdinalDecidability.Paper.html#15330" class="Function">Theorem-38</a> <a id="15474" href="BrouwerTree.OrdinalDecidability.Paper.html#15474" class="Bound">P</a> <a id="15476" href="BrouwerTree.OrdinalDecidability.Paper.html#15476" class="Bound">σ</a> <a id="15478" class="Symbol">=</a> <a id="15480" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15482" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8650" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec&#39;</a> <a id="15503" class="Symbol">(</a><a id="15504" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="15508" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15510" href="BrouwerTree.OrdinalDecidability.Paper.html#15474" class="Bound">P</a><a id="15511" class="Symbol">)</a> <a id="15513" class="Symbol">(</a><a id="15514" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="15518" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15520" href="BrouwerTree.OrdinalDecidability.Paper.html#15474" class="Bound">P</a><a id="15521" class="Symbol">)</a> <a id="15523" href="BrouwerTree.OrdinalDecidability.Paper.html#15476" class="Bound">σ</a> <a id="15525" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="Lemma-39"></a><a id="15528" href="BrouwerTree.OrdinalDecidability.Paper.html#15528" class="Function">Lemma-39</a> <a id="15537" class="Symbol">:</a> <a id="15539" class="Symbol">(</a><a id="15540" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15542" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15544" class="Symbol">:</a> <a id="15546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15548" class="Symbol">→</a> <a id="15550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15555" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="15556" class="Symbol">)</a>
           <a id="15569" class="Symbol">(</a><a id="15570" href="BrouwerTree.OrdinalDecidability.Paper.html#15570" class="Bound">σ</a> <a id="15572" class="Symbol">:</a> <a id="15574" class="Symbol">(</a><a id="15575" href="BrouwerTree.OrdinalDecidability.Paper.html#15575" class="Bound">n</a> <a id="15577" class="Symbol">:</a> <a id="15579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15580" class="Symbol">)</a> <a id="15582" class="Symbol">→</a> <a id="15584" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15593" class="Symbol">(</a><a id="15594" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15596" href="BrouwerTree.OrdinalDecidability.Paper.html#15575" class="Bound">n</a><a id="15597" class="Symbol">))</a>
           <a id="15611" class="Symbol">(</a><a id="15612" href="BrouwerTree.OrdinalDecidability.Paper.html#15612" class="Bound">τ</a> <a id="15614" class="Symbol">:</a> <a id="15616" class="Symbol">(</a><a id="15617" href="BrouwerTree.OrdinalDecidability.Paper.html#15617" class="Bound">n</a> <a id="15619" class="Symbol">:</a> <a id="15621" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15622" class="Symbol">)</a> <a id="15624" class="Symbol">→</a> <a id="15626" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15635" class="Symbol">(</a><a id="15636" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15638" href="BrouwerTree.OrdinalDecidability.Paper.html#15617" class="Bound">n</a><a id="15639" class="Symbol">))</a>
         <a id="15651" class="Symbol">→</a> <a id="15653" class="Symbol">((</a><a id="15655" href="BrouwerTree.OrdinalDecidability.Paper.html#15655" class="Bound">n</a> <a id="15657" class="Symbol">:</a> <a id="15659" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15660" class="Symbol">)</a> <a id="15662" class="Symbol">→</a> <a id="15664" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15666" href="BrouwerTree.OrdinalDecidability.Paper.html#15655" class="Bound">n</a> <a id="15668" class="Symbol">→</a> <a id="15670" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15672" href="BrouwerTree.OrdinalDecidability.Paper.html#15655" class="Bound">n</a><a id="15673" class="Symbol">)</a>
         <a id="15684" class="Symbol">→</a> <a id="15686" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="15688" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15690" href="BrouwerTree.OrdinalDecidability.Paper.html#15570" class="Bound">σ</a> <a id="15692" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15694" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="15696" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15698" href="BrouwerTree.OrdinalDecidability.Paper.html#15612" class="Bound">τ</a>
<a id="15700" href="BrouwerTree.OrdinalDecidability.Paper.html#15528" class="Function">Lemma-39</a> <a id="15709" href="BrouwerTree.OrdinalDecidability.Paper.html#15709" class="Bound">P</a> <a id="15711" href="BrouwerTree.OrdinalDecidability.Paper.html#15711" class="Bound">Q</a> <a id="15713" href="BrouwerTree.OrdinalDecidability.Paper.html#15713" class="Bound">σ</a> <a id="15715" href="BrouwerTree.OrdinalDecidability.Paper.html#15715" class="Bound">τ</a> <a id="15717" href="BrouwerTree.OrdinalDecidability.Paper.html#15717" class="Bound">h</a> <a id="15719" class="Symbol">=</a> <a id="15721" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14446" class="Function">characteristic-ordinal-mono</a> <a id="15749" href="BrouwerTree.OrdinalDecidability.Paper.html#15709" class="Bound">P</a> <a id="15751" href="BrouwerTree.OrdinalDecidability.Paper.html#15711" class="Bound">Q</a> <a id="15753" href="BrouwerTree.OrdinalDecidability.Paper.html#15717" class="Bound">h</a> <a id="15755" href="BrouwerTree.OrdinalDecidability.Paper.html#15713" class="Bound">σ</a> <a id="15757" href="BrouwerTree.OrdinalDecidability.Paper.html#15715" class="Bound">τ</a>

<a id="Theorem-40"></a><a id="15760" href="BrouwerTree.OrdinalDecidability.Paper.html#15760" class="Function">Theorem-40</a> <a id="15771" class="Symbol">:</a> <a id="15773" class="Symbol">(</a><a id="15774" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15776" class="Symbol">:</a> <a id="15778" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15780" class="Symbol">→</a> <a id="15782" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15784" class="Symbol">→</a> <a id="15786" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15791" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="15792" class="Symbol">)</a>
           <a id="15805" class="Symbol">→</a> <a id="15807" class="Symbol">((</a><a id="15809" href="BrouwerTree.OrdinalDecidability.Paper.html#15809" class="Bound">n</a> <a id="15811" href="BrouwerTree.OrdinalDecidability.Paper.html#15811" class="Bound">m</a> <a id="15813" class="Symbol">:</a> <a id="15815" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15816" class="Symbol">)</a> <a id="15818" class="Symbol">→</a> <a id="15820" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15827" class="Symbol">(</a><a id="15828" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15830" href="BrouwerTree.OrdinalDecidability.Paper.html#15809" class="Bound">n</a> <a id="15832" href="BrouwerTree.OrdinalDecidability.Paper.html#15811" class="Bound">m</a><a id="15833" class="Symbol">))</a>
           <a id="15847" class="Symbol">→</a> <a id="15849" class="Symbol">((</a><a id="15851" href="BrouwerTree.OrdinalDecidability.Paper.html#15851" class="Bound">n</a> <a id="15853" href="BrouwerTree.OrdinalDecidability.Paper.html#15853" class="Bound">m</a> <a id="15855" class="Symbol">:</a> <a id="15857" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15858" class="Symbol">)</a> <a id="15860" class="Symbol">→</a> <a id="15862" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15871" class="Symbol">(</a><a id="15872" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15874" href="BrouwerTree.OrdinalDecidability.Paper.html#15851" class="Bound">n</a> <a id="15876" href="BrouwerTree.OrdinalDecidability.Paper.html#15853" class="Bound">m</a><a id="15877" class="Symbol">))</a>
           <a id="15891" class="Symbol">→</a> <a id="15893" class="Symbol">((</a><a id="15895" href="BrouwerTree.OrdinalDecidability.Paper.html#15895" class="Bound">n</a> <a id="15897" class="Symbol">:</a> <a id="15899" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15900" class="Symbol">)</a> <a id="15902" class="Symbol">→</a> <a id="15904" href="BrouwerTree.OrdinalDecidability.Basic.html#923" class="Function">up-closed</a> <a id="15914" class="Symbol">(</a><a id="15915" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15917" href="BrouwerTree.OrdinalDecidability.Paper.html#15895" class="Bound">n</a><a id="15918" class="Symbol">))</a>
           <a id="15932" class="Symbol">→</a> <a id="15934" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15946" class="Symbol">(</a><a id="15947" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15949" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="15951" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15953" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15955" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15956" class="Symbol">)</a> <a id="15958" class="Symbol">(</a><a id="15959" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="15962" href="BrouwerTree.OrdinalDecidability.Paper.html#15962" class="Bound">m</a> <a id="15964" href="PropTrunc.html#1594" class="Function">∈</a> <a id="15966" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15968" href="PropTrunc.html#1594" class="Function">]</a> <a id="15970" class="Symbol">∀</a> <a id="15972" href="BrouwerTree.OrdinalDecidability.Paper.html#15972" class="Bound">n</a> <a id="15974" class="Symbol">→</a> <a id="15976" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15978" href="BrouwerTree.OrdinalDecidability.Paper.html#15972" class="Bound">n</a> <a id="15980" href="BrouwerTree.OrdinalDecidability.Paper.html#15962" class="Bound">m</a><a id="15981" class="Symbol">)</a>
<a id="15983" href="BrouwerTree.OrdinalDecidability.Paper.html#15760" class="Function">Theorem-40</a> <a id="15994" href="BrouwerTree.OrdinalDecidability.Paper.html#15994" class="Bound">P</a> <a id="15996" href="BrouwerTree.OrdinalDecidability.Paper.html#15996" class="Bound">i</a> <a id="15998" href="BrouwerTree.OrdinalDecidability.Paper.html#15998" class="Bound">s</a> <a id="16000" href="BrouwerTree.OrdinalDecidability.Paper.html#16000" class="Bound">u</a> <a id="16002" class="Symbol">=</a> <a id="16004" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16006" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11197" class="Function">∃∀Semidec</a> <a id="16016" href="BrouwerTree.OrdinalDecidability.Paper.html#15994" class="Bound">P</a> <a id="16018" href="BrouwerTree.OrdinalDecidability.Paper.html#15996" class="Bound">i</a> <a id="16020" href="BrouwerTree.OrdinalDecidability.Paper.html#15998" class="Bound">s</a> <a id="16022" href="BrouwerTree.OrdinalDecidability.Paper.html#16000" class="Bound">u</a> <a id="16024" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="16027" class="Comment">-- Section 8. Ordinal Decidability and Countable Choice</a>

<a id="Lemma-41"></a><a id="16084" href="BrouwerTree.OrdinalDecidability.Paper.html#16084" class="Function">Lemma-41</a> <a id="16093" class="Symbol">:</a> <a id="16095" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="16111" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="16113" class="Symbol">→</a> <a id="16115" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="16158" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="16160" href="BrouwerTree.OrdinalDecidability.Paper.html#16084" class="Function">Lemma-41</a> <a id="16169" class="Symbol">=</a> <a id="16171" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1087" class="Function">CC-implies-semidec-closed-under-countable-joins</a>

<a id="Lemma-42"></a><a id="16220" href="BrouwerTree.OrdinalDecidability.Paper.html#16220" class="Function">Lemma-42</a> <a id="16229" class="Symbol">:</a> <a id="16231" class="Symbol">(</a><a id="16232" href="BrouwerTree.OrdinalDecidability.Paper.html#16232" class="Bound">α</a> <a id="16234" href="BrouwerTree.OrdinalDecidability.Paper.html#16234" class="Bound">β</a> <a id="16236" class="Symbol">:</a> <a id="16238" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16241" class="Symbol">)</a>
         <a id="16252" class="Symbol">→</a> <a id="16254" class="Symbol">((</a><a id="16256" href="BrouwerTree.OrdinalDecidability.Paper.html#16256" class="Bound">x</a> <a id="16258" class="Symbol">:</a> <a id="16260" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16263" class="Symbol">)</a> <a id="16265" class="Symbol">→</a> <a id="16267" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16279" href="BrouwerTree.OrdinalDecidability.Paper.html#16234" class="Bound">β</a> <a id="16281" class="Symbol">(</a><a id="16282" href="BrouwerTree.OrdinalDecidability.Paper.html#16232" class="Bound">α</a> <a id="16284" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16286" href="BrouwerTree.OrdinalDecidability.Paper.html#16256" class="Bound">x</a><a id="16287" class="Symbol">))</a>
         <a id="16299" class="Symbol">→</a> <a id="16301" class="Symbol">(</a><a id="16302" href="BrouwerTree.OrdinalDecidability.Paper.html#16302" class="Bound">P</a> <a id="16304" class="Symbol">:</a> <a id="16306" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16311" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="16312" class="Symbol">)</a>
         <a id="16323" class="Symbol">→</a> <a id="16325" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16337" href="BrouwerTree.OrdinalDecidability.Paper.html#16232" class="Bound">α</a> <a id="16339" href="BrouwerTree.OrdinalDecidability.Paper.html#16302" class="Bound">P</a> <a id="16341" class="Symbol">→</a> <a id="16343" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16355" href="BrouwerTree.OrdinalDecidability.Paper.html#16234" class="Bound">β</a> <a id="16357" href="BrouwerTree.OrdinalDecidability.Paper.html#16302" class="Bound">P</a>
<a id="16359" href="BrouwerTree.OrdinalDecidability.Paper.html#16220" class="Function">Lemma-42</a> <a id="16368" href="BrouwerTree.OrdinalDecidability.Paper.html#16368" class="Bound">α</a> <a id="16370" href="BrouwerTree.OrdinalDecidability.Paper.html#16370" class="Bound">β</a> <a id="16372" href="BrouwerTree.OrdinalDecidability.Paper.html#16372" class="Bound">hyp</a> <a id="16376" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a> <a id="16378" class="Symbol">=</a> <a id="16380" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16387" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="16403" href="BrouwerTree.OrdinalDecidability.Paper.html#16414" class="Function">τ</a>
 <a id="16406" class="Keyword">where</a>
  <a id="16414" href="BrouwerTree.OrdinalDecidability.Paper.html#16414" class="Function">τ</a> <a id="16416" class="Symbol">:</a> <a id="16418" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="16434" href="BrouwerTree.OrdinalDecidability.Paper.html#16368" class="Bound">α</a> <a id="16436" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a> <a id="16438" class="Symbol">→</a> <a id="16440" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16452" href="BrouwerTree.OrdinalDecidability.Paper.html#16370" class="Bound">β</a> <a id="16454" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a>
  <a id="16458" href="BrouwerTree.OrdinalDecidability.Paper.html#16414" class="Function">τ</a> <a id="16460" class="Symbol">(</a><a id="16461" href="BrouwerTree.OrdinalDecidability.Paper.html#16461" class="Bound">x</a> <a id="16463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16465" href="BrouwerTree.OrdinalDecidability.Paper.html#16465" class="Bound">σ</a><a id="16466" class="Symbol">)</a> <a id="16468" class="Symbol">=</a> <a id="16470" href="Iff.html#671" class="Function">rl</a> <a id="16473" class="Symbol">(</a><a id="16474" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="16501" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a> <a id="16503" class="Symbol">(</a><a id="16504" href="BrouwerTree.OrdinalDecidability.Paper.html#16368" class="Bound">α</a> <a id="16506" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16508" href="BrouwerTree.OrdinalDecidability.Paper.html#16461" class="Bound">x</a><a id="16509" class="Symbol">)</a> <a id="16511" href="BrouwerTree.OrdinalDecidability.Paper.html#16465" class="Bound">σ</a><a id="16512" class="Symbol">)</a> <a id="16514" class="Symbol">(</a><a id="16515" href="BrouwerTree.OrdinalDecidability.Paper.html#16372" class="Bound">hyp</a> <a id="16519" href="BrouwerTree.OrdinalDecidability.Paper.html#16461" class="Bound">x</a><a id="16520" class="Symbol">)</a>

<a id="Theorem-43"></a><a id="16523" href="BrouwerTree.OrdinalDecidability.Paper.html#16523" class="Function">Theorem-43</a> <a id="16534" class="Symbol">:</a> <a id="16536" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="16552" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
           <a id="16570" class="Symbol">→</a> <a id="16572" class="Symbol">(</a><a id="16573" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a> <a id="16575" class="Symbol">:</a> <a id="16577" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16582" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="16583" class="Symbol">)</a>
           <a id="16596" class="Symbol">→</a> <a id="16598" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16605" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a>
           <a id="16618" class="Symbol">→</a> <a id="16620" class="Symbol">(</a><a id="16621" href="BrouwerTree.OrdinalDecidability.Paper.html#16621" class="Bound">k</a> <a id="16623" class="Symbol">:</a> <a id="16625" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16626" class="Symbol">)</a>
           <a id="16639" class="Symbol">→</a> <a id="16641" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16653" class="Symbol">(</a><a id="16654" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16656" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16658" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="16660" href="BrouwerTree.OrdinalDecidability.Paper.html#16621" class="Bound">k</a><a id="16661" class="Symbol">)</a> <a id="16663" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a>
           <a id="16676" class="Symbol">→</a> <a id="16678" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="16687" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a>
<a id="16689" href="BrouwerTree.OrdinalDecidability.Paper.html#16523" class="Function">Theorem-43</a> <a id="16700" class="Symbol">=</a> <a id="16702" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2938" class="Function">CC-implies-ω·n-dec-is-semi-dec</a>

<a id="Theorem-44"></a><a id="16734" href="BrouwerTree.OrdinalDecidability.Paper.html#16734" class="Function">Theorem-44</a>
 <a id="16746" class="Symbol">:</a> <a id="16748" class="Symbol">(∀</a> <a id="16751" class="Symbol">{</a><a id="16752" href="BrouwerTree.OrdinalDecidability.Paper.html#16752" class="Bound">ℓ</a><a id="16753" class="Symbol">}</a> <a id="16755" class="Symbol">(</a><a id="16756" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a> <a id="16758" class="Symbol">:</a> <a id="16760" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16765" href="BrouwerTree.OrdinalDecidability.Paper.html#16752" class="Bound">ℓ</a><a id="16766" class="Symbol">)</a> <a id="16768" class="Symbol">→</a> <a id="16770" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16777" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a> <a id="16779" class="Symbol">→</a> <a id="16781" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16793" class="Symbol">(</a><a id="16794" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16796" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16798" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="16799" class="Symbol">)</a> <a id="16801" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a> <a id="16803" class="Symbol">→</a> <a id="16805" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="16814" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a><a id="16815" class="Symbol">)</a>
 <a id="16818" class="Symbol">→</a> <a id="16820" href="General-Properties.html#4838" class="Function">MP</a> <a id="16823" class="Symbol">→</a> <a id="16825" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="16829" href="BrouwerTree.OrdinalDecidability.Paper.html#16734" class="Function">Theorem-44</a> <a id="16840" href="BrouwerTree.OrdinalDecidability.Paper.html#16840" class="Bound">hyp</a> <a id="16844" href="BrouwerTree.OrdinalDecidability.Paper.html#16844" class="Bound">mp</a> <a id="16847" class="Symbol">=</a> <a id="16849" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10758" class="Function">MP-and-ω²-collapse-imply-LPO</a> <a id="16878" href="BrouwerTree.OrdinalDecidability.Paper.html#16844" class="Bound">mp</a> <a id="16881" href="BrouwerTree.OrdinalDecidability.Paper.html#16840" class="Bound">hyp</a>

<a id="Theorem-45"></a><a id="16886" href="BrouwerTree.OrdinalDecidability.Paper.html#16886" class="Function">Theorem-45</a> <a id="16897" class="Symbol">:</a> <a id="16899" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="16915" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
           <a id="16933" class="Symbol">→</a> <a id="16935" class="Symbol">(</a><a id="16936" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a> <a id="16938" class="Symbol">:</a> <a id="16940" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16945" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="16946" class="Symbol">)</a>
           <a id="16959" class="Symbol">→</a> <a id="16961" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16968" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a>
           <a id="16981" class="Symbol">→</a> <a id="16983" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16995" class="Symbol">(</a><a id="16996" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16998" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17000" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17001" class="Symbol">)</a> <a id="17003" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a>
           <a id="17016" class="Symbol">→</a> <a id="17018" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="17021" href="BrouwerTree.OrdinalDecidability.Paper.html#17021" class="Bound">Q</a> <a id="17023" href="PropTrunc.html#1594" class="Function">∈</a> <a id="17025" class="Symbol">(</a><a id="17026" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17028" class="Symbol">→</a> <a id="17030" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="17036" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="17042" class="Symbol">)</a> <a id="17044" href="PropTrunc.html#1594" class="Function">]</a>
               <a id="17061" class="Symbol">(((</a><a id="17064" href="BrouwerTree.OrdinalDecidability.Paper.html#17064" class="Bound">n</a> <a id="17066" class="Symbol">:</a> <a id="17068" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17069" class="Symbol">)</a> <a id="17071" class="Symbol">→</a> <a id="17073" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17082" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17084" href="BrouwerTree.OrdinalDecidability.Paper.html#17021" class="Bound">Q</a> <a id="17086" href="BrouwerTree.OrdinalDecidability.Paper.html#17064" class="Bound">n</a> <a id="17088" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17089" class="Symbol">)</a> <a id="17091" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17093" class="Symbol">((∀</a> <a id="17097" href="BrouwerTree.OrdinalDecidability.Paper.html#17097" class="Bound">n</a> <a id="17099" class="Symbol">→</a> <a id="17101" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17103" href="BrouwerTree.OrdinalDecidability.Paper.html#17021" class="Bound">Q</a> <a id="17105" href="BrouwerTree.OrdinalDecidability.Paper.html#17097" class="Bound">n</a> <a id="17107" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17108" class="Symbol">)</a> <a id="17110" href="Iff.html#528" class="Function Operator">↔</a> <a id="17112" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a><a id="17113" class="Symbol">))</a>
<a id="17116" href="BrouwerTree.OrdinalDecidability.Paper.html#16886" class="Function">Theorem-45</a> <a id="17127" href="BrouwerTree.OrdinalDecidability.Paper.html#17127" class="Bound">cc</a> <a id="17130" href="BrouwerTree.OrdinalDecidability.Paper.html#17130" class="Bound">P</a> <a id="17132" href="BrouwerTree.OrdinalDecidability.Paper.html#17132" class="Bound">P-prop</a> <a id="17139" href="BrouwerTree.OrdinalDecidability.Paper.html#17139" class="Bound">σ</a> <a id="17141" class="Symbol">=</a>
 <a id="17144" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="17151" href="BrouwerTree.OrdinalDecidability.Paper.html#17231" class="Function">τ</a> <a id="17153" class="Symbol">(</a><a id="17154" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3449" class="Function">CC-implies-ω²-decidable-are-∀-of-semidecidable-props</a> <a id="17207" href="BrouwerTree.OrdinalDecidability.Paper.html#17127" class="Bound">cc</a> <a id="17210" href="BrouwerTree.OrdinalDecidability.Paper.html#17130" class="Bound">P</a> <a id="17212" href="BrouwerTree.OrdinalDecidability.Paper.html#17132" class="Bound">P-prop</a> <a id="17219" href="BrouwerTree.OrdinalDecidability.Paper.html#17139" class="Bound">σ</a><a id="17220" class="Symbol">)</a>
 <a id="17223" class="Keyword">where</a>
  <a id="17231" href="BrouwerTree.OrdinalDecidability.Paper.html#17231" class="Function">τ</a> <a id="17233" class="Symbol">:</a> <a id="17235" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17238" href="BrouwerTree.OrdinalDecidability.Paper.html#17238" class="Bound">Q</a> <a id="17240" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17242" class="Symbol">(</a><a id="17243" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17245" class="Symbol">→</a> <a id="17247" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="17251" class="Symbol">)</a> <a id="17253" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17255" class="Symbol">((</a><a id="17257" href="BrouwerTree.OrdinalDecidability.Paper.html#17257" class="Bound">n</a> <a id="17259" class="Symbol">:</a> <a id="17261" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17262" class="Symbol">)</a> <a id="17264" class="Symbol">→</a> <a id="17266" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17273" class="Symbol">(</a><a id="17274" href="BrouwerTree.OrdinalDecidability.Paper.html#17238" class="Bound">Q</a> <a id="17276" href="BrouwerTree.OrdinalDecidability.Paper.html#17257" class="Bound">n</a><a id="17277" class="Symbol">))</a> <a id="17280" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17282" class="Symbol">_</a>
    <a id="17288" class="Symbol">→</a> <a id="17290" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17293" href="BrouwerTree.OrdinalDecidability.Paper.html#17293" class="Bound">Q</a> <a id="17295" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17297" class="Symbol">(</a><a id="17298" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17300" class="Symbol">→</a> <a id="17302" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="17308" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="17314" class="Symbol">)</a> <a id="17316" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17318" class="Symbol">_</a>
  <a id="17322" href="BrouwerTree.OrdinalDecidability.Paper.html#17231" class="Function">τ</a> <a id="17324" class="Symbol">(</a><a id="17325" href="BrouwerTree.OrdinalDecidability.Paper.html#17325" class="Bound">Q</a> <a id="17327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17329" href="BrouwerTree.OrdinalDecidability.Paper.html#17329" class="Bound">Q-prop</a> <a id="17336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17338" href="BrouwerTree.OrdinalDecidability.Paper.html#17338" class="Bound">σ</a> <a id="17340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17342" href="BrouwerTree.OrdinalDecidability.Paper.html#17342" class="Bound">ξ</a><a id="17343" class="Symbol">)</a> <a id="17345" class="Symbol">=</a> <a id="17347" class="Symbol">(λ</a> <a id="17350" href="BrouwerTree.OrdinalDecidability.Paper.html#17350" class="Bound">n</a> <a id="17352" class="Symbol">→</a> <a id="17354" href="BrouwerTree.OrdinalDecidability.Paper.html#17325" class="Bound">Q</a> <a id="17356" href="BrouwerTree.OrdinalDecidability.Paper.html#17350" class="Bound">n</a> <a id="17358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17360" href="BrouwerTree.OrdinalDecidability.Paper.html#17329" class="Bound">Q-prop</a> <a id="17367" href="BrouwerTree.OrdinalDecidability.Paper.html#17350" class="Bound">n</a><a id="17368" class="Symbol">)</a> <a id="17370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17372" href="BrouwerTree.OrdinalDecidability.Paper.html#17338" class="Bound">σ</a> <a id="17374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17376" href="BrouwerTree.OrdinalDecidability.Paper.html#17342" class="Bound">ξ</a>

<a id="Theorem-46"></a><a id="17379" href="BrouwerTree.OrdinalDecidability.Paper.html#17379" class="Function">Theorem-46</a> <a id="17390" class="Symbol">:</a> <a id="17392" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="17408" class="Symbol">(</a><a id="17409" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17415" class="Symbol">(</a><a id="17416" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="17422" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="17428" class="Symbol">)</a> <a id="17430" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17431" class="Symbol">)</a>
           <a id="17444" class="Symbol">→</a> <a id="17446" class="Symbol">(</a><a id="17447" href="BrouwerTree.OrdinalDecidability.Paper.html#17447" class="Bound">P</a> <a id="17449" class="Symbol">:</a> <a id="17451" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17453" class="Symbol">→</a> <a id="17455" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="17461" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17462" class="Symbol">)</a>
           <a id="17475" class="Symbol">→</a> <a id="17477" class="Symbol">((</a> <a id="17480" href="BrouwerTree.OrdinalDecidability.Paper.html#17480" class="Bound">n</a> <a id="17482" class="Symbol">:</a> <a id="17484" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17486" class="Symbol">)</a> <a id="17488" class="Symbol">→</a> <a id="17490" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="17502" class="Symbol">(</a><a id="17503" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17505" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17507" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17508" class="Symbol">)</a> <a id="17510" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17512" href="BrouwerTree.OrdinalDecidability.Paper.html#17447" class="Bound">P</a> <a id="17514" href="BrouwerTree.OrdinalDecidability.Paper.html#17480" class="Bound">n</a> <a id="17516" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17517" class="Symbol">)</a>
           <a id="17530" class="Symbol">→</a> <a id="17532" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="17544" class="Symbol">(</a><a id="17545" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17547" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17549" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17550" class="Symbol">)</a> <a id="17552" class="Symbol">(∀</a> <a id="17555" href="BrouwerTree.OrdinalDecidability.Paper.html#17555" class="Bound">n</a> <a id="17557" class="Symbol">→</a> <a id="17559" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17561" href="BrouwerTree.OrdinalDecidability.Paper.html#17447" class="Bound">P</a> <a id="17563" href="BrouwerTree.OrdinalDecidability.Paper.html#17555" class="Bound">n</a> <a id="17565" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17566" class="Symbol">)</a>
<a id="17568" href="BrouwerTree.OrdinalDecidability.Paper.html#17379" class="Function">Theorem-46</a> <a id="17579" href="BrouwerTree.OrdinalDecidability.Paper.html#17579" class="Bound">cc</a> <a id="17582" href="BrouwerTree.OrdinalDecidability.Paper.html#17582" class="Bound">P</a> <a id="17584" class="Symbol">=</a> <a id="17586" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6097" class="Function">CC-implies-ω²-dec-closed-under-∀</a> <a id="17619" href="BrouwerTree.OrdinalDecidability.Paper.html#17579" class="Bound">cc</a> <a id="17622" class="Symbol">(</a><a id="17623" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="17627" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17629" href="BrouwerTree.OrdinalDecidability.Paper.html#17582" class="Bound">P</a><a id="17630" class="Symbol">)</a> <a id="17632" class="Symbol">(</a><a id="17633" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="17637" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17639" href="BrouwerTree.OrdinalDecidability.Paper.html#17582" class="Bound">P</a><a id="17640" class="Symbol">)</a>

<a id="Definition-47"></a><a id="17643" href="BrouwerTree.OrdinalDecidability.Paper.html#17643" class="Function">Definition-47</a> <a id="17657" class="Symbol">:</a> <a id="17659" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17664" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="17671" href="BrouwerTree.OrdinalDecidability.Paper.html#17643" class="Function">Definition-47</a> <a id="17685" class="Symbol">=</a> <a id="17687" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>

<a id="Definition-48"></a><a id="17690" href="BrouwerTree.OrdinalDecidability.Paper.html#17690" class="Function">Definition-48</a> <a id="17704" class="Symbol">:</a> <a id="17706" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17711" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="17713" class="Symbol">→</a> <a id="17715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17720" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="17722" href="BrouwerTree.OrdinalDecidability.Paper.html#17690" class="Function">Definition-48</a> <a id="17736" class="Symbol">=</a> <a id="17738" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a>

<a id="Lemma-49"></a><a id="17745" href="BrouwerTree.OrdinalDecidability.Paper.html#17745" class="Function">Lemma-49</a> <a id="17754" class="Symbol">:</a> <a id="17756" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="17772" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
         <a id="17788" class="Symbol">→</a> <a id="17790" class="Symbol">(</a><a id="17791" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a> <a id="17793" class="Symbol">:</a> <a id="17795" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17800" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17801" class="Symbol">)</a>
         <a id="17812" class="Symbol">→</a> <a id="17814" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17821" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a>
         <a id="17832" class="Symbol">→</a> <a id="17834" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17843" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a> <a id="17845" href="Iff.html#528" class="Function Operator">↔</a> <a id="17847" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="17853" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a>
<a id="17855" href="BrouwerTree.OrdinalDecidability.Paper.html#17745" class="Function">Lemma-49</a> <a id="17864" class="Symbol">=</a> <a id="17866" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8050" class="Function">CC-implies-semidec-and-𝕊-dec-coincide</a>

<a id="Lemma-50"></a><a id="17905" href="BrouwerTree.OrdinalDecidability.Paper.html#17905" class="Function">Lemma-50</a> <a id="17914" class="Symbol">:</a> <a id="17916" class="Symbol">(</a><a id="17917" href="BrouwerTree.OrdinalDecidability.Paper.html#17917" class="Bound">P</a> <a id="17919" class="Symbol">:</a> <a id="17921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17926" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17927" class="Symbol">)</a> <a id="17929" class="Symbol">→</a> <a id="17931" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="17935" href="BrouwerTree.OrdinalDecidability.Paper.html#17917" class="Bound">P</a> <a id="17937" class="Symbol">→</a> <a id="17939" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="17945" href="BrouwerTree.OrdinalDecidability.Paper.html#17917" class="Bound">P</a>
<a id="17947" href="BrouwerTree.OrdinalDecidability.Paper.html#17905" class="Function">Lemma-50</a> <a id="17956" href="BrouwerTree.OrdinalDecidability.Paper.html#17956" class="Bound">P</a> <a id="17958" class="Symbol">=</a> <a id="17960" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23835" class="Function">Dec→𝕊-dec</a>

<a id="Proposition-51"></a><a id="17971" href="BrouwerTree.OrdinalDecidability.Paper.html#17971" class="Function">Proposition-51</a> <a id="17986" class="Symbol">:</a> <a id="17988" class="Symbol">(</a><a id="17989" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a> <a id="17991" class="Symbol">:</a> <a id="17993" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17998" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17999" class="Symbol">)</a>
               <a id="18016" class="Symbol">→</a> <a id="18018" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18025" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a>
               <a id="18042" class="Symbol">→</a> <a id="18044" class="Symbol">(</a><a id="18045" href="BrouwerTree.OrdinalDecidability.Paper.html#18045" class="Bound">n</a> <a id="18047" href="BrouwerTree.OrdinalDecidability.Paper.html#18047" class="Bound">k</a> <a id="18049" class="Symbol">:</a> <a id="18051" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18052" class="Symbol">)</a>
               <a id="18069" class="Symbol">→</a> <a id="18071" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="18083" class="Symbol">(</a><a id="18084" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18086" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18088" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18090" href="BrouwerTree.OrdinalDecidability.Paper.html#18045" class="Bound">n</a> <a id="18092" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18094" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18096" href="BrouwerTree.OrdinalDecidability.Paper.html#18047" class="Bound">k</a><a id="18097" class="Symbol">)</a> <a id="18099" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a>
               <a id="18116" class="Symbol">→</a> <a id="18118" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="18124" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a>
<a id="18126" href="BrouwerTree.OrdinalDecidability.Paper.html#17971" class="Function">Proposition-51</a> <a id="18141" href="BrouwerTree.OrdinalDecidability.Paper.html#18141" class="Bound">P</a> <a id="18143" href="BrouwerTree.OrdinalDecidability.Paper.html#18143" class="Bound">P-prop</a> <a id="18150" href="BrouwerTree.OrdinalDecidability.Paper.html#18150" class="Bound">n</a> <a id="18152" href="BrouwerTree.OrdinalDecidability.Paper.html#18152" class="Bound">k</a> <a id="18154" class="Symbol">=</a> <a id="18156" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="18163" class="Symbol">(</a><a id="18164" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="18175" href="BrouwerTree.OrdinalDecidability.Paper.html#18143" class="Bound">P-prop</a><a id="18181" class="Symbol">)</a> <a id="18183" href="BrouwerTree.OrdinalDecidability.Paper.html#18194" class="Function">τ</a>
 <a id="18186" class="Keyword">where</a>
  <a id="18194" href="BrouwerTree.OrdinalDecidability.Paper.html#18194" class="Function">τ</a> <a id="18196" class="Symbol">:</a> <a id="18198" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="18214" class="Symbol">(</a><a id="18215" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18217" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18219" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18221" href="BrouwerTree.OrdinalDecidability.Paper.html#18150" class="Bound">n</a> <a id="18223" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18225" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18227" href="BrouwerTree.OrdinalDecidability.Paper.html#18152" class="Bound">k</a><a id="18228" class="Symbol">)</a> <a id="18230" href="BrouwerTree.OrdinalDecidability.Paper.html#18141" class="Bound">P</a> <a id="18232" class="Symbol">→</a> <a id="18234" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="18240" href="BrouwerTree.OrdinalDecidability.Paper.html#18141" class="Bound">P</a>
  <a id="18244" href="BrouwerTree.OrdinalDecidability.Paper.html#18194" class="Function">τ</a> <a id="18246" class="Symbol">(</a><a id="18247" href="BrouwerTree.OrdinalDecidability.Paper.html#18247" class="Bound">x</a> <a id="18249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18251" href="BrouwerTree.OrdinalDecidability.Paper.html#18251" class="Bound">σ</a><a id="18252" class="Symbol">)</a> <a id="18254" class="Symbol">=</a> <a id="18256" href="Iff.html#671" class="Function">rl</a> <a id="18259" class="Symbol">(</a><a id="18260" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23613" class="Function">𝕊-dec-stable-under-↔</a> <a id="18281" href="BrouwerTree.OrdinalDecidability.Paper.html#18251" class="Bound">σ</a><a id="18282" class="Symbol">)</a> <a id="18284" class="Symbol">(</a><a id="18285" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="18299" href="BrouwerTree.OrdinalDecidability.Paper.html#18247" class="Bound">x</a> <a id="18301" href="BrouwerTree.OrdinalDecidability.Paper.html#18150" class="Bound">n</a> <a id="18303" href="BrouwerTree.OrdinalDecidability.Paper.html#18152" class="Bound">k</a><a id="18304" class="Symbol">)</a>

<a id="18307" class="Comment">-- Section 9. On the Agda Formalization</a>

<a id="Equation-9"></a><a id="18348" href="BrouwerTree.OrdinalDecidability.Paper.html#18348" class="Function">Equation-9</a> <a id="18359" class="Symbol">:</a> <a id="18361" class="Symbol">{</a><a id="18362" href="BrouwerTree.OrdinalDecidability.Paper.html#18362" class="Bound">x</a> <a id="18364" href="BrouwerTree.OrdinalDecidability.Paper.html#18364" class="Bound">x&#39;</a> <a id="18367" href="BrouwerTree.OrdinalDecidability.Paper.html#18367" class="Bound">y</a> <a id="18369" href="BrouwerTree.OrdinalDecidability.Paper.html#18369" class="Bound">y&#39;</a> <a id="18372" href="BrouwerTree.OrdinalDecidability.Paper.html#18372" class="Bound">z</a> <a id="18374" href="BrouwerTree.OrdinalDecidability.Paper.html#18374" class="Bound">z&#39;</a> <a id="18377" class="Symbol">:</a> <a id="18379" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18382" class="Symbol">}</a>
           <a id="18395" class="Symbol">→</a> <a id="18397" href="BrouwerTree.OrdinalDecidability.Paper.html#18362" class="Bound">x</a> <a id="18399" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18401" href="BrouwerTree.OrdinalDecidability.Paper.html#18364" class="Bound">x&#39;</a> <a id="18404" class="Symbol">→</a> <a id="18406" href="BrouwerTree.OrdinalDecidability.Paper.html#18367" class="Bound">y</a> <a id="18408" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18410" href="BrouwerTree.OrdinalDecidability.Paper.html#18369" class="Bound">y&#39;</a>
           <a id="18424" class="Symbol">→</a> <a id="18426" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="18434" href="BrouwerTree.OrdinalDecidability.Paper.html#18362" class="Bound">x</a> <a id="18436" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="18438" href="BrouwerTree.OrdinalDecidability.Paper.html#18367" class="Bound">y</a> <a id="18440" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="18443" href="BrouwerTree.OrdinalDecidability.Paper.html#18372" class="Bound">z</a> <a id="18445" class="Symbol">→</a> <a id="18447" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="18455" href="BrouwerTree.OrdinalDecidability.Paper.html#18364" class="Bound">x&#39;</a> <a id="18458" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="18460" href="BrouwerTree.OrdinalDecidability.Paper.html#18369" class="Bound">y&#39;</a> <a id="18463" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="18466" href="BrouwerTree.OrdinalDecidability.Paper.html#18374" class="Bound">z&#39;</a> <a id="18469" class="Symbol">→</a> <a id="18471" href="BrouwerTree.OrdinalDecidability.Paper.html#18372" class="Bound">z</a> <a id="18473" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18475" href="BrouwerTree.OrdinalDecidability.Paper.html#18374" class="Bound">z&#39;</a>
<a id="18478" href="BrouwerTree.OrdinalDecidability.Paper.html#18348" class="Function">Equation-9</a> <a id="18489" class="Symbol">=</a> <a id="18491" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a>

<a id="NB"></a><a id="18508" href="BrouwerTree.OrdinalDecidability.Paper.html#18508" class="Function">NB</a> <a id="18511" class="Symbol">:</a> <a id="18513" class="Symbol">(</a><a id="18514" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a> <a id="18516" class="Symbol">:</a> <a id="18518" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18520" class="Symbol">→</a> <a id="18522" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18525" class="Symbol">)</a> <a id="18527" class="Symbol">(</a><a id="18528" href="BrouwerTree.OrdinalDecidability.Paper.html#18528" class="Bound">y</a> <a id="18530" class="Symbol">:</a> <a id="18532" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18535" class="Symbol">)</a> <a id="18537" class="Symbol">{</a><a id="18538" href="BrouwerTree.OrdinalDecidability.Paper.html#18538" class="Bound">f↑</a> <a id="18541" class="Symbol">:</a> <a id="18543" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18554" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a><a id="18555" class="Symbol">}</a>
   <a id="18560" class="Symbol">→</a> <a id="18562" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="18569" class="Symbol">(</a><a id="18570" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18576" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a> <a id="18578" class="Symbol">{</a><a id="18579" href="BrouwerTree.OrdinalDecidability.Paper.html#18538" class="Bound">f↑</a><a id="18581" class="Symbol">})</a> <a id="18584" class="Symbol">(</a><a id="18585" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="18590" href="BrouwerTree.OrdinalDecidability.Paper.html#18528" class="Bound">y</a><a id="18591" class="Symbol">)</a> <a id="18593" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18595" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="18602" class="Symbol">(</a><a id="18603" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18609" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a> <a id="18611" class="Symbol">{</a><a id="18612" href="BrouwerTree.OrdinalDecidability.Paper.html#18538" class="Bound">f↑</a><a id="18614" class="Symbol">})</a> <a id="18617" href="BrouwerTree.OrdinalDecidability.Paper.html#18528" class="Bound">y</a>
<a id="18619" href="BrouwerTree.OrdinalDecidability.Paper.html#18508" class="Function">NB</a> <a id="18622" href="BrouwerTree.OrdinalDecidability.Paper.html#18622" class="Bound">f</a> <a id="18624" href="BrouwerTree.OrdinalDecidability.Paper.html#18624" class="Bound">y</a> <a id="18626" class="Symbol">=</a> <a id="18628" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="meta-lemma"></a><a id="18634" href="BrouwerTree.OrdinalDecidability.Paper.html#18634" class="Function">meta-lemma</a>
 <a id="18646" class="Symbol">:</a> <a id="18648" class="Symbol">(</a><a id="18649" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18651" class="Symbol">:</a> <a id="18653" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18655" class="Symbol">→</a> <a id="18657" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18662" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="18663" class="Symbol">)</a>
   <a id="18668" class="Symbol">(</a><a id="18669" href="BrouwerTree.OrdinalDecidability.Paper.html#18669" class="Bound">σ</a> <a id="18671" class="Symbol">:</a> <a id="18673" class="Symbol">(</a><a id="18674" href="BrouwerTree.OrdinalDecidability.Paper.html#18674" class="Bound">n</a> <a id="18676" class="Symbol">:</a> <a id="18678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18679" class="Symbol">)</a> <a id="18681" class="Symbol">→</a> <a id="18683" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="18692" class="Symbol">(</a><a id="18693" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18695" href="BrouwerTree.OrdinalDecidability.Paper.html#18674" class="Bound">n</a><a id="18696" class="Symbol">))</a>
   <a id="18702" class="Symbol">(</a><a id="18703" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18705" class="Symbol">:</a> <a id="18707" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18711" class="Symbol">→</a> <a id="18713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18718" href="BrouwerTree.OrdinalDecidability.Paper.html#1724" class="Generalizable">ℓ&#39;</a><a id="18720" class="Symbol">)</a>
 <a id="18723" class="Symbol">→</a> <a id="18725" class="Symbol">((</a><a id="18727" href="BrouwerTree.OrdinalDecidability.Paper.html#18727" class="Bound">x</a> <a id="18729" class="Symbol">:</a> <a id="18731" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18734" class="Symbol">)</a> <a id="18736" class="Symbol">→</a> <a id="18738" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18745" class="Symbol">(</a><a id="18746" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18748" href="BrouwerTree.OrdinalDecidability.Paper.html#18727" class="Bound">x</a><a id="18749" class="Symbol">))</a>
 <a id="18753" class="Symbol">→</a> <a id="18755" class="Symbol">{</a><a id="18756" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a> <a id="18758" class="Symbol">:</a> <a id="18760" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18761" class="Symbol">}</a>
 <a id="18764" class="Symbol">→</a> <a id="18766" class="Symbol">((</a><a id="18768" href="BrouwerTree.OrdinalDecidability.Paper.html#18768" class="Bound">σ</a> <a id="18770" class="Symbol">:</a> <a id="18772" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18774" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="18793" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a><a id="18794" class="Symbol">)</a> <a id="18796" class="Symbol">→</a> <a id="18798" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18800" class="Symbol">(</a><a id="18801" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="18805" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a> <a id="18807" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18809" href="BrouwerTree.OrdinalDecidability.Paper.html#18768" class="Bound">σ</a><a id="18810" class="Symbol">))</a>
 <a id="18814" class="Symbol">→</a> <a id="18816" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18818" class="Symbol">(</a><a id="18819" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="18823" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a> <a id="18825" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18827" href="BrouwerTree.OrdinalDecidability.Paper.html#18669" class="Bound">σ</a><a id="18828" class="Symbol">)</a>
<a id="18830" href="BrouwerTree.OrdinalDecidability.Paper.html#18634" class="Function">meta-lemma</a> <a id="18841" href="BrouwerTree.OrdinalDecidability.Paper.html#18841" class="Bound">P</a> <a id="18843" href="BrouwerTree.OrdinalDecidability.Paper.html#18843" class="Bound">σ</a> <a id="18845" class="Symbol">=</a> <a id="18847" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a> <a id="18892" href="BrouwerTree.OrdinalDecidability.Paper.html#18841" class="Bound">P</a> <a id="18894" href="BrouwerTree.OrdinalDecidability.Paper.html#18843" class="Bound">σ</a>

<a id="meta-lemma₂"></a><a id="18897" href="BrouwerTree.OrdinalDecidability.Paper.html#18897" class="Function">meta-lemma₂</a>
 <a id="18910" class="Symbol">:</a> <a id="18912" class="Symbol">(</a><a id="18913" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="18915" class="Symbol">:</a> <a id="18917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18919" class="Symbol">→</a> <a id="18921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18926" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="18927" class="Symbol">)</a>
 <a id="18930" class="Symbol">→</a> <a id="18932" class="Symbol">(</a><a id="18933" href="BrouwerTree.OrdinalDecidability.Paper.html#18933" class="Bound">σ</a> <a id="18935" class="Symbol">:</a> <a id="18937" class="Symbol">(</a><a id="18938" href="BrouwerTree.OrdinalDecidability.Paper.html#18938" class="Bound">n</a> <a id="18940" class="Symbol">:</a> <a id="18942" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18943" class="Symbol">)</a> <a id="18945" class="Symbol">→</a> <a id="18947" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="18956" class="Symbol">(</a><a id="18957" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="18959" href="BrouwerTree.OrdinalDecidability.Paper.html#18938" class="Bound">n</a><a id="18960" class="Symbol">))</a>
 <a id="18964" class="Symbol">→</a> <a id="18966" class="Symbol">(</a><a id="18967" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="18969" class="Symbol">:</a> <a id="18971" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18975" class="Symbol">→</a> <a id="18977" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18981" class="Symbol">→</a> <a id="18983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18988" href="BrouwerTree.OrdinalDecidability.Paper.html#1724" class="Generalizable">ℓ&#39;</a><a id="18990" class="Symbol">)</a>
 <a id="18993" class="Symbol">→</a> <a id="18995" class="Symbol">((</a><a id="18997" href="BrouwerTree.OrdinalDecidability.Paper.html#18997" class="Bound">x</a> <a id="18999" href="BrouwerTree.OrdinalDecidability.Paper.html#18999" class="Bound">y</a> <a id="19001" class="Symbol">:</a> <a id="19003" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19006" class="Symbol">)</a> <a id="19008" class="Symbol">→</a> <a id="19010" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19017" class="Symbol">(</a><a id="19018" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="19020" href="BrouwerTree.OrdinalDecidability.Paper.html#18997" class="Bound">x</a> <a id="19022" href="BrouwerTree.OrdinalDecidability.Paper.html#18999" class="Bound">y</a><a id="19023" class="Symbol">))</a>
 <a id="19027" class="Symbol">→</a> <a id="19029" class="Symbol">{</a><a id="19030" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a> <a id="19032" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a> <a id="19034" class="Symbol">:</a> <a id="19036" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19037" class="Symbol">}</a>
 <a id="19040" class="Symbol">→</a> <a id="19042" class="Symbol">((</a><a id="19044" href="BrouwerTree.OrdinalDecidability.Paper.html#19044" class="Bound">σ</a> <a id="19046" class="Symbol">:</a> <a id="19048" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19050" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19069" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a><a id="19070" class="Symbol">)</a>
    <a id="19076" class="Symbol">(</a><a id="19077" href="BrouwerTree.OrdinalDecidability.Paper.html#19077" class="Bound">τ</a> <a id="19079" class="Symbol">:</a> <a id="19081" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19083" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19102" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a><a id="19103" class="Symbol">)</a>
       <a id="19112" class="Symbol">→</a> <a id="19114" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="19116" class="Symbol">(</a><a id="19117" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="19121" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a> <a id="19123" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19125" href="BrouwerTree.OrdinalDecidability.Paper.html#19044" class="Bound">σ</a><a id="19126" class="Symbol">)</a> <a id="19128" class="Symbol">(</a><a id="19129" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="19133" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a> <a id="19135" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19137" href="BrouwerTree.OrdinalDecidability.Paper.html#19077" class="Bound">τ</a><a id="19138" class="Symbol">))</a>
 <a id="19142" class="Symbol">→</a> <a id="19144" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="19146" class="Symbol">(</a><a id="19147" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="19151" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a> <a id="19153" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19155" href="BrouwerTree.OrdinalDecidability.Paper.html#18933" class="Bound">σ</a><a id="19156" class="Symbol">)</a> <a id="19158" class="Symbol">(</a><a id="19159" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="19163" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a> <a id="19165" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19167" href="BrouwerTree.OrdinalDecidability.Paper.html#18933" class="Bound">σ</a><a id="19168" class="Symbol">)</a>
<a id="19170" href="BrouwerTree.OrdinalDecidability.Paper.html#18897" class="Function">meta-lemma₂</a> <a id="19182" href="BrouwerTree.OrdinalDecidability.Paper.html#19182" class="Bound">P</a> <a id="19184" href="BrouwerTree.OrdinalDecidability.Paper.html#19184" class="Bound">σ</a> <a id="19186" class="Symbol">=</a> <a id="19188" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22387" class="Function">characteristic-ordinal-up-to-reduction-lemma₂</a> <a id="19234" href="BrouwerTree.OrdinalDecidability.Paper.html#19182" class="Bound">P</a> <a id="19236" href="BrouwerTree.OrdinalDecidability.Paper.html#19184" class="Bound">σ</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.QuantificationConstruction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.QuantificationConstruction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a> <a id="47" class="Symbol">#-}</a>
<a id="51" class="Keyword">module</a> <a id="58" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationConstruction</a> <a id="117" class="Keyword">where</a>

<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="155" class="Keyword">using</a> <a id="161" class="Symbol">(</a><a id="162" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="163" class="Symbol">;</a> <a id="165" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="169" class="Symbol">;</a> <a id="171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="174" class="Symbol">;</a> <a id="176" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="183" class="Symbol">;</a> <a id="185" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="189" class="Symbol">;</a> <a id="191" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="198" class="Symbol">;</a> <a id="200" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="206" class="Symbol">;</a> <a id="208" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a><a id="214" class="Symbol">)</a>
  <a id="218" class="Keyword">renaming</a> <a id="227" class="Symbol">(</a><a id="228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="232" class="Symbol">to</a> <a id="235" class="Primitive Operator">_N+_</a><a id="239" class="Symbol">;</a> <a id="241" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a> <a id="245" class="Symbol">to</a> <a id="248" class="Primitive Operator">_N·_</a><a id="252" class="Symbol">;</a> <a id="254" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="262" class="Symbol">to</a> <a id="265" class="Function">N+-assoc</a><a id="273" class="Symbol">)</a>
<a id="275" class="Keyword">import</a> <a id="282" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="305" class="Symbol">as</a> <a id="308" class="Module">N</a>
<a id="310" class="Keyword">import</a> <a id="317" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="345" class="Symbol">as</a> <a id="348" class="Module">N</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="381" class="Keyword">hiding</a> <a id="388" class="Symbol">(</a><a id="389" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="390" class="Symbol">;</a> <a id="392" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="431" class="Symbol">as</a> <a id="434" class="Module">S</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="467" class="Symbol">as</a> <a id="470" class="Module">⊥</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="549" class="Symbol">;</a> <a id="551" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="554" class="Symbol">;</a> <a id="556" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>

<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Iff.html" class="Module">Iff</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Bool.html" class="Module">Bool</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="FinChoice.html" class="Module">FinChoice</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>

<a id="902" class="Keyword">private</a>
 <a id="911" class="Keyword">variable</a>
  <a id="922" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a> <a id="924" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#924" class="Generalizable">ℓ&#39;</a> <a id="927" class="Symbol">:</a> <a id="929" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="936" class="Comment">-----------------------------------------------------------------------------------</a>
<a id="1020" class="Comment">--------------------------------PART I : Preliminaries:---------------------------</a>

<a id="1104" class="Comment">------------------------</a>

<a id="1130" class="Comment">-- Normalising a boolean sequence:</a>
<a id="Normalised-with-one"></a><a id="1165" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1185" class="Symbol">:</a> <a id="1187" class="Symbol">(</a><a id="1188" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1188" class="Bound">s</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1200" class="Symbol">)</a> <a id="1202" class="Symbol">→</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1207" class="Symbol">→</a> <a id="1209" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1213" class="Symbol">)</a>
<a id="1215" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1235" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1235" class="Bound">s</a> <a id="1237" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1242" class="Symbol">=</a> <a id="1244" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1235" class="Bound">s</a> <a id="1246" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1251" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1271" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1271" class="Bound">s</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1278" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1278" class="Bound">k</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">=</a> <a id="1283" class="Symbol">(</a><a id="1284" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1304" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1271" class="Bound">s</a> <a id="1306" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1278" class="Bound">k</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="1312" class="Symbol">(</a><a id="1313" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1271" class="Bound">s</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1320" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1278" class="Bound">k</a><a id="1321" class="Symbol">))</a>

<a id="1325" class="Comment">------</a>
<a id="sn≤normalsn"></a><a id="1332" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1332" class="Function">sn≤normalsn</a> <a id="1344" class="Symbol">:</a> <a id="1346" class="Symbol">{</a><a id="1347" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1347" class="Bound">s</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1359" class="Symbol">}</a> <a id="1361" class="Symbol">→</a> <a id="1363" class="Symbol">{</a><a id="1364" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1364" class="Bound">n</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1369" class="Symbol">}</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1347" class="Bound">s</a> <a id="1375" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1364" class="Bound">n</a> <a id="1377" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="1380" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1400" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1347" class="Bound">s</a> <a id="1402" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1364" class="Bound">n</a>
<a id="1404" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1332" class="Function">sn≤normalsn</a> <a id="1416" class="Symbol">{</a><a id="1417" class="Argument">n</a> <a id="1419" class="Symbol">=</a> <a id="1421" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1425" class="Symbol">}</a> <a id="1427" class="Symbol">=</a> <a id="1429" href="Bool.html#1326" class="Function">Bool-≤-refl</a>
<a id="1441" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1332" class="Function">sn≤normalsn</a> <a id="1453" class="Symbol">{</a><a id="1454" class="Argument">n</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1462" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1462" class="Bound">n</a><a id="1463" class="Symbol">}</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Bool.html#1497" class="Function">Bool-≤-or-2</a> <a id="1479" href="Bool.html#1326" class="Function">Bool-≤-refl</a>

<a id="Normalised-incr-+"></a><a id="1492" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1492" class="Function">Normalised-incr-+</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">{</a><a id="1513" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1513" class="Bound">s</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">→</a> <a id="1529" class="Symbol">(</a><a id="1530" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1530" class="Bound">u</a> <a id="1532" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1532" class="Bound">k</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1537" class="Symbol">)</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1561" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1513" class="Bound">s</a> <a id="1563" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1530" class="Bound">u</a> <a id="1565" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="1568" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1588" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1513" class="Bound">s</a> <a id="1590" class="Symbol">(</a><a id="1591" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1532" class="Bound">k</a> <a id="1593" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="1596" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1530" class="Bound">u</a><a id="1597" class="Symbol">)</a>
<a id="1599" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1492" class="Function">Normalised-incr-+</a> <a id="1617" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1617" class="Bound">u</a> <a id="1619" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Bool.html#1326" class="Function">Bool-≤-refl</a>
<a id="1638" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1492" class="Function">Normalised-incr-+</a> <a id="1656" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1656" class="Bound">u</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1663" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1663" class="Bound">k</a><a id="1664" class="Symbol">)</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Bool.html#1388" class="Function">Bool-≤-or</a> <a id="1678" class="Symbol">(</a><a id="1679" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1492" class="Function">Normalised-incr-+</a> <a id="1697" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1656" class="Bound">u</a> <a id="1699" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1663" class="Bound">k</a><a id="1700" class="Symbol">)</a>


<a id="Normalised-incr"></a><a id="1704" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1704" class="Function">Normalised-incr</a> <a id="1720" class="Symbol">:</a> <a id="1722" class="Symbol">{</a><a id="1723" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1723" class="Bound">s</a> <a id="1725" class="Symbol">:</a> <a id="1727" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1735" class="Symbol">}</a> <a id="1737" class="Symbol">→</a> <a id="1739" class="Symbol">(</a><a id="1740" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1740" class="Bound">m</a> <a id="1742" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1742" class="Bound">n</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1747" class="Symbol">)</a>  <a id="1750" class="Symbol">→</a>  <a id="1753" class="Symbol">(</a><a id="1754" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1740" class="Bound">m</a> <a id="1756" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1760" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1742" class="Bound">n</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1785" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1723" class="Bound">s</a> <a id="1787" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1740" class="Bound">m</a> <a id="1789" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="1792" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1812" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1723" class="Bound">s</a> <a id="1814" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1742" class="Bound">n</a>
<a id="1816" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1704" class="Function">Normalised-incr</a> <a id="1832" class="Symbol">{</a><a id="1833" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1833" class="Bound">s</a><a id="1834" class="Symbol">}</a> <a id="1836" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1836" class="Bound">m</a> <a id="1838" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1838" class="Bound">n</a> <a id="1840" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1840" class="Bound">p</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1850" class="Symbol">(λ</a> <a id="1853" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1853" class="Bound">z</a> <a id="1855" class="Symbol">→</a>  <a id="1858" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1878" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1833" class="Bound">s</a> <a id="1880" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1836" class="Bound">m</a> <a id="1882" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="1885" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1905" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1833" class="Bound">s</a> <a id="1907" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1853" class="Bound">z</a> <a id="1909" class="Symbol">)</a>
                                   <a id="1946" class="Symbol">(</a><a id="1947" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1840" class="Bound">p</a> <a id="1949" class="Symbol">.</a><a id="1950" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1953" class="Symbol">)</a> <a id="1955" class="Symbol">(</a><a id="1956" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1492" class="Function">Normalised-incr-+</a> <a id="1974" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1836" class="Bound">m</a> <a id="1976" class="Symbol">(</a><a id="1977" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1840" class="Bound">p</a> <a id="1979" class="Symbol">.</a><a id="1980" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1983" class="Symbol">))</a>

<a id="1987" class="Comment">------</a>
<a id="or-⊎"></a><a id="1994" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1994" class="Function">or-⊎</a> <a id="1999" class="Symbol">:</a> <a id="2001" class="Symbol">{</a><a id="2002" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2002" class="Bound">x</a> <a id="2004" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2004" class="Bound">y</a> <a id="2006" class="Symbol">:</a> <a id="2008" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2012" class="Symbol">}</a> <a id="2014" class="Symbol">→</a> <a id="2016" class="Symbol">(</a><a id="2017" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2002" class="Bound">x</a> <a id="2019" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2022" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2004" class="Bound">y</a> <a id="2024" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2026" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Symbol">→</a> <a id="2034" class="Symbol">(</a><a id="2035" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2002" class="Bound">x</a> <a id="2037" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2039" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2043" class="Symbol">)</a> <a id="2045" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2047" class="Symbol">(</a><a id="2048" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2004" class="Bound">y</a> <a id="2050" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2052" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2056" class="Symbol">)</a>
<a id="2058" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1994" class="Function">or-⊎</a> <a id="2063" class="Symbol">{</a><a id="2064" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="2069" class="Symbol">}</a> <a id="2071" class="Symbol">{</a><a id="2072" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2072" class="Bound">y</a><a id="2073" class="Symbol">}</a> <a id="2075" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2075" class="Bound">p</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2083" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2075" class="Bound">p</a>
<a id="2085" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1994" class="Function">or-⊎</a> <a id="2090" class="Symbol">{</a><a id="2091" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2095" class="Symbol">}</a> <a id="2097" class="Symbol">{</a><a id="2098" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2098" class="Bound">y</a><a id="2099" class="Symbol">}</a> <a id="2101" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2101" class="Bound">p</a> <a id="2103" class="Symbol">=</a> <a id="2105" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2109" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2101" class="Bound">p</a>

<a id="2112" class="Comment">-----</a>

<a id="Normalised-is-correct"></a><a id="2119" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2119" class="Function">Normalised-is-correct</a> <a id="2141" class="Symbol">:</a> <a id="2143" class="Symbol">(</a><a id="2144" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2144" class="Bound">s</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2156" class="Symbol">)</a>
                      <a id="2180" class="Symbol">→</a> <a id="2182" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2185" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2185" class="Bound">k</a> <a id="2187" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2189" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2191" href="PropTrunc.html#1594" class="Function">]</a> <a id="2193" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2144" class="Bound">s</a> <a id="2195" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2185" class="Bound">k</a> <a id="2197" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2199" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
                      <a id="2226" href="Iff.html#528" class="Function Operator">↔</a> <a id="2228" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2231" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2231" class="Bound">k</a> <a id="2233" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2235" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2237" href="PropTrunc.html#1594" class="Function">]</a> <a id="2239" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="2259" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2144" class="Bound">s</a> <a id="2261" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2231" class="Bound">k</a> <a id="2263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2265" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2270" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2119" class="Function">Normalised-is-correct</a> <a id="2292" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2294" class="Symbol">=</a>  <a id="2297" class="Symbol">(</a><a id="2298" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="2305" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2432" class="Function">[1]</a><a id="2308" class="Symbol">)</a> <a id="2310" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2312" class="Symbol">(</a><a id="2313" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2320" class="Symbol">(</a><a id="2321" href="PropTrunc.html#895" class="Function">PropTrunc.isPropPropTrunc</a><a id="2346" class="Symbol">)</a>
                                           <a id="2391" class="Symbol">λ</a> <a id="2393" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2393" class="Bound">z</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2592" class="Function">[2]</a> <a id="2401" class="Symbol">(</a><a id="2402" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2393" class="Bound">z</a> <a id="2404" class="Symbol">.</a><a id="2405" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">(</a><a id="2411" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2393" class="Bound">z</a><a id="2412" class="Symbol">.</a> <a id="2414" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2417" class="Symbol">))</a>
  <a id="2422" class="Keyword">where</a>
    <a id="2432" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2432" class="Function">[1]</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2441" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2441" class="Bound">k</a> <a id="2443" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2445" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2447" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2449" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2451" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2441" class="Bound">k</a> <a id="2453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2455" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2460" class="Symbol">→</a> <a id="2462" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2465" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2465" class="Bound">k</a> <a id="2467" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2471" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2473" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="2493" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2495" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2465" class="Bound">k</a> <a id="2497" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2499" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="2508" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2432" class="Function">[1]</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2520" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2520" class="Bound">hm</a><a id="2522" class="Symbol">)</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2533" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2520" class="Bound">hm</a>
    <a id="2540" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2432" class="Function">[1]</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2549" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2549" class="Bound">m</a> <a id="2551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2553" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2553" class="Bound">hm</a><a id="2555" class="Symbol">)</a> <a id="2557" class="Symbol">=</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2564" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2549" class="Bound">m</a><a id="2565" class="Symbol">)</a> <a id="2567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2569" href="Bool.html#1794" class="Function">Bool-or-introR</a> <a id="2584" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2553" class="Bound">hm</a>

    <a id="2592" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2592" class="Function">[2]</a> <a id="2596" class="Symbol">:</a> <a id="2598" class="Symbol">(</a><a id="2599" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2599" class="Bound">k</a> <a id="2601" class="Symbol">:</a> <a id="2603" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="2628" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2630" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2599" class="Bound">k</a> <a id="2632" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2634" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2644" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2644" class="Bound">k</a> <a id="2646" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2648" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2650" href="PropTrunc.html#1594" class="Function">]</a> <a id="2652" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2654" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2644" class="Bound">k</a> <a id="2656" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2658" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="2667" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2592" class="Function">[2]</a> <a id="2671" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2677" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2677" class="Bound">h0</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2684" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2691" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2677" class="Bound">h0</a> <a id="2694" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="2700" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2592" class="Function">[2]</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2709" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2709" class="Bound">m</a><a id="2710" class="Symbol">)</a>  <a id="2713" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2713" class="Bound">hsm</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2751" class="Function">[3]</a> <a id="2723" class="Symbol">(</a><a id="2724" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1994" class="Function">or-⊎</a> <a id="2729" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2713" class="Bound">hsm</a><a id="2732" class="Symbol">)</a>
     <a id="2739" class="Keyword">where</a>
      <a id="2751" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2751" class="Function">[3]</a> <a id="2755" class="Symbol">:</a> <a id="2757" class="Symbol">(</a><a id="2758" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="2778" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2780" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2709" class="Bound">m</a> <a id="2782" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2784" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2788" class="Symbol">)</a> <a id="2790" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2792" class="Symbol">(</a><a id="2793" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2800" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2709" class="Bound">m</a><a id="2801" class="Symbol">)</a> <a id="2803" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2805" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2809" class="Symbol">)</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2816" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2816" class="Bound">k</a> <a id="2818" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2820" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2822" href="PropTrunc.html#1594" class="Function">]</a> <a id="2824" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2292" class="Bound">s</a> <a id="2826" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2816" class="Bound">k</a> <a id="2828" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2830" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
      <a id="2841" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2751" class="Function">[3]</a> <a id="2845" class="Symbol">=</a> <a id="2847" href="Cubical.Data.Sum.Base.html#277" class="Function">S.rec</a> <a id="2853" class="Symbol">(λ</a> <a id="2856" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2856" class="Bound">hm</a> <a id="2859" class="Symbol">→</a> <a id="2861" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2592" class="Function">[2]</a> <a id="2865" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2709" class="Bound">m</a> <a id="2867" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2856" class="Bound">hm</a><a id="2869" class="Symbol">)</a> <a id="2871" class="Symbol">(λ</a> <a id="2874" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2874" class="Bound">p</a> <a id="2876" class="Symbol">→</a> <a id="2878" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2885" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2709" class="Bound">m</a><a id="2886" class="Symbol">)</a> <a id="2888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2890" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2874" class="Bound">p</a> <a id="2892" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="2893" class="Symbol">)</a>

<a id="Normalised-is-correct&#39;"></a><a id="2896" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2896" class="Function">Normalised-is-correct&#39;</a> <a id="2919" class="Symbol">:</a> <a id="2921" class="Symbol">(</a><a id="2922" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2922" class="Bound">s</a> <a id="2924" class="Symbol">:</a> <a id="2926" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2928" class="Symbol">→</a> <a id="2930" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2934" class="Symbol">)</a>
                      <a id="2958" class="Symbol">→</a> <a id="2960" class="Symbol">(</a><a id="2961" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2961" class="Bound">k</a> <a id="2963" class="Symbol">:</a> <a id="2965" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2966" class="Symbol">)</a>
                      <a id="2990" class="Symbol">→</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2996" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2996" class="Bound">k&#39;</a> <a id="2999" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3001" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3003" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3005" class="Symbol">((</a><a id="3007" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2996" class="Bound">k&#39;</a> <a id="3010" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3014" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2961" class="Bound">k</a><a id="3015" class="Symbol">)</a> <a id="3017" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3019" class="Symbol">(</a><a id="3020" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2922" class="Bound">s</a> <a id="3022" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2996" class="Bound">k&#39;</a> <a id="3025" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3027" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3031" class="Symbol">)))</a> <a id="3035" href="Iff.html#528" class="Function Operator">↔</a> <a id="3037" class="Symbol">(</a><a id="3038" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="3058" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2922" class="Bound">s</a> <a id="3060" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2961" class="Bound">k</a> <a id="3062" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3064" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3068" class="Symbol">)</a>
<a id="3070" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2896" class="Function">Normalised-is-correct&#39;</a> <a id="3093" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a> <a id="3095" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3095" class="Bound">k</a> <a id="3097" class="Symbol">=</a> <a id="3099" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3123" class="Function">[1]</a> <a id="3103" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3105" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3375" class="Function">[2]</a> <a id="3109" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3095" class="Bound">k</a>
  <a id="3113" class="Keyword">where</a>
    <a id="3123" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3123" class="Function">[1]</a> <a id="3127" class="Symbol">:</a> <a id="3129" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3132" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3132" class="Bound">k&#39;</a> <a id="3135" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3139" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3141" class="Symbol">((</a><a id="3143" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3132" class="Bound">k&#39;</a> <a id="3146" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3150" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3095" class="Bound">k</a><a id="3151" class="Symbol">)</a> <a id="3153" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3155" class="Symbol">(</a><a id="3156" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a> <a id="3158" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3132" class="Bound">k&#39;</a> <a id="3161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3163" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3167" class="Symbol">))</a> <a id="3170" class="Symbol">→</a> <a id="3172" class="Symbol">(</a><a id="3173" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="3193" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a> <a id="3195" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3095" class="Bound">k</a> <a id="3197" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3199" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3203" class="Symbol">)</a>
    <a id="3209" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3123" class="Function">[1]</a> <a id="3213" class="Symbol">(</a><a id="3214" class="Number">0</a> <a id="3216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3218" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3218" class="Bound">p</a> <a id="3220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3222" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3222" class="Bound">t</a><a id="3223" class="Symbol">)</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Bool.html#898" class="Function">Boolx≤y∧x≡t→y=t</a> <a id="3243" class="Symbol">(</a><a id="3244" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1704" class="Function">Normalised-incr</a> <a id="3260" class="Symbol">{</a><a id="3261" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a><a id="3262" class="Symbol">}</a> <a id="3264" class="Number">0</a> <a id="3266" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3095" class="Bound">k</a> <a id="3268" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3218" class="Bound">p</a><a id="3269" class="Symbol">)</a> <a id="3271" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3222" class="Bound">t</a>
    <a id="3277" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3123" class="Function">[1]</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3286" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3286" class="Bound">k&#39;</a> <a id="3289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3291" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3291" class="Bound">p</a> <a id="3293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3295" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3295" class="Bound">t</a><a id="3296" class="Symbol">)</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Bool.html#898" class="Function">Boolx≤y∧x≡t→y=t</a> <a id="3316" class="Symbol">(</a><a id="3317" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1704" class="Function">Normalised-incr</a> <a id="3333" class="Symbol">{</a><a id="3334" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a><a id="3335" class="Symbol">}</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3342" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3286" class="Bound">k&#39;</a><a id="3344" class="Symbol">)</a> <a id="3346" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3095" class="Bound">k</a> <a id="3348" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3291" class="Bound">p</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Bool.html#1794" class="Function">Bool-or-introR</a> <a id="3367" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3295" class="Bound">t</a><a id="3368" class="Symbol">)</a>

    <a id="3375" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3375" class="Function">[2]</a> <a id="3379" class="Symbol">:</a> <a id="3381" class="Symbol">(</a><a id="3382" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3382" class="Bound">k</a> <a id="3384" class="Symbol">:</a> <a id="3386" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3387" class="Symbol">)</a> <a id="3389" class="Symbol">→</a> <a id="3391" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="3411" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a> <a id="3413" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3382" class="Bound">k</a> <a id="3415" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3417" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3427" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3427" class="Bound">k&#39;</a> <a id="3430" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3432" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3434" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3436" class="Symbol">((</a><a id="3438" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3427" class="Bound">k&#39;</a> <a id="3441" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3445" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3382" class="Bound">k</a><a id="3446" class="Symbol">)</a> <a id="3448" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3450" class="Symbol">(</a><a id="3451" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a> <a id="3453" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3427" class="Bound">k&#39;</a> <a id="3456" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3458" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3462" class="Symbol">))</a>
    <a id="3469" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3375" class="Function">[2]</a> <a id="3473" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3478" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3478" class="Bound">t</a> <a id="3480" class="Symbol">=</a> <a id="3482" class="Number">0</a> <a id="3484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3486" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a> <a id="3495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3497" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3478" class="Bound">t</a>
    <a id="3503" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3375" class="Function">[2]</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3512" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3512" class="Bound">k</a><a id="3513" class="Symbol">)</a> <a id="3515" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3515" class="Bound">t</a> <a id="3517" class="Keyword">with</a> <a id="3522" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1994" class="Function">or-⊎</a> <a id="3527" class="Symbol">{</a><a id="3528" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="3548" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a> <a id="3550" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3512" class="Bound">k</a><a id="3551" class="Symbol">}</a> <a id="3553" class="Symbol">{</a><a id="3554" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3093" class="Bound">s</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3561" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3512" class="Bound">k</a><a id="3562" class="Symbol">)}</a> <a id="3565" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3515" class="Bound">t</a>
    <a id="3571" class="Symbol">...</a> <a id="3575" class="Symbol">|</a> <a id="3577" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3581" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3581" class="Bound">x</a> <a id="3583" class="Symbol">=</a> <a id="3585" class="Keyword">let</a> <a id="3589" class="Symbol">(</a><a id="3590" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3590" class="Bound">k&#39;</a> <a id="3593" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3595" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3595" class="Bound">p</a> <a id="3597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3599" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3599" class="Bound">e</a><a id="3600" class="Symbol">)</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3375" class="Function">[2]</a> <a id="3608" class="Bound">k</a> <a id="3610" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3581" class="Bound">x</a> <a id="3612" class="Keyword">in</a> <a id="3615" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3590" class="Bound">k&#39;</a> <a id="3618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3620" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="3628" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3595" class="Bound">p</a> <a id="3630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3632" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3599" class="Bound">e</a>
    <a id="3638" class="Symbol">...</a> <a id="3642" class="Symbol">|</a> <a id="3644" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3648" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3648" class="Bound">x</a> <a id="3650" class="Symbol">=</a> <a id="3652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3656" class="Bound">k</a> <a id="3658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3660" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a> <a id="3669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3671" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3648" class="Bound">x</a>

<a id="Normalised-is-correct-str"></a><a id="3674" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3674" class="Function">Normalised-is-correct-str</a> <a id="3700" class="Symbol">:</a> <a id="3702" class="Symbol">(</a><a id="3703" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3703" class="Bound">s</a> <a id="3705" class="Symbol">:</a> <a id="3707" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3709" class="Symbol">→</a> <a id="3711" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3715" class="Symbol">)</a>
                          <a id="3743" class="Symbol">→</a> <a id="3745" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3747" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3749" class="Symbol">(</a> <a id="3751" class="Symbol">λ</a> <a id="3753" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3753" class="Bound">k</a> <a id="3755" class="Symbol">→</a> <a id="3757" class="Symbol">(</a><a id="3758" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3703" class="Bound">s</a> <a id="3760" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3753" class="Bound">k</a> <a id="3762" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3764" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3768" class="Symbol">))</a>
                          <a id="3797" href="Iff.html#528" class="Function Operator">↔</a> <a id="3799" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3801" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3803" class="Symbol">(</a> <a id="3805" class="Symbol">λ</a> <a id="3807" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3807" class="Bound">k</a> <a id="3809" class="Symbol">→</a> <a id="3811" class="Symbol">(</a><a id="3812" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="3832" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3703" class="Bound">s</a> <a id="3834" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3807" class="Bound">k</a> <a id="3836" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3838" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3842" class="Symbol">))</a>
<a id="3845" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3674" class="Function">Normalised-is-correct-str</a> <a id="3871" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3871" class="Bound">s</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3894" class="Function">[1]</a> <a id="3879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3881" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4047" class="Function">[2]</a>
 <a id="3886" class="Keyword">where</a>
  <a id="3894" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3894" class="Function">[1]</a> <a id="3898" class="Symbol">:</a> <a id="3900" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3902" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3904" class="Symbol">(</a> <a id="3906" class="Symbol">λ</a> <a id="3908" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3908" class="Bound">k</a> <a id="3910" class="Symbol">→</a> <a id="3912" class="Symbol">(</a><a id="3913" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3871" class="Bound">s</a> <a id="3915" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3908" class="Bound">k</a> <a id="3917" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3919" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3923" class="Symbol">))</a> <a id="3926" class="Symbol">→</a> <a id="3928" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3930" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3932" class="Symbol">(</a> <a id="3934" class="Symbol">λ</a> <a id="3936" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3936" class="Bound">k</a> <a id="3938" class="Symbol">→</a> <a id="3940" class="Symbol">(</a><a id="3941" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="3961" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3871" class="Bound">s</a> <a id="3963" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3936" class="Bound">k</a> <a id="3965" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3967" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3971" class="Symbol">))</a>
  <a id="3976" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3894" class="Function">[1]</a> <a id="3980" class="Symbol">(</a><a id="3981" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3981" class="Bound">k</a> <a id="3983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3985" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3985" class="Bound">t</a><a id="3986" class="Symbol">)</a> <a id="3988" class="Symbol">=</a> <a id="3990" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3981" class="Bound">k</a> <a id="3992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3994" href="Iff.html#613" class="Function">lr</a> <a id="3997" class="Symbol">(</a><a id="3998" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2896" class="Function">Normalised-is-correct&#39;</a> <a id="4021" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3871" class="Bound">s</a> <a id="4023" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3981" class="Bound">k</a><a id="4024" class="Symbol">)</a> <a id="4026" class="Symbol">(</a><a id="4027" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3981" class="Bound">k</a> <a id="4029" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4031" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a> <a id="4040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4042" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3985" class="Bound">t</a><a id="4043" class="Symbol">)</a>
  <a id="4047" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4047" class="Function">[2]</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4055" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4057" class="Symbol">(</a> <a id="4059" class="Symbol">λ</a> <a id="4061" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4061" class="Bound">k</a> <a id="4063" class="Symbol">→</a> <a id="4065" class="Symbol">(</a><a id="4066" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="4086" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3871" class="Bound">s</a> <a id="4088" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4061" class="Bound">k</a> <a id="4090" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4092" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4096" class="Symbol">))</a> <a id="4099" class="Symbol">→</a> <a id="4101" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4103" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4105" class="Symbol">(</a> <a id="4107" class="Symbol">λ</a> <a id="4109" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4109" class="Bound">k</a> <a id="4111" class="Symbol">→</a> <a id="4113" class="Symbol">(</a><a id="4114" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3871" class="Bound">s</a> <a id="4116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4109" class="Bound">k</a> <a id="4118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4120" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4124" class="Symbol">))</a>
  <a id="4129" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4047" class="Function">[2]</a> <a id="4133" class="Symbol">(</a><a id="4134" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4134" class="Bound">k</a> <a id="4136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4138" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4138" class="Bound">t</a><a id="4139" class="Symbol">)</a> <a id="4141" class="Symbol">=</a> <a id="4143" class="Keyword">let</a> <a id="4147" class="Symbol">(</a><a id="4148" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4148" class="Bound">k&#39;</a> <a id="4151" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4153" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4153" class="Bound">p</a> <a id="4155" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4157" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4157" class="Bound">t&#39;</a><a id="4159" class="Symbol">)</a> <a id="4161" class="Symbol">=</a> <a id="4163" href="Iff.html#671" class="Function">rl</a> <a id="4166" class="Symbol">(</a><a id="4167" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2896" class="Function">Normalised-is-correct&#39;</a> <a id="4190" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3871" class="Bound">s</a> <a id="4192" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4134" class="Bound">k</a><a id="4193" class="Symbol">)</a> <a id="4195" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4138" class="Bound">t</a> <a id="4197" class="Keyword">in</a> <a id="4200" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4148" class="Bound">k&#39;</a> <a id="4203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4205" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4157" class="Bound">t&#39;</a>

<a id="4209" class="Comment">----------------------------------------------------------------------</a>

<a id="_semi-dec-str-up-to_"></a><a id="4281" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">_semi-dec-str-up-to_</a> <a id="4302" class="Symbol">:</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4307" class="Symbol">→</a> <a id="4309" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4314" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="4315" class="Symbol">)</a> <a id="4317" class="Symbol">→</a> <a id="4319" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4321" class="Symbol">→</a> <a id="4323" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4328" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a>
<a id="4330" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4330" class="Bound">P</a> <a id="4332" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="4351" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4351" class="Bound">n</a> <a id="4353" class="Symbol">=</a> <a id="4355" class="Symbol">(</a><a id="4356" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4356" class="Bound">i</a> <a id="4358" class="Symbol">:</a> <a id="4360" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4361" class="Symbol">)</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4356" class="Bound">i</a> <a id="4367" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="4371" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4351" class="Bound">n</a> <a id="4373" class="Symbol">→</a> <a id="4375" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="4388" class="Symbol">(</a><a id="4389" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4330" class="Bound">P</a> <a id="4391" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4356" class="Bound">i</a><a id="4392" class="Symbol">)</a>

<a id="_semi-dec-up-to_"></a><a id="4395" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">_semi-dec-up-to_</a> <a id="4412" class="Symbol">:</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4417" class="Symbol">→</a> <a id="4419" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4424" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="4425" class="Symbol">)</a> <a id="4427" class="Symbol">→</a> <a id="4429" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4438" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a>
<a id="4440" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4440" class="Bound">P</a> <a id="4442" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="4457" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4457" class="Bound">n</a> <a id="4459" class="Symbol">=</a> <a id="4461" class="Symbol">(</a><a id="4462" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4462" class="Bound">i</a> <a id="4464" class="Symbol">:</a> <a id="4466" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4467" class="Symbol">)</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4462" class="Bound">i</a> <a id="4473" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="4477" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4457" class="Bound">n</a> <a id="4479" class="Symbol">→</a> <a id="4481" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4490" class="Symbol">(</a><a id="4491" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4440" class="Bound">P</a> <a id="4493" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4462" class="Bound">i</a><a id="4494" class="Symbol">)</a>

<a id="semi-dec-restrict-to"></a><a id="4497" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="4518" class="Symbol">:</a> <a id="4520" class="Symbol">{</a><a id="4521" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4521" class="Bound">P</a> <a id="4523" class="Symbol">:</a> <a id="4525" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4534" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="4535" class="Symbol">}</a> <a id="4537" class="Symbol">(</a><a id="4538" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4538" class="Bound">n</a> <a id="4540" class="Symbol">:</a> <a id="4542" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4543" class="Symbol">)</a>
                     <a id="4566" class="Symbol">→</a> <a id="4568" class="Symbol">((</a><a id="4570" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4570" class="Bound">i</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4575" class="Symbol">)</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4588" class="Symbol">(</a><a id="4589" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4521" class="Bound">P</a> <a id="4591" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4570" class="Bound">i</a><a id="4592" class="Symbol">))</a>
                     <a id="4616" class="Symbol">→</a> <a id="4618" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4521" class="Bound">P</a> <a id="4620" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="4635" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4538" class="Bound">n</a>
<a id="4637" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="4658" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4658" class="Bound">n</a> <a id="4660" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4660" class="Bound">σ</a> <a id="4662" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4662" class="Bound">i</a> <a id="4664" class="Symbol">_</a> <a id="4666" class="Symbol">=</a> <a id="4668" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4660" class="Bound">σ</a> <a id="4670" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4662" class="Bound">i</a>

<a id="4673" class="Keyword">module</a> <a id="CharacteristicOrdinal"></a><a id="4680" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a>
        <a id="4710" class="Symbol">(</a><a id="4711" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4724" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="4725" class="Symbol">)</a>
       <a id="4734" class="Keyword">where</a>

 <a id="CharacteristicOrdinal.semi-dec-str-restricted"></a><a id="4742" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="4766" class="Symbol">:</a> <a id="4768" class="Symbol">{</a><a id="4769" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4769" class="Bound">k</a> <a id="4771" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4771" class="Bound">n</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4776" class="Symbol">}</a>
                         <a id="4803" class="Symbol">→</a> <a id="4805" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4769" class="Bound">k</a> <a id="4807" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="4811" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4771" class="Bound">n</a>
                         <a id="4838" class="Symbol">→</a> <a id="4840" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="4842" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="4861" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4771" class="Bound">n</a>
                         <a id="4888" class="Symbol">→</a> <a id="4890" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="4892" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="4911" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4769" class="Bound">k</a>
 <a id="4914" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="4938" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4938" class="Bound">k&lt;n</a> <a id="4942" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4942" class="Bound">σ</a> <a id="4944" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4944" class="Bound">i</a> <a id="4946" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4946" class="Bound">i&lt;k</a> <a id="4950" class="Symbol">=</a> <a id="4952" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4942" class="Bound">σ</a> <a id="4954" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4944" class="Bound">i</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Cubical.Data.Nat.Order.html#4249" class="Function">N.&lt;-trans</a> <a id="4967" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4946" class="Bound">i&lt;k</a> <a id="4971" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4938" class="Bound">k&lt;n</a><a id="4974" class="Symbol">)</a>

 <a id="CharacteristicOrdinal.semi-dec-str-restricted-≤"></a><a id="4978" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="5004" class="Symbol">:</a> <a id="5006" class="Symbol">{</a><a id="5007" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5007" class="Bound">k</a> <a id="5009" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5009" class="Bound">n</a> <a id="5011" class="Symbol">:</a> <a id="5013" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5014" class="Symbol">}</a>
                           <a id="5043" class="Symbol">→</a> <a id="5045" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5007" class="Bound">k</a> <a id="5047" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="5051" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5009" class="Bound">n</a>
                           <a id="5080" class="Symbol">→</a> <a id="5082" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="5084" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="5103" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5009" class="Bound">n</a>
                           <a id="5132" class="Symbol">→</a> <a id="5134" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="5136" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="5155" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5007" class="Bound">k</a>
 <a id="5158" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="5184" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5184" class="Bound">k≤n</a> <a id="5188" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5188" class="Bound">σ</a> <a id="5190" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5190" class="Bound">i</a> <a id="5192" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5192" class="Bound">i&lt;k</a> <a id="5196" class="Symbol">=</a> <a id="5198" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5188" class="Bound">σ</a> <a id="5200" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5190" class="Bound">i</a> <a id="5202" class="Symbol">(</a><a id="5203" href="Cubical.Data.Nat.Order.html#4196" class="Function">N.&lt;≤-trans</a> <a id="5214" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5192" class="Bound">i&lt;k</a> <a id="5218" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5184" class="Bound">k≤n</a><a id="5221" class="Symbol">)</a>

 <a id="5225" class="Keyword">module</a> <a id="CharacteristicOrdinal.CharacteristicOrdinal-Construction₁"></a><a id="5232" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
        <a id="5276" class="Symbol">(</a><a id="5277" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5277" class="Bound">n</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5282" class="Symbol">)</a>
        <a id="5292" class="Symbol">(</a><a id="5293" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5293" class="Bound">σ</a> <a id="5295" class="Symbol">:</a> <a id="5297" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="5299" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="5318" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5277" class="Bound">n</a><a id="5319" class="Symbol">)</a>
       <a id="5328" class="Keyword">where</a>

  <a id="CharacteristicOrdinal.CharacteristicOrdinal-Construction₁.normal-seq"></a><a id="5337" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="5348" class="Symbol">:</a> <a id="5350" class="Symbol">(</a><a id="5351" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5351" class="Bound">i</a> <a id="5353" class="Symbol">:</a> <a id="5355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5356" class="Symbol">)</a> <a id="5358" class="Symbol">→</a> <a id="5360" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5351" class="Bound">i</a> <a id="5362" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="5366" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5277" class="Bound">n</a> <a id="5368" class="Symbol">→</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5373" class="Symbol">→</a> <a id="5375" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5379" class="Symbol">)</a>
  <a id="5383" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="5394" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5394" class="Bound">i</a> <a id="5396" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5396" class="Bound">i&lt;n</a> <a id="5400" class="Symbol">=</a> <a id="5402" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5427" class="Symbol">(</a><a id="5428" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5293" class="Bound">σ</a> <a id="5430" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5394" class="Bound">i</a> <a id="5432" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5396" class="Bound">i&lt;n</a><a id="5435" class="Symbol">))</a>

  <a id="CharacteristicOrdinal.CharacteristicOrdinal-Construction₁.normal-seq-sum"></a><a id="5441" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5460" class="Symbol">→</a> <a id="5462" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="5466" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="5481" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5481" class="Bound">k</a> <a id="5483" class="Symbol">=</a> <a id="5485" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="5495" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">_N+_</a> <a id="5500" class="Number">0</a> <a id="5502" class="Symbol">(λ</a> <a id="5505" class="Symbol">(</a><a id="5506" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5506" class="Bound">i</a> <a id="5508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5510" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5510" class="Bound">l</a><a id="5511" class="Symbol">)</a> <a id="5513" class="Symbol">→</a> <a id="5515" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="5524" class="Symbol">(</a><a id="5525" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="5536" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5506" class="Bound">i</a> <a id="5538" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5510" class="Bound">l</a> <a id="5540" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5481" class="Bound">k</a><a id="5541" class="Symbol">))</a>

 <a id="5546" class="Keyword">module</a> <a id="5553" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5553" class="Module">_</a> <a id="5555" class="Keyword">where</a>
  <a id="5563" class="Keyword">open</a> <a id="5568" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>

  <a id="5607" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5607" class="Function">normal-seq-sim</a> <a id="5622" class="Symbol">:</a> <a id="5624" class="Symbol">(</a><a id="5625" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5625" class="Bound">n</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5630" class="Symbol">)</a> <a id="5632" class="Symbol">(</a><a id="5633" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5633" class="Bound">σ₁</a> <a id="5636" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5636" class="Bound">σ₂</a> <a id="5639" class="Symbol">:</a> <a id="5641" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="5643" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="5662" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5625" class="Bound">n</a><a id="5663" class="Symbol">)</a>
                   <a id="5684" class="Symbol">(</a><a id="5685" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5685" class="Bound">i</a> <a id="5687" class="Symbol">:</a> <a id="5689" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5690" class="Symbol">)</a> <a id="5692" class="Symbol">(</a><a id="5693" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5693" class="Bound">l</a> <a id="5695" class="Symbol">:</a> <a id="5697" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5685" class="Bound">i</a> <a id="5699" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="5703" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5625" class="Bound">n</a><a id="5704" class="Symbol">)</a> <a id="5706" class="Symbol">(</a><a id="5707" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5707" class="Bound">k</a> <a id="5709" class="Symbol">:</a> <a id="5711" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5712" class="Symbol">)</a>
                 <a id="5731" class="Symbol">→</a> <a id="5733" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5736" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5736" class="Bound">m</a> <a id="5738" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5740" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5742" href="PropTrunc.html#1594" class="Function">]</a> <a id="5744" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="5755" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5625" class="Bound">n</a> <a id="5757" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5633" class="Bound">σ₁</a> <a id="5760" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5685" class="Bound">i</a> <a id="5762" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5693" class="Bound">l</a> <a id="5764" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5707" class="Bound">k</a> <a id="5766" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="5769" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="5780" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5625" class="Bound">n</a> <a id="5782" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5636" class="Bound">σ₂</a> <a id="5785" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5685" class="Bound">i</a> <a id="5787" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5693" class="Bound">l</a> <a id="5789" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5736" class="Bound">m</a>
  <a id="5793" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5607" class="Function">normal-seq-sim</a> <a id="5808" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5808" class="Bound">n</a> <a id="5810" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5810" class="Bound">σ₁</a> <a id="5813" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5813" class="Bound">σ₂</a> <a id="5816" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5816" class="Bound">i</a> <a id="5818" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5818" class="Bound">l</a> <a id="5820" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5820" class="Bound">k</a> <a id="5822" class="Keyword">with</a> <a id="5827" class="Symbol">(</a><a id="5828" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="5839" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5808" class="Bound">n</a> <a id="5841" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5810" class="Bound">σ₁</a> <a id="5844" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5816" class="Bound">i</a> <a id="5846" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5818" class="Bound">l</a> <a id="5848" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5820" class="Bound">k</a><a id="5849" class="Symbol">)</a> <a id="5851" href="Cubical.Foundations.Prelude.html#16705" class="Function Operator">UsingEq</a>
  <a id="5861" class="Symbol">...</a> <a id="5865" class="Symbol">|</a> <a id="5867" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5872" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5874" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5874" class="Bound">e</a> <a id="5876" class="Symbol">=</a> <a id="5878" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="5894" class="Symbol">λ</a> <a id="5896" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5896" class="Bound">e&#39;</a> <a id="5899" class="Symbol">→</a> <a id="5901" href="Bool.html#756" class="Function">Bool≡→≤</a> <a id="5909" class="Symbol">(</a><a id="5910" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5874" class="Bound">e</a> <a id="5912" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5918" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5896" class="Bound">e&#39;</a><a id="5920" class="Symbol">))</a> <a id="5923" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6256" class="Function">[2]</a>
   <a id="5930" class="Keyword">where</a>
     <a id="5941" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5941" class="Function">s₁</a> <a id="5944" class="Symbol">:</a> <a id="5946" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5948" class="Symbol">→</a> <a id="5950" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
     <a id="5960" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5941" class="Function">s₁</a> <a id="5963" class="Symbol">=</a> <a id="5965" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5969" class="Symbol">(</a><a id="5970" class="Bound">σ₁</a> <a id="5973" class="Bound">i</a> <a id="5975" class="Bound">l</a><a id="5976" class="Symbol">)</a>
     <a id="5983" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5983" class="Function">s₁-spec</a> <a id="5991" class="Symbol">:</a> <a id="5993" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="5995" class="Bound">i</a> <a id="5997" href="Iff.html#528" class="Function Operator">↔</a> <a id="5999" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6002" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6002" class="Bound">n</a> <a id="6004" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6006" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6008" href="PropTrunc.html#1594" class="Function">]</a> <a id="6010" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5941" class="Function">s₁</a> <a id="6013" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6002" class="Bound">n</a> <a id="6015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6017" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="6027" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5983" class="Function">s₁-spec</a> <a id="6035" class="Symbol">=</a> <a id="6037" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6041" class="Symbol">(</a><a id="6042" class="Bound">σ₁</a> <a id="6045" class="Bound">i</a> <a id="6047" class="Bound">l</a><a id="6048" class="Symbol">)</a>
     <a id="6055" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6055" class="Function">s₂</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6062" class="Symbol">→</a> <a id="6064" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
     <a id="6074" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6055" class="Function">s₂</a> <a id="6077" class="Symbol">=</a> <a id="6079" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6083" class="Symbol">(</a><a id="6084" class="Bound">σ₂</a> <a id="6087" class="Bound">i</a> <a id="6089" class="Bound">l</a><a id="6090" class="Symbol">)</a>
     <a id="6097" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6097" class="Function">s₂-spec</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="6109" class="Bound">i</a> <a id="6111" href="Iff.html#528" class="Function Operator">↔</a> <a id="6113" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6116" class="Bound">n</a> <a id="6118" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6120" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6122" href="PropTrunc.html#1594" class="Function">]</a> <a id="6124" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6055" class="Function">s₂</a> <a id="6127" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6116" class="Bound">n</a> <a id="6129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6131" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="6141" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6097" class="Function">s₂-spec</a> <a id="6149" class="Symbol">=</a> <a id="6151" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6155" class="Symbol">(</a><a id="6156" class="Bound">σ₂</a> <a id="6159" class="Bound">i</a> <a id="6161" class="Bound">l</a><a id="6162" class="Symbol">)</a>
     <a id="6169" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6169" class="Function">[1]</a> <a id="6173" class="Symbol">:</a> <a id="6175" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6178" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6178" class="Bound">m</a> <a id="6180" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6182" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6184" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6186" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5941" class="Function">s₁</a> <a id="6189" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6178" class="Bound">m</a> <a id="6191" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6193" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="6203" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6169" class="Function">[1]</a> <a id="6207" class="Symbol">=</a> <a id="6209" href="Iff.html#671" class="Function">rl</a> <a id="6212" class="Symbol">(</a><a id="6213" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3674" class="Function">Normalised-is-correct-str</a> <a id="6239" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5941" class="Function">s₁</a><a id="6241" class="Symbol">)</a> <a id="6243" class="Symbol">(</a><a id="6244" class="Bound">k</a> <a id="6246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6248" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5874" class="Bound">e</a><a id="6249" class="Symbol">)</a>
     <a id="6256" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6256" class="Function">[2]</a> <a id="6260" class="Symbol">:</a> <a id="6262" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6265" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6265" class="Bound">m</a> <a id="6267" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6269" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6271" href="PropTrunc.html#1594" class="Function">]</a> <a id="6273" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="6284" class="Bound">n</a> <a id="6286" class="Bound">σ₂</a> <a id="6289" class="Bound">i</a> <a id="6291" class="Bound">l</a> <a id="6293" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6265" class="Bound">m</a> <a id="6295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6297" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="6307" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6256" class="Function">[2]</a> <a id="6311" class="Symbol">=</a> <a id="6313" href="Iff.html#613" class="Function">lr</a> <a id="6316" class="Symbol">(</a><a id="6317" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2119" class="Function">Normalised-is-correct</a> <a id="6339" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6055" class="Function">s₂</a><a id="6341" class="Symbol">)</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Iff.html#613" class="Function">lr</a> <a id="6347" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6097" class="Function">s₂-spec</a> <a id="6355" class="Symbol">(</a><a id="6356" href="Iff.html#671" class="Function">rl</a> <a id="6359" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5983" class="Function">s₁-spec</a> <a id="6367" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6369" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6169" class="Function">[1]</a> <a id="6373" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="6374" class="Symbol">))</a>
  <a id="6379" class="Symbol">...</a> <a id="6383" class="Symbol">|</a> <a id="6385" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6393" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6393" class="Bound">e</a> <a id="6395" class="Symbol">=</a> <a id="6397" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="6399" class="Bound">k</a> <a id="6401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6403" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6409" class="Symbol">(</a><a id="6410" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_B≤</a> <a id="6414" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="6425" class="Bound">n</a> <a id="6427" class="Bound">σ₂</a> <a id="6430" class="Bound">i</a> <a id="6432" class="Bound">l</a> <a id="6434" class="Bound">k</a><a id="6435" class="Symbol">)</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6442" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6393" class="Bound">e</a><a id="6443" class="Symbol">)</a> <a id="6445" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="6448" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

  <a id="6453" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6453" class="Function">normal-seq-sum-zero</a> <a id="6473" class="Symbol">:</a> <a id="6475" class="Symbol">(</a><a id="6476" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6476" class="Bound">σ</a> <a id="6478" class="Symbol">:</a> <a id="6480" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="6482" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="6501" class="Number">0</a><a id="6502" class="Symbol">)</a> <a id="6504" class="Symbol">(</a><a id="6505" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6505" class="Bound">k</a> <a id="6507" class="Symbol">:</a> <a id="6509" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6510" class="Symbol">)</a>
                      <a id="6534" class="Symbol">→</a> <a id="6536" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="6551" class="Number">0</a> <a id="6553" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6476" class="Bound">σ</a> <a id="6555" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6505" class="Bound">k</a> <a id="6557" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6559" class="Number">0</a>
  <a id="6563" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6453" class="Function">normal-seq-sum-zero</a> <a id="6583" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6583" class="Bound">σ</a> <a id="6585" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6585" class="Bound">k</a> <a id="6587" class="Symbol">=</a> <a id="6589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6597" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6597" class="Function">normal-seq-sum-one</a> <a id="6616" class="Symbol">:</a> <a id="6618" class="Symbol">(</a><a id="6619" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6619" class="Bound">σ</a> <a id="6621" class="Symbol">:</a> <a id="6623" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="6625" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="6644" class="Number">1</a><a id="6645" class="Symbol">)</a> <a id="6647" class="Symbol">(</a><a id="6648" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6648" class="Bound">k</a> <a id="6650" class="Symbol">:</a> <a id="6652" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6653" class="Symbol">)</a>
                     <a id="6676" class="Symbol">→</a> <a id="6678" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="6693" class="Number">1</a> <a id="6695" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6619" class="Bound">σ</a> <a id="6697" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6648" class="Bound">k</a> <a id="6699" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6701" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="6710" class="Symbol">(</a><a id="6711" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="6722" class="Number">1</a> <a id="6724" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6619" class="Bound">σ</a> <a id="6726" class="Number">0</a> <a id="6728" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="6736" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6648" class="Bound">k</a><a id="6737" class="Symbol">)</a>
  <a id="6741" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6597" class="Function">normal-seq-sum-one</a> <a id="6760" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6760" class="Bound">σ</a> <a id="6762" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6762" class="Bound">k</a> <a id="6764" class="Symbol">=</a> <a id="6766" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="6783" class="Symbol">(</a><a id="6784" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="6795" class="Number">1</a> <a id="6797" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6760" class="Bound">σ</a> <a id="6799" class="Number">0</a> <a id="6801" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="6809" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6762" class="Bound">k</a><a id="6810" class="Symbol">))</a>

  <a id="6816" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="6835" class="Symbol">:</a> <a id="6837" class="Symbol">{</a><a id="6838" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6838" class="Bound">n</a> <a id="6840" class="Symbol">:</a> <a id="6842" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6843" class="Symbol">}</a> <a id="6845" class="Symbol">(</a><a id="6846" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6846" class="Bound">σ</a> <a id="6848" class="Symbol">:</a> <a id="6850" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="6852" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="6871" class="Symbol">(</a><a id="6872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6876" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6838" class="Bound">n</a><a id="6877" class="Symbol">))</a> <a id="6880" class="Symbol">(</a><a id="6881" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6881" class="Bound">k</a> <a id="6883" class="Symbol">:</a> <a id="6885" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6886" class="Symbol">)</a>
                     <a id="6909" class="Symbol">→</a> <a id="6911" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6931" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6838" class="Bound">n</a><a id="6932" class="Symbol">)</a> <a id="6934" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6846" class="Bound">σ</a> <a id="6936" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6881" class="Bound">k</a>
                       <a id="6961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6963" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="6978" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6838" class="Bound">n</a> <a id="6980" class="Symbol">(</a><a id="6981" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="7005" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7013" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6846" class="Bound">σ</a><a id="7014" class="Symbol">)</a> <a id="7016" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6881" class="Bound">k</a>
                         <a id="7043" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="7046" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="7055" class="Symbol">(</a><a id="7056" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7072" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6838" class="Bound">n</a><a id="7073" class="Symbol">)</a> <a id="7075" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6846" class="Bound">σ</a> <a id="7077" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6838" class="Bound">n</a> <a id="7079" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7087" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6881" class="Bound">k</a><a id="7088" class="Symbol">)</a>
  <a id="7092" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="7111" class="Symbol">{</a><a id="7112" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a><a id="7113" class="Symbol">}</a> <a id="7115" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7115" class="Bound">σ</a> <a id="7117" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7117" class="Bound">k</a> <a id="7119" class="Symbol">=</a> <a id="7121" href="Cubical.Data.Nat.Properties.html#5084" class="Function">N.+-comm</a> <a id="7130" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7284" class="Function">N₃</a> <a id="7133" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7167" class="Function">N₁</a> <a id="7136" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7138" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7143" class="Symbol">(</a><a id="7144" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7167" class="Function">N₁</a> <a id="7147" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+_</a><a id="7150" class="Symbol">)</a> <a id="7152" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7341" class="Function">e</a>
   <a id="7157" class="Keyword">where</a>
    <a id="7167" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7167" class="Function">N₁</a> <a id="7170" class="Symbol">=</a> <a id="7172" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7187" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a> <a id="7189" class="Symbol">(</a><a id="7190" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="7214" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7222" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7115" class="Bound">σ</a><a id="7223" class="Symbol">)</a> <a id="7225" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7117" class="Bound">k</a>
    <a id="7231" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7231" class="Function">N₂</a> <a id="7234" class="Symbol">=</a> <a id="7236" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="7245" class="Symbol">(</a><a id="7246" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="7257" class="Symbol">(</a><a id="7258" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7262" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a><a id="7263" class="Symbol">)</a> <a id="7265" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7115" class="Bound">σ</a> <a id="7267" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a> <a id="7269" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7277" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7117" class="Bound">k</a><a id="7278" class="Symbol">)</a>
    <a id="7284" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7284" class="Function">N₃</a> <a id="7287" class="Symbol">=</a> <a id="7289" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="7298" class="Symbol">(</a><a id="7299" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="7310" class="Symbol">(</a><a id="7311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7315" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a><a id="7316" class="Symbol">)</a> <a id="7318" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7115" class="Bound">σ</a> <a id="7320" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7327" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="7332" class="Symbol">)</a> <a id="7334" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7117" class="Bound">k</a><a id="7335" class="Symbol">)</a>
    <a id="7341" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7341" class="Function">e</a> <a id="7343" class="Symbol">:</a> <a id="7345" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7284" class="Function">N₃</a> <a id="7348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7350" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7231" class="Function">N₂</a>
    <a id="7357" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7341" class="Function">e</a> <a id="7359" class="Symbol">=</a> <a id="7361" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7366" class="Symbol">(λ</a> <a id="7369" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7369" class="Bound">-</a> <a id="7371" class="Symbol">→</a> <a id="7373" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="7382" class="Symbol">(</a><a id="7383" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="7394" class="Symbol">(</a><a id="7395" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7399" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a><a id="7400" class="Symbol">)</a> <a id="7402" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7115" class="Bound">σ</a> <a id="7404" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7112" class="Bound">n</a> <a id="7406" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7369" class="Bound">-</a> <a id="7408" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7117" class="Bound">k</a><a id="7409" class="Symbol">))</a> <a id="7412" class="Symbol">(</a><a id="7413" href="Cubical.Data.Nat.Order.html#981" class="Function">N.isProp≤</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7428" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="7433" class="Symbol">)</a> <a id="7435" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="7442" class="Symbol">)</a>

  <a id="7447" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7447" class="Function">normal-seq-sum-increasing</a>
   <a id="7476" class="Symbol">:</a> <a id="7478" class="Symbol">(</a><a id="7479" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7479" class="Bound">n</a> <a id="7481" class="Symbol">:</a> <a id="7483" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7484" class="Symbol">)</a> <a id="7486" class="Symbol">(</a><a id="7487" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7487" class="Bound">σ</a> <a id="7489" class="Symbol">:</a> <a id="7491" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="7493" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="7512" class="Symbol">(</a><a id="7513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7517" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7479" class="Bound">n</a><a id="7518" class="Symbol">))</a> <a id="7521" class="Symbol">(</a><a id="7522" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7522" class="Bound">k</a> <a id="7524" class="Symbol">:</a> <a id="7526" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7527" class="Symbol">)</a>
   <a id="7532" class="Symbol">→</a> <a id="7534" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7549" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7479" class="Bound">n</a> <a id="7551" class="Symbol">(</a><a id="7552" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="7576" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7584" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7487" class="Bound">σ</a><a id="7585" class="Symbol">)</a> <a id="7587" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7522" class="Bound">k</a>
     <a id="7594" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="7598" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7613" class="Symbol">(</a><a id="7614" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7618" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7479" class="Bound">n</a><a id="7619" class="Symbol">)</a> <a id="7621" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7487" class="Bound">σ</a> <a id="7623" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7522" class="Bound">k</a>
  <a id="7627" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7447" class="Function">normal-seq-sum-increasing</a> <a id="7653" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7653" class="Bound">n</a> <a id="7655" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7655" class="Bound">σ</a> <a id="7657" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7657" class="Bound">k</a> <a id="7659" class="Symbol">=</a> <a id="7661" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7780" class="Function">M</a> <a id="7663" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7665" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7832" class="Function">e</a>
   <a id="7670" class="Keyword">where</a>
    <a id="7680" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7680" class="Function">N₁</a> <a id="7683" class="Symbol">=</a> <a id="7685" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7700" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7653" class="Bound">n</a> <a id="7702" class="Symbol">(</a><a id="7703" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="7727" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7735" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7655" class="Bound">σ</a><a id="7736" class="Symbol">)</a> <a id="7738" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7657" class="Bound">k</a>
    <a id="7744" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7744" class="Function">N₂</a> <a id="7747" class="Symbol">=</a> <a id="7749" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7764" class="Symbol">(</a><a id="7765" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7769" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7653" class="Bound">n</a><a id="7770" class="Symbol">)</a> <a id="7772" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7655" class="Bound">σ</a> <a id="7774" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7657" class="Bound">k</a>
    <a id="7780" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7780" class="Function">M</a> <a id="7782" class="Symbol">=</a> <a id="7784" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="7793" class="Symbol">(</a><a id="7794" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7810" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7653" class="Bound">n</a><a id="7811" class="Symbol">)</a> <a id="7813" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7655" class="Bound">σ</a> <a id="7815" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7653" class="Bound">n</a> <a id="7817" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7825" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7657" class="Bound">k</a><a id="7826" class="Symbol">)</a>
    <a id="7832" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7832" class="Function">e</a> <a id="7834" class="Symbol">:</a> <a id="7836" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7780" class="Function">M</a> <a id="7838" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="7841" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7680" class="Function">N₁</a> <a id="7844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7846" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7744" class="Function">N₂</a>
    <a id="7853" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7832" class="Function">e</a> <a id="7855" class="Symbol">=</a> <a id="7857" href="Cubical.Data.Nat.Properties.html#5084" class="Function">N.+-comm</a> <a id="7866" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7780" class="Function">M</a> <a id="7868" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7680" class="Function">N₁</a> <a id="7871" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7873" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7877" class="Symbol">(</a><a id="7878" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="7897" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7655" class="Bound">σ</a> <a id="7899" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7657" class="Bound">k</a><a id="7900" class="Symbol">)</a>

  <a id="7905" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="7929" class="Symbol">:</a> <a id="7931" class="Symbol">(</a><a id="7932" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7932" class="Bound">n</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7937" class="Symbol">)</a> <a id="7939" class="Symbol">(</a><a id="7940" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7940" class="Bound">σ</a> <a id="7942" class="Symbol">:</a> <a id="7944" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="7946" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="7965" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7932" class="Bound">n</a><a id="7966" class="Symbol">)</a> <a id="7968" class="Symbol">(</a><a id="7969" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7969" class="Bound">k₁</a> <a id="7972" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7972" class="Bound">k₂</a> <a id="7975" class="Symbol">:</a> <a id="7977" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7978" class="Symbol">)</a>
                          <a id="8006" class="Symbol">→</a> <a id="8008" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7969" class="Bound">k₁</a> <a id="8011" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8015" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7972" class="Bound">k₂</a>
                          <a id="8044" class="Symbol">→</a> <a id="8046" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8061" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7932" class="Bound">n</a> <a id="8063" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7940" class="Bound">σ</a> <a id="8065" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7969" class="Bound">k₁</a> <a id="8068" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8072" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8087" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7932" class="Bound">n</a> <a id="8089" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7940" class="Bound">σ</a> <a id="8091" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7972" class="Bound">k₂</a>
  <a id="8096" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="8120" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8125" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8125" class="Bound">σ</a> <a id="8127" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8127" class="Bound">k₁</a> <a id="8130" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8130" class="Bound">k₂</a> <a id="8133" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8133" class="Bound">l</a> <a id="8135" class="Symbol">=</a>
   <a id="8140" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="8147" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N._≤_</a> <a id="8153" class="Symbol">(</a><a id="8154" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8158" class="Symbol">(</a><a id="8159" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6453" class="Function">normal-seq-sum-zero</a> <a id="8179" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8125" class="Bound">σ</a> <a id="8181" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8127" class="Bound">k₁</a><a id="8183" class="Symbol">))</a>
                <a id="8202" class="Symbol">(</a><a id="8203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8207" class="Symbol">(</a><a id="8208" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6453" class="Function">normal-seq-sum-zero</a> <a id="8228" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8125" class="Bound">σ</a> <a id="8230" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8130" class="Bound">k₂</a><a id="8232" class="Symbol">))</a>
                <a id="8251" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
  <a id="8262" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="8286" class="Symbol">(</a><a id="8287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8291" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8291" class="Bound">n</a><a id="8292" class="Symbol">)</a> <a id="8294" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8294" class="Bound">σ</a> <a id="8296" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8296" class="Bound">k₁</a> <a id="8299" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8299" class="Bound">k₂</a> <a id="8302" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8302" class="Bound">l</a> <a id="8304" class="Symbol">=</a>
   <a id="8309" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="8316" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N._≤_</a> <a id="8322" class="Symbol">(</a><a id="8323" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8327" class="Symbol">(</a><a id="8328" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="8347" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8294" class="Bound">σ</a> <a id="8349" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8296" class="Bound">k₁</a><a id="8351" class="Symbol">))</a>
                <a id="8370" class="Symbol">(</a><a id="8371" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8375" class="Symbol">(</a><a id="8376" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="8395" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8294" class="Bound">σ</a> <a id="8397" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8299" class="Bound">k₂</a><a id="8399" class="Symbol">))</a>
                <a id="8418" class="Symbol">(</a><a id="8419" href="Cubical.Data.Nat.Order.html#2527" class="Function">N.≤-+-≤</a> <a id="8427" class="Symbol">(</a><a id="8428" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="8452" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8291" class="Bound">n</a>
                           <a id="8481" class="Symbol">(</a><a id="8482" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="8506" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="8514" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8294" class="Bound">σ</a><a id="8515" class="Symbol">)</a> <a id="8517" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8296" class="Bound">k₁</a> <a id="8520" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8299" class="Bound">k₂</a> <a id="8523" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8302" class="Bound">l</a><a id="8524" class="Symbol">)</a>
                         <a id="8551" class="Symbol">(</a><a id="8552" href="Bool.html#416" class="Function">Bool→Nat-mono</a> <a id="8566" class="Symbol">(</a><a id="8567" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1704" class="Function">Normalised-incr</a> <a id="8583" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8296" class="Bound">k₁</a> <a id="8586" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8299" class="Bound">k₂</a> <a id="8589" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8302" class="Bound">l</a><a id="8590" class="Symbol">)))</a>

  <a id="8597" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8597" class="Function">normal-seq-sum-bounded</a>
   <a id="8623" class="Symbol">:</a> <a id="8625" class="Symbol">(</a><a id="8626" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8626" class="Bound">n</a> <a id="8628" class="Symbol">:</a> <a id="8630" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8631" class="Symbol">)</a> <a id="8633" class="Symbol">(</a><a id="8634" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8634" class="Bound">σ</a> <a id="8636" class="Symbol">:</a> <a id="8638" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="8640" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="8659" class="Symbol">(</a><a id="8660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8664" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8626" class="Bound">n</a><a id="8665" class="Symbol">))</a> <a id="8668" class="Symbol">(</a><a id="8669" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8669" class="Bound">k</a> <a id="8671" class="Symbol">:</a> <a id="8673" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8674" class="Symbol">)</a>
   <a id="8679" class="Symbol">→</a> <a id="8681" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8696" class="Symbol">(</a><a id="8697" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8701" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8626" class="Bound">n</a><a id="8702" class="Symbol">)</a> <a id="8704" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8634" class="Bound">σ</a> <a id="8706" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8669" class="Bound">k</a>
     <a id="8713" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8717" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8732" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8626" class="Bound">n</a> <a id="8734" class="Symbol">(</a><a id="8735" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="8759" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="8767" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8634" class="Bound">σ</a><a id="8768" class="Symbol">)</a> <a id="8770" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8669" class="Bound">k</a> <a id="8772" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="8775" class="Number">1</a>
  <a id="8779" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8597" class="Function">normal-seq-sum-bounded</a> <a id="8802" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8802" class="Bound">n</a> <a id="8804" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8804" class="Bound">σ</a> <a id="8806" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8806" class="Bound">k</a> <a id="8808" class="Symbol">=</a>
   <a id="8813" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8819" class="Symbol">(</a><a id="8820" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N._≤</a> <a id="8825" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8840" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8802" class="Bound">n</a> <a id="8842" class="Symbol">(</a><a id="8843" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="8867" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="8875" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8804" class="Bound">σ</a><a id="8876" class="Symbol">)</a> <a id="8878" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8806" class="Bound">k</a> <a id="8880" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="8883" class="Number">1</a><a id="8884" class="Symbol">)</a>
         <a id="8895" class="Symbol">(</a><a id="8896" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8900" class="Symbol">(</a><a id="8901" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="8920" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8804" class="Bound">σ</a> <a id="8922" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8806" class="Bound">k</a><a id="8923" class="Symbol">))</a>
         <a id="8935" class="Symbol">(</a><a id="8936" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Bool.html#416" class="Function">Bool→Nat-mono</a> <a id="8958" class="Symbol">(</a><a id="8959" href="Bool.html#563" class="Function">Bool≤true</a> <a id="8969" class="Symbol">{</a><a id="8970" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="8981" class="Symbol">(</a><a id="8982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8986" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8802" class="Bound">n</a><a id="8987" class="Symbol">)</a> <a id="8989" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8804" class="Bound">σ</a> <a id="8991" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8802" class="Bound">n</a> <a id="8993" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9001" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8806" class="Bound">k</a><a id="9002" class="Symbol">})))</a>

  <a id="9010" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9010" class="Function">normal-seq-sum-sim</a>
   <a id="9032" class="Symbol">:</a> <a id="9034" class="Symbol">(</a><a id="9035" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9035" class="Bound">n</a> <a id="9037" class="Symbol">:</a> <a id="9039" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9040" class="Symbol">)</a> <a id="9042" class="Symbol">(</a><a id="9043" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9043" class="Bound">σ₁</a> <a id="9046" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9046" class="Bound">σ₂</a> <a id="9049" class="Symbol">:</a> <a id="9051" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="9053" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="9072" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9035" class="Bound">n</a><a id="9073" class="Symbol">)</a> <a id="9075" class="Symbol">(</a><a id="9076" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9076" class="Bound">k</a> <a id="9078" class="Symbol">:</a> <a id="9080" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9081" class="Symbol">)</a>
   <a id="9086" class="Symbol">→</a> <a id="9088" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="9091" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9091" class="Bound">m</a> <a id="9093" href="PropTrunc.html#1594" class="Function">∈</a> <a id="9095" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9097" href="PropTrunc.html#1594" class="Function">]</a> <a id="9099" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9114" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9035" class="Bound">n</a> <a id="9116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9043" class="Bound">σ₁</a> <a id="9119" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9076" class="Bound">k</a> <a id="9121" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9125" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9140" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9035" class="Bound">n</a> <a id="9142" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9046" class="Bound">σ₂</a> <a id="9145" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9091" class="Bound">m</a>
  <a id="9149" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9010" class="Function">normal-seq-sum-sim</a> <a id="9168" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9173" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9173" class="Bound">σ₁</a> <a id="9176" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9176" class="Bound">σ₂</a> <a id="9179" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9179" class="Bound">k</a> <a id="9181" class="Symbol">=</a>
   <a id="9186" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="9200" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9206" class="Symbol">(</a><a id="9207" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N._≤</a> <a id="9212" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9227" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9232" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9176" class="Bound">σ₂</a> <a id="9235" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9179" class="Bound">k</a><a id="9236" class="Symbol">)</a>
           <a id="9249" class="Symbol">(</a><a id="9250" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9254" class="Symbol">(</a><a id="9255" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6453" class="Function">normal-seq-sum-zero</a> <a id="9275" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9176" class="Bound">σ₂</a> <a id="9278" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9179" class="Bound">k</a><a id="9279" class="Symbol">))</a>
           <a id="9293" href="Cubical.Data.Nat.Order.html#1124" class="Function">N.zero-≤</a> <a id="9302" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="9306" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9010" class="Function">normal-seq-sum-sim</a> <a id="9325" class="Symbol">(</a><a id="9326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9330" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="9331" class="Symbol">)</a> <a id="9333" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="9336" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="9339" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a> <a id="9341" class="Symbol">=</a> <a id="9343" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9350" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="9357" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9540" class="Function">h₁</a> <a id="9360" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9430" class="Function">lem</a>
   <a id="9367" class="Keyword">where</a>
    <a id="9377" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="9379" class="Symbol">=</a> <a id="9381" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9396" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a>
    <a id="9402" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="9404" class="Symbol">=</a> <a id="9406" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9422" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="9423" class="Symbol">)</a>

    <a id="9430" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9430" class="Function">lem</a> <a id="9434" class="Symbol">:</a> <a id="9436" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="9439" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9439" class="Bound">m</a> <a id="9441" href="PropTrunc.html#1594" class="Function">∈</a> <a id="9443" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9445" href="PropTrunc.html#1594" class="Function">]</a> <a id="9447" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="9449" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="9452" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="9454" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9462" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a> <a id="9464" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="9467" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="9469" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="9472" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="9474" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9482" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9439" class="Bound">m</a>
    <a id="9488" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9430" class="Function">lem</a> <a id="9492" class="Symbol">=</a> <a id="9494" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5607" class="Function">normal-seq-sim</a> <a id="9509" class="Symbol">(</a><a id="9510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9514" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="9515" class="Symbol">)</a> <a id="9517" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="9520" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="9523" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="9525" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9533" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a>

    <a id="9540" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9540" class="Function">h₁</a> <a id="9543" class="Symbol">:</a> <a id="9545" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9548" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9548" class="Bound">m</a> <a id="9550" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9552" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9554" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9556" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="9558" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="9561" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="9563" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9571" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a> <a id="9573" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="9576" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="9578" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="9581" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="9583" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9591" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9548" class="Bound">m</a>
       <a id="9600" class="Symbol">→</a> <a id="9602" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="9605" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9605" class="Bound">m</a> <a id="9607" href="PropTrunc.html#1594" class="Function">∈</a> <a id="9609" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9611" href="PropTrunc.html#1594" class="Function">]</a> <a id="9613" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9628" class="Symbol">(</a><a id="9629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9633" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="9634" class="Symbol">)</a> <a id="9636" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="9639" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a> <a id="9641" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9645" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9660" class="Symbol">(</a><a id="9661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9665" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="9666" class="Symbol">)</a> <a id="9668" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="9671" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9605" class="Bound">m</a>
    <a id="9677" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9540" class="Function">h₁</a> <a id="9680" class="Symbol">(</a><a id="9681" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a> <a id="9684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9686" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9686" class="Bound">[1]</a><a id="9689" class="Symbol">)</a> <a id="9691" class="Symbol">=</a> <a id="9693" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="9700" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9844" class="Function">h₂</a> <a id="9703" class="Symbol">(</a><a id="9704" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9010" class="Function">normal-seq-sum-sim</a> <a id="9723" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="9725" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9751" class="Function">τ₁</a> <a id="9728" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="9731" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a><a id="9732" class="Symbol">)</a>
     <a id="9739" class="Keyword">where</a>
      <a id="9751" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9751" class="Function">τ₁</a> <a id="9754" class="Symbol">=</a> <a id="9756" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="9780" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9788" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a>
      <a id="9797" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="9800" class="Symbol">=</a> <a id="9802" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="9826" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="9834" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a>

      <a id="9844" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9844" class="Function">h₂</a> <a id="9847" class="Symbol">:</a> <a id="9849" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9851" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9853" class="Symbol">(λ</a> <a id="9856" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9856" class="Bound">m</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="9862" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9751" class="Function">τ₁</a> <a id="9865" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a> <a id="9867" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9871" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="9873" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="9876" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9856" class="Bound">m</a><a id="9877" class="Symbol">)</a>
              <a id="9893" class="Symbol">→</a> <a id="9895" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9897" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9899" class="Symbol">(λ</a> <a id="9902" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9902" class="Bound">m</a> <a id="9904" class="Symbol">→</a> <a id="9906" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9921" class="Symbol">(</a><a id="9922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9926" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="9927" class="Symbol">)</a> <a id="9929" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="9932" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a>
                           <a id="9961" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9965" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9980" class="Symbol">(</a><a id="9981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9985" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="9986" class="Symbol">)</a> <a id="9988" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="9991" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9902" class="Bound">m</a><a id="9992" class="Symbol">)</a>
      <a id="10000" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9844" class="Function">h₂</a> <a id="10003" class="Symbol">(</a><a id="10004" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10004" class="Bound">m₂</a> <a id="10007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10009" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10009" class="Bound">[2]</a><a id="10012" class="Symbol">)</a> <a id="10014" class="Symbol">=</a> <a id="10016" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a> <a id="10018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10020" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11177" class="Function">[4]</a>
       <a id="10031" class="Keyword">where</a>
        <a id="10045" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="10059" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a> <a id="10061" class="Symbol">=</a> <a id="10063" href="Cubical.Data.Nat.Properties.html#1065" class="Function">N.max</a> <a id="10069" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a> <a id="10072" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10004" class="Bound">m₂</a>

        <a id="10084" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10084" class="Function">[3]</a> <a id="10088" class="Symbol">=</a> <a id="10090" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="10092" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9751" class="Function">τ₁</a> <a id="10095" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a>  <a id="10098" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="10101" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="10110" class="Symbol">(</a><a id="10111" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10113" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="10116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10118" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10126" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a><a id="10127" class="Symbol">)</a>  <a id="10130" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">≤[</a> <a id="10133" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10505" class="Function">[3]₁</a> <a id="10138" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">]</a>
              <a id="10154" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="10156" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="10159" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10004" class="Bound">m₂</a> <a id="10162" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="10165" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="10174" class="Symbol">(</a><a id="10175" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10177" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="10180" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10182" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10190" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a><a id="10191" class="Symbol">)</a>  <a id="10194" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">≤[</a> <a id="10197" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10533" class="Function">[3]₂</a> <a id="10202" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">]</a>
              <a id="10218" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="10220" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="10223" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a>  <a id="10226" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="10229" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="10238" class="Symbol">(</a><a id="10239" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10241" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="10244" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10246" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10254" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a><a id="10255" class="Symbol">)</a>  <a id="10258" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">≤[</a> <a id="10261" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10668" class="Function">[3]₃</a> <a id="10266" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">]</a>
              <a id="10282" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="10284" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="10287" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a>  <a id="10290" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="10293" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="10302" class="Symbol">(</a><a id="10303" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10305" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="10308" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10310" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10318" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a><a id="10320" class="Symbol">)</a> <a id="10322" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">≤[</a> <a id="10325" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10712" class="Function">[3]₄</a> <a id="10330" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">]</a>
              <a id="10346" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="10348" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="10351" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a>  <a id="10354" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="10357" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="10366" class="Symbol">(</a><a id="10367" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10369" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="10372" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10374" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10382" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a><a id="10383" class="Symbol">)</a>  <a id="10386" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">≤[</a> <a id="10389" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a> <a id="10398" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10487" class="Function Operator">]</a>
              <a id="10414" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
         <a id="10432" class="Keyword">where</a>
          <a id="10448" class="Keyword">open</a> <a id="10453" href="Cubical.Data.Nat.Order.html#14521" class="Module">N.&lt;-Reasoning</a> <a id="10467" class="Keyword">renaming</a> <a id="10476" class="Symbol">(</a><a id="10477" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">_≤⟨_⟩_</a> <a id="10484" class="Symbol">to</a> <a id="10487" class="Function Operator">_≤[_]_</a><a id="10493" class="Symbol">)</a>
          <a id="10505" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10505" class="Function">[3]₁</a> <a id="10510" class="Symbol">=</a> <a id="10512" href="Cubical.Data.Nat.Order.html#1252" class="Function">N.≤-+k</a> <a id="10519" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10009" class="Bound">[2]</a>
          <a id="10533" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10533" class="Function">[3]₂</a> <a id="10538" class="Symbol">=</a> <a id="10540" href="Cubical.Data.Nat.Order.html#1252" class="Function">N.≤-+k</a> <a id="10547" class="Symbol">(</a><a id="10548" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="10572" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10574" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="10577" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10004" class="Bound">m₂</a> <a id="10580" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a>
                                                 <a id="10631" class="Symbol">(</a><a id="10632" href="Cubical.Data.Nat.Order.html#7066" class="Function">N.right-≤-max</a> <a id="10646" class="Symbol">{</a><a id="10647" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10004" class="Bound">m₂</a><a id="10649" class="Symbol">}</a> <a id="10651" class="Symbol">{</a><a id="10652" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a><a id="10654" class="Symbol">}))</a>
          <a id="10668" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10668" class="Function">[3]₃</a> <a id="10673" class="Symbol">=</a> <a id="10675" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="10682" class="Symbol">(</a><a id="10683" href="Bool.html#416" class="Function">Bool→Nat-mono</a> <a id="10697" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9686" class="Bound">[1]</a><a id="10700" class="Symbol">)</a>
          <a id="10712" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10712" class="Function">[3]₄</a> <a id="10717" class="Symbol">=</a> <a id="10719" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="10726" class="Symbol">{</a><a id="10727" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="10736" class="Symbol">(</a><a id="10737" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10739" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="10742" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10744" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10752" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a><a id="10754" class="Symbol">)}</a>
                        <a id="10781" class="Symbol">{</a><a id="10782" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="10791" class="Symbol">(</a><a id="10792" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10794" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="10797" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10799" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10807" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a><a id="10808" class="Symbol">)}</a>
                        <a id="10835" class="Symbol">{</a><a id="10836" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9377" class="Function">ψ</a> <a id="10838" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9797" class="Function">τ₂</a> <a id="10841" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a><a id="10842" class="Symbol">}</a>
                        <a id="10868" class="Symbol">(</a><a id="10869" href="Bool.html#416" class="Function">Bool→Nat-mono</a> <a id="10883" class="Symbol">{</a><a id="10884" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10886" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="10889" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10891" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10899" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a><a id="10901" class="Symbol">}</a>
                                       <a id="10942" class="Symbol">{</a><a id="10943" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="10945" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="10948" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="10950" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="10958" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a><a id="10959" class="Symbol">}</a>
                                       <a id="11000" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11035" class="Function">[3]₅</a><a id="11004" class="Symbol">)</a>
           <a id="11017" class="Keyword">where</a>
            <a id="11035" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11035" class="Function">[3]₅</a> <a id="11040" class="Symbol">:</a> <a id="11042" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="11044" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="11047" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="11049" class="Symbol">(</a><a id="11050" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="11058" class="Symbol">{</a><a id="11059" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="11060" class="Symbol">})</a> <a id="11063" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a> <a id="11066" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B≤</a> <a id="11069" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9402" class="Function">ϕ</a> <a id="11071" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="11074" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="11076" class="Symbol">(</a><a id="11077" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="11085" class="Symbol">{</a><a id="11086" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="11087" class="Symbol">})</a> <a id="11090" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a>
            <a id="11104" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11035" class="Function">[3]₅</a> <a id="11109" class="Symbol">=</a> <a id="11111" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1704" class="Function">Normalised-incr</a> <a id="11127" class="Symbol">{</a><a id="11128" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11132" class="Symbol">(</a><a id="11133" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="11136" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a> <a id="11138" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="11145" class="Symbol">)}</a> <a id="11148" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9681" class="Bound">m₁</a> <a id="11151" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a> <a id="11153" class="Symbol">(</a><a id="11154" href="Cubical.Data.Nat.Order.html#6886" class="Function">N.left-≤-max</a><a id="11166" class="Symbol">)</a>

        <a id="11177" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11177" class="Function">[4]</a> <a id="11181" class="Symbol">:</a> <a id="11183" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11198" class="Symbol">(</a><a id="11199" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11203" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="11204" class="Symbol">)</a> <a id="11206" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="11209" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a> <a id="11211" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="11215" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11230" class="Symbol">(</a><a id="11231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11235" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9330" class="Bound">n</a><a id="11236" class="Symbol">)</a> <a id="11238" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="11241" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a>
        <a id="11251" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11177" class="Function">[4]</a> <a id="11255" class="Symbol">=</a> <a id="11257" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="11264" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N._≤_</a> <a id="11270" class="Symbol">(</a><a id="11271" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11275" class="Symbol">(</a><a id="11276" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="11295" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9333" class="Bound">σ₁</a> <a id="11298" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9339" class="Bound">k</a><a id="11299" class="Symbol">))</a>
                           <a id="11329" class="Symbol">(</a><a id="11330" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11334" class="Symbol">(</a><a id="11335" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="11354" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9336" class="Bound">σ₂</a> <a id="11357" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10045" class="Function">m</a><a id="11358" class="Symbol">))</a>
                           <a id="11388" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#10084" class="Function">[3]</a>

  <a id="11395" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11395" class="Function">0&lt;normal-seq-sum→∃P</a> <a id="11415" class="Symbol">:</a> <a id="11417" class="Symbol">(</a><a id="11418" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11418" class="Bound">n</a> <a id="11420" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11420" class="Bound">m</a> <a id="11422" class="Symbol">:</a> <a id="11424" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11425" class="Symbol">)</a> <a id="11427" class="Symbol">(</a><a id="11428" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11428" class="Bound">σ</a> <a id="11430" class="Symbol">:</a> <a id="11432" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="11434" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="11453" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11418" class="Bound">n</a><a id="11454" class="Symbol">)</a>
                      <a id="11478" class="Symbol">→</a> <a id="11480" class="Number">0</a> <a id="11482" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="11486" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11501" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11418" class="Bound">n</a> <a id="11503" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11428" class="Bound">σ</a> <a id="11505" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11420" class="Bound">m</a>
                      <a id="11529" class="Symbol">→</a> <a id="11531" href="PropTrunc.html#1594" class="Function">∃</a> <a id="11533" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11535" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a>
  <a id="11539" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11395" class="Function">0&lt;normal-seq-sum→∃P</a> <a id="11559" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11564" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11564" class="Bound">m</a> <a id="11566" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11566" class="Bound">σ</a> <a id="11568" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11568" class="Bound">h</a> <a id="11570" class="Symbol">=</a>
   <a id="11575" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="11593" class="Symbol">(</a><a id="11594" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11600" class="Symbol">(</a><a id="11601" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11606" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="11610" class="Symbol">)</a> <a id="11612" class="Symbol">(</a><a id="11613" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6453" class="Function">normal-seq-sum-zero</a> <a id="11633" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11566" class="Bound">σ</a> <a id="11635" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11564" class="Bound">m</a><a id="11636" class="Symbol">)</a> <a id="11638" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11568" class="Bound">h</a><a id="11639" class="Symbol">))</a>
  <a id="11644" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11395" class="Function">0&lt;normal-seq-sum→∃P</a> <a id="11664" class="Symbol">(</a><a id="11665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11669" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11669" class="Bound">n</a><a id="11670" class="Symbol">)</a> <a id="11672" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11672" class="Bound">m</a> <a id="11674" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11674" class="Bound">σ</a> <a id="11676" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11676" class="Bound">h</a> <a id="11678" class="Keyword">with</a> <a id="11683" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="11694" class="Symbol">(</a><a id="11695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11699" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11669" class="Bound">n</a><a id="11700" class="Symbol">)</a> <a id="11702" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11674" class="Bound">σ</a> <a id="11704" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11669" class="Bound">n</a> <a id="11706" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="11714" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11672" class="Bound">m</a> <a id="11716" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="11718" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="11725" class="Symbol">...</a> <a id="11729" class="Symbol">|</a> <a id="11731" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11735" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11735" class="Bound">v</a> <a id="11737" class="Symbol">=</a> <a id="11739" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11741" class="Bound">n</a> <a id="11743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11745" href="Iff.html#671" class="Function">rl</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11753" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11845" class="Function">s</a><a id="11754" class="Symbol">)</a>
                         <a id="11781" class="Symbol">(</a><a id="11782" href="Iff.html#671" class="Function">rl</a> <a id="11785" class="Symbol">(</a><a id="11786" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2119" class="Function">Normalised-is-correct</a> <a id="11808" class="Symbol">(</a><a id="11809" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11813" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11845" class="Function">s</a><a id="11814" class="Symbol">))</a> <a id="11817" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11819" class="Symbol">(</a><a id="11820" class="Bound">m</a> <a id="11822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11824" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11735" class="Bound">v</a><a id="11825" class="Symbol">)</a> <a id="11827" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="11828" class="Symbol">)</a> <a id="11830" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="11835" class="Keyword">where</a>
    <a id="11845" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11845" class="Function">s</a> <a id="11847" class="Symbol">:</a> <a id="11849" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="11862" class="Symbol">(</a><a id="11863" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="11865" class="Bound">n</a><a id="11866" class="Symbol">)</a>
    <a id="11872" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11845" class="Function">s</a> <a id="11874" class="Symbol">=</a> <a id="11876" class="Bound">σ</a> <a id="11878" class="Bound">n</a> <a id="11880" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a>
  <a id="11890" class="Symbol">...</a> <a id="11894" class="Symbol">|</a> <a id="11896" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11899" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11899" class="Bound">u</a> <a id="11901" class="Symbol">=</a> <a id="11903" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11395" class="Function">0&lt;normal-seq-sum→∃P</a> <a id="11923" class="Bound">n</a> <a id="11925" class="Bound">m</a> <a id="11927" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11945" class="Function">τ</a> <a id="11929" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11987" class="Function">h&#39;</a>
   <a id="11935" class="Keyword">where</a>
    <a id="11945" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11945" class="Function">τ</a> <a id="11947" class="Symbol">=</a> <a id="11949" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="11973" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="11981" class="Bound">σ</a>
    <a id="11987" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11987" class="Function">h&#39;</a> <a id="11990" class="Symbol">:</a> <a id="11992" class="Number">0</a> <a id="11994" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="11998" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12013" class="Bound">n</a> <a id="12015" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11945" class="Function">τ</a> <a id="12017" class="Bound">m</a>
    <a id="12023" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11987" class="Function">h&#39;</a> <a id="12026" class="Symbol">=</a> <a id="12028" href="Cubical.Data.Nat.Order.html#4196" class="Function">N.&lt;≤-trans</a> <a id="12039" class="Bound">h</a> <a id="12041" class="Symbol">(</a><a id="12042" href="Cubical.Data.Nat.Order.html#1974" class="Function">N.≤-reflexive</a> <a id="12056" class="Symbol">(</a><a id="12057" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="12076" class="Bound">σ</a> <a id="12078" class="Bound">m</a> <a id="12080" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12082" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12241" class="Function">e₂</a><a id="12084" class="Symbol">))</a>
     <a id="12092" class="Keyword">where</a>
      <a id="12104" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12104" class="Function">e₁</a> <a id="12107" class="Symbol">:</a> <a id="12109" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="12118" class="Symbol">(</a><a id="12119" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="12130" class="Symbol">(</a><a id="12131" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12135" class="Bound">n</a><a id="12136" class="Symbol">)</a> <a id="12138" class="Bound">σ</a> <a id="12140" class="Bound">n</a> <a id="12142" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="12150" class="Bound">m</a><a id="12151" class="Symbol">)</a> <a id="12153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12155" class="Number">0</a>
      <a id="12163" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12104" class="Function">e₁</a> <a id="12166" class="Symbol">=</a> <a id="12168" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12173" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="12182" class="Symbol">(</a><a id="12183" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="12195" class="Symbol">((</a><a id="12197" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="12208" class="Symbol">(</a><a id="12209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12213" class="Bound">n</a><a id="12214" class="Symbol">)</a> <a id="12216" class="Bound">σ</a> <a id="12218" class="Bound">n</a> <a id="12220" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="12228" class="Bound">m</a><a id="12229" class="Symbol">))</a> <a id="12232" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11899" class="Bound">u</a><a id="12233" class="Symbol">)</a>
      <a id="12241" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12241" class="Function">e₂</a> <a id="12244" class="Symbol">:</a> <a id="12246" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12261" class="Bound">n</a> <a id="12263" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11945" class="Function">τ</a> <a id="12265" class="Bound">m</a> <a id="12267" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="12270" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="12279" class="Symbol">(</a><a id="12280" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="12291" class="Symbol">(</a><a id="12292" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12296" class="Bound">n</a><a id="12297" class="Symbol">)</a> <a id="12299" class="Bound">σ</a> <a id="12301" class="Bound">n</a> <a id="12303" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="12311" class="Bound">m</a><a id="12312" class="Symbol">)</a>
           <a id="12325" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12327" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12342" class="Bound">n</a> <a id="12344" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11945" class="Function">τ</a> <a id="12346" class="Bound">m</a>
      <a id="12354" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12241" class="Function">e₂</a> <a id="12357" class="Symbol">=</a> <a id="12359" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12364" class="Symbol">(</a><a id="12365" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12380" class="Bound">n</a> <a id="12382" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11945" class="Function">τ</a> <a id="12384" class="Bound">m</a> <a id="12386" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+_</a><a id="12389" class="Symbol">)</a> <a id="12391" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12104" class="Function">e₁</a> <a id="12394" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12396" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="12403" class="Symbol">(</a><a id="12404" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12419" class="Bound">n</a> <a id="12421" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11945" class="Function">τ</a> <a id="12423" class="Bound">m</a><a id="12424" class="Symbol">)</a>

  <a id="12429" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12429" class="Function">0&lt;normal-seq-sum←Pn</a> <a id="12449" class="Symbol">:</a> <a id="12451" class="Symbol">(</a><a id="12452" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12452" class="Bound">n</a> <a id="12454" class="Symbol">:</a> <a id="12456" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12457" class="Symbol">)</a> <a id="12459" class="Symbol">(</a><a id="12460" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12460" class="Bound">σ</a> <a id="12462" class="Symbol">:</a> <a id="12464" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="12466" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="12485" class="Symbol">(</a><a id="12486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12490" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12452" class="Bound">n</a><a id="12491" class="Symbol">))</a>
                      <a id="12516" class="Symbol">→</a> <a id="12518" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="12520" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12452" class="Bound">n</a>
                      <a id="12544" class="Symbol">→</a> <a id="12546" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12549" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12549" class="Bound">m</a> <a id="12551" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12553" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12555" href="PropTrunc.html#1594" class="Function">]</a> <a id="12557" class="Number">0</a> <a id="12559" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="12563" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12578" class="Symbol">(</a><a id="12579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12583" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12452" class="Bound">n</a><a id="12584" class="Symbol">)</a> <a id="12586" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12460" class="Bound">σ</a> <a id="12588" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12549" class="Bound">m</a>
  <a id="12592" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12429" class="Function">0&lt;normal-seq-sum←Pn</a> <a id="12612" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a> <a id="12614" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12614" class="Bound">σ</a> <a id="12616" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12616" class="Bound">p</a> <a id="12618" class="Symbol">=</a> <a id="12620" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="12627" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12922" class="Function">[3]</a> <a id="12631" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12818" class="Function">[2]</a>
   <a id="12638" class="Keyword">where</a>
    <a id="12648" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12648" class="Function">s</a> <a id="12650" class="Symbol">:</a> <a id="12652" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12654" class="Symbol">→</a> <a id="12656" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="12665" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12648" class="Function">s</a> <a id="12667" class="Symbol">=</a> <a id="12669" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12673" class="Symbol">(</a><a id="12674" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12614" class="Bound">σ</a> <a id="12676" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a> <a id="12678" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="12685" class="Symbol">)</a>
    <a id="12691" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12691" class="Function">s-spec</a> <a id="12698" class="Symbol">:</a> <a id="12700" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="12702" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a> <a id="12704" href="Iff.html#528" class="Function Operator">↔</a> <a id="12706" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12709" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12709" class="Bound">m</a> <a id="12711" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12713" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12715" href="PropTrunc.html#1594" class="Function">]</a> <a id="12717" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12648" class="Function">s</a> <a id="12719" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12709" class="Bound">m</a> <a id="12721" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12723" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="12732" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12691" class="Function">s-spec</a> <a id="12739" class="Symbol">=</a> <a id="12741" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12745" class="Symbol">(</a><a id="12746" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12614" class="Bound">σ</a> <a id="12748" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a> <a id="12750" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="12757" class="Symbol">)</a>
    <a id="12763" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12763" class="Function">[1]</a> <a id="12767" class="Symbol">:</a> <a id="12769" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12772" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12772" class="Bound">m</a> <a id="12774" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12776" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>  <a id="12779" href="PropTrunc.html#1594" class="Function">]</a> <a id="12781" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12648" class="Function">s</a> <a id="12783" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12772" class="Bound">m</a> <a id="12785" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12787" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="12796" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12763" class="Function">[1]</a> <a id="12800" class="Symbol">=</a> <a id="12802" href="Iff.html#613" class="Function">lr</a> <a id="12805" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12691" class="Function">s-spec</a> <a id="12812" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12616" class="Bound">p</a>
    <a id="12818" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12818" class="Function">[2]</a> <a id="12822" class="Symbol">:</a> <a id="12824" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12827" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12827" class="Bound">m</a> <a id="12829" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12831" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12833" href="PropTrunc.html#1594" class="Function">]</a> <a id="12835" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="12846" class="Symbol">(</a><a id="12847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12851" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a><a id="12852" class="Symbol">)</a> <a id="12854" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12614" class="Bound">σ</a> <a id="12856" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a> <a id="12858" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="12866" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12827" class="Bound">m</a> <a id="12868" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12870" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="12879" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12818" class="Function">[2]</a> <a id="12883" class="Symbol">=</a> <a id="12885" href="Iff.html#613" class="Function">lr</a> <a id="12888" class="Symbol">(</a><a id="12889" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2119" class="Function">Normalised-is-correct</a> <a id="12911" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12648" class="Function">s</a><a id="12912" class="Symbol">)</a> <a id="12914" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12763" class="Function">[1]</a>
    <a id="12922" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12922" class="Function">[3]</a> <a id="12926" class="Symbol">:</a> <a id="12928" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12931" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12931" class="Bound">m</a> <a id="12933" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12935" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12937" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12939" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="12950" class="Symbol">(</a><a id="12951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12955" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a><a id="12956" class="Symbol">)</a> <a id="12958" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12614" class="Bound">σ</a> <a id="12960" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a> <a id="12962" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="12970" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12931" class="Bound">m</a> <a id="12972" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12974" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
        <a id="12987" class="Symbol">→</a> <a id="12989" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12992" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12992" class="Bound">m</a> <a id="12994" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12996" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12998" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13000" class="Number">0</a> <a id="13002" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="13006" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="13021" class="Symbol">(</a><a id="13022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13026" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12612" class="Bound">n</a><a id="13027" class="Symbol">)</a> <a id="13029" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12614" class="Bound">σ</a> <a id="13031" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12992" class="Bound">m</a>
    <a id="13037" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12922" class="Function">[3]</a> <a id="13041" class="Symbol">(</a><a id="13042" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13042" class="Bound">m</a> <a id="13044" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13046" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13046" class="Bound">e</a><a id="13047" class="Symbol">)</a> <a id="13049" class="Symbol">=</a>
     <a id="13056" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13042" class="Bound">m</a> <a id="13058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13060" href="Cubical.Data.Nat.Order.html#4196" class="Function">N.&lt;≤-trans</a>
          <a id="13081" class="Symbol">(</a><a id="13082" href="Cubical.Data.Nat.Order.html#4196" class="Function">N.&lt;≤-trans</a> <a id="13093" class="Symbol">(</a><a id="13094" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13100" class="Symbol">(</a><a id="13101" class="Number">0</a> <a id="13103" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="13107" class="Symbol">)</a> <a id="13109" class="Symbol">(</a><a id="13110" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13115" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="13124" class="Symbol">(</a><a id="13125" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13129" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13046" class="Bound">e</a><a id="13130" class="Symbol">))</a> <a id="13133" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="13140" class="Symbol">)</a>
                      <a id="13164" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a><a id="13175" class="Symbol">)</a>
          <a id="13187" class="Symbol">(</a><a id="13188" href="Cubical.Data.Nat.Order.html#1974" class="Function">N.≤-reflexive</a> <a id="13202" class="Symbol">(</a><a id="13203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13207" class="Symbol">(</a><a id="13208" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="13227" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12614" class="Bound">σ</a> <a id="13229" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13042" class="Bound">m</a><a id="13230" class="Symbol">)))</a>

 <a id="13236" class="Keyword">module</a> <a id="CharacteristicOrdinal.CharacteristicOrdinal-Construction₂"></a><a id="13243" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>
        <a id="13287" class="Symbol">(</a><a id="13288" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13288" class="Bound">n</a> <a id="13290" class="Symbol">:</a> <a id="13292" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13293" class="Symbol">)</a>
        <a id="13303" class="Symbol">(</a><a id="13304" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13304" class="Bound">σ</a> <a id="13306" class="Symbol">:</a> <a id="13308" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="13310" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="13329" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13288" class="Bound">n</a><a id="13330" class="Symbol">)</a>
       <a id="13339" class="Keyword">where</a>

  <a id="13348" class="Keyword">open</a> <a id="13353" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a> <a id="13389" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13288" class="Bound">n</a> <a id="13391" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13304" class="Bound">σ</a>

  <a id="CharacteristicOrdinal.CharacteristicOrdinal-Construction₂.ω-sequence"></a><a id="13396" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="13407" class="Symbol">:</a> <a id="13409" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13411" class="Symbol">→</a> <a id="13413" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="13419" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="13430" class="Symbol">=</a> <a id="13432" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22120" class="Function">ω·-sequence</a> <a id="13444" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a>

  <a id="CharacteristicOrdinal.CharacteristicOrdinal-Construction₂.ω-sequence-increasing"></a><a id="13462" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13462" class="Function">ω-sequence-increasing</a> <a id="13484" class="Symbol">:</a> <a id="13486" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13497" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a>
  <a id="13510" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13462" class="Function">ω-sequence-increasing</a> <a id="13532" class="Symbol">=</a>
   <a id="13537" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22189" class="Function">ω·-sequence-increasing</a> <a id="13560" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a>
    <a id="13579" class="Symbol">(λ</a> <a id="13582" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13582" class="Bound">m</a> <a id="13584" class="Symbol">→</a> <a id="13586" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="13610" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13288" class="Bound">n</a> <a id="13612" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13304" class="Bound">σ</a> <a id="13614" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13582" class="Bound">m</a> <a id="13616" class="Symbol">(</a><a id="13617" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13621" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13582" class="Bound">m</a><a id="13622" class="Symbol">)</a> <a id="13624" class="Symbol">(</a><a id="13625" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="13633" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a><a id="13641" class="Symbol">))</a>

  <a id="CharacteristicOrdinal.CharacteristicOrdinal-Construction₂.semi-dec-limit-ordinal"></a><a id="13647" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="13670" class="Symbol">:</a> <a id="13672" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="13678" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="13701" class="Symbol">=</a> <a id="13703" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13709" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="13720" class="Symbol">{</a><a id="13721" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13462" class="Function">ω-sequence-increasing</a><a id="13742" class="Symbol">}</a>

 <a id="13746" class="Keyword">module</a> <a id="13753" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13753" class="Module">_</a> <a id="13755" class="Keyword">where</a>
  <a id="13763" class="Keyword">open</a> <a id="13768" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>

  <a id="13807" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13807" class="Function">ω-sequence-n≤sn</a> <a id="13823" class="Symbol">:</a> <a id="13825" class="Symbol">(</a><a id="13826" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13826" class="Bound">n</a> <a id="13828" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13828" class="Bound">k</a> <a id="13830" class="Symbol">:</a> <a id="13832" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13833" class="Symbol">)</a> <a id="13835" class="Symbol">(</a><a id="13836" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13836" class="Bound">σ</a> <a id="13838" class="Symbol">:</a> <a id="13840" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="13842" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="13861" class="Symbol">(</a><a id="13862" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13866" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13826" class="Bound">n</a><a id="13867" class="Symbol">))</a>
                  <a id="13888" class="Symbol">→</a> <a id="13890" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="13901" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13826" class="Bound">n</a> <a id="13903" class="Symbol">(</a><a id="13904" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="13928" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="13936" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13836" class="Bound">σ</a><a id="13937" class="Symbol">)</a> <a id="13939" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13828" class="Bound">k</a>
                    <a id="13961" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13963" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="13974" class="Symbol">(</a><a id="13975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13979" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13826" class="Bound">n</a><a id="13980" class="Symbol">)</a> <a id="13982" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13836" class="Bound">σ</a> <a id="13984" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13828" class="Bound">k</a>
  <a id="13988" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13807" class="Function">ω-sequence-n≤sn</a> <a id="14004" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14004" class="Bound">n</a> <a id="14006" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14006" class="Bound">k</a> <a id="14008" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14008" class="Bound">σ</a> <a id="14010" class="Symbol">=</a> <a id="14012" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="14019" class="Symbol">{_}</a> <a id="14023" class="Symbol">{</a><a id="14024" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14026" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14006" class="Bound">k</a><a id="14027" class="Symbol">}</a> <a id="14029" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14098" class="Function">[1]</a> <a id="14033" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
   <a id="14043" class="Keyword">where</a>
    <a id="14053" class="Keyword">open</a> <a id="14058" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
    <a id="14098" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14098" class="Function">[1]</a> <a id="14102" class="Symbol">:</a> <a id="14104" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14106" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14108" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14110" class="Symbol">(</a><a id="14111" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="14126" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14004" class="Bound">n</a> <a id="14128" class="Symbol">(</a><a id="14129" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="14153" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="14161" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14008" class="Bound">σ</a><a id="14162" class="Symbol">)</a> <a id="14164" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14006" class="Bound">k</a><a id="14165" class="Symbol">)</a>
          <a id="14177" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14179" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14181" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14183" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14185" class="Symbol">(</a><a id="14186" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="14201" class="Symbol">(</a><a id="14202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14206" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14004" class="Bound">n</a><a id="14207" class="Symbol">)</a> <a id="14209" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14008" class="Bound">σ</a> <a id="14211" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14006" class="Bound">k</a><a id="14212" class="Symbol">)</a>
    <a id="14218" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14098" class="Function">[1]</a> <a id="14222" class="Symbol">=</a> <a id="14224" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="14232" class="Symbol">(</a><a id="14233" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="14240" class="Symbol">(</a><a id="14241" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7447" class="Function">normal-seq-sum-increasing</a> <a id="14267" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14004" class="Bound">n</a> <a id="14269" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14008" class="Bound">σ</a> <a id="14271" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14006" class="Bound">k</a><a id="14272" class="Symbol">))</a>

  <a id="14278" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14278" class="Function">semi-dec-limit-ordinal-zero</a> <a id="14306" class="Symbol">:</a> <a id="14308" class="Symbol">(</a><a id="14309" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14309" class="Bound">σ</a> <a id="14311" class="Symbol">:</a> <a id="14313" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="14315" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="14334" class="Number">0</a><a id="14335" class="Symbol">)</a>
                              <a id="14367" class="Symbol">→</a> <a id="14369" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="14392" class="Number">0</a> <a id="14394" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14309" class="Bound">σ</a> <a id="14396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14398" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="14402" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14278" class="Function">semi-dec-limit-ordinal-zero</a> <a id="14430" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14430" class="Bound">σ</a> <a id="14432" class="Symbol">=</a>
   <a id="14437" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="14459" class="Symbol">(</a><a id="14460" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="14471" class="Number">0</a> <a id="14473" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14430" class="Bound">σ</a><a id="14474" class="Symbol">)</a> <a id="14476" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14478" class="Symbol">(λ</a> <a id="14481" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14481" class="Bound">k</a> <a id="14483" class="Symbol">→</a> <a id="14485" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="14494" class="Symbol">(</a><a id="14495" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14497" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14481" class="Bound">k</a><a id="14498" class="Symbol">))</a>

  <a id="14504" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">semi-dec-limit-ordinal-weakly-constant</a> <a id="14543" class="Symbol">:</a>
   <a id="14548" class="Symbol">(</a><a id="14549" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14549" class="Bound">n</a> <a id="14551" class="Symbol">:</a> <a id="14553" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14554" class="Symbol">)</a> <a id="14556" class="Symbol">→</a> <a id="14558" href="FinChoice.html#3216" class="Function">Weakly-Constant</a> <a id="14574" class="Symbol">(</a><a id="14575" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="14598" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14549" class="Bound">n</a><a id="14599" class="Symbol">)</a>
  <a id="14603" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">semi-dec-limit-ordinal-weakly-constant</a> <a id="14642" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="14644" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14644" class="Bound">σ₁</a> <a id="14647" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14647" class="Bound">σ₂</a> <a id="14650" class="Symbol">=</a>
   <a id="14655" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="14661" class="Symbol">(</a><a id="14662" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="14673" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="14675" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14644" class="Bound">σ₁</a><a id="14677" class="Symbol">)</a> <a id="14679" class="Symbol">(</a><a id="14680" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="14691" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="14693" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14647" class="Bound">σ₂</a><a id="14695" class="Symbol">)</a> <a id="14697" class="Symbol">(</a><a id="14698" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14736" class="Function">lem</a> <a id="14702" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14644" class="Bound">σ₁</a> <a id="14705" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14647" class="Bound">σ₂</a> <a id="14708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14710" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14736" class="Function">lem</a> <a id="14714" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14647" class="Bound">σ₂</a> <a id="14717" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14644" class="Bound">σ₁</a><a id="14719" class="Symbol">)</a>
    <a id="14725" class="Keyword">where</a>
     <a id="14736" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14736" class="Function">lem</a> <a id="14740" class="Symbol">:</a> <a id="14742" class="Symbol">(</a><a id="14743" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14743" class="Bound">σ</a> <a id="14745" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14745" class="Bound">τ</a> <a id="14747" class="Symbol">:</a> <a id="14749" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="14751" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="14770" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a><a id="14771" class="Symbol">)</a> <a id="14773" class="Symbol">→</a> <a id="14775" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="14786" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="14788" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14743" class="Bound">σ</a> <a id="14790" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="14792" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="14803" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="14805" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14745" class="Bound">τ</a>
     <a id="14812" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14736" class="Function">lem</a> <a id="14816" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14816" class="Bound">σ</a> <a id="14818" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14818" class="Bound">τ</a> <a id="14820" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a> <a id="14822" class="Symbol">=</a> <a id="14824" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="14831" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14936" class="Function">helper</a> <a id="14838" class="Symbol">(</a><a id="14839" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#9010" class="Function">normal-seq-sum-sim</a> <a id="14858" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="14860" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14816" class="Bound">σ</a> <a id="14862" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14818" class="Bound">τ</a> <a id="14864" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a><a id="14865" class="Symbol">)</a>
      <a id="14873" class="Keyword">where</a>
       <a id="14886" class="Keyword">open</a> <a id="14891" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a> <a id="14927" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a>
       <a id="14936" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14936" class="Function">helper</a> <a id="14943" class="Symbol">:</a> <a id="14945" class="Symbol">(</a><a id="14946" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="14948" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14950" class="Symbol">(λ</a> <a id="14953" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14953" class="Bound">m</a> <a id="14955" class="Symbol">→</a> <a id="14957" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="14972" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14816" class="Bound">σ</a> <a id="14974" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a> <a id="14976" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="14980" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="14995" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14818" class="Bound">τ</a> <a id="14997" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14953" class="Bound">m</a><a id="14998" class="Symbol">))</a>
              <a id="15015" class="Symbol">→</a> <a id="15017" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="15019" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15021" class="Symbol">(λ</a> <a id="15024" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15024" class="Bound">m</a> <a id="15026" class="Symbol">→</a> <a id="15028" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="15039" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="15041" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14816" class="Bound">σ</a> <a id="15043" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a> <a id="15045" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15047" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="15058" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="15060" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14818" class="Bound">τ</a> <a id="15062" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15024" class="Bound">m</a><a id="15063" class="Symbol">)</a>
       <a id="15072" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14936" class="Function">helper</a> <a id="15079" class="Symbol">(</a><a id="15080" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15080" class="Bound">m</a> <a id="15082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15084" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15084" class="Bound">l</a><a id="15085" class="Symbol">)</a> <a id="15087" class="Symbol">=</a> <a id="15089" class="Symbol">(</a><a id="15090" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15080" class="Bound">m</a> <a id="15092" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="15095" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a> <a id="15097" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15099" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="15106" class="Symbol">{_}</a> <a id="15110" class="Symbol">{</a><a id="15111" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15113" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a><a id="15114" class="Symbol">}</a> <a id="15116" class="Symbol">{_}</a> <a id="15120" class="Symbol">{</a><a id="15121" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15123" class="Symbol">(</a><a id="15124" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15080" class="Bound">m</a> <a id="15126" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="15129" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a><a id="15130" class="Symbol">)}</a>
                                   <a id="15168" class="Symbol">(</a><a id="15169" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="15177" class="Symbol">(</a><a id="15178" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="15185" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15270" class="Function">l&#39;</a><a id="15187" class="Symbol">))</a>
                                   <a id="15225" class="Symbol">(</a><a id="15226" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="15233" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a><a id="15244" class="Symbol">))</a>
        <a id="15255" class="Keyword">where</a>
         <a id="15270" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15270" class="Function">l&#39;</a> <a id="15273" class="Symbol">:</a> <a id="15275" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="15290" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14816" class="Bound">σ</a> <a id="15292" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a> <a id="15294" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="15298" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="15313" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14818" class="Bound">τ</a> <a id="15315" class="Symbol">(</a><a id="15316" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15080" class="Bound">m</a> <a id="15318" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="15321" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a><a id="15322" class="Symbol">)</a>
         <a id="15333" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15270" class="Function">l&#39;</a> <a id="15336" class="Symbol">=</a> <a id="15338" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="15348" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15084" class="Bound">l</a> <a id="15350" class="Symbol">(</a><a id="15351" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="15375" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14642" class="Bound">n</a> <a id="15377" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14818" class="Bound">τ</a> <a id="15379" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15080" class="Bound">m</a> <a id="15381" class="Symbol">(</a><a id="15382" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15080" class="Bound">m</a> <a id="15384" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="15387" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14820" class="Bound">k</a><a id="15388" class="Symbol">)</a> <a id="15390" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="15400" class="Symbol">)</a>

  <a id="15405" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15405" class="Function">semi-dec-limit-ordinal-increasing</a>
   <a id="15442" class="Symbol">:</a> <a id="15444" class="Symbol">(</a><a id="15445" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15445" class="Bound">n</a> <a id="15447" class="Symbol">:</a> <a id="15449" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15450" class="Symbol">)</a> <a id="15452" class="Symbol">(</a><a id="15453" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15453" class="Bound">σ</a> <a id="15455" class="Symbol">:</a> <a id="15457" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="15459" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="15478" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15445" class="Bound">n</a><a id="15479" class="Symbol">)</a> <a id="15481" class="Symbol">(</a><a id="15482" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15482" class="Bound">τ</a> <a id="15484" class="Symbol">:</a> <a id="15486" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="15488" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="15507" class="Symbol">(</a><a id="15508" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15512" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15445" class="Bound">n</a><a id="15513" class="Symbol">))</a>
   <a id="15519" class="Symbol">→</a> <a id="15521" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="15544" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15445" class="Bound">n</a> <a id="15546" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15453" class="Bound">σ</a> <a id="15548" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15550" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="15573" class="Symbol">(</a><a id="15574" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15578" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15445" class="Bound">n</a><a id="15579" class="Symbol">)</a> <a id="15581" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15482" class="Bound">τ</a>
  <a id="15585" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15405" class="Function">semi-dec-limit-ordinal-increasing</a> <a id="15619" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15619" class="Bound">n</a> <a id="15621" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15621" class="Bound">σ</a> <a id="15623" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15623" class="Bound">τ</a> <a id="15625" class="Symbol">=</a>
   <a id="15630" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a>
    <a id="15642" class="Symbol">(</a><a id="15643" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="15652" class="Symbol">(</a><a id="15653" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">semi-dec-limit-ordinal-weakly-constant</a> <a id="15692" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15619" class="Bound">n</a> <a id="15694" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15621" class="Bound">σ</a>
                <a id="15712" class="Symbol">(</a><a id="15713" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="15737" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="15745" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15623" class="Bound">τ</a><a id="15746" class="Symbol">)))</a>
    <a id="15754" class="Symbol">(</a><a id="15755" href="BrouwerTree.Properties.html#1990" class="Function">pointwise≤→≤</a> <a id="15768" class="Symbol">(λ</a> <a id="15771" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15771" class="Bound">k</a> <a id="15773" class="Symbol">→</a> <a id="15775" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13807" class="Function">ω-sequence-n≤sn</a> <a id="15791" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15619" class="Bound">n</a> <a id="15793" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15771" class="Bound">k</a> <a id="15795" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15623" class="Bound">τ</a><a id="15796" class="Symbol">))</a>

  <a id="15802" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15802" class="Function">semi-dec-limit-ordinal-increasing&#39;</a>
   <a id="15840" class="Symbol">:</a> <a id="15842" class="Symbol">(</a><a id="15843" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15843" class="Bound">n</a> <a id="15845" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15845" class="Bound">k</a> <a id="15847" class="Symbol">:</a> <a id="15849" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15850" class="Symbol">)</a> <a id="15852" class="Symbol">(</a><a id="15853" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15853" class="Bound">σ</a> <a id="15855" class="Symbol">:</a> <a id="15857" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="15859" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="15878" class="Symbol">(</a><a id="15879" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15843" class="Bound">n</a> <a id="15881" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="15884" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15845" class="Bound">k</a><a id="15885" class="Symbol">))</a>
   <a id="15891" class="Symbol">→</a> <a id="15893" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="15916" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15845" class="Bound">k</a> <a id="15918" class="Symbol">(</a><a id="15919" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="15945" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="15957" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15853" class="Bound">σ</a><a id="15958" class="Symbol">)</a>
     <a id="15965" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15967" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="15990" class="Symbol">(</a><a id="15991" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15843" class="Bound">n</a> <a id="15993" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="15996" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15845" class="Bound">k</a><a id="15997" class="Symbol">)</a> <a id="15999" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15853" class="Bound">σ</a>
  <a id="16003" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15802" class="Function">semi-dec-limit-ordinal-increasing&#39;</a> <a id="16038" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="16043" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16043" class="Bound">k</a> <a id="16045" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16045" class="Bound">σ</a> <a id="16047" class="Symbol">=</a>
   <a id="16052" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="16061" class="Symbol">(</a><a id="16062" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">semi-dec-limit-ordinal-weakly-constant</a> <a id="16101" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16043" class="Bound">k</a>
              <a id="16117" class="Symbol">(</a><a id="16118" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="16144" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="16156" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16045" class="Bound">σ</a><a id="16157" class="Symbol">)</a> <a id="16159" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16045" class="Bound">σ</a><a id="16160" class="Symbol">)</a>
  <a id="16164" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15802" class="Function">semi-dec-limit-ordinal-increasing&#39;</a> <a id="16199" class="Symbol">(</a><a id="16200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16204" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a><a id="16205" class="Symbol">)</a> <a id="16207" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a> <a id="16209" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16209" class="Bound">σ</a> <a id="16211" class="Symbol">=</a>
   <a id="16216" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="16239" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a> <a id="16241" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16427" class="Function">τ₁</a>             <a id="16256" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="16259" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16639" class="Function">l₁</a> <a id="16262" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
   <a id="16267" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="16290" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a> <a id="16292" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16575" class="Function">τ₃</a>             <a id="16307" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="16310" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16707" class="Function">l₂</a> <a id="16313" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
   <a id="16318" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="16341" class="Symbol">(</a><a id="16342" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16344" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="16347" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16348" class="Symbol">)</a> <a id="16350" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16494" class="Function">τ₂</a>      <a id="16358" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="16361" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16759" class="Function">l₃</a> <a id="16364" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
   <a id="16369" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="16392" class="Symbol">(</a><a id="16393" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16397" class="Symbol">(</a><a id="16398" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16400" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="16403" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16404" class="Symbol">))</a> <a id="16407" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16209" class="Bound">σ</a> <a id="16409" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
    <a id="16416" class="Keyword">where</a>
     <a id="16427" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16427" class="Function">τ₁</a> <a id="16430" class="Symbol">=</a> <a id="16432" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="16458" class="Symbol">{</a><a id="16459" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16460" class="Symbol">}</a> <a id="16462" class="Symbol">{</a><a id="16463" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16467" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16469" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="16472" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16473" class="Symbol">}</a> <a id="16475" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="16487" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16209" class="Bound">σ</a>
     <a id="16494" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16494" class="Function">τ₂</a> <a id="16497" class="Symbol">=</a> <a id="16499" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="16525" class="Symbol">{</a><a id="16526" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16528" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="16531" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16532" class="Symbol">}</a> <a id="16534" class="Symbol">{</a><a id="16535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16539" class="Symbol">(</a><a id="16540" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16542" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="16545" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16546" class="Symbol">)}</a> <a id="16549" class="Symbol">(</a><a id="16550" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="16558" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a><a id="16566" class="Symbol">)</a> <a id="16568" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16209" class="Bound">σ</a>
     <a id="16575" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16575" class="Function">τ₃</a> <a id="16578" class="Symbol">=</a> <a id="16580" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="16606" class="Symbol">{</a><a id="16607" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16608" class="Symbol">}</a> <a id="16610" class="Symbol">{</a><a id="16611" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16613" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="16616" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16617" class="Symbol">}</a> <a id="16619" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="16631" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16494" class="Function">τ₂</a>
     <a id="16639" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16639" class="Function">l₁</a> <a id="16642" class="Symbol">=</a> <a id="16644" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="16653" class="Symbol">(</a><a id="16654" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">semi-dec-limit-ordinal-weakly-constant</a> <a id="16693" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a> <a id="16695" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16427" class="Function">τ₁</a> <a id="16698" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16575" class="Function">τ₃</a><a id="16700" class="Symbol">)</a>
     <a id="16707" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16707" class="Function">l₂</a> <a id="16710" class="Symbol">=</a> <a id="16712" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15802" class="Function">semi-dec-limit-ordinal-increasing&#39;</a> <a id="16747" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16749" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a> <a id="16751" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16494" class="Function">τ₂</a>
     <a id="16759" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16759" class="Function">l₃</a> <a id="16762" class="Symbol">=</a> <a id="16764" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15405" class="Function">semi-dec-limit-ordinal-increasing</a> <a id="16798" class="Symbol">(</a><a id="16799" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16204" class="Bound">n</a> <a id="16801" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="16804" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16207" class="Bound">k</a><a id="16805" class="Symbol">)</a> <a id="16807" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16494" class="Function">τ₂</a> <a id="16810" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16209" class="Bound">σ</a>

  <a id="16815" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16815" class="Function">semi-dec-limit-ordinal-bounded</a> <a id="16846" class="Symbol">:</a> <a id="16848" class="Symbol">(</a><a id="16849" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16849" class="Bound">n</a> <a id="16851" class="Symbol">:</a> <a id="16853" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16854" class="Symbol">)</a> <a id="16856" class="Symbol">(</a><a id="16857" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16857" class="Bound">σ</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="16863" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="16882" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16849" class="Bound">n</a><a id="16883" class="Symbol">)</a>
                                   <a id="16920" class="Symbol">(</a><a id="16921" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16921" class="Bound">τ</a> <a id="16923" class="Symbol">:</a> <a id="16925" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="16927" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="16946" class="Symbol">(</a><a id="16947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16951" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16849" class="Bound">n</a><a id="16952" class="Symbol">))</a>
                                 <a id="16988" class="Symbol">→</a> <a id="16990" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="17013" class="Symbol">(</a><a id="17014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17018" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16849" class="Bound">n</a><a id="17019" class="Symbol">)</a> <a id="17021" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16921" class="Bound">τ</a>
                                   <a id="17058" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17060" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="17083" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16849" class="Bound">n</a> <a id="17085" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16857" class="Bound">σ</a> <a id="17087" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17089" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
  <a id="17093" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16815" class="Function">semi-dec-limit-ordinal-bounded</a> <a id="17124" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a> <a id="17126" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17126" class="Bound">σ</a> <a id="17128" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17128" class="Bound">τ</a> <a id="17130" class="Symbol">=</a>
   <a id="17135" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17141" class="Symbol">(λ</a> <a id="17144" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17144" class="Bound">-</a> <a id="17146" class="Symbol">→</a> <a id="17148" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="17171" class="Symbol">(</a><a id="17172" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17176" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a><a id="17177" class="Symbol">)</a> <a id="17179" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17128" class="Bound">τ</a> <a id="17181" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17183" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17144" class="Bound">-</a> <a id="17185" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17187" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17188" class="Symbol">)</a>
         <a id="17199" class="Symbol">(</a><a id="17200" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">semi-dec-limit-ordinal-weakly-constant</a> <a id="17239" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a> <a id="17241" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17320" class="Function">ρ</a> <a id="17243" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17126" class="Bound">σ</a><a id="17244" class="Symbol">)</a>
         <a id="17255" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17363" class="Function">[1]</a>
    <a id="17263" class="Keyword">where</a>
     <a id="17274" class="Keyword">open</a> <a id="17279" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
     <a id="17320" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17320" class="Function">ρ</a> <a id="17322" class="Symbol">=</a> <a id="17324" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="17348" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="17356" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17128" class="Bound">τ</a>
     <a id="17363" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17363" class="Function">[1]</a> <a id="17367" class="Symbol">:</a> <a id="17369" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="17392" class="Symbol">(</a><a id="17393" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17397" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a><a id="17398" class="Symbol">)</a> <a id="17400" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17128" class="Bound">τ</a> <a id="17402" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17404" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="17427" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a> <a id="17429" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17320" class="Function">ρ</a> <a id="17431" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17433" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
     <a id="17440" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17363" class="Function">[1]</a> <a id="17444" class="Symbol">=</a> <a id="17446" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#22605" class="Function">limit-of-ω·-sequence-≤</a>
            <a id="17481" class="Symbol">(</a><a id="17482" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="17497" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a> <a id="17499" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17320" class="Function">ρ</a><a id="17500" class="Symbol">)</a>
            <a id="17514" class="Symbol">(</a><a id="17515" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="17530" class="Symbol">(</a><a id="17531" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17535" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a><a id="17536" class="Symbol">)</a> <a id="17538" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17128" class="Bound">τ</a><a id="17539" class="Symbol">)</a>
            <a id="17553" class="Symbol">(λ</a> <a id="17556" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17556" class="Bound">k</a> <a id="17558" class="Symbol">→</a> <a id="17560" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="17584" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a> <a id="17586" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17320" class="Function">ρ</a> <a id="17588" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17556" class="Bound">k</a> <a id="17590" class="Symbol">(</a><a id="17591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17595" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17556" class="Bound">k</a><a id="17596" class="Symbol">)</a> <a id="17598" href="Cubical.Data.Nat.Order.html#1854" class="Function">N.≤-sucℕ</a><a id="17606" class="Symbol">)</a>
            <a id="17620" class="Symbol">(λ</a> <a id="17623" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17623" class="Bound">k</a> <a id="17625" class="Symbol">→</a> <a id="17627" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="17651" class="Symbol">(</a><a id="17652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17656" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a><a id="17657" class="Symbol">)</a> <a id="17659" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17128" class="Bound">τ</a> <a id="17661" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17623" class="Bound">k</a> <a id="17663" class="Symbol">(</a><a id="17664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17668" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17623" class="Bound">k</a><a id="17669" class="Symbol">)</a> <a id="17671" href="Cubical.Data.Nat.Order.html#1854" class="Function">N.≤-sucℕ</a><a id="17679" class="Symbol">)</a>
            <a id="17693" class="Symbol">(</a><a id="17694" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#8597" class="Function">normal-seq-sum-bounded</a> <a id="17717" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17124" class="Bound">n</a> <a id="17719" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17128" class="Bound">τ</a><a id="17720" class="Symbol">)</a>

  <a id="17725" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17725" class="Function">ω+ω≤semi-dec-limit-ordinal←Pn</a> <a id="17755" class="Symbol">:</a> <a id="17757" class="Symbol">(</a><a id="17758" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17758" class="Bound">n</a> <a id="17760" class="Symbol">:</a> <a id="17762" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17763" class="Symbol">)</a> <a id="17765" class="Symbol">(</a><a id="17766" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17766" class="Bound">σ</a> <a id="17768" class="Symbol">:</a> <a id="17770" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="17772" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="17791" class="Symbol">(</a><a id="17792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17796" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17758" class="Bound">n</a><a id="17797" class="Symbol">))</a>
                                <a id="17832" class="Symbol">→</a> <a id="17834" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="17836" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17758" class="Bound">n</a> <a id="17838" class="Symbol">→</a> <a id="17840" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17842" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="17844" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17846" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="17848" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="17871" class="Symbol">(</a><a id="17872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17876" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17758" class="Bound">n</a><a id="17877" class="Symbol">)</a> <a id="17879" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17766" class="Bound">σ</a>
  <a id="17883" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17725" class="Function">ω+ω≤semi-dec-limit-ordinal←Pn</a> <a id="17913" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a> <a id="17915" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="17917" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17917" class="Bound">p</a> <a id="17919" class="Symbol">=</a>
   <a id="17924" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="17949" class="Symbol">_</a> <a id="17951" class="Symbol">_</a> <a id="17953" class="Symbol">(λ</a> <a id="17956" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17956" class="Bound">k</a> <a id="17958" class="Symbol">→</a> <a id="17960" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18053" class="Function">[1]</a> <a id="17964" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17956" class="Bound">k</a> <a id="17966" class="Symbol">(</a><a id="17967" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#12429" class="Function">0&lt;normal-seq-sum←Pn</a> <a id="17987" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a> <a id="17989" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="17991" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17917" class="Bound">p</a><a id="17992" class="Symbol">))</a>
   <a id="17998" class="Keyword">where</a>
    <a id="18008" class="Keyword">open</a> <a id="18013" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
    <a id="18053" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18053" class="Function">[1]</a> <a id="18057" class="Symbol">:</a> <a id="18059" class="Symbol">(</a><a id="18060" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18060" class="Bound">k</a> <a id="18062" class="Symbol">:</a> <a id="18064" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18065" class="Symbol">)</a>
        <a id="18075" class="Symbol">→</a> <a id="18077" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="18080" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18080" class="Bound">m</a> <a id="18082" href="PropTrunc.html#1594" class="Function">∈</a> <a id="18084" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18086" href="PropTrunc.html#1594" class="Function">]</a> <a id="18088" class="Number">0</a> <a id="18090" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="18094" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="18109" class="Symbol">(</a><a id="18110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18114" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a><a id="18115" class="Symbol">)</a> <a id="18117" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="18119" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18080" class="Bound">m</a>
        <a id="18129" class="Symbol">→</a> <a id="18131" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="18134" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18134" class="Bound">m</a> <a id="18136" href="PropTrunc.html#1594" class="Function">∈</a> <a id="18138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18140" href="PropTrunc.html#1594" class="Function">]</a> <a id="18142" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18144" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18146" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18148" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18060" class="Bound">k</a> <a id="18150" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18152" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="18163" class="Symbol">(</a><a id="18164" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18168" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a><a id="18169" class="Symbol">)</a> <a id="18171" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="18173" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18134" class="Bound">m</a>
    <a id="18179" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18053" class="Function">[1]</a> <a id="18183" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18183" class="Bound">k</a> <a id="18185" class="Symbol">=</a> <a id="18187" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="18194" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18215" class="Function">[2]</a>
     <a id="18203" class="Keyword">where</a>
      <a id="18215" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18215" class="Function">[2]</a> <a id="18219" class="Symbol">:</a> <a id="18221" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18224" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18224" class="Bound">m</a> <a id="18226" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18228" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18230" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18232" class="Number">0</a> <a id="18234" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="18238" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="18253" class="Symbol">(</a><a id="18254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18258" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a><a id="18259" class="Symbol">)</a> <a id="18261" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="18263" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18224" class="Bound">m</a>
          <a id="18275" class="Symbol">→</a> <a id="18277" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18280" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18280" class="Bound">m</a> <a id="18282" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18284" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18286" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18288" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18290" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18292" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18294" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18183" class="Bound">k</a> <a id="18296" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18298" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="18309" class="Symbol">(</a><a id="18310" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18314" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a><a id="18315" class="Symbol">)</a> <a id="18317" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="18319" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18280" class="Bound">m</a>
      <a id="18327" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18215" class="Function">[2]</a> <a id="18331" class="Symbol">(</a><a id="18332" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18332" class="Bound">m</a> <a id="18334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18336" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18336" class="Bound">l</a><a id="18337" class="Symbol">)</a> <a id="18339" class="Symbol">=</a> <a id="18341" class="Symbol">(</a><a id="18342" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18332" class="Bound">m</a> <a id="18344" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="18347" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18183" class="Bound">k</a> <a id="18349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="18372" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="18379" class="Symbol">{</a><a id="18380" class="Argument">y</a> <a id="18382" class="Symbol">=</a> <a id="18384" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18386" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18183" class="Bound">k</a><a id="18387" class="Symbol">}</a> <a id="18389" class="Symbol">{</a><a id="18390" class="Argument">y&#39;</a> <a id="18393" class="Symbol">=</a> <a id="18395" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18397" class="Symbol">(</a><a id="18398" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18332" class="Bound">m</a> <a id="18400" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="18403" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18183" class="Bound">k</a><a id="18404" class="Symbol">)}</a> <a id="18407" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18454" class="Function">[3]</a> <a id="18411" class="Symbol">(</a><a id="18412" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="18419" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a><a id="18430" class="Symbol">))</a>
       <a id="18440" class="Keyword">where</a>
        <a id="18454" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18454" class="Function">[3]</a> <a id="18458" class="Symbol">=</a> <a id="18460" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
               <a id="18477" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="18480" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="18489" class="Symbol">(</a><a id="18490" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18494" href="BrouwerTree.Arithmetic.Properties.html#18912" class="Function">ω·1≡ω</a><a id="18499" class="Symbol">)</a> <a id="18501" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
              <a id="18517" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18519" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18521" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18523" class="Number">1</a>
               <a id="18540" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="18543" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a>
                   <a id="18570" class="Symbol">(</a><a id="18571" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a>
                    <a id="18598" class="Symbol">(</a><a id="18599" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="18609" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18336" class="Bound">l</a>
                      <a id="18633" class="Symbol">(</a><a id="18634" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="18658" class="Symbol">(</a><a id="18659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18663" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a><a id="18664" class="Symbol">)</a> <a id="18666" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="18668" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18332" class="Bound">m</a> <a id="18670" class="Symbol">(</a><a id="18671" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18332" class="Bound">m</a> <a id="18673" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="18676" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18183" class="Bound">k</a><a id="18677" class="Symbol">)</a>
                                               <a id="18726" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="18736" class="Symbol">)))</a> <a id="18740" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
              <a id="18756" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18758" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18760" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18762" class="Symbol">(</a><a id="18763" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="18778" class="Symbol">(</a><a id="18779" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18783" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17913" class="Bound">n</a><a id="18784" class="Symbol">)</a> <a id="18786" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17915" class="Bound">σ</a> <a id="18788" class="Symbol">(</a><a id="18789" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18332" class="Bound">m</a> <a id="18791" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#235" class="Primitive Operator">N+</a> <a id="18794" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18183" class="Bound">k</a><a id="18795" class="Symbol">))</a> <a id="18798" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>

  <a id="18804" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18804" class="Function">semi-dec-limit-ordinal-weakly-constant-factorisation</a>
   <a id="18860" class="Symbol">:</a> <a id="18862" class="Symbol">(</a><a id="18863" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18863" class="Bound">n</a> <a id="18865" class="Symbol">:</a> <a id="18867" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18868" class="Symbol">)</a>
   <a id="18873" class="Symbol">→</a> <a id="18875" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="18877" class="Symbol">(</a><a id="18878" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="18880" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="18882" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="18901" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18863" class="Bound">n</a> <a id="18903" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="18905" class="Symbol">→</a> <a id="18907" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18910" class="Symbol">)</a>
       <a id="18919" class="Symbol">(λ</a> <a id="18922" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18922" class="Bound">Ψ</a> <a id="18924" class="Symbol">→</a> <a id="18926" class="Symbol">(</a><a id="18927" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18927" class="Bound">σ</a> <a id="18929" class="Symbol">:</a> <a id="18931" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4711" class="Bound">P</a> <a id="18933" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="18952" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18863" class="Bound">n</a><a id="18953" class="Symbol">)</a>
            <a id="18967" class="Symbol">→</a> <a id="18969" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="18992" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18863" class="Bound">n</a> <a id="18994" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18927" class="Bound">σ</a> <a id="18996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18998" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18922" class="Bound">Ψ</a> <a id="19000" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19002" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18927" class="Bound">σ</a> <a id="19004" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="19005" class="Symbol">)</a>
  <a id="19009" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18804" class="Function">semi-dec-limit-ordinal-weakly-constant-factorisation</a> <a id="19062" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19062" class="Bound">n</a> <a id="19064" class="Symbol">=</a>
   <a id="19069" href="FinChoice.html#3369" class="Function">WC-Factorisation</a> <a id="19086" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="19092" class="Symbol">(</a><a id="19093" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="19116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19062" class="Bound">n</a><a id="19117" class="Symbol">)</a>
                          <a id="19145" class="Symbol">(</a><a id="19146" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">semi-dec-limit-ordinal-weakly-constant</a> <a id="19185" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19062" class="Bound">n</a><a id="19186" class="Symbol">)</a>

<a id="19189" class="Keyword">module</a> <a id="19196" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19196" class="Module">_</a> <a id="19198" class="Keyword">where</a>
 <a id="19205" class="Keyword">open</a> <a id="19210" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a>
 <a id="19233" class="Keyword">open</a> <a id="19238" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>

 <a id="19276" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19276" class="Function Operator">construction-of_characteristic-ordinal-up-to_</a>
  <a id="19324" class="Symbol">:</a> <a id="19326" class="Symbol">(</a><a id="19327" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19327" class="Bound">P</a> <a id="19329" class="Symbol">:</a> <a id="19331" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="19333" class="Symbol">→</a> <a id="19335" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19340" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="19341" class="Symbol">)</a> <a id="19343" class="Symbol">(</a><a id="19344" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19344" class="Bound">n</a> <a id="19346" class="Symbol">:</a> <a id="19348" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19349" class="Symbol">)</a>
  <a id="19353" class="Symbol">→</a> <a id="19355" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19357" class="Symbol">(</a><a id="19358" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19327" class="Bound">P</a> <a id="19360" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="19375" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19344" class="Bound">n</a> <a id="19377" class="Symbol">→</a> <a id="19379" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19382" class="Symbol">)</a>
      <a id="19390" class="Symbol">(λ</a> <a id="19393" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19393" class="Bound">Ψ</a> <a id="19395" class="Symbol">→</a> <a id="19397" class="Symbol">(</a><a id="19398" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19398" class="Bound">σ</a> <a id="19400" class="Symbol">:</a> <a id="19402" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19327" class="Bound">P</a> <a id="19404" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19423" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19344" class="Bound">n</a><a id="19424" class="Symbol">)</a>
           <a id="19437" class="Symbol">→</a> <a id="19439" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="19462" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19327" class="Bound">P</a> <a id="19464" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19344" class="Bound">n</a> <a id="19466" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19398" class="Bound">σ</a> <a id="19468" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19470" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19393" class="Bound">Ψ</a> <a id="19472" class="Symbol">(λ</a> <a id="19475" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19475" class="Bound">i</a> <a id="19477" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19477" class="Bound">l</a> <a id="19479" class="Symbol">→</a> <a id="19481" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19483" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19398" class="Bound">σ</a> <a id="19485" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19475" class="Bound">i</a> <a id="19487" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19477" class="Bound">l</a> <a id="19489" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="19490" class="Symbol">))</a>
 <a id="19494" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19276" class="Function Operator">construction-of</a> <a id="19510" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19512" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19276" class="Function Operator">characteristic-ordinal-up-to</a> <a id="19541" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="19543" class="Symbol">=</a> <a id="19545" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19841" class="Function">Ψ</a> <a id="19547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19549" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19906" class="Function">[2]</a>
  <a id="19555" class="Keyword">where</a>
   <a id="19564" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19564" class="Function">[1]</a> <a id="19568" class="Symbol">:</a> <a id="19570" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19572" class="Symbol">(</a><a id="19573" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="19575" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19577" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19596" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="19598" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="19600" class="Symbol">→</a> <a id="19602" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19605" class="Symbol">)</a>
           <a id="19618" class="Symbol">(λ</a> <a id="19621" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19621" class="Bound">Ψ&#39;</a> <a id="19624" class="Symbol">→</a> <a id="19626" class="Symbol">(</a><a id="19627" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19627" class="Bound">σ</a> <a id="19629" class="Symbol">:</a> <a id="19631" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19633" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19652" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a><a id="19653" class="Symbol">)</a>
                 <a id="19672" class="Symbol">→</a> <a id="19674" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="19697" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19699" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="19701" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19627" class="Bound">σ</a> <a id="19703" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19705" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19621" class="Bound">Ψ&#39;</a> <a id="19708" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19710" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19627" class="Bound">σ</a> <a id="19712" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="19713" class="Symbol">)</a>
   <a id="19718" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19564" class="Function">[1]</a> <a id="19722" class="Symbol">=</a> <a id="19724" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#18804" class="Function">semi-dec-limit-ordinal-weakly-constant-factorisation</a> <a id="19777" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19779" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a>
   <a id="19784" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19784" class="Function">Ψ&#39;</a> <a id="19787" class="Symbol">:</a> <a id="19789" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="19791" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19793" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19812" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="19814" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="19816" class="Symbol">→</a> <a id="19818" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
   <a id="19825" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19784" class="Function">Ψ&#39;</a> <a id="19828" class="Symbol">=</a> <a id="19830" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19834" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19564" class="Function">[1]</a>
   <a id="19841" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19841" class="Function">Ψ</a> <a id="19843" class="Symbol">:</a> <a id="19845" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19847" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="19862" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="19864" class="Symbol">→</a> <a id="19866" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
   <a id="19873" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19841" class="Function">Ψ</a> <a id="19875" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19875" class="Bound">σ</a> <a id="19877" class="Symbol">=</a> <a id="19879" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19784" class="Function">Ψ&#39;</a> <a id="19882" class="Symbol">(</a><a id="19883" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="19897" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="19899" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19875" class="Bound">σ</a><a id="19900" class="Symbol">)</a>

   <a id="19906" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19906" class="Function">[2]</a> <a id="19910" class="Symbol">:</a> <a id="19912" class="Symbol">(</a><a id="19913" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19913" class="Bound">σ</a> <a id="19915" class="Symbol">:</a> <a id="19917" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19919" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19938" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a><a id="19939" class="Symbol">)</a>
       <a id="19948" class="Symbol">→</a> <a id="19950" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="19973" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="19975" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="19977" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19913" class="Bound">σ</a> <a id="19979" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19981" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19841" class="Function">Ψ</a> <a id="19983" class="Symbol">(λ</a> <a id="19986" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19986" class="Bound">i</a> <a id="19988" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19988" class="Bound">l</a> <a id="19990" class="Symbol">→</a> <a id="19992" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19994" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19913" class="Bound">σ</a> <a id="19996" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19986" class="Bound">i</a> <a id="19998" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19988" class="Bound">l</a> <a id="20000" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="20001" class="Symbol">)</a>
   <a id="20006" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19906" class="Function">[2]</a> <a id="20010" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20010" class="Bound">σ</a> <a id="20012" class="Symbol">=</a>
    <a id="20018" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="20041" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19510" class="Bound">P</a> <a id="20043" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="20045" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20010" class="Bound">σ</a> <a id="20047" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20050" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20054" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19564" class="Function">[1]</a> <a id="20058" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20010" class="Bound">σ</a> <a id="20060" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="20066" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19784" class="Function">Ψ&#39;</a> <a id="20069" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="20071" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20010" class="Bound">σ</a> <a id="20073" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>                     <a id="20095" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20098" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20103" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19784" class="Function">Ψ&#39;</a> <a id="20106" class="Symbol">(</a><a id="20107" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20111" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20170" class="Function">[3]</a><a id="20114" class="Symbol">)</a> <a id="20116" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="20122" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19841" class="Function">Ψ</a> <a id="20124" class="Symbol">(λ</a> <a id="20127" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20127" class="Bound">i</a> <a id="20129" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20129" class="Bound">l</a> <a id="20131" class="Symbol">→</a> <a id="20133" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="20135" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20010" class="Bound">σ</a> <a id="20137" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20127" class="Bound">i</a> <a id="20139" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20129" class="Bound">l</a> <a id="20141" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="20142" class="Symbol">)</a>        <a id="20151" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
     <a id="20158" class="Keyword">where</a>
      <a id="20170" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20170" class="Function">[3]</a> <a id="20174" class="Symbol">:</a> <a id="20176" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="20190" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19541" class="Bound">n</a> <a id="20192" class="Symbol">(λ</a> <a id="20195" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20195" class="Bound">i</a> <a id="20197" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20197" class="Bound">l</a> <a id="20199" class="Symbol">→</a> <a id="20201" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="20203" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20010" class="Bound">σ</a> <a id="20205" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20195" class="Bound">i</a> <a id="20207" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20197" class="Bound">l</a> <a id="20209" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="20210" class="Symbol">)</a> <a id="20212" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20214" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="20216" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20010" class="Bound">σ</a> <a id="20218" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
      <a id="20226" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20170" class="Function">[3]</a> <a id="20230" class="Symbol">=</a> <a id="20232" href="PropTrunc.html#895" class="Function">PropTrunc.isPropPropTrunc</a> <a id="20258" class="Symbol">_</a> <a id="20260" class="Symbol">_</a>

 <a id="20264" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">_characteristic-ordinal-up-to_</a> <a id="20295" class="Symbol">:</a> <a id="20297" class="Symbol">(</a><a id="20298" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20298" class="Bound">P</a> <a id="20300" class="Symbol">:</a> <a id="20302" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20304" class="Symbol">→</a> <a id="20306" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20311" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="20312" class="Symbol">)</a> <a id="20314" class="Symbol">(</a><a id="20315" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20315" class="Bound">n</a> <a id="20317" class="Symbol">:</a> <a id="20319" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20320" class="Symbol">)</a>
                                <a id="20354" class="Symbol">→</a> <a id="20356" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20298" class="Bound">P</a> <a id="20358" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="20373" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20315" class="Bound">n</a>
                                <a id="20407" class="Symbol">→</a> <a id="20409" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
 <a id="20414" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20414" class="Bound">P</a> <a id="20416" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="20445" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20445" class="Bound">n</a> <a id="20447" class="Symbol">=</a>
  <a id="20451" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20455" class="Symbol">(</a><a id="20456" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19276" class="Function Operator">construction-of</a> <a id="20472" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20414" class="Bound">P</a> <a id="20474" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19276" class="Function Operator">characteristic-ordinal-up-to</a> <a id="20503" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20445" class="Bound">n</a><a id="20504" class="Symbol">)</a>

<a id="20507" class="Keyword">module</a> <a id="20514" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20514" class="Module">_</a>
        <a id="20524" class="Symbol">(</a><a id="20525" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="20527" class="Symbol">:</a> <a id="20529" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20531" class="Symbol">→</a> <a id="20533" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20538" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="20539" class="Symbol">)</a> <a id="20541" class="Symbol">(</a><a id="20542" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a> <a id="20544" class="Symbol">:</a> <a id="20546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20547" class="Symbol">)</a>
       <a id="20556" class="Keyword">where</a>
 <a id="20563" class="Keyword">open</a> <a id="20568" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a>
 <a id="20591" class="Keyword">open</a> <a id="20596" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>

 <a id="20634" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20634" class="Function">characteristic-ordinal-up-to-weakly-constant</a> <a id="20679" class="Symbol">:</a>
  <a id="20683" href="FinChoice.html#3216" class="Function">Weakly-Constant</a> <a id="20699" class="Symbol">(</a><a id="20700" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="20702" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="20731" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a><a id="20732" class="Symbol">)</a>
 <a id="20735" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20634" class="Function">characteristic-ordinal-up-to-weakly-constant</a> <a id="20780" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20780" class="Bound">σ</a> <a id="20782" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20782" class="Bound">τ</a> <a id="20784" class="Symbol">=</a>
  <a id="20788" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20793" class="Symbol">(</a><a id="20794" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="20796" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="20825" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a><a id="20826" class="Symbol">)</a>
       <a id="20835" class="Symbol">(</a><a id="20836" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="20845" class="Symbol">(λ</a> <a id="20848" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20848" class="Bound">_</a> <a id="20850" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20850" class="Bound">_</a> <a id="20852" class="Symbol">→</a> <a id="20854" href="PropTrunc.html#895" class="Function">PropTrunc.isPropPropTrunc</a><a id="20879" class="Symbol">)</a> <a id="20881" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20780" class="Bound">σ</a> <a id="20883" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20782" class="Bound">τ</a><a id="20884" class="Symbol">)</a>

 <a id="20888" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a>
  <a id="20930" class="Symbol">:</a> <a id="20932" class="Symbol">(</a><a id="20933" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20933" class="Bound">s</a> <a id="20935" class="Symbol">:</a> <a id="20937" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="20939" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="20954" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a><a id="20955" class="Symbol">)</a>
    <a id="20961" class="Symbol">(</a><a id="20962" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20962" class="Bound">σ</a> <a id="20964" class="Symbol">:</a> <a id="20966" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="20968" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="20987" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a><a id="20988" class="Symbol">)</a>
  <a id="20992" class="Symbol">→</a> <a id="20994" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="21017" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="21019" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a> <a id="21021" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20962" class="Bound">σ</a> <a id="21023" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21025" class="Symbol">(</a><a id="21026" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="21028" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="21057" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a><a id="21058" class="Symbol">)</a> <a id="21060" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20933" class="Bound">s</a>
 <a id="21063" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="21103" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21103" class="Bound">s</a> <a id="21105" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21105" class="Bound">σ</a> <a id="21107" class="Symbol">=</a>
  <a id="21111" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21115" class="Symbol">(</a><a id="21116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19276" class="Function Operator">construction-of</a> <a id="21132" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20525" class="Bound">P</a> <a id="21134" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#19276" class="Function Operator">characteristic-ordinal-up-to</a> <a id="21163" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20542" class="Bound">n</a><a id="21164" class="Symbol">)</a> <a id="21166" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21105" class="Bound">σ</a>
  <a id="21170" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21172" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20634" class="Function">characteristic-ordinal-up-to-weakly-constant</a>
     <a id="21222" class="Symbol">(λ</a> <a id="21225" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21225" class="Bound">i</a> <a id="21227" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21227" class="Bound">l</a> <a id="21229" class="Symbol">→</a> <a id="21231" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="21233" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21105" class="Bound">σ</a> <a id="21235" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21225" class="Bound">i</a> <a id="21237" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21227" class="Bound">l</a> <a id="21239" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="21240" class="Symbol">)</a>
     <a id="21247" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21103" class="Bound">s</a>

<a id="21250" class="Comment">{-
  In the following we assume that the family P is semi-decidable everywhere,
  although it would suffice to assume that P is semi-decidable up to some n,
  with n depending on the particular lemma involved.
-}</a>

<a id="21464" class="Keyword">module</a> <a id="21471" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21471" class="Module">_</a>
        <a id="21481" class="Symbol">(</a><a id="21482" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="21484" class="Symbol">:</a> <a id="21486" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21488" class="Symbol">→</a> <a id="21490" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21495" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#922" class="Generalizable">ℓ</a><a id="21496" class="Symbol">)</a>
        <a id="21506" class="Symbol">(</a><a id="21507" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21507" class="Bound">P-semi-dec</a> <a id="21518" class="Symbol">:</a> <a id="21520" class="Symbol">(</a><a id="21521" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21521" class="Bound">n</a> <a id="21523" class="Symbol">:</a> <a id="21525" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21526" class="Symbol">)</a> <a id="21528" class="Symbol">→</a> <a id="21530" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="21539" class="Symbol">(</a><a id="21540" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="21542" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21521" class="Bound">n</a><a id="21543" class="Symbol">))</a>
       <a id="21553" class="Keyword">where</a>

 <a id="21561" class="Keyword">private</a>
  <a id="21571" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="21583" class="Symbol">:</a> <a id="21585" class="Symbol">{</a><a id="21586" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21586" class="Bound">n</a> <a id="21588" class="Symbol">:</a> <a id="21590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21591" class="Symbol">}</a> <a id="21593" class="Symbol">→</a> <a id="21595" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="21597" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="21612" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21586" class="Bound">n</a>
  <a id="21616" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="21628" class="Symbol">{</a><a id="21629" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21629" class="Bound">n</a><a id="21630" class="Symbol">}</a> <a id="21632" class="Symbol">=</a> <a id="21634" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="21655" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21629" class="Bound">n</a> <a id="21657" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21507" class="Bound">P-semi-dec</a>

 <a id="21670" class="Keyword">open</a> <a id="21675" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a>
 <a id="21698" class="Keyword">open</a> <a id="21703" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>

 <a id="21741" class="Comment">-- A general lemma for proving properties of the characteristic ordinal up to</a>
 <a id="21820" class="Comment">-- some n : ℕ.</a>
 <a id="21836" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a>
  <a id="21883" class="Symbol">:</a> <a id="21885" class="Symbol">(</a><a id="21886" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21886" class="Bound">F</a> <a id="21888" class="Symbol">:</a> <a id="21890" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="21894" class="Symbol">→</a> <a id="21896" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21901" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#924" class="Generalizable">ℓ&#39;</a><a id="21903" class="Symbol">)</a>
  <a id="21907" class="Symbol">→</a> <a id="21909" class="Symbol">((</a><a id="21911" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21911" class="Bound">x</a> <a id="21913" class="Symbol">:</a> <a id="21915" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="21918" class="Symbol">)</a> <a id="21920" class="Symbol">→</a> <a id="21922" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="21929" class="Symbol">(</a><a id="21930" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21886" class="Bound">F</a> <a id="21932" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21911" class="Bound">x</a><a id="21933" class="Symbol">))</a>
  <a id="21938" class="Symbol">→</a> <a id="21940" class="Symbol">{</a><a id="21941" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21941" class="Bound">n</a> <a id="21943" class="Symbol">:</a> <a id="21945" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21946" class="Symbol">}</a>
  <a id="21950" class="Symbol">→</a> <a id="21952" class="Symbol">((</a><a id="21954" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21954" class="Bound">σ</a> <a id="21956" class="Symbol">:</a> <a id="21958" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="21960" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="21979" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21941" class="Bound">n</a><a id="21980" class="Symbol">)</a> <a id="21982" class="Symbol">→</a> <a id="21984" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21886" class="Bound">F</a> <a id="21986" class="Symbol">(</a><a id="21987" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="22010" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22012" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21941" class="Bound">n</a> <a id="22014" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21954" class="Bound">σ</a><a id="22015" class="Symbol">))</a>
  <a id="22020" class="Symbol">→</a> <a id="22022" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21886" class="Bound">F</a> <a id="22024" class="Symbol">((</a><a id="22026" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22028" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="22057" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21941" class="Bound">n</a><a id="22058" class="Symbol">)</a> <a id="22060" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="22071" class="Symbol">)</a>
 <a id="22074" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a> <a id="22119" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22119" class="Bound">F</a> <a id="22121" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22121" class="Bound">F-is-prop</a> <a id="22131" class="Symbol">{</a><a id="22132" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22132" class="Bound">n</a><a id="22133" class="Symbol">}</a> <a id="22135" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22135" class="Bound">hyp</a> <a id="22139" class="Symbol">=</a>
  <a id="22143" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="22150" class="Symbol">(</a><a id="22151" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22121" class="Bound">F-is-prop</a> <a id="22161" class="Symbol">((</a><a id="22163" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22165" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="22194" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22132" class="Bound">n</a><a id="22195" class="Symbol">)</a> <a id="22197" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="22208" class="Symbol">))</a>
         <a id="22220" class="Symbol">(λ</a> <a id="22223" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22223" class="Bound">σ</a> <a id="22225" class="Symbol">→</a>
          <a id="22237" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22243" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22119" class="Bound">F</a>
                <a id="22261" class="Symbol">(</a><a id="22262" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="22302" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22304" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22132" class="Bound">n</a> <a id="22306" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="22318" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22223" class="Bound">σ</a><a id="22319" class="Symbol">)</a>
                <a id="22337" class="Symbol">(</a><a id="22338" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22135" class="Bound">hyp</a> <a id="22342" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22223" class="Bound">σ</a><a id="22343" class="Symbol">))</a>
         <a id="22355" class="Symbol">(</a><a id="22356" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="22370" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22132" class="Bound">n</a> <a id="22372" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="22383" class="Symbol">)</a>

 <a id="22387" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22387" class="Function">characteristic-ordinal-up-to-reduction-lemma₂</a>
  <a id="22435" class="Symbol">:</a> <a id="22437" class="Symbol">(</a><a id="22438" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22438" class="Bound">F</a> <a id="22440" class="Symbol">:</a> <a id="22442" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="22446" class="Symbol">→</a> <a id="22448" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="22452" class="Symbol">→</a> <a id="22454" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22459" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#924" class="Generalizable">ℓ&#39;</a><a id="22461" class="Symbol">)</a>
  <a id="22465" class="Symbol">→</a> <a id="22467" class="Symbol">((</a><a id="22469" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22469" class="Bound">x</a> <a id="22471" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22471" class="Bound">y</a> <a id="22473" class="Symbol">:</a> <a id="22475" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="22478" class="Symbol">)</a> <a id="22480" class="Symbol">→</a> <a id="22482" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="22489" class="Symbol">(</a><a id="22490" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22438" class="Bound">F</a> <a id="22492" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22469" class="Bound">x</a> <a id="22494" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22471" class="Bound">y</a><a id="22495" class="Symbol">))</a>
  <a id="22500" class="Symbol">→</a> <a id="22502" class="Symbol">{</a><a id="22503" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22503" class="Bound">n</a> <a id="22505" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22505" class="Bound">m</a> <a id="22507" class="Symbol">:</a> <a id="22509" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22510" class="Symbol">}</a>
  <a id="22514" class="Symbol">→</a> <a id="22516" class="Symbol">((</a><a id="22518" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22518" class="Bound">σ</a> <a id="22520" class="Symbol">:</a> <a id="22522" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22524" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="22543" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22503" class="Bound">n</a><a id="22544" class="Symbol">)</a> <a id="22546" class="Symbol">(</a><a id="22547" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22547" class="Bound">τ</a> <a id="22549" class="Symbol">:</a> <a id="22551" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22553" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="22572" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22505" class="Bound">m</a><a id="22573" class="Symbol">)</a>
        <a id="22583" class="Symbol">→</a> <a id="22585" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22438" class="Bound">F</a> <a id="22587" class="Symbol">(</a><a id="22588" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="22611" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22613" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22503" class="Bound">n</a> <a id="22615" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22518" class="Bound">σ</a><a id="22616" class="Symbol">)</a> <a id="22618" class="Symbol">(</a><a id="22619" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="22642" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22644" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22505" class="Bound">m</a> <a id="22646" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22547" class="Bound">τ</a><a id="22647" class="Symbol">))</a>
  <a id="22652" class="Symbol">→</a> <a id="22654" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22438" class="Bound">F</a> <a id="22656" class="Symbol">((</a><a id="22658" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22660" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="22689" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22503" class="Bound">n</a><a id="22690" class="Symbol">)</a> <a id="22692" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="22703" class="Symbol">)</a>
      <a id="22711" class="Symbol">((</a><a id="22713" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22715" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="22744" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22505" class="Bound">m</a><a id="22745" class="Symbol">)</a> <a id="22747" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="22758" class="Symbol">)</a>
 <a id="22761" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22387" class="Function">characteristic-ordinal-up-to-reduction-lemma₂</a> <a id="22807" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22807" class="Bound">F</a> <a id="22809" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22809" class="Bound">F-is-prop</a> <a id="22819" class="Symbol">{</a><a id="22820" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22820" class="Bound">n</a><a id="22821" class="Symbol">}</a> <a id="22823" class="Symbol">{</a><a id="22824" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22824" class="Bound">m</a><a id="22825" class="Symbol">}</a> <a id="22827" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22827" class="Bound">hyp</a> <a id="22831" class="Symbol">=</a>
  <a id="22835" href="PropTrunc.html#721" class="Function">∥-∥rec</a>
   <a id="22845" class="Symbol">(</a><a id="22846" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22809" class="Bound">F-is-prop</a> <a id="22856" class="Symbol">_</a> <a id="22858" class="Symbol">_)</a>
   <a id="22864" class="Symbol">(λ</a> <a id="22867" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22867" class="Bound">σ</a> <a id="22869" class="Symbol">→</a>
     <a id="22876" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="22883" class="Symbol">(</a><a id="22884" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22809" class="Bound">F-is-prop</a> <a id="22894" class="Symbol">_</a> <a id="22896" class="Symbol">_)</a>
            <a id="22911" class="Symbol">(λ</a> <a id="22914" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22914" class="Bound">τ</a> <a id="22916" class="Symbol">→</a> <a id="22918" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="22925" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22807" class="Bound">F</a>
                    <a id="22947" class="Symbol">(</a><a id="22948" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="22988" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="22990" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22820" class="Bound">n</a> <a id="22992" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="23004" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22867" class="Bound">σ</a><a id="23005" class="Symbol">)</a>
                    <a id="23027" class="Symbol">(</a><a id="23028" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="23068" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="23070" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22824" class="Bound">m</a> <a id="23072" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="23084" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22914" class="Bound">τ</a><a id="23085" class="Symbol">)</a>
                    <a id="23107" class="Symbol">(</a><a id="23108" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22827" class="Bound">hyp</a> <a id="23112" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22867" class="Bound">σ</a> <a id="23114" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22914" class="Bound">τ</a><a id="23115" class="Symbol">))</a>
            <a id="23130" class="Symbol">(</a><a id="23131" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="23145" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22824" class="Bound">m</a> <a id="23147" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="23158" class="Symbol">))</a>
   <a id="23164" class="Symbol">(</a><a id="23165" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="23179" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22820" class="Bound">n</a> <a id="23181" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="23192" class="Symbol">)</a>

 <a id="23196" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23196" class="Function">characteristic-ordinal-up-to-zero</a> <a id="23230" class="Symbol">:</a>
  <a id="23234" class="Symbol">(</a><a id="23235" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="23237" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="23266" class="Number">0</a><a id="23267" class="Symbol">)</a> <a id="23269" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="23281" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23283" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
 <a id="23286" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23196" class="Function">characteristic-ordinal-up-to-zero</a> <a id="23320" class="Symbol">=</a>
  <a id="23324" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a>
   <a id="23372" class="Symbol">(</a><a id="23373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡</a> <a id="23376" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="23377" class="Symbol">)</a>
   <a id="23382" class="Symbol">(λ</a> <a id="23385" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23385" class="Bound">x</a> <a id="23387" class="Symbol">→</a> <a id="23389" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="23400" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23385" class="Bound">x</a> <a id="23402" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="23403" class="Symbol">)</a>
   <a id="23408" class="Symbol">(</a><a id="23409" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14278" class="Function">semi-dec-limit-ordinal-zero</a> <a id="23437" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a><a id="23438" class="Symbol">)</a>

 <a id="23442" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23442" class="Function">characteristic-ordinal-up-to-suc-bounded</a>
  <a id="23485" class="Symbol">:</a> <a id="23487" class="Symbol">(</a><a id="23488" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23488" class="Bound">n</a> <a id="23490" class="Symbol">:</a> <a id="23492" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23493" class="Symbol">)</a>
  <a id="23497" class="Symbol">→</a> <a id="23499" class="Symbol">(</a><a id="23500" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="23502" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="23531" class="Symbol">(</a><a id="23532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23536" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23488" class="Bound">n</a><a id="23537" class="Symbol">))</a> <a id="23540" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a>
    <a id="23556" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23558" class="Symbol">(</a><a id="23559" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="23561" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="23590" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23488" class="Bound">n</a><a id="23591" class="Symbol">)</a> <a id="23593" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="23605" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23607" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
 <a id="23610" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23442" class="Function">characteristic-ordinal-up-to-suc-bounded</a> <a id="23651" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23651" class="Bound">n</a> <a id="23653" class="Symbol">=</a>
  <a id="23657" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22387" class="Function">characteristic-ordinal-up-to-reduction-lemma₂</a>
   <a id="23706" class="Symbol">(λ</a> <a id="23709" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23709" class="Bound">x</a> <a id="23711" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23711" class="Bound">y</a> <a id="23713" class="Symbol">→</a> <a id="23715" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23709" class="Bound">x</a> <a id="23717" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23719" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23711" class="Bound">y</a> <a id="23721" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="23723" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="23724" class="Symbol">)</a>
   <a id="23729" class="Symbol">(λ</a> <a id="23732" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23732" class="Bound">x</a> <a id="23734" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23734" class="Bound">y</a> <a id="23736" class="Symbol">→</a> <a id="23738" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="23745" class="Symbol">)</a>
   <a id="23750" class="Symbol">(λ</a> <a id="23753" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23753" class="Bound">σ</a> <a id="23755" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23755" class="Bound">τ</a> <a id="23757" class="Symbol">→</a> <a id="23759" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#16815" class="Function">semi-dec-limit-ordinal-bounded</a> <a id="23790" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="23792" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23651" class="Bound">n</a> <a id="23794" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23755" class="Bound">τ</a> <a id="23796" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23753" class="Bound">σ</a><a id="23797" class="Symbol">)</a>

 <a id="23801" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a>
  <a id="23840" class="Symbol">:</a> <a id="23842" class="Symbol">(</a><a id="23843" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23843" class="Bound">n</a> <a id="23845" class="Symbol">:</a> <a id="23847" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="23848" class="Symbol">)</a>
  <a id="23852" class="Symbol">→</a> <a id="23854" class="Symbol">(</a><a id="23855" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="23857" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="23886" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23843" class="Bound">n</a><a id="23887" class="Symbol">)</a> <a id="23889" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="23901" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="23903" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="23905" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="23907" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="23909" class="Symbol">(</a><a id="23910" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23914" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23843" class="Bound">n</a><a id="23915" class="Symbol">)</a>
 <a id="23918" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a> <a id="23955" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="23960" class="Symbol">=</a>
  <a id="23964" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23970" class="Symbol">((</a><a id="23972" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="23974" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="24003" class="Number">0</a><a id="24004" class="Symbol">)</a> <a id="24006" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="24018" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="24020" class="Symbol">)</a>
        <a id="24030" class="Symbol">(</a><a id="24031" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24035" href="BrouwerTree.Arithmetic.Properties.html#18912" class="Function">ω·1≡ω</a><a id="24040" class="Symbol">)</a>
        <a id="24050" class="Symbol">(</a><a id="24051" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="24060" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23196" class="Function">characteristic-ordinal-up-to-zero</a><a id="24093" class="Symbol">)</a>
 <a id="24096" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a> <a id="24133" class="Symbol">(</a><a id="24134" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24138" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24138" class="Bound">n</a><a id="24139" class="Symbol">)</a> <a id="24141" class="Symbol">=</a>
  <a id="24145" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="24153" class="Symbol">(</a><a id="24154" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23442" class="Function">characteristic-ordinal-up-to-suc-bounded</a> <a id="24195" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24138" class="Bound">n</a><a id="24196" class="Symbol">)</a>
          <a id="24208" class="Symbol">(</a><a id="24209" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="24217" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="24219" class="Symbol">(</a><a id="24220" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a> <a id="24257" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24138" class="Bound">n</a><a id="24258" class="Symbol">))</a>

 <a id="24263" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24263" class="Function">characteristic-ordinal-up-to-is-lim</a>
  <a id="24301" class="Symbol">:</a> <a id="24303" class="Symbol">(</a><a id="24304" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24304" class="Bound">n</a> <a id="24306" class="Symbol">:</a> <a id="24308" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24309" class="Symbol">)</a> <a id="24311" class="Symbol">→</a> <a id="24313" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="24320" class="Symbol">((</a><a id="24322" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="24324" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="24353" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24304" class="Bound">n</a><a id="24354" class="Symbol">)</a> <a id="24356" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="24367" class="Symbol">)</a>
 <a id="24370" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24263" class="Function">characteristic-ordinal-up-to-is-lim</a> <a id="24406" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24406" class="Bound">n</a> <a id="24408" class="Symbol">=</a>
  <a id="24412" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a>
   <a id="24460" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a>
    <a id="24471" class="Symbol">(λ</a> <a id="24474" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24474" class="Bound">_</a> <a id="24476" class="Symbol">→</a> <a id="24478" href="Abstract.ZerSucLim.html#9349" class="Function">isProp⟨is-lim⟩</a><a id="24492" class="Symbol">)</a>
    <a id="24498" class="Symbol">(λ</a> <a id="24501" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24501" class="Bound">σ</a> <a id="24503" class="Symbol">→</a> <a id="24505" href="BrouwerTree.Classifiability.html#1802" class="Function">is-lim-limit</a> <a id="24518" class="Symbol">(</a><a id="24519" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="24530" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="24532" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24406" class="Bound">n</a> <a id="24534" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24501" class="Bound">σ</a><a id="24535" class="Symbol">)</a> <a id="24537" class="Symbol">(</a><a id="24538" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13462" class="Function">ω-sequence-increasing</a> <a id="24560" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="24562" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24406" class="Bound">n</a> <a id="24564" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24501" class="Bound">σ</a><a id="24565" class="Symbol">))</a>

 <a id="24570" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24570" class="Function">characteristic-ordinal-up-to-weakly-increasing</a>
  <a id="24619" class="Symbol">:</a> <a id="24621" class="Symbol">(</a><a id="24622" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24622" class="Bound">n</a> <a id="24624" class="Symbol">:</a> <a id="24626" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24627" class="Symbol">)</a>
  <a id="24631" class="Symbol">→</a> <a id="24633" class="Symbol">(</a><a id="24634" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="24636" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="24665" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24622" class="Bound">n</a><a id="24666" class="Symbol">)</a> <a id="24668" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a>
    <a id="24684" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="24686" class="Symbol">(</a><a id="24687" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="24689" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="24718" class="Symbol">(</a><a id="24719" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24723" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24622" class="Bound">n</a><a id="24724" class="Symbol">))</a> <a id="24727" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a>
 <a id="24740" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24570" class="Function">characteristic-ordinal-up-to-weakly-increasing</a> <a id="24787" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24787" class="Bound">n</a> <a id="24789" class="Symbol">=</a>
  <a id="24793" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22387" class="Function">characteristic-ordinal-up-to-reduction-lemma₂</a> <a id="24839" class="Symbol">(</a><a id="24840" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a><a id="24843" class="Symbol">)</a>
   <a id="24848" class="Symbol">(λ</a> <a id="24851" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24851" class="Bound">x</a> <a id="24853" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24853" class="Bound">y</a> <a id="24855" class="Symbol">→</a> <a id="24857" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="24864" class="Symbol">)</a>
   <a id="24869" class="Symbol">(</a><a id="24870" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15405" class="Function">semi-dec-limit-ordinal-increasing</a> <a id="24904" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="24906" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24787" class="Bound">n</a><a id="24907" class="Symbol">)</a>

 <a id="24911" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="24935" class="Symbol">:</a> <a id="24937" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24939" class="Symbol">→</a> <a id="24941" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
 <a id="24946" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="24970" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24970" class="Bound">n</a> <a id="24972" class="Symbol">=</a>
  <a id="24976" class="Symbol">(</a><a id="24977" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="24979" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="25008" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24970" class="Bound">n</a><a id="25009" class="Symbol">)</a> <a id="25011" class="Symbol">(</a><a id="25012" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="25033" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24970" class="Bound">n</a> <a id="25035" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21507" class="Bound">P-semi-dec</a><a id="25045" class="Symbol">)</a> <a id="25047" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="25049" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25051" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24970" class="Bound">n</a>

 <a id="25055" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25055" class="Function">characteristic-sequence-increasing</a> <a id="25090" class="Symbol">:</a>
  <a id="25094" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="25105" class="Symbol">(</a><a id="25106" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a><a id="25129" class="Symbol">)</a>
 <a id="25132" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25055" class="Function">characteristic-sequence-increasing</a> <a id="25167" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25167" class="Bound">n</a> <a id="25169" class="Symbol">=</a>
  <a id="25173" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a>
   <a id="25185" class="Symbol">(</a><a id="25186" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="25194" class="Symbol">(</a><a id="25195" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25197" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25167" class="Bound">n</a><a id="25198" class="Symbol">)</a> <a id="25200" class="Symbol">(</a><a id="25201" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24570" class="Function">characteristic-ordinal-up-to-weakly-increasing</a> <a id="25248" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25167" class="Bound">n</a><a id="25249" class="Symbol">))</a>
   <a id="25255" class="Symbol">(</a><a id="25256" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="25266" class="Symbol">{_}</a> <a id="25270" class="Symbol">{</a><a id="25271" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25273" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25167" class="Bound">n</a><a id="25274" class="Symbol">}</a> <a id="25276" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="25282" class="Symbol">)</a>

 <a id="25286" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="25309" class="Symbol">:</a> <a id="25311" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
 <a id="25316" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="25339" class="Symbol">=</a>
  <a id="25343" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="25349" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="25373" class="Symbol">{</a><a id="25374" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25055" class="Function">characteristic-sequence-increasing</a><a id="25408" class="Symbol">}</a>

 <a id="25412" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25412" class="Function">characteristic-ordinal-bounded</a> <a id="25443" class="Symbol">:</a> <a id="25445" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="25468" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25470" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25472" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25474" href="BrouwerTree.Core.html#2546" class="Function">ω</a>
 <a id="25477" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25412" class="Function">characteristic-ordinal-bounded</a> <a id="25508" class="Symbol">=</a> <a id="25510" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="25523" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25538" class="Function">[1]</a>
  <a id="25529" class="Keyword">where</a>
   <a id="25538" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25538" class="Function">[1]</a> <a id="25542" class="Symbol">:</a> <a id="25544" class="Symbol">(</a><a id="25545" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25545" class="Bound">k</a> <a id="25547" class="Symbol">:</a> <a id="25549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25550" class="Symbol">)</a>
       <a id="25559" class="Symbol">→</a> <a id="25561" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="25563" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25565" class="Symbol">(λ</a> <a id="25568" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25568" class="Bound">n</a> <a id="25570" class="Symbol">→</a> <a id="25572" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="25596" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25545" class="Bound">k</a> <a id="25598" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="25600" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25602" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25604" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25606" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25568" class="Bound">n</a><a id="25607" class="Symbol">)</a>
   <a id="25612" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25538" class="Function">[1]</a> <a id="25616" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a> <a id="25618" class="Symbol">=</a> <a id="25620" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25886" class="Function">n</a> <a id="25622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25624" href="BrouwerTree.Arithmetic.Properties.html#7032" class="Function">cancel-finite-lim-≤-left</a>
                <a id="25665" class="Symbol">((</a><a id="25667" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="25669" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="25698" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a><a id="25699" class="Symbol">)</a> <a id="25701" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a><a id="25712" class="Symbol">)</a>
                <a id="25730" class="Symbol">(</a><a id="25731" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25733" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25735" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25737" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25886" class="Function">n</a><a id="25738" class="Symbol">)</a>
                <a id="25756" class="Symbol">(</a><a id="25757" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24263" class="Function">characteristic-ordinal-up-to-is-lim</a> <a id="25793" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a><a id="25794" class="Symbol">)</a>
                <a id="25812" class="Symbol">(</a><a id="25813" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="25824" class="Symbol">(</a><a id="25825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25829" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a><a id="25830" class="Symbol">))</a>
                <a id="25849" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a>
                <a id="25867" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25907" class="Function">[2]</a>
    <a id="25875" class="Keyword">where</a>
     <a id="25886" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25886" class="Function">n</a> <a id="25888" class="Symbol">=</a> <a id="25890" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25894" class="Symbol">(</a><a id="25895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25899" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a><a id="25900" class="Symbol">)</a>
     <a id="25907" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25907" class="Function">[2]</a> <a id="25911" class="Symbol">:</a> <a id="25913" class="Symbol">(</a><a id="25914" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21482" class="Bound">P</a> <a id="25916" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="25945" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a><a id="25946" class="Symbol">)</a> <a id="25948" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21571" class="Function">P-semi-dec↓</a> <a id="25960" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="25962" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="25964" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="25966" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="25968" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25886" class="Function">n</a>
     <a id="25975" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25907" class="Function">[2]</a> <a id="25979" class="Symbol">=</a> <a id="25981" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a>
            <a id="26002" class="Symbol">(</a><a id="26003" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a> <a id="26040" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a><a id="26041" class="Symbol">)</a>
            <a id="26055" class="Symbol">(</a><a id="26056" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="26066" class="Symbol">{</a><a id="26067" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="26068" class="Symbol">}</a> <a id="26070" href="BrouwerTree.Properties.html#7509" class="Function">lim≢zero</a> <a id="26079" class="Symbol">(</a><a id="26080" href="BrouwerTree.Properties.html#8073" class="Function">ι-mono-&lt;</a> <a id="26089" class="Symbol">{</a><a id="26090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26094" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25616" class="Bound">k</a><a id="26095" class="Symbol">}</a> <a id="26097" class="Symbol">{</a><a id="26098" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25886" class="Function">n</a><a id="26099" class="Symbol">}</a> <a id="26101" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="26108" class="Symbol">))</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.QuantificationCut.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.QuantificationCut</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a>  <a id="34" class="Pragma">--guardedness</a> <a id="48" class="Pragma">--lossy-unification</a> <a id="68" class="Symbol">#-}</a>
<a id="72" class="Keyword">module</a> <a id="79" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationCut</a> <a id="129" class="Keyword">where</a>

<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="205" class="Keyword">using</a> <a id="211" class="Symbol">(</a><a id="212" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="213" class="Symbol">;</a> <a id="215" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="219" class="Symbol">;</a> <a id="221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="224" class="Symbol">;</a> <a id="226" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a><a id="232" class="Symbol">;</a> <a id="234" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a><a id="239" class="Symbol">)</a> <a id="241" class="Keyword">renaming</a> <a id="250" class="Symbol">(</a><a id="251" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="255" class="Symbol">to</a> <a id="258" class="Primitive Operator">_N+_</a><a id="262" class="Symbol">)</a>
<a id="264" class="Keyword">import</a> <a id="271" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="294" class="Symbol">as</a> <a id="297" class="Module">N</a>
<a id="299" class="Keyword">import</a> <a id="306" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">N</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="370" class="Keyword">hiding</a> <a id="377" class="Symbol">(</a><a id="378" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="379" class="Symbol">;</a> <a id="381" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="389" class="Symbol">)</a>

<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Iff.html" class="Module">Iff</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Bool.html" class="Module">Bool</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="FinChoice.html" class="Module">FinChoice</a>

<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationConstruction</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationLemmas</a>

<a id="755" class="Keyword">private</a>
 <a id="764" class="Keyword">variable</a>
  <a id="775" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#775" class="Generalizable">ℓ</a> <a id="777" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#777" class="Generalizable">ℓ&#39;</a> <a id="780" class="Symbol">:</a> <a id="782" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="cut"></a><a id="789" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">(</a><a id="796" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#796" class="Bound">P</a> <a id="798" class="Symbol">:</a> <a id="800" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="809" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#775" class="Generalizable">ℓ</a><a id="810" class="Symbol">)</a> <a id="812" class="Symbol">→</a> <a id="814" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="816" class="Symbol">→</a> <a id="818" class="Symbol">(</a><a id="819" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="821" class="Symbol">→</a> <a id="823" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="828" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#775" class="Generalizable">ℓ</a><a id="829" class="Symbol">)</a>
<a id="831" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="835" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#835" class="Bound">P</a> <a id="837" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#837" class="Bound">n</a> <a id="839" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#839" class="Bound">i</a> <a id="841" class="Symbol">=</a>  <a id="844" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#835" class="Bound">P</a> <a id="846" class="Symbol">(</a><a id="847" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#837" class="Bound">n</a> <a id="849" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="852" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#839" class="Bound">i</a><a id="853" class="Symbol">)</a>

<a id="isPropCut"></a><a id="856" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#856" class="Function">isPropCut</a> <a id="866" class="Symbol">:</a> <a id="868" class="Symbol">(</a><a id="869" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#869" class="Bound">P</a> <a id="871" class="Symbol">:</a> <a id="873" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="882" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#775" class="Generalizable">ℓ</a><a id="883" class="Symbol">)</a>
          <a id="895" class="Symbol">→</a> <a id="897" class="Symbol">((</a><a id="899" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#899" class="Bound">n</a> <a id="901" class="Symbol">:</a> <a id="903" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="915" class="Symbol">(</a><a id="916" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#869" class="Bound">P</a> <a id="918" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#899" class="Bound">n</a><a id="919" class="Symbol">))</a>
          <a id="932" class="Symbol">→</a> <a id="934" class="Symbol">(</a><a id="935" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#935" class="Bound">n</a> <a id="937" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#937" class="Bound">m</a> <a id="939" class="Symbol">:</a> <a id="941" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">→</a> <a id="946" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="953" class="Symbol">(</a><a id="954" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="958" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#869" class="Bound">P</a> <a id="960" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#935" class="Bound">n</a> <a id="962" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#937" class="Bound">m</a><a id="963" class="Symbol">)</a>
<a id="965" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#856" class="Function">isPropCut</a> <a id="975" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#975" class="Bound">P</a> <a id="977" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#977" class="Bound">isProp⟨P⟩</a> <a id="987" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#987" class="Bound">n</a> <a id="989" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#989" class="Bound">m</a> <a id="991" class="Symbol">=</a> <a id="993" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#977" class="Bound">isProp⟨P⟩</a> <a id="1003" class="Symbol">(</a><a id="1004" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#987" class="Bound">n</a> <a id="1006" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="1009" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#989" class="Bound">m</a><a id="1010" class="Symbol">)</a>

<a id="semidecCut"></a><a id="1013" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1013" class="Function">semidecCut</a> <a id="1024" class="Symbol">:</a> <a id="1026" class="Symbol">(</a><a id="1027" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1027" class="Bound">P</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1033" class="Symbol">→</a> <a id="1035" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1040" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#775" class="Generalizable">ℓ</a><a id="1041" class="Symbol">)</a>
           <a id="1054" class="Symbol">→</a> <a id="1056" class="Symbol">((</a><a id="1058" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1058" class="Bound">n</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1063" class="Symbol">)</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1076" class="Symbol">(</a><a id="1077" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1027" class="Bound">P</a> <a id="1079" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1058" class="Bound">n</a><a id="1080" class="Symbol">))</a>
           <a id="1094" class="Symbol">→</a> <a id="1096" class="Symbol">(</a><a id="1097" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1097" class="Bound">n</a> <a id="1099" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1099" class="Bound">m</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="1117" class="Symbol">(</a><a id="1118" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="1122" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1027" class="Bound">P</a> <a id="1124" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1097" class="Bound">n</a> <a id="1126" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1099" class="Bound">m</a><a id="1127" class="Symbol">)</a>
<a id="1129" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1013" class="Function">semidecCut</a> <a id="1140" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1140" class="Bound">P</a> <a id="1142" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1142" class="Bound">σ</a> <a id="1144" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1144" class="Bound">n</a> <a id="1146" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1146" class="Bound">m</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1142" class="Bound">σ</a> <a id="1152" class="Symbol">(</a><a id="1153" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1144" class="Bound">n</a> <a id="1155" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="1158" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1146" class="Bound">m</a><a id="1159" class="Symbol">)</a>

<a id="1162" class="Keyword">module</a> <a id="1169" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1169" class="Module">_</a>
       <a id="1178" class="Symbol">(</a><a id="1179" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1192" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#775" class="Generalizable">ℓ</a><a id="1193" class="Symbol">)</a>
      <a id="1201" class="Keyword">where</a>
 <a id="1208" class="Keyword">open</a> <a id="1213" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a> <a id="1235" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a>
 <a id="1238" class="Keyword">open</a> <a id="1243" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
 <a id="1280" class="Keyword">open</a> <a id="1285" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>

 <a id="1323" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1323" class="Function">normal-seq-sum-eq-lemma</a>
  <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">{</a><a id="1352" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1352" class="Bound">n</a> <a id="1354" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1354" class="Bound">m</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1359" class="Symbol">}</a>
  <a id="1363" class="Symbol">→</a> <a id="1365" class="Symbol">(</a><a id="1366" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1366" class="Bound">p</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1352" class="Bound">n</a> <a id="1372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1374" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1354" class="Bound">m</a><a id="1375" class="Symbol">)</a>
  <a id="1379" class="Symbol">→</a> <a id="1381" class="Symbol">(</a><a id="1382" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1382" class="Bound">σ</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="1388" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="1407" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1352" class="Bound">n</a><a id="1408" class="Symbol">)</a>
  <a id="1412" class="Symbol">→</a> <a id="1414" class="Symbol">(</a><a id="1415" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1415" class="Bound">τ</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="1421" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="1440" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1354" class="Bound">m</a><a id="1441" class="Symbol">)</a>
  <a id="1445" class="Symbol">→</a> <a id="1447" class="Symbol">((</a><a id="1449" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1449" class="Bound">i</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1454" class="Symbol">)</a> <a id="1456" class="Symbol">(</a><a id="1457" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1457" class="Bound">l</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1449" class="Bound">i</a> <a id="1463" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="1467" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1352" class="Bound">n</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1382" class="Bound">σ</a> <a id="1474" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1449" class="Bound">i</a> <a id="1476" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1457" class="Bound">l</a> <a id="1478" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1480" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1415" class="Bound">τ</a> <a id="1482" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1449" class="Bound">i</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1491" class="Symbol">(</a><a id="1492" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1449" class="Bound">i</a> <a id="1494" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="1498" class="Symbol">)</a> <a id="1500" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1366" class="Bound">p</a> <a id="1502" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1457" class="Bound">l</a><a id="1503" class="Symbol">))</a>
  <a id="1508" class="Symbol">→</a> <a id="1510" class="Symbol">(</a><a id="1511" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1511" class="Bound">k</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="1535" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1352" class="Bound">n</a> <a id="1537" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1382" class="Bound">σ</a> <a id="1539" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1511" class="Bound">k</a> <a id="1541" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1543" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="1558" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1354" class="Bound">m</a> <a id="1560" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1415" class="Bound">τ</a> <a id="1562" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1511" class="Bound">k</a>
 <a id="1565" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1323" class="Function">normal-seq-sum-eq-lemma</a> <a id="1589" class="Symbol">{</a><a id="1590" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1590" class="Bound">n</a><a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">=</a> <a id="1595" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1597" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1617" class="Function">Q</a> <a id="1599" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1870" class="Function">Q-refl</a>
  <a id="1608" class="Keyword">where</a>
   <a id="1617" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1617" class="Function">Q</a> <a id="1619" class="Symbol">:</a> <a id="1621" class="Symbol">(</a><a id="1622" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1622" class="Bound">m</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1627" class="Symbol">)</a> <a id="1629" class="Symbol">→</a> <a id="1631" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1590" class="Bound">n</a> <a id="1633" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1635" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1622" class="Bound">m</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1644" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1192" class="Bound">ℓ</a>
   <a id="1649" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1617" class="Function">Q</a> <a id="1651" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1651" class="Bound">m</a> <a id="1653" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1653" class="Bound">p</a> <a id="1655" class="Symbol">=</a> <a id="1657" class="Symbol">(</a><a id="1658" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1658" class="Bound">σ</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="1664" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="1683" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1590" class="Bound">n</a><a id="1684" class="Symbol">)</a>
           <a id="1697" class="Symbol">→</a> <a id="1699" class="Symbol">(</a><a id="1700" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1700" class="Bound">τ</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="1706" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="1725" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1651" class="Bound">m</a><a id="1726" class="Symbol">)</a>
           <a id="1739" class="Symbol">→</a> <a id="1741" class="Symbol">((</a><a id="1743" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1743" class="Bound">i</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1748" class="Symbol">)</a> <a id="1750" class="Symbol">(</a><a id="1751" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1751" class="Bound">l</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1743" class="Bound">i</a> <a id="1757" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="1761" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1590" class="Bound">n</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1658" class="Bound">σ</a> <a id="1768" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1743" class="Bound">i</a> <a id="1770" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1751" class="Bound">l</a> <a id="1772" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1774" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1700" class="Bound">τ</a> <a id="1776" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1743" class="Bound">i</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1785" class="Symbol">(</a><a id="1786" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1743" class="Bound">i</a> <a id="1788" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="1792" class="Symbol">)</a> <a id="1794" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1653" class="Bound">p</a> <a id="1796" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1751" class="Bound">l</a><a id="1797" class="Symbol">))</a>
           <a id="1811" class="Symbol">→</a> <a id="1813" class="Symbol">(</a><a id="1814" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1814" class="Bound">k</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="1838" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1590" class="Bound">n</a> <a id="1840" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1658" class="Bound">σ</a> <a id="1842" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1814" class="Bound">k</a> <a id="1844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1846" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="1861" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1651" class="Bound">m</a> <a id="1863" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1700" class="Bound">τ</a> <a id="1865" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1814" class="Bound">k</a>
   <a id="1870" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1870" class="Function">Q-refl</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1617" class="Function">Q</a> <a id="1881" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1590" class="Bound">n</a> <a id="1883" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="1891" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1870" class="Function">Q-refl</a> <a id="1898" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1898" class="Bound">σ</a> <a id="1900" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1900" class="Bound">τ</a> <a id="1902" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1902" class="Bound">H</a> <a id="1904" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1904" class="Bound">k</a> <a id="1906" class="Symbol">=</a> <a id="1908" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1913" class="Symbol">(λ</a> <a id="1916" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1916" class="Bound">-</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="1935" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1590" class="Bound">n</a> <a id="1937" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1916" class="Bound">-</a> <a id="1939" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1904" class="Bound">k</a><a id="1940" class="Symbol">)</a> <a id="1942" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1959" class="Function">e</a>
    <a id="1948" class="Keyword">where</a>
     <a id="1959" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1959" class="Function">e</a> <a id="1961" class="Symbol">:</a> <a id="1963" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1898" class="Bound">σ</a> <a id="1965" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1967" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1900" class="Bound">τ</a>
     <a id="1974" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1959" class="Function">e</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1985" class="Symbol">(λ</a> <a id="1988" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1988" class="Bound">i</a> <a id="1990" class="Symbol">→</a>
          <a id="2002" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2009" class="Symbol">(λ</a> <a id="2012" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2012" class="Bound">l</a> <a id="2014" class="Symbol">→</a>
           <a id="2027" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1898" class="Bound">σ</a> <a id="2029" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1988" class="Bound">i</a> <a id="2031" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2012" class="Bound">l</a>                       <a id="2055" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2058" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1902" class="Bound">H</a> <a id="2060" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1988" class="Bound">i</a> <a id="2062" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2012" class="Bound">l</a> <a id="2064" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="2077" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1900" class="Bound">τ</a> <a id="2079" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1988" class="Bound">i</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2088" class="Symbol">(</a><a id="2089" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1988" class="Bound">i</a> <a id="2091" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="2095" class="Symbol">)</a> <a id="2097" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2102" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2012" class="Bound">l</a><a id="2103" class="Symbol">)</a> <a id="2105" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2108" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2113" class="Symbol">(</a><a id="2114" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1900" class="Bound">τ</a> <a id="2116" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1988" class="Bound">i</a><a id="2117" class="Symbol">)</a> <a id="2119" class="Symbol">(</a><a id="2120" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="2130" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2012" class="Bound">l</a><a id="2131" class="Symbol">)</a> <a id="2133" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="2146" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1900" class="Bound">τ</a> <a id="2148" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1988" class="Bound">i</a> <a id="2150" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2012" class="Bound">l</a>                       <a id="2174" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="2175" class="Symbol">))</a>

 <a id="2180" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2180" class="Function">ω-sequence-eq-lemma</a>
  <a id="2202" class="Symbol">:</a> <a id="2204" class="Symbol">{</a><a id="2205" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2205" class="Bound">n</a> <a id="2207" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2207" class="Bound">m</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2212" class="Symbol">}</a>
  <a id="2216" class="Symbol">→</a> <a id="2218" class="Symbol">(</a><a id="2219" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2219" class="Bound">p</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2205" class="Bound">n</a> <a id="2225" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2227" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2207" class="Bound">m</a><a id="2228" class="Symbol">)</a>
  <a id="2232" class="Symbol">→</a> <a id="2234" class="Symbol">(</a><a id="2235" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2235" class="Bound">σ</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="2241" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="2260" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2205" class="Bound">n</a><a id="2261" class="Symbol">)</a>
  <a id="2265" class="Symbol">→</a> <a id="2267" class="Symbol">(</a><a id="2268" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2268" class="Bound">τ</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="2274" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="2293" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2207" class="Bound">m</a><a id="2294" class="Symbol">)</a>
  <a id="2298" class="Symbol">→</a> <a id="2300" class="Symbol">((</a><a id="2302" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2302" class="Bound">i</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">(</a><a id="2310" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2310" class="Bound">l</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2302" class="Bound">i</a> <a id="2316" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="2320" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2205" class="Bound">n</a><a id="2321" class="Symbol">)</a> <a id="2323" class="Symbol">→</a> <a id="2325" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2235" class="Bound">σ</a> <a id="2327" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2302" class="Bound">i</a> <a id="2329" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2310" class="Bound">l</a> <a id="2331" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2333" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2268" class="Bound">τ</a> <a id="2335" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2302" class="Bound">i</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2344" class="Symbol">(</a><a id="2345" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2302" class="Bound">i</a> <a id="2347" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="2351" class="Symbol">)</a> <a id="2353" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2219" class="Bound">p</a> <a id="2355" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2310" class="Bound">l</a><a id="2356" class="Symbol">))</a>
  <a id="2361" class="Symbol">→</a> <a id="2363" class="Symbol">(</a><a id="2364" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2364" class="Bound">k</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2369" class="Symbol">)</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="2384" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2205" class="Bound">n</a> <a id="2386" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2235" class="Bound">σ</a> <a id="2388" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2364" class="Bound">k</a> <a id="2390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2392" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="2403" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2207" class="Bound">m</a> <a id="2405" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2268" class="Bound">τ</a> <a id="2407" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2364" class="Bound">k</a>
 <a id="2410" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2180" class="Function">ω-sequence-eq-lemma</a> <a id="2430" class="Symbol">{</a><a id="2431" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2431" class="Bound">n</a><a id="2432" class="Symbol">}</a> <a id="2434" class="Symbol">=</a> <a id="2436" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2438" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2457" class="Function">Q</a> <a id="2440" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2697" class="Function">Q-refl</a>
  <a id="2449" class="Keyword">where</a>
  <a id="2457" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2457" class="Function">Q</a> <a id="2459" class="Symbol">:</a> <a id="2461" class="Symbol">(</a><a id="2462" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2462" class="Bound">m</a> <a id="2464" class="Symbol">:</a> <a id="2466" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2431" class="Bound">n</a> <a id="2473" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2475" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2462" class="Bound">m</a> <a id="2477" class="Symbol">→</a> <a id="2479" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2484" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1192" class="Bound">ℓ</a>
  <a id="2488" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2457" class="Function">Q</a> <a id="2490" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2490" class="Bound">m</a> <a id="2492" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2492" class="Bound">p</a> <a id="2494" class="Symbol">=</a> <a id="2496" class="Symbol">(</a><a id="2497" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2497" class="Bound">σ</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="2503" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="2522" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2431" class="Bound">n</a><a id="2523" class="Symbol">)</a>
          <a id="2535" class="Symbol">→</a> <a id="2537" class="Symbol">(</a><a id="2538" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2538" class="Bound">τ</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="2544" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="2563" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2490" class="Bound">m</a><a id="2564" class="Symbol">)</a>
          <a id="2576" class="Symbol">→</a> <a id="2578" class="Symbol">((</a><a id="2580" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2580" class="Bound">i</a> <a id="2582" class="Symbol">:</a> <a id="2584" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">(</a><a id="2588" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2588" class="Bound">l</a> <a id="2590" class="Symbol">:</a> <a id="2592" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2580" class="Bound">i</a> <a id="2594" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="2598" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2431" class="Bound">n</a><a id="2599" class="Symbol">)</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2497" class="Bound">σ</a> <a id="2605" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2580" class="Bound">i</a> <a id="2607" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2588" class="Bound">l</a> <a id="2609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2611" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2538" class="Bound">τ</a> <a id="2613" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2580" class="Bound">i</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2622" class="Symbol">(</a><a id="2623" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2580" class="Bound">i</a> <a id="2625" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="2629" class="Symbol">)</a> <a id="2631" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2492" class="Bound">p</a> <a id="2633" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2588" class="Bound">l</a><a id="2634" class="Symbol">))</a>
          <a id="2647" class="Symbol">→</a> <a id="2649" class="Symbol">(</a><a id="2650" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2650" class="Bound">k</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2655" class="Symbol">)</a> <a id="2657" class="Symbol">→</a> <a id="2659" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="2670" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2431" class="Bound">n</a> <a id="2672" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2497" class="Bound">σ</a> <a id="2674" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2650" class="Bound">k</a> <a id="2676" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2678" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="2689" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2490" class="Bound">m</a> <a id="2691" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2538" class="Bound">τ</a> <a id="2693" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2650" class="Bound">k</a>
  <a id="2697" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2697" class="Function">Q-refl</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2457" class="Function">Q</a> <a id="2708" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2431" class="Bound">n</a> <a id="2710" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2717" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2697" class="Function">Q-refl</a> <a id="2724" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2724" class="Bound">σ</a> <a id="2726" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2726" class="Bound">τ</a> <a id="2728" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2728" class="Bound">H</a> <a id="2730" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2730" class="Bound">k</a> <a id="2732" class="Symbol">=</a> <a id="2734" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2739" class="Symbol">(λ</a> <a id="2742" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2742" class="Bound">-</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="2757" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2431" class="Bound">n</a> <a id="2759" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2742" class="Bound">-</a> <a id="2761" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2730" class="Bound">k</a><a id="2762" class="Symbol">)</a> <a id="2764" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2779" class="Function">e</a>
   <a id="2769" class="Keyword">where</a>
    <a id="2779" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2779" class="Function">e</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2724" class="Bound">σ</a> <a id="2785" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2787" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2726" class="Bound">τ</a>
    <a id="2793" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2779" class="Function">e</a> <a id="2795" class="Symbol">=</a> <a id="2797" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2804" class="Symbol">(λ</a> <a id="2807" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2807" class="Bound">i</a> <a id="2809" class="Symbol">→</a>
         <a id="2820" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2827" class="Symbol">(λ</a> <a id="2830" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2830" class="Bound">l</a> <a id="2832" class="Symbol">→</a>
          <a id="2844" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2724" class="Bound">σ</a> <a id="2846" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2807" class="Bound">i</a> <a id="2848" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2830" class="Bound">l</a>                       <a id="2872" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2875" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2728" class="Bound">H</a> <a id="2877" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2807" class="Bound">i</a> <a id="2879" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2830" class="Bound">l</a> <a id="2881" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="2893" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2726" class="Bound">τ</a> <a id="2895" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2807" class="Bound">i</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2904" class="Symbol">(</a><a id="2905" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2807" class="Bound">i</a> <a id="2907" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="2911" class="Symbol">)</a> <a id="2913" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2918" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2830" class="Bound">l</a><a id="2919" class="Symbol">)</a> <a id="2921" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2924" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2929" class="Symbol">(</a><a id="2930" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2726" class="Bound">τ</a> <a id="2932" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2807" class="Bound">i</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="2946" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2830" class="Bound">l</a><a id="2947" class="Symbol">)</a> <a id="2949" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="2961" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2726" class="Bound">τ</a> <a id="2963" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2807" class="Bound">i</a> <a id="2965" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2830" class="Bound">l</a>                       <a id="2989" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="2990" class="Symbol">))</a>

 <a id="2995" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2995" class="Function">normal-seq-eq-lemma</a>
  <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">{</a><a id="3020" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3020" class="Bound">n</a> <a id="3022" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3022" class="Bound">m</a> <a id="3024" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3024" class="Bound">u</a> <a id="3026" class="Symbol">:</a> <a id="3028" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3029" class="Symbol">}</a>
  <a id="3033" class="Symbol">→</a> <a id="3035" class="Symbol">(</a><a id="3036" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3036" class="Bound">p</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3020" class="Bound">n</a> <a id="3042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3044" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3022" class="Bound">m</a><a id="3045" class="Symbol">)</a>
  <a id="3049" class="Symbol">→</a> <a id="3051" class="Symbol">(</a><a id="3052" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3052" class="Bound">u&lt;n</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3024" class="Bound">u</a> <a id="3060" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="3064" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3020" class="Bound">n</a><a id="3065" class="Symbol">)</a>
  <a id="3069" class="Symbol">→</a> <a id="3071" class="Symbol">(</a><a id="3072" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3072" class="Bound">u&lt;m</a> <a id="3076" class="Symbol">:</a> <a id="3078" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3024" class="Bound">u</a> <a id="3080" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="3084" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3022" class="Bound">m</a><a id="3085" class="Symbol">)</a>
  <a id="3089" class="Symbol">→</a> <a id="3091" class="Symbol">(</a><a id="3092" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3092" class="Bound">σ</a> <a id="3094" class="Symbol">:</a> <a id="3096" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="3098" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="3117" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3020" class="Bound">n</a><a id="3118" class="Symbol">)</a>
  <a id="3122" class="Symbol">→</a> <a id="3124" class="Symbol">(</a><a id="3125" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3125" class="Bound">τ</a> <a id="3127" class="Symbol">:</a> <a id="3129" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="3131" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="3150" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3022" class="Bound">m</a><a id="3151" class="Symbol">)</a>
  <a id="3155" class="Symbol">→</a> <a id="3157" class="Symbol">((</a><a id="3159" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3159" class="Bound">i</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3164" class="Symbol">)</a> <a id="3166" class="Symbol">(</a><a id="3167" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3167" class="Bound">l</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3159" class="Bound">i</a> <a id="3173" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="3177" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3020" class="Bound">n</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Symbol">→</a> <a id="3182" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3092" class="Bound">σ</a> <a id="3184" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3159" class="Bound">i</a> <a id="3186" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3167" class="Bound">l</a> <a id="3188" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3190" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3125" class="Bound">τ</a> <a id="3192" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3159" class="Bound">i</a> <a id="3194" class="Symbol">(</a><a id="3195" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3201" class="Symbol">(</a><a id="3202" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3159" class="Bound">i</a> <a id="3204" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="3208" class="Symbol">)</a> <a id="3210" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3036" class="Bound">p</a> <a id="3212" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3167" class="Bound">l</a><a id="3213" class="Symbol">))</a>
  <a id="3218" class="Symbol">→</a> <a id="3220" class="Symbol">(</a><a id="3221" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3221" class="Bound">k</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3226" class="Symbol">)</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="3241" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3020" class="Bound">n</a> <a id="3243" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3092" class="Bound">σ</a> <a id="3245" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3024" class="Bound">u</a> <a id="3247" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3052" class="Bound">u&lt;n</a> <a id="3251" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3221" class="Bound">k</a> <a id="3253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3255" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="3266" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3022" class="Bound">m</a> <a id="3268" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3125" class="Bound">τ</a> <a id="3270" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3024" class="Bound">u</a> <a id="3272" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3072" class="Bound">u&lt;m</a> <a id="3276" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3221" class="Bound">k</a>
 <a id="3279" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2995" class="Function">normal-seq-eq-lemma</a> <a id="3299" class="Symbol">{</a><a id="3300" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a><a id="3301" class="Symbol">}</a> <a id="3303" class="Symbol">{</a><a id="3304" class="Argument">u</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3308" class="Bound">u</a><a id="3309" class="Symbol">}</a> <a id="3311" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3311" class="Bound">p</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3317" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3339" class="Function">Q</a> <a id="3319" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3645" class="Function">Q-refl</a> <a id="3326" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3311" class="Bound">p</a>
  <a id="3330" class="Keyword">where</a>
   <a id="3339" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3339" class="Function">Q</a> <a id="3341" class="Symbol">:</a> <a id="3343" class="Symbol">(</a><a id="3344" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3344" class="Bound">m</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a> <a id="3355" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3357" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3344" class="Bound">m</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3366" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1192" class="Bound">ℓ</a>
   <a id="3371" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3339" class="Function">Q</a> <a id="3373" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3373" class="Bound">m</a> <a id="3375" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3375" class="Bound">p</a> <a id="3377" class="Symbol">=</a>  <a id="3380" class="Symbol">(</a><a id="3381" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3381" class="Bound">u&lt;n</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3308" class="Bound">u</a> <a id="3389" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="3393" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a><a id="3394" class="Symbol">)</a>  <a id="3397" class="Symbol">→</a> <a id="3399" class="Symbol">(</a><a id="3400" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3400" class="Bound">u&lt;m</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3308" class="Bound">u</a> <a id="3408" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="3412" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3373" class="Bound">m</a><a id="3413" class="Symbol">)</a>
           <a id="3426" class="Symbol">→</a> <a id="3428" class="Symbol">(</a><a id="3429" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3429" class="Bound">σ</a> <a id="3431" class="Symbol">:</a> <a id="3433" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="3435" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="3454" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a><a id="3455" class="Symbol">)</a>
           <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">(</a><a id="3471" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3471" class="Bound">τ</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1179" class="Bound">P</a> <a id="3477" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="3496" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3373" class="Bound">m</a><a id="3497" class="Symbol">)</a>
           <a id="3510" class="Symbol">→</a> <a id="3512" class="Symbol">((</a><a id="3514" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3514" class="Bound">i</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3519" class="Symbol">)</a> <a id="3521" class="Symbol">(</a><a id="3522" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3522" class="Bound">l</a> <a id="3524" class="Symbol">:</a> <a id="3526" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3514" class="Bound">i</a> <a id="3528" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="3532" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a><a id="3533" class="Symbol">)</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3429" class="Bound">σ</a> <a id="3539" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3514" class="Bound">i</a> <a id="3541" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3522" class="Bound">l</a> <a id="3543" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3545" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3471" class="Bound">τ</a> <a id="3547" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3514" class="Bound">i</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3556" class="Symbol">(</a><a id="3557" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3514" class="Bound">i</a> <a id="3559" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="3563" class="Symbol">)</a> <a id="3565" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3375" class="Bound">p</a> <a id="3567" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3522" class="Bound">l</a><a id="3568" class="Symbol">))</a>
           <a id="3582" class="Symbol">→</a> <a id="3584" class="Symbol">(</a><a id="3585" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3585" class="Bound">k</a> <a id="3587" class="Symbol">:</a> <a id="3589" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3590" class="Symbol">)</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="3605" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a> <a id="3607" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3429" class="Bound">σ</a> <a id="3609" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3308" class="Bound">u</a> <a id="3611" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3381" class="Bound">u&lt;n</a> <a id="3615" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3585" class="Bound">k</a> <a id="3617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3619" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="3630" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3373" class="Bound">m</a> <a id="3632" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3471" class="Bound">τ</a> <a id="3634" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3308" class="Bound">u</a> <a id="3636" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3400" class="Bound">u&lt;m</a> <a id="3640" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3585" class="Bound">k</a>
   <a id="3645" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3645" class="Function">Q-refl</a> <a id="3652" class="Symbol">:</a> <a id="3654" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3339" class="Function">Q</a> <a id="3656" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a> <a id="3658" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="3666" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3645" class="Function">Q-refl</a> <a id="3673" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3673" class="Bound">u&lt;n</a> <a id="3677" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3677" class="Bound">u&lt;m</a> <a id="3681" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3681" class="Bound">σ</a> <a id="3683" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3683" class="Bound">τ</a> <a id="3685" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3685" class="Bound">H</a> <a id="3687" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3687" class="Bound">k</a> <a id="3689" class="Symbol">=</a>
    <a id="3695" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3700" class="Symbol">(λ</a> <a id="3703" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3703" class="Bound">-</a> <a id="3705" class="Symbol">→</a> <a id="3707" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="3718" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a> <a id="3720" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3681" class="Bound">σ</a> <a id="3722" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3308" class="Bound">u</a> <a id="3724" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3703" class="Bound">-</a> <a id="3726" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3687" class="Bound">k</a> <a id="3728" class="Symbol">)</a> <a id="3730" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3789" class="Function">c</a> <a id="3732" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3734" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3739" class="Symbol">(λ</a> <a id="3742" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3742" class="Bound">-</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="3757" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3300" class="Bound">n</a> <a id="3759" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3742" class="Bound">-</a> <a id="3761" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3308" class="Bound">u</a> <a id="3763" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3677" class="Bound">u&lt;m</a> <a id="3767" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3687" class="Bound">k</a><a id="3768" class="Symbol">)</a> <a id="3770" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3837" class="Function">e</a>
     <a id="3777" class="Keyword">where</a>
      <a id="3789" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3789" class="Function">c</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3673" class="Bound">u&lt;n</a> <a id="3797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3799" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3677" class="Bound">u&lt;m</a>
      <a id="3809" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3789" class="Function">c</a> <a id="3811" class="Symbol">=</a> <a id="3813" href="Cubical.Data.Nat.Order.html#981" class="Function">N.isProp≤</a> <a id="3823" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3673" class="Bound">u&lt;n</a> <a id="3827" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3677" class="Bound">u&lt;m</a>
      <a id="3837" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3837" class="Function">e</a> <a id="3839" class="Symbol">:</a> <a id="3841" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3681" class="Bound">σ</a> <a id="3843" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3845" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3683" class="Bound">τ</a>
      <a id="3853" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3837" class="Function">e</a> <a id="3855" class="Symbol">=</a> <a id="3857" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3864" class="Symbol">(λ</a> <a id="3867" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3867" class="Bound">i</a> <a id="3869" class="Symbol">→</a>
           <a id="3882" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3889" class="Symbol">(λ</a> <a id="3892" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3892" class="Bound">l</a> <a id="3894" class="Symbol">→</a>
            <a id="3908" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3681" class="Bound">σ</a> <a id="3910" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3867" class="Bound">i</a> <a id="3912" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3892" class="Bound">l</a>                       <a id="3936" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3939" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3685" class="Bound">H</a> <a id="3941" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3867" class="Bound">i</a> <a id="3943" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3892" class="Bound">l</a> <a id="3945" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="3959" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3683" class="Bound">τ</a> <a id="3961" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3867" class="Bound">i</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3970" class="Symbol">(</a><a id="3971" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3867" class="Bound">i</a> <a id="3973" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="3977" class="Symbol">)</a> <a id="3979" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3984" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3892" class="Bound">l</a><a id="3985" class="Symbol">)</a> <a id="3987" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3990" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3995" class="Symbol">(</a><a id="3996" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3683" class="Bound">τ</a> <a id="3998" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3867" class="Bound">i</a><a id="3999" class="Symbol">)</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="4012" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3892" class="Bound">l</a><a id="4013" class="Symbol">)</a> <a id="4015" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="4029" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3683" class="Bound">τ</a> <a id="4031" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3867" class="Bound">i</a> <a id="4033" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#3892" class="Bound">l</a> <a id="4035" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="4036" class="Symbol">))</a>

<a id="4040" class="Keyword">module</a> <a id="4047" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4047" class="Module">_</a> <a id="4049" class="Symbol">(</a><a id="4050" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4052" class="Symbol">:</a> <a id="4054" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4056" class="Symbol">→</a> <a id="4058" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4063" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#775" class="Generalizable">ℓ</a><a id="4064" class="Symbol">)</a> <a id="4066" class="Keyword">where</a>
 <a id="4073" class="Keyword">open</a> <a id="4078" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a>
 <a id="4101" class="Keyword">open</a> <a id="4106" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
 <a id="4143" class="Keyword">open</a> <a id="4148" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>

 <a id="4186" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4186" class="Function">cut-split-sequence</a>
  <a id="4207" class="Symbol">:</a> <a id="4209" class="Symbol">(</a><a id="4210" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4210" class="Bound">n</a> <a id="4212" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4212" class="Bound">k</a> <a id="4214" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4214" class="Bound">m</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4219" class="Symbol">)</a>
  <a id="4223" class="Symbol">→</a> <a id="4225" class="Symbol">(</a><a id="4226" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4226" class="Bound">σ</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4232" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="4251" class="Symbol">(</a><a id="4252" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4210" class="Bound">n</a> <a id="4254" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="4257" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4212" class="Bound">k</a><a id="4258" class="Symbol">))</a>
  <a id="4263" class="Symbol">→</a> <a id="4265" class="Keyword">let</a> <a id="4269" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4269" class="Bound">σₙ</a> <a id="4272" class="Symbol">=</a> <a id="4274" class="Symbol">(λ</a> <a id="4277" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4277" class="Bound">i</a> <a id="4279" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4279" class="Bound">p</a> <a id="4281" class="Symbol">→</a> <a id="4283" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4226" class="Bound">σ</a> <a id="4285" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4277" class="Bound">i</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="4298" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4279" class="Bound">p</a> <a id="4300" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="4310" class="Symbol">))</a>
        <a id="4321" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4321" class="Bound">σₖ</a> <a id="4324" class="Symbol">=</a> <a id="4326" class="Symbol">(λ</a> <a id="4329" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4329" class="Bound">i</a> <a id="4331" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4331" class="Bound">p</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4226" class="Bound">σ</a> <a id="4337" class="Symbol">(</a><a id="4338" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4210" class="Bound">n</a> <a id="4340" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="4343" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4329" class="Bound">i</a><a id="4344" class="Symbol">)</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Cubical.Data.Nat.Order.html#4421" class="Function">N.&lt;-k+</a> <a id="4354" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4331" class="Bound">p</a><a id="4355" class="Symbol">))</a>
  <a id="4360" class="Keyword">in</a> <a id="4363" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4374" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4376" class="Symbol">(</a><a id="4377" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4210" class="Bound">n</a> <a id="4379" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="4382" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4212" class="Bound">k</a><a id="4383" class="Symbol">)</a> <a id="4385" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4226" class="Bound">σ</a> <a id="4387" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4214" class="Bound">m</a> <a id="4389" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4391" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4402" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4404" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4210" class="Bound">n</a> <a id="4406" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4269" class="Bound">σₙ</a> <a id="4409" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4214" class="Bound">m</a> <a id="4411" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4413" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4424" class="Symbol">(</a><a id="4425" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="4429" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4431" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4210" class="Bound">n</a><a id="4432" class="Symbol">)</a> <a id="4434" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4212" class="Bound">k</a> <a id="4436" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4321" class="Bound">σₖ</a> <a id="4439" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4214" class="Bound">m</a>
 <a id="4442" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4186" class="Function">cut-split-sequence</a> <a id="4461" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4461" class="Bound">n</a> <a id="4463" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4468" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4468" class="Bound">m</a> <a id="4470" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a> <a id="4472" class="Symbol">=</a> <a id="4474" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4480" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4607" class="Function">Q</a> <a id="4482" class="Symbol">(</a><a id="4483" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4686" class="Function">[1]</a> <a id="4487" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4468" class="Bound">m</a><a id="4488" class="Symbol">)</a> <a id="4490" class="Symbol">(</a><a id="4491" href="BrouwerTree.Arithmetic.Addition.html#1924" class="Function">x+-increasing</a> <a id="4505" class="Symbol">_)</a>
  <a id="4510" class="Keyword">where</a>
   <a id="4519" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4519" class="Function">σₙ</a> <a id="4522" class="Symbol">=</a> <a id="4524" class="Symbol">(λ</a> <a id="4527" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4527" class="Bound">i</a> <a id="4529" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4529" class="Bound">p</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a> <a id="4535" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4527" class="Bound">i</a> <a id="4537" class="Symbol">(</a><a id="4538" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="4548" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4529" class="Bound">p</a> <a id="4550" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="4560" class="Symbol">))</a>
   <a id="4566" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4566" class="Function">σₖ</a> <a id="4569" class="Symbol">=</a> <a id="4571" class="Symbol">(λ</a> <a id="4574" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4574" class="Bound">i</a> <a id="4576" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4576" class="Bound">p</a> <a id="4578" class="Symbol">→</a> <a id="4580" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a> <a id="4582" class="Symbol">(</a><a id="4583" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4461" class="Bound">n</a> <a id="4585" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="4588" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4574" class="Bound">i</a><a id="4589" class="Symbol">)</a> <a id="4591" class="Symbol">(</a><a id="4592" href="Cubical.Data.Nat.Order.html#4421" class="Function">N.&lt;-k+</a> <a id="4599" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4576" class="Bound">p</a><a id="4600" class="Symbol">))</a>

   <a id="4607" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4607" class="Function">Q</a> <a id="4609" class="Symbol">=</a> <a id="4611" class="Symbol">λ</a> <a id="4613" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4613" class="Bound">z</a> <a id="4615" class="Symbol">→</a> <a id="4617" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4628" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4630" class="Symbol">(</a><a id="4631" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4461" class="Bound">n</a> <a id="4633" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="4636" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4640" class="Symbol">)</a> <a id="4642" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a> <a id="4644" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4468" class="Bound">m</a> <a id="4646" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4648" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4613" class="Bound">z</a> <a id="4650" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4652" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4663" class="Symbol">(</a><a id="4664" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="4668" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4670" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4461" class="Bound">n</a><a id="4671" class="Symbol">)</a> <a id="4673" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4678" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4566" class="Function">σₖ</a> <a id="4681" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4468" class="Bound">m</a>
   <a id="4686" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4686" class="Function">[1]</a> <a id="4690" class="Symbol">:</a> <a id="4692" class="Symbol">(</a><a id="4693" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4693" class="Bound">m</a> <a id="4695" class="Symbol">:</a> <a id="4697" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4713" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4715" class="Symbol">(</a><a id="4716" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4461" class="Bound">n</a> <a id="4718" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="4721" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4725" class="Symbol">)</a> <a id="4727" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a> <a id="4729" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4693" class="Bound">m</a> <a id="4731" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4733" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4744" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4746" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4461" class="Bound">n</a> <a id="4748" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4519" class="Function">σₙ</a> <a id="4751" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4693" class="Bound">m</a>
   <a id="4756" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4686" class="Function">[1]</a> <a id="4760" class="Symbol">=</a> <a id="4762" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2180" class="Function">ω-sequence-eq-lemma</a> <a id="4782" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a>
           <a id="4795" class="Symbol">(</a><a id="4796" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="4803" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4461" class="Bound">n</a><a id="4804" class="Symbol">)</a>
           <a id="4817" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a>
           <a id="4830" class="Symbol">(λ</a> <a id="4833" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4833" class="Bound">i</a> <a id="4835" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4835" class="Bound">p</a> <a id="4837" class="Symbol">→</a> <a id="4839" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a> <a id="4841" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4833" class="Bound">i</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="4854" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4835" class="Bound">p</a> <a id="4856" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="4866" class="Symbol">))</a>
           <a id="4880" class="Symbol">(λ</a> <a id="4883" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4883" class="Bound">i</a> <a id="4885" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4885" class="Bound">l</a>  <a id="4888" class="Symbol">→</a> <a id="4890" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4895" class="Symbol">(</a><a id="4896" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4470" class="Bound">σ</a> <a id="4898" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4883" class="Bound">i</a><a id="4899" class="Symbol">)</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Cubical.Data.Nat.Order.html#981" class="Function">N.isProp≤</a> <a id="4912" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4885" class="Bound">l</a> <a id="4914" class="Symbol">_))</a>
 <a id="4919" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4186" class="Function">cut-split-sequence</a> <a id="4938" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4945" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="4946" class="Symbol">)</a> <a id="4948" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="4950" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="4952" class="Symbol">=</a>
  <a id="4956" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4967" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="4969" class="Symbol">(</a><a id="4970" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="4972" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="4975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4979" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="4980" class="Symbol">)</a> <a id="4982" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="4984" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
    <a id="4990" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="4993" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="5001" class="Symbol">(</a><a id="5002" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5004" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="5005" class="Symbol">)</a> <a id="5007" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8354" class="Function">[4]</a> <a id="5011" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
  <a id="5015" class="Symbol">(</a><a id="5016" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5715" class="Function">Ψ-n-+m</a> <a id="5023" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5025" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5766" class="Function">Ψ-cutn-sk</a><a id="5034" class="Symbol">)</a> <a id="5036" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5038" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5040" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
    <a id="5046" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="5049" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5063" class="Symbol">(</a><a id="5064" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="5072" class="Symbol">(</a><a id="5073" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5075" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="5076" class="Symbol">)))</a> <a id="5080" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
  <a id="5084" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="5095" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5097" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5099" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5160" class="Function">σₙ</a> <a id="5102" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="5104" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5106" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="5117" class="Symbol">(</a><a id="5118" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="5122" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5124" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="5125" class="Symbol">)</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5132" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5133" class="Symbol">)</a> <a id="5135" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5208" class="Function">σₖ</a> <a id="5138" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
    <a id="5144" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>
   <a id="5150" class="Keyword">where</a>
    <a id="5160" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5160" class="Function">σₙ</a> <a id="5163" class="Symbol">=</a> <a id="5165" class="Symbol">(λ</a> <a id="5168" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5168" class="Bound">i</a> <a id="5170" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5170" class="Bound">p</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="5176" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5168" class="Bound">i</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="5189" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5170" class="Bound">p</a> <a id="5191" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="5201" class="Symbol">))</a>
    <a id="5208" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5208" class="Function">σₖ</a> <a id="5211" class="Symbol">=</a> <a id="5213" class="Symbol">(λ</a> <a id="5216" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5216" class="Bound">i</a> <a id="5218" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5218" class="Bound">p</a> <a id="5220" class="Symbol">→</a> <a id="5222" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="5224" class="Symbol">(</a><a id="5225" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5227" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5230" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5216" class="Bound">i</a><a id="5231" class="Symbol">)</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Cubical.Data.Nat.Order.html#4421" class="Function">N.&lt;-k+</a> <a id="5241" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5218" class="Bound">p</a><a id="5242" class="Symbol">))</a>

    <a id="5250" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a> <a id="5253" class="Symbol">:</a> <a id="5255" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5257" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="5276" class="Symbol">(</a><a id="5277" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5279" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5282" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5283" class="Symbol">)</a>
    <a id="5289" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a> <a id="5292" class="Symbol">=</a>  <a id="5295" class="Symbol">(λ</a> <a id="5298" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5298" class="Bound">i</a> <a id="5300" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5300" class="Bound">p</a> <a id="5302" class="Symbol">→</a> <a id="5304" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="5306" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5298" class="Bound">i</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="5319" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5300" class="Bound">p</a> <a id="5321" class="Symbol">(</a><a id="5322" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="5329" href="Cubical.Data.Nat.Order.html#1854" class="Function">N.≤-sucℕ</a><a id="5337" class="Symbol">)))</a>
    <a id="5345" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5345" class="Function">σ&#39;ₙ</a> <a id="5349" class="Symbol">=</a> <a id="5351" class="Symbol">(λ</a> <a id="5354" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5354" class="Bound">i</a> <a id="5356" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5356" class="Bound">p</a> <a id="5358" class="Symbol">→</a> <a id="5360" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a> <a id="5363" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5354" class="Bound">i</a> <a id="5365" class="Symbol">(</a><a id="5366" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="5376" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5356" class="Bound">p</a> <a id="5378" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="5388" class="Symbol">))</a>
    <a id="5395" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5395" class="Function">σ&#39;ₖ</a> <a id="5399" class="Symbol">=</a> <a id="5401" class="Symbol">(λ</a> <a id="5404" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5404" class="Bound">i</a> <a id="5406" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5406" class="Bound">p</a> <a id="5408" class="Symbol">→</a> <a id="5410" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a> <a id="5413" class="Symbol">(</a><a id="5414" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5416" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5419" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5404" class="Bound">i</a><a id="5420" class="Symbol">)</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Cubical.Data.Nat.Order.html#4421" class="Function">N.&lt;-k+</a> <a id="5430" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5406" class="Bound">p</a><a id="5431" class="Symbol">))</a>

    <a id="5439" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5439" class="Function">σ&#39;ₙ-σₙ-agrees</a> <a id="5453" class="Symbol">:</a> <a id="5455" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5345" class="Function">σ&#39;ₙ</a> <a id="5459" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5461" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5160" class="Function">σₙ</a>
    <a id="5468" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5439" class="Function">σ&#39;ₙ-σₙ-agrees</a> <a id="5482" class="Symbol">=</a> <a id="5484" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5491" class="Symbol">(λ</a> <a id="5494" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5494" class="Bound">i</a>  <a id="5497" class="Symbol">→</a> <a id="5499" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5506" class="Symbol">(λ</a> <a id="5509" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5509" class="Bound">p</a> <a id="5511" class="Symbol">→</a> <a id="5513" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5518" class="Symbol">(</a><a id="5519" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="5521" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5494" class="Bound">i</a><a id="5522" class="Symbol">)</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Cubical.Data.Nat.Order.html#981" class="Function">N.isProp≤</a> <a id="5535" class="Symbol">_</a> <a id="5537" class="Symbol">_)))</a>

    <a id="5547" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a> <a id="5549" class="Symbol">:</a> <a id="5551" class="Symbol">(</a><a id="5552" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5552" class="Bound">i</a> <a id="5554" class="Symbol">:</a> <a id="5556" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5557" class="Symbol">)</a> <a id="5559" class="Symbol">→</a> <a id="5561" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5552" class="Bound">i</a> <a id="5563" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="5567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5571" class="Symbol">(</a><a id="5572" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5574" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5577" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5578" class="Symbol">)</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="5595" class="Symbol">(</a><a id="5596" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5598" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5552" class="Bound">i</a><a id="5599" class="Symbol">)</a>
    <a id="5605" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a> <a id="5607" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5607" class="Bound">i</a> <a id="5609" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5609" class="Bound">p</a> <a id="5611" class="Symbol">=</a> <a id="5613" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="5615" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5607" class="Bound">i</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5624" class="Symbol">(</a><a id="5625" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5607" class="Bound">i</a> <a id="5627" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;_</a><a id="5631" class="Symbol">)</a> <a id="5633" class="Symbol">(</a><a id="5634" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5645" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5647" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5648" class="Symbol">))</a> <a id="5651" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5609" class="Bound">p</a><a id="5652" class="Symbol">)</a>

    <a id="5659" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5659" class="Function">Ψ-n+k+1</a> <a id="5667" class="Symbol">=</a> <a id="5669" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5671" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5673" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5675" class="Symbol">(</a><a id="5676" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="5691" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5693" class="Symbol">(</a><a id="5694" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5696" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5703" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5704" class="Symbol">)</a> <a id="5706" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="5708" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="5709" class="Symbol">)</a>
    <a id="5715" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5715" class="Function">Ψ-n-+m</a> <a id="5722" class="Symbol">=</a> <a id="5724" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5726" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5728" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5730" class="Symbol">(</a><a id="5731" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="5746" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5748" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5750" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5160" class="Function">σₙ</a> <a id="5753" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="5754" class="Symbol">)</a> <a id="5756" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5758" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5760" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
    <a id="5766" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5766" class="Function">Ψ-cutn-sk</a> <a id="5776" class="Symbol">=</a> <a id="5778" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5780" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5782" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5784" class="Symbol">(</a><a id="5785" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="5800" class="Symbol">(</a><a id="5801" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="5805" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5807" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="5808" class="Symbol">)</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5815" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5816" class="Symbol">)</a> <a id="5818" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5208" class="Function">σₖ</a> <a id="5821" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="5822" class="Symbol">)</a>
    <a id="5828" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5828" class="Function">Ψ-n+k</a> <a id="5834" class="Symbol">=</a> <a id="5836" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5838" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5840" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5842" class="Symbol">(</a><a id="5843" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="5858" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5860" class="Symbol">(</a><a id="5861" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5863" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5866" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5867" class="Symbol">)</a> <a id="5869" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a>  <a id="5873" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="5874" class="Symbol">)</a>
    <a id="5880" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5880" class="Function">Ψ-cutn-k</a> <a id="5889" class="Symbol">=</a> <a id="5891" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5893" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5895" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5897" class="Symbol">(</a><a id="5898" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="5913" class="Symbol">(</a><a id="5914" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="5918" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5920" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="5921" class="Symbol">)</a> <a id="5923" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a> <a id="5925" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5395" class="Function">σ&#39;ₖ</a> <a id="5929" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="5930" class="Symbol">)</a>

    <a id="5937" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a> <a id="5939" class="Symbol">=</a> <a id="5941" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="5950" class="Symbol">(</a><a id="5951" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="5962" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="5964" class="Symbol">(</a><a id="5965" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5967" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5970" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5974" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5975" class="Symbol">)</a> <a id="5977" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="5979" class="Symbol">(</a><a id="5980" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="5982" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="5985" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="5986" class="Symbol">)</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Cubical.Data.Nat.Order.html#4421" class="Function">N.&lt;-k+</a> <a id="5996" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="6003" class="Symbol">)</a> <a id="6005" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="6006" class="Symbol">)</a>

    <a id="6013" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6013" class="Function">IH</a> <a id="6016" class="Symbol">:</a> <a id="6018" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5828" class="Function">Ψ-n+k</a> <a id="6024" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6026" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6028" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="6030" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6032" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5715" class="Function">Ψ-n-+m</a> <a id="6039" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6041" class="Symbol">(</a><a id="6042" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5880" class="Function">Ψ-cutn-k</a> <a id="6051" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6053" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6055" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="6056" class="Symbol">)</a>
    <a id="6062" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6013" class="Function">IH</a> <a id="6065" class="Symbol">=</a> <a id="6067" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6073" class="Symbol">(λ</a> <a id="6076" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6076" class="Bound">z</a> <a id="6078" class="Symbol">→</a> <a id="6080" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5828" class="Function">Ψ-n+k</a> <a id="6086" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6088" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6090" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="6092" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="6095" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="6106" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="6108" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="6110" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6076" class="Bound">z</a> <a id="6112" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="6114" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6116" class="Symbol">(</a> <a id="6118" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5880" class="Function">Ψ-cutn-k</a> <a id="6127" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6129" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6131" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="6132" class="Symbol">)</a> <a id="6134" class="Symbol">)</a>
               <a id="6151" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5439" class="Function">σ&#39;ₙ-σₙ-agrees</a>
               <a id="6180" class="Symbol">(</a><a id="6181" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4186" class="Function">cut-split-sequence</a> <a id="6200" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="6202" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a> <a id="6204" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="6206" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a><a id="6208" class="Symbol">)</a>

    <a id="6215" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6215" class="Function">[1]</a> <a id="6219" class="Symbol">:</a>  <a id="6222" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5828" class="Function">Ψ-n+k</a> <a id="6228" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6230" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5715" class="Function">Ψ-n-+m</a> <a id="6237" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6239" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5880" class="Function">Ψ-cutn-k</a>
    <a id="6252" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6215" class="Function">[1]</a> <a id="6256" class="Symbol">=</a> <a id="6258" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6306" class="Function">finite-cancellation-lemma</a> <a id="6284" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="6286" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6013" class="Function">IH</a>
     <a id="6294" class="Keyword">where</a>
      <a id="6306" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6306" class="Function">finite-cancellation-lemma</a> <a id="6332" class="Symbol">:</a> <a id="6334" class="Symbol">{</a><a id="6335" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6335" class="Bound">u</a> <a id="6337" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6337" class="Bound">v</a> <a id="6339" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6339" class="Bound">z</a> <a id="6341" class="Symbol">:</a> <a id="6343" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6344" class="Symbol">}</a> <a id="6346" class="Symbol">→</a> <a id="6348" class="Symbol">(</a><a id="6349" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6349" class="Bound">m</a> <a id="6351" class="Symbol">:</a> <a id="6353" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6354" class="Symbol">)</a>
                                <a id="6388" class="Symbol">→</a> <a id="6390" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6392" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6394" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6396" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6335" class="Bound">u</a> <a id="6398" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6400" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6402" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6349" class="Bound">m</a> <a id="6404" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6406" class="Symbol">(</a><a id="6407" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6409" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6411" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6413" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6337" class="Bound">v</a> <a id="6415" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6417" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6419" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6349" class="Bound">m</a><a id="6420" class="Symbol">)</a> <a id="6422" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6424" class="Symbol">(</a><a id="6425" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6427" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6429" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6431" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6339" class="Bound">z</a> <a id="6433" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6435" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6437" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6349" class="Bound">m</a><a id="6438" class="Symbol">)</a>
                                <a id="6472" class="Symbol">→</a> <a id="6474" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6476" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6478" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6480" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6335" class="Bound">u</a> <a id="6482" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6484" class="Symbol">(</a><a id="6485" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6487" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6489" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6491" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6337" class="Bound">v</a> <a id="6493" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6495" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6497" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6349" class="Bound">m</a><a id="6498" class="Symbol">)</a> <a id="6500" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6502" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6504" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6506" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6508" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6339" class="Bound">z</a>
      <a id="6516" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6306" class="Function">finite-cancellation-lemma</a> <a id="6542" class="Symbol">{</a><a id="6543" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6547" class="Symbol">}</a> <a id="6549" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6554" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6554" class="Bound">h</a> <a id="6556" class="Symbol">=</a> <a id="6558" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6554" class="Bound">h</a>
      <a id="6566" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6306" class="Function">finite-cancellation-lemma</a> <a id="6592" class="Symbol">{</a><a id="6593" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6597" class="Symbol">}</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6604" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6604" class="Bound">m</a><a id="6605" class="Symbol">)</a> <a id="6607" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6607" class="Bound">h</a> <a id="6609" class="Symbol">=</a> <a id="6611" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
      <a id="6624" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6306" class="Function">finite-cancellation-lemma</a> <a id="6650" class="Symbol">{</a><a id="6651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6655" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6655" class="Bound">u</a><a id="6656" class="Symbol">}</a> <a id="6658" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6658" class="Bound">m</a> <a id="6660" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6660" class="Bound">h</a> <a id="6662" class="Symbol">=</a>
       <a id="6671" href="BrouwerTree.Arithmetic.Properties.html#8682" class="Function">finite-right-cancellation</a> <a id="6697" class="Symbol">_</a> <a id="6699" class="Symbol">_</a> <a id="6701" class="Symbol">(</a><a id="6702" href="BrouwerTree.Arithmetic.Properties.html#17169" class="Function">ω·sk-islim</a> <a id="6713" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6655" class="Bound">u</a><a id="6714" class="Symbol">)</a> <a id="6716" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6658" class="Bound">m</a> <a id="6718" class="Symbol">(</a><a id="6719" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6727" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6660" class="Bound">h</a>
                                                               <a id="6792" class="Symbol">(</a><a id="6793" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="6802" class="Symbol">(</a><a id="6803" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="6811" class="Symbol">(</a><a id="6812" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6814" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6658" class="Bound">m</a><a id="6815" class="Symbol">))))</a>

    <a id="6825" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6825" class="Function">[2]</a> <a id="6829" class="Symbol">:</a> <a id="6831" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5659" class="Function">Ψ-n+k+1</a> <a id="6839" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6841" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5828" class="Function">Ψ-n+k</a> <a id="6847" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6849" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6851" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6853" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6855" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a>
    <a id="6861" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6825" class="Function">[2]</a> <a id="6865" class="Symbol">=</a> <a id="6867" href="BrouwerTree.Arithmetic.Properties.html#19333" class="Function">ω·k-split</a>
           <a id="6888" class="Symbol">(</a><a id="6889" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="6904" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="6906" class="Symbol">(</a><a id="6907" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="6909" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="6912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6916" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="6917" class="Symbol">)</a> <a id="6919" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="6921" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="6922" class="Symbol">)</a>
           <a id="6935" class="Symbol">(</a><a id="6936" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="6951" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="6953" class="Symbol">(</a><a id="6954" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="6956" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="6959" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="6960" class="Symbol">)</a> <a id="6962" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a> <a id="6965" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="6966" class="Symbol">)</a>
           <a id="6979" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a>
           <a id="6992" class="Symbol">(</a><a id="6993" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7008" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7010" class="Symbol">(</a><a id="7011" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7013" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7016" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7020" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7021" class="Symbol">)</a> <a id="7023" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="7025" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
              <a id="7041" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7044" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7385" class="Function">[2]₀</a> <a id="7049" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="7063" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7078" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7080" class="Symbol">(</a><a id="7081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7085" class="Symbol">(</a><a id="7086" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7088" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7091" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7092" class="Symbol">))</a> <a id="7095" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a> <a id="7097" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
              <a id="7113" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7116" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7453" class="Function">[2]₁</a> <a id="7121" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="7135" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7150" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7152" class="Symbol">(</a><a id="7153" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7155" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7158" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7159" class="Symbol">)</a> <a id="7161" class="Symbol">(</a><a id="7162" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="7186" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7188" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7196" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a><a id="7197" class="Symbol">)</a> <a id="7199" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
             <a id="7214" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7217" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="7226" class="Symbol">(</a><a id="7227" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="7238" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7240" class="Symbol">(</a><a id="7241" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7245" class="Symbol">(</a><a id="7246" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7248" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7251" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7252" class="Symbol">))</a> <a id="7255" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a> <a id="7257" class="Symbol">(</a><a id="7258" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7260" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7263" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7264" class="Symbol">)</a> <a id="7266" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="7274" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="7275" class="Symbol">)</a>
              <a id="7291" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7294" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="7300" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">_N+_</a> <a id="7305" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7505" class="Function">[2]₂</a> <a id="7310" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7638" class="Function">[2]₃</a> <a id="7315" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="7329" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7344" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7346" class="Symbol">(</a><a id="7347" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7349" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7352" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7353" class="Symbol">)</a> <a id="7355" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5250" class="Function">σ&#39;</a> <a id="7358" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="7360" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7363" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a> <a id="7365" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="7366" class="Symbol">)</a>
     <a id="7373" class="Keyword">where</a>
      <a id="7385" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7385" class="Function">[2]₀</a> <a id="7390" class="Symbol">=</a> <a id="7392" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7396" class="Symbol">(</a><a id="7397" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1323" class="Function">normal-seq-sum-eq-lemma</a> <a id="7421" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7423" class="Symbol">_</a> <a id="7425" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a> <a id="7427" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="7429" class="Symbol">(λ</a> <a id="7432" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7432" class="Bound">i</a> <a id="7434" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7434" class="Bound">l</a> <a id="7436" class="Symbol">→</a> <a id="7438" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7442" class="Symbol">)</a> <a id="7444" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="7445" class="Symbol">)</a>
      <a id="7453" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7453" class="Function">[2]₁</a> <a id="7458" class="Symbol">=</a> <a id="7460" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="7479" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7481" class="Symbol">{</a><a id="7482" class="Argument">n</a> <a id="7484" class="Symbol">=</a> <a id="7486" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7488" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7491" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7492" class="Symbol">}</a>  <a id="7495" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a> <a id="7497" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
      <a id="7505" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7505" class="Function">[2]₂</a> <a id="7510" class="Symbol">=</a> <a id="7512" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7517" class="Symbol">(λ</a> <a id="7520" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7520" class="Bound">z</a> <a id="7522" class="Symbol">→</a> <a id="7524" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7539" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7541" class="Symbol">(</a><a id="7542" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="7544" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="7547" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7548" class="Symbol">)</a> <a id="7550" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7520" class="Bound">z</a> <a id="7552" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="7553" class="Symbol">)</a>
                  <a id="7573" class="Symbol">(</a><a id="7574" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7581" class="Symbol">(λ</a> <a id="7584" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7584" class="Bound">i</a> <a id="7586" class="Symbol">→</a> <a id="7588" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7595" class="Symbol">(λ</a> <a id="7598" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7598" class="Bound">p</a> <a id="7600" class="Symbol">→</a> <a id="7602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7607" class="Symbol">(</a><a id="7608" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="7610" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7584" class="Bound">i</a><a id="7611" class="Symbol">)</a> <a id="7613" class="Symbol">(</a><a id="7614" href="Cubical.Data.Nat.Order.html#981" class="Function">N.isProp≤</a> <a id="7624" class="Symbol">_</a> <a id="7626" class="Symbol">_))))</a>
      <a id="7638" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7638" class="Function">[2]₃</a> <a id="7643" class="Symbol">=</a> <a id="7645" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7650" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="7659" class="Symbol">(</a><a id="7660" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#2995" class="Function">normal-seq-eq-lemma</a> <a id="7680" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7682" class="Symbol">_</a> <a id="7684" class="Symbol">_</a> <a id="7686" class="Symbol">_</a> <a id="7688" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5547" class="Function">ρ</a> <a id="7690" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="7692" class="Symbol">(λ</a> <a id="7695" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7695" class="Bound">i</a> <a id="7697" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7697" class="Bound">l</a> <a id="7699" class="Symbol">→</a> <a id="7701" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7705" class="Symbol">)</a> <a id="7707" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="7708" class="Symbol">)</a>

    <a id="7715" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7715" class="Function">[3]</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5766" class="Function">Ψ-cutn-sk</a> <a id="7731" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7733" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5880" class="Function">Ψ-cutn-k</a> <a id="7742" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7744" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7746" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="7748" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7750" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a>
    <a id="7756" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7715" class="Function">[3]</a> <a id="7760" class="Symbol">=</a> <a id="7762" href="BrouwerTree.Arithmetic.Properties.html#19333" class="Function">ω·k-split</a>
           <a id="7783" class="Symbol">(</a><a id="7784" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7799" class="Symbol">(</a><a id="7800" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="7804" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7806" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="7807" class="Symbol">)</a> <a id="7809" class="Symbol">(</a><a id="7810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7814" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7815" class="Symbol">)</a> <a id="7817" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5208" class="Function">σₖ</a> <a id="7820" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="7821" class="Symbol">)</a>
           <a id="7834" class="Symbol">(</a><a id="7835" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7850" class="Symbol">(</a><a id="7851" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="7855" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7857" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="7858" class="Symbol">)</a> <a id="7860" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a>  <a id="7863" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5395" class="Function">σ&#39;ₖ</a> <a id="7867" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="7868" class="Symbol">)</a>
           <a id="7881" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a>
           <a id="7894" class="Symbol">(</a><a id="7895" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7910" class="Symbol">(</a><a id="7911" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="7915" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7917" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="7918" class="Symbol">)</a> <a id="7920" class="Symbol">(</a><a id="7921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7925" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a><a id="7926" class="Symbol">)</a> <a id="7928" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5208" class="Function">σₖ</a> <a id="7931" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
              <a id="7947" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7950" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8161" class="Function">[3]₀</a> <a id="7955" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="7969" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7984" class="Symbol">(</a><a id="7985" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="7989" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="7991" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="7992" class="Symbol">)</a> <a id="7994" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a> <a id="7996" class="Symbol">(</a><a id="7997" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="8021" class="Symbol">(</a><a id="8022" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="8026" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8028" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="8029" class="Symbol">)</a> <a id="8031" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="8039" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5208" class="Function">σₖ</a><a id="8041" class="Symbol">)</a> <a id="8043" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="8045" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="8048" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a>
              <a id="8064" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8067" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8072" class="Symbol">(</a><a id="8073" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">_N+</a> <a id="8077" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a><a id="8078" class="Symbol">)</a> <a id="8080" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8211" class="Function">[3]₁</a> <a id="8085" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="8099" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8114" class="Symbol">(</a><a id="8115" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="8119" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8121" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="8122" class="Symbol">)</a> <a id="8124" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a> <a id="8126" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5395" class="Function">σ&#39;ₖ</a> <a id="8130" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a> <a id="8132" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="8135" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a> <a id="8137" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8138" class="Symbol">)</a>
      <a id="8146" class="Keyword">where</a>
         <a id="8161" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8161" class="Function">[3]₀</a> <a id="8166" class="Symbol">=</a> <a id="8168" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="8187" class="Symbol">(</a><a id="8188" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="8192" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8194" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="8195" class="Symbol">)</a> <a id="8197" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5208" class="Function">σₖ</a> <a id="8200" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a>
         <a id="8211" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8211" class="Function">[3]₁</a> <a id="8216" class="Symbol">=</a> <a id="8218" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8223" class="Symbol">(λ</a> <a id="8226" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8226" class="Bound">z</a> <a id="8228" class="Symbol">→</a> <a id="8230" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8245" class="Symbol">(</a><a id="8246" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="8250" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8252" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a><a id="8253" class="Symbol">)</a> <a id="8255" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4945" class="Bound">k</a> <a id="8257" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8226" class="Bound">z</a> <a id="8259" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4948" class="Bound">m</a><a id="8260" class="Symbol">)</a>
                     <a id="8283" class="Symbol">(</a><a id="8284" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8291" class="Symbol">(λ</a> <a id="8294" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8294" class="Bound">i</a> <a id="8296" class="Symbol">→</a> <a id="8298" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8305" class="Symbol">(λ</a> <a id="8308" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8308" class="Bound">p</a> <a id="8310" class="Symbol">→</a> <a id="8312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8317" class="Symbol">(</a><a id="8318" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4950" class="Bound">σ</a> <a id="8320" class="Symbol">(</a><a id="8321" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4938" class="Bound">n</a> <a id="8323" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="8326" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8294" class="Bound">i</a><a id="8327" class="Symbol">))</a> <a id="8330" class="Symbol">(</a><a id="8331" href="Cubical.Data.Nat.Order.html#981" class="Function">N.isProp≤</a> <a id="8341" class="Symbol">_</a> <a id="8343" class="Symbol">_))))</a>

    <a id="8354" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8354" class="Function">[4]</a> <a id="8358" class="Symbol">:</a> <a id="8360" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5659" class="Function">Ψ-n+k+1</a> <a id="8368" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8370" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5715" class="Function">Ψ-n-+m</a> <a id="8377" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8379" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5766" class="Function">Ψ-cutn-sk</a>
    <a id="8393" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8354" class="Function">[4]</a> <a id="8397" class="Symbol">=</a> <a id="8399" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="8406" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a> <a id="8410" class="Symbol">(</a><a id="8411" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8415" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6825" class="Function">[2]</a><a id="8418" class="Symbol">)</a> <a id="8420" class="Symbol">(</a><a id="8421" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8426" class="Symbol">(</a><a id="8427" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5715" class="Function">Ψ-n-+m</a> <a id="8434" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+_</a><a id="8436" class="Symbol">)</a> <a id="8438" class="Symbol">(</a><a id="8439" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8443" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#7715" class="Function">[3]</a><a id="8446" class="Symbol">))</a>
                     <a id="8470" class="Symbol">(</a><a id="8471" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8479" class="Symbol">(</a><a id="8480" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="8488" class="Symbol">(</a><a id="8489" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8491" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8493" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8495" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a><a id="8496" class="Symbol">)</a> <a id="8498" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#6215" class="Function">[1]</a><a id="8501" class="Symbol">)</a>
                              <a id="8533" class="Symbol">(</a><a id="8534" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8548" class="Symbol">(</a><a id="8549" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="8557" class="Symbol">(</a><a id="8558" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8560" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8562" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8564" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#5937" class="Function">β</a><a id="8565" class="Symbol">)))))</a>

 <a id="8573" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8573" class="Function">cut-split-lemma</a>
  <a id="8591" class="Symbol">:</a> <a id="8593" class="Symbol">(</a><a id="8594" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8594" class="Bound">n</a> <a id="8596" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8596" class="Bound">k</a> <a id="8598" class="Symbol">:</a> <a id="8600" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8601" class="Symbol">)</a>
  <a id="8605" class="Symbol">→</a> <a id="8607" class="Symbol">(</a><a id="8608" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8608" class="Bound">σ</a> <a id="8610" class="Symbol">:</a> <a id="8612" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8614" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="8633" class="Symbol">(</a><a id="8634" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8594" class="Bound">n</a> <a id="8636" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="8639" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8596" class="Bound">k</a><a id="8640" class="Symbol">))</a>
  <a id="8645" class="Symbol">→</a> <a id="8647" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="8670" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8672" class="Symbol">(</a><a id="8673" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8594" class="Bound">n</a> <a id="8675" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="8678" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8596" class="Bound">k</a><a id="8679" class="Symbol">)</a> <a id="8681" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8608" class="Bound">σ</a> <a id="8683" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>
    <a id="8689" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="8712" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8714" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8594" class="Bound">n</a> <a id="8716" class="Symbol">(</a><a id="8717" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="8743" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8745" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a> <a id="8756" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8608" class="Bound">σ</a><a id="8757" class="Symbol">)</a>
     <a id="8764" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8766" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="8789" class="Symbol">(</a><a id="8790" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="8794" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="8796" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8594" class="Bound">n</a><a id="8797" class="Symbol">)</a> <a id="8799" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8596" class="Bound">k</a> <a id="8801" class="Symbol">(λ</a> <a id="8804" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8804" class="Bound">i</a> <a id="8806" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8806" class="Bound">p</a> <a id="8808" class="Symbol">→</a> <a id="8810" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8608" class="Bound">σ</a> <a id="8812" class="Symbol">(</a><a id="8813" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8594" class="Bound">n</a> <a id="8815" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="8818" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8804" class="Bound">i</a><a id="8819" class="Symbol">)</a> <a id="8821" class="Symbol">(</a><a id="8822" href="Cubical.Data.Nat.Order.html#4421" class="Function">N.&lt;-k+</a> <a id="8829" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8806" class="Bound">p</a><a id="8830" class="Symbol">))</a>
 <a id="8834" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8573" class="Function">cut-split-lemma</a> <a id="8850" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8850" class="Bound">n</a> <a id="8852" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8852" class="Bound">k</a> <a id="8854" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8854" class="Bound">σ</a> <a id="8856" class="Symbol">=</a>
  <a id="8860" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="8873" class="Symbol">(λ</a> <a id="8876" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8876" class="Bound">m</a> <a id="8878" class="Symbol">→</a> <a id="8880" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8876" class="Bound">m</a> <a id="8882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8884" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8892" class="Symbol">(</a><a id="8893" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4186" class="Function">cut-split-sequence</a> <a id="8912" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8850" class="Bound">n</a> <a id="8914" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8852" class="Bound">k</a> <a id="8916" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8876" class="Bound">m</a> <a id="8918" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8854" class="Bound">σ</a><a id="8919" class="Symbol">)</a>
                                  <a id="8955" class="Symbol">(</a><a id="8956" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="8963" class="Symbol">(</a><a id="8964" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="8973" class="Symbol">_</a> <a id="8975" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="8981" class="Symbol">)</a> <a id="8983" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="8989" class="Symbol">))</a>

 <a id="8994" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8994" class="Function">cut-complement-semi-dec-limit-ordinal</a>
  <a id="9034" class="Symbol">:</a> <a id="9036" class="Symbol">(</a><a id="9037" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9037" class="Bound">n</a> <a id="9039" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9039" class="Bound">k</a> <a id="9041" class="Symbol">:</a> <a id="9043" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9044" class="Symbol">)</a>
  <a id="9048" class="Symbol">→</a> <a id="9050" class="Symbol">(</a><a id="9051" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9051" class="Bound">σ</a> <a id="9053" class="Symbol">:</a> <a id="9055" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9057" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="9076" class="Symbol">(</a><a id="9077" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9037" class="Bound">n</a> <a id="9079" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="9082" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9039" class="Bound">k</a><a id="9083" class="Symbol">))</a>
  <a id="9088" class="Symbol">→</a> <a id="9090" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="9113" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9115" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9039" class="Bound">k</a> <a id="9117" class="Symbol">(</a><a id="9118" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="9144" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9146" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="9158" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9051" class="Bound">σ</a><a id="9159" class="Symbol">)</a> <a id="9161" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>
    <a id="9167" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="9190" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9192" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9037" class="Bound">n</a> <a id="9194" class="Symbol">(</a><a id="9195" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4978" class="Function">semi-dec-str-restricted-≤</a> <a id="9221" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9223" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a> <a id="9234" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9051" class="Bound">σ</a><a id="9235" class="Symbol">)</a>
     <a id="9242" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9244" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="9267" class="Symbol">(</a><a id="9268" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="9272" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9274" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9037" class="Bound">n</a><a id="9275" class="Symbol">)</a> <a id="9277" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9039" class="Bound">k</a> <a id="9279" class="Symbol">(λ</a> <a id="9282" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9282" class="Bound">i</a> <a id="9284" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9284" class="Bound">p</a> <a id="9286" class="Symbol">→</a> <a id="9288" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9051" class="Bound">σ</a> <a id="9290" class="Symbol">(</a><a id="9291" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9037" class="Bound">n</a> <a id="9293" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="9296" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9282" class="Bound">i</a><a id="9297" class="Symbol">)</a> <a id="9299" class="Symbol">(</a><a id="9300" href="Cubical.Data.Nat.Order.html#4421" class="Function">N.&lt;-k+</a> <a id="9307" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9284" class="Bound">p</a><a id="9308" class="Symbol">))</a>
 <a id="9312" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8994" class="Function">cut-complement-semi-dec-limit-ordinal</a> <a id="9350" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9350" class="Bound">n</a> <a id="9352" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9352" class="Bound">k</a> <a id="9354" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9354" class="Bound">σ</a> <a id="9356" class="Symbol">=</a>
  <a id="9360" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="9368" class="Symbol">(</a><a id="9369" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#15802" class="Function">semi-dec-limit-ordinal-increasing&#39;</a> <a id="9404" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9406" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9350" class="Bound">n</a> <a id="9408" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9352" class="Bound">k</a> <a id="9410" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9354" class="Bound">σ</a> <a id="9412" class="Symbol">)</a>
          <a id="9424" class="Symbol">(</a><a id="9425" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8573" class="Function">cut-split-lemma</a> <a id="9441" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9350" class="Bound">n</a> <a id="9443" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9352" class="Bound">k</a> <a id="9445" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9354" class="Bound">σ</a><a id="9446" class="Symbol">)</a>

 <a id="9450" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9450" class="Function">cut-complement-characteristic-ordinal-up-to</a>
  <a id="9496" class="Symbol">:</a> <a id="9498" class="Symbol">(</a><a id="9499" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9499" class="Bound">σ</a> <a id="9501" class="Symbol">:</a> <a id="9503" class="Symbol">(</a><a id="9504" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9504" class="Bound">n</a> <a id="9506" class="Symbol">:</a> <a id="9508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9509" class="Symbol">)</a> <a id="9511" class="Symbol">→</a> <a id="9513" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9522" class="Symbol">(</a><a id="9523" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9525" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9504" class="Bound">n</a><a id="9526" class="Symbol">))</a>
  <a id="9531" class="Symbol">→</a> <a id="9533" class="Symbol">(</a><a id="9534" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9534" class="Bound">n</a> <a id="9536" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9536" class="Bound">k</a> <a id="9538" class="Symbol">:</a> <a id="9540" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9541" class="Symbol">)</a>
  <a id="9545" class="Symbol">→</a> <a id="9547" class="Symbol">(</a><a id="9548" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9550" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="9579" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9536" class="Bound">k</a><a id="9580" class="Symbol">)</a> <a id="9582" class="Symbol">(</a><a id="9583" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="9604" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9536" class="Bound">k</a> <a id="9606" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9499" class="Bound">σ</a><a id="9607" class="Symbol">)</a> <a id="9609" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>
    <a id="9615" class="Symbol">(</a><a id="9616" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9618" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="9647" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9534" class="Bound">n</a><a id="9648" class="Symbol">)</a> <a id="9650" class="Symbol">(</a><a id="9651" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="9672" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9534" class="Bound">n</a> <a id="9674" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9499" class="Bound">σ</a><a id="9675" class="Symbol">)</a>
      <a id="9683" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="9685" class="Symbol">(</a><a id="9686" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="9690" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9692" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9534" class="Bound">n</a> <a id="9694" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="9723" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9536" class="Bound">k</a><a id="9724" class="Symbol">)</a> <a id="9726" class="Symbol">(</a><a id="9727" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="9748" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9536" class="Bound">k</a> <a id="9750" class="Symbol">(λ</a> <a id="9753" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9753" class="Bound">i</a> <a id="9755" class="Symbol">→</a> <a id="9757" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9499" class="Bound">σ</a> <a id="9759" class="Symbol">(</a><a id="9760" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9534" class="Bound">n</a> <a id="9762" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="9765" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9753" class="Bound">i</a><a id="9766" class="Symbol">)))</a>
 <a id="9771" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9450" class="Function">cut-complement-characteristic-ordinal-up-to</a> <a id="9815" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9815" class="Bound">σ</a> <a id="9817" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="9819" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a> <a id="9821" class="Symbol">=</a> <a id="9823" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9830" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="9838" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10008" class="Function">[1]</a> <a id="9842" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9867" class="Function">|n+kData|</a>
   <a id="9855" class="Keyword">where</a>
      <a id="9867" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9867" class="Function">|n+kData|</a> <a id="9877" class="Symbol">:</a> <a id="9879" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9881" class="Symbol">(∀</a> <a id="9884" class="Symbol">(</a><a id="9885" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9885" class="Bound">i</a> <a id="9887" class="Symbol">:</a> <a id="9889" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9890" class="Symbol">)</a> <a id="9892" class="Symbol">→</a> <a id="9894" class="Symbol">(((</a><a id="9897" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9897" class="Bound">i&lt;n</a> <a id="9901" class="Symbol">:</a> <a id="9903" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9885" class="Bound">i</a> <a id="9905" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="9909" class="Symbol">(</a><a id="9910" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="9912" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="9915" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a><a id="9916" class="Symbol">))</a> <a id="9919" class="Symbol">→</a> <a id="9921" class="Symbol">(</a><a id="9922" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9935" class="Symbol">(</a><a id="9936" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="9938" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9885" class="Bound">i</a><a id="9939" class="Symbol">)))))</a> <a id="9945" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
      <a id="9953" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9867" class="Function">|n+kData|</a> <a id="9963" class="Symbol">=</a> <a id="9965" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="9979" class="Symbol">(</a><a id="9980" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="9982" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="9985" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a><a id="9986" class="Symbol">)</a> <a id="9988" class="Symbol">(λ</a> <a id="9991" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9991" class="Bound">i</a> <a id="9993" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9993" class="Bound">p</a> <a id="9995" class="Symbol">→</a> <a id="9997" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9815" class="Bound">σ</a> <a id="9999" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9991" class="Bound">i</a><a id="10000" class="Symbol">)</a>
      <a id="10008" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10008" class="Function">[1]</a> <a id="10012" class="Symbol">:</a>  <a id="10015" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10017" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="10036" class="Symbol">(</a><a id="10037" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="10039" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="10042" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a><a id="10043" class="Symbol">)</a>
          <a id="10055" class="Symbol">→</a>  <a id="10058" class="Symbol">(</a><a id="10059" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10061" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="10090" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a><a id="10091" class="Symbol">)</a> <a id="10093" class="Symbol">(</a><a id="10094" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="10115" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a> <a id="10117" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9815" class="Bound">σ</a><a id="10118" class="Symbol">)</a> <a id="10120" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>
             <a id="10135" class="Symbol">(</a><a id="10136" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10138" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="10167" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a><a id="10168" class="Symbol">)</a> <a id="10170" class="Symbol">(</a><a id="10171" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="10192" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="10194" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9815" class="Bound">σ</a><a id="10195" class="Symbol">)</a>
               <a id="10212" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10214" class="Symbol">(</a><a id="10215" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="10219" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10221" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="10223" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="10252" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a><a id="10253" class="Symbol">)</a> <a id="10255" class="Symbol">(</a><a id="10256" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="10277" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a> <a id="10279" class="Symbol">(λ</a> <a id="10282" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10282" class="Bound">i</a> <a id="10284" class="Symbol">→</a> <a id="10286" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9815" class="Bound">σ</a> <a id="10288" class="Symbol">(</a><a id="10289" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="10291" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="10294" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10282" class="Bound">i</a><a id="10295" class="Symbol">)))</a>
      <a id="10305" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10008" class="Function">[1]</a> <a id="10309" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10309" class="Bound">ρ</a> <a id="10311" class="Symbol">=</a>
       <a id="10320" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10327" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a>
        <a id="10339" class="Symbol">(</a><a id="10340" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="10380" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10382" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a> <a id="10384" class="Symbol">_</a> <a id="10386" class="Symbol">_)</a>
        <a id="10397" class="Symbol">(</a><a id="10398" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10404" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">_+_</a>
          <a id="10418" class="Symbol">(</a><a id="10419" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="10459" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10461" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="10463" class="Symbol">_</a> <a id="10465" class="Symbol">_)</a>
          <a id="10478" class="Symbol">(</a><a id="10479" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="10519" class="Symbol">(</a><a id="10520" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="10524" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10526" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a><a id="10527" class="Symbol">)</a> <a id="10529" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a> <a id="10531" class="Symbol">_</a> <a id="10533" class="Symbol">_))</a>
        <a id="10545" class="Symbol">(</a><a id="10546" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#8994" class="Function">cut-complement-semi-dec-limit-ordinal</a> <a id="10584" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9817" class="Bound">n</a> <a id="10586" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9819" class="Bound">k</a> <a id="10588" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10309" class="Bound">ρ</a><a id="10589" class="Symbol">)</a>

 <a id="10593" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10593" class="Function">cut-complement</a> <a id="10608" class="Symbol">:</a> <a id="10610" class="Symbol">(</a><a id="10611" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10611" class="Bound">σ</a> <a id="10613" class="Symbol">:</a> <a id="10615" class="Symbol">(</a><a id="10616" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10616" class="Bound">n</a> <a id="10618" class="Symbol">:</a> <a id="10620" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10621" class="Symbol">)</a> <a id="10623" class="Symbol">→</a> <a id="10625" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="10634" class="Symbol">(</a><a id="10635" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10637" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10616" class="Bound">n</a><a id="10638" class="Symbol">))</a> <a id="10641" class="Symbol">→</a>
                  <a id="10661" class="Symbol">(</a><a id="10662" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10662" class="Bound">n</a> <a id="10664" class="Symbol">:</a> <a id="10666" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10667" class="Symbol">)</a> <a id="10669" class="Symbol">→</a>
                   <a id="10690" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="10713" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10715" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10611" class="Bound">σ</a> <a id="10717" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>
                   <a id="10738" class="Symbol">(</a><a id="10739" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10741" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="10770" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10662" class="Bound">n</a><a id="10771" class="Symbol">)</a> <a id="10773" class="Symbol">(</a><a id="10774" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="10795" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10662" class="Bound">n</a> <a id="10797" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10611" class="Bound">σ</a><a id="10798" class="Symbol">)</a> <a id="10800" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a>
                   <a id="10821" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="10844" class="Symbol">(</a><a id="10845" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="10849" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="10851" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10662" class="Bound">n</a><a id="10852" class="Symbol">)</a> <a id="10854" class="Symbol">λ</a> <a id="10856" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10856" class="Bound">i</a> <a id="10858" class="Symbol">→</a> <a id="10860" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10611" class="Bound">σ</a> <a id="10862" class="Symbol">(</a><a id="10863" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10662" class="Bound">n</a> <a id="10865" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="10868" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10856" class="Bound">i</a><a id="10869" class="Symbol">)</a>
 <a id="10872" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10593" class="Function">cut-complement</a> <a id="10887" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10887" class="Bound">σ</a> <a id="10889" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10889" class="Bound">n</a> <a id="10891" class="Symbol">=</a>
  <a id="10895" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="10908" class="Symbol">(λ</a> <a id="10911" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10911" class="Bound">k</a> <a id="10913" class="Symbol">→</a> <a id="10915" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10911" class="Bound">k</a> <a id="10917" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10919" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10925" class="Symbol">(_</a> <a id="10928" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="10930" class="Symbol">)</a> <a id="10932" class="Symbol">(</a><a id="10933" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10937" class="Symbol">(</a><a id="10938" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="10946" class="Symbol">(</a><a id="10947" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10949" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10911" class="Bound">k</a><a id="10950" class="Symbol">)))</a> <a id="10954" class="Symbol">(</a><a id="10955" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11187" class="Function">[1]</a> <a id="10959" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10911" class="Bound">k</a><a id="10960" class="Symbol">))</a>
   <a id="10966" class="Keyword">where</a>
    <a id="10976" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10976" class="Function">α</a> <a id="10978" class="Symbol">:</a> <a id="10980" class="Symbol">(</a><a id="10981" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10981" class="Bound">k</a> <a id="10983" class="Symbol">:</a> <a id="10985" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10986" class="Symbol">)</a> <a id="10988" class="Symbol">→</a> <a id="10990" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
    <a id="10998" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10976" class="Function">α</a> <a id="11000" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11000" class="Bound">k</a> <a id="11002" class="Symbol">=</a> <a id="11004" class="Symbol">(</a><a id="11005" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11007" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="11036" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11000" class="Bound">k</a><a id="11037" class="Symbol">)</a> <a id="11039" class="Symbol">(</a><a id="11040" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="11061" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11000" class="Bound">k</a> <a id="11063" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10887" class="Bound">σ</a><a id="11064" class="Symbol">)</a>
    <a id="11070" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11070" class="Function">β</a> <a id="11072" class="Symbol">:</a> <a id="11074" class="Symbol">(</a><a id="11075" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11075" class="Bound">k</a> <a id="11077" class="Symbol">:</a> <a id="11079" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11080" class="Symbol">)</a> <a id="11082" class="Symbol">→</a> <a id="11084" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
    <a id="11092" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11070" class="Function">β</a> <a id="11094" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11094" class="Bound">k</a> <a id="11096" class="Symbol">=</a> <a id="11098" class="Symbol">(</a><a id="11099" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="11103" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11105" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10889" class="Bound">n</a> <a id="11107" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="11136" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11094" class="Bound">k</a><a id="11137" class="Symbol">)</a> <a id="11139" class="Symbol">(</a><a id="11140" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="11161" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11094" class="Bound">k</a> <a id="11163" class="Symbol">(λ</a> <a id="11166" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11166" class="Bound">i</a> <a id="11168" class="Symbol">→</a> <a id="11170" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10887" class="Bound">σ</a> <a id="11172" class="Symbol">(</a><a id="11173" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10889" class="Bound">n</a> <a id="11175" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="11178" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11166" class="Bound">i</a><a id="11179" class="Symbol">)))</a>
    <a id="11187" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11187" class="Function">[1]</a> <a id="11191" class="Symbol">:</a> <a id="11193" class="Symbol">(</a><a id="11194" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11194" class="Bound">k</a> <a id="11196" class="Symbol">:</a> <a id="11198" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11199" class="Symbol">)</a> <a id="11201" class="Symbol">→</a> <a id="11203" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10976" class="Function">α</a> <a id="11205" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11194" class="Bound">k</a> <a id="11207" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11209" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11211" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11194" class="Bound">k</a> <a id="11213" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="11215" class="Symbol">(</a><a id="11216" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10976" class="Function">α</a> <a id="11218" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10889" class="Bound">n</a> <a id="11220" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11222" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11070" class="Function">β</a> <a id="11224" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11194" class="Bound">k</a><a id="11225" class="Symbol">)</a> <a id="11227" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11229" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11231" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11194" class="Bound">k</a>
    <a id="11237" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11187" class="Function">[1]</a> <a id="11241" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11241" class="Bound">k</a> <a id="11243" class="Symbol">=</a> <a id="11245" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="11253" class="Symbol">(</a><a id="11254" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11256" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11241" class="Bound">k</a><a id="11257" class="Symbol">)</a> <a id="11259" class="Symbol">(</a><a id="11260" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#9450" class="Function">cut-complement-characteristic-ordinal-up-to</a> <a id="11304" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10887" class="Bound">σ</a> <a id="11306" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10889" class="Bound">n</a> <a id="11308" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11241" class="Bound">k</a><a id="11309" class="Symbol">)</a>

 <a id="11313" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11313" class="Function">cut-preserves-characteristic-ordinal-≥ω²</a>
  <a id="11356" class="Symbol">:</a> <a id="11358" class="Symbol">(</a><a id="11359" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11359" class="Bound">σ</a> <a id="11361" class="Symbol">:</a> <a id="11363" class="Symbol">(</a><a id="11364" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11364" class="Bound">n</a> <a id="11366" class="Symbol">:</a> <a id="11368" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11369" class="Symbol">)</a> <a id="11371" class="Symbol">→</a> <a id="11373" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11382" class="Symbol">(</a><a id="11383" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11385" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11364" class="Bound">n</a><a id="11386" class="Symbol">))</a>
  <a id="11391" class="Symbol">→</a> <a id="11393" class="Symbol">(</a><a id="11394" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11394" class="Bound">n</a> <a id="11396" class="Symbol">:</a> <a id="11398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11399" class="Symbol">)</a>
  <a id="11403" class="Symbol">→</a> <a id="11405" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11407" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11409" href="BrouwerTree.Core.html#2546" class="Function">ω</a>  <a id="11412" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="11415" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="11438" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11440" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11359" class="Bound">σ</a>
  <a id="11444" class="Symbol">→</a> <a id="11446" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11448" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11450" href="BrouwerTree.Core.html#2546" class="Function">ω</a>  <a id="11453" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="11456" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="11479" class="Symbol">(</a><a id="11480" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="11484" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11486" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11394" class="Bound">n</a><a id="11487" class="Symbol">)</a> <a id="11489" class="Symbol">(</a><a id="11490" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1013" class="Function">semidecCut</a> <a id="11501" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11503" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11359" class="Bound">σ</a> <a id="11505" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11394" class="Bound">n</a><a id="11506" class="Symbol">)</a>
 <a id="11509" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11313" class="Function">cut-preserves-characteristic-ordinal-≥ω²</a> <a id="11550" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11550" class="Bound">σ</a> <a id="11552" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a> <a id="11554" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11554" class="Bound">H</a> <a id="11556" class="Symbol">=</a>
  <a id="11560" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11566" class="Symbol">(</a><a id="11567" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="11570" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="11593" class="Symbol">(</a><a id="11594" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="11598" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11600" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="11601" class="Symbol">)</a> <a id="11603" class="Symbol">(</a><a id="11604" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1013" class="Function">semidecCut</a> <a id="11615" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11617" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11550" class="Bound">σ</a> <a id="11619" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="11620" class="Symbol">))</a> <a id="11623" href="BrouwerTree.Arithmetic.Properties.html#19096" class="Function">ω^ι2≡ω²</a> <a id="11631" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11857" class="Function">[2]</a>
   <a id="11638" class="Keyword">where</a>
     <a id="11649" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11649" class="Function">H&#39;</a> <a id="11652" class="Symbol">:</a> <a id="11654" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11656" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11658" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11660" class="Number">2</a> <a id="11662" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="11665" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="11688" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11690" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11550" class="Bound">σ</a>
     <a id="11697" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11649" class="Function">H&#39;</a> <a id="11700" class="Symbol">=</a> <a id="11702" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11708" class="Symbol">(</a><a id="11709" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a>  <a id="11713" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="11736" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11738" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11550" class="Bound">σ</a><a id="11739" class="Symbol">)</a> <a id="11741" class="Symbol">(</a><a id="11742" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11746" href="BrouwerTree.Arithmetic.Properties.html#19096" class="Function">ω^ι2≡ω²</a><a id="11753" class="Symbol">)</a> <a id="11755" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11554" class="Bound">H</a>
     <a id="11762" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11762" class="Function">[1]</a> <a id="11766" class="Symbol">:</a>  <a id="11769" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11771" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11773" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11775" class="Symbol">(</a><a id="11776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11780" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="11781" class="Symbol">)</a> <a id="11783" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11785" class="Symbol">(</a><a id="11786" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11788" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11790" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11792" class="Number">1</a><a id="11793" class="Symbol">)</a> <a id="11795" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="11797" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11799" class="Symbol">(</a><a id="11800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11804" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="11805" class="Symbol">)</a>
     <a id="11812" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11762" class="Function">[1]</a> <a id="11816" class="Symbol">=</a> <a id="11818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11823" class="Symbol">(</a><a id="11824" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">_·</a> <a id="11827" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11829" class="Symbol">(</a><a id="11830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11834" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="11835" class="Symbol">))</a> <a id="11838" class="Symbol">(</a><a id="11839" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11843" href="BrouwerTree.Arithmetic.Properties.html#16098" class="Function">ω^one≡ω</a><a id="11850" class="Symbol">)</a>
     <a id="11857" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11857" class="Function">[2]</a> <a id="11861" class="Symbol">:</a>  <a id="11864" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="11866" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11868" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11870" class="Number">2</a>  <a id="11873" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>   <a id="11877" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="11900" class="Symbol">(</a><a id="11901" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="11905" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11907" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="11908" class="Symbol">)</a> <a id="11910" class="Symbol">(</a><a id="11911" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1013" class="Function">semidecCut</a> <a id="11922" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="11924" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11550" class="Bound">σ</a> <a id="11926" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="11927" class="Symbol">)</a>
     <a id="11934" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11857" class="Function">[2]</a> <a id="11938" class="Symbol">=</a>  <a id="11941" href="BrouwerTree.Arithmetic.Properties.html#27254" class="Function">ωⁿ≤right-summand</a>
             <a id="11971" class="Symbol">(</a><a id="11972" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="11980" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11649" class="Function">H&#39;</a> <a id="11983" class="Symbol">(</a><a id="11984" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#10593" class="Function">cut-complement</a> <a id="11999" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11550" class="Bound">σ</a> <a id="12001" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="12002" class="Symbol">))</a>
             <a id="12018" class="Symbol">(</a><a id="12019" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="12028" class="Symbol">(</a><a id="12029" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a> <a id="12066" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12068" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11550" class="Bound">σ</a> <a id="12070" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11552" class="Bound">n</a><a id="12071" class="Symbol">)</a>
                       <a id="12096" class="Symbol">(</a><a id="12097" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="12106" class="Symbol">(</a><a id="12107" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="12116" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11762" class="Function">[1]</a><a id="12119" class="Symbol">)</a>
                                 <a id="12154" class="Symbol">(</a><a id="12155" href="BrouwerTree.Arithmetic.html#5445" class="Function">x·-mono-&lt;</a> <a id="12165" class="Symbol">(λ</a> <a id="12168" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12168" class="Bound">p</a> <a id="12170" class="Symbol">→</a> <a id="12172" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="12181" class="Symbol">(</a><a id="12182" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="12191" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12168" class="Bound">p</a><a id="12192" class="Symbol">))</a>
                                            <a id="12239" class="Symbol">((</a><a id="12241" href="BrouwerTree.Properties.html#8073" class="Function">ι-mono-&lt;</a> <a id="12250" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="12257" class="Symbol">)))))</a>


 <a id="12266" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12266" class="Function">characteristic-ordinal-characterisation</a>
  <a id="12308" class="Symbol">:</a> <a id="12310" class="Symbol">(</a><a id="12311" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12311" class="Bound">σ</a> <a id="12313" class="Symbol">:</a> <a id="12315" class="Symbol">(</a><a id="12316" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12316" class="Bound">n</a> <a id="12318" class="Symbol">:</a> <a id="12320" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12321" class="Symbol">)</a> <a id="12323" class="Symbol">→</a> <a id="12325" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="12334" class="Symbol">(</a><a id="12335" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12337" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12316" class="Bound">n</a><a id="12338" class="Symbol">))</a>
  <a id="12343" class="Symbol">→</a> <a id="12345" class="Symbol">((</a><a id="12347" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12347" class="Bound">n</a> <a id="12349" class="Symbol">:</a> <a id="12351" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12352" class="Symbol">)</a> <a id="12354" class="Symbol">→</a> <a id="12356" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12363" class="Symbol">(</a><a id="12364" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12366" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12347" class="Bound">n</a><a id="12367" class="Symbol">))</a>
  <a id="12372" class="Symbol">→</a> <a id="12374" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="12386" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a>
  <a id="12390" class="Symbol">→</a> <a id="12392" class="Symbol">((</a><a id="12394" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12394" class="Bound">n</a> <a id="12396" class="Symbol">:</a> <a id="12398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12399" class="Symbol">)</a> <a id="12401" class="Symbol">→</a> <a id="12403" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12405" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12394" class="Bound">n</a><a id="12406" class="Symbol">)</a> <a id="12408" href="Iff.html#528" class="Function Operator">↔</a> <a id="12410" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12412" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12414" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12416" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12418" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="12441" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12443" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12311" class="Bound">σ</a>
 <a id="12446" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12266" class="Function">characteristic-ordinal-characterisation</a> <a id="12486" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12486" class="Bound">σ</a> <a id="12488" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12488" class="Bound">Pprop</a> <a id="12494" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12494" class="Bound">P↓</a> <a id="12497" class="Symbol">=</a> <a id="12499" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12699" class="Function">∀nPn→ω²≤limF</a> <a id="12512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12514" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13251" class="Function">ω²≤limF→∀nPn</a>
  <a id="12529" class="Keyword">where</a>
   <a id="12538" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a> <a id="12540" class="Symbol">:</a> <a id="12542" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12544" class="Symbol">→</a> <a id="12546" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
   <a id="12553" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a> <a id="12555" class="Symbol">=</a> <a id="12557" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="12581" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12583" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12486" class="Bound">σ</a>
   <a id="12588" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12588" class="Function">F↑</a> <a id="12591" class="Symbol">:</a> <a id="12593" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="12604" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a>
   <a id="12609" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12588" class="Function">F↑</a> <a id="12612" class="Symbol">=</a> <a id="12614" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25055" class="Function">characteristic-sequence-increasing</a> <a id="12649" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12651" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12486" class="Bound">σ</a>
   <a id="12656" class="Comment">-------1: simpler case, use key lemma 1</a>
   <a id="12699" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12699" class="Function">∀nPn→ω²≤limF</a> <a id="12712" class="Symbol">:</a> <a id="12714" class="Symbol">((</a><a id="12716" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12716" class="Bound">n</a> <a id="12718" class="Symbol">:</a> <a id="12720" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12721" class="Symbol">)</a> <a id="12723" class="Symbol">→</a> <a id="12725" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12727" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12716" class="Bound">n</a><a id="12728" class="Symbol">)</a> <a id="12730" class="Symbol">→</a> <a id="12732" class="Symbol">(</a><a id="12733" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12735" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12737" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="12738" class="Symbol">)</a> <a id="12740" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12742" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12748" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a>
   <a id="12753" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12699" class="Function">∀nPn→ω²≤limF</a> <a id="12766" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12766" class="Bound">ρ</a> <a id="12768" class="Symbol">=</a>
    <a id="12774" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="12799" class="Symbol">(λ</a> <a id="12802" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12802" class="Bound">n</a> <a id="12804" class="Symbol">→</a> <a id="12806" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12812" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12814" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12816" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12818" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12802" class="Bound">n</a><a id="12819" class="Symbol">)</a> <a id="12821" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a> <a id="12823" class="Symbol">(λ</a> <a id="12826" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12826" class="Bound">k</a> <a id="12828" class="Symbol">→</a> <a id="12830" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12832" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12826" class="Bound">k</a> <a id="12834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12836" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12860" class="Function">β</a> <a id="12838" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12826" class="Bound">k</a> <a id="12840" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="12841" class="Symbol">)</a>
     <a id="12848" class="Keyword">where</a>
      <a id="12860" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12860" class="Function">β</a> <a id="12862" class="Symbol">:</a> <a id="12864" class="Symbol">(</a><a id="12865" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12865" class="Bound">k</a> <a id="12867" class="Symbol">:</a> <a id="12869" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12870" class="Symbol">)</a> <a id="12872" class="Symbol">→</a> <a id="12874" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12876" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12878" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12880" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12865" class="Bound">k</a> <a id="12882" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12884" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a> <a id="12886" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12865" class="Bound">k</a>
      <a id="12894" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12860" class="Function">β</a> <a id="12896" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12896" class="Bound">k</a> <a id="12898" class="Symbol">=</a> <a id="12900" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="12908" class="Symbol">(</a><a id="12909" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="12916" class="Symbol">(</a><a id="12917" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4825" class="Function">characteristic-ordinal-up-to-above-ωn</a> <a id="12955" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="12957" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12486" class="Bound">σ</a> <a id="12959" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12494" class="Bound">P↓</a> <a id="12962" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12896" class="Bound">k</a> <a id="12964" class="Symbol">(</a><a id="12965" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12766" class="Bound">ρ</a> <a id="12967" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12896" class="Bound">k</a><a id="12968" class="Symbol">)))</a>
                    <a id="12992" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13116" class="Function">Gk≤Fk</a>
       <a id="13005" class="Keyword">where</a>
        <a id="13019" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13019" class="Function">G</a> <a id="13021" class="Symbol">:</a> <a id="13023" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13025" class="Symbol">→</a> <a id="13027" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
        <a id="13039" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13019" class="Function">G</a> <a id="13041" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13041" class="Bound">n</a> <a id="13043" class="Symbol">=</a>  <a id="13046" class="Symbol">(</a><a id="13047" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="13049" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13078" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13041" class="Bound">n</a><a id="13079" class="Symbol">)</a> <a id="13081" class="Symbol">(</a><a id="13082" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="13103" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13041" class="Bound">n</a> <a id="13105" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12486" class="Bound">σ</a><a id="13106" class="Symbol">)</a>
        <a id="13116" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13116" class="Function">Gk≤Fk</a> <a id="13122" class="Symbol">:</a>  <a id="13125" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13019" class="Function">G</a> <a id="13127" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12896" class="Bound">k</a> <a id="13129" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13131" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a> <a id="13133" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12896" class="Bound">k</a>
        <a id="13143" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13116" class="Function">Gk≤Fk</a> <a id="13149" class="Symbol">=</a> <a id="13151" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="13159" class="Symbol">{_}</a> <a id="13163" class="Symbol">{</a><a id="13164" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="13168" class="Symbol">}</a> <a id="13170" class="Symbol">{</a><a id="13171" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13173" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12896" class="Bound">k</a><a id="13174" class="Symbol">}</a> <a id="13176" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
    <a id="13187" class="Comment">-------2: harder case, we cut the sequence in n and prove Pn</a>
   <a id="13251" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13251" class="Function">ω²≤limF→∀nPn</a> <a id="13264" class="Symbol">:</a> <a id="13266" class="Symbol">(</a><a id="13267" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13269" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13271" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="13272" class="Symbol">)</a> <a id="13274" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13276" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13282" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12538" class="Function">F</a> <a id="13284" class="Symbol">→</a> <a id="13286" class="Symbol">(</a><a id="13287" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13287" class="Bound">n</a> <a id="13289" class="Symbol">:</a> <a id="13291" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13292" class="Symbol">)</a> <a id="13294" class="Symbol">→</a> <a id="13296" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="13298" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13287" class="Bound">n</a>
   <a id="13303" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13251" class="Function">ω²≤limF→∀nPn</a> <a id="13316" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13316" class="Bound">ω^2≤limitF</a> <a id="13327" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a> <a id="13329" class="Symbol">=</a> <a id="13331" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13337" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Cubical.Data.Nat.Properties.html#4899" class="Function">N.+-zero</a> <a id="13349" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a><a id="13350" class="Symbol">)</a> <a id="13352" class="Symbol">(</a><a id="13353" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="13360" class="Symbol">(</a><a id="13361" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13422" class="Function">Qprop</a> <a id="13367" class="Number">0</a><a id="13368" class="Symbol">)</a>  <a id="13371" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14605" class="Function">∃mQm→Q0</a>  <a id="13380" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14511" class="Function">∃mQm</a><a id="13384" class="Symbol">)</a>
    <a id="13390" class="Keyword">where</a>
       <a id="13403" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="13405" class="Symbol">=</a> <a id="13407" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#789" class="Function">cut</a> <a id="13411" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="13413" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a>
       <a id="13422" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13422" class="Function">Qprop</a> <a id="13428" class="Symbol">=</a> <a id="13430" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#856" class="Function">isPropCut</a> <a id="13440" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="13442" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12488" class="Bound">Pprop</a> <a id="13448" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a>
       <a id="13457" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13457" class="Function">ρ</a> <a id="13459" class="Symbol">=</a> <a id="13461" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#1013" class="Function">semidecCut</a> <a id="13472" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="13474" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12486" class="Bound">σ</a> <a id="13476" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a>
       <a id="13485" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13485" class="Function">Q-down-closed</a> <a id="13499" class="Symbol">:</a> <a id="13501" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="13513" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a>
       <a id="13522" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13485" class="Function">Q-down-closed</a> <a id="13536" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13536" class="Bound">m</a> <a id="13538" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13538" class="Bound">Qsm</a> <a id="13542" class="Symbol">=</a> <a id="13544" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12494" class="Bound">P↓</a> <a id="13547" class="Symbol">(</a><a id="13548" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a> <a id="13550" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#258" class="Primitive Operator">N+</a> <a id="13553" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13536" class="Bound">m</a><a id="13554" class="Symbol">)</a> <a id="13556" class="Symbol">(</a><a id="13557" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13563" class="Symbol">(λ</a> <a id="13566" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13566" class="Bound">i</a> <a id="13568" class="Symbol">→</a> <a id="13570" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#4050" class="Bound">P</a> <a id="13572" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13566" class="Bound">i</a><a id="13573" class="Symbol">)</a> <a id="13575" class="Symbol">(</a><a id="13576" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="13582" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a> <a id="13584" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13536" class="Bound">m</a><a id="13585" class="Symbol">)</a> <a id="13587" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13538" class="Bound">Qsm</a><a id="13590" class="Symbol">)</a>
       <a id="13599" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a> <a id="13602" class="Symbol">:</a> <a id="13604" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13606" class="Symbol">→</a> <a id="13608" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
       <a id="13619" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a> <a id="13622" class="Symbol">=</a> <a id="13624" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="13648" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="13650" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13457" class="Function">ρ</a>
       <a id="13659" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13659" class="Function">FQ↑</a> <a id="13663" class="Symbol">:</a> <a id="13665" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13676" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a>
       <a id="13686" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13659" class="Function">FQ↑</a> <a id="13690" class="Symbol">=</a> <a id="13692" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25055" class="Function">characteristic-sequence-increasing</a> <a id="13727" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="13729" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13457" class="Function">ρ</a>
       <a id="13738" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13738" class="Function">GQ</a> <a id="13741" class="Symbol">:</a> <a id="13743" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13745" class="Symbol">→</a> <a id="13747" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
       <a id="13758" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13738" class="Function">GQ</a> <a id="13761" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13761" class="Bound">n</a> <a id="13763" class="Symbol">=</a>  <a id="13766" class="Symbol">(</a><a id="13767" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="13769" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13798" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13761" class="Bound">n</a><a id="13799" class="Symbol">)</a> <a id="13801" class="Symbol">(</a><a id="13802" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="13823" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13761" class="Bound">n</a> <a id="13825" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13457" class="Function">ρ</a><a id="13826" class="Symbol">)</a>
       <a id="13835" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13835" class="Function">ω^2≤limitFQ</a> <a id="13847" class="Symbol">:</a> <a id="13849" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13851" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13853" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13855" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13857" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="13880" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="13882" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13457" class="Function">ρ</a>
       <a id="13891" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13835" class="Function">ω^2≤limitFQ</a> <a id="13903" class="Symbol">=</a> <a id="13905" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11313" class="Function">cut-preserves-characteristic-ordinal-≥ω²</a> <a id="13946" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12486" class="Bound">σ</a> <a id="13948" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13327" class="Bound">n</a> <a id="13950" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13316" class="Bound">ω^2≤limitF</a>
       <a id="13968" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13968" class="Function">∃mω≤FQm</a> <a id="13976" class="Symbol">:</a> <a id="13978" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="13981" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13981" class="Bound">m</a> <a id="13983" href="PropTrunc.html#1594" class="Function">∈</a> <a id="13985" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13987" href="PropTrunc.html#1594" class="Function">]</a> <a id="13989" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13991" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13993" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13995" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13997" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a> <a id="14000" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13981" class="Bound">m</a>
       <a id="14009" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13968" class="Function">∃mω≤FQm</a> <a id="14017" class="Symbol">=</a> <a id="14019" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="14025" class="Symbol">(λ</a> <a id="14028" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14028" class="Bound">z</a> <a id="14030" class="Symbol">→</a> <a id="14032" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="14035" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14035" class="Bound">m</a> <a id="14037" href="PropTrunc.html#1594" class="Function">∈</a> <a id="14039" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14041" href="PropTrunc.html#1594" class="Function">]</a> <a id="14043" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14028" class="Bound">z</a> <a id="14045" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14047" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a> <a id="14050" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14035" class="Bound">m</a><a id="14051" class="Symbol">)</a> <a id="14053" class="Symbol">(</a><a id="14054" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14058" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a> <a id="14066" class="Symbol">)</a> <a id="14068" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14095" class="Function">[1]</a>
        <a id="14080" class="Keyword">where</a>
         <a id="14095" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14095" class="Function">[1]</a> <a id="14099" class="Symbol">:</a> <a id="14101" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="14104" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14104" class="Bound">m</a> <a id="14106" href="PropTrunc.html#1594" class="Function">∈</a> <a id="14108" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14110" href="PropTrunc.html#1594" class="Function">]</a> <a id="14112" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14114" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14116" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14118" class="Number">2</a> <a id="14120" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14122" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a> <a id="14125" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14104" class="Bound">m</a>
         <a id="14136" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14095" class="Function">[1]</a> <a id="14140" class="Symbol">=</a>  <a id="14143" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="14168" class="Symbol">(λ</a> <a id="14171" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14171" class="Bound">n₁</a> <a id="14174" class="Symbol">→</a> <a id="14176" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14182" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14184" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14186" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14188" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14171" class="Bound">n₁</a><a id="14190" class="Symbol">)</a> <a id="14192" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a> <a id="14195" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13835" class="Function">ω^2≤limitFQ</a> <a id="14207" class="Number">2</a>

       <a id="14217" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14217" class="Function">∃mω≤GQm</a> <a id="14225" class="Symbol">:</a> <a id="14227" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="14230" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14230" class="Bound">m</a> <a id="14232" href="PropTrunc.html#1594" class="Function">∈</a> <a id="14234" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14236" href="PropTrunc.html#1594" class="Function">]</a> <a id="14238" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14240" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14242" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14244" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14246" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13738" class="Function">GQ</a> <a id="14249" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14230" class="Bound">m</a>
       <a id="14258" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14217" class="Function">∃mω≤GQm</a> <a id="14266" class="Symbol">=</a> <a id="14268" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14275" href="PropTrunc.html#895" class="Function">PropTrunc.isPropPropTrunc</a> <a id="14301" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14336" class="Function">[1]</a> <a id="14305" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13968" class="Function">∃mω≤FQm</a>
        <a id="14321" class="Keyword">where</a>
         <a id="14336" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14336" class="Function">[1]</a> <a id="14340" class="Symbol">:</a> <a id="14342" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14345" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14345" class="Bound">m</a> <a id="14347" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14349" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14351" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14353" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14355" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14357" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14359" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14361" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13599" class="Function">FQ</a> <a id="14364" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14345" class="Bound">m</a> <a id="14366" class="Symbol">→</a> <a id="14368" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="14371" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14371" class="Bound">m</a> <a id="14373" href="PropTrunc.html#1594" class="Function">∈</a> <a id="14375" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14377" href="PropTrunc.html#1594" class="Function">]</a> <a id="14379" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14381" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14383" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14385" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14387" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13738" class="Function">GQ</a> <a id="14390" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14371" class="Bound">m</a>
         <a id="14401" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14336" class="Function">[1]</a> <a id="14405" class="Symbol">(</a><a id="14406" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14406" class="Bound">m</a> <a id="14408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14410" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14410" class="Bound">hm</a><a id="14412" class="Symbol">)</a> <a id="14414" class="Symbol">=</a> <a id="14416" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14418" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14406" class="Bound">m</a> <a id="14420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14422" href="BrouwerTree.Arithmetic.Properties.html#8265" class="Function">cancel-finite-lim-≤</a> <a id="14442" class="Symbol">(</a><a id="14443" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14445" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14447" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14448" class="Symbol">)</a> <a id="14450" class="Symbol">(</a><a id="14451" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13738" class="Function">GQ</a> <a id="14454" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14406" class="Bound">m</a><a id="14455" class="Symbol">)</a>
                              <a id="14487" href="BrouwerTree.Arithmetic.Properties.html#19004" class="Function">ω+ω-islim</a> <a id="14497" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14406" class="Bound">m</a> <a id="14499" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14410" class="Bound">hm</a> <a id="14502" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
       <a id="14511" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14511" class="Function">∃mQm</a> <a id="14516" class="Symbol">:</a> <a id="14518" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="14521" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14521" class="Bound">m</a> <a id="14523" href="PropTrunc.html#1594" class="Function">∈</a> <a id="14525" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14527" href="PropTrunc.html#1594" class="Function">]</a> <a id="14529" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="14531" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14521" class="Bound">m</a>
       <a id="14540" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14511" class="Function">∃mQm</a> <a id="14545" class="Symbol">=</a> <a id="14547" href="Iff.html#613" class="Function">lr</a> <a id="14550" class="Symbol">(</a><a id="14551" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6102" class="Function">characteristic-ordinal-up-to-spec</a> <a id="14585" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="14587" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13457" class="Function">ρ</a><a id="14588" class="Symbol">)</a> <a id="14590" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14217" class="Function">∃mω≤GQm</a>
       <a id="14605" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14605" class="Function">∃mQm→Q0</a> <a id="14613" class="Symbol">:</a>  <a id="14616" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14619" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14619" class="Bound">m</a> <a id="14621" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14623" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14625" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14627" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="14629" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14619" class="Bound">m</a> <a id="14631" class="Symbol">→</a> <a id="14633" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="14635" class="Number">0</a>
       <a id="14644" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14605" class="Function">∃mQm→Q0</a> <a id="14652" class="Symbol">(</a><a id="14653" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14653" class="Bound">m</a> <a id="14655" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14657" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14657" class="Bound">Qm</a><a id="14659" class="Symbol">)</a> <a id="14661" class="Symbol">=</a> <a id="14663" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14700" class="Function">∀m-Qm→Q0</a> <a id="14672" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14653" class="Bound">m</a> <a id="14674" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14657" class="Bound">Qm</a>
        <a id="14685" class="Keyword">where</a>
         <a id="14700" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14700" class="Function">∀m-Qm→Q0</a> <a id="14709" class="Symbol">:</a> <a id="14711" class="Symbol">(</a><a id="14712" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14712" class="Bound">m</a> <a id="14714" class="Symbol">:</a> <a id="14716" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14717" class="Symbol">)</a> <a id="14719" class="Symbol">→</a> <a id="14721" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="14723" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14712" class="Bound">m</a> <a id="14725" class="Symbol">→</a> <a id="14727" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13403" class="Function">Q</a> <a id="14729" class="Number">0</a>
         <a id="14740" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14700" class="Function">∀m-Qm→Q0</a> <a id="14749" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="14754" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14754" class="Bound">q</a> <a id="14756" class="Symbol">=</a> <a id="14758" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14754" class="Bound">q</a>
         <a id="14769" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14700" class="Function">∀m-Qm→Q0</a> <a id="14778" class="Symbol">(</a><a id="14779" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14783" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14783" class="Bound">m</a><a id="14784" class="Symbol">)</a> <a id="14786" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14786" class="Bound">q</a> <a id="14788" class="Symbol">=</a> <a id="14790" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14700" class="Function">∀m-Qm→Q0</a> <a id="14799" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14783" class="Bound">m</a> <a id="14801" class="Symbol">(</a><a id="14802" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#13485" class="Function">Q-down-closed</a> <a id="14816" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14783" class="Bound">m</a> <a id="14818" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#14786" class="Bound">q</a><a id="14819" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.QuantificationLemmas.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.QuantificationLemmas</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a>  <a id="34" class="Pragma">--guardedness</a> <a id="48" class="Pragma">--lossy-unification</a> <a id="68" class="Symbol">#-}</a>
<a id="72" class="Keyword">module</a> <a id="79" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationLemmas</a> <a id="132" class="Keyword">where</a>

<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="219" class="Keyword">open</a> <a id="224" class="Keyword">import</a> <a id="231" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="248" class="Keyword">using</a> <a id="254" class="Symbol">(</a><a id="255" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="256" class="Symbol">;</a> <a id="258" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="262" class="Symbol">;</a> <a id="264" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="267" class="Symbol">;</a> <a id="269" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a><a id="274" class="Symbol">;</a> <a id="276" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a><a id="279" class="Symbol">)</a> <a id="281" class="Keyword">renaming</a> <a id="290" class="Symbol">(</a><a id="291" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="295" class="Symbol">to</a> <a id="298" class="Primitive Operator">_N+_</a><a id="302" class="Symbol">)</a>
<a id="304" class="Keyword">import</a> <a id="311" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">N</a>
<a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="374" class="Symbol">as</a> <a id="377" class="Module">N</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="408" class="Symbol">as</a> <a id="411" class="Module">⊎</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="444" class="Keyword">hiding</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="453" class="Symbol">;</a> <a id="455" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>


<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Iff.html" class="Module">Iff</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Bool.html" class="Module">Bool</a>
<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="FinChoice.html" class="Module">FinChoice</a>

<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>
<a id="727" class="Keyword">open</a> <a id="732" class="Keyword">import</a> <a id="739" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationConstruction</a>

<a id="799" class="Keyword">private</a>
 <a id="808" class="Keyword">variable</a>
  <a id="819" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#819" class="Generalizable">ℓ</a> <a id="821" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#821" class="Generalizable">ℓ&#39;</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="833" class="Keyword">module</a> <a id="840" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#840" class="Module">_</a>
       <a id="849" class="Symbol">(</a><a id="850" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="856" class="Symbol">→</a> <a id="858" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="863" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#819" class="Generalizable">ℓ</a><a id="864" class="Symbol">)</a>
      <a id="872" class="Keyword">where</a>
 <a id="879" class="Keyword">open</a> <a id="884" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a> <a id="906" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a>
 <a id="909" class="Keyword">open</a> <a id="914" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
 <a id="951" class="Keyword">open</a> <a id="956" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>

 <a id="994" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#994" class="Function">semi-dec-limit-ordinal-above-ωn+1</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="1042" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a>
                                   <a id="1079" class="Symbol">→</a> <a id="1081" class="Symbol">(</a><a id="1082" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1082" class="Bound">n</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1087" class="Symbol">)</a>
                                   <a id="1124" class="Symbol">→</a> <a id="1126" class="Symbol">(</a><a id="1127" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1127" class="Bound">σ</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="1133" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="1152" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1082" class="Bound">n</a><a id="1153" class="Symbol">)</a>
                                   <a id="1190" class="Symbol">→</a> <a id="1192" class="Symbol">((</a><a id="1194" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1194" class="Bound">i</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1194" class="Bound">i</a> <a id="1205" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1209" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1082" class="Bound">n</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="1215" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1194" class="Bound">i</a><a id="1216" class="Symbol">)</a>
                                   <a id="1253" class="Symbol">→</a> <a id="1255" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1257" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1259" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1266" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1082" class="Bound">n</a><a id="1267" class="Symbol">)</a> <a id="1269" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1271" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="1294" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1082" class="Bound">n</a> <a id="1296" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1127" class="Bound">σ</a>
 <a id="1299" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#994" class="Function">semi-dec-limit-ordinal-above-ωn+1</a> <a id="1333" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1333" class="Bound">P↓</a> <a id="1336" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1341" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1341" class="Bound">σ</a> <a id="1343" class="Symbol">_</a> <a id="1345" class="Symbol">=</a>
  <a id="1349" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="1358" class="Symbol">(</a><a id="1359" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a>
             <a id="1394" class="Symbol">(λ</a> <a id="1397" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1397" class="Bound">n</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1403" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1405" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1407" class="Number">0</a> <a id="1409" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1411" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1413" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1397" class="Bound">n</a><a id="1414" class="Symbol">)</a> <a id="1416" href="BrouwerTree.Core.html#2376" class="Function">ι</a>
             <a id="1431" class="Symbol">(λ</a> <a id="1434" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1434" class="Bound">n</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="1447" class="Symbol">(</a><a id="1448" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1450" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1434" class="Bound">n</a><a id="1451" class="Symbol">))</a> <a id="1454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1456" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1460" class="Symbol">(</a><a id="1461" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14278" class="Function">semi-dec-limit-ordinal-zero</a> <a id="1489" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1341" class="Bound">σ</a><a id="1490" class="Symbol">))</a>
 <a id="1494" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#994" class="Function">semi-dec-limit-ordinal-above-ωn+1</a> <a id="1528" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1528" class="Bound">P↓</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1536" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="1537" class="Symbol">)</a> <a id="1539" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="1541" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1541" class="Bound">p</a> <a id="1543" class="Symbol">=</a>
  <a id="1547" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="1572" class="Symbol">_</a> <a id="1574" class="Symbol">_</a> <a id="1576" class="Symbol">(</a><a id="1577" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4548" class="Function">[3&#39;]</a> <a id="1582" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2002" class="Function">[2]</a> <a id="1586" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1834" class="Function">[1]</a><a id="1589" class="Symbol">)</a>
   <a id="1594" class="Keyword">where</a>
    <a id="1604" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="1606" class="Symbol">=</a>  <a id="1609" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4742" class="Function">semi-dec-str-restricted</a> <a id="1633" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="1641" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a>
    <a id="1647" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1647" class="Function">IH</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1654" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1656" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1663" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="1664" class="Symbol">)</a> <a id="1666" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="1669" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="1692" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="1694" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a>
    <a id="1700" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1647" class="Function">IH</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#994" class="Function">semi-dec-limit-ordinal-above-ωn+1</a> <a id="1739" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1528" class="Bound">P↓</a> <a id="1742" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="1744" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a>
                                           <a id="1789" class="Symbol">(λ</a> <a id="1792" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1792" class="Bound">i</a> <a id="1794" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1794" class="Bound">i≤n</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1541" class="Bound">p</a> <a id="1802" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1792" class="Bound">i</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="1815" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1794" class="Bound">i≤n</a> <a id="1819" href="Cubical.Data.Nat.Order.html#1854" class="Function">N.≤-sucℕ</a><a id="1827" class="Symbol">))</a>
    <a id="1834" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1834" class="Function">[1]</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1843" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1843" class="Bound">m</a> <a id="1845" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1847" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1849" href="PropTrunc.html#1594" class="Function">]</a> <a id="1851" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1853" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1855" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1857" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="1859" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1861" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="1872" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="1874" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="1876" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1843" class="Bound">m</a>
    <a id="1882" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1834" class="Function">[1]</a> <a id="1886" class="Symbol">=</a> <a id="1888" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="1913" class="Symbol">_</a> <a id="1915" class="Symbol">_</a> <a id="1917" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1647" class="Function">IH</a> <a id="1920" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
    <a id="1929" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1929" class="Function">sseq-n</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1942" class="Symbol">(</a><a id="1943" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="1945" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="1947" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="1954" class="Symbol">)</a>
    <a id="1960" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1960" class="Function">tseq-n</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="1989" class="Symbol">(</a><a id="1990" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1929" class="Function">sseq-n</a><a id="1996" class="Symbol">)</a>
    <a id="2002" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2002" class="Function">[2]</a> <a id="2006" class="Symbol">:</a>  <a id="2009" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2012" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2012" class="Bound">n</a> <a id="2014" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2016" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2018" href="PropTrunc.html#1594" class="Function">]</a> <a id="2020" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1960" class="Function">tseq-n</a> <a id="2027" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2012" class="Bound">n</a> <a id="2029" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2031" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="2040" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2002" class="Function">[2]</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2050" class="Symbol">(</a><a id="2051" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#2119" class="Function">Normalised-is-correct</a> <a id="2073" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1929" class="Function">sseq-n</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2091" class="Symbol">(</a><a id="2092" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="2094" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2096" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a><a id="2103" class="Symbol">))</a> <a id="2106" class="Symbol">(</a><a id="2107" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1541" class="Bound">p</a> <a id="2109" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2111" href="Cubical.Data.Nat.Order.html#1854" class="Function">N.≤-sucℕ</a><a id="2119" class="Symbol">))</a>
    <a id="2126" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2126" class="Function">[3]</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2135" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2135" class="Bound">n</a> <a id="2137" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2139" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2141" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2143" class="Symbol">(</a><a id="2144" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1960" class="Function">tseq-n</a> <a id="2151" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2135" class="Bound">n</a> <a id="2153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2155" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2159" class="Symbol">)</a>
        <a id="2169" class="Symbol">→</a> <a id="2171" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2174" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2174" class="Bound">m</a> <a id="2176" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="2179" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2181" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2183" class="Symbol">(</a><a id="2184" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2186" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2188" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2190" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2192" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="2195" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="2206" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2208" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="2210" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2174" class="Bound">m</a><a id="2211" class="Symbol">)</a>
        <a id="2221" class="Symbol">→</a> <a id="2223" class="Symbol">(λ</a> <a id="2226" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2226" class="Bound">k</a> <a id="2228" class="Symbol">→</a> <a id="2230" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2232" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2234" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2241" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="2242" class="Symbol">)</a> <a id="2244" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2246" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2248" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2226" class="Bound">k</a><a id="2249" class="Symbol">)</a> <a id="2251" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="2253" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2269" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="2270" class="Symbol">)</a> <a id="2272" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a>
    <a id="2278" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2126" class="Function">[3]</a> <a id="2282" class="Symbol">(</a><a id="2283" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="2285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2287" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2287" class="Bound">hz</a><a id="2289" class="Symbol">)</a> <a id="2291" class="Symbol">(</a><a id="2292" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2296" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2296" class="Bound">hv</a><a id="2298" class="Symbol">)</a> <a id="2300" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a>  <a id="2303" class="Symbol">=</a> <a id="2305" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2307" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2309" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2312" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="2314" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2317" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a> <a id="2319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2321" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2329" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3930" class="Function">[8]</a> <a id="2333" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4103" class="Function">[9]</a> <a id="2337" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
     <a id="2344" class="Keyword">where</a>
      <a id="2356" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2356" class="Function">[4]</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2366" class="Symbol">(</a><a id="2367" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="2382" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2384" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="2386" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="2387" class="Symbol">)</a>  <a id="2390" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="2394" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="2409" class="Symbol">(</a><a id="2410" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2414" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="2415" class="Symbol">)</a> <a id="2417" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="2419" class="Symbol">(</a><a id="2420" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2422" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2425" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="2426" class="Symbol">)</a>
      <a id="2434" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2356" class="Function">[4]</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2451" class="Symbol">(</a><a id="2452" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="2467" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2469" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="2471" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="2472" class="Symbol">)</a>  <a id="2475" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤_</a><a id="2479" class="Symbol">)</a>
                  <a id="2499" class="Symbol">(</a><a id="2500" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2504" class="Symbol">(</a><a id="2505" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#6816" class="Function">normal-seq-sum-suc</a> <a id="2524" class="Symbol">{</a><a id="2525" class="Argument">n</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="2530" class="Symbol">}</a> <a id="2532" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="2534" class="Symbol">(</a><a id="2535" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2537" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2540" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="2541" class="Symbol">)))</a>
                  <a id="2563" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3338" class="Function">[4-4]</a>
       <a id="2576" class="Keyword">where</a>
        <a id="2590" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2590" class="Function">s</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="2609" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2611" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="2613" class="Symbol">(</a><a id="2614" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2616" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2619" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="2620" class="Symbol">)</a> <a id="2622" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2625" href="Bool.html#357" class="Function">Bool→Nat</a>
                           <a id="2661" class="Symbol">(</a><a id="2662" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2678" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="2679" class="Symbol">)</a> <a id="2681" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="2683" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2685" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="2693" class="Symbol">(</a><a id="2694" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2696" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2699" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="2700" class="Symbol">))</a>

        <a id="2712" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2712" class="Function">[4-1]</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="2729" class="Symbol">(</a><a id="2730" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2746" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="2747" class="Symbol">)</a> <a id="2749" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="2751" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2753" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="2761" class="Symbol">(</a><a id="2762" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2764" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2767" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="2768" class="Symbol">))</a> <a id="2771" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2773" class="Number">1</a>
        <a id="2783" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2712" class="Function">[4-1]</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2796" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Bool.html#898" class="Function">Boolx≤y∧x≡t→y=t</a> <a id="2822" class="Symbol">(</a><a id="2823" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1492" class="Function">Normalised-incr-+</a> <a id="2841" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="2843" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="2844" class="Symbol">)</a> <a id="2846" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2287" class="Bound">hz</a><a id="2848" class="Symbol">)</a>
        <a id="2858" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2858" class="Function">[4-2]</a> <a id="2864" class="Symbol">:</a> <a id="2866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2870" class="Symbol">(</a><a id="2871" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="2886" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2888" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="2890" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="2891" class="Symbol">)</a> <a id="2893" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="2897" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2901" class="Symbol">(</a><a id="2902" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="2917" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a>  <a id="2920" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="2922" class="Symbol">(</a><a id="2923" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2925" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2928" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="2929" class="Symbol">))</a>
        <a id="2940" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2858" class="Function">[4-2]</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="2960" class="Symbol">(</a><a id="2961" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="2985" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="2987" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="2989" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2991" class="Symbol">(</a><a id="2992" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="2994" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="2997" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="2998" class="Symbol">)</a> <a id="3000" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="3010" class="Symbol">)</a>
        <a id="3020" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3020" class="Function">[4-3]</a> <a id="3026" class="Symbol">:</a> <a id="3028" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2590" class="Function">s</a> <a id="3030" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3036" class="Symbol">(</a><a id="3037" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3052" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3054" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3056" class="Symbol">(</a><a id="3057" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3059" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3062" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3063" class="Symbol">))</a>
        <a id="3074" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3020" class="Function">[4-3]</a> <a id="3080" class="Symbol">=</a>
         <a id="3091" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2590" class="Function">s</a>
           <a id="3104" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3107" href="Cubical.Data.Nat.Properties.html#5084" class="Function">N.+-comm</a> <a id="3116" class="Symbol">_</a> <a id="3118" class="Symbol">_</a> <a id="3120" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="3131" href="Bool.html#357" class="Function">Bool→Nat</a> <a id="3140" class="Symbol">(</a><a id="3141" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5337" class="Function">normal-seq</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3157" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="3158" class="Symbol">)</a> <a id="3160" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="3162" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3164" href="Cubical.Data.Nat.Order.html#4930" class="Function">N.&lt;-suc</a> <a id="3172" class="Symbol">(</a><a id="3173" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3175" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3178" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3179" class="Symbol">))</a> <a id="3182" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3185" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3200" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3202" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3204" class="Symbol">(</a><a id="3205" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3207" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3210" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3211" class="Symbol">)</a>
           <a id="3224" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3232" class="Symbol">(</a><a id="3233" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">_N+</a> <a id="3237" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3252" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3254" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3256" class="Symbol">(</a><a id="3257" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3259" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3262" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3263" class="Symbol">))</a> <a id="3266" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2712" class="Function">[4-1]</a> <a id="3272" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="3283" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3287" class="Symbol">(</a><a id="3288" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3303" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3305" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3307" class="Symbol">(</a><a id="3308" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3310" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3313" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3314" class="Symbol">))</a>
           <a id="3328" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
        <a id="3338" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3338" class="Function">[4-4]</a> <a id="3344" class="Symbol">:</a> <a id="3346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3350" class="Symbol">(</a><a id="3351" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3366" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3368" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3370" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="3371" class="Symbol">)</a> <a id="3373" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3377" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2590" class="Function">s</a>
        <a id="3387" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3338" class="Function">[4-4]</a> <a id="3393" class="Symbol">=</a> <a id="3395" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="3405" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2858" class="Function">[4-2]</a> <a id="3411" class="Symbol">(</a><a id="3412" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3423" class="Symbol">(</a><a id="3424" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3439" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3441" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3443" class="Symbol">(</a><a id="3444" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3446" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3449" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3450" class="Symbol">))</a> <a id="3453" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤_</a><a id="3457" class="Symbol">)</a>
                                       <a id="3498" class="Symbol">(</a><a id="3499" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3503" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3020" class="Function">[4-3]</a><a id="3508" class="Symbol">)</a>
                                       <a id="3549" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a><a id="3557" class="Symbol">)</a>
      <a id="3565" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3565" class="Function">[5]</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3573" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3575" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3582" class="Symbol">(</a><a id="3583" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3598" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3600" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3602" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="3603" class="Symbol">))</a> <a id="3606" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3608" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3610" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3612" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3614" class="Symbol">(</a><a id="3615" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3635" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="3636" class="Symbol">)</a> <a id="3638" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="3640" class="Symbol">(</a><a id="3641" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3643" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3646" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3647" class="Symbol">))</a>
      <a id="3656" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3565" class="Function">[5]</a> <a id="3660" class="Symbol">=</a> <a id="3662" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="3670" class="Symbol">(</a><a id="3671" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="3678" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2356" class="Function">[4]</a><a id="3681" class="Symbol">)</a>
      <a id="3689" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3689" class="Function">[6]</a> <a id="3693" class="Symbol">:</a> <a id="3695" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3697" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3699" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3701" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3703" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="3706" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3708" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3710" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3712" class="Symbol">(</a><a id="3713" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3728" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3730" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3732" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="3733" class="Symbol">)</a>
      <a id="3741" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3689" class="Function">[6]</a> <a id="3745" class="Symbol">=</a> <a id="3747" href="BrouwerTree.Arithmetic.Properties.html#18503" class="Function">ω·n≤ω·m+k→ω·n≤ω·m</a> <a id="3765" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3767" class="Symbol">(</a><a id="3768" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3783" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="3785" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="3787" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a><a id="3788" class="Symbol">)</a> <a id="3790" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3792" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2296" class="Bound">hv</a>
      <a id="3801" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3801" class="Function">[7]</a> <a id="3805" class="Symbol">:</a> <a id="3807" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3809" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3811" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3818" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="3819" class="Symbol">)</a> <a id="3821" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="3824" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3826" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3828" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3830" class="Symbol">(</a><a id="3831" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a>  <a id="3847" class="Symbol">(</a><a id="3848" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3852" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="3853" class="Symbol">)</a> <a id="3855" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="3857" class="Symbol">(</a><a id="3858" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3860" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3863" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3864" class="Symbol">))</a>
      <a id="3873" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3801" class="Function">[7]</a> <a id="3877" class="Symbol">=</a> <a id="3879" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3887" class="Symbol">(</a><a id="3888" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="3895" class="Symbol">{_}{</a><a id="3899" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="3900" class="Symbol">}{_}{</a><a id="3905" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="3906" class="Symbol">}</a> <a id="3908" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3689" class="Function">[6]</a> <a id="3912" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="3918" class="Symbol">)</a> <a id="3920" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3565" class="Function">[5]</a>
      <a id="3930" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3930" class="Function">[8]</a> <a id="3934" class="Symbol">:</a>  <a id="3937" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3939" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3941" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3948" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="3949" class="Symbol">)</a> <a id="3951" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3953" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3955" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a> <a id="3957" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>  <a id="3960" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3962" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3964" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3966" class="Symbol">(</a><a id="3967" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3987" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="3988" class="Symbol">)</a> <a id="3990" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="3992" class="Symbol">(</a><a id="3993" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="3995" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="3998" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="3999" class="Symbol">))</a> <a id="4002" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4004" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4006" class="Symbol">(</a> <a id="4008" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4010" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4013" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="4015" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4018" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a><a id="4019" class="Symbol">)</a>
      <a id="4027" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3930" class="Function">[8]</a> <a id="4031" class="Symbol">=</a> <a id="4033" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="4040" class="Symbol">{_}</a> <a id="4044" class="Symbol">{</a><a id="4045" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4047" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a><a id="4048" class="Symbol">}</a> <a id="4050" class="Symbol">{_}</a> <a id="4054" class="Symbol">{</a><a id="4055" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4057" class="Symbol">(</a><a id="4058" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4060" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4063" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="4065" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4068" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a><a id="4069" class="Symbol">)}</a> <a id="4072" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#3801" class="Function">[7]</a> <a id="4076" class="Symbol">(</a><a id="4077" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="4084" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a><a id="4095" class="Symbol">)</a>
      <a id="4103" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4103" class="Function">[9]</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4111" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4113" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4115" class="Symbol">(</a><a id="4116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4136" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="4137" class="Symbol">)</a> <a id="4139" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="4141" class="Symbol">(</a><a id="4142" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4144" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4147" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="4148" class="Symbol">))</a> <a id="4151" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4153" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4155" class="Symbol">(</a> <a id="4157" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4159" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4162" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="4164" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4167" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a><a id="4168" class="Symbol">)</a>
              <a id="4184" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a>
            <a id="4198" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4200" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4202" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4204" class="Symbol">(</a><a id="4205" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4225" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="4226" class="Symbol">)</a> <a id="4228" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="4230" class="Symbol">(</a><a id="4231" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4233" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4236" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="4238" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4241" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a><a id="4242" class="Symbol">))</a> <a id="4245" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4247" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4249" class="Symbol">(</a> <a id="4251" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4253" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4256" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="4258" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4261" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a><a id="4262" class="Symbol">)</a>
      <a id="4270" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4103" class="Function">[9]</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a>
             <a id="4296" class="Symbol">(</a><a id="4297" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="4305" class="Symbol">(</a><a id="4306" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a>
                       <a id="4336" class="Symbol">(</a><a id="4337" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4366" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="4367" class="Symbol">)</a> <a id="4369" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a> <a id="4371" class="Symbol">(</a><a id="4372" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4374" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4377" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a><a id="4378" class="Symbol">)</a>
                                                          <a id="4438" class="Symbol">(</a><a id="4439" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2292" class="Bound">v</a> <a id="4441" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4444" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2283" class="Bound">z</a> <a id="4446" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="4449" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2300" class="Bound">k</a><a id="4450" class="Symbol">)</a>
                                                          <a id="4510" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="4520" class="Symbol">)))</a>
             <a id="4537" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
    <a id="4548" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4548" class="Function">[3&#39;]</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="4558" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4558" class="Bound">n</a> <a id="4560" href="PropTrunc.html#1594" class="Function">∈</a> <a id="4562" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4564" href="PropTrunc.html#1594" class="Function">]</a> <a id="4566" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1960" class="Function">tseq-n</a> <a id="4573" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4558" class="Bound">n</a> <a id="4575" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4577" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
         <a id="4591" class="Symbol">→</a> <a id="4593" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="4596" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4596" class="Bound">m</a> <a id="4598" href="PropTrunc.html#1594" class="Function">∈</a> <a id="4600" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4602" href="PropTrunc.html#1594" class="Function">]</a> <a id="4604" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4606" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4608" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4610" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="4612" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4614" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4625" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a> <a id="4627" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1604" class="Function">ρ</a> <a id="4629" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4596" class="Bound">m</a>
         <a id="4640" class="Symbol">→</a> <a id="4642" class="Symbol">(λ</a> <a id="4645" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4645" class="Bound">k</a> <a id="4647" class="Symbol">→</a> <a id="4649" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4651" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4653" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4655" class="Symbol">(</a><a id="4656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4660" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="4661" class="Symbol">)</a> <a id="4663" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4665" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4667" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4645" class="Bound">k</a><a id="4668" class="Symbol">)</a> <a id="4670" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="4672" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4688" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1536" class="Bound">n</a><a id="4689" class="Symbol">)</a> <a id="4691" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#1539" class="Bound">σ</a>
    <a id="4697" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4548" class="Function">[3&#39;]</a> <a id="4702" class="Symbol">=</a> <a id="4704" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4711" class="Symbol">(</a><a id="4712" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="4721" class="Symbol">(λ</a> <a id="4724" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4724" class="Bound">_</a> <a id="4726" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4726" class="Bound">_</a> <a id="4728" class="Symbol">→</a> <a id="4730" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="4745" class="Symbol">))</a>
                  <a id="4766" class="Symbol">(λ</a> <a id="4769" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4769" class="Bound">s</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4780" class="Symbol">(</a><a id="4781" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4789" class="Symbol">(λ</a> <a id="4792" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4792" class="Bound">k</a> <a id="4794" class="Symbol">→</a> <a id="4796" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="4811" class="Symbol">))</a> <a id="4814" class="Symbol">(</a><a id="4815" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#2126" class="Function">[3]</a> <a id="4819" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4769" class="Bound">s</a><a id="4820" class="Symbol">))</a>

 <a id="4825" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4825" class="Function">characteristic-ordinal-up-to-above-ωn</a> <a id="4863" class="Symbol">:</a> <a id="4865" class="Symbol">(</a><a id="4866" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4866" class="Bound">σ</a> <a id="4868" class="Symbol">:</a> <a id="4870" class="Symbol">(</a><a id="4871" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4871" class="Bound">n</a> <a id="4873" class="Symbol">:</a> <a id="4875" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4876" class="Symbol">)</a> <a id="4878" class="Symbol">→</a> <a id="4880" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4889" class="Symbol">(</a><a id="4890" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="4892" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4871" class="Bound">n</a><a id="4893" class="Symbol">))</a>
           <a id="4907" class="Symbol">→</a> <a id="4909" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="4921" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a>
           <a id="4934" class="Symbol">→</a> <a id="4936" class="Symbol">(</a><a id="4937" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4937" class="Bound">n</a> <a id="4939" class="Symbol">:</a> <a id="4941" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4942" class="Symbol">)</a>
           <a id="4955" class="Symbol">→</a> <a id="4957" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="4959" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4937" class="Bound">n</a>
           <a id="4972" class="Symbol">→</a> <a id="4974" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4976" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4978" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4980" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4937" class="Bound">n</a> <a id="4982" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4984" class="Symbol">(</a><a id="4985" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="4987" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="5016" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4937" class="Bound">n</a><a id="5017" class="Symbol">)</a> <a id="5019" class="Symbol">(</a><a id="5020" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="5041" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4937" class="Bound">n</a> <a id="5043" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4866" class="Bound">σ</a><a id="5044" class="Symbol">)</a>
 <a id="5047" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4825" class="Function">characteristic-ordinal-up-to-above-ωn</a> <a id="5085" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5085" class="Bound">σ</a> <a id="5087" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5087" class="Bound">P↓</a> <a id="5090" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a> <a id="5092" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5092" class="Bound">p</a> <a id="5094" class="Symbol">=</a>
  <a id="5098" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a> <a id="5143" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5145" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5085" class="Bound">σ</a> <a id="5147" class="Symbol">(</a><a id="5148" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5150" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5152" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5154" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a> <a id="5156" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;_</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">(λ</a> <a id="5163" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5163" class="Bound">x</a> <a id="5165" class="Symbol">→</a> <a id="5167" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a><a id="5176" class="Symbol">)</a> <a id="5178" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5195" class="Function">[1]</a>
   <a id="5185" class="Keyword">where</a>
    <a id="5195" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5195" class="Function">[1]</a> <a id="5199" class="Symbol">:</a> <a id="5201" class="Symbol">(</a><a id="5202" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5202" class="Bound">ρ</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5208" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="5227" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a><a id="5228" class="Symbol">)</a> <a id="5230" class="Symbol">→</a> <a id="5232" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5234" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5236" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5238" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a> <a id="5240" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5242" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="5265" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a> <a id="5267" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5202" class="Bound">ρ</a>
    <a id="5273" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5195" class="Function">[1]</a> <a id="5277" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5277" class="Bound">ρ</a> <a id="5279" class="Symbol">=</a> <a id="5281" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="5290" class="Symbol">(</a><a id="5291" href="BrouwerTree.Arithmetic.Properties.html#18280" class="Function">ω·n&lt;ω·n+1</a> <a id="5301" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">(</a><a id="5305" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#994" class="Function">semi-dec-limit-ordinal-above-ωn+1</a> <a id="5339" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5087" class="Bound">P↓</a> <a id="5342" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a> <a id="5344" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5277" class="Bound">ρ</a> <a id="5346" class="Symbol">(</a><a id="5347" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5376" class="Function">[2]</a> <a id="5351" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5090" class="Bound">n</a> <a id="5353" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5092" class="Bound">p</a><a id="5354" class="Symbol">))</a>
      <a id="5363" class="Keyword">where</a>
       <a id="5376" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5376" class="Function">[2]</a> <a id="5380" class="Symbol">:</a> <a id="5382" class="Symbol">(</a><a id="5383" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5383" class="Bound">n</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5388" class="Symbol">)</a> <a id="5390" class="Symbol">→</a> <a id="5392" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5394" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5383" class="Bound">n</a> <a id="5396" class="Symbol">→</a> <a id="5398" class="Symbol">(</a><a id="5399" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5399" class="Bound">i</a> <a id="5401" class="Symbol">:</a> <a id="5403" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5404" class="Symbol">)</a> <a id="5406" class="Symbol">→</a> <a id="5408" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5399" class="Bound">i</a> <a id="5410" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="5414" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5383" class="Bound">n</a> <a id="5416" class="Symbol">→</a> <a id="5418" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5420" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5399" class="Bound">i</a>
       <a id="5429" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5376" class="Function">[2]</a> <a id="5433" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5433" class="Bound">n</a> <a id="5435" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5435" class="Bound">p&#39;</a> <a id="5438" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5438" class="Bound">i</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5448" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5448" class="Bound">hk</a><a id="5450" class="Symbol">)</a> <a id="5452" class="Symbol">=</a> <a id="5454" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5460" class="Symbol">(λ</a> <a id="5463" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5463" class="Bound">i</a> <a id="5465" class="Symbol">→</a> <a id="5467" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5469" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5463" class="Bound">i</a><a id="5470" class="Symbol">)</a> <a id="5472" class="Symbol">(</a><a id="5473" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5477" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5448" class="Bound">hk</a><a id="5479" class="Symbol">)</a> <a id="5481" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5435" class="Bound">p&#39;</a>
       <a id="5491" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5376" class="Function">[2]</a> <a id="5495" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5500" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5500" class="Bound">p&#39;</a> <a id="5503" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5503" class="Bound">i</a> <a id="5505" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5505" class="Bound">i≤n</a><a id="5508" class="Symbol">@(</a><a id="5510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5514" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5514" class="Bound">k</a> <a id="5516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5518" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5518" class="Bound">hk</a><a id="5520" class="Symbol">)</a> <a id="5522" class="Symbol">=</a> <a id="5524" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5530" class="Symbol">(λ</a> <a id="5533" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5533" class="Bound">i</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5539" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5533" class="Bound">i</a><a id="5540" class="Symbol">)</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Data.Nat.Order.html#3617" class="Function">N.≤0→≡0</a> <a id="5556" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5505" class="Bound">i≤n</a><a id="5559" class="Symbol">))</a> <a id="5562" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5500" class="Bound">p&#39;</a>
       <a id="5572" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5376" class="Function">[2]</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5581" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5581" class="Bound">n</a><a id="5582" class="Symbol">)</a> <a id="5584" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5584" class="Bound">p&#39;</a> <a id="5587" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5587" class="Bound">i</a> <a id="5589" class="Symbol">(</a><a id="5590" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5594" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5594" class="Bound">k</a> <a id="5596" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5598" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5598" class="Bound">hk</a><a id="5600" class="Symbol">)</a> <a id="5602" class="Symbol">=</a> <a id="5604" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5376" class="Function">[2]</a> <a id="5608" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5581" class="Bound">n</a> <a id="5610" class="Symbol">(</a><a id="5611" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5087" class="Bound">P↓</a> <a id="5614" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5581" class="Bound">n</a> <a id="5616" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5584" class="Bound">p&#39;</a><a id="5618" class="Symbol">)</a> <a id="5620" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5587" class="Bound">i</a> <a id="5622" class="Symbol">(</a><a id="5623" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5594" class="Bound">k</a> <a id="5625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5627" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5632" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="5638" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5598" class="Bound">hk</a><a id="5640" class="Symbol">)</a>

 <a id="5644" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5644" class="Function">characteristic-ordinal-up-to-above-ω·2</a>
  <a id="5685" class="Symbol">:</a> <a id="5687" class="Symbol">(</a><a id="5688" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5688" class="Bound">σ</a> <a id="5690" class="Symbol">:</a> <a id="5692" class="Symbol">(</a><a id="5693" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5693" class="Bound">n</a> <a id="5695" class="Symbol">:</a> <a id="5697" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5698" class="Symbol">)</a> <a id="5700" class="Symbol">→</a> <a id="5702" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="5711" class="Symbol">(</a><a id="5712" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5714" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5693" class="Bound">n</a><a id="5715" class="Symbol">))</a>
  <a id="5720" class="Symbol">→</a> <a id="5722" class="Symbol">(</a><a id="5723" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5723" class="Bound">n</a> <a id="5725" class="Symbol">:</a> <a id="5727" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5728" class="Symbol">)</a>
  <a id="5732" class="Symbol">→</a> <a id="5734" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5736" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5723" class="Bound">n</a>
  <a id="5740" class="Symbol">→</a> <a id="5742" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5744" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5746" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5748" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5750" class="Symbol">(</a><a id="5751" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5753" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="5782" class="Symbol">(</a><a id="5783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5787" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5723" class="Bound">n</a><a id="5788" class="Symbol">))</a> <a id="5791" class="Symbol">(</a><a id="5792" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="5813" class="Symbol">(</a><a id="5814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5818" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5723" class="Bound">n</a><a id="5819" class="Symbol">)</a> <a id="5821" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5688" class="Bound">σ</a><a id="5822" class="Symbol">)</a>
 <a id="5825" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5644" class="Function">characteristic-ordinal-up-to-above-ω·2</a> <a id="5864" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5864" class="Bound">σ</a>  <a id="5867" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5867" class="Bound">n</a> <a id="5869" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5869" class="Bound">p</a> <a id="5871" class="Symbol">=</a>
  <a id="5875" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a> <a id="5920" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5922" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5864" class="Bound">σ</a> <a id="5924" class="Symbol">(</a><a id="5925" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5927" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5929" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5931" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="5933" class="Symbol">)</a> <a id="5935" class="Symbol">(λ</a> <a id="5938" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5938" class="Bound">x</a> <a id="5940" class="Symbol">→</a> <a id="5942" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="5951" class="Symbol">)</a> <a id="5953" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5970" class="Function">[0]</a>
   <a id="5960" class="Keyword">where</a>
    <a id="5970" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5970" class="Function">[0]</a> <a id="5974" class="Symbol">:</a> <a id="5976" class="Symbol">(</a><a id="5977" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5977" class="Bound">ρ</a> <a id="5979" class="Symbol">:</a> <a id="5981" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="5983" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="6002" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6006" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5867" class="Bound">n</a><a id="6007" class="Symbol">)</a> <a id="6009" class="Symbol">→</a> <a id="6011" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6013" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6015" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6017" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6019" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6047" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5867" class="Bound">n</a><a id="6048" class="Symbol">)</a> <a id="6050" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5977" class="Bound">ρ</a>
    <a id="6056" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5970" class="Function">[0]</a> <a id="6060" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6060" class="Bound">ρ</a> <a id="6062" class="Symbol">=</a> <a id="6064" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#17725" class="Function">ω+ω≤semi-dec-limit-ordinal←Pn</a> <a id="6094" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5867" class="Bound">n</a> <a id="6096" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6060" class="Bound">ρ</a> <a id="6098" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5869" class="Bound">p</a>

 <a id="6102" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6102" class="Function">characteristic-ordinal-up-to-spec</a>
  <a id="6138" class="Symbol">:</a> <a id="6140" class="Symbol">(</a><a id="6141" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6141" class="Bound">σ</a> <a id="6143" class="Symbol">:</a> <a id="6145" class="Symbol">(</a><a id="6146" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6146" class="Bound">n</a> <a id="6148" class="Symbol">:</a> <a id="6150" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6151" class="Symbol">)</a> <a id="6153" class="Symbol">→</a> <a id="6155" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="6164" class="Symbol">(</a><a id="6165" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6167" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6146" class="Bound">n</a><a id="6168" class="Symbol">))</a>
  <a id="6173" class="Symbol">→</a> <a id="6175" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6178" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6178" class="Bound">n</a> <a id="6180" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6182" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6184" href="PropTrunc.html#1594" class="Function">]</a> <a id="6186" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6188" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6190" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6192" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6194" class="Symbol">(</a><a id="6195" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6197" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="6226" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6178" class="Bound">n</a><a id="6227" class="Symbol">)</a> <a id="6229" class="Symbol">(</a><a id="6230" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="6251" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6178" class="Bound">n</a> <a id="6253" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6141" class="Bound">σ</a><a id="6254" class="Symbol">)</a>
  <a id="6258" href="Iff.html#528" class="Function Operator">↔</a> <a id="6260" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6263" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6263" class="Bound">n</a> <a id="6265" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6269" href="PropTrunc.html#1594" class="Function">]</a> <a id="6271" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6273" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6263" class="Bound">n</a>
 <a id="6276" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6102" class="Function">characteristic-ordinal-up-to-spec</a> <a id="6310" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6310" class="Bound">σ</a> <a id="6312" class="Symbol">=</a>
  <a id="6316" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6323" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="6339" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6381" class="Function">ξ</a> <a id="6341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6343" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6350" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="6366" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7599" class="Function">τ</a>
   <a id="6371" class="Keyword">where</a>
    <a id="6381" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6381" class="Function">ξ</a> <a id="6383" class="Symbol">:</a> <a id="6385" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6388" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6388" class="Bound">n</a> <a id="6390" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6392" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6394" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6396" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6398" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6400" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6402" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6404" class="Symbol">(</a><a id="6405" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6407" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="6436" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6388" class="Bound">n</a><a id="6437" class="Symbol">)</a> <a id="6439" class="Symbol">(</a><a id="6440" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="6461" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6388" class="Bound">n</a> <a id="6463" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6310" class="Bound">σ</a><a id="6464" class="Symbol">)</a>
      <a id="6472" class="Symbol">→</a> <a id="6474" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6477" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6477" class="Bound">n</a> <a id="6479" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6481" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6483" href="PropTrunc.html#1594" class="Function">]</a> <a id="6485" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6487" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6477" class="Bound">n</a>
    <a id="6493" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6381" class="Function">ξ</a> <a id="6495" class="Symbol">(</a><a id="6496" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6496" class="Bound">n</a> <a id="6498" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6500" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6500" class="Bound">γ</a><a id="6501" class="Symbol">)</a> <a id="6503" class="Symbol">=</a> <a id="6505" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a> <a id="6550" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6552" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6310" class="Bound">σ</a> <a id="6554" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6589" class="Function">Q</a> <a id="6556" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6651" class="Function">isProp⟨Q⟩</a> <a id="6566" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6700" class="Function">[0]</a> <a id="6570" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6500" class="Bound">γ</a>
     <a id="6577" class="Keyword">where</a>
      <a id="6589" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6589" class="Function">Q</a> <a id="6591" class="Symbol">:</a> <a id="6593" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="6597" class="Symbol">→</a> <a id="6599" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6604" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#863" class="Bound">ℓ</a>
      <a id="6612" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6589" class="Function">Q</a> <a id="6614" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6614" class="Bound">x</a> <a id="6616" class="Symbol">=</a> <a id="6618" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6620" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6622" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6624" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6626" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6614" class="Bound">x</a> <a id="6628" class="Symbol">→</a> <a id="6630" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6633" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6633" class="Bound">n</a> <a id="6635" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6637" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6639" href="PropTrunc.html#1594" class="Function">]</a> <a id="6641" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6643" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6633" class="Bound">n</a>
      <a id="6651" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6651" class="Function">isProp⟨Q⟩</a> <a id="6661" class="Symbol">=</a> <a id="6663" class="Symbol">λ</a> <a id="6665" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6665" class="Bound">x</a> <a id="6667" class="Symbol">→</a> <a id="6669" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6677" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>

      <a id="6700" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6700" class="Function">[0]</a> <a id="6704" class="Symbol">:</a> <a id="6706" class="Symbol">{</a><a id="6707" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6707" class="Bound">n</a> <a id="6709" class="Symbol">:</a> <a id="6711" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6712" class="Symbol">}</a> <a id="6714" class="Symbol">→</a> <a id="6716" class="Symbol">(</a><a id="6717" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6717" class="Bound">ρ</a> <a id="6719" class="Symbol">:</a> <a id="6721" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="6723" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="6742" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6707" class="Bound">n</a><a id="6743" class="Symbol">)</a> <a id="6745" class="Symbol">→</a> <a id="6747" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6589" class="Function">Q</a> <a id="6749" class="Symbol">(</a><a id="6750" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="6773" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6707" class="Bound">n</a> <a id="6775" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6717" class="Bound">ρ</a><a id="6776" class="Symbol">)</a>
      <a id="6784" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6700" class="Function">[0]</a> <a id="6788" class="Symbol">{</a><a id="6789" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a><a id="6790" class="Symbol">}</a> <a id="6792" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="6794" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6794" class="Bound">ω·2≤Ψ</a> <a id="6800" class="Symbol">=</a> <a id="6802" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6809" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="6825" class="Symbol">(λ</a> <a id="6828" class="Symbol">(</a><a id="6829" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6829" class="Bound">m</a> <a id="6831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6833" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6833" class="Bound">γ</a><a id="6834" class="Symbol">)</a> <a id="6836" class="Symbol">→</a> <a id="6838" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#11395" class="Function">0&lt;normal-seq-sum→∃P</a> <a id="6858" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="6860" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6829" class="Bound">m</a> <a id="6862" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="6864" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6833" class="Bound">γ</a><a id="6865" class="Symbol">)</a> <a id="6867" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7347" class="Function">∃mtm&gt;0</a>
       <a id="6881" class="Keyword">where</a>
        <a id="6895" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6895" class="Function">ψ</a> <a id="6897" class="Symbol">=</a> <a id="6899" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="6922" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="6924" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a>
        <a id="6934" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6934" class="Function">∃mω&lt;gm</a> <a id="6941" class="Symbol">:</a> <a id="6943" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6946" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6946" class="Bound">m</a> <a id="6948" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6950" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6952" href="PropTrunc.html#1594" class="Function">]</a> <a id="6954" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6956" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="6958" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="6969" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="6971" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="6973" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6946" class="Bound">m</a>
        <a id="6983" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6934" class="Function">∃mω&lt;gm</a> <a id="6990" class="Symbol">=</a> <a id="6992" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="6999" href="PropTrunc.html#895" class="Function">PropTrunc.isPropPropTrunc</a> <a id="7025" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7058" class="Function">[1]</a> <a id="7029" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7233" class="Function">[2]</a>
         <a id="7042" class="Keyword">where</a>
          <a id="7058" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7058" class="Function">[1]</a> <a id="7062" class="Symbol">:</a> <a id="7064" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7067" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7067" class="Bound">m</a> <a id="7069" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>  <a id="7072" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7074" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7076" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7078" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7080" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="7091" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7093" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7095" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7067" class="Bound">m</a> <a id="7097" class="Symbol">→</a> <a id="7099" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7102" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7102" class="Bound">m</a> <a id="7104" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7106" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7108" href="PropTrunc.html#1594" class="Function">]</a> <a id="7110" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7112" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7114" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="7125" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7127" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7129" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7102" class="Bound">m</a>
          <a id="7141" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7058" class="Function">[1]</a> <a id="7145" class="Symbol">(</a><a id="7146" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7146" class="Bound">m</a> <a id="7148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7150" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7150" class="Bound">hm</a><a id="7152" class="Symbol">)</a> <a id="7154" class="Symbol">=</a> <a id="7156" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7162" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7146" class="Bound">m</a> <a id="7164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7166" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7174" class="Symbol">(</a><a id="7175" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="7187" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7150" class="Bound">hm</a><a id="7189" class="Symbol">)</a> <a id="7191" class="Symbol">(</a><a id="7192" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13462" class="Function">ω-sequence-increasing</a> <a id="7214" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7216" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7218" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7146" class="Bound">m</a><a id="7219" class="Symbol">)</a> <a id="7221" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
          <a id="7233" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7233" class="Function">[2]</a> <a id="7237" class="Symbol">:</a> <a id="7239" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7242" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7242" class="Bound">m</a> <a id="7244" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7246" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7248" href="PropTrunc.html#1594" class="Function">]</a> <a id="7250" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7252" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7254" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7256" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="7262" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7264" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="7275" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7277" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7279" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7242" class="Bound">m</a>
          <a id="7291" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7233" class="Function">[2]</a> <a id="7295" class="Symbol">=</a> <a id="7297" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a>  <a id="7323" class="Symbol">_</a> <a id="7325" class="Symbol">_</a>  <a id="7328" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6794" class="Bound">ω·2≤Ψ</a> <a id="7334" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
        <a id="7347" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7347" class="Function">∃mtm&gt;0</a> <a id="7354" class="Symbol">:</a>  <a id="7357" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7360" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7360" class="Bound">m</a> <a id="7362" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7364" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7366" href="PropTrunc.html#1594" class="Function">]</a> <a id="7368" class="Number">0</a> <a id="7370" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="7374" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7389" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7391" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7393" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7360" class="Bound">m</a>
        <a id="7403" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7347" class="Function">∃mtm&gt;0</a> <a id="7410" class="Symbol">=</a> <a id="7412" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="7419" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7453" class="Function">η</a> <a id="7421" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6934" class="Function">∃mω&lt;gm</a>
         <a id="7437" class="Keyword">where</a>
          <a id="7453" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7453" class="Function">η</a> <a id="7455" class="Symbol">:</a> <a id="7457" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7460" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7460" class="Bound">m</a> <a id="7462" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7464" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7466" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7468" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7470" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7472" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="7483" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7485" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7487" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7460" class="Bound">m</a> <a id="7489" class="Symbol">→</a> <a id="7491" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7494" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7494" class="Bound">m</a> <a id="7496" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7498" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7500" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7502" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7507" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="7511" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7526" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7528" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7530" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7494" class="Bound">m</a>
          <a id="7542" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7453" class="Function">η</a> <a id="7544" class="Symbol">(</a><a id="7545" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7545" class="Bound">z</a> <a id="7547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7549" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7549" class="Bound">p</a><a id="7550" class="Symbol">)</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7545" class="Bound">z</a> <a id="7556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7558" href="BrouwerTree.Arithmetic.Properties.html#17962" class="Function">ω·n&gt;ω→n&gt;0</a> <a id="7568" class="Symbol">(</a><a id="7569" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="7584" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6789" class="Bound">n</a> <a id="7586" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6792" class="Bound">ρ</a> <a id="7588" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7545" class="Bound">z</a><a id="7589" class="Symbol">)</a> <a id="7591" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7545" class="Bound">z</a> <a id="7593" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7549" class="Bound">p</a>
    <a id="7599" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7599" class="Function">τ</a> <a id="7601" class="Symbol">:</a> <a id="7603" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7605" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7607" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a>
      <a id="7615" class="Symbol">→</a> <a id="7617" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7620" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7620" class="Bound">n</a> <a id="7622" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7624" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7626" href="PropTrunc.html#1594" class="Function">]</a> <a id="7628" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7630" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7632" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7634" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7636" class="Symbol">(</a><a id="7637" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="7639" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="7668" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7620" class="Bound">n</a><a id="7669" class="Symbol">)</a> <a id="7671" class="Symbol">(</a><a id="7672" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="7693" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7620" class="Bound">n</a> <a id="7695" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6310" class="Bound">σ</a><a id="7696" class="Symbol">)</a>
    <a id="7702" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7599" class="Function">τ</a> <a id="7704" class="Symbol">(</a><a id="7705" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7705" class="Bound">n</a> <a id="7707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7709" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7709" class="Bound">p</a><a id="7710" class="Symbol">)</a> <a id="7712" class="Symbol">=</a> <a id="7714" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7716" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7720" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7705" class="Bound">n</a> <a id="7722" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7724" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5644" class="Function">characteristic-ordinal-up-to-above-ω·2</a> <a id="7763" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6310" class="Bound">σ</a> <a id="7765" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7705" class="Bound">n</a> <a id="7767" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7709" class="Bound">p</a> <a id="7769" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

 <a id="7773" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7773" class="Function">characteristic-ordinal-up-to-spec&#39;</a>
  <a id="7810" class="Symbol">:</a> <a id="7812" class="Symbol">(</a><a id="7813" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7813" class="Bound">σ</a> <a id="7815" class="Symbol">:</a> <a id="7817" class="Symbol">(</a><a id="7818" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7818" class="Bound">n</a> <a id="7820" class="Symbol">:</a> <a id="7822" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7823" class="Symbol">)</a> <a id="7825" class="Symbol">→</a> <a id="7827" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="7836" class="Symbol">(</a><a id="7837" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="7839" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7818" class="Bound">n</a><a id="7840" class="Symbol">))</a>
  <a id="7845" class="Symbol">→</a> <a id="7847" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7850" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7850" class="Bound">n</a> <a id="7852" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7854" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7856" href="PropTrunc.html#1594" class="Function">]</a> <a id="7858" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7860" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="7862" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7864" class="Number">2</a> <a id="7866" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7868" class="Symbol">(</a><a id="7869" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="7871" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="7900" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7850" class="Bound">n</a><a id="7901" class="Symbol">)</a> <a id="7903" class="Symbol">(</a><a id="7904" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="7925" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7850" class="Bound">n</a> <a id="7927" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7813" class="Bound">σ</a><a id="7928" class="Symbol">)</a>
  <a id="7932" href="Iff.html#528" class="Function Operator">↔</a> <a id="7934" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="7937" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7937" class="Bound">n</a> <a id="7939" href="PropTrunc.html#1594" class="Function">∈</a> <a id="7941" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7943" href="PropTrunc.html#1594" class="Function">]</a> <a id="7945" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="7947" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7937" class="Bound">n</a>
 <a id="7950" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7773" class="Function">characteristic-ordinal-up-to-spec&#39;</a> <a id="7985" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7985" class="Bound">σ</a> <a id="7987" class="Symbol">=</a>
  <a id="7991" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7997" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8146" class="Function">M</a> <a id="7999" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a> <a id="8007" class="Symbol">(</a><a id="8008" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6102" class="Function">characteristic-ordinal-up-to-spec</a> <a id="8042" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7985" class="Bound">σ</a><a id="8043" class="Symbol">)</a>
   <a id="8048" class="Keyword">where</a>
    <a id="8058" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8058" class="Function">α</a> <a id="8060" class="Symbol">:</a> <a id="8062" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8064" class="Symbol">→</a> <a id="8066" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
    <a id="8074" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8058" class="Function">α</a> <a id="8076" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8076" class="Bound">n</a> <a id="8078" class="Symbol">=</a> <a id="8080" class="Symbol">(</a><a id="8081" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="8083" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="8112" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8076" class="Bound">n</a><a id="8113" class="Symbol">)</a> <a id="8115" class="Symbol">(</a><a id="8116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="8137" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8076" class="Bound">n</a> <a id="8139" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7985" class="Bound">σ</a><a id="8140" class="Symbol">)</a>
    <a id="8146" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8146" class="Function">M</a> <a id="8148" class="Symbol">:</a> <a id="8150" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="8154" class="Symbol">→</a> <a id="8156" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8161" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#863" class="Bound">ℓ</a>
    <a id="8167" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8146" class="Function">M</a> <a id="8169" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8169" class="Bound">z</a> <a id="8171" class="Symbol">=</a> <a id="8173" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8176" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8176" class="Bound">n</a> <a id="8178" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8182" href="PropTrunc.html#1594" class="Function">]</a> <a id="8184" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8169" class="Bound">z</a> <a id="8186" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8188" class="Symbol">(</a><a id="8189" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8058" class="Function">α</a> <a id="8191" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8176" class="Bound">n</a><a id="8192" class="Symbol">)</a> <a id="8194" href="Iff.html#528" class="Function Operator">↔</a> <a id="8196" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8199" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8199" class="Bound">n</a> <a id="8201" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8203" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8205" href="PropTrunc.html#1594" class="Function">]</a> <a id="8207" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#850" class="Bound">P</a> <a id="8209" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8199" class="Bound">n</a>

<a id="8212" class="Keyword">module</a> <a id="8219" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8219" class="Module">_</a>
        <a id="8229" class="Symbol">(</a><a id="8230" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="8232" class="Symbol">:</a> <a id="8234" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8236" class="Symbol">→</a> <a id="8238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8243" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#819" class="Generalizable">ℓ</a><a id="8244" class="Symbol">)</a> <a id="8246" class="Symbol">(</a><a id="8247" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="8249" class="Symbol">:</a> <a id="8251" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8253" class="Symbol">→</a> <a id="8255" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8260" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#821" class="Generalizable">ℓ&#39;</a><a id="8262" class="Symbol">)</a>
        <a id="8272" class="Symbol">(</a><a id="8273" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8273" class="Bound">P-implies-Q</a> <a id="8285" class="Symbol">:</a> <a id="8287" class="Symbol">(</a><a id="8288" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8288" class="Bound">n</a> <a id="8290" class="Symbol">:</a> <a id="8292" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8293" class="Symbol">)</a> <a id="8295" class="Symbol">→</a> <a id="8297" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="8299" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8288" class="Bound">n</a> <a id="8301" class="Symbol">→</a> <a id="8303" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="8305" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8288" class="Bound">n</a><a id="8306" class="Symbol">)</a>
       <a id="8315" class="Keyword">where</a>
 <a id="8322" class="Keyword">open</a> <a id="8327" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4680" class="Module">CharacteristicOrdinal</a>
 <a id="8350" class="Keyword">open</a> <a id="8355" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5232" class="Module">CharacteristicOrdinal-Construction₁</a>
 <a id="8392" class="Keyword">open</a> <a id="8397" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal-Construction₂</a>


 <a id="8436" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8436" class="Function">normal-seq-sum-weakly-bisimilar</a>
  <a id="8470" class="Symbol">:</a> <a id="8472" class="Symbol">(</a><a id="8473" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8473" class="Bound">n</a> <a id="8475" class="Symbol">:</a> <a id="8477" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8478" class="Symbol">)</a>
  <a id="8482" class="Symbol">→</a> <a id="8484" class="Symbol">(</a><a id="8485" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8485" class="Bound">σ</a> <a id="8487" class="Symbol">:</a> <a id="8489" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="8491" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="8510" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8473" class="Bound">n</a><a id="8511" class="Symbol">)</a>
  <a id="8515" class="Symbol">→</a> <a id="8517" class="Symbol">(</a><a id="8518" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8518" class="Bound">τ</a> <a id="8520" class="Symbol">:</a> <a id="8522" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="8524" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="8543" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8473" class="Bound">n</a><a id="8544" class="Symbol">)</a>
  <a id="8548" class="Symbol">→</a> <a id="8550" class="Symbol">(</a><a id="8551" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8551" class="Bound">k</a> <a id="8553" class="Symbol">:</a> <a id="8555" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8556" class="Symbol">)</a>
  <a id="8560" class="Symbol">→</a> <a id="8562" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8565" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8565" class="Bound">k&#39;</a> <a id="8568" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8570" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8572" href="PropTrunc.html#1594" class="Function">]</a> <a id="8574" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8589" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="8591" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8473" class="Bound">n</a> <a id="8593" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8485" class="Bound">σ</a> <a id="8595" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8551" class="Bound">k</a> <a id="8597" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8601" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="8616" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="8618" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8473" class="Bound">n</a> <a id="8620" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8518" class="Bound">τ</a> <a id="8622" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8565" class="Bound">k&#39;</a>
 <a id="8626" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8436" class="Function">normal-seq-sum-weakly-bisimilar</a> <a id="8658" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8663" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8663" class="Bound">σ</a> <a id="8665" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8665" class="Bound">τ</a> <a id="8667" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8667" class="Bound">k</a> <a id="8669" class="Symbol">=</a> <a id="8671" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="8673" class="Symbol">(</a><a id="8674" class="Number">0</a> <a id="8676" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8678" class="Symbol">(</a><a id="8679" class="Number">0</a> <a id="8681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8683" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8687" class="Symbol">))</a> <a id="8690" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
 <a id="8693" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8436" class="Function">normal-seq-sum-weakly-bisimilar</a> <a id="8725" class="Symbol">(</a><a id="8726" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8730" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="8731" class="Symbol">)</a> <a id="8733" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="8735" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="8737" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="8739" class="Symbol">=</a> <a id="8741" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="8748" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="8755" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9528" class="Function">[3]</a> <a id="8759" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9404" class="Function">IH</a>
  <a id="8764" class="Keyword">where</a>
   <a id="8773" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8773" class="Function">𝕡</a> <a id="8775" class="Symbol">:</a> <a id="8777" class="Symbol">{</a><a id="8778" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8778" class="Bound">i</a> <a id="8780" class="Symbol">:</a> <a id="8782" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8783" class="Symbol">}</a> <a id="8785" class="Symbol">→</a> <a id="8787" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8778" class="Bound">i</a> <a id="8789" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="8793" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="8795" class="Symbol">→</a> <a id="8797" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8778" class="Bound">i</a> <a id="8799" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="8803" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8807" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a>
   <a id="8812" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8773" class="Function">𝕡</a> <a id="8814" class="Symbol">{</a><a id="8815" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8815" class="Bound">i</a><a id="8816" class="Symbol">}</a> <a id="8818" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8818" class="Bound">l</a> <a id="8820" class="Symbol">=</a> <a id="8822" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8826" class="Symbol">(</a><a id="8827" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="8837" class="Symbol">(</a><a id="8838" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8815" class="Bound">i</a> <a id="8840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8842" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8818" class="Bound">l</a><a id="8843" class="Symbol">))</a>
   <a id="8849" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a> <a id="8851" class="Symbol">:</a> <a id="8853" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="8855" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="8859" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8863" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a>
   <a id="8868" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a> <a id="8870" class="Symbol">=</a> <a id="8872" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8876" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a>

   <a id="8886" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="8888" class="Symbol">:</a> <a id="8890" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
   <a id="8902" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Bool.html#357" class="Function">Bool→Nat</a>

   <a id="8919" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="8926" class="Symbol">:</a> <a id="8928" class="Symbol">(</a><a id="8929" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8929" class="Bound">j</a> <a id="8931" class="Symbol">:</a> <a id="8933" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8934" class="Symbol">)</a> <a id="8936" class="Symbol">→</a> <a id="8938" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
   <a id="8946" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="8953" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8953" class="Bound">j</a> <a id="8955" class="Symbol">=</a> <a id="8957" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="8977" class="Symbol">(</a><a id="8978" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8982" class="Symbol">(</a><a id="8983" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="8985" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="8987" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a><a id="8988" class="Symbol">))</a> <a id="8991" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8953" class="Bound">j</a>
   <a id="8996" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="9003" class="Symbol">:</a> <a id="9005" class="Symbol">(</a><a id="9006" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9006" class="Bound">j</a> <a id="9008" class="Symbol">:</a> <a id="9010" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9011" class="Symbol">)</a> <a id="9013" class="Symbol">→</a> <a id="9015" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
   <a id="9023" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="9030" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9030" class="Bound">j</a> <a id="9032" class="Symbol">=</a> <a id="9034" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1165" class="Function">Normalised-with-one</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9059" class="Symbol">(</a><a id="9060" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="9062" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9064" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a><a id="9065" class="Symbol">))</a> <a id="9068" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9030" class="Bound">j</a>

   <a id="9074" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="9077" class="Symbol">:</a> <a id="9079" class="Symbol">(</a><a id="9080" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9080" class="Bound">i</a> <a id="9082" class="Symbol">:</a> <a id="9084" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9085" class="Symbol">)</a> <a id="9087" class="Symbol">→</a> <a id="9089" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9080" class="Bound">i</a> <a id="9091" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="9095" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9097" class="Symbol">→</a> <a id="9099" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9112" class="Symbol">(</a><a id="9113" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="9115" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9080" class="Bound">i</a><a id="9116" class="Symbol">)</a>
   <a id="9121" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="9124" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9124" class="Bound">i</a> <a id="9126" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9126" class="Bound">l</a> <a id="9128" class="Symbol">=</a> <a id="9130" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="9132" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9124" class="Bound">i</a> <a id="9134" class="Symbol">(</a><a id="9135" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8773" class="Function">𝕡</a> <a id="9137" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9126" class="Bound">l</a><a id="9138" class="Symbol">)</a>

   <a id="9144" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="9147" class="Symbol">:</a> <a id="9149" class="Symbol">(</a><a id="9150" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9150" class="Bound">i</a> <a id="9152" class="Symbol">:</a> <a id="9154" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9155" class="Symbol">)</a> <a id="9157" class="Symbol">→</a> <a id="9159" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9150" class="Bound">i</a> <a id="9161" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="9165" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9167" class="Symbol">→</a> <a id="9169" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9182" class="Symbol">(</a><a id="9183" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="9185" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9150" class="Bound">i</a><a id="9186" class="Symbol">)</a>
   <a id="9191" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="9194" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9194" class="Bound">i</a> <a id="9196" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9196" class="Bound">l</a> <a id="9198" class="Symbol">=</a> <a id="9200" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="9202" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9194" class="Bound">i</a> <a id="9204" class="Symbol">(</a><a id="9205" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8773" class="Function">𝕡</a> <a id="9207" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9196" class="Bound">l</a><a id="9208" class="Symbol">)</a>

   <a id="9214" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9214" class="Function">[1]</a> <a id="9218" class="Symbol">:</a> <a id="9220" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9235" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="9237" class="Symbol">(</a><a id="9238" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9242" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="9243" class="Symbol">)</a> <a id="9245" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="9247" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="9249" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9251" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="9253" class="Symbol">(</a><a id="9254" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="9261" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="9262" class="Symbol">)</a> <a id="9264" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="9267" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9282" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="9284" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9286" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="9289" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a>
   <a id="9294" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9214" class="Function">[1]</a> <a id="9298" class="Symbol">=</a> <a id="9300" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

   <a id="9309" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9309" class="Function">[2]</a> <a id="9313" class="Symbol">:</a> <a id="9315" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9330" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9337" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="9338" class="Symbol">)</a> <a id="9340" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="9342" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="9344" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9346" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="9348" class="Symbol">(</a><a id="9349" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="9356" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="9357" class="Symbol">)</a> <a id="9359" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="9362" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9377" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="9379" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9381" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="9384" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a>
   <a id="9389" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9309" class="Function">[2]</a> <a id="9393" class="Symbol">=</a> <a id="9395" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

   <a id="9404" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9404" class="Function">IH</a> <a id="9407" class="Symbol">:</a> <a id="9409" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="9412" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9412" class="Bound">k&#39;</a> <a id="9415" href="PropTrunc.html#1594" class="Function">∈</a> <a id="9417" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9419" href="PropTrunc.html#1594" class="Function">]</a> <a id="9421" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9436" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="9438" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9440" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="9443" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="9445" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9449" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9464" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="9466" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9468" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="9471" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9412" class="Bound">k&#39;</a>
   <a id="9477" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9404" class="Function">IH</a> <a id="9480" class="Symbol">=</a> <a id="9482" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8436" class="Function">normal-seq-sum-weakly-bisimilar</a> <a id="9514" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9516" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="9519" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="9522" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a>

   <a id="9528" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9528" class="Function">[3]</a> <a id="9532" class="Symbol">:</a> <a id="9534" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9537" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9537" class="Bound">k&#39;</a> <a id="9540" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9542" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9544" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9546" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9561" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="9563" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9565" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="9568" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="9570" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9574" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9589" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="9591" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9593" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="9596" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9537" class="Bound">k&#39;</a>
       <a id="9606" class="Symbol">→</a> <a id="9608" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="9611" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9611" class="Bound">k&#39;</a> <a id="9614" href="PropTrunc.html#1594" class="Function">∈</a> <a id="9616" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9618" href="PropTrunc.html#1594" class="Function">]</a> <a id="9620" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9635" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="9637" class="Symbol">(</a><a id="9638" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9642" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="9643" class="Symbol">)</a> <a id="9645" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="9647" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="9649" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="9653" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="9668" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="9670" class="Symbol">(</a><a id="9671" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9675" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="9676" class="Symbol">)</a> <a id="9678" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="9680" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9611" class="Bound">k&#39;</a>
   <a id="9686" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9528" class="Function">[3]</a> <a id="9690" class="Symbol">(</a><a id="9691" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a> <a id="9694" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9696" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9696" class="Bound">l</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Symbol">=</a> <a id="9701" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11839" class="Function">[4]</a> <a id="9705" class="Symbol">(</a><a id="9706" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="9720" class="Symbol">(</a><a id="9721" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="9728" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="9729" class="Symbol">))</a>
    <a id="9736" class="Keyword">where</a>
     <a id="9747" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9747" class="Function">σₙ</a> <a id="9750" class="Symbol">:</a> <a id="9752" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9754" class="Symbol">→</a> <a id="9756" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
     <a id="9766" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9747" class="Function">σₙ</a> <a id="9769" class="Symbol">=</a> <a id="9771" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9775" class="Symbol">(</a><a id="9776" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="9778" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9780" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a><a id="9781" class="Symbol">)</a>
     <a id="9788" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9788" class="Function">σₙ-spec</a> <a id="9796" class="Symbol">:</a> <a id="9798" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="9800" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9802" href="Iff.html#528" class="Function Operator">↔</a> <a id="9804" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="9807" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9807" class="Bound">j</a> <a id="9809" href="PropTrunc.html#1594" class="Function">∈</a> <a id="9811" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9813" href="PropTrunc.html#1594" class="Function">]</a> <a id="9815" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9747" class="Function">σₙ</a> <a id="9818" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9807" class="Bound">j</a> <a id="9820" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9822" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="9832" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9788" class="Function">σₙ-spec</a> <a id="9840" class="Symbol">=</a> <a id="9842" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9846" class="Symbol">(</a><a id="9847" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="9849" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9851" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a><a id="9852" class="Symbol">)</a>

     <a id="9860" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9860" class="Function">τₙ</a> <a id="9863" class="Symbol">:</a> <a id="9865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9867" class="Symbol">→</a> <a id="9869" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
     <a id="9879" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9860" class="Function">τₙ</a> <a id="9882" class="Symbol">=</a> <a id="9884" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9888" class="Symbol">(</a><a id="9889" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="9891" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9893" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a><a id="9894" class="Symbol">)</a>
     <a id="9901" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9901" class="Function">τₙ-spec</a> <a id="9909" class="Symbol">:</a> <a id="9911" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="9913" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9915" href="Iff.html#528" class="Function Operator">↔</a> <a id="9917" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="9920" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9920" class="Bound">j</a> <a id="9922" href="PropTrunc.html#1594" class="Function">∈</a> <a id="9924" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9926" href="PropTrunc.html#1594" class="Function">]</a> <a id="9928" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9860" class="Function">τₙ</a> <a id="9931" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9920" class="Bound">j</a> <a id="9933" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9935" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
     <a id="9945" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9901" class="Function">τₙ-spec</a> <a id="9953" class="Symbol">=</a> <a id="9955" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9959" class="Symbol">(</a><a id="9960" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="9962" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="9964" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8849" class="Function">𝕢</a><a id="9965" class="Symbol">)</a>

     <a id="9973" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9973" class="Function">ugoal</a> <a id="9979" class="Symbol">=</a> <a id="9981" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9983" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9985" class="Symbol">(λ</a> <a id="9988" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9988" class="Bound">k&#39;</a> <a id="9991" class="Symbol">→</a> <a id="9993" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10008" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="10010" class="Symbol">(</a><a id="10011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10015" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="10016" class="Symbol">)</a> <a id="10018" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="10020" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="10022" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="10026" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10041" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="10043" class="Symbol">(</a><a id="10044" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10048" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="10049" class="Symbol">)</a> <a id="10051" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="10053" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9988" class="Bound">k&#39;</a><a id="10055" class="Symbol">)</a>
     <a id="10062" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10062" class="Function">goal</a> <a id="10067" class="Symbol">=</a> <a id="10069" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10071" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9973" class="Function">ugoal</a> <a id="10077" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

     <a id="10085" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10085" class="Function">case-i</a> <a id="10092" class="Symbol">:</a> <a id="10094" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="10101" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="10103" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10105" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10111" class="Symbol">→</a> <a id="10113" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10062" class="Function">goal</a>
     <a id="10123" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10085" class="Function">case-i</a> <a id="10130" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10130" class="Bound">e</a> <a id="10132" class="Symbol">=</a> <a id="10134" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10136" class="Symbol">(</a><a id="10137" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a> <a id="10140" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10142" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="10152" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10180" class="Function">l₁</a> <a id="10155" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10410" class="Function">l₂</a><a id="10157" class="Symbol">)</a> <a id="10159" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
      <a id="10167" class="Keyword">where</a>
       <a id="10180" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10180" class="Function">l₁</a> <a id="10183" class="Symbol">:</a> <a id="10185" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="10187" class="Symbol">(</a><a id="10188" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="10195" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="10196" class="Symbol">)</a> <a id="10198" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="10201" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10216" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="10218" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="10220" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="10223" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="10225" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="10229" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10244" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="10246" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="10248" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="10251" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a>
       <a id="10261" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10180" class="Function">l₁</a> <a id="10264" class="Symbol">=</a> <a id="10266" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10272" class="Symbol">(λ</a> <a id="10275" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10275" class="Bound">-</a> <a id="10277" class="Symbol">→</a> <a id="10279" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10275" class="Bound">-</a> <a id="10281" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="10285" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10300" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="10302" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="10304" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="10307" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a><a id="10309" class="Symbol">)</a>
                  <a id="10329" class="Symbol">(</a><a id="10330" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10340" class="Symbol">(λ</a> <a id="10343" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10343" class="Bound">-</a> <a id="10345" class="Symbol">→</a> <a id="10347" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="10349" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10343" class="Bound">-</a> <a id="10351" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="10354" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10369" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="10371" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="10373" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="10376" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="10377" class="Symbol">)</a> <a id="10379" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10130" class="Bound">e</a><a id="10380" class="Symbol">))</a>
                  <a id="10401" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9696" class="Bound">l</a>
       <a id="10410" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10410" class="Function">l₂</a> <a id="10413" class="Symbol">:</a> <a id="10415" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10430" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="10432" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="10434" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="10437" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a> <a id="10440" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="10444" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="10446" class="Symbol">(</a><a id="10447" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="10454" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a><a id="10456" class="Symbol">)</a> <a id="10458" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="10461" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="10476" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="10478" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="10480" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="10483" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a>
       <a id="10493" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10410" class="Function">l₂</a> <a id="10496" class="Symbol">=</a> <a id="10498" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a>
     <a id="10515" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10515" class="Function">case-ii</a> <a id="10523" class="Symbol">:</a> <a id="10525" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="10532" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="10534" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10536" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10541" class="Symbol">→</a> <a id="10543" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10062" class="Function">goal</a>
     <a id="10553" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10515" class="Function">case-ii</a> <a id="10561" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10561" class="Bound">e</a> <a id="10563" class="Symbol">=</a> <a id="10565" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="10572" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10960" class="Function">H</a> <a id="10574" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10832" class="Function">eval-τ-is-true</a>
      <a id="10595" class="Keyword">where</a>
       <a id="10608" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10608" class="Function">pₙ</a> <a id="10611" class="Symbol">:</a> <a id="10613" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="10615" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a>
       <a id="10624" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10608" class="Function">pₙ</a> <a id="10627" class="Symbol">=</a>
        <a id="10637" href="Iff.html#671" class="Function">rl</a> <a id="10640" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9788" class="Function">σₙ-spec</a>
           <a id="10659" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10661" class="Symbol">(</a><a id="10662" href="Iff.html#671" class="Function">rl</a> <a id="10665" class="Symbol">(</a><a id="10666" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3674" class="Function">Normalised-is-correct-str</a> <a id="10692" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9747" class="Function">σₙ</a><a id="10694" class="Symbol">)</a> <a id="10696" class="Symbol">(</a><a id="10697" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="10699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10701" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10561" class="Bound">e</a><a id="10702" class="Symbol">))</a> <a id="10705" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
       <a id="10714" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10714" class="Function">qₙ</a> <a id="10717" class="Symbol">:</a> <a id="10719" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="10721" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a>
       <a id="10730" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10714" class="Function">qₙ</a> <a id="10733" class="Symbol">=</a> <a id="10735" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8273" class="Bound">P-implies-Q</a> <a id="10747" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="10749" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10608" class="Function">pₙ</a>
       <a id="10759" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10759" class="Function">τₙ-holds</a> <a id="10768" class="Symbol">:</a> <a id="10770" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10773" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10773" class="Bound">m</a> <a id="10775" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10777" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10779" href="PropTrunc.html#1594" class="Function">]</a> <a id="10781" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9860" class="Function">τₙ</a> <a id="10784" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10773" class="Bound">m</a> <a id="10786" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10788" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
       <a id="10800" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10759" class="Function">τₙ-holds</a> <a id="10809" class="Symbol">=</a> <a id="10811" href="Iff.html#613" class="Function">lr</a> <a id="10814" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9901" class="Function">τₙ-spec</a> <a id="10822" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10714" class="Function">qₙ</a>
       <a id="10832" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10832" class="Function">eval-τ-is-true</a> <a id="10847" class="Symbol">:</a> <a id="10849" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10852" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10852" class="Bound">m</a> <a id="10854" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10856" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10858" href="PropTrunc.html#1594" class="Function">]</a> <a id="10860" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="10867" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10852" class="Bound">m</a> <a id="10869" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10871" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
       <a id="10883" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10832" class="Function">eval-τ-is-true</a> <a id="10898" class="Symbol">=</a> <a id="10900" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="10907" class="Symbol">(</a><a id="10908" href="Iff.html#613" class="Function">lr</a> <a id="10911" class="Symbol">(</a><a id="10912" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#3674" class="Function">Normalised-is-correct-str</a> <a id="10938" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9860" class="Function">τₙ</a><a id="10940" class="Symbol">))</a> <a id="10943" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10759" class="Function">τₙ-holds</a>

       <a id="10960" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10960" class="Function">H</a> <a id="10962" class="Symbol">:</a> <a id="10964" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10966" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10968" class="Symbol">(λ</a> <a id="10971" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10971" class="Bound">m</a> <a id="10973" class="Symbol">→</a> <a id="10975" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="10982" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10971" class="Bound">m</a> <a id="10984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10986" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="10990" class="Symbol">)</a> <a id="10992" class="Symbol">→</a> <a id="10994" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9973" class="Function">ugoal</a>
       <a id="11007" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10960" class="Function">H</a> <a id="11009" class="Symbol">(</a><a id="11010" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11010" class="Bound">m</a> <a id="11012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11014" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11014" class="Bound">e&#39;</a><a id="11016" class="Symbol">)</a> <a id="11018" class="Symbol">=</a> <a id="11020" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a> <a id="11022" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11024" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="11034" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11085" class="Function">l₁</a> <a id="11037" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11287" class="Function">l₂</a>
        <a id="11048" class="Keyword">where</a>
         <a id="11063" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a> <a id="11065" class="Symbol">=</a> <a id="11067" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="11071" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a> <a id="11074" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11010" class="Bound">m</a>
         <a id="11085" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11085" class="Function">l₁</a> <a id="11088" class="Symbol">:</a>     <a id="11094" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11096" class="Symbol">(</a><a id="11097" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="11104" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="11105" class="Symbol">)</a> <a id="11107" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="11110" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11125" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="11127" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="11129" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9074" class="Function">σ&#39;</a> <a id="11132" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a>
              <a id="11148" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="11152" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11154" class="Symbol">(</a><a id="11155" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="11162" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="11163" class="Symbol">)</a> <a id="11165" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="11168" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11183" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="11185" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="11187" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="11190" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a>
         <a id="11201" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11085" class="Function">l₁</a> <a id="11204" class="Symbol">=</a> <a id="11206" href="Cubical.Data.Nat.Order.html#1400" class="Function">N.≤-k+</a> <a id="11213" class="Symbol">(</a><a id="11214" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="11224" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9696" class="Bound">l</a> <a id="11226" class="Symbol">(</a><a id="11227" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="11251" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="11253" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="11255" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="11258" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a> <a id="11261" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a> <a id="11263" href="Cubical.Data.Nat.Order.html#6886" class="Function">N.left-≤-max</a><a id="11275" class="Symbol">))</a>
         <a id="11287" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11287" class="Function">l₂</a> <a id="11290" class="Symbol">:</a>     <a id="11296" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11298" class="Symbol">(</a><a id="11299" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="11306" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="11307" class="Symbol">)</a> <a id="11309" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="11312" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11327" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="11329" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="11331" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="11334" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a>
              <a id="11350" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="11354" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11356" class="Symbol">(</a><a id="11357" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="11364" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a><a id="11365" class="Symbol">)</a> <a id="11367" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#298" class="Primitive Operator">N+</a> <a id="11370" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11385" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="11387" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a> <a id="11389" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9144" class="Function">τ&#39;</a> <a id="11392" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a>
         <a id="11403" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11287" class="Function">l₂</a> <a id="11406" class="Symbol">=</a> <a id="11408" href="Cubical.Data.Nat.Order.html#1252" class="Function">N.≤-+k</a> <a id="11415" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11739" class="Function">l₃</a>
          <a id="11428" class="Keyword">where</a>
           <a id="11445" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11445" class="Function">e&#39;&#39;</a> <a id="11449" class="Symbol">:</a> <a id="11451" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11453" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11460" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11462" class="Symbol">(</a><a id="11463" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="11470" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a><a id="11471" class="Symbol">)</a>
           <a id="11484" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11445" class="Function">e&#39;&#39;</a> <a id="11488" class="Symbol">=</a> <a id="11490" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11495" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11497" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11530" class="Function">h</a>
            <a id="11511" class="Keyword">where</a>
             <a id="11530" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11530" class="Function">h</a> <a id="11532" class="Symbol">:</a> <a id="11534" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11539" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11541" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="11548" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a>
             <a id="11563" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11530" class="Function">h</a> <a id="11565" class="Symbol">=</a> <a id="11567" href="Bool.html#644" class="Function">Bool-true≤→≡</a>
                  <a id="11598" class="Symbol">(</a><a id="11599" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                   <a id="11624" class="Symbol">(</a><a id="11625" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_B≤</a> <a id="11629" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="11636" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a><a id="11637" class="Symbol">)</a>
                   <a id="11658" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11014" class="Bound">e&#39;</a>
                   <a id="11680" class="Symbol">(</a><a id="11681" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#1704" class="Function">Normalised-incr</a> <a id="11697" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11010" class="Bound">m</a> <a id="11699" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a> <a id="11701" class="Symbol">(</a><a id="11702" href="Cubical.Data.Nat.Order.html#7066" class="Function">N.right-≤-max</a> <a id="11716" class="Symbol">{</a><a id="11717" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11010" class="Bound">m</a><a id="11718" class="Symbol">}</a> <a id="11720" class="Symbol">{</a><a id="11721" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#9691" class="Bound">k&#39;</a><a id="11723" class="Symbol">})))</a>
           <a id="11739" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11739" class="Function">l₃</a> <a id="11742" class="Symbol">:</a> <a id="11744" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11746" class="Symbol">(</a><a id="11747" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="11754" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a><a id="11755" class="Symbol">)</a> <a id="11757" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="11761" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11763" class="Symbol">(</a><a id="11764" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8996" class="Function">eval-τ</a> <a id="11771" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11063" class="Function">N</a><a id="11772" class="Symbol">)</a>
           <a id="11785" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11739" class="Function">l₃</a> <a id="11788" class="Symbol">=</a> <a id="11790" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="11797" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N._≤_</a> <a id="11803" class="Symbol">(</a><a id="11804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11809" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8886" class="Function">ε</a> <a id="11811" class="Symbol">(</a><a id="11812" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11816" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10561" class="Bound">e</a><a id="11817" class="Symbol">))</a> <a id="11820" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11445" class="Function">e&#39;&#39;</a> <a id="11824" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>

     <a id="11839" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11839" class="Function">[4]</a> <a id="11843" class="Symbol">:</a> <a id="11845" class="Symbol">(</a><a id="11846" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="11853" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="11855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11857" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="11861" class="Symbol">)</a> <a id="11863" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11865" class="Symbol">(</a><a id="11866" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8919" class="Function">eval-σ</a> <a id="11873" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="11875" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11877" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="11882" class="Symbol">)</a>
         <a id="11893" class="Symbol">→</a> <a id="11895" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11898" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11898" class="Bound">k&#39;&#39;</a> <a id="11902" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11904" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11906" href="PropTrunc.html#1594" class="Function">]</a> <a id="11908" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11923" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="11925" class="Symbol">(</a><a id="11926" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11930" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="11931" class="Symbol">)</a> <a id="11933" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8733" class="Bound">σ</a> <a id="11935" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8737" class="Bound">k</a> <a id="11937" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="11941" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="11956" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="11958" class="Symbol">(</a><a id="11959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11963" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8730" class="Bound">n</a><a id="11964" class="Symbol">)</a> <a id="11966" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8735" class="Bound">τ</a> <a id="11968" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11898" class="Bound">k&#39;&#39;</a>
     <a id="11977" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#11839" class="Function">[4]</a> <a id="11981" class="Symbol">=</a> <a id="11983" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="11989" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10515" class="Function">case-ii</a> <a id="11997" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#10085" class="Function">case-i</a>

 <a id="12006" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12006" class="Function">ω-sequence-weakly-bisimilar</a>
  <a id="12036" class="Symbol">:</a> <a id="12038" class="Symbol">(</a><a id="12039" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12039" class="Bound">n</a> <a id="12041" class="Symbol">:</a> <a id="12043" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12044" class="Symbol">)</a>
  <a id="12048" class="Symbol">→</a> <a id="12050" class="Symbol">(</a><a id="12051" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12051" class="Bound">σ</a> <a id="12053" class="Symbol">:</a> <a id="12055" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12057" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="12076" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12039" class="Bound">n</a><a id="12077" class="Symbol">)</a>
  <a id="12081" class="Symbol">→</a> <a id="12083" class="Symbol">(</a><a id="12084" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12084" class="Bound">τ</a> <a id="12086" class="Symbol">:</a> <a id="12088" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12090" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="12109" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12039" class="Bound">n</a><a id="12110" class="Symbol">)</a>
  <a id="12114" class="Symbol">→</a> <a id="12116" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="12127" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12129" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12039" class="Bound">n</a> <a id="12131" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12051" class="Bound">σ</a> <a id="12133" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="12135" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="12146" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12148" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12039" class="Bound">n</a> <a id="12150" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12084" class="Bound">τ</a>
 <a id="12153" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12006" class="Function">ω-sequence-weakly-bisimilar</a> <a id="12181" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12183" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12183" class="Bound">σ</a> <a id="12185" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12185" class="Bound">τ</a> <a id="12187" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a> <a id="12189" class="Symbol">=</a> <a id="12191" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="12198" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12255" class="Function">[1]</a> <a id="12202" class="Symbol">(</a><a id="12203" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8436" class="Function">normal-seq-sum-weakly-bisimilar</a> <a id="12235" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12237" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12183" class="Bound">σ</a> <a id="12239" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12185" class="Bound">τ</a> <a id="12241" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a><a id="12242" class="Symbol">)</a>
  <a id="12246" class="Keyword">where</a>
   <a id="12255" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12255" class="Function">[1]</a> <a id="12259" class="Symbol">:</a> <a id="12261" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12263" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12265" class="Symbol">(λ</a> <a id="12268" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12268" class="Bound">k&#39;</a> <a id="12271" class="Symbol">→</a> <a id="12273" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12288" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12290" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12292" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12183" class="Bound">σ</a> <a id="12294" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a> <a id="12296" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="12300" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12315" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12317" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12319" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12185" class="Bound">τ</a> <a id="12321" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12268" class="Bound">k&#39;</a><a id="12323" class="Symbol">)</a>
       <a id="12332" class="Symbol">→</a> <a id="12334" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12338" class="Symbol">(λ</a> <a id="12341" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12341" class="Bound">k&#39;</a> <a id="12344" class="Symbol">→</a> <a id="12346" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="12357" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12359" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12361" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12183" class="Bound">σ</a> <a id="12363" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a> <a id="12365" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12367" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="12378" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12380" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12382" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12185" class="Bound">τ</a> <a id="12384" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12341" class="Bound">k&#39;</a><a id="12386" class="Symbol">)</a>
   <a id="12391" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12255" class="Function">[1]</a> <a id="12395" class="Symbol">(</a><a id="12396" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12396" class="Bound">k&#39;</a> <a id="12399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12401" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12401" class="Bound">l</a><a id="12402" class="Symbol">)</a> <a id="12404" class="Symbol">=</a>
    <a id="12410" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a> <a id="12412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="12418" class="Symbol">(</a><a id="12419" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12421" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12423" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12425" class="Symbol">(</a><a id="12426" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12441" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12443" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12445" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12183" class="Bound">σ</a> <a id="12447" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a><a id="12448" class="Symbol">)</a> <a id="12450" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12452" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12454" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a> <a id="12456" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="12459" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12653" class="Function">l₁</a> <a id="12462" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
     <a id="12469" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12471" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12473" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12475" class="Symbol">(</a><a id="12476" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12491" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12493" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12495" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12183" class="Bound">σ</a> <a id="12497" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a><a id="12498" class="Symbol">)</a> <a id="12500" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12502" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12504" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a> <a id="12506" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="12509" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12740" class="Function">l₂</a> <a id="12512" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
     <a id="12519" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12521" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12523" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12525" class="Symbol">(</a><a id="12526" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12541" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12543" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12545" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12185" class="Bound">τ</a> <a id="12547" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12396" class="Bound">k&#39;</a><a id="12549" class="Symbol">)</a> <a id="12551" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12553" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12555" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a>    <a id="12560" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="12563" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12787" class="Function">l₃</a> <a id="12566" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
     <a id="12573" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12575" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12577" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12579" class="Symbol">(</a><a id="12580" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12595" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12597" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12599" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12185" class="Bound">τ</a> <a id="12601" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a><a id="12602" class="Symbol">)</a> <a id="12604" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12606" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12608" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a> <a id="12610" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a><a id="12612" class="Symbol">)</a>
      <a id="12620" class="Keyword">where</a>
       <a id="12633" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a> <a id="12635" class="Symbol">=</a> <a id="12637" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="12641" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12396" class="Bound">k&#39;</a> <a id="12644" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a>
       <a id="12653" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12653" class="Function">l₁</a> <a id="12656" class="Symbol">=</a> <a id="12658" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="12666" class="Symbol">{</a><a id="12667" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12669" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12671" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12673" class="Symbol">(</a><a id="12674" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#5441" class="Function">normal-seq-sum</a> <a id="12689" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12691" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12693" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12183" class="Bound">σ</a> <a id="12695" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a><a id="12696" class="Symbol">)}</a> <a id="12699" class="Symbol">(</a><a id="12700" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="12707" class="Symbol">(</a><a id="12708" href="Cubical.Data.Nat.Order.html#7066" class="Function">N.right-≤-max</a> <a id="12722" class="Symbol">{</a><a id="12723" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12187" class="Bound">k</a><a id="12724" class="Symbol">}</a> <a id="12726" class="Symbol">{</a><a id="12727" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12396" class="Bound">k&#39;</a><a id="12729" class="Symbol">}))</a>
       <a id="12740" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12740" class="Function">l₂</a> <a id="12743" class="Symbol">=</a> <a id="12745" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="12753" class="Symbol">(</a><a id="12754" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12756" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a><a id="12757" class="Symbol">)</a> <a id="12759" class="Symbol">(</a><a id="12760" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="12768" class="Symbol">(</a><a id="12769" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="12776" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12401" class="Bound">l</a><a id="12777" class="Symbol">))</a>
       <a id="12787" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12787" class="Function">l₃</a> <a id="12790" class="Symbol">=</a> <a id="12792" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="12800" class="Symbol">(</a><a id="12801" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12803" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a><a id="12804" class="Symbol">)</a>
             <a id="12819" class="Symbol">(</a><a id="12820" href="BrouwerTree.Arithmetic.html#4188" class="Function">x·-mono</a> <a id="12828" class="Symbol">(</a><a id="12829" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="12836" class="Symbol">(</a><a id="12837" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#7905" class="Function">normal-seq-sum-monotone</a> <a id="12861" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12863" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12181" class="Bound">n</a> <a id="12865" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12185" class="Bound">τ</a> <a id="12867" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12396" class="Bound">k&#39;</a> <a id="12870" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12633" class="Function">N</a> <a id="12872" href="Cubical.Data.Nat.Order.html#6886" class="Function">N.left-≤-max</a><a id="12884" class="Symbol">)))</a>


 <a id="12891" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12891" class="Function">semi-dec-limit-ordinal-mono</a>
  <a id="12921" class="Symbol">:</a> <a id="12923" class="Symbol">(</a><a id="12924" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12924" class="Bound">n</a> <a id="12926" class="Symbol">:</a> <a id="12928" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12929" class="Symbol">)</a>
  <a id="12933" class="Symbol">→</a> <a id="12935" class="Symbol">(</a><a id="12936" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12936" class="Bound">σ</a> <a id="12938" class="Symbol">:</a> <a id="12940" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="12942" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="12961" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12924" class="Bound">n</a><a id="12962" class="Symbol">)</a>
  <a id="12966" class="Symbol">→</a> <a id="12968" class="Symbol">(</a><a id="12969" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12969" class="Bound">τ</a> <a id="12971" class="Symbol">:</a> <a id="12973" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="12975" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="12994" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12924" class="Bound">n</a><a id="12995" class="Symbol">)</a>
  <a id="12999" class="Symbol">→</a> <a id="13001" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="13024" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13026" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12924" class="Bound">n</a> <a id="13028" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12936" class="Bound">σ</a> <a id="13030" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13032" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="13055" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="13057" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12924" class="Bound">n</a> <a id="13059" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12969" class="Bound">τ</a>
 <a id="13062" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12891" class="Function">semi-dec-limit-ordinal-mono</a> <a id="13090" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13090" class="Bound">n</a> <a id="13092" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13092" class="Bound">σ</a> <a id="13094" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13094" class="Bound">τ</a> <a id="13096" class="Symbol">=</a>
  <a id="13100" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a>
   <a id="13128" class="Symbol">(</a><a id="13129" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="13140" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13142" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13090" class="Bound">n</a> <a id="13144" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13092" class="Bound">σ</a><a id="13145" class="Symbol">)</a>
   <a id="13150" class="Symbol">(</a><a id="13151" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13396" class="Function">ω-sequence</a> <a id="13162" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="13164" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13090" class="Bound">n</a> <a id="13166" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13094" class="Bound">τ</a><a id="13167" class="Symbol">)</a>
   <a id="13172" class="Symbol">(</a><a id="13173" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12006" class="Function">ω-sequence-weakly-bisimilar</a> <a id="13201" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13090" class="Bound">n</a> <a id="13203" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13092" class="Bound">σ</a> <a id="13205" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13094" class="Bound">τ</a><a id="13206" class="Symbol">)</a>


 <a id="13211" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13211" class="Function">characteristic-ordinal-up-to-mono</a>
  <a id="13247" class="Symbol">:</a> <a id="13249" class="Symbol">(</a><a id="13250" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13250" class="Bound">n</a> <a id="13252" class="Symbol">:</a> <a id="13254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13255" class="Symbol">)</a>
  <a id="13259" class="Symbol">→</a> <a id="13261" class="Symbol">(</a><a id="13262" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13262" class="Bound">σ</a> <a id="13264" class="Symbol">:</a> <a id="13266" class="Symbol">(</a><a id="13267" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13267" class="Bound">i</a> <a id="13269" class="Symbol">:</a> <a id="13271" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13272" class="Symbol">)</a> <a id="13274" class="Symbol">→</a> <a id="13276" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13267" class="Bound">i</a> <a id="13278" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="13282" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13250" class="Bound">n</a> <a id="13284" class="Symbol">→</a> <a id="13286" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13295" class="Symbol">(</a><a id="13296" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13298" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13267" class="Bound">i</a><a id="13299" class="Symbol">))</a>
  <a id="13304" class="Symbol">→</a> <a id="13306" class="Symbol">(</a><a id="13307" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13307" class="Bound">τ</a> <a id="13309" class="Symbol">:</a> <a id="13311" class="Symbol">(</a><a id="13312" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13312" class="Bound">i</a> <a id="13314" class="Symbol">:</a> <a id="13316" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13317" class="Symbol">)</a> <a id="13319" class="Symbol">→</a> <a id="13321" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13312" class="Bound">i</a> <a id="13323" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="13327" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13250" class="Bound">n</a> <a id="13329" class="Symbol">→</a> <a id="13331" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13340" class="Symbol">(</a><a id="13341" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="13343" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13312" class="Bound">i</a><a id="13344" class="Symbol">))</a>
  <a id="13349" class="Symbol">→</a> <a id="13351" class="Symbol">(</a><a id="13352" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13354" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13383" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13250" class="Bound">n</a><a id="13384" class="Symbol">)</a> <a id="13386" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13262" class="Bound">σ</a> <a id="13388" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13390" class="Symbol">(</a><a id="13391" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="13393" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13422" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13250" class="Bound">n</a><a id="13423" class="Symbol">)</a> <a id="13425" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13307" class="Bound">τ</a>
 <a id="13428" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13211" class="Function">characteristic-ordinal-up-to-mono</a> <a id="13462" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="13464" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13464" class="Bound">σ</a> <a id="13466" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13466" class="Bound">τ</a> <a id="13468" class="Symbol">=</a> <a id="13470" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="13477" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="13485" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13520" class="Function">[1]</a> <a id="13489" class="Symbol">(</a><a id="13490" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="13504" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="13506" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13464" class="Bound">σ</a><a id="13507" class="Symbol">)</a>
  <a id="13511" class="Keyword">where</a>
   <a id="13520" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13520" class="Function">[1]</a> <a id="13524" class="Symbol">:</a> <a id="13526" class="Symbol">((</a><a id="13528" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13528" class="Bound">i</a> <a id="13530" class="Symbol">:</a> <a id="13532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13533" class="Symbol">)</a> <a id="13535" class="Symbol">→</a> <a id="13537" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13528" class="Bound">i</a> <a id="13539" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="13543" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="13545" class="Symbol">→</a> <a id="13547" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="13560" class="Symbol">(</a><a id="13561" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13563" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13528" class="Bound">i</a><a id="13564" class="Symbol">))</a>
       <a id="13574" class="Symbol">→</a> <a id="13576" class="Symbol">(</a><a id="13577" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13579" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13608" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a><a id="13609" class="Symbol">)</a> <a id="13611" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13464" class="Bound">σ</a> <a id="13613" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13615" class="Symbol">(</a><a id="13616" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="13618" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13647" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a><a id="13648" class="Symbol">)</a> <a id="13650" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13466" class="Bound">τ</a>
   <a id="13655" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13520" class="Function">[1]</a> <a id="13659" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13659" class="Bound">σ-data</a> <a id="13666" class="Symbol">=</a> <a id="13668" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="13675" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="13683" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13722" class="Function">[2]</a> <a id="13687" class="Symbol">(</a><a id="13688" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="13702" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="13704" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13466" class="Bound">τ</a><a id="13705" class="Symbol">)</a>
    <a id="13711" class="Keyword">where</a>
     <a id="13722" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13722" class="Function">[2]</a> <a id="13726" class="Symbol">:</a> <a id="13728" class="Symbol">((</a><a id="13730" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13730" class="Bound">i</a> <a id="13732" class="Symbol">:</a> <a id="13734" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13735" class="Symbol">)</a> <a id="13737" class="Symbol">→</a> <a id="13739" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13730" class="Bound">i</a> <a id="13741" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="13745" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="13747" class="Symbol">→</a> <a id="13749" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="13762" class="Symbol">(</a><a id="13763" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="13765" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13730" class="Bound">i</a><a id="13766" class="Symbol">))</a>
         <a id="13778" class="Symbol">→</a> <a id="13780" class="Symbol">(</a><a id="13781" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13783" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13812" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a><a id="13813" class="Symbol">)</a> <a id="13815" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13464" class="Bound">σ</a> <a id="13817" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13819" class="Symbol">(</a><a id="13820" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="13822" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="13851" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a><a id="13852" class="Symbol">)</a> <a id="13854" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13466" class="Bound">τ</a>
     <a id="13861" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13722" class="Function">[2]</a> <a id="13865" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13865" class="Bound">τ-data</a> <a id="13872" class="Symbol">=</a>
      <a id="13880" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="13887" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤_</a>
       <a id="13898" class="Symbol">(</a><a id="13899" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="13939" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="13941" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="13943" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13464" class="Bound">σ</a> <a id="13945" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13659" class="Bound">σ-data</a><a id="13951" class="Symbol">)</a>
       <a id="13960" class="Symbol">(</a><a id="13961" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20888" class="Function">characteristic-ordinal-up-to-compatible</a> <a id="14001" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="14003" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="14005" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13466" class="Bound">τ</a> <a id="14007" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13865" class="Bound">τ-data</a><a id="14013" class="Symbol">)</a>
       <a id="14022" class="Symbol">(</a><a id="14023" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#12891" class="Function">semi-dec-limit-ordinal-mono</a> <a id="14051" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13462" class="Bound">n</a> <a id="14053" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13659" class="Bound">σ-data</a> <a id="14060" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13865" class="Bound">τ-data</a><a id="14066" class="Symbol">)</a>

 <a id="14070" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14070" class="Function">characteristic-sequence-mono</a>
  <a id="14101" class="Symbol">:</a> <a id="14103" class="Symbol">(</a><a id="14104" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14104" class="Bound">σ</a> <a id="14106" class="Symbol">:</a> <a id="14108" class="Symbol">(</a><a id="14109" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14109" class="Bound">n</a> <a id="14111" class="Symbol">:</a> <a id="14113" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14114" class="Symbol">)</a> <a id="14116" class="Symbol">→</a> <a id="14118" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="14127" class="Symbol">(</a><a id="14128" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="14130" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14109" class="Bound">n</a><a id="14131" class="Symbol">))</a>
  <a id="14136" class="Symbol">→</a> <a id="14138" class="Symbol">(</a><a id="14139" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14139" class="Bound">τ</a> <a id="14141" class="Symbol">:</a> <a id="14143" class="Symbol">(</a><a id="14144" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14144" class="Bound">n</a> <a id="14146" class="Symbol">:</a> <a id="14148" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14149" class="Symbol">)</a> <a id="14151" class="Symbol">→</a> <a id="14153" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="14162" class="Symbol">(</a><a id="14163" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="14165" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14144" class="Bound">n</a><a id="14166" class="Symbol">))</a>
  <a id="14171" class="Symbol">→</a> <a id="14173" class="Symbol">(</a><a id="14174" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14174" class="Bound">n</a> <a id="14176" class="Symbol">:</a> <a id="14178" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14179" class="Symbol">)</a> <a id="14181" class="Symbol">→</a> <a id="14183" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="14207" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="14209" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14104" class="Bound">σ</a> <a id="14211" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14174" class="Bound">n</a> <a id="14213" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14215" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="14239" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="14241" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14139" class="Bound">τ</a> <a id="14243" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14174" class="Bound">n</a>
 <a id="14246" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14070" class="Function">characteristic-sequence-mono</a> <a id="14275" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14275" class="Bound">σ</a> <a id="14277" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14277" class="Bound">τ</a> <a id="14279" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14279" class="Bound">n</a> <a id="14281" class="Symbol">=</a>
  <a id="14285" href="BrouwerTree.Arithmetic.Addition.html#2970" class="Function">+x-mono</a> <a id="14293" class="Symbol">(</a><a id="14294" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14296" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14279" class="Bound">n</a><a id="14297" class="Symbol">)</a> <a id="14299" class="Symbol">(</a><a id="14300" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#13211" class="Function">characteristic-ordinal-up-to-mono</a> <a id="14334" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14279" class="Bound">n</a> <a id="14336" class="Symbol">(</a><a id="14337" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="14358" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14279" class="Bound">n</a> <a id="14360" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14275" class="Bound">σ</a><a id="14361" class="Symbol">)</a>
                                                     <a id="14416" class="Symbol">(</a><a id="14417" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="14438" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14279" class="Bound">n</a> <a id="14440" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14277" class="Bound">τ</a><a id="14441" class="Symbol">))</a>

 <a id="14446" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14446" class="Function">characteristic-ordinal-mono</a>
  <a id="14476" class="Symbol">:</a> <a id="14478" class="Symbol">(</a><a id="14479" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14479" class="Bound">σ</a> <a id="14481" class="Symbol">:</a> <a id="14483" class="Symbol">(</a><a id="14484" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14484" class="Bound">n</a> <a id="14486" class="Symbol">:</a> <a id="14488" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14489" class="Symbol">)</a> <a id="14491" class="Symbol">→</a> <a id="14493" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="14502" class="Symbol">(</a><a id="14503" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="14505" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14484" class="Bound">n</a><a id="14506" class="Symbol">))</a>
  <a id="14511" class="Symbol">→</a> <a id="14513" class="Symbol">(</a><a id="14514" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14514" class="Bound">τ</a> <a id="14516" class="Symbol">:</a> <a id="14518" class="Symbol">(</a><a id="14519" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14519" class="Bound">n</a> <a id="14521" class="Symbol">:</a> <a id="14523" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14524" class="Symbol">)</a> <a id="14526" class="Symbol">→</a> <a id="14528" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="14537" class="Symbol">(</a><a id="14538" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="14540" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14519" class="Bound">n</a><a id="14541" class="Symbol">))</a>
  <a id="14546" class="Symbol">→</a> <a id="14548" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="14571" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8230" class="Bound">P</a> <a id="14573" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14479" class="Bound">σ</a> <a id="14575" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14577" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="14600" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#8247" class="Bound">Q</a> <a id="14602" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14514" class="Bound">τ</a>
 <a id="14605" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14446" class="Function">characteristic-ordinal-mono</a> <a id="14633" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14633" class="Bound">σ</a> <a id="14635" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14635" class="Bound">τ</a> <a id="14637" class="Symbol">=</a> <a id="14639" href="BrouwerTree.Properties.html#1990" class="Function">pointwise≤→≤</a> <a id="14652" class="Symbol">(</a><a id="14653" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14070" class="Function">characteristic-sequence-mono</a> <a id="14682" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14633" class="Bound">σ</a> <a id="14684" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14635" class="Bound">τ</a><a id="14685" class="Symbol">)</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.QuantificationTheorem.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.QuantificationTheorem</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a>  <a id="48" class="Symbol">#-}</a>
<a id="52" class="Keyword">module</a> <a id="59" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationTheorem</a> <a id="113" class="Keyword">where</a>

<a id="120" class="Keyword">open</a> <a id="125" class="Keyword">import</a> <a id="132" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="173" class="Keyword">using</a> <a id="179" class="Symbol">(</a><a id="180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="181" class="Symbol">;</a> <a id="183" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="187" class="Symbol">;</a> <a id="189" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="192" class="Symbol">;</a> <a id="194" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="201" class="Symbol">;</a> <a id="203" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="207" class="Symbol">;</a> <a id="209" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="216" class="Symbol">;</a> <a id="218" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="224" class="Symbol">;</a> <a id="226" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a><a id="232" class="Symbol">)</a>
  <a id="236" class="Keyword">renaming</a> <a id="245" class="Symbol">(</a><a id="246" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="250" class="Symbol">to</a> <a id="253" class="Primitive Operator">_N+_</a><a id="257" class="Symbol">;</a> <a id="259" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a> <a id="263" class="Symbol">to</a> <a id="266" class="Primitive Operator">_N·_</a><a id="270" class="Symbol">;</a> <a id="272" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="280" class="Symbol">to</a> <a id="283" class="Function">N+-assoc</a><a id="291" class="Symbol">)</a>
<a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="323" class="Symbol">as</a> <a id="326" class="Module">N</a>
<a id="328" class="Keyword">import</a> <a id="335" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="363" class="Symbol">as</a> <a id="366" class="Module">N</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="399" class="Keyword">hiding</a> <a id="406" class="Symbol">(</a><a id="407" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="408" class="Symbol">;</a> <a id="410" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">⊥</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="532" class="Symbol">;</a> <a id="534" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="537" class="Symbol">;</a> <a id="539" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="541" class="Symbol">)</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="793" class="Keyword">renaming</a>  <a id="803" class="Symbol">(</a><a id="804" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="808" class="Symbol">to</a> <a id="811" class="Datatype">FinData</a> <a id="819" class="Symbol">;</a> <a id="821" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="825" class="Symbol">to</a> <a id="828" class="Function">toℕ-FinData</a> <a id="840" class="Symbol">;</a> <a id="842" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="848" class="Symbol">to</a> <a id="851" class="Function">fromℕ-FinData</a> <a id="865" class="Symbol">)</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="Cubical.Data.FinData.Properties.html" class="Module">Cubical.Data.FinData.Properties</a>
<a id="911" class="Keyword">open</a> <a id="916" class="Keyword">import</a> <a id="923" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="961" class="Keyword">open</a> <a id="966" class="Keyword">import</a> <a id="973" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>
<a id="1023" class="Keyword">open</a> <a id="1028" class="Keyword">import</a> <a id="1035" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MinFunctionRel</a>
<a id="1082" class="Keyword">open</a> <a id="1087" class="Keyword">import</a> <a id="1094" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MaxFunctionRel</a>
<a id="1141" class="Keyword">open</a> <a id="1146" class="Keyword">import</a> <a id="1153" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationConstruction</a>
<a id="1212" class="Keyword">open</a> <a id="1217" class="Keyword">import</a> <a id="1224" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationLemmas</a>
<a id="1277" class="Keyword">open</a> <a id="1282" class="Keyword">import</a> <a id="1289" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationCut</a>

<a id="1340" class="Keyword">open</a> <a id="1345" class="Keyword">import</a> <a id="1352" href="Iff.html" class="Module">Iff</a>

<a id="1357" class="Keyword">private</a>
 <a id="1366" class="Keyword">variable</a>
  <a id="1377" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="monotone-if-up-closed"></a><a id="1388" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1388" class="Function">monotone-if-up-closed</a>
 <a id="1411" class="Symbol">:</a> <a id="1413" class="Symbol">(</a><a id="1414" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1414" class="Bound">P</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1427" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="1428" class="Symbol">)</a>
 <a id="1431" class="Symbol">→</a> <a id="1433" href="BrouwerTree.OrdinalDecidability.Basic.html#923" class="Function">up-closed</a> <a id="1443" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1414" class="Bound">P</a>
 <a id="1446" class="Symbol">→</a> <a id="1448" class="Symbol">(</a><a id="1449" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1449" class="Bound">n</a> <a id="1451" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1451" class="Bound">m</a> <a id="1453" class="Symbol">:</a> <a id="1455" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1456" class="Symbol">)</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1449" class="Bound">n</a> <a id="1462" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="1466" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1451" class="Bound">m</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1414" class="Bound">P</a> <a id="1472" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1449" class="Bound">n</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1414" class="Bound">P</a> <a id="1478" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1451" class="Bound">m</a>
<a id="1480" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1388" class="Function">monotone-if-up-closed</a> <a id="1502" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1502" class="Bound">P</a> <a id="1504" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1504" class="Bound">P-up-c</a> <a id="1511" class="Symbol">_</a> <a id="1513" class="Symbol">_</a> <a id="1515" class="Symbol">(</a><a id="1516" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1516" class="Bound">k</a> <a id="1518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1520" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1520" class="Bound">e</a><a id="1521" class="Symbol">)</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1540" class="Function">h</a> <a id="1527" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1516" class="Bound">k</a> <a id="1529" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1520" class="Bound">e</a>
 <a id="1532" class="Keyword">where</a>
  <a id="1540" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1540" class="Function">h</a> <a id="1542" class="Symbol">:</a> <a id="1544" class="Symbol">{</a><a id="1545" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1545" class="Bound">n</a> <a id="1547" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1547" class="Bound">m</a> <a id="1549" class="Symbol">:</a> <a id="1551" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1552" class="Symbol">}</a> <a id="1554" class="Symbol">(</a><a id="1555" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1555" class="Bound">k</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1555" class="Bound">k</a> <a id="1566" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#253" class="Primitive Operator">N+</a> <a id="1569" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1545" class="Bound">n</a> <a id="1571" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1573" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1547" class="Bound">m</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1502" class="Bound">P</a> <a id="1579" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1545" class="Bound">n</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1502" class="Bound">P</a> <a id="1585" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1547" class="Bound">m</a>
  <a id="1589" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1540" class="Function">h</a> <a id="1591" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1596" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1596" class="Bound">e</a> <a id="1598" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1598" class="Bound">p</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1608" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1502" class="Bound">P</a> <a id="1610" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1596" class="Bound">e</a> <a id="1612" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1598" class="Bound">p</a>
  <a id="1616" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1540" class="Function">h</a> <a id="1618" class="Symbol">{</a><a id="1619" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1619" class="Bound">n</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">{</a><a id="1623" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1623" class="Bound">m</a><a id="1624" class="Symbol">}</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1631" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1631" class="Bound">k</a><a id="1632" class="Symbol">)</a> <a id="1634" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1634" class="Bound">e</a> <a id="1636" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1636" class="Bound">p</a> <a id="1638" class="Symbol">=</a> <a id="1640" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1646" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1502" class="Bound">P</a> <a id="1648" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1634" class="Bound">e</a> <a id="1650" class="Symbol">(</a><a id="1651" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1504" class="Bound">P-up-c</a> <a id="1658" class="Symbol">(</a><a id="1659" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1631" class="Bound">k</a> <a id="1661" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#253" class="Primitive Operator">N+</a> <a id="1664" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1619" class="Bound">n</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">(</a><a id="1668" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1540" class="Function">h</a> <a id="1670" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1631" class="Bound">k</a> <a id="1672" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1677" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1636" class="Bound">p</a><a id="1678" class="Symbol">))</a>

<a id="1682" class="Comment">---------------------------------------------------------------------------------------</a>
<a id="1770" class="Comment">---------------------PART 3 : For semidecidable P : ℕ → hprop, ∀n.P is ω²-deciable.</a>
<a id="1854" class="Comment">---------------------------------------------------------------------------------------</a>

<a id="Pₙ-ωdec→∀nPₙ-ω²dec-downclosed"></a><a id="1943" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1943" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec-downclosed</a> <a id="1973" class="Symbol">:</a> <a id="1975" class="Symbol">(</a><a id="1976" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1976" class="Bound">P</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1989" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="1990" class="Symbol">)</a> <a id="1992" class="Symbol">→</a>
                                <a id="2026" class="Symbol">((</a><a id="2028" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2028" class="Bound">n</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2044" class="Symbol">(</a><a id="2045" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1976" class="Bound">P</a> <a id="2047" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2028" class="Bound">n</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">)</a> <a id="2052" class="Symbol">→</a>
                                <a id="2086" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="2098" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1976" class="Bound">P</a> <a id="2100" class="Symbol">→</a>
                                <a id="2134" class="Symbol">((</a><a id="2136" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2136" class="Bound">n</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2141" class="Symbol">)</a> <a id="2143" class="Symbol">→</a> <a id="2145" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2154" class="Symbol">(</a><a id="2155" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1976" class="Bound">P</a> <a id="2157" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2136" class="Bound">n</a><a id="2158" class="Symbol">))</a> <a id="2161" class="Symbol">→</a>
                                <a id="2195" class="Symbol">(</a><a id="2196" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="2212" class="Symbol">(</a><a id="2213" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2215" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2217" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2218" class="Symbol">)</a> <a id="2220" class="Symbol">(</a> <a id="2222" class="Symbol">∀</a> <a id="2224" class="Symbol">(</a><a id="2225" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2225" class="Bound">n</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">→</a> <a id="2234" class="Symbol">(</a><a id="2235" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1976" class="Bound">P</a> <a id="2237" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2225" class="Bound">n</a><a id="2238" class="Symbol">)))</a>
<a id="2242" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1943" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec-downclosed</a> <a id="2272" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2272" class="Bound">P</a> <a id="2274" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2274" class="Bound">Pprop</a> <a id="2280" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2280" class="Bound">Pdownclosed</a> <a id="2292" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2292" class="Bound">Psemidec</a> <a id="2301" class="Symbol">=</a>
 <a id="2304" class="Symbol">(</a><a id="2305" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="2328" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2272" class="Bound">P</a> <a id="2330" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2292" class="Bound">Psemidec</a> <a id="2339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2341" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12266" class="Function">characteristic-ordinal-characterisation</a> <a id="2381" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2272" class="Bound">P</a> <a id="2383" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2292" class="Bound">Psemidec</a> <a id="2392" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2274" class="Bound">Pprop</a> <a id="2398" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2280" class="Bound">Pdownclosed</a><a id="2409" class="Symbol">)</a>

<a id="2412" class="Comment">---------------------------------------</a>
<a id="2452" class="Keyword">module</a> <a id="down-closed"></a><a id="2459" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2459" class="Module">down-closed</a>
        <a id="2479" class="Symbol">(</a><a id="2480" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2486" class="Symbol">→</a> <a id="2488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2493" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="2494" class="Symbol">)</a>
       <a id="2503" class="Keyword">where</a>
 <a id="down-closed.T"></a><a id="2510" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2523" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2493" class="Bound">ℓ</a>
 <a id="2526" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2528" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2533" class="Symbol">=</a> <a id="2535" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="2537" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="2543" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2550" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2550" class="Bound">n</a><a id="2551" class="Symbol">)</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2557" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2550" class="Bound">n</a> <a id="2559" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2561" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2568" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2550" class="Bound">n</a><a id="2569" class="Symbol">)</a>


 <a id="down-closed.T-down-closed"></a><a id="2574" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2574" class="Function">T-down-closed</a> <a id="2588" class="Symbol">:</a> <a id="2590" class="Symbol">(</a><a id="2591" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2591" class="Bound">n</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2607" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2591" class="Bound">n</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2614" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2591" class="Bound">n</a>
 <a id="2617" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2574" class="Function">T-down-closed</a> <a id="2631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2637" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2637" class="Bound">t</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2645" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2637" class="Bound">t</a>
 <a id="2648" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2574" class="Function">T-down-closed</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2667" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2667" class="Bound">n</a><a id="2668" class="Symbol">)</a>  <a id="2671" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2671" class="Bound">t</a> <a id="2673" class="Symbol">=</a> <a id="2675" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2679" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2671" class="Bound">t</a>

 <a id="down-closed.T-is-prop"></a><a id="2683" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">T-is-prop</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">((</a><a id="2697" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2697" class="Bound">n</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2713" class="Symbol">(</a><a id="2714" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="2716" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2697" class="Bound">n</a><a id="2717" class="Symbol">))</a>
           <a id="2731" class="Symbol">→</a> <a id="2733" class="Symbol">(</a><a id="2734" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2734" class="Bound">n</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2739" class="Symbol">)</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2750" class="Symbol">(</a><a id="2751" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2753" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2734" class="Bound">n</a><a id="2754" class="Symbol">)</a>
 <a id="2757" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">T-is-prop</a> <a id="2767" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2767" class="Bound">i</a> <a id="2769" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2775" class="Symbol">=</a> <a id="2777" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2767" class="Bound">i</a> <a id="2779" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="2785" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">T-is-prop</a> <a id="2795" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2795" class="Bound">i</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2802" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2802" class="Bound">n</a><a id="2803" class="Symbol">)</a>  <a id="2806" class="Symbol">=</a> <a id="2808" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="2816" class="Symbol">(</a><a id="2817" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">T-is-prop</a> <a id="2827" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2795" class="Bound">i</a> <a id="2829" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2802" class="Bound">n</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">(</a><a id="2833" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2795" class="Bound">i</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2840" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2802" class="Bound">n</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">)</a>

 <a id="down-closed.T-semi-dec"></a><a id="2847" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2847" class="Function">T-semi-dec</a>
  <a id="2860" class="Symbol">:</a> <a id="2862" class="Symbol">((</a><a id="2864" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2864" class="Bound">n</a> <a id="2866" class="Symbol">:</a> <a id="2868" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2869" class="Symbol">)</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2882" class="Symbol">(</a><a id="2883" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="2885" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2864" class="Bound">n</a> <a id="2887" class="Symbol">))</a>
  <a id="2892" class="Symbol">→</a> <a id="2894" class="Symbol">((</a><a id="2896" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2896" class="Bound">n</a> <a id="2898" class="Symbol">:</a> <a id="2900" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="2914" class="Symbol">(</a><a id="2915" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2917" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2896" class="Bound">n</a><a id="2918" class="Symbol">))</a>
 <a id="2922" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2847" class="Function">T-semi-dec</a> <a id="2933" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2933" class="Bound">σ</a> <a id="2935" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2940" class="Symbol">=</a> <a id="2942" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2933" class="Bound">σ</a> <a id="2944" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="2950" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2847" class="Function">T-semi-dec</a> <a id="2961" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2961" class="Bound">σ</a> <a id="2963" class="Symbol">(</a><a id="2964" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2968" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2968" class="Bound">n</a><a id="2969" class="Symbol">)</a> <a id="2971" class="Symbol">=</a>
  <a id="2975" href="BrouwerTree.OrdinalDecidability.Basic.html#4707" class="Function">∧-semi-dec</a> <a id="2986" class="Symbol">(</a><a id="2987" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="2989" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2968" class="Bound">n</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Symbol">(</a><a id="2993" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3000" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2968" class="Bound">n</a><a id="3001" class="Symbol">))</a> <a id="3004" class="Symbol">(</a><a id="3005" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2847" class="Function">T-semi-dec</a> <a id="3016" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2961" class="Bound">σ</a> <a id="3018" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2968" class="Bound">n</a><a id="3019" class="Symbol">)</a> <a id="3021" class="Symbol">(</a><a id="3022" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2961" class="Bound">σ</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3029" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2968" class="Bound">n</a><a id="3030" class="Symbol">))</a>

 <a id="down-closed.T-ord-dec"></a><a id="3035" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3035" class="Function">T-ord-dec</a>
  <a id="3047" class="Symbol">:</a> <a id="3049" class="Symbol">(</a><a id="3050" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3050" class="Bound">α</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3057" class="Symbol">)</a>
  <a id="3061" class="Symbol">→</a> <a id="3063" class="Symbol">((</a><a id="3065" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3065" class="Bound">n</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3070" class="Symbol">)</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3081" class="Symbol">(</a><a id="3082" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="3084" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3065" class="Bound">n</a><a id="3085" class="Symbol">))</a>
  <a id="3090" class="Symbol">→</a> <a id="3092" class="Symbol">((</a><a id="3094" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3094" class="Bound">n</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3099" class="Symbol">)</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3115" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3050" class="Bound">α</a> <a id="3117" class="Symbol">(</a><a id="3118" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="3120" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3094" class="Bound">n</a> <a id="3122" class="Symbol">))</a>
  <a id="3127" class="Symbol">→</a> <a id="3129" class="Symbol">((</a><a id="3131" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3131" class="Bound">n</a> <a id="3133" class="Symbol">:</a> <a id="3135" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3136" class="Symbol">)</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="3152" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3050" class="Bound">α</a> <a id="3154" class="Symbol">(</a><a id="3155" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="3157" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3131" class="Bound">n</a><a id="3158" class="Symbol">))</a>
 <a id="3162" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3035" class="Function">T-ord-dec</a> <a id="3172" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3172" class="Bound">α</a> <a id="3174" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3174" class="Bound">Q-prop</a> <a id="3181" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3181" class="Bound">σ</a> <a id="3183" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3188" class="Symbol">=</a> <a id="3190" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3181" class="Bound">σ</a> <a id="3192" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="3198" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3035" class="Function">T-ord-dec</a> <a id="3208" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3208" class="Bound">α</a> <a id="3210" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3210" class="Bound">Q-prop</a> <a id="3217" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3217" class="Bound">σ</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3224" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3224" class="Bound">n</a><a id="3225" class="Symbol">)</a> <a id="3227" class="Symbol">=</a> <a id="3229" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12083" class="Function">ordinal-dec-×</a> <a id="3243" class="Symbol">(</a><a id="3244" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="3246" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3224" class="Bound">n</a><a id="3247" class="Symbol">)</a> <a id="3249" class="Symbol">(</a><a id="3250" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3257" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3224" class="Bound">n</a><a id="3258" class="Symbol">))</a>
                                              <a id="3307" class="Symbol">(</a><a id="3308" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">T-is-prop</a> <a id="3318" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3210" class="Bound">Q-prop</a> <a id="3325" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3224" class="Bound">n</a><a id="3326" class="Symbol">)</a>
                                              <a id="3374" class="Symbol">(</a><a id="3375" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3210" class="Bound">Q-prop</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3387" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3224" class="Bound">n</a><a id="3388" class="Symbol">))</a>
                                              <a id="3437" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3208" class="Bound">α</a>
                                              <a id="3485" class="Symbol">(</a><a id="3486" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3035" class="Function">T-ord-dec</a> <a id="3496" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3208" class="Bound">α</a> <a id="3498" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3210" class="Bound">Q-prop</a> <a id="3505" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3217" class="Bound">σ</a> <a id="3507" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3224" class="Bound">n</a><a id="3508" class="Symbol">)</a>
                                              <a id="3556" class="Symbol">(</a><a id="3557" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3217" class="Bound">σ</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3564" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3224" class="Bound">n</a><a id="3565" class="Symbol">))</a>

 <a id="down-closed.T-stronger"></a><a id="3570" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3570" class="Function">T-stronger</a> <a id="3581" class="Symbol">:</a> <a id="3583" class="Symbol">(</a><a id="3584" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3584" class="Bound">n</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3589" class="Symbol">)</a> <a id="3591" class="Symbol">→</a> <a id="3593" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="3595" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3584" class="Bound">n</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="3601" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3584" class="Bound">n</a>
 <a id="3604" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3570" class="Function">T-stronger</a> <a id="3615" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3620" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3620" class="Bound">q</a> <a id="3622" class="Symbol">=</a> <a id="3624" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3620" class="Bound">q</a>
 <a id="3627" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3570" class="Function">T-stronger</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3643" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3643" class="Bound">n</a><a id="3644" class="Symbol">)</a> <a id="3646" class="Symbol">(</a><a id="3647" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3647" class="Bound">t</a> <a id="3649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3651" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3651" class="Bound">q</a><a id="3652" class="Symbol">)</a> <a id="3654" class="Symbol">=</a> <a id="3656" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3651" class="Bound">q</a>

 <a id="down-closed.T-equivalent-∀"></a><a id="3660" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3660" class="Function">T-equivalent-∀</a>
  <a id="3677" class="Symbol">:</a>  <a id="3680" class="Symbol">(∀</a> <a id="3683" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3683" class="Bound">n</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="3689" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3683" class="Bound">n</a><a id="3690" class="Symbol">)</a> <a id="3692" href="Iff.html#528" class="Function Operator">↔</a> <a id="3694" class="Symbol">(∀</a> <a id="3697" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3697" class="Bound">n</a> <a id="3699" class="Symbol">→</a> <a id="3701" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="3703" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3697" class="Bound">n</a><a id="3704" class="Symbol">)</a>
 <a id="3707" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3660" class="Function">T-equivalent-∀</a>  <a id="3723" class="Symbol">=</a> <a id="3725" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3746" class="Function">[1]</a> <a id="3729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3731" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3819" class="Function">[2]</a>
  <a id="3737" class="Keyword">where</a>
   <a id="3746" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3746" class="Function">[1]</a> <a id="3750" class="Symbol">:</a> <a id="3752" class="Symbol">((</a><a id="3754" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3754" class="Bound">n</a> <a id="3756" class="Symbol">:</a> <a id="3758" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3759" class="Symbol">)</a> <a id="3761" class="Symbol">→</a> <a id="3763" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="3765" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3754" class="Bound">n</a><a id="3766" class="Symbol">)</a> <a id="3768" class="Symbol">→</a> <a id="3770" class="Symbol">(</a><a id="3771" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3771" class="Bound">n</a> <a id="3773" class="Symbol">:</a> <a id="3775" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3776" class="Symbol">)</a> <a id="3778" class="Symbol">→</a> <a id="3780" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="3782" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3771" class="Bound">n</a>
   <a id="3787" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3746" class="Function">[1]</a> <a id="3791" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3791" class="Bound">h</a> <a id="3793" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3793" class="Bound">n</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3570" class="Function">T-stronger</a> <a id="3808" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3793" class="Bound">n</a> <a id="3810" class="Symbol">(</a><a id="3811" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3791" class="Bound">h</a> <a id="3813" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3793" class="Bound">n</a><a id="3814" class="Symbol">)</a>
   <a id="3819" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3819" class="Function">[2]</a> <a id="3823" class="Symbol">:</a> <a id="3825" class="Symbol">((</a><a id="3827" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3827" class="Bound">n</a> <a id="3829" class="Symbol">:</a> <a id="3831" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3832" class="Symbol">)</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2480" class="Bound">Q</a> <a id="3838" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3827" class="Bound">n</a><a id="3839" class="Symbol">)</a> <a id="3841" class="Symbol">→</a> <a id="3843" class="Symbol">(</a><a id="3844" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3844" class="Bound">n</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3849" class="Symbol">)</a> <a id="3851" class="Symbol">→</a> <a id="3853" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="3855" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3844" class="Bound">n</a>
   <a id="3860" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3819" class="Function">[2]</a> <a id="3864" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3864" class="Bound">h</a> <a id="3866" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3864" class="Bound">h</a> <a id="3875" class="Number">0</a>
   <a id="3880" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3819" class="Function">[2]</a> <a id="3884" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3884" class="Bound">h</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3891" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3891" class="Bound">n</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">=</a> <a id="3896" class="Symbol">(</a><a id="3897" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3819" class="Function">[2]</a> <a id="3901" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3884" class="Bound">h</a> <a id="3903" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3891" class="Bound">n</a><a id="3904" class="Symbol">)</a> <a id="3906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3908" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3884" class="Bound">h</a> <a id="3910" class="Symbol">(</a><a id="3911" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3915" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3891" class="Bound">n</a><a id="3916" class="Symbol">)</a>

<a id="3919" class="Keyword">module</a> <a id="up-closed"></a><a id="3926" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3926" class="Module">up-closed</a>
        <a id="3944" class="Symbol">(</a><a id="3945" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="3947" class="Symbol">:</a> <a id="3949" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3958" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="3959" class="Symbol">)</a>
       <a id="3968" class="Keyword">where</a>
 <a id="up-closed.T"></a><a id="3975" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="3977" class="Symbol">:</a> <a id="3979" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3981" class="Symbol">→</a> <a id="3983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3988" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3958" class="Bound">ℓ</a>
 <a id="3991" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="3993" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3998" class="Symbol">=</a> <a id="4000" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4002" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="4008" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4010" class="Symbol">(</a><a id="4011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4015" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4015" class="Bound">n</a><a id="4016" class="Symbol">)</a> <a id="4018" class="Symbol">=</a> <a id="4020" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="4022" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4024" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4015" class="Bound">n</a> <a id="4026" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4028" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4030" class="Symbol">(</a><a id="4031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4035" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4015" class="Bound">n</a><a id="4036" class="Symbol">)</a> <a id="4038" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

 <a id="up-closed.T-up-closed"></a><a id="4042" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4042" class="Function">T-up-closed</a> <a id="4054" class="Symbol">:</a> <a id="4056" class="Symbol">(</a><a id="4057" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4057" class="Bound">n</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4062" class="Symbol">)</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4068" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4057" class="Bound">n</a> <a id="4070" class="Symbol">→</a> <a id="4072" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4074" class="Symbol">(</a><a id="4075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4079" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4057" class="Bound">n</a><a id="4080" class="Symbol">)</a>
 <a id="4083" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4042" class="Function">T-up-closed</a> <a id="4095" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4100" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4100" class="Bound">t</a> <a id="4102" class="Symbol">=</a> <a id="4104" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4106" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4110" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4100" class="Bound">t</a> <a id="4112" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
 <a id="4115" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4042" class="Function">T-up-closed</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4132" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4132" class="Bound">n</a><a id="4133" class="Symbol">)</a> <a id="4135" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4135" class="Bound">t</a> <a id="4137" class="Symbol">=</a> <a id="4139" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4151" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4153" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣_∣</a><a id="4156" class="Symbol">)</a> <a id="4158" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4135" class="Bound">t</a>

 <a id="up-closed.T-is-prop"></a><a id="4162" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4162" class="Function">T-is-prop</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">((</a><a id="4176" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4176" class="Bound">n</a> <a id="4178" class="Symbol">:</a> <a id="4180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4181" class="Symbol">)</a> <a id="4183" class="Symbol">→</a> <a id="4185" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4192" class="Symbol">(</a><a id="4193" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4195" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4176" class="Bound">n</a><a id="4196" class="Symbol">))</a>
           <a id="4210" class="Symbol">→</a> <a id="4212" class="Symbol">(</a><a id="4213" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4213" class="Bound">n</a> <a id="4215" class="Symbol">:</a> <a id="4217" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4218" class="Symbol">)</a> <a id="4220" class="Symbol">→</a> <a id="4222" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4229" class="Symbol">(</a><a id="4230" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4232" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4213" class="Bound">n</a><a id="4233" class="Symbol">)</a>
 <a id="4236" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4162" class="Function">T-is-prop</a> <a id="4246" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4246" class="Bound">i</a> <a id="4248" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="4254" class="Symbol">=</a> <a id="4256" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4246" class="Bound">i</a> <a id="4258" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="4264" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4162" class="Function">T-is-prop</a> <a id="4274" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4274" class="Bound">i</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4281" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4281" class="Bound">n</a><a id="4282" class="Symbol">)</a>  <a id="4285" class="Symbol">=</a> <a id="4287" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>

 <a id="up-closed.T-ord-dec"></a><a id="4305" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4305" class="Function">T-ord-dec</a>
  <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">(</a><a id="4320" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4320" class="Bound">k</a> <a id="4322" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4322" class="Bound">n</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4327" class="Symbol">)</a>
  <a id="4331" class="Symbol">→</a> <a id="4333" class="Symbol">((</a><a id="4335" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4335" class="Bound">i</a> <a id="4337" class="Symbol">:</a> <a id="4339" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4340" class="Symbol">)</a> <a id="4342" class="Symbol">→</a> <a id="4344" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4351" class="Symbol">(</a><a id="4352" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4354" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4335" class="Bound">i</a><a id="4355" class="Symbol">))</a>
  <a id="4360" class="Symbol">→</a> <a id="4362" class="Symbol">((</a><a id="4364" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4364" class="Bound">i</a> <a id="4366" class="Symbol">:</a> <a id="4368" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4369" class="Symbol">)</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4385" class="Symbol">(</a><a id="4386" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4388" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4390" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4392" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4320" class="Bound">k</a> <a id="4394" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4396" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4398" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4322" class="Bound">n</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">(</a><a id="4402" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4404" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4364" class="Bound">i</a><a id="4405" class="Symbol">))</a>
  <a id="4410" class="Symbol">→</a> <a id="4412" class="Symbol">((</a><a id="4414" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4414" class="Bound">i</a> <a id="4416" class="Symbol">:</a> <a id="4418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4419" class="Symbol">)</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4435" class="Symbol">(</a><a id="4436" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4438" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4440" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4442" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4320" class="Bound">k</a> <a id="4444" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4446" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4448" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4322" class="Bound">n</a><a id="4449" class="Symbol">)</a> <a id="4451" class="Symbol">(</a><a id="4452" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4454" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4414" class="Bound">i</a><a id="4455" class="Symbol">))</a>
 <a id="4459" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4305" class="Function">T-ord-dec</a> <a id="4469" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4469" class="Bound">k</a> <a id="4471" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4471" class="Bound">n</a> <a id="4473" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4473" class="Bound">Q-prop</a> <a id="4480" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4480" class="Bound">σ</a> <a id="4482" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4487" class="Symbol">=</a> <a id="4489" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4480" class="Bound">σ</a> <a id="4491" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="4497" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4305" class="Function">T-ord-dec</a> <a id="4507" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4507" class="Bound">k</a> <a id="4509" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4509" class="Bound">n</a> <a id="4511" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4511" class="Bound">Q-prop</a> <a id="4518" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4518" class="Bound">σ</a> <a id="4520" class="Symbol">(</a><a id="4521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4525" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4525" class="Bound">i</a><a id="4526" class="Symbol">)</a> <a id="4528" class="Symbol">=</a> <a id="4530" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24326" class="Function">ordinal-dec-∨</a> <a id="4544" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4507" class="Bound">k</a> <a id="4546" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4509" class="Bound">n</a> <a id="4548" class="Symbol">(</a><a id="4549" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4551" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4525" class="Bound">i</a><a id="4552" class="Symbol">)</a> <a id="4554" class="Symbol">(</a><a id="4555" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4557" class="Symbol">(</a><a id="4558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4562" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4525" class="Bound">i</a><a id="4563" class="Symbol">))</a>
                                                <a id="4614" class="Symbol">(</a><a id="4615" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4162" class="Function">T-is-prop</a> <a id="4625" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4511" class="Bound">Q-prop</a> <a id="4632" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4525" class="Bound">i</a><a id="4633" class="Symbol">)</a>
                                                <a id="4683" class="Symbol">(</a><a id="4684" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4511" class="Bound">Q-prop</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4696" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4525" class="Bound">i</a><a id="4697" class="Symbol">))</a>
                                                <a id="4748" class="Symbol">(</a><a id="4749" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4305" class="Function">T-ord-dec</a> <a id="4759" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4507" class="Bound">k</a> <a id="4761" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4509" class="Bound">n</a> <a id="4763" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4511" class="Bound">Q-prop</a> <a id="4770" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4518" class="Bound">σ</a> <a id="4772" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4525" class="Bound">i</a><a id="4773" class="Symbol">)</a>
                                                <a id="4823" class="Symbol">(</a><a id="4824" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4518" class="Bound">σ</a> <a id="4826" class="Symbol">(</a><a id="4827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4831" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4525" class="Bound">i</a><a id="4832" class="Symbol">))</a>

 <a id="up-closed.T-semi-dec"></a><a id="4837" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4837" class="Function">T-semi-dec</a> <a id="4848" class="Symbol">:</a> <a id="4850" class="Symbol">((</a><a id="4852" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4852" class="Bound">n</a> <a id="4854" class="Symbol">:</a> <a id="4856" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4857" class="Symbol">)</a> <a id="4859" class="Symbol">→</a> <a id="4861" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4870" class="Symbol">(</a><a id="4871" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4873" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4852" class="Bound">n</a><a id="4874" class="Symbol">))</a> <a id="4877" class="Symbol">→</a> <a id="4879" class="Symbol">((</a><a id="4881" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4881" class="Bound">n</a> <a id="4883" class="Symbol">:</a> <a id="4885" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">→</a> <a id="4890" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4899" class="Symbol">(</a><a id="4900" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4902" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4881" class="Bound">n</a><a id="4903" class="Symbol">))</a>
 <a id="4907" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4837" class="Function">T-semi-dec</a> <a id="4918" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4918" class="Bound">σ</a> <a id="4920" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4925" class="Symbol">=</a> <a id="4927" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4918" class="Bound">σ</a> <a id="4929" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
 <a id="4935" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4837" class="Function">T-semi-dec</a> <a id="4946" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4946" class="Bound">σ</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4953" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4953" class="Bound">n</a><a id="4954" class="Symbol">)</a> <a id="4956" class="Symbol">=</a>
  <a id="4960" href="BrouwerTree.OrdinalDecidability.Basic.html#2123" class="Function">∨-semi-dec</a> <a id="4971" class="Symbol">(</a><a id="4972" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="4974" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4953" class="Bound">n</a><a id="4975" class="Symbol">)</a> <a id="4977" class="Symbol">(</a><a id="4978" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4985" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4953" class="Bound">n</a><a id="4986" class="Symbol">))</a> <a id="4989" class="Symbol">(</a><a id="4990" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4837" class="Function">T-semi-dec</a> <a id="5001" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4946" class="Bound">σ</a> <a id="5003" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4953" class="Bound">n</a><a id="5004" class="Symbol">)</a> <a id="5006" class="Symbol">(</a><a id="5007" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4946" class="Bound">σ</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5014" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4953" class="Bound">n</a><a id="5015" class="Symbol">))</a>

 <a id="up-closed.T-weaker"></a><a id="5020" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5020" class="Function">T-weaker</a> <a id="5029" class="Symbol">:</a> <a id="5031" class="Symbol">(</a><a id="5032" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5032" class="Bound">n</a> <a id="5034" class="Symbol">:</a> <a id="5036" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5037" class="Symbol">)</a> <a id="5039" class="Symbol">→</a> <a id="5041" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="5043" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5032" class="Bound">n</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="5049" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5032" class="Bound">n</a>
 <a id="5052" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5020" class="Function">T-weaker</a> <a id="5061" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5066" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5066" class="Bound">q</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5066" class="Bound">q</a>
 <a id="5073" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5020" class="Function">T-weaker</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5087" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5087" class="Bound">n</a><a id="5088" class="Symbol">)</a> <a id="5090" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5090" class="Bound">q</a> <a id="5092" class="Symbol">=</a> <a id="5094" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5096" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5100" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5090" class="Bound">q</a> <a id="5102" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

 <a id="up-closed.T-equivalent-∃"></a><a id="5106" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5106" class="Function">T-equivalent-∃</a> <a id="5121" class="Symbol">:</a> <a id="5123" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5126" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5126" class="Bound">n</a> <a id="5128" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5130" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5132" href="PropTrunc.html#1594" class="Function">]</a> <a id="5134" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="5136" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5126" class="Bound">n</a> <a id="5138" href="Iff.html#528" class="Function Operator">↔</a> <a id="5140" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5143" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5143" class="Bound">n</a> <a id="5145" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5147" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5149" href="PropTrunc.html#1594" class="Function">]</a> <a id="5151" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="5153" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5143" class="Bound">n</a>
 <a id="5156" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5106" class="Function">T-equivalent-∃</a>  <a id="5172" class="Symbol">=</a> <a id="5174" class="Symbol">(</a><a id="5175" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="5182" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="5198" class="Symbol">(</a><a id="5199" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="5207" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5237" class="Function">[1]</a><a id="5210" class="Symbol">))</a> <a id="5213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5215" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="5222" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5488" class="Function">[2]</a>
  <a id="5228" class="Keyword">where</a>
   <a id="5237" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5237" class="Function">[1]</a> <a id="5241" class="Symbol">:</a> <a id="5243" class="Symbol">(</a><a id="5244" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5244" class="Bound">n</a> <a id="5246" class="Symbol">:</a> <a id="5248" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5249" class="Symbol">)</a> <a id="5251" class="Symbol">→</a> <a id="5253" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="5255" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5244" class="Bound">n</a> <a id="5257" class="Symbol">→</a> <a id="5259" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5262" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5262" class="Bound">n</a> <a id="5264" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5266" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5268" href="PropTrunc.html#1594" class="Function">]</a> <a id="5270" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="5272" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5262" class="Bound">n</a>
   <a id="5277" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5237" class="Function">[1]</a> <a id="5281" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5286" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5286" class="Bound">q</a> <a id="5288" class="Symbol">=</a> <a id="5290" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5292" class="Number">0</a> <a id="5294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5296" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5286" class="Bound">q</a> <a id="5298" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
   <a id="5303" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5237" class="Function">[1]</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5312" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5312" class="Bound">n</a><a id="5313" class="Symbol">)</a> <a id="5315" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5315" class="Bound">t</a> <a id="5317" class="Symbol">=</a> <a id="5319" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="5326" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="5342" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5364" class="Function">[1]&#39;</a> <a id="5347" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5315" class="Bound">t</a>
    <a id="5353" class="Keyword">where</a>
     <a id="5364" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5364" class="Function">[1]&#39;</a> <a id="5369" class="Symbol">:</a> <a id="5371" class="Symbol">{</a><a id="5372" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5372" class="Bound">n</a> <a id="5374" class="Symbol">:</a> <a id="5376" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5377" class="Symbol">}</a> <a id="5379" class="Symbol">→</a> <a id="5381" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="5383" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5372" class="Bound">n</a> <a id="5385" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5387" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5394" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5372" class="Bound">n</a><a id="5395" class="Symbol">)</a> <a id="5397" class="Symbol">→</a> <a id="5399" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="5402" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5402" class="Bound">n</a> <a id="5404" href="PropTrunc.html#1594" class="Function">∈</a> <a id="5406" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5408" href="PropTrunc.html#1594" class="Function">]</a> <a id="5410" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="5412" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5402" class="Bound">n</a>
     <a id="5419" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5364" class="Function">[1]&#39;</a> <a id="5424" class="Symbol">{</a><a id="5425" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5425" class="Bound">n</a><a id="5426" class="Symbol">}</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5433" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5433" class="Bound">t</a><a id="5434" class="Symbol">)</a> <a id="5436" class="Symbol">=</a> <a id="5438" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5237" class="Function">[1]</a> <a id="5442" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5425" class="Bound">n</a> <a id="5444" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5433" class="Bound">t</a>
     <a id="5451" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5364" class="Function">[1]&#39;</a> <a id="5456" class="Symbol">{</a><a id="5457" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5457" class="Bound">n</a><a id="5458" class="Symbol">}</a> <a id="5460" class="Symbol">(</a><a id="5461" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5465" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5465" class="Bound">q</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">=</a> <a id="5470" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5472" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5476" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5457" class="Bound">n</a> <a id="5478" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5480" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5465" class="Bound">q</a> <a id="5482" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

   <a id="5488" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5488" class="Function">[2]</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5497" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5497" class="Bound">n</a> <a id="5499" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5501" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5503" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5505" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3945" class="Bound">Q</a> <a id="5507" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5497" class="Bound">n</a> <a id="5509" class="Symbol">→</a> <a id="5511" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5514" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5514" class="Bound">n</a> <a id="5516" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5518" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5520" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5522" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="5524" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5514" class="Bound">n</a>
   <a id="5529" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5488" class="Function">[2]</a> <a id="5533" class="Symbol">(</a><a id="5534" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5534" class="Bound">n</a> <a id="5536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5538" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5538" class="Bound">q</a><a id="5539" class="Symbol">)</a> <a id="5541" class="Symbol">=</a> <a id="5543" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5534" class="Bound">n</a> <a id="5545" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5547" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5020" class="Function">T-weaker</a> <a id="5556" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5534" class="Bound">n</a> <a id="5558" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5538" class="Bound">q</a>

<a id="5561" class="Comment">----------------------------------------------</a>

<a id="Pₙ-ωdec→∀nPₙ-ω²dec"></a><a id="5609" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5609" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec</a> <a id="5628" class="Symbol">:</a> <a id="5630" class="Symbol">(</a><a id="5631" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5631" class="Bound">P</a> <a id="5633" class="Symbol">:</a> <a id="5635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5637" class="Symbol">→</a> <a id="5639" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5644" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="5645" class="Symbol">)</a>
                   <a id="5666" class="Symbol">→</a> <a id="5668" class="Symbol">((</a><a id="5670" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5670" class="Bound">n</a> <a id="5672" class="Symbol">:</a> <a id="5674" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5675" class="Symbol">)</a> <a id="5677" class="Symbol">→</a> <a id="5679" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5686" class="Symbol">(</a><a id="5687" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5631" class="Bound">P</a> <a id="5689" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5670" class="Bound">n</a><a id="5690" class="Symbol">)</a> <a id="5692" class="Symbol">)</a>
                   <a id="5713" class="Symbol">→</a> <a id="5715" class="Symbol">((</a><a id="5717" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5717" class="Bound">n</a> <a id="5719" class="Symbol">:</a> <a id="5721" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5722" class="Symbol">)</a> <a id="5724" class="Symbol">→</a> <a id="5726" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="5735" class="Symbol">(</a><a id="5736" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5631" class="Bound">P</a> <a id="5738" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5717" class="Bound">n</a><a id="5739" class="Symbol">))</a>
                   <a id="5761" class="Symbol">→</a> <a id="5763" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="5779" class="Symbol">(</a><a id="5780" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5782" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5784" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="5785" class="Symbol">)</a> <a id="5787" class="Symbol">(∀</a> <a id="5790" class="Symbol">(</a><a id="5791" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5791" class="Bound">n</a> <a id="5793" class="Symbol">:</a> <a id="5795" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">→</a> <a id="5800" class="Symbol">(</a><a id="5801" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5631" class="Bound">P</a> <a id="5803" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5791" class="Bound">n</a><a id="5804" class="Symbol">))</a>
<a id="5807" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5609" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec</a> <a id="5826" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5826" class="Bound">P</a> <a id="5828" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5828" class="Bound">Pprop</a> <a id="5834" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5834" class="Bound">Psemidec</a>  <a id="5844" class="Symbol">=</a>
 <a id="5847" href="Iff.html#613" class="Function">lr</a> <a id="5850" class="Symbol">(</a><a id="5851" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#660" class="Function">ordinal-dec-str-stable-under-↔</a>
      <a id="5888" class="Symbol">(∀</a> <a id="5891" class="Symbol">(</a><a id="5892" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5892" class="Bound">n</a> <a id="5894" class="Symbol">:</a> <a id="5896" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5897" class="Symbol">)</a> <a id="5899" class="Symbol">→</a>  <a id="5902" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6039" class="Function">T</a> <a id="5904" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5892" class="Bound">n</a><a id="5905" class="Symbol">)</a> <a id="5907" class="Symbol">(∀</a> <a id="5910" class="Symbol">(</a><a id="5911" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5911" class="Bound">n</a> <a id="5913" class="Symbol">:</a> <a id="5915" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5916" class="Symbol">)</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5826" class="Bound">P</a> <a id="5922" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5911" class="Bound">n</a><a id="5923" class="Symbol">)</a>
      <a id="5931" class="Symbol">(</a><a id="5932" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3660" class="Function">down-closed.T-equivalent-∀</a> <a id="5959" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5826" class="Bound">P</a><a id="5960" class="Symbol">))</a>
    <a id="5967" class="Symbol">(</a><a id="5968" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1943" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec-downclosed</a> <a id="5998" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6039" class="Function">T</a> <a id="6000" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6062" class="Function">Tprop</a> <a id="6006" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6151" class="Function">Tdownclosed</a> <a id="6018" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6103" class="Function">Tsemidec</a><a id="6026" class="Symbol">)</a>
  <a id="6030" class="Keyword">where</a>
   <a id="6039" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6039" class="Function">T</a> <a id="6041" class="Symbol">=</a> <a id="6043" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">down-closed.T</a> <a id="6057" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5826" class="Bound">P</a>
   <a id="6062" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6062" class="Function">Tprop</a> <a id="6068" class="Symbol">=</a> <a id="6070" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">down-closed.T-is-prop</a> <a id="6092" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5826" class="Bound">P</a> <a id="6094" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5828" class="Bound">Pprop</a>
   <a id="6103" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6103" class="Function">Tsemidec</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2847" class="Function">down-closed.T-semi-dec</a> <a id="6137" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5826" class="Bound">P</a> <a id="6139" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5834" class="Bound">Psemidec</a>
   <a id="6151" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6151" class="Function">Tdownclosed</a> <a id="6163" class="Symbol">=</a> <a id="6165" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2574" class="Function">down-closed.T-down-closed</a> <a id="6191" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5826" class="Bound">P</a>


<a id="6195" class="Comment">---------------------------------------------------------------------------------------</a>
<a id="6283" class="Comment">---------------------------------------------------------------------------------------</a>
<a id="6371" class="Comment">------------------ PART II : ∃n P(n) For Semidecdiable P : ℕ → Prop-------------------------</a>

<a id="6465" class="Comment">-- Theorem: Countable join of semidecidable propositions is decidable in ω·3 steps</a>

<a id="6549" class="Comment">----------------------------------</a>
<a id="characteristic-ordinal-existential"></a><a id="6584" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6584" class="Function">characteristic-ordinal-existential</a>
 <a id="6620" class="Symbol">:</a> <a id="6622" class="Symbol">(</a><a id="6623" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6623" class="Bound">P</a> <a id="6625" class="Symbol">:</a> <a id="6627" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6629" class="Symbol">→</a> <a id="6631" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6636" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="6637" class="Symbol">)</a>
 <a id="6640" class="Symbol">→</a> <a id="6642" class="Symbol">(</a><a id="6643" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6643" class="Bound">Psemidec</a> <a id="6652" class="Symbol">:</a> <a id="6654" class="Symbol">(</a><a id="6655" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6655" class="Bound">n</a> <a id="6657" class="Symbol">:</a> <a id="6659" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6660" class="Symbol">)</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="6673" class="Symbol">(</a><a id="6674" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6623" class="Bound">P</a> <a id="6676" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6655" class="Bound">n</a><a id="6677" class="Symbol">))</a>
 <a id="6681" class="Symbol">→</a> <a id="6683" class="Symbol">((</a><a id="6685" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6685" class="Bound">n</a> <a id="6687" class="Symbol">:</a> <a id="6689" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6690" class="Symbol">)</a> <a id="6692" class="Symbol">→</a> <a id="6694" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6701" class="Symbol">(</a><a id="6702" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6623" class="Bound">P</a> <a id="6704" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6685" class="Bound">n</a><a id="6705" class="Symbol">))</a>
 <a id="6709" class="Symbol">→</a> <a id="6711" href="PropTrunc.html#1594" class="Function">∃</a> <a id="6713" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6715" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6623" class="Bound">P</a>  <a id="6718" href="Iff.html#528" class="Function Operator">↔</a> <a id="6720" class="Symbol">(</a><a id="6721" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6723" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6725" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6726" class="Symbol">)</a> <a id="6728" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6730" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6732" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6734" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="6757" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6623" class="Bound">P</a> <a id="6759" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6643" class="Bound">Psemidec</a>
<a id="6768" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6584" class="Function">characteristic-ordinal-existential</a> <a id="6803" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="6805" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6805" class="Bound">Psemidec</a> <a id="6814" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6814" class="Bound">Pprop</a> <a id="6820" class="Symbol">=</a> <a id="6822" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7656" class="Function">∃nPn→ω·3≤limF</a> <a id="6836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6838" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7785" class="Function">ω·3≤limF→∃nPn</a>
 <a id="6853" class="Keyword">where</a>
  <a id="6861" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6867" class="Symbol">→</a> <a id="6869" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="6875" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="6877" class="Symbol">=</a> <a id="6879" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="6903" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="6905" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6805" class="Bound">Psemidec</a>
  <a id="6916" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6916" class="Function">F↑</a> <a id="6919" class="Symbol">:</a> <a id="6921" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6932" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a>
  <a id="6936" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6916" class="Function">F↑</a> <a id="6939" class="Symbol">=</a> <a id="6941" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25055" class="Function">characteristic-sequence-increasing</a> <a id="6976" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a>  <a id="6979" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6805" class="Bound">Psemidec</a>

  <a id="6991" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6991" class="Function">∃nPn→ω·3≤limF&#39;</a> <a id="7006" class="Symbol">:</a> <a id="7008" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7010" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7012" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="7014" class="Symbol">→</a> <a id="7016" class="Symbol">((</a><a id="7018" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7020" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7022" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7023" class="Symbol">)</a> <a id="7025" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7027" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7028" class="Symbol">)</a> <a id="7030" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7032" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7038" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="7040" class="Symbol">{</a><a id="7041" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6916" class="Function">F↑</a><a id="7043" class="Symbol">}</a>
  <a id="7047" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6991" class="Function">∃nPn→ω·3≤limF&#39;</a> <a id="7062" class="Symbol">(</a><a id="7063" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a> <a id="7065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7067" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7067" class="Bound">Pn</a><a id="7069" class="Symbol">)</a>  <a id="7072" class="Symbol">=</a> <a id="7074" href="BrouwerTree.Code.Results.html#1337" class="Function">weakly-bisimilar→lim≤lim</a> <a id="7099" class="Symbol">(λ</a> <a id="7102" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7102" class="Bound">k</a> <a id="7104" class="Symbol">→</a> <a id="7106" class="Symbol">(</a><a id="7107" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7109" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7111" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7112" class="Symbol">)</a> <a id="7114" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7116" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7118" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7102" class="Bound">k</a><a id="7119" class="Symbol">)</a> <a id="7121" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a>
                            <a id="7151" class="Symbol">(λ</a> <a id="7154" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7154" class="Bound">k</a> <a id="7156" class="Symbol">→</a> <a id="7158" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="7160" class="Symbol">(</a><a id="7161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7165" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a><a id="7166" class="Symbol">)</a> <a id="7168" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#253" class="Primitive Operator">N+</a> <a id="7171" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7154" class="Bound">k</a> <a id="7173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                            <a id="7203" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7211" class="Symbol">(</a><a id="7212" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="7219" class="Symbol">{</a><a id="7220" class="Argument">y</a> <a id="7222" class="Symbol">=</a> <a id="7224" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7226" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7154" class="Bound">k</a><a id="7227" class="Symbol">}</a> <a id="7229" class="Symbol">{</a><a id="7230" class="Argument">y&#39;</a> <a id="7233" class="Symbol">=</a> <a id="7235" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7237" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7154" class="Bound">k</a><a id="7238" class="Symbol">}</a> <a id="7240" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7340" class="Function">β</a> <a id="7242" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="7248" class="Symbol">)</a>
                            <a id="7278" class="Symbol">(</a><a id="7279" href="BrouwerTree.Arithmetic.Properties.html#4800" class="Function">add-finite-part-lemma&#39;</a> <a id="7302" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="7304" class="Symbol">{</a><a id="7305" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6916" class="Function">F↑</a><a id="7307" class="Symbol">}</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7314" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a><a id="7315" class="Symbol">)</a> <a id="7317" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7154" class="Bound">k</a><a id="7318" class="Symbol">)</a> <a id="7320" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="7321" class="Symbol">)</a>
     <a id="7328" class="Keyword">where</a>
      <a id="7340" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7340" class="Function">β</a> <a id="7342" class="Symbol">:</a> <a id="7344" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7346" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7348" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7350" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7352" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7359" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a><a id="7360" class="Symbol">)</a>
      <a id="7368" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7340" class="Function">β</a> <a id="7370" class="Symbol">=</a> <a id="7372" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7380" class="Symbol">(</a><a id="7381" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#5644" class="Function">characteristic-ordinal-up-to-above-ω·2</a> <a id="7420" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="7422" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6805" class="Bound">Psemidec</a> <a id="7431" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a> <a id="7433" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7067" class="Bound">Pn</a><a id="7435" class="Symbol">)</a> <a id="7437" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7563" class="Function">Gsn≤Fsn</a>
       <a id="7452" class="Keyword">where</a>
        <a id="7466" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7466" class="Function">G</a> <a id="7468" class="Symbol">:</a> <a id="7470" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7472" class="Symbol">→</a> <a id="7474" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
        <a id="7486" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7466" class="Function">G</a> <a id="7488" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7488" class="Bound">n</a> <a id="7490" class="Symbol">=</a>  <a id="7493" class="Symbol">(</a><a id="7494" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="7496" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="7525" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7488" class="Bound">n</a><a id="7526" class="Symbol">)</a> <a id="7528" class="Symbol">(λ</a> <a id="7531" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7531" class="Bound">i</a> <a id="7533" class="Symbol">→</a> <a id="7535" class="Symbol">(λ</a> <a id="7538" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7538" class="Bound">p</a> <a id="7540" class="Symbol">→</a> <a id="7542" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6805" class="Bound">Psemidec</a> <a id="7551" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7531" class="Bound">i</a><a id="7552" class="Symbol">))</a>
        <a id="7563" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7563" class="Function">Gsn≤Fsn</a> <a id="7571" class="Symbol">:</a>  <a id="7574" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7466" class="Function">G</a> <a id="7576" class="Symbol">(</a><a id="7577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7581" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a><a id="7582" class="Symbol">)</a> <a id="7584" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7586" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="7588" class="Symbol">(</a><a id="7589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7593" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a><a id="7594" class="Symbol">)</a>
        <a id="7604" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7563" class="Function">Gsn≤Fsn</a> <a id="7612" class="Symbol">=</a> <a id="7614" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="7622" class="Symbol">{_}</a> <a id="7626" class="Symbol">{</a><a id="7627" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7631" class="Symbol">}</a> <a id="7633" class="Symbol">{</a><a id="7634" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7636" class="Symbol">(</a><a id="7637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7641" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7063" class="Bound">n</a><a id="7642" class="Symbol">)}</a> <a id="7645" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>


  <a id="7656" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7656" class="Function">∃nPn→ω·3≤limF</a> <a id="7670" class="Symbol">:</a> <a id="7672" href="PropTrunc.html#1594" class="Function">∃</a> <a id="7674" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7676" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="7678" class="Symbol">→</a> <a id="7680" class="Symbol">((</a><a id="7682" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7684" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7686" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7687" class="Symbol">)</a> <a id="7689" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7691" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7692" class="Symbol">)</a> <a id="7694" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7696" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7702" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="7704" class="Symbol">{</a><a id="7705" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6916" class="Function">F↑</a><a id="7707" class="Symbol">}</a>
  <a id="7711" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7656" class="Function">∃nPn→ω·3≤limF</a>  <a id="7726" class="Symbol">=</a> <a id="7728" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7735" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="7743" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6991" class="Function">∃nPn→ω·3≤limF&#39;</a>
  <a id="7760" class="Comment">---------------------</a>

  <a id="7785" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7785" class="Function">ω·3≤limF→∃nPn</a> <a id="7799" class="Symbol">:</a>  <a id="7802" class="Symbol">((</a><a id="7804" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="7806" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7808" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7809" class="Symbol">)</a> <a id="7811" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="7813" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="7814" class="Symbol">)</a> <a id="7816" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7818" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7824" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="7826" class="Symbol">{</a><a id="7827" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6916" class="Function">F↑</a><a id="7829" class="Symbol">}</a> <a id="7831" class="Symbol">→</a> <a id="7833" href="PropTrunc.html#1594" class="Function">∃</a> <a id="7835" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7837" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a>
  <a id="7841" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7785" class="Function">ω·3≤limF→∃nPn</a> <a id="7855" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7855" class="Bound">ω·3≤limF</a> <a id="7864" class="Symbol">=</a> <a id="7866" href="Iff.html#613" class="Function">lr</a> <a id="7869" class="Symbol">(</a><a id="7870" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#6102" class="Function">characteristic-ordinal-up-to-spec</a> <a id="7904" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="7906" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6805" class="Bound">Psemidec</a><a id="7914" class="Symbol">)</a> <a id="7916" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8022" class="Function">[1]</a>
   <a id="7923" class="Keyword">where</a>
    <a id="7933" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7933" class="Function">G</a> <a id="7935" class="Symbol">:</a> <a id="7937" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7939" class="Symbol">→</a> <a id="7941" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
    <a id="7949" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7933" class="Function">G</a> <a id="7951" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7951" class="Bound">n</a> <a id="7953" class="Symbol">=</a>  <a id="7956" class="Symbol">(</a><a id="7957" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6803" class="Bound">P</a> <a id="7959" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="7988" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7951" class="Bound">n</a><a id="7989" class="Symbol">)</a> <a id="7991" class="Symbol">(λ</a> <a id="7994" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7994" class="Bound">i</a> <a id="7996" class="Symbol">→</a> <a id="7998" class="Symbol">(λ</a> <a id="8001" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8001" class="Bound">p</a> <a id="8003" class="Symbol">→</a> <a id="8005" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6805" class="Bound">Psemidec</a> <a id="8014" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7994" class="Bound">i</a><a id="8015" class="Symbol">))</a>
    <a id="8022" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8022" class="Function">[1]</a> <a id="8026" class="Symbol">:</a> <a id="8028" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8031" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8031" class="Bound">n</a> <a id="8033" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8035" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8037" href="PropTrunc.html#1594" class="Function">]</a> <a id="8039" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8041" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8043" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8045" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8047" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7933" class="Function">G</a> <a id="8049" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8031" class="Bound">n</a>
    <a id="8055" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8022" class="Function">[1]</a> <a id="8059" class="Symbol">=</a> <a id="8061" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8145" class="Function">[2]</a> <a id="8065" class="Symbol">(</a><a id="8066" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="8091" class="Symbol">(λ</a> <a id="8094" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8094" class="Bound">n</a> <a id="8096" class="Symbol">→</a> <a id="8098" class="Symbol">(</a><a id="8099" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8101" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8103" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8104" class="Symbol">)</a> <a id="8106" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8108" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8110" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8094" class="Bound">n</a><a id="8111" class="Symbol">)</a> <a id="8113" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a>  <a id="8116" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7855" class="Bound">ω·3≤limF</a> <a id="8125" class="Number">0</a><a id="8126" class="Symbol">)</a>
     <a id="8133" class="Keyword">where</a>
      <a id="8145" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8145" class="Function">[2]</a> <a id="8149" class="Symbol">:</a> <a id="8151" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8154" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8154" class="Bound">m</a> <a id="8156" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8158" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8160" href="PropTrunc.html#1594" class="Function">]</a> <a id="8162" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8164" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8166" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8168" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8170" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6861" class="Function">F</a> <a id="8172" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8154" class="Bound">m</a> <a id="8174" class="Symbol">→</a> <a id="8176" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="8179" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8179" class="Bound">m</a> <a id="8181" href="PropTrunc.html#1594" class="Function">∈</a> <a id="8183" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8185" href="PropTrunc.html#1594" class="Function">]</a> <a id="8187" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8189" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8191" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8193" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8195" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7933" class="Function">G</a> <a id="8197" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8179" class="Bound">m</a>
      <a id="8205" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8145" class="Function">[2]</a> <a id="8209" class="Symbol">=</a> <a id="8211" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="8218" class="Symbol">(</a><a id="8219" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="8227" class="Symbol">(λ</a> <a id="8230" class="Symbol">{</a><a id="8231" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8231" class="Bound">m</a><a id="8232" class="Symbol">}</a> <a id="8234" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8234" class="Bound">hm</a> <a id="8237" class="Symbol">→</a> <a id="8239" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="8261" class="Symbol">(λ</a> <a id="8264" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8264" class="Bound">n</a> <a id="8266" class="Symbol">→</a> <a id="8268" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8270" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8272" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8274" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8264" class="Bound">n</a><a id="8275" class="Symbol">)</a> <a id="8277" class="Symbol">(</a><a id="8278" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#7933" class="Function">G</a> <a id="8280" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8231" class="Bound">m</a><a id="8281" class="Symbol">)</a> <a id="8283" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8231" class="Bound">m</a> <a id="8285" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8234" class="Bound">hm</a><a id="8287" class="Symbol">))</a>

<a id="8291" class="Comment">----------------------------</a>


<a id="Pₙ-ωdec→∃nPₙ-ω·3dec"></a><a id="8322" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8322" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec</a> <a id="8342" class="Symbol">:</a> <a id="8344" class="Symbol">(</a><a id="8345" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8345" class="Bound">P</a> <a id="8347" class="Symbol">:</a> <a id="8349" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8351" class="Symbol">→</a> <a id="8353" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8358" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="8359" class="Symbol">)</a>
                     <a id="8382" class="Symbol">→</a> <a id="8384" class="Symbol">((</a><a id="8386" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8386" class="Bound">n</a> <a id="8388" class="Symbol">:</a> <a id="8390" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8391" class="Symbol">)</a> <a id="8393" class="Symbol">→</a> <a id="8395" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8402" class="Symbol">(</a><a id="8403" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8345" class="Bound">P</a> <a id="8405" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8386" class="Bound">n</a><a id="8406" class="Symbol">))</a>
                     <a id="8430" class="Symbol">→</a> <a id="8432" class="Symbol">((</a><a id="8434" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8434" class="Bound">n</a> <a id="8436" class="Symbol">:</a> <a id="8438" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8439" class="Symbol">)</a> <a id="8441" class="Symbol">→</a> <a id="8443" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8452" class="Symbol">(</a><a id="8453" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8345" class="Bound">P</a> <a id="8455" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8434" class="Bound">n</a><a id="8456" class="Symbol">))</a>
                     <a id="8480" class="Symbol">→</a> <a id="8482" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="8498" class="Symbol">((</a><a id="8500" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8502" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8504" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8505" class="Symbol">)</a> <a id="8507" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="8509" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8510" class="Symbol">)</a> <a id="8512" class="Symbol">(</a><a id="8513" href="PropTrunc.html#1594" class="Function">∃</a> <a id="8515" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8517" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8345" class="Bound">P</a><a id="8518" class="Symbol">)</a>
<a id="8520" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8322" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec</a> <a id="8540" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8540" class="Bound">P</a> <a id="8542" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8542" class="Bound">Pprop</a> <a id="8548" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8548" class="Bound">Psemidec</a> <a id="8557" class="Symbol">=</a>
  <a id="8561" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="8584" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8540" class="Bound">P</a> <a id="8586" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8548" class="Bound">Psemidec</a> <a id="8595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8597" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#6584" class="Function">characteristic-ordinal-existential</a> <a id="8632" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8540" class="Bound">P</a> <a id="8634" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8548" class="Bound">Psemidec</a> <a id="8643" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8542" class="Bound">Pprop</a>

<a id="Pₙ-ωdec→∃nPₙ-ω·3dec&#39;"></a><a id="8650" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8650" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec&#39;</a> <a id="8671" class="Symbol">:</a> <a id="8673" class="Symbol">(</a><a id="8674" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8674" class="Bound">P</a> <a id="8676" class="Symbol">:</a> <a id="8678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8680" class="Symbol">→</a> <a id="8682" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8687" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="8688" class="Symbol">)</a>
                      <a id="8712" class="Symbol">→</a> <a id="8714" class="Symbol">((</a><a id="8716" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8716" class="Bound">n</a> <a id="8718" class="Symbol">:</a> <a id="8720" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8721" class="Symbol">)</a> <a id="8723" class="Symbol">→</a> <a id="8725" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8732" class="Symbol">(</a><a id="8733" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8674" class="Bound">P</a> <a id="8735" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8716" class="Bound">n</a><a id="8736" class="Symbol">))</a>
                      <a id="8761" class="Symbol">→</a> <a id="8763" class="Symbol">((</a><a id="8765" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8765" class="Bound">n</a> <a id="8767" class="Symbol">:</a> <a id="8769" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8770" class="Symbol">)</a> <a id="8772" class="Symbol">→</a> <a id="8774" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8783" class="Symbol">(</a><a id="8784" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8674" class="Bound">P</a> <a id="8786" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8765" class="Bound">n</a><a id="8787" class="Symbol">))</a>
                      <a id="8812" class="Symbol">→</a> <a id="8814" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="8830" class="Symbol">(</a><a id="8831" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="8833" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="8835" class="Symbol">(</a><a id="8836" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8838" class="Number">3</a><a id="8839" class="Symbol">))</a> <a id="8842" class="Symbol">(</a><a id="8843" href="PropTrunc.html#1594" class="Function">∃</a> <a id="8845" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8847" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8674" class="Bound">P</a><a id="8848" class="Symbol">)</a>
<a id="8850" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8650" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec&#39;</a> <a id="8871" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8871" class="Bound">P</a> <a id="8873" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8873" class="Bound">Pprop</a> <a id="8879" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8879" class="Bound">Psemidec</a> <a id="8888" class="Symbol">=</a>
 <a id="8891" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8897" class="Symbol">(λ</a> <a id="8900" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8900" class="Bound">-</a> <a id="8902" class="Symbol">→</a> <a id="8904" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="8920" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8900" class="Bound">-</a> <a id="8922" class="Symbol">(</a><a id="8923" href="PropTrunc.html#1594" class="Function">∃</a> <a id="8925" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8927" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8871" class="Bound">P</a><a id="8928" class="Symbol">))</a>
       <a id="8938" class="Symbol">(</a><a id="8939" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8943" class="Symbol">(</a><a id="8944" href="BrouwerTree.Arithmetic.Properties.html#12253" class="Function">x·3=x+x+x</a> <a id="8954" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="8955" class="Symbol">))</a>
       <a id="8965" class="Symbol">(</a><a id="8966" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8322" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec</a> <a id="8986" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8871" class="Bound">P</a> <a id="8988" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8873" class="Bound">Pprop</a> <a id="8994" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8879" class="Bound">Psemidec</a><a id="9002" class="Symbol">)</a>


<a id="9006" class="Comment">-------------------------------------------------------</a>

<a id="9063" class="Keyword">module</a> <a id="up-down-closed"></a><a id="9070" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9070" class="Module">up-down-closed</a>
        <a id="9093" class="Symbol">(</a><a id="9094" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9096" class="Symbol">:</a> <a id="9098" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9100" class="Symbol">→</a> <a id="9102" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9104" class="Symbol">→</a> <a id="9106" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9111" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="9112" class="Symbol">)</a>
       <a id="9121" class="Keyword">where</a>

 <a id="up-down-closed.T"></a><a id="9129" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9131" class="Symbol">:</a> <a id="9133" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9135" class="Symbol">→</a> <a id="9137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9139" class="Symbol">→</a> <a id="9141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9146" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9111" class="Bound">ℓ</a>
 <a id="9149" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9151" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9156" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9156" class="Bound">m</a> <a id="9158" class="Symbol">=</a> <a id="9160" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9162" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9167" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9156" class="Bound">m</a>
 <a id="9170" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9172" class="Symbol">(</a><a id="9173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9177" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9177" class="Bound">n</a><a id="9178" class="Symbol">)</a> <a id="9180" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9180" class="Bound">m</a> <a id="9182" class="Symbol">=</a> <a id="9184" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9186" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9177" class="Bound">n</a> <a id="9188" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9180" class="Bound">m</a> <a id="9190" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9192" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9194" class="Symbol">(</a><a id="9195" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9199" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9177" class="Bound">n</a><a id="9200" class="Symbol">)</a> <a id="9202" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9180" class="Bound">m</a>

 <a id="up-down-closed.T-up-closed"></a><a id="9206" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9206" class="Function">T-up-closed</a> <a id="9218" class="Symbol">:</a>
  <a id="9222" class="Symbol">((</a><a id="9224" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9224" class="Bound">n</a> <a id="9226" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9226" class="Bound">m</a> <a id="9228" class="Symbol">:</a> <a id="9230" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9231" class="Symbol">)</a> <a id="9233" class="Symbol">→</a> <a id="9235" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9237" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9224" class="Bound">n</a> <a id="9239" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9226" class="Bound">m</a> <a id="9241" class="Symbol">→</a> <a id="9243" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9245" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9224" class="Bound">n</a> <a id="9247" class="Symbol">(</a><a id="9248" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9252" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9226" class="Bound">m</a><a id="9253" class="Symbol">))</a>
  <a id="9258" class="Symbol">→</a> <a id="9260" class="Symbol">(</a><a id="9261" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9261" class="Bound">n</a> <a id="9263" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9263" class="Bound">m</a> <a id="9265" class="Symbol">:</a> <a id="9267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9268" class="Symbol">)</a> <a id="9270" class="Symbol">→</a> <a id="9272" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9274" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9261" class="Bound">n</a> <a id="9276" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9263" class="Bound">m</a> <a id="9278" class="Symbol">→</a> <a id="9280" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9282" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9261" class="Bound">n</a> <a id="9284" class="Symbol">(</a><a id="9285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9289" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9263" class="Bound">m</a><a id="9290" class="Symbol">)</a>
 <a id="9293" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9206" class="Function">T-up-closed</a> <a id="9305" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9305" class="Bound">Q-up-c</a> <a id="9312" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9317" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9317" class="Bound">m</a> <a id="9319" class="Symbol">=</a> <a id="9321" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9305" class="Bound">Q-up-c</a> <a id="9328" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9333" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9317" class="Bound">m</a>
 <a id="9336" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9206" class="Function">T-up-closed</a> <a id="9348" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9348" class="Bound">Q-up-c</a> <a id="9355" class="Symbol">(</a><a id="9356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9360" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9360" class="Bound">n</a><a id="9361" class="Symbol">)</a> <a id="9363" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9363" class="Bound">m</a> <a id="9365" class="Symbol">(</a><a id="9366" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9366" class="Bound">t</a> <a id="9368" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9370" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9370" class="Bound">q</a><a id="9371" class="Symbol">)</a> <a id="9373" class="Symbol">=</a>
  <a id="9377" class="Symbol">(</a><a id="9378" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9206" class="Function">T-up-closed</a> <a id="9390" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9348" class="Bound">Q-up-c</a> <a id="9397" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9360" class="Bound">n</a> <a id="9399" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9363" class="Bound">m</a> <a id="9401" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9366" class="Bound">t</a><a id="9402" class="Symbol">)</a> <a id="9404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9406" class="Symbol">(</a><a id="9407" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9348" class="Bound">Q-up-c</a> <a id="9414" class="Symbol">(</a><a id="9415" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9419" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9360" class="Bound">n</a><a id="9420" class="Symbol">)</a> <a id="9422" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9363" class="Bound">m</a> <a id="9424" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9370" class="Bound">q</a><a id="9425" class="Symbol">)</a>

 <a id="up-down-closed.T-down-closed"></a><a id="9429" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9429" class="Function">T-down-closed</a> <a id="9443" class="Symbol">:</a> <a id="9445" class="Symbol">(</a><a id="9446" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9446" class="Bound">n</a> <a id="9448" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9448" class="Bound">m</a> <a id="9450" class="Symbol">:</a> <a id="9452" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9453" class="Symbol">)</a> <a id="9455" class="Symbol">→</a> <a id="9457" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9459" class="Symbol">(</a><a id="9460" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9464" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9446" class="Bound">n</a><a id="9465" class="Symbol">)</a> <a id="9467" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9448" class="Bound">m</a> <a id="9469" class="Symbol">→</a> <a id="9471" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9473" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9446" class="Bound">n</a> <a id="9475" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9448" class="Bound">m</a>
 <a id="9478" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9429" class="Function">T-down-closed</a> <a id="9492" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9497" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9497" class="Bound">m</a> <a id="9499" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9499" class="Bound">t</a> <a id="9501" class="Symbol">=</a> <a id="9503" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9507" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9499" class="Bound">t</a>
 <a id="9510" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9429" class="Function">T-down-closed</a> <a id="9524" class="Symbol">(</a><a id="9525" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9529" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9529" class="Bound">n</a><a id="9530" class="Symbol">)</a> <a id="9532" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9532" class="Bound">m</a> <a id="9534" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9534" class="Bound">t</a> <a id="9536" class="Symbol">=</a> <a id="9538" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9542" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9534" class="Bound">t</a>

 <a id="up-down-closed.T-is-prop"></a><a id="9546" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9546" class="Function">T-is-prop</a> <a id="9556" class="Symbol">:</a> <a id="9558" class="Symbol">((</a><a id="9560" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9560" class="Bound">n</a> <a id="9562" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9562" class="Bound">m</a> <a id="9564" class="Symbol">:</a> <a id="9566" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9567" class="Symbol">)</a> <a id="9569" class="Symbol">→</a> <a id="9571" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9578" class="Symbol">(</a><a id="9579" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9581" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9560" class="Bound">n</a> <a id="9583" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9562" class="Bound">m</a><a id="9584" class="Symbol">))</a>
           <a id="9598" class="Symbol">→</a> <a id="9600" class="Symbol">(</a><a id="9601" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9601" class="Bound">n</a> <a id="9603" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9603" class="Bound">m</a> <a id="9605" class="Symbol">:</a> <a id="9607" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9608" class="Symbol">)</a> <a id="9610" class="Symbol">→</a> <a id="9612" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9619" class="Symbol">(</a><a id="9620" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9622" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9601" class="Bound">n</a> <a id="9624" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9603" class="Bound">m</a><a id="9625" class="Symbol">)</a>
 <a id="9628" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9546" class="Function">T-is-prop</a> <a id="9638" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9638" class="Bound">i</a> <a id="9640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9645" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9645" class="Bound">m</a> <a id="9647" class="Symbol">=</a> <a id="9649" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9638" class="Bound">i</a> <a id="9651" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9656" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9645" class="Bound">m</a>
 <a id="9659" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9546" class="Function">T-is-prop</a> <a id="9669" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9669" class="Bound">i</a> <a id="9671" class="Symbol">(</a><a id="9672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9676" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9676" class="Bound">n</a><a id="9677" class="Symbol">)</a> <a id="9679" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9679" class="Bound">m</a> <a id="9681" class="Symbol">=</a> <a id="9683" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="9691" class="Symbol">(</a><a id="9692" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9546" class="Function">T-is-prop</a> <a id="9702" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9669" class="Bound">i</a> <a id="9704" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9676" class="Bound">n</a> <a id="9706" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9679" class="Bound">m</a><a id="9707" class="Symbol">)</a> <a id="9709" class="Symbol">(</a><a id="9710" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9669" class="Bound">i</a> <a id="9712" class="Symbol">(</a><a id="9713" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9717" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9676" class="Bound">n</a><a id="9718" class="Symbol">)</a> <a id="9720" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9679" class="Bound">m</a><a id="9721" class="Symbol">)</a>

 <a id="up-down-closed.T-semi-dec"></a><a id="9725" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9725" class="Function">T-semi-dec</a>
  <a id="9738" class="Symbol">:</a> <a id="9740" class="Symbol">((</a><a id="9742" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9742" class="Bound">n</a> <a id="9744" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9744" class="Bound">m</a> <a id="9746" class="Symbol">:</a> <a id="9748" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9749" class="Symbol">)</a> <a id="9751" class="Symbol">→</a> <a id="9753" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9762" class="Symbol">(</a><a id="9763" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9765" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9742" class="Bound">n</a> <a id="9767" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9744" class="Bound">m</a><a id="9768" class="Symbol">))</a>
  <a id="9773" class="Symbol">→</a> <a id="9775" class="Symbol">((</a><a id="9777" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9777" class="Bound">n</a> <a id="9779" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9779" class="Bound">m</a> <a id="9781" class="Symbol">:</a> <a id="9783" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9784" class="Symbol">)</a> <a id="9786" class="Symbol">→</a> <a id="9788" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9797" class="Symbol">(</a><a id="9798" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9800" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9777" class="Bound">n</a> <a id="9802" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9779" class="Bound">m</a><a id="9803" class="Symbol">))</a>
 <a id="9807" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9725" class="Function">T-semi-dec</a> <a id="9818" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9818" class="Bound">σ</a> <a id="9820" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9825" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9825" class="Bound">m</a> <a id="9827" class="Symbol">=</a> <a id="9829" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9818" class="Bound">σ</a> <a id="9831" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9836" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9825" class="Bound">m</a>
 <a id="9839" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9725" class="Function">T-semi-dec</a> <a id="9850" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9850" class="Bound">σ</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9857" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9857" class="Bound">n</a><a id="9858" class="Symbol">)</a> <a id="9860" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9860" class="Bound">m</a> <a id="9862" class="Symbol">=</a>
  <a id="9866" href="BrouwerTree.OrdinalDecidability.Basic.html#4707" class="Function">∧-semi-dec</a> <a id="9877" class="Symbol">(</a><a id="9878" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9880" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9857" class="Bound">n</a> <a id="9882" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9860" class="Bound">m</a><a id="9883" class="Symbol">)</a> <a id="9885" class="Symbol">(</a><a id="9886" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9888" class="Symbol">(</a><a id="9889" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9893" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9857" class="Bound">n</a><a id="9894" class="Symbol">)</a> <a id="9896" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9860" class="Bound">m</a><a id="9897" class="Symbol">)</a> <a id="9899" class="Symbol">(</a><a id="9900" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9725" class="Function">T-semi-dec</a> <a id="9911" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9850" class="Bound">σ</a> <a id="9913" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9857" class="Bound">n</a> <a id="9915" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9860" class="Bound">m</a><a id="9916" class="Symbol">)</a> <a id="9918" class="Symbol">(</a><a id="9919" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9850" class="Bound">σ</a> <a id="9921" class="Symbol">(</a><a id="9922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9926" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9857" class="Bound">n</a><a id="9927" class="Symbol">)</a> <a id="9929" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9860" class="Bound">m</a><a id="9930" class="Symbol">)</a>

 <a id="up-down-closed.T-stronger"></a><a id="9934" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9934" class="Function">T-stronger</a> <a id="9945" class="Symbol">:</a> <a id="9947" class="Symbol">(</a><a id="9948" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9948" class="Bound">n</a> <a id="9950" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9950" class="Bound">m</a> <a id="9952" class="Symbol">:</a> <a id="9954" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9955" class="Symbol">)</a> <a id="9957" class="Symbol">→</a> <a id="9959" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="9961" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9948" class="Bound">n</a> <a id="9963" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9950" class="Bound">m</a> <a id="9965" class="Symbol">→</a> <a id="9967" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="9969" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9948" class="Bound">n</a> <a id="9971" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9950" class="Bound">m</a>
 <a id="9974" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9934" class="Function">T-stronger</a> <a id="9985" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9990" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9990" class="Bound">m</a> <a id="9992" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9992" class="Bound">q</a> <a id="9994" class="Symbol">=</a> <a id="9996" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9992" class="Bound">q</a>
 <a id="9999" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9934" class="Function">T-stronger</a> <a id="10010" class="Symbol">(</a><a id="10011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10015" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10015" class="Bound">n</a><a id="10016" class="Symbol">)</a> <a id="10018" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10018" class="Bound">m</a> <a id="10020" class="Symbol">(</a><a id="10021" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10021" class="Bound">t</a> <a id="10023" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10025" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10025" class="Bound">q</a><a id="10026" class="Symbol">)</a> <a id="10028" class="Symbol">=</a> <a id="10030" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10025" class="Bound">q</a>

 <a id="up-down-closed.T-equivalent-∀∃"></a><a id="10034" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10034" class="Function">T-equivalent-∀∃</a>
  <a id="10052" class="Symbol">:</a> <a id="10054" class="Symbol">((</a><a id="10056" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10056" class="Bound">n</a> <a id="10058" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10058" class="Bound">m</a> <a id="10060" class="Symbol">:</a> <a id="10062" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10063" class="Symbol">)</a> <a id="10065" class="Symbol">→</a> <a id="10067" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10069" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10056" class="Bound">n</a> <a id="10071" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10058" class="Bound">m</a> <a id="10073" class="Symbol">→</a> <a id="10075" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10077" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10056" class="Bound">n</a> <a id="10079" class="Symbol">(</a><a id="10080" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10084" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10058" class="Bound">m</a><a id="10085" class="Symbol">))</a>
  <a id="10090" class="Symbol">→</a> <a id="10092" class="Symbol">(∀</a> <a id="10095" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10095" class="Bound">n</a> <a id="10097" class="Symbol">→</a> <a id="10099" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10102" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10102" class="Bound">m</a> <a id="10104" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10106" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10108" href="PropTrunc.html#1594" class="Function">]</a> <a id="10110" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10112" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10095" class="Bound">n</a> <a id="10114" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10102" class="Bound">m</a><a id="10115" class="Symbol">)</a> <a id="10117" href="Iff.html#528" class="Function Operator">↔</a> <a id="10119" class="Symbol">(∀</a> <a id="10122" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10122" class="Bound">n</a> <a id="10124" class="Symbol">→</a> <a id="10126" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10129" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10129" class="Bound">m</a> <a id="10131" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10133" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10135" href="PropTrunc.html#1594" class="Function">]</a> <a id="10137" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10139" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10122" class="Bound">n</a> <a id="10141" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10129" class="Bound">m</a><a id="10142" class="Symbol">)</a>
 <a id="10145" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10034" class="Function">T-equivalent-∀∃</a> <a id="10161" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10161" class="Bound">Q-up-c</a> <a id="10168" class="Symbol">=</a> <a id="10170" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10191" class="Function">[1]</a> <a id="10174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10176" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10305" class="Function">[2]</a>
  <a id="10182" class="Keyword">where</a>
   <a id="10191" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10191" class="Function">[1]</a> <a id="10195" class="Symbol">:</a> <a id="10197" class="Symbol">((</a><a id="10199" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10199" class="Bound">n</a> <a id="10201" class="Symbol">:</a> <a id="10203" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10204" class="Symbol">)</a> <a id="10206" class="Symbol">→</a> <a id="10208" href="PropTrunc.html#1594" class="Function">∃</a> <a id="10210" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10212" class="Symbol">(</a><a id="10213" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10215" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10199" class="Bound">n</a><a id="10216" class="Symbol">))</a> <a id="10219" class="Symbol">→</a> <a id="10221" class="Symbol">(</a><a id="10222" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10222" class="Bound">n</a> <a id="10224" class="Symbol">:</a> <a id="10226" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10227" class="Symbol">)</a> <a id="10229" class="Symbol">→</a> <a id="10231" href="PropTrunc.html#1594" class="Function">∃</a> <a id="10233" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10235" class="Symbol">(</a><a id="10236" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10238" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10222" class="Bound">n</a><a id="10239" class="Symbol">)</a>
   <a id="10244" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10191" class="Function">[1]</a> <a id="10248" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10248" class="Bound">h</a> <a id="10250" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10250" class="Bound">n</a> <a id="10252" class="Symbol">=</a> <a id="10254" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="10261" class="Symbol">(λ</a> <a id="10264" class="Symbol">(</a><a id="10265" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10265" class="Bound">m</a> <a id="10267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10269" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10269" class="Bound">t</a><a id="10270" class="Symbol">)</a> <a id="10272" class="Symbol">→</a> <a id="10274" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10265" class="Bound">m</a> <a id="10276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10278" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9934" class="Function">T-stronger</a> <a id="10289" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10250" class="Bound">n</a> <a id="10291" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10265" class="Bound">m</a> <a id="10293" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10269" class="Bound">t</a><a id="10294" class="Symbol">)</a> <a id="10296" class="Symbol">(</a><a id="10297" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10248" class="Bound">h</a> <a id="10299" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10250" class="Bound">n</a><a id="10300" class="Symbol">)</a>
   <a id="10305" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10305" class="Function">[2]</a> <a id="10309" class="Symbol">:</a> <a id="10311" class="Symbol">((</a><a id="10313" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10313" class="Bound">n</a> <a id="10315" class="Symbol">:</a> <a id="10317" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10318" class="Symbol">)</a> <a id="10320" class="Symbol">→</a> <a id="10322" href="PropTrunc.html#1594" class="Function">∃</a> <a id="10324" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10326" class="Symbol">(</a><a id="10327" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10329" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10313" class="Bound">n</a><a id="10330" class="Symbol">))</a> <a id="10333" class="Symbol">→</a> <a id="10335" class="Symbol">(</a><a id="10336" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10336" class="Bound">n</a> <a id="10338" class="Symbol">:</a> <a id="10340" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10341" class="Symbol">)</a> <a id="10343" class="Symbol">→</a> <a id="10345" href="PropTrunc.html#1594" class="Function">∃</a> <a id="10347" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10349" class="Symbol">(</a><a id="10350" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10352" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10336" class="Bound">n</a><a id="10353" class="Symbol">)</a>
   <a id="10358" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10305" class="Function">[2]</a> <a id="10362" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10362" class="Bound">h</a> <a id="10364" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10369" class="Symbol">=</a> <a id="10371" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="10378" class="Symbol">(λ</a> <a id="10381" class="Symbol">(</a><a id="10382" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10382" class="Bound">m</a> <a id="10384" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10386" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10386" class="Bound">q</a><a id="10387" class="Symbol">)</a> <a id="10389" class="Symbol">→</a> <a id="10391" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10382" class="Bound">m</a> <a id="10393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10395" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10386" class="Bound">q</a><a id="10396" class="Symbol">)</a> <a id="10398" class="Symbol">(</a><a id="10399" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10362" class="Bound">h</a> <a id="10401" class="Number">0</a><a id="10402" class="Symbol">)</a>
   <a id="10407" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10305" class="Function">[2]</a> <a id="10411" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10411" class="Bound">h</a> <a id="10413" class="Symbol">(</a><a id="10414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10418" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10419" class="Symbol">)</a> <a id="10421" class="Symbol">=</a> <a id="10423" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="10431" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10503" class="Function">[3]</a> <a id="10435" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10465" class="Function">IH</a> <a id="10438" class="Symbol">(</a><a id="10439" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10411" class="Bound">h</a> <a id="10441" class="Symbol">(</a><a id="10442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10446" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10447" class="Symbol">))</a>
    <a id="10454" class="Keyword">where</a>
     <a id="10465" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10465" class="Function">IH</a> <a id="10468" class="Symbol">:</a> <a id="10470" href="PropTrunc.html#1594" class="Function">∃</a> <a id="10472" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10474" class="Symbol">(</a><a id="10475" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10477" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10478" class="Symbol">)</a>
     <a id="10485" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10465" class="Function">IH</a> <a id="10488" class="Symbol">=</a> <a id="10490" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10305" class="Function">[2]</a> <a id="10494" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10411" class="Bound">h</a> <a id="10496" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a>
     <a id="10503" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10503" class="Function">[3]</a> <a id="10507" class="Symbol">:</a> <a id="10509" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10511" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10513" class="Symbol">(</a><a id="10514" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10516" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10517" class="Symbol">)</a> <a id="10519" class="Symbol">→</a> <a id="10521" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10523" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10525" class="Symbol">(</a><a id="10526" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10528" class="Symbol">(</a><a id="10529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10533" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10534" class="Symbol">))</a> <a id="10537" class="Symbol">→</a> <a id="10539" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10541" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10543" class="Symbol">(</a><a id="10544" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10551" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10552" class="Symbol">))</a>
     <a id="10560" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10503" class="Function">[3]</a> <a id="10564" class="Symbol">(</a><a id="10565" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10565" class="Bound">m</a> <a id="10567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10569" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10569" class="Bound">t</a><a id="10570" class="Symbol">)</a> <a id="10572" class="Symbol">(</a><a id="10573" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10573" class="Bound">k</a> <a id="10575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10577" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10577" class="Bound">q</a><a id="10578" class="Symbol">)</a> <a id="10580" class="Symbol">=</a>
      <a id="10588" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10778" class="Function">M</a> <a id="10590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="10598" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1388" class="Function">monotone-if-up-closed</a> <a id="10620" class="Symbol">(</a><a id="10621" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10623" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10624" class="Symbol">)</a> <a id="10626" class="Symbol">(</a><a id="10627" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9206" class="Function">T-up-closed</a> <a id="10639" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10161" class="Bound">Q-up-c</a> <a id="10646" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10647" class="Symbol">)</a> <a id="10649" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10565" class="Bound">m</a> <a id="10651" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10778" class="Function">M</a> <a id="10653" href="Cubical.Data.Nat.Order.html#6886" class="Function">N.left-≤-max</a> <a id="10666" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10569" class="Bound">t</a> <a id="10668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="10676" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1388" class="Function">monotone-if-up-closed</a> <a id="10698" class="Symbol">(</a><a id="10699" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10701" class="Symbol">(</a><a id="10702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10706" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10707" class="Symbol">))</a> <a id="10710" class="Symbol">(</a><a id="10711" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10161" class="Bound">Q-up-c</a> <a id="10718" class="Symbol">(</a><a id="10719" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10723" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10418" class="Bound">n</a><a id="10724" class="Symbol">))</a> <a id="10727" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10573" class="Bound">k</a> <a id="10729" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10778" class="Function">M</a> <a id="10731" class="Symbol">(</a><a id="10732" href="Cubical.Data.Nat.Order.html#7066" class="Function">N.right-≤-max</a> <a id="10746" class="Symbol">{</a><a id="10747" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10573" class="Bound">k</a><a id="10748" class="Symbol">}</a> <a id="10750" class="Symbol">{</a><a id="10751" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10565" class="Bound">m</a><a id="10752" class="Symbol">})</a> <a id="10755" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10577" class="Bound">q</a>
       <a id="10764" class="Keyword">where</a>
        <a id="10778" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10778" class="Function">M</a> <a id="10780" class="Symbol">=</a> <a id="10782" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="10786" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10565" class="Bound">m</a> <a id="10788" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10573" class="Bound">k</a>

 <a id="up-down-closed.T-equivalent-∃∀"></a><a id="10792" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10792" class="Function">T-equivalent-∃∀</a>
  <a id="10810" class="Symbol">:</a> <a id="10812" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10815" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10815" class="Bound">m</a> <a id="10817" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10819" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10821" href="PropTrunc.html#1594" class="Function">]</a> <a id="10823" class="Symbol">(∀</a> <a id="10826" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10826" class="Bound">n</a> <a id="10828" class="Symbol">→</a> <a id="10830" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10832" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10826" class="Bound">n</a> <a id="10834" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10815" class="Bound">m</a><a id="10835" class="Symbol">)</a> <a id="10837" href="Iff.html#528" class="Function Operator">↔</a> <a id="10839" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10842" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10842" class="Bound">m</a> <a id="10844" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10846" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10848" href="PropTrunc.html#1594" class="Function">]</a> <a id="10850" class="Symbol">(∀</a> <a id="10853" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10853" class="Bound">n</a> <a id="10855" class="Symbol">→</a> <a id="10857" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10859" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10853" class="Bound">n</a> <a id="10861" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10842" class="Bound">m</a><a id="10862" class="Symbol">)</a>
 <a id="10865" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10792" class="Function">T-equivalent-∃∀</a> <a id="10881" class="Symbol">=</a> <a id="10883" class="Symbol">(</a><a id="10884" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="10891" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10920" class="Function">[1]</a> <a id="10895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10897" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="10904" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11029" class="Function">[2]</a><a id="10907" class="Symbol">)</a>
  <a id="10911" class="Keyword">where</a>
   <a id="10920" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10920" class="Function">[1]</a> <a id="10924" class="Symbol">:</a> <a id="10926" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10928" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10930" class="Symbol">(λ</a> <a id="10933" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10933" class="Bound">m</a> <a id="10935" class="Symbol">→</a> <a id="10937" class="Symbol">∀</a> <a id="10939" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10939" class="Bound">n</a> <a id="10941" class="Symbol">→</a> <a id="10943" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="10945" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10939" class="Bound">n</a> <a id="10947" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10933" class="Bound">m</a><a id="10948" class="Symbol">)</a> <a id="10950" class="Symbol">→</a> <a id="10952" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10954" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10956" class="Symbol">(λ</a> <a id="10959" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10959" class="Bound">m</a> <a id="10961" class="Symbol">→</a> <a id="10963" class="Symbol">∀</a> <a id="10965" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10965" class="Bound">n</a> <a id="10967" class="Symbol">→</a> <a id="10969" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="10971" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10965" class="Bound">n</a> <a id="10973" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10959" class="Bound">m</a><a id="10974" class="Symbol">)</a>
   <a id="10979" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10920" class="Function">[1]</a> <a id="10983" class="Symbol">(</a><a id="10984" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10984" class="Bound">m</a> <a id="10986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10988" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10988" class="Bound">t</a><a id="10989" class="Symbol">)</a> <a id="10991" class="Symbol">=</a> <a id="10993" class="Symbol">(</a><a id="10994" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10984" class="Bound">m</a> <a id="10996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10998" class="Symbol">λ</a> <a id="11000" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11000" class="Bound">n</a> <a id="11002" class="Symbol">→</a> <a id="11004" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9934" class="Function">T-stronger</a> <a id="11015" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11000" class="Bound">n</a> <a id="11017" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10984" class="Bound">m</a> <a id="11019" class="Symbol">(</a><a id="11020" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10988" class="Bound">t</a> <a id="11022" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11000" class="Bound">n</a><a id="11023" class="Symbol">))</a>
   <a id="11029" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11029" class="Function">[2]</a> <a id="11033" class="Symbol">:</a> <a id="11035" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11037" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11039" class="Symbol">(λ</a> <a id="11042" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11042" class="Bound">m</a> <a id="11044" class="Symbol">→</a> <a id="11046" class="Symbol">∀</a> <a id="11048" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11048" class="Bound">n</a> <a id="11050" class="Symbol">→</a> <a id="11052" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9094" class="Bound">Q</a> <a id="11054" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11048" class="Bound">n</a> <a id="11056" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11042" class="Bound">m</a><a id="11057" class="Symbol">)</a> <a id="11059" class="Symbol">→</a> <a id="11061" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11063" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11065" class="Symbol">(λ</a> <a id="11068" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11068" class="Bound">m</a> <a id="11070" class="Symbol">→</a> <a id="11072" class="Symbol">∀</a> <a id="11074" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11074" class="Bound">n</a> <a id="11076" class="Symbol">→</a> <a id="11078" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="11080" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11074" class="Bound">n</a> <a id="11082" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11068" class="Bound">m</a><a id="11083" class="Symbol">)</a>
   <a id="11088" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11029" class="Function">[2]</a> <a id="11092" class="Symbol">(</a><a id="11093" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11093" class="Bound">m</a> <a id="11095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11097" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11097" class="Bound">q</a><a id="11098" class="Symbol">)</a> <a id="11100" class="Symbol">=</a> <a id="11102" class="Symbol">(</a><a id="11103" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11093" class="Bound">m</a> <a id="11105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11107" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11125" class="Function">t</a><a id="11108" class="Symbol">)</a>
    <a id="11114" class="Keyword">where</a>
     <a id="11125" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11125" class="Function">t</a> <a id="11127" class="Symbol">:</a> <a id="11129" class="Symbol">(</a><a id="11130" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11130" class="Bound">n</a> <a id="11132" class="Symbol">:</a> <a id="11134" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11135" class="Symbol">)</a> <a id="11137" class="Symbol">→</a> <a id="11139" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">T</a> <a id="11141" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11130" class="Bound">n</a> <a id="11143" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11093" class="Bound">m</a>
     <a id="11150" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11125" class="Function">t</a> <a id="11152" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11157" class="Symbol">=</a> <a id="11159" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11097" class="Bound">q</a> <a id="11161" class="Number">0</a>
     <a id="11168" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11125" class="Function">t</a> <a id="11170" class="Symbol">(</a><a id="11171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11175" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11175" class="Bound">n</a><a id="11176" class="Symbol">)</a> <a id="11178" class="Symbol">=</a> <a id="11180" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11125" class="Function">t</a> <a id="11182" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11175" class="Bound">n</a> <a id="11184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11186" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11097" class="Bound">q</a> <a id="11188" class="Symbol">(</a><a id="11189" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11193" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11175" class="Bound">n</a><a id="11194" class="Symbol">)</a>

<a id="∃∀Semidec"></a><a id="11197" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11197" class="Function">∃∀Semidec</a> <a id="11207" class="Symbol">:</a> <a id="11209" class="Symbol">(</a><a id="11210" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11210" class="Bound">P</a> <a id="11212" class="Symbol">:</a> <a id="11214" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11216" class="Symbol">→</a> <a id="11218" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11220" class="Symbol">→</a> <a id="11222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11227" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#1377" class="Generalizable">ℓ</a><a id="11228" class="Symbol">)</a> <a id="11230" class="Symbol">→</a>
            <a id="11244" class="Symbol">(∀</a> <a id="11247" class="Symbol">(</a><a id="11248" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11248" class="Bound">n</a> <a id="11250" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11250" class="Bound">m</a> <a id="11252" class="Symbol">:</a> <a id="11254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11255" class="Symbol">)</a> <a id="11257" class="Symbol">→</a>  <a id="11260" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11267" class="Symbol">(</a><a id="11268" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11210" class="Bound">P</a> <a id="11270" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11248" class="Bound">n</a> <a id="11272" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11250" class="Bound">m</a><a id="11273" class="Symbol">))</a>
          <a id="11286" class="Symbol">→</a> <a id="11288" class="Symbol">(∀</a> <a id="11291" class="Symbol">(</a><a id="11292" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11292" class="Bound">n</a> <a id="11294" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11294" class="Bound">m</a> <a id="11296" class="Symbol">:</a> <a id="11298" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11299" class="Symbol">)</a> <a id="11301" class="Symbol">→</a>  <a id="11304" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11313" class="Symbol">(</a><a id="11314" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11210" class="Bound">P</a> <a id="11316" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11292" class="Bound">n</a> <a id="11318" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11294" class="Bound">m</a><a id="11319" class="Symbol">))</a>
          <a id="11332" class="Symbol">→</a> <a id="11334" class="Symbol">(∀</a> <a id="11337" class="Symbol">(</a><a id="11338" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11338" class="Bound">n</a> <a id="11340" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11340" class="Bound">m</a> <a id="11342" class="Symbol">:</a> <a id="11344" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11345" class="Symbol">)</a> <a id="11347" class="Symbol">→</a> <a id="11349" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11210" class="Bound">P</a> <a id="11351" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11338" class="Bound">n</a> <a id="11353" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11340" class="Bound">m</a> <a id="11355" class="Symbol">→</a> <a id="11357" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11210" class="Bound">P</a> <a id="11359" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11338" class="Bound">n</a> <a id="11361" class="Symbol">(</a><a id="11362" class="InductiveConstructor">suc</a> <a id="11366" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11340" class="Bound">m</a><a id="11367" class="Symbol">))</a>
          <a id="11380" class="Symbol">→</a> <a id="11382" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="11398" class="Symbol">(</a><a id="11399" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="11402" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="11404" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="11405" class="Symbol">)</a> <a id="11407" class="Symbol">(</a><a id="11408" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11411" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11411" class="Bound">m</a> <a id="11413" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11415" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11417" href="PropTrunc.html#1594" class="Function">]</a> <a id="11419" class="Symbol">∀</a> <a id="11421" class="Symbol">(</a><a id="11422" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11422" class="Bound">n</a> <a id="11424" class="Symbol">:</a> <a id="11426" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11427" class="Symbol">)</a> <a id="11429" class="Symbol">→</a> <a id="11431" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11210" class="Bound">P</a> <a id="11433" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11422" class="Bound">n</a> <a id="11435" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11411" class="Bound">m</a><a id="11436" class="Symbol">)</a>
<a id="11438" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11197" class="Function">∃∀Semidec</a> <a id="11448" class="Symbol">{</a><a id="11449" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11449" class="Bound">ℓ</a><a id="11450" class="Symbol">}</a> <a id="11452" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a> <a id="11454" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11454" class="Bound">P-prop</a> <a id="11461" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11461" class="Bound">P-semi-dec</a> <a id="11472" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11472" class="Bound">P-up-c-2</a> <a id="11481" class="Symbol">=</a>
 <a id="11484" href="Iff.html#613" class="Function">lr</a> <a id="11487" class="Symbol">(</a><a id="11488" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#660" class="Function">ordinal-dec-str-stable-under-↔</a> <a id="11519" class="Symbol">_</a> <a id="11521" class="Symbol">_</a> <a id="11523" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11890" class="Function">Q-equivalent-∀∃</a><a id="11538" class="Symbol">)</a> <a id="11540" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14101" class="Function">[8]</a>
 <a id="11545" class="Keyword">where</a>
  <a id="11553" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11555" class="Symbol">:</a> <a id="11557" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11559" class="Symbol">→</a> <a id="11561" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11563" class="Symbol">→</a> <a id="11565" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11570" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11449" class="Bound">ℓ</a>
  <a id="11574" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11576" class="Symbol">=</a> <a id="11578" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9129" class="Function">up-down-closed.T</a> <a id="11595" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a>

  <a id="11600" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11600" class="Function">Q-down-c-1</a> <a id="11611" class="Symbol">:</a> <a id="11613" class="Symbol">(</a><a id="11614" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11614" class="Bound">n</a> <a id="11616" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11616" class="Bound">m</a> <a id="11618" class="Symbol">:</a> <a id="11620" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11621" class="Symbol">)</a> <a id="11623" class="Symbol">→</a> <a id="11625" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11627" class="Symbol">(</a><a id="11628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11632" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11614" class="Bound">n</a><a id="11633" class="Symbol">)</a> <a id="11635" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11616" class="Bound">m</a> <a id="11637" class="Symbol">→</a> <a id="11639" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11641" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11614" class="Bound">n</a> <a id="11643" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11616" class="Bound">m</a>
  <a id="11647" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11600" class="Function">Q-down-c-1</a> <a id="11658" class="Symbol">=</a> <a id="11660" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9429" class="Function">up-down-closed.T-down-closed</a> <a id="11689" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a>

  <a id="11694" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11694" class="Function">Q-up-c-2</a> <a id="11703" class="Symbol">:</a> <a id="11705" class="Symbol">(</a><a id="11706" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11706" class="Bound">n</a> <a id="11708" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11708" class="Bound">m</a> <a id="11710" class="Symbol">:</a> <a id="11712" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11713" class="Symbol">)</a> <a id="11715" class="Symbol">→</a> <a id="11717" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11719" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11706" class="Bound">n</a> <a id="11721" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11708" class="Bound">m</a> <a id="11723" class="Symbol">→</a> <a id="11725" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11727" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11706" class="Bound">n</a> <a id="11729" class="Symbol">(</a><a id="11730" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11734" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11708" class="Bound">m</a><a id="11735" class="Symbol">)</a>
  <a id="11739" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11694" class="Function">Q-up-c-2</a> <a id="11748" class="Symbol">=</a> <a id="11750" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9206" class="Function">up-down-closed.T-up-closed</a> <a id="11777" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a> <a id="11779" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11472" class="Bound">P-up-c-2</a>

  <a id="11791" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11791" class="Function">Q-semi-dec</a> <a id="11802" class="Symbol">:</a> <a id="11804" class="Symbol">(</a><a id="11805" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11805" class="Bound">n</a> <a id="11807" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11807" class="Bound">m</a> <a id="11809" class="Symbol">:</a> <a id="11811" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11812" class="Symbol">)</a> <a id="11814" class="Symbol">→</a> <a id="11816" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11825" class="Symbol">(</a><a id="11826" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11828" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11805" class="Bound">n</a> <a id="11830" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11807" class="Bound">m</a><a id="11831" class="Symbol">)</a>
  <a id="11835" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11791" class="Function">Q-semi-dec</a> <a id="11846" class="Symbol">=</a> <a id="11848" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9725" class="Function">up-down-closed.T-semi-dec</a> <a id="11874" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a> <a id="11876" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11461" class="Bound">P-semi-dec</a>

  <a id="11890" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11890" class="Function">Q-equivalent-∀∃</a> <a id="11906" class="Symbol">:</a> <a id="11908" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11911" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11911" class="Bound">m</a> <a id="11913" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11915" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11917" href="PropTrunc.html#1594" class="Function">]</a> <a id="11919" class="Symbol">(∀</a> <a id="11922" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11922" class="Bound">n</a> <a id="11924" class="Symbol">→</a> <a id="11926" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="11928" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11922" class="Bound">n</a> <a id="11930" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11911" class="Bound">m</a><a id="11931" class="Symbol">)</a> <a id="11933" href="Iff.html#528" class="Function Operator">↔</a> <a id="11935" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11938" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11938" class="Bound">m</a> <a id="11940" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11942" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11944" href="PropTrunc.html#1594" class="Function">]</a> <a id="11946" class="Symbol">(∀</a> <a id="11949" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11949" class="Bound">n</a> <a id="11951" class="Symbol">→</a> <a id="11953" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a> <a id="11955" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11949" class="Bound">n</a> <a id="11957" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11938" class="Bound">m</a><a id="11958" class="Symbol">)</a>
  <a id="11962" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11890" class="Function">Q-equivalent-∀∃</a> <a id="11978" class="Symbol">=</a> <a id="11980" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#10792" class="Function">up-down-closed.T-equivalent-∃∀</a> <a id="12011" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a>

  <a id="12016" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12016" class="Function">Q-prop</a> <a id="12023" class="Symbol">:</a> <a id="12025" class="Symbol">(</a><a id="12026" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12026" class="Bound">n</a> <a id="12028" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12028" class="Bound">m</a> <a id="12030" class="Symbol">:</a> <a id="12032" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12033" class="Symbol">)</a> <a id="12035" class="Symbol">→</a> <a id="12037" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12044" class="Symbol">(</a><a id="12045" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="12047" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12026" class="Bound">n</a> <a id="12049" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12028" class="Bound">m</a><a id="12050" class="Symbol">)</a>
  <a id="12054" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12016" class="Function">Q-prop</a> <a id="12061" class="Symbol">=</a> <a id="12063" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#9546" class="Function">up-down-closed.T-is-prop</a> <a id="12088" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11452" class="Bound">P</a> <a id="12090" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11454" class="Bound">P-prop</a>

  <a id="12100" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="12102" class="Symbol">:</a> <a id="12104" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12106" class="Symbol">→</a> <a id="12108" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12110" class="Symbol">→</a> <a id="12112" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="12118" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="12120" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12120" class="Bound">m</a> <a id="12122" class="Symbol">=</a> <a id="12124" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24911" class="Function">characteristic-sequence</a> <a id="12148" class="Symbol">(λ</a> <a id="12151" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12151" class="Bound">n</a> <a id="12153" class="Symbol">→</a> <a id="12155" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="12157" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12151" class="Bound">n</a> <a id="12159" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12120" class="Bound">m</a><a id="12160" class="Symbol">)</a> <a id="12162" class="Symbol">(λ</a> <a id="12165" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12165" class="Bound">n</a> <a id="12167" class="Symbol">→</a> <a id="12169" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11791" class="Function">Q-semi-dec</a> <a id="12180" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12165" class="Bound">n</a> <a id="12182" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12120" class="Bound">m</a><a id="12183" class="Symbol">)</a>

  <a id="12188" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12188" class="Function">f-characterisation</a> <a id="12207" class="Symbol">:</a> <a id="12209" class="Symbol">(</a><a id="12210" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12210" class="Bound">m</a> <a id="12212" class="Symbol">:</a> <a id="12214" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12215" class="Symbol">)</a> <a id="12217" class="Symbol">→</a> <a id="12219" class="Symbol">(((</a><a id="12222" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12222" class="Bound">n</a> <a id="12224" class="Symbol">:</a> <a id="12226" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12227" class="Symbol">)</a> <a id="12229" class="Symbol">→</a> <a id="12231" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="12233" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12222" class="Bound">n</a> <a id="12235" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12210" class="Bound">m</a><a id="12236" class="Symbol">)</a> <a id="12238" href="Iff.html#528" class="Function Operator">↔</a> <a id="12240" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="12243" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12245" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12251" class="Symbol">(</a><a id="12252" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="12254" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12210" class="Bound">m</a><a id="12255" class="Symbol">))</a>
  <a id="12260" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12188" class="Function">f-characterisation</a> <a id="12279" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12279" class="Bound">m</a> <a id="12281" class="Symbol">=</a>
   <a id="12286" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#12266" class="Function">characteristic-ordinal-characterisation</a> <a id="12326" class="Symbol">(λ</a> <a id="12329" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12329" class="Bound">n</a> <a id="12331" class="Symbol">→</a> <a id="12333" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="12335" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12329" class="Bound">n</a> <a id="12337" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12279" class="Bound">m</a><a id="12338" class="Symbol">)</a>
                                           <a id="12383" class="Symbol">(λ</a> <a id="12386" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12386" class="Bound">n</a> <a id="12388" class="Symbol">→</a> <a id="12390" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11791" class="Function">Q-semi-dec</a> <a id="12401" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12386" class="Bound">n</a> <a id="12403" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12279" class="Bound">m</a><a id="12404" class="Symbol">)</a>
                                           <a id="12449" class="Symbol">(λ</a> <a id="12452" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12452" class="Bound">n</a> <a id="12454" class="Symbol">→</a> <a id="12456" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12016" class="Function">Q-prop</a> <a id="12463" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12452" class="Bound">n</a> <a id="12465" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12279" class="Bound">m</a><a id="12466" class="Symbol">)</a>
                                           <a id="12511" class="Symbol">(λ</a> <a id="12514" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12514" class="Bound">n</a> <a id="12516" class="Symbol">→</a> <a id="12518" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11600" class="Function">Q-down-c-1</a> <a id="12529" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12514" class="Bound">n</a> <a id="12531" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12279" class="Bound">m</a><a id="12532" class="Symbol">)</a>

  <a id="12537" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12537" class="Function">lim⟨f⁻⟩-increasing-≤</a> <a id="12558" class="Symbol">:</a> <a id="12560" class="Symbol">(</a><a id="12561" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12561" class="Bound">m</a> <a id="12563" class="Symbol">:</a> <a id="12565" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12566" class="Symbol">)</a> <a id="12568" class="Symbol">→</a> <a id="12570" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12576" class="Symbol">(</a><a id="12577" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="12579" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12561" class="Bound">m</a><a id="12580" class="Symbol">)</a> <a id="12582" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12584" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12590" class="Symbol">(</a><a id="12591" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="12593" class="Symbol">(</a><a id="12594" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12598" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12561" class="Bound">m</a><a id="12599" class="Symbol">))</a>
  <a id="12604" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12537" class="Function">lim⟨f⁻⟩-increasing-≤</a> <a id="12625" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12625" class="Bound">m</a> <a id="12627" class="Symbol">=</a>
   <a id="12632" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14446" class="Function">characteristic-ordinal-mono</a>
    <a id="12664" class="Symbol">(λ</a> <a id="12667" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12667" class="Bound">n</a> <a id="12669" class="Symbol">→</a> <a id="12671" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="12673" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12667" class="Bound">n</a> <a id="12675" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12625" class="Bound">m</a><a id="12676" class="Symbol">)</a>
    <a id="12682" class="Symbol">(λ</a> <a id="12685" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12685" class="Bound">n</a> <a id="12687" class="Symbol">→</a> <a id="12689" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="12691" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12685" class="Bound">n</a> <a id="12693" class="Symbol">(</a><a id="12694" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12698" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12625" class="Bound">m</a><a id="12699" class="Symbol">))</a>
    <a id="12706" class="Symbol">(λ</a> <a id="12709" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12709" class="Bound">n</a> <a id="12711" class="Symbol">→</a> <a id="12713" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11694" class="Function">Q-up-c-2</a> <a id="12722" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12709" class="Bound">n</a> <a id="12724" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12625" class="Bound">m</a><a id="12725" class="Symbol">)</a>
    <a id="12731" class="Symbol">(λ</a> <a id="12734" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12734" class="Bound">n</a> <a id="12736" class="Symbol">→</a> <a id="12738" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11791" class="Function">Q-semi-dec</a> <a id="12749" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12734" class="Bound">n</a> <a id="12751" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12625" class="Bound">m</a><a id="12752" class="Symbol">)</a>
    <a id="12758" class="Symbol">(λ</a> <a id="12761" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12761" class="Bound">n</a> <a id="12763" class="Symbol">→</a> <a id="12765" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11791" class="Function">Q-semi-dec</a> <a id="12776" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12761" class="Bound">n</a> <a id="12778" class="Symbol">(</a><a id="12779" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12783" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12625" class="Bound">m</a><a id="12784" class="Symbol">))</a>

  <a id="12790" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12790" class="Function">lim⟨f⁻⟩-monotone</a> <a id="12807" class="Symbol">:</a> <a id="12809" class="Symbol">(</a><a id="12810" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12810" class="Bound">m</a> <a id="12812" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12812" class="Bound">n</a> <a id="12814" class="Symbol">:</a> <a id="12816" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12817" class="Symbol">)</a> <a id="12819" class="Symbol">→</a> <a id="12821" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12810" class="Bound">m</a> <a id="12823" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="12827" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12812" class="Bound">n</a> <a id="12829" class="Symbol">→</a> <a id="12831" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12837" class="Symbol">(</a><a id="12838" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="12840" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12810" class="Bound">m</a><a id="12841" class="Symbol">)</a> <a id="12843" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12845" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12851" class="Symbol">(</a><a id="12852" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="12854" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12812" class="Bound">n</a><a id="12855" class="Symbol">)</a>
  <a id="12859" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12790" class="Function">lim⟨f⁻⟩-monotone</a> <a id="12876" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12876" class="Bound">m</a> <a id="12878" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12878" class="Bound">n</a> <a id="12880" class="Symbol">=</a> <a id="12882" href="BrouwerTree.Arithmetic.Properties.html#1848" class="Function">increasing-≤→monotone</a> <a id="12904" class="Symbol">(</a><a id="12905" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12537" class="Function">lim⟨f⁻⟩-increasing-≤</a><a id="12925" class="Symbol">)</a>

  <a id="12930" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a> <a id="12932" class="Symbol">:</a> <a id="12934" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12936" class="Symbol">→</a> <a id="12938" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="12944" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a> <a id="12946" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12946" class="Bound">k</a> <a id="12948" class="Symbol">=</a> <a id="12950" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a> <a id="12973" class="Symbol">(λ</a> <a id="12976" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12976" class="Bound">n</a> <a id="12978" class="Symbol">→</a> <a id="12980" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="12982" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12976" class="Bound">n</a> <a id="12984" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12946" class="Bound">k</a><a id="12985" class="Symbol">)</a> <a id="12987" class="Symbol">(λ</a> <a id="12990" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12990" class="Bound">n</a> <a id="12992" class="Symbol">→</a> <a id="12994" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11791" class="Function">Q-semi-dec</a> <a id="13005" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12990" class="Bound">n</a> <a id="13007" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12946" class="Bound">k</a><a id="13008" class="Symbol">)</a> <a id="13010" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13012" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13014" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12946" class="Bound">k</a>

  <a id="13019" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13019" class="Function">θ↑</a> <a id="13022" class="Symbol">:</a> <a id="13024" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="13035" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a>
  <a id="13039" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13019" class="Function">θ↑</a> <a id="13042" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13042" class="Bound">k</a> <a id="13044" class="Symbol">=</a> <a id="13046" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="13055" class="Symbol">(</a><a id="13056" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="13063" class="Symbol">{</a><a id="13064" class="Argument">y</a> <a id="13066" class="Symbol">=</a> <a id="13068" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13070" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13042" class="Bound">k</a><a id="13071" class="Symbol">}</a> <a id="13073" class="Symbol">(</a><a id="13074" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12537" class="Function">lim⟨f⁻⟩-increasing-≤</a> <a id="13095" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13042" class="Bound">k</a><a id="13096" class="Symbol">)</a> <a id="13098" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="13104" class="Symbol">)</a> <a id="13106" class="Symbol">(</a><a id="13107" href="BrouwerTree.Arithmetic.html#1693" class="Function">x+-mono-&lt;</a> <a id="13117" class="Symbol">(</a><a id="13118" href="BrouwerTree.Core.html#2426" class="Function">ι-increasing</a> <a id="13131" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13042" class="Bound">k</a><a id="13132" class="Symbol">))</a>

  <a id="13138" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13138" class="Function">[1]</a> <a id="13142" class="Symbol">:</a> <a id="13144" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="13147" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13147" class="Bound">m</a> <a id="13149" href="PropTrunc.html#1594" class="Function">∈</a> <a id="13151" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13153" href="PropTrunc.html#1594" class="Function">]</a> <a id="13155" class="Symbol">(∀</a> <a id="13158" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13158" class="Bound">n</a> <a id="13160" class="Symbol">→</a> <a id="13162" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="13164" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13158" class="Bound">n</a> <a id="13166" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13147" class="Bound">m</a><a id="13167" class="Symbol">)</a> <a id="13169" class="Symbol">→</a> <a id="13171" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13174" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13176" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13178" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13180" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13186" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a>
  <a id="13190" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13138" class="Function">[1]</a> <a id="13194" class="Symbol">=</a> <a id="13196" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="13203" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="13213" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13231" class="Function">[1]&#39;</a>
   <a id="13221" class="Keyword">where</a>
    <a id="13231" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13231" class="Function">[1]&#39;</a> <a id="13236" class="Symbol">:</a> <a id="13238" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13241" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13241" class="Bound">m</a> <a id="13243" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13245" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13247" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13249" class="Symbol">(∀</a> <a id="13252" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13252" class="Bound">n</a>  <a id="13255" class="Symbol">→</a> <a id="13257" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="13259" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13252" class="Bound">n</a> <a id="13261" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13241" class="Bound">m</a><a id="13262" class="Symbol">)</a> <a id="13264" class="Symbol">→</a> <a id="13266" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13269" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13271" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13273" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13275" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13281" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a>
    <a id="13287" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13231" class="Function">[1]&#39;</a> <a id="13292" class="Symbol">(</a><a id="13293" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a> <a id="13295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13297" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13297" class="Bound">q</a><a id="13298" class="Symbol">)</a> <a id="13300" class="Symbol">=</a> <a id="13302" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="13315" class="Symbol">(λ</a> <a id="13318" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13318" class="Bound">k</a> <a id="13320" class="Symbol">→</a> <a id="13322" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a> <a id="13324" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#253" class="Primitive Operator">N+</a> <a id="13327" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13318" class="Bound">k</a> <a id="13329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13331" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="13339" class="Symbol">(</a><a id="13340" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13373" class="Function">[2]</a> <a id="13344" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13318" class="Bound">k</a><a id="13345" class="Symbol">)</a> <a id="13347" class="Symbol">(</a><a id="13348" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13492" class="Function">[3]</a> <a id="13352" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13318" class="Bound">k</a><a id="13353" class="Symbol">))</a>
     <a id="13361" class="Keyword">where</a>
      <a id="13373" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13373" class="Function">[2]</a> <a id="13377" class="Symbol">:</a> <a id="13379" class="Symbol">(</a><a id="13380" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13380" class="Bound">k</a> <a id="13382" class="Symbol">:</a> <a id="13384" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13385" class="Symbol">)</a> <a id="13387" class="Symbol">→</a> <a id="13389" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13392" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13394" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13396" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13380" class="Bound">k</a> <a id="13398" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13400" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13406" class="Symbol">(</a><a id="13407" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="13409" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a><a id="13410" class="Symbol">)</a> <a id="13412" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13414" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13416" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13380" class="Bound">k</a>
      <a id="13424" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13373" class="Function">[2]</a> <a id="13428" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13428" class="Bound">k</a> <a id="13430" class="Symbol">=</a> <a id="13432" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="13439" class="Symbol">{</a><a id="13440" class="Argument">y</a> <a id="13442" class="Symbol">=</a> <a id="13444" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13446" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13428" class="Bound">k</a><a id="13447" class="Symbol">}</a> <a id="13449" class="Symbol">(</a><a id="13450" href="Iff.html#613" class="Function">lr</a> <a id="13453" class="Symbol">(</a><a id="13454" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12188" class="Function">f-characterisation</a> <a id="13473" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a><a id="13474" class="Symbol">)</a> <a id="13476" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13297" class="Bound">q</a><a id="13477" class="Symbol">)</a> <a id="13479" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>
      <a id="13492" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13492" class="Function">[3]</a> <a id="13496" class="Symbol">:</a> <a id="13498" class="Symbol">(</a><a id="13499" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13499" class="Bound">k</a> <a id="13501" class="Symbol">:</a> <a id="13503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13504" class="Symbol">)</a> <a id="13506" class="Symbol">→</a> <a id="13508" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13514" class="Symbol">(</a><a id="13515" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="13517" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a><a id="13518" class="Symbol">)</a> <a id="13520" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13522" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13524" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13499" class="Bound">k</a> <a id="13526" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13528" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13534" class="Symbol">(</a><a id="13535" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="13537" class="Symbol">(</a><a id="13538" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a> <a id="13540" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#253" class="Primitive Operator">N+</a> <a id="13543" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13499" class="Bound">k</a><a id="13544" class="Symbol">))</a> <a id="13547" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13549" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13551" class="Symbol">(</a><a id="13552" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a> <a id="13554" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#253" class="Primitive Operator">N+</a> <a id="13557" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13499" class="Bound">k</a><a id="13558" class="Symbol">)</a>
      <a id="13566" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13492" class="Function">[3]</a> <a id="13570" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13570" class="Bound">k</a> <a id="13572" class="Symbol">=</a> <a id="13574" href="BrouwerTree.Arithmetic.html#1568" class="Function">+-mono</a> <a id="13581" class="Symbol">{</a><a id="13582" class="Argument">y</a> <a id="13584" class="Symbol">=</a> <a id="13586" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13588" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13570" class="Bound">k</a><a id="13589" class="Symbol">}</a> <a id="13591" class="Symbol">(</a><a id="13592" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12790" class="Function">lim⟨f⁻⟩-monotone</a> <a id="13609" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a> <a id="13611" class="Symbol">(</a><a id="13612" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a> <a id="13614" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#253" class="Primitive Operator">N+</a> <a id="13617" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13570" class="Bound">k</a><a id="13618" class="Symbol">)</a> <a id="13620" href="Cubical.Data.Nat.Order.html#1524" class="Function">N.≤SumLeft</a><a id="13630" class="Symbol">)</a> <a id="13632" class="Symbol">(</a><a id="13633" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="13640" class="Symbol">(</a><a id="13641" href="Cubical.Data.Nat.Order.html#1345" class="Function">N.≤SumRight</a> <a id="13653" class="Symbol">{</a><a id="13654" class="Argument">k</a> <a id="13656" class="Symbol">=</a> <a id="13658" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13293" class="Bound">m</a><a id="13659" class="Symbol">}))</a>

  <a id="13666" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13666" class="Function">[4]</a> <a id="13670" class="Symbol">:</a> <a id="13672" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13675" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13677" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13679" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13681" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13687" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a> <a id="13689" class="Symbol">→</a> <a id="13691" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="13694" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13694" class="Bound">m</a> <a id="13696" href="PropTrunc.html#1594" class="Function">∈</a> <a id="13698" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13700" href="PropTrunc.html#1594" class="Function">]</a> <a id="13702" class="Symbol">(∀</a> <a id="13705" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13705" class="Bound">n</a> <a id="13707" class="Symbol">→</a> <a id="13709" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="13711" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13705" class="Bound">n</a> <a id="13713" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13694" class="Bound">m</a><a id="13714" class="Symbol">)</a>
  <a id="13718" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13666" class="Function">[4]</a> <a id="13722" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13722" class="Bound">l</a> <a id="13724" class="Symbol">=</a> <a id="13726" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="13733" class="Symbol">(λ</a> <a id="13736" class="Symbol">(</a><a id="13737" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13737" class="Bound">m</a> <a id="13739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13741" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13741" class="Bound">p</a><a id="13742" class="Symbol">)</a> <a id="13744" class="Symbol">→</a> <a id="13746" class="Symbol">(</a><a id="13747" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13737" class="Bound">m</a> <a id="13749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13751" href="Iff.html#671" class="Function">rl</a> <a id="13754" class="Symbol">(</a><a id="13755" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12188" class="Function">f-characterisation</a> <a id="13774" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13737" class="Bound">m</a><a id="13775" class="Symbol">)</a> <a id="13777" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13741" class="Bound">p</a><a id="13778" class="Symbol">))</a> <a id="13781" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13969" class="Function">[7]</a>
   <a id="13788" class="Keyword">where</a>
    <a id="13798" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13798" class="Function">[5]</a> <a id="13802" class="Symbol">:</a> <a id="13804" class="Symbol">(λ</a> <a id="13807" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13807" class="Bound">n</a> <a id="13809" class="Symbol">→</a> <a id="13811" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13814" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13816" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13818" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13807" class="Bound">n</a><a id="13819" class="Symbol">)</a> <a id="13821" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="13823" class="Symbol">(λ</a> <a id="13826" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13826" class="Bound">k</a> <a id="13828" class="Symbol">→</a> <a id="13830" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13836" class="Symbol">(</a><a id="13837" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="13839" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13826" class="Bound">k</a><a id="13840" class="Symbol">)</a> <a id="13842" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13844" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13846" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13826" class="Bound">k</a><a id="13847" class="Symbol">)</a>
    <a id="13853" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13798" class="Function">[5]</a> <a id="13857" class="Symbol">=</a> <a id="13859" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="13884" class="Symbol">(λ</a> <a id="13887" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13887" class="Bound">n</a> <a id="13889" class="Symbol">→</a> <a id="13891" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13894" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13896" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13898" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13887" class="Bound">n</a><a id="13899" class="Symbol">)</a> <a id="13901" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a> <a id="13903" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13722" class="Bound">l</a>
    <a id="13909" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13909" class="Function">[6]</a> <a id="13913" class="Symbol">:</a> <a id="13915" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="13918" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13918" class="Bound">n</a> <a id="13920" href="PropTrunc.html#1594" class="Function">∈</a> <a id="13922" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13924" href="PropTrunc.html#1594" class="Function">]</a> <a id="13926" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13929" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13931" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13937" class="Symbol">(</a><a id="13938" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="13940" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13918" class="Bound">n</a><a id="13941" class="Symbol">)</a> <a id="13943" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13945" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13947" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13918" class="Bound">n</a>
    <a id="13953" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13909" class="Function">[6]</a> <a id="13957" class="Symbol">=</a> <a id="13959" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13798" class="Function">[5]</a> <a id="13963" class="Number">0</a>
    <a id="13969" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13969" class="Function">[7]</a> <a id="13973" class="Symbol">:</a> <a id="13975" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="13978" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13978" class="Bound">n</a> <a id="13980" href="PropTrunc.html#1594" class="Function">∈</a> <a id="13982" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13984" href="PropTrunc.html#1594" class="Function">]</a> <a id="13986" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="13989" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13991" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13997" class="Symbol">(</a><a id="13998" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="14000" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13978" class="Bound">n</a><a id="14001" class="Symbol">)</a>
    <a id="14007" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13969" class="Function">[7]</a> <a id="14011" class="Symbol">=</a> <a id="14013" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="14020" class="Symbol">(λ</a> <a id="14023" class="Symbol">(</a><a id="14024" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14024" class="Bound">n</a> <a id="14026" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14028" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14028" class="Bound">p</a><a id="14029" class="Symbol">)</a> <a id="14031" class="Symbol">→</a> <a id="14033" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14024" class="Bound">n</a> <a id="14035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14037" href="BrouwerTree.Arithmetic.Properties.html#7664" class="Function">cancel-finite-limit-≤</a> <a id="14059" class="Symbol">(λ</a> <a id="14062" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14062" class="Bound">n</a> <a id="14064" class="Symbol">→</a> <a id="14066" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14068" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14070" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14072" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14062" class="Bound">n</a><a id="14073" class="Symbol">)</a> <a id="14075" class="Symbol">(</a><a id="14076" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14082" class="Symbol">(</a><a id="14083" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12100" class="Function">f</a> <a id="14085" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14024" class="Bound">n</a><a id="14086" class="Symbol">))</a> <a id="14089" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14024" class="Bound">n</a> <a id="14091" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14028" class="Bound">p</a><a id="14092" class="Symbol">)</a> <a id="14094" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13909" class="Function">[6]</a>

  <a id="14101" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14101" class="Function">[8]</a> <a id="14105" class="Symbol">:</a> <a id="14107" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="14123" class="Symbol">(</a><a id="14124" href="BrouwerTree.Arithmetic.Properties.html#16375" class="Function">ω²</a> <a id="14127" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="14129" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14130" class="Symbol">)</a> <a id="14132" class="Symbol">(</a><a id="14133" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="14136" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14136" class="Bound">m</a> <a id="14138" href="PropTrunc.html#1594" class="Function">∈</a> <a id="14140" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14142" href="PropTrunc.html#1594" class="Function">]</a> <a id="14144" class="Symbol">(∀</a> <a id="14147" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14147" class="Bound">n</a> <a id="14149" class="Symbol">→</a> <a id="14151" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11553" class="Function">Q</a> <a id="14153" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14147" class="Bound">n</a> <a id="14155" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14136" class="Bound">m</a><a id="14156" class="Symbol">))</a>
  <a id="14161" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#14101" class="Function">[8]</a> <a id="14165" class="Symbol">=</a>  <a id="14168" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14174" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#12930" class="Function">θ</a> <a id="14176" class="Symbol">{</a><a id="14177" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13019" class="Function">θ↑</a><a id="14179" class="Symbol">}</a> <a id="14181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14183" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13138" class="Function">[1]</a> <a id="14187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14189" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#13666" class="Function">[4]</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.Sierpinski.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.Sierpinski</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--erasure</a> <a id="47" class="Symbol">#-}</a>
<a id="51" class="Keyword">module</a> <a id="58" href="BrouwerTree.OrdinalDecidability.Sierpinski.html" class="Module">BrouwerTree.OrdinalDecidability.Sierpinski</a> <a id="101" class="Keyword">where</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="148" class="Keyword">hiding</a> <a id="155" class="Symbol">(</a><a id="156" href="Cubical.Core.Primitives.html#429" class="Primitive">_∨_</a><a id="159" class="Symbol">;</a> <a id="161" href="Cubical.Core.Primitives.html#380" class="Primitive">_∧_</a><a id="164" class="Symbol">)</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="316" class="Symbol">as</a> <a id="319" class="Module">Nat</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="413" class="Keyword">hiding</a> <a id="420" class="Symbol">(</a><a id="421" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="422" class="Symbol">;</a> <a id="424" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="432" class="Symbol">;</a> <a id="434" href="Cubical.Core.Primitives.html#429" class="Primitive">_∨_</a><a id="437" class="Symbol">;</a> <a id="439" href="Cubical.Core.Primitives.html#380" class="Primitive">_∧_</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="475" class="Symbol">as</a> <a id="478" class="Module">Empty</a> <a id="484" class="Keyword">renaming</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="496" class="Symbol">to</a> <a id="499" class="Datatype">Empty</a><a id="504" class="Symbol">)</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Iff.html" class="Module">Iff</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>

<a id="705" class="Keyword">private</a>
  <a id="715" class="Keyword">variable</a>
    <a id="728" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a> <a id="730" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#730" class="Generalizable">ℓ&#39;</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="742" class="Keyword">mutual</a>

  <a id="752" class="Comment">-- The free ω-complete cpo on Unit</a>
  <a id="789" class="Keyword">data</a> <a id="𝕊"></a><a id="794" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="796" class="Symbol">:</a> <a id="798" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="803" class="Keyword">where</a>
    <a id="𝕊.⊤"></a><a id="813" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="815" class="Symbol">:</a> <a id="817" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>
    <a id="𝕊.⊥"></a><a id="823" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="825" class="Symbol">:</a> <a id="827" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>
    <a id="𝕊.⋁"></a><a id="833" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="835" class="Symbol">:</a> <a id="837" class="Symbol">(</a><a id="838" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="840" class="Symbol">→</a> <a id="842" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="843" class="Symbol">)</a> <a id="845" class="Symbol">-&gt;</a> <a id="848" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>
    <a id="𝕊.∨-comm"></a><a id="854" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="861" class="Symbol">:</a> <a id="863" class="Symbol">∀</a> <a id="865" class="Symbol">{</a><a id="866" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#866" class="Bound">x</a> <a id="868" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#868" class="Bound">y</a><a id="869" class="Symbol">}</a> <a id="871" class="Symbol">→</a> <a id="873" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#866" class="Bound">x</a> <a id="875" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="877" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#868" class="Bound">y</a> <a id="879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="881" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#868" class="Bound">y</a> <a id="883" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="885" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#866" class="Bound">x</a>
    <a id="𝕊.∨-assoc"></a><a id="891" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">∀</a> <a id="903" class="Symbol">{</a><a id="904" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#904" class="Bound">x</a> <a id="906" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#906" class="Bound">y</a> <a id="908" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#908" class="Bound">z</a><a id="909" class="Symbol">}</a> <a id="911" class="Symbol">→</a> <a id="913" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#904" class="Bound">x</a> <a id="915" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="917" class="Symbol">(</a><a id="918" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#906" class="Bound">y</a> <a id="920" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="922" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#908" class="Bound">z</a><a id="923" class="Symbol">)</a> <a id="925" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="927" class="Symbol">(</a><a id="928" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#904" class="Bound">x</a> <a id="930" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="932" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#906" class="Bound">y</a><a id="933" class="Symbol">)</a> <a id="935" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="937" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#908" class="Bound">z</a>
    <a id="𝕊.∨-idem"></a><a id="943" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">∀</a> <a id="954" class="Symbol">{</a><a id="955" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#955" class="Bound">x</a><a id="956" class="Symbol">}</a> <a id="958" class="Symbol">→</a> <a id="960" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#955" class="Bound">x</a> <a id="962" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="964" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#955" class="Bound">x</a> <a id="966" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="968" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#955" class="Bound">x</a>
    <a id="𝕊.∨-bot"></a><a id="974" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a> <a id="980" class="Symbol">:</a> <a id="982" class="Symbol">∀</a> <a id="984" class="Symbol">{</a><a id="985" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#985" class="Bound">x</a><a id="986" class="Symbol">}</a> <a id="988" class="Symbol">→</a> <a id="990" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#985" class="Bound">x</a> <a id="992" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="994" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="998" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#985" class="Bound">x</a>
    <a id="𝕊.∨-absorb"></a><a id="1004" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">∀</a> <a id="1017" class="Symbol">{</a><a id="1018" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1018" class="Bound">s</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="1027" class="Symbol">}</a> <a id="1029" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1029" class="Bound">n</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1018" class="Bound">s</a> <a id="1035" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1029" class="Bound">n</a> <a id="1037" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="1039" class="Symbol">(</a><a id="1040" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="1042" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1018" class="Bound">s</a><a id="1043" class="Symbol">)</a> <a id="1045" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1047" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="1049" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1018" class="Bound">s</a>
    <a id="𝕊.∨-distr"></a><a id="1055" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="1063" class="Symbol">:</a> <a id="1065" class="Symbol">∀</a> <a id="1067" class="Symbol">{</a><a id="1068" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1068" class="Bound">s</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="1077" class="Symbol">}</a> <a id="1079" class="Symbol">{</a><a id="1080" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1080" class="Bound">x</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1080" class="Bound">x</a> <a id="1087" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="1089" class="Symbol">(</a><a id="1090" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="1092" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1068" class="Bound">s</a><a id="1093" class="Symbol">)</a> <a id="1095" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1097" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="1099" class="Symbol">(λ</a> <a id="1102" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1102" class="Bound">n</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1080" class="Bound">x</a> <a id="1108" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="1110" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1068" class="Bound">s</a> <a id="1112" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1102" class="Bound">n</a><a id="1113" class="Symbol">)</a>
    <a id="𝕊.isSet𝕊"></a><a id="1119" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1134" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>

  <a id="_∨_"></a><a id="1139" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">_∨_</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>
  <a id="1157" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1157" class="Bound">x</a> <a id="1159" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="1161" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1161" class="Bound">y</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="1176" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1157" class="Bound">x</a> <a id="1178" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1161" class="Bound">y</a><a id="1179" class="Symbol">)</a>


<a id="1183" class="Keyword">module</a> <a id="1190" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1190" class="Module">_</a> <a id="1192" class="Symbol">(</a><a id="1193" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1206" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="1207" class="Symbol">)(</a><a id="1209" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="1219" class="Symbol">:</a> <a id="1221" class="Symbol">(</a><a id="1222" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1222" class="Bound">x</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1238" class="Symbol">(</a><a id="1239" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1241" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1222" class="Bound">x</a><a id="1242" class="Symbol">))</a>
         <a id="1254" class="Symbol">(</a><a id="1255" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1255" class="Bound">p⊤</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1262" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="1263" class="Symbol">)(</a><a id="1265" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1265" class="Bound">p⊥</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1272" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a><a id="1273" class="Symbol">)</a>
         <a id="1284" class="Comment">-- we split up the p⋁ case into head and tail to please the</a>
         <a id="1353" class="Comment">-- termination checker, due to the `caseNat`s involved</a>
         <a id="1417" class="Symbol">(</a><a id="1418" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1421" class="Symbol">:</a> <a id="1423" class="Symbol">∀</a> <a id="1425" class="Symbol">{</a><a id="1426" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1426" class="Bound">s</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1433" class="Symbol">(</a><a id="1434" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1426" class="Bound">s</a> <a id="1436" class="Number">0</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" class="Symbol">((</a><a id="1443" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1443" class="Bound">n</a> <a id="1445" class="Symbol">:</a> <a id="1447" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1448" class="Symbol">)</a> <a id="1450" class="Symbol">-&gt;</a> <a id="1453" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1455" class="Symbol">(</a><a id="1456" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1426" class="Bound">s</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1463" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1443" class="Bound">n</a><a id="1464" class="Symbol">)))</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1472" class="Symbol">(</a><a id="1473" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="1475" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1426" class="Bound">s</a><a id="1476" class="Symbol">))</a>
       <a id="1486" class="Keyword">where</a>

  <a id="1495" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1502" class="Symbol">:</a> <a id="1504" class="Symbol">(</a><a id="1505" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1505" class="Bound">x</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">-&gt;</a> <a id="1515" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1193" class="Bound">P</a> <a id="1517" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1505" class="Bound">x</a>
  <a id="1521" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1528" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1255" class="Bound">p⊤</a>
  <a id="1537" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1265" class="Bound">p⊥</a>
  <a id="1553" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1560" class="Symbol">(</a><a id="1561" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="1563" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1563" class="Bound">s</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1571" class="Symbol">(</a><a id="1572" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1579" class="Symbol">(</a><a id="1580" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1563" class="Bound">s</a> <a id="1582" class="Number">0</a><a id="1583" class="Symbol">))</a> <a id="1586" class="Symbol">(λ</a> <a id="1589" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1589" class="Bound">n</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1600" class="Symbol">(</a><a id="1601" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1563" class="Bound">s</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1608" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1589" class="Bound">n</a><a id="1609" class="Symbol">)))</a>
  <a id="1615" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1622" class="Symbol">(</a><a id="1623" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="1630" class="Symbol">{</a><a id="1631" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1631" class="Bound">x</a><a id="1632" class="Symbol">}</a> <a id="1634" class="Symbol">{</a><a id="1635" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1635" class="Bound">y</a><a id="1636" class="Symbol">}</a> <a id="1638" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1638" class="Bound">i</a><a id="1639" class="Symbol">)</a> <a id="1641" class="Symbol">=</a>
   <a id="1646" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="1659" class="Symbol">(λ</a> <a id="1662" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1662" class="Bound">i</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="1676" class="Symbol">(</a><a id="1677" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="1684" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1662" class="Bound">i</a><a id="1685" class="Symbol">))</a>
                <a id="1704" class="Symbol">(</a><a id="1705" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1708" class="Symbol">(</a><a id="1709" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1716" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1631" class="Bound">x</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">(λ</a> <a id="1722" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1722" class="Bound">n</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1733" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1635" class="Bound">y</a><a id="1734" class="Symbol">))</a>
                <a id="1753" class="Symbol">(</a><a id="1754" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1757" class="Symbol">(</a><a id="1758" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1765" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1635" class="Bound">y</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">(λ</a> <a id="1771" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1771" class="Bound">n</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1782" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1631" class="Bound">x</a><a id="1783" class="Symbol">))</a> <a id="1786" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1638" class="Bound">i</a>
  <a id="1790" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1797" class="Symbol">(</a><a id="1798" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="1806" class="Symbol">{</a><a id="1807" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1807" class="Bound">x</a><a id="1808" class="Symbol">}</a> <a id="1810" class="Symbol">{</a><a id="1811" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1811" class="Bound">y</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">{</a><a id="1815" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1815" class="Bound">z</a><a id="1816" class="Symbol">}</a> <a id="1818" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1818" class="Bound">i</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">=</a>
   <a id="1826" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="1839" class="Symbol">(λ</a> <a id="1842" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1842" class="Bound">i</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="1856" class="Symbol">(</a><a id="1857" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="1865" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1842" class="Bound">i</a><a id="1866" class="Symbol">))</a>
                <a id="1885" class="Symbol">(</a><a id="1886" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1889" class="Symbol">(</a><a id="1890" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1897" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1807" class="Bound">x</a><a id="1898" class="Symbol">)</a>
                    <a id="1920" class="Symbol">(λ</a> <a id="1923" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1923" class="Bound">_</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1930" class="Symbol">(</a><a id="1931" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1938" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1811" class="Bound">y</a><a id="1939" class="Symbol">)</a> <a id="1941" class="Symbol">(λ</a> <a id="1944" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1944" class="Bound">_</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1955" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1815" class="Bound">z</a><a id="1956" class="Symbol">)))</a>
                <a id="1976" class="Symbol">(</a><a id="1977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1980" class="Symbol">(</a><a id="1981" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="1984" class="Symbol">(</a><a id="1985" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="1992" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1807" class="Bound">x</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">(λ</a> <a id="1998" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1998" class="Bound">n</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2009" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1811" class="Bound">y</a><a id="2010" class="Symbol">))</a>
                    <a id="2033" class="Symbol">(λ</a> <a id="2036" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2036" class="Bound">n</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2047" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1815" class="Bound">z</a><a id="2048" class="Symbol">))</a> <a id="2051" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1818" class="Bound">i</a>
  <a id="2055" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2062" class="Symbol">(</a><a id="2063" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="2070" class="Symbol">{</a><a id="2071" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2071" class="Bound">x</a><a id="2072" class="Symbol">}</a> <a id="2074" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2074" class="Bound">i</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">=</a>
   <a id="2082" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2095" class="Symbol">(λ</a> <a id="2098" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2098" class="Bound">i</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="2112" class="Symbol">(</a><a id="2113" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="2120" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2098" class="Bound">i</a><a id="2121" class="Symbol">))</a>
                <a id="2140" class="Symbol">(</a><a id="2141" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2144" class="Symbol">(</a><a id="2145" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2152" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2071" class="Bound">x</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">(λ</a> <a id="2158" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2158" class="Bound">n</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2169" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2071" class="Bound">x</a><a id="2170" class="Symbol">))</a>
                <a id="2189" class="Symbol">(</a><a id="2190" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2197" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2071" class="Bound">x</a><a id="2198" class="Symbol">)</a> <a id="2200" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2074" class="Bound">i</a>
  <a id="2204" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2211" class="Symbol">(</a><a id="2212" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a> <a id="2218" class="Symbol">{</a><a id="2219" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2219" class="Bound">x</a><a id="2220" class="Symbol">}</a> <a id="2222" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2222" class="Bound">i</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">=</a>
   <a id="2230" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2243" class="Symbol">(λ</a> <a id="2246" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2246" class="Bound">i</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="2260" class="Symbol">(</a><a id="2261" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a> <a id="2267" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2246" class="Bound">i</a><a id="2268" class="Symbol">))</a>
                <a id="2287" class="Symbol">(</a><a id="2288" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2291" class="Symbol">(</a><a id="2292" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2299" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2219" class="Bound">x</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">(λ</a> <a id="2305" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2305" class="Bound">n</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1265" class="Bound">p⊥</a><a id="2311" class="Symbol">))</a>
                <a id="2330" class="Symbol">(</a><a id="2331" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2338" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2219" class="Bound">x</a><a id="2339" class="Symbol">)</a> <a id="2341" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2222" class="Bound">i</a>
  <a id="2345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2352" class="Symbol">(</a><a id="2353" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="2362" class="Symbol">{</a><a id="2363" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2363" class="Bound">s</a><a id="2364" class="Symbol">}</a> <a id="2366" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2366" class="Bound">n</a> <a id="2368" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2368" class="Bound">i</a><a id="2369" class="Symbol">)</a> <a id="2371" class="Symbol">=</a>
   <a id="2376" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2389" class="Symbol">(λ</a> <a id="2392" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2392" class="Bound">i</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="2406" class="Symbol">(</a><a id="2407" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="2416" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2366" class="Bound">n</a> <a id="2418" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2392" class="Bound">i</a><a id="2419" class="Symbol">))</a>
                <a id="2438" class="Symbol">(</a><a id="2439" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2442" class="Symbol">(</a><a id="2443" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2450" class="Symbol">(</a><a id="2451" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2363" class="Bound">s</a> <a id="2453" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2366" class="Bound">n</a><a id="2454" class="Symbol">))</a>
                    <a id="2477" class="Symbol">(λ</a> <a id="2480" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2480" class="Bound">_</a> <a id="2482" class="Symbol">→</a> <a id="2484" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2487" class="Symbol">(</a><a id="2488" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2495" class="Symbol">(</a><a id="2496" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2363" class="Bound">s</a> <a id="2498" class="Number">0</a><a id="2499" class="Symbol">))</a> <a id="2502" class="Symbol">(λ</a> <a id="2505" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2505" class="Bound">k</a> <a id="2507" class="Symbol">→</a> <a id="2509" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2516" class="Symbol">(</a><a id="2517" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2363" class="Bound">s</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2524" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2505" class="Bound">k</a><a id="2525" class="Symbol">)))))</a>
                    <a id="2551" class="Symbol">(</a><a id="2552" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2555" class="Symbol">(</a><a id="2556" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2563" class="Symbol">(</a><a id="2564" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2363" class="Bound">s</a> <a id="2566" class="Number">0</a><a id="2567" class="Symbol">))</a> <a id="2570" class="Symbol">(λ</a> <a id="2573" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2573" class="Bound">n</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2584" class="Symbol">(</a><a id="2585" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2363" class="Bound">s</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2592" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2573" class="Bound">n</a><a id="2593" class="Symbol">))))</a> <a id="2598" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2368" class="Bound">i</a>
  <a id="2602" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2609" class="Symbol">(</a><a id="2610" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="2618" class="Symbol">{</a><a id="2619" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2619" class="Bound">s</a><a id="2620" class="Symbol">}</a> <a id="2622" class="Symbol">{</a><a id="2623" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2623" class="Bound">x</a><a id="2624" class="Symbol">}</a> <a id="2626" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2626" class="Bound">i</a><a id="2627" class="Symbol">)</a> <a id="2629" class="Symbol">=</a>
   <a id="2634" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2647" class="Symbol">(λ</a> <a id="2650" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2650" class="Bound">i</a> <a id="2652" class="Symbol">→</a> <a id="2654" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="2664" class="Symbol">(</a><a id="2665" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="2673" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2650" class="Bound">i</a><a id="2674" class="Symbol">))</a>
                <a id="2693" class="Symbol">(</a><a id="2694" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2697" class="Symbol">(</a><a id="2698" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2705" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2623" class="Bound">x</a><a id="2706" class="Symbol">)</a>
                    <a id="2728" class="Symbol">(λ</a> <a id="2731" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2731" class="Bound">_</a> <a id="2733" class="Symbol">→</a> <a id="2735" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2738" class="Symbol">(</a><a id="2739" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2746" class="Symbol">(</a><a id="2747" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2619" class="Bound">s</a> <a id="2749" class="Number">0</a><a id="2750" class="Symbol">))</a> <a id="2753" class="Symbol">(λ</a> <a id="2756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2756" class="Bound">n</a> <a id="2758" class="Symbol">→</a> <a id="2760" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2767" class="Symbol">(</a><a id="2768" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2619" class="Bound">s</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2775" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2756" class="Bound">n</a><a id="2776" class="Symbol">)))))</a>
                <a id="2798" class="Symbol">(</a><a id="2799" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2802" class="Symbol">(</a><a id="2803" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2806" class="Symbol">(</a><a id="2807" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2814" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2623" class="Bound">x</a><a id="2815" class="Symbol">)</a>
                    <a id="2837" class="Symbol">(λ</a> <a id="2840" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2840" class="Bound">n</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2851" class="Symbol">(</a><a id="2852" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2619" class="Bound">s</a> <a id="2854" class="Number">0</a><a id="2855" class="Symbol">)))</a>
                    <a id="2879" class="Symbol">(λ</a> <a id="2882" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2882" class="Bound">n</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1418" class="Bound">p⋁</a> <a id="2889" class="Symbol">(</a><a id="2890" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2897" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2623" class="Bound">x</a><a id="2898" class="Symbol">)</a> <a id="2900" class="Symbol">(λ</a> <a id="2903" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2903" class="Bound">n₁</a> <a id="2906" class="Symbol">→</a> <a id="2908" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2915" class="Symbol">(</a><a id="2916" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2619" class="Bound">s</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2923" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2882" class="Bound">n</a><a id="2924" class="Symbol">)))))</a> <a id="2930" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2626" class="Bound">i</a>
  <a id="2934" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="2941" class="Symbol">(</a><a id="2942" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="2949" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2949" class="Bound">x</a> <a id="2951" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2951" class="Bound">y</a> <a id="2953" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2953" class="Bound">p</a> <a id="2955" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2955" class="Bound">q</a> <a id="2957" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2957" class="Bound">i</a> <a id="2959" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2959" class="Bound">j</a><a id="2960" class="Symbol">)</a> <a id="2962" class="Symbol">=</a>
   <a id="2967" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="2982" class="Symbol">(λ</a> <a id="2985" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2985" class="Bound">i</a> <a id="2987" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2987" class="Bound">j</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1209" class="Bound">isProp⟨P⟩</a> <a id="3001" class="Symbol">(</a><a id="3002" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="3009" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2949" class="Bound">x</a> <a id="3011" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2951" class="Bound">y</a> <a id="3013" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2953" class="Bound">p</a> <a id="3015" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2955" class="Bound">q</a> <a id="3017" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2985" class="Bound">i</a> <a id="3019" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2987" class="Bound">j</a><a id="3020" class="Symbol">))</a>
                  <a id="3041" class="Symbol">(λ</a> <a id="3044" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3044" class="Bound">j</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="3055" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2949" class="Bound">x</a><a id="3056" class="Symbol">)</a>
                  <a id="3076" class="Symbol">(λ</a> <a id="3079" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3079" class="Bound">j</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="3090" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2951" class="Bound">y</a><a id="3091" class="Symbol">)</a>
                  <a id="3111" class="Symbol">(λ</a> <a id="3114" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3114" class="Bound">j</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="3125" class="Symbol">(</a><a id="3126" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2953" class="Bound">p</a> <a id="3128" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3114" class="Bound">j</a><a id="3129" class="Symbol">))</a>
                  <a id="3150" class="Symbol">(λ</a> <a id="3153" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3153" class="Bound">j</a> <a id="3155" class="Symbol">→</a> <a id="3157" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="3164" class="Symbol">(</a><a id="3165" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2955" class="Bound">q</a> <a id="3167" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3153" class="Bound">j</a><a id="3168" class="Symbol">))</a> <a id="3171" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2957" class="Bound">i</a> <a id="3173" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#2959" class="Bound">j</a>

<a id="3176" class="Comment">-- Of course now we can give the &quot;proper&quot; type for `p⋁`, post facto</a>

<a id="𝕊-ind"></a><a id="3245" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="3251" class="Symbol">:</a> <a id="3253" class="Symbol">(</a><a id="3254" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3254" class="Bound">P</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3267" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="3268" class="Symbol">)</a>
      <a id="3276" class="Symbol">→</a> <a id="3278" class="Symbol">((</a><a id="3280" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3280" class="Bound">x</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="3285" class="Symbol">)</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3296" class="Symbol">(</a><a id="3297" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3254" class="Bound">P</a> <a id="3299" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3280" class="Bound">x</a><a id="3300" class="Symbol">))</a>
      <a id="3309" class="Symbol">→</a> <a id="3311" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3254" class="Bound">P</a> <a id="3313" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
      <a id="3321" class="Symbol">→</a> <a id="3323" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3254" class="Bound">P</a> <a id="3325" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a>
      <a id="3333" class="Symbol">→</a> <a id="3335" class="Symbol">({</a><a id="3337" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3337" class="Bound">s</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3343" class="Symbol">→</a> <a id="3345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="3346" class="Symbol">}</a> <a id="3348" class="Symbol">→</a> <a id="3350" class="Symbol">((</a><a id="3352" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3352" class="Bound">n</a> <a id="3354" class="Symbol">:</a> <a id="3356" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3357" class="Symbol">)</a> <a id="3359" class="Symbol">-&gt;</a> <a id="3362" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3254" class="Bound">P</a> <a id="3364" class="Symbol">(</a><a id="3365" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3337" class="Bound">s</a> <a id="3367" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3352" class="Bound">n</a><a id="3368" class="Symbol">))</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3254" class="Bound">P</a> <a id="3375" class="Symbol">(</a><a id="3376" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3378" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3337" class="Bound">s</a><a id="3379" class="Symbol">))</a>
      <a id="3388" class="Symbol">→</a> <a id="3390" class="Symbol">(</a><a id="3391" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3391" class="Bound">x</a> <a id="3393" class="Symbol">:</a> <a id="3395" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Symbol">-&gt;</a> <a id="3401" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3254" class="Bound">P</a> <a id="3403" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3391" class="Bound">x</a>
<a id="3405" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="3411" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3411" class="Bound">P</a> <a id="3413" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3413" class="Bound">isProp⟨P⟩</a> <a id="3423" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3423" class="Bound">p⊤</a> <a id="3426" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3426" class="Bound">p⊥</a> <a id="3429" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3429" class="Bound">p⋁</a> <a id="3432" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3432" class="Bound">x</a> <a id="3434" class="Symbol">=</a>
 <a id="3437" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1495" class="Function">𝕊-ind&#39;</a> <a id="3444" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3411" class="Bound">P</a> <a id="3446" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3413" class="Bound">isProp⟨P⟩</a> <a id="3456" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3423" class="Bound">p⊤</a> <a id="3459" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3426" class="Bound">p⊥</a> <a id="3462" class="Symbol">(λ</a> <a id="3465" class="Symbol">{</a><a id="3466" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3466" class="Bound">s</a><a id="3467" class="Symbol">}</a> <a id="3469" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3469" class="Bound">p0</a> <a id="3472" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3472" class="Bound">ps</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3429" class="Bound">p⋁</a> <a id="3480" class="Symbol">λ</a> <a id="3482" class="Symbol">{</a> <a id="3484" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3469" class="Bound">p0</a> <a id="3494" class="Symbol">;</a> <a id="3496" class="Symbol">(</a><a id="3497" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3501" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3501" class="Bound">n</a><a id="3502" class="Symbol">)</a> <a id="3504" class="Symbol">→</a> <a id="3506" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3472" class="Bound">ps</a> <a id="3509" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3501" class="Bound">n</a> <a id="3511" class="Symbol">})</a> <a id="3514" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3432" class="Bound">x</a>

<a id="⊤-is-top"></a><a id="3517" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3517" class="Function">⊤-is-top</a> <a id="3526" class="Symbol">:</a> <a id="3528" class="Symbol">(</a><a id="3529" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3529" class="Bound">x</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="3534" class="Symbol">)</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3529" class="Bound">x</a> <a id="3540" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3542" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="3544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3546" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
<a id="3548" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3517" class="Function">⊤-is-top</a> <a id="3557" class="Symbol">=</a>
 <a id="3560" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="3566" class="Symbol">(λ</a> <a id="3569" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3569" class="Bound">x</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3569" class="Bound">x</a> <a id="3575" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3577" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="3579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3581" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3582" class="Symbol">)</a> <a id="3584" class="Symbol">(λ</a> <a id="3587" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3587" class="Bound">x</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="3598" class="Symbol">(</a><a id="3599" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3587" class="Bound">x</a> <a id="3601" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3603" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3604" class="Symbol">)</a> <a id="3606" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3607" class="Symbol">)</a>
       <a id="3616" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a>
       <a id="3630" class="Symbol">(</a><a id="3631" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="3638" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3640" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a><a id="3645" class="Symbol">)</a>
       <a id="3654" class="Symbol">(λ</a> <a id="3657" class="Symbol">{</a><a id="3658" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3658" class="Bound">s</a><a id="3659" class="Symbol">}</a> <a id="3661" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3661" class="Bound">ih</a> <a id="3664" class="Symbol">→</a> <a id="3666" class="Symbol">(</a><a id="3667" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3669" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3658" class="Bound">s</a> <a id="3671" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3673" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3674" class="Symbol">)</a>         <a id="3684" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3687" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="3694" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                   <a id="3715" class="Symbol">(</a><a id="3716" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="3718" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3720" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3722" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3658" class="Bound">s</a><a id="3723" class="Symbol">)</a>         <a id="3733" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3736" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="3744" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                   <a id="3765" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3767" class="Symbol">(λ</a> <a id="3770" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3770" class="Bound">x</a> <a id="3772" class="Symbol">→</a> <a id="3774" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="3776" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3778" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3658" class="Bound">s</a> <a id="3780" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3770" class="Bound">x</a><a id="3781" class="Symbol">)</a> <a id="3783" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3786" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3791" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3793" class="Symbol">(</a><a id="3794" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3902" class="Function">[1]</a> <a id="3798" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3661" class="Bound">ih</a><a id="3800" class="Symbol">)</a> <a id="3802" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                   <a id="3823" class="Symbol">(</a><a id="3824" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="3826" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3828" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3829" class="Symbol">)</a>           <a id="3841" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3844" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="3851" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                   <a id="3872" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>                 <a id="3890" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="3891" class="Symbol">)</a>
 <a id="3894" class="Keyword">where</a>
  <a id="3902" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3902" class="Function">[1]</a> <a id="3906" class="Symbol">:</a> <a id="3908" class="Symbol">{</a><a id="3909" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3909" class="Bound">s</a> <a id="3911" class="Symbol">:</a> <a id="3913" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3915" class="Symbol">→</a> <a id="3917" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="3918" class="Symbol">}</a> <a id="3920" class="Symbol">→</a> <a id="3922" class="Symbol">((</a><a id="3924" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3924" class="Bound">n</a> <a id="3926" class="Symbol">:</a> <a id="3928" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3929" class="Symbol">)</a> <a id="3931" class="Symbol">→</a> <a id="3933" class="Symbol">(</a><a id="3934" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3909" class="Bound">s</a> <a id="3936" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3924" class="Bound">n</a> <a id="3938" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="3940" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3941" class="Symbol">)</a> <a id="3943" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3945" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3946" class="Symbol">)</a>
      <a id="3954" class="Symbol">→</a> <a id="3956" class="Symbol">(λ</a> <a id="3959" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3959" class="Bound">x</a> <a id="3961" class="Symbol">→</a> <a id="3963" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="3974" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="3976" class="Symbol">(</a><a id="3977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3909" class="Bound">s</a> <a id="3979" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3959" class="Bound">x</a><a id="3980" class="Symbol">)))</a> <a id="3984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3986" class="Symbol">(λ</a> <a id="3989" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3989" class="Bound">v</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="4001" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="4003" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="4005" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3989" class="Bound">v</a><a id="4006" class="Symbol">)</a>
  <a id="4010" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3902" class="Function">[1]</a> <a id="4014" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4014" class="Bound">ih</a> <a id="4017" class="Symbol">=</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4027" class="Symbol">(λ</a> <a id="4030" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4030" class="Bound">n</a> <a id="4032" class="Symbol">→</a> <a id="4034" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="4041" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4043" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4014" class="Bound">ih</a> <a id="4046" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4030" class="Bound">n</a><a id="4047" class="Symbol">))</a> <a id="4050" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4052" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4059" class="Symbol">(λ</a> <a id="4062" class="Symbol">{</a> <a id="4064" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4069" class="Symbol">→</a> <a id="4071" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4076" class="Symbol">;</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4083" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4083" class="Bound">n</a><a id="4084" class="Symbol">)</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4093" class="Symbol">})</a>

<a id="contains-⊤-implies-is-⊤"></a><a id="4097" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="4121" class="Symbol">:</a> <a id="4123" class="Symbol">(</a><a id="4124" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4124" class="Bound">s</a> <a id="4126" class="Symbol">:</a> <a id="4128" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="4133" class="Symbol">)</a>
                        <a id="4159" class="Symbol">→</a> <a id="4161" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="4164" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4164" class="Bound">n</a> <a id="4166" href="PropTrunc.html#1594" class="Function">∈</a> <a id="4168" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4170" href="PropTrunc.html#1594" class="Function">]</a> <a id="4172" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4124" class="Bound">s</a> <a id="4174" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4164" class="Bound">n</a> <a id="4176" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4178" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="4180" class="Symbol">→</a> <a id="4182" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4184" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4124" class="Bound">s</a> <a id="4186" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4188" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
<a id="4190" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="4214" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a> <a id="4216" class="Symbol">=</a> <a id="4218" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4225" class="Symbol">(</a><a id="4226" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="4233" class="Symbol">(</a><a id="4234" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4236" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a><a id="4237" class="Symbol">)</a> <a id="4239" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="4240" class="Symbol">)</a>
                                   <a id="4277" class="Symbol">(λ</a> <a id="4280" class="Symbol">(</a><a id="4281" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4281" class="Bound">n</a> <a id="4283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4285" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4285" class="Bound">sn=⊤</a><a id="4289" class="Symbol">)</a> <a id="4291" class="Symbol">→</a> <a id="4293" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4295" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a>         <a id="4305" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4308" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4312" class="Symbol">(</a><a id="4313" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="4322" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4281" class="Bound">n</a><a id="4323" class="Symbol">)</a> <a id="4325" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                                   <a id="4378" class="Symbol">(</a><a id="4379" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a> <a id="4381" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4281" class="Bound">n</a> <a id="4383" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="4385" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4387" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a><a id="4388" class="Symbol">)</a> <a id="4390" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4393" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="4400" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                                   <a id="4453" class="Symbol">(</a><a id="4454" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4456" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a> <a id="4458" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="4460" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a> <a id="4462" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4281" class="Bound">n</a><a id="4463" class="Symbol">)</a> <a id="4465" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4468" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4473" class="Symbol">(</a><a id="4474" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4476" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a> <a id="4478" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨_</a><a id="4480" class="Symbol">)</a> <a id="4482" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4285" class="Bound">sn=⊤</a> <a id="4487" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                                   <a id="4540" class="Symbol">(</a><a id="4541" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4543" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a> <a id="4545" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="4547" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="4548" class="Symbol">)</a>   <a id="4552" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4555" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3517" class="Function">⊤-is-top</a> <a id="4564" class="Symbol">(</a><a id="4565" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4567" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4214" class="Bound">s</a><a id="4568" class="Symbol">)</a> <a id="4570" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                                   <a id="4623" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>           <a id="4635" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="4636" class="Symbol">)</a>

<a id="⋁-idem"></a><a id="4639" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4639" class="Function">⋁-idem</a> <a id="4646" class="Symbol">:</a> <a id="4648" class="Symbol">{</a><a id="4649" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4649" class="Bound">x</a> <a id="4651" class="Symbol">:</a> <a id="4653" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="4654" class="Symbol">}</a> <a id="4656" class="Symbol">→</a> <a id="4658" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4660" class="Symbol">(λ</a> <a id="4663" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4663" class="Bound">_</a> <a id="4665" class="Symbol">→</a> <a id="4667" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4649" class="Bound">x</a><a id="4668" class="Symbol">)</a> <a id="4670" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4672" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4649" class="Bound">x</a>
<a id="4674" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4639" class="Function">⋁-idem</a> <a id="4681" class="Symbol">{</a><a id="4682" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4682" class="Bound">x</a><a id="4683" class="Symbol">}</a> <a id="4685" class="Symbol">=</a> <a id="4687" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4689" class="Symbol">(λ</a> <a id="4692" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4692" class="Bound">_</a> <a id="4694" class="Symbol">→</a> <a id="4696" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4682" class="Bound">x</a><a id="4697" class="Symbol">)</a> <a id="4699" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4702" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4781" class="Function">[1]</a> <a id="4706" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="4721" class="Symbol">(</a><a id="4722" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4682" class="Bound">x</a> <a id="4724" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="4726" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4682" class="Bound">x</a><a id="4727" class="Symbol">)</a>     <a id="4733" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4736" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="4743" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="4758" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4682" class="Bound">x</a>           <a id="4770" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="4773" class="Keyword">where</a>
  <a id="4781" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4781" class="Function">[1]</a> <a id="4785" class="Symbol">=</a> <a id="4787" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4792" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4802" class="Symbol">λ</a> <a id="4804" class="Symbol">{</a> <a id="4806" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4818" class="Symbol">;</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4825" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4825" class="Bound">n</a><a id="4826" class="Symbol">)</a> <a id="4828" class="Symbol">→</a> <a id="4830" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4835" class="Symbol">})</a>

<a id="4839" class="Comment">-- Same termination checker trick for `is⊥` as for `𝕊-ind`</a>
<a id="4898" class="Keyword">mutual</a>
  <a id="is⊥"></a><a id="4907" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="4915" class="Symbol">-&gt;</a> <a id="4918" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4923" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
  <a id="4932" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="4936" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="4938" class="Symbol">=</a> <a id="4940" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a>
  <a id="4948" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="4952" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="4954" class="Symbol">=</a> <a id="4956" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="4963" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="4967" class="Symbol">(</a><a id="4968" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="4970" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4970" class="Bound">s</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Symbol">=</a> <a id="4975" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="4979" class="Symbol">(</a><a id="4980" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4970" class="Bound">s</a> <a id="4982" class="Number">0</a><a id="4983" class="Symbol">)</a> <a id="4985" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4987" class="Symbol">(∀</a> <a id="4990" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4990" class="Bound">n</a> <a id="4992" class="Symbol">→</a> <a id="4994" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="4998" class="Symbol">(</a><a id="4999" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4970" class="Bound">s</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5006" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4990" class="Bound">n</a><a id="5007" class="Symbol">)))</a>
  <a id="5013" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="5017" class="Symbol">(</a><a id="5018" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="5025" class="Symbol">{</a><a id="5026" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5026" class="Bound">x</a><a id="5027" class="Symbol">}</a> <a id="5029" class="Symbol">{</a><a id="5030" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5030" class="Bound">y</a><a id="5031" class="Symbol">}</a> <a id="5033" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5033" class="Bound">i</a><a id="5034" class="Symbol">)</a> <a id="5036" class="Symbol">=</a>
   <a id="5041" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="5050" class="Symbol">(</a><a id="5051" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5059" class="Symbol">(</a><a id="5060" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5069" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5026" class="Bound">x</a><a id="5070" class="Symbol">)</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5081" class="Symbol">{</a><a id="5082" class="Argument">A</a> <a id="5084" class="Symbol">=</a> <a id="5086" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5087" class="Symbol">}</a> <a id="5089" class="Symbol">(</a><a id="5090" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5099" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5030" class="Bound">y</a><a id="5100" class="Symbol">)))</a>
            <a id="5116" class="Symbol">(</a><a id="5117" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5125" class="Symbol">(</a><a id="5126" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5135" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5030" class="Bound">y</a><a id="5136" class="Symbol">)</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5147" class="Symbol">{</a><a id="5148" class="Argument">A</a> <a id="5150" class="Symbol">=</a> <a id="5152" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5153" class="Symbol">}</a> <a id="5155" class="Symbol">(</a><a id="5156" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5165" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5026" class="Bound">x</a><a id="5166" class="Symbol">)))</a>
            <a id="5182" class="Symbol">(λ</a> <a id="5185" class="Symbol">(</a><a id="5186" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5186" class="Bound">p</a> <a id="5188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5190" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5190" class="Bound">f</a><a id="5191" class="Symbol">)</a> <a id="5193" class="Symbol">→</a> <a id="5195" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5190" class="Bound">f</a> <a id="5197" class="Number">1</a> <a id="5199" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5201" class="Symbol">λ</a> <a id="5203" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5203" class="Bound">_</a> <a id="5205" class="Symbol">→</a> <a id="5207" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5186" class="Bound">p</a><a id="5208" class="Symbol">)</a>
            <a id="5222" class="Symbol">(λ</a> <a id="5225" class="Symbol">(</a><a id="5226" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5226" class="Bound">p</a> <a id="5228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5230" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5230" class="Bound">f</a><a id="5231" class="Symbol">)</a> <a id="5233" class="Symbol">→</a> <a id="5235" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5230" class="Bound">f</a> <a id="5237" class="Number">1</a> <a id="5239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5241" class="Symbol">λ</a> <a id="5243" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5243" class="Bound">_</a> <a id="5245" class="Symbol">→</a> <a id="5247" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5226" class="Bound">p</a><a id="5248" class="Symbol">)</a> <a id="5250" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5033" class="Bound">i</a>
  <a id="5254" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="5258" class="Symbol">(</a><a id="5259" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="5267" class="Symbol">{</a><a id="5268" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5268" class="Bound">x</a><a id="5269" class="Symbol">}</a> <a id="5271" class="Symbol">{</a><a id="5272" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5272" class="Bound">y</a><a id="5273" class="Symbol">}</a> <a id="5275" class="Symbol">{</a><a id="5276" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5276" class="Bound">z</a><a id="5277" class="Symbol">}</a> <a id="5279" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5279" class="Bound">i</a><a id="5280" class="Symbol">)</a> <a id="5282" class="Symbol">=</a>
   <a id="5287" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="5296" class="Symbol">(</a><a id="5297" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5305" class="Symbol">(</a><a id="5306" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5315" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5268" class="Bound">x</a><a id="5316" class="Symbol">)</a>
                     <a id="5339" class="Symbol">(</a><a id="5340" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5348" class="Symbol">{</a><a id="5349" class="Argument">A</a> <a id="5351" class="Symbol">=</a> <a id="5353" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5354" class="Symbol">}</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5365" class="Symbol">(</a><a id="5366" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5375" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5272" class="Bound">y</a><a id="5376" class="Symbol">)</a>
                                      <a id="5416" class="Symbol">(</a><a id="5417" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5425" class="Symbol">{</a><a id="5426" class="Argument">A</a> <a id="5428" class="Symbol">=</a> <a id="5430" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5431" class="Symbol">}</a> <a id="5433" class="Symbol">(</a><a id="5434" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5443" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5276" class="Bound">z</a><a id="5444" class="Symbol">)))))</a>
            <a id="5462" class="Symbol">(</a><a id="5463" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5471" class="Symbol">(</a><a id="5472" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5480" class="Symbol">(</a><a id="5481" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5490" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5268" class="Bound">x</a><a id="5491" class="Symbol">)</a>
                              <a id="5523" class="Symbol">(</a><a id="5524" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5532" class="Symbol">{</a><a id="5533" class="Argument">A</a> <a id="5535" class="Symbol">=</a> <a id="5537" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5538" class="Symbol">}</a> <a id="5540" class="Symbol">(</a><a id="5541" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5550" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5272" class="Bound">y</a><a id="5551" class="Symbol">)))</a>
                     <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5585" class="Symbol">{</a><a id="5586" class="Argument">A</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5591" class="Symbol">}</a> <a id="5593" class="Symbol">(</a><a id="5594" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5603" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5276" class="Bound">z</a><a id="5604" class="Symbol">)))</a>
            <a id="5620" class="Symbol">(λ</a> <a id="5623" class="Symbol">{</a> <a id="5625" class="Symbol">(</a><a id="5626" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5626" class="Bound">a</a> <a id="5628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5630" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5630" class="Bound">bc</a><a id="5632" class="Symbol">)</a> <a id="5634" class="Symbol">→</a> <a id="5636" class="Symbol">(</a><a id="5637" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5626" class="Bound">a</a> <a id="5639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5641" class="Symbol">λ</a> <a id="5643" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5643" class="Bound">_</a> <a id="5645" class="Symbol">→</a> <a id="5647" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5651" class="Symbol">(</a><a id="5652" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5630" class="Bound">bc</a> <a id="5655" class="Number">1</a><a id="5656" class="Symbol">))</a> <a id="5659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5661" class="Symbol">λ</a> <a id="5663" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5663" class="Bound">_</a> <a id="5665" class="Symbol">→</a> <a id="5667" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5671" class="Symbol">(</a><a id="5672" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5630" class="Bound">bc</a> <a id="5675" class="Number">1</a><a id="5676" class="Symbol">)</a> <a id="5678" class="Number">1</a> <a id="5680" class="Symbol">})</a>
            <a id="5695" class="Symbol">(λ</a> <a id="5698" class="Symbol">((</a><a id="5700" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5700" class="Bound">a</a> <a id="5702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5704" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5704" class="Bound">b</a><a id="5705" class="Symbol">)</a> <a id="5707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5709" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5709" class="Bound">c</a><a id="5710" class="Symbol">)</a> <a id="5712" class="Symbol">→</a> <a id="5714" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5700" class="Bound">a</a> <a id="5716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5718" class="Symbol">λ</a> <a id="5720" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5720" class="Bound">_</a> <a id="5722" class="Symbol">→</a> <a id="5724" class="Symbol">(</a><a id="5725" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5704" class="Bound">b</a> <a id="5727" class="Number">1</a><a id="5728" class="Symbol">)</a> <a id="5730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5732" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5709" class="Bound">c</a><a id="5733" class="Symbol">)</a> <a id="5735" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5279" class="Bound">i</a>
  <a id="5739" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="5743" class="Symbol">(</a><a id="5744" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="5751" class="Symbol">{</a><a id="5752" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5752" class="Bound">x</a><a id="5753" class="Symbol">}</a> <a id="5755" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5755" class="Bound">i</a><a id="5756" class="Symbol">)</a> <a id="5758" class="Symbol">=</a>
   <a id="5763" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5781" class="Symbol">(</a><a id="5782" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5791" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5752" class="Bound">x</a><a id="5792" class="Symbol">)</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5803" class="Symbol">{</a><a id="5804" class="Argument">A</a> <a id="5806" class="Symbol">=</a> <a id="5808" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5809" class="Symbol">}</a> <a id="5811" class="Symbol">(</a><a id="5812" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5821" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5752" class="Bound">x</a><a id="5822" class="Symbol">)))</a>
            <a id="5838" class="Symbol">(</a><a id="5839" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5848" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5752" class="Bound">x</a><a id="5849" class="Symbol">)</a>
            <a id="5863" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
            <a id="5879" class="Symbol">(λ</a> <a id="5882" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5882" class="Bound">p</a> <a id="5884" class="Symbol">→</a> <a id="5886" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5882" class="Bound">p</a> <a id="5888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5890" class="Symbol">λ</a> <a id="5892" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5892" class="Bound">_</a> <a id="5894" class="Symbol">→</a> <a id="5896" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5882" class="Bound">p</a><a id="5897" class="Symbol">)</a>
            <a id="5911" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5755" class="Bound">i</a>
  <a id="5915" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="5919" class="Symbol">(</a><a id="5920" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a> <a id="5926" class="Symbol">{</a><a id="5927" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5927" class="Bound">x</a><a id="5928" class="Symbol">}</a> <a id="5930" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5930" class="Bound">i</a><a id="5931" class="Symbol">)</a> <a id="5933" class="Symbol">=</a>
   <a id="5938" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="5956" class="Symbol">(</a><a id="5957" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="5966" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5927" class="Bound">x</a><a id="5967" class="Symbol">)</a> <a id="5969" class="Symbol">(</a><a id="5970" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="5978" class="Symbol">{</a><a id="5979" class="Argument">A</a> <a id="5981" class="Symbol">=</a> <a id="5983" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5984" class="Symbol">}</a> <a id="5986" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="5996" class="Symbol">))</a>
            <a id="6011" class="Symbol">(</a><a id="6012" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6021" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5927" class="Bound">x</a><a id="6022" class="Symbol">)</a>
            <a id="6036" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
            <a id="6052" class="Symbol">(λ</a> <a id="6055" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6055" class="Bound">p</a> <a id="6057" class="Symbol">→</a> <a id="6059" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6055" class="Bound">p</a> <a id="6061" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6063" class="Symbol">λ</a> <a id="6065" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6065" class="Bound">_</a> <a id="6067" class="Symbol">→</a> <a id="6069" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="6071" class="Symbol">)</a> <a id="6073" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#5930" class="Bound">i</a>
  <a id="6077" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="6081" class="Symbol">(</a><a id="6082" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="6091" class="Symbol">{</a><a id="6092" class="Argument">s</a> <a id="6094" class="Symbol">=</a> <a id="6096" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6096" class="Bound">s</a><a id="6097" class="Symbol">}</a> <a id="6099" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6099" class="Bound">n</a> <a id="6101" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6101" class="Bound">i</a><a id="6102" class="Symbol">)</a> <a id="6104" class="Symbol">=</a>
   <a id="6109" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6127" class="Symbol">(</a><a id="6128" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6137" class="Symbol">(</a><a id="6138" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6096" class="Bound">s</a> <a id="6140" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6099" class="Bound">n</a><a id="6141" class="Symbol">))</a>
                     <a id="6165" class="Symbol">(</a><a id="6166" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6174" class="Symbol">{</a><a id="6175" class="Argument">A</a> <a id="6177" class="Symbol">=</a> <a id="6179" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6180" class="Symbol">}</a>
                       <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6214" class="Symbol">(</a><a id="6215" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6224" class="Symbol">(</a><a id="6225" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6096" class="Bound">s</a> <a id="6227" class="Number">0</a><a id="6228" class="Symbol">))</a>
                                <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6272" class="Symbol">{</a><a id="6273" class="Argument">A</a> <a id="6275" class="Symbol">=</a> <a id="6277" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6278" class="Symbol">}</a> <a id="6280" class="Symbol">(λ</a> <a id="6283" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6283" class="Bound">m</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6296" class="Symbol">(</a><a id="6297" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6096" class="Bound">s</a> <a id="6299" class="Symbol">(</a><a id="6300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6304" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6283" class="Bound">m</a><a id="6305" class="Symbol">)))))))</a>
            <a id="6325" class="Symbol">(</a><a id="6326" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6334" class="Symbol">(</a><a id="6335" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6344" class="Symbol">(</a><a id="6345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6096" class="Bound">s</a> <a id="6347" class="Number">0</a><a id="6348" class="Symbol">))</a>
                     <a id="6372" class="Symbol">(</a><a id="6373" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6381" class="Symbol">{</a><a id="6382" class="Argument">A</a> <a id="6384" class="Symbol">=</a> <a id="6386" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6387" class="Symbol">}</a> <a id="6389" class="Symbol">(λ</a> <a id="6392" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6392" class="Bound">m</a> <a id="6394" class="Symbol">→</a> <a id="6396" class="Symbol">(</a><a id="6397" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6406" class="Symbol">(</a><a id="6407" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6096" class="Bound">s</a> <a id="6409" class="Symbol">(</a><a id="6410" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6414" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6392" class="Bound">m</a><a id="6415" class="Symbol">))))))</a>
            <a id="6434" class="Symbol">(λ</a> <a id="6437" class="Symbol">(</a><a id="6438" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6438" class="Bound">sn</a> <a id="6441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6443" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6443" class="Bound">f</a><a id="6444" class="Symbol">)</a> <a id="6446" class="Symbol">→</a> <a id="6448" class="Symbol">(</a><a id="6449" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6453" class="Symbol">(</a><a id="6454" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6443" class="Bound">f</a> <a id="6456" class="Number">1</a><a id="6457" class="Symbol">))</a> <a id="6460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6462" class="Symbol">(λ</a> <a id="6465" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6465" class="Bound">m</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6473" class="Symbol">(</a><a id="6474" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6443" class="Bound">f</a> <a id="6476" class="Number">1</a><a id="6477" class="Symbol">)</a> <a id="6479" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6465" class="Bound">m</a><a id="6480" class="Symbol">))</a>
            <a id="6495" class="Symbol">(λ</a> <a id="6498" class="Symbol">(</a><a id="6499" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6499" class="Bound">sz</a> <a id="6502" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6504" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6504" class="Bound">f</a><a id="6505" class="Symbol">)</a> <a id="6507" class="Symbol">→</a> <a id="6509" href="Cubical.Data.Nat.Base.html#920" class="Function">Nat.elim</a> <a id="6518" class="Symbol">{</a><a id="6519" class="Argument">A</a> <a id="6521" class="Symbol">=</a> <a id="6523" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="6527" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6529" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6096" class="Bound">s</a><a id="6530" class="Symbol">}</a> <a id="6532" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6499" class="Bound">sz</a> <a id="6535" class="Symbol">(λ</a> <a id="6538" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6538" class="Bound">m</a> <a id="6540" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6540" class="Bound">_</a> <a id="6542" class="Symbol">→</a> <a id="6544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6504" class="Bound">f</a> <a id="6546" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6538" class="Bound">m</a><a id="6547" class="Symbol">)</a> <a id="6549" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6099" class="Bound">n</a> <a id="6551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6553" class="Symbol">λ</a> <a id="6555" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6555" class="Bound">m</a> <a id="6557" class="Symbol">→</a> <a id="6559" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6499" class="Bound">sz</a> <a id="6562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6564" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6504" class="Bound">f</a><a id="6565" class="Symbol">)</a> <a id="6567" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6101" class="Bound">i</a>
  <a id="6571" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="6575" class="Symbol">(</a><a id="6576" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="6584" class="Symbol">{</a><a id="6585" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6585" class="Bound">s</a><a id="6586" class="Symbol">}</a> <a id="6588" class="Symbol">{</a><a id="6589" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6589" class="Bound">x</a><a id="6590" class="Symbol">}</a> <a id="6592" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6592" class="Bound">i</a><a id="6593" class="Symbol">)</a> <a id="6595" class="Symbol">=</a>
   <a id="6600" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6618" class="Symbol">(</a><a id="6619" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6628" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6589" class="Bound">x</a><a id="6629" class="Symbol">)</a>
                     <a id="6652" class="Symbol">(</a><a id="6653" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6661" class="Symbol">{</a><a id="6662" class="Argument">A</a> <a id="6664" class="Symbol">=</a> <a id="6666" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6667" class="Symbol">}</a>
                       <a id="6692" class="Symbol">(</a><a id="6693" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6701" class="Symbol">(</a><a id="6702" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6711" class="Symbol">(</a><a id="6712" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6585" class="Bound">s</a> <a id="6714" class="Number">0</a><a id="6715" class="Symbol">))</a>
                                <a id="6750" class="Symbol">(</a><a id="6751" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6759" class="Symbol">{</a><a id="6760" class="Argument">A</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6765" class="Symbol">}</a> <a id="6767" class="Symbol">(λ</a> <a id="6770" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6770" class="Bound">m</a> <a id="6772" class="Symbol">→</a> <a id="6774" class="Symbol">(</a><a id="6775" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6784" class="Symbol">(</a><a id="6785" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6585" class="Bound">s</a> <a id="6787" class="Symbol">(</a><a id="6788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6792" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6770" class="Bound">m</a><a id="6793" class="Symbol">))))))))</a>
            <a id="6814" class="Symbol">(</a><a id="6815" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6832" class="Symbol">(</a><a id="6833" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6842" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6589" class="Bound">x</a><a id="6843" class="Symbol">)</a>
                              <a id="6875" class="Symbol">(</a><a id="6876" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6884" class="Symbol">{</a><a id="6885" class="Argument">A</a> <a id="6887" class="Symbol">=</a> <a id="6889" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6890" class="Symbol">}</a> <a id="6892" class="Symbol">(</a><a id="6893" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6902" class="Symbol">(</a><a id="6903" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6585" class="Bound">s</a> <a id="6905" class="Number">0</a><a id="6906" class="Symbol">))))</a>
                     <a id="6932" class="Symbol">(</a><a id="6933" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6941" class="Symbol">(λ</a> <a id="6944" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6944" class="Bound">n</a> <a id="6946" class="Symbol">→</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="6957" class="Symbol">(</a><a id="6958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="6967" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6589" class="Bound">x</a><a id="6968" class="Symbol">)</a>
                                              <a id="7016" class="Symbol">(</a><a id="7017" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7025" class="Symbol">{</a><a id="7026" class="Argument">A</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7031" class="Symbol">}</a> <a id="7033" class="Symbol">(</a><a id="7034" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7043" class="Symbol">(</a><a id="7044" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6585" class="Bound">s</a> <a id="7046" class="Symbol">(</a><a id="7047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7051" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6944" class="Bound">n</a><a id="7052" class="Symbol">))))))))</a>
            <a id="7073" class="Symbol">(λ</a> <a id="7076" class="Symbol">(</a><a id="7077" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7077" class="Bound">p</a> <a id="7079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7081" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7081" class="Bound">f</a><a id="7082" class="Symbol">)</a> <a id="7084" class="Symbol">→</a> <a id="7086" class="Symbol">(</a><a id="7087" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7077" class="Bound">p</a> <a id="7089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7091" class="Symbol">λ</a> <a id="7093" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7093" class="Bound">_</a> <a id="7095" class="Symbol">→</a> <a id="7097" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7101" class="Symbol">(</a><a id="7102" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7081" class="Bound">f</a> <a id="7104" class="Number">1</a><a id="7105" class="Symbol">))</a> <a id="7108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7110" class="Symbol">λ</a> <a id="7112" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7112" class="Bound">m</a> <a id="7114" class="Symbol">→</a> <a id="7116" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7077" class="Bound">p</a> <a id="7118" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7120" class="Symbol">(λ</a> <a id="7123" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7123" class="Bound">_</a> <a id="7125" class="Symbol">→</a> <a id="7127" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7131" class="Symbol">(</a><a id="7132" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7081" class="Bound">f</a> <a id="7134" class="Number">1</a><a id="7135" class="Symbol">)</a> <a id="7137" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7112" class="Bound">m</a><a id="7138" class="Symbol">))</a>
            <a id="7153" class="Symbol">(λ</a> <a id="7156" class="Symbol">((</a><a id="7158" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7158" class="Bound">p</a> <a id="7160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7162" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7162" class="Bound">f</a><a id="7163" class="Symbol">)</a> <a id="7165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7167" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7167" class="Bound">g</a><a id="7168" class="Symbol">)</a> <a id="7170" class="Symbol">→</a> <a id="7172" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7158" class="Bound">p</a> <a id="7174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7176" class="Symbol">(λ</a> <a id="7179" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7179" class="Bound">_</a> <a id="7181" class="Symbol">→</a> <a id="7183" class="Symbol">(</a><a id="7184" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7162" class="Bound">f</a> <a id="7186" class="Number">1</a><a id="7187" class="Symbol">)</a> <a id="7189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7191" class="Symbol">(λ</a> <a id="7194" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7194" class="Bound">m</a> <a id="7196" class="Symbol">→</a> <a id="7198" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7202" class="Symbol">(</a><a id="7203" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7167" class="Bound">g</a> <a id="7205" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7194" class="Bound">m</a><a id="7206" class="Symbol">)</a> <a id="7208" class="Number">1</a><a id="7209" class="Symbol">)))</a> <a id="7213" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#6592" class="Bound">i</a>
  <a id="7217" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="7221" class="Symbol">(</a><a id="7222" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="7229" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7229" class="Bound">x</a> <a id="7231" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7231" class="Bound">y</a> <a id="7233" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7233" class="Bound">p</a> <a id="7235" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7235" class="Bound">q</a> <a id="7237" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7237" class="Bound">i</a> <a id="7239" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7239" class="Bound">j</a><a id="7240" class="Symbol">)</a> <a id="7242" class="Symbol">=</a>
   <a id="7247" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7251" class="Symbol">(</a><a id="7252" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="7266" class="Symbol">(λ</a> <a id="7269" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7269" class="Bound">_</a> <a id="7271" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7271" class="Bound">_</a> <a id="7273" class="Symbol">→</a> <a id="7275" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="7285" class="Symbol">)</a>
                      <a id="7309" class="Symbol">(λ</a> <a id="7312" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7312" class="Bound">j</a> <a id="7314" class="Symbol">→</a> <a id="7316" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="7320" class="Symbol">(</a><a id="7321" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7233" class="Bound">p</a> <a id="7323" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7312" class="Bound">j</a><a id="7324" class="Symbol">)</a> <a id="7326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7328" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7337" class="Symbol">(</a><a id="7338" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7233" class="Bound">p</a> <a id="7340" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7312" class="Bound">j</a><a id="7341" class="Symbol">))</a>
                      <a id="7366" class="Symbol">(λ</a> <a id="7369" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7369" class="Bound">j</a> <a id="7371" class="Symbol">→</a> <a id="7373" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="7377" class="Symbol">(</a><a id="7378" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7235" class="Bound">q</a> <a id="7380" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7369" class="Bound">j</a><a id="7381" class="Symbol">)</a> <a id="7383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7385" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7394" class="Symbol">(</a><a id="7395" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7235" class="Bound">q</a> <a id="7397" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7369" class="Bound">j</a><a id="7398" class="Symbol">))</a>
                      <a id="7423" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                      <a id="7450" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7455" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7237" class="Bound">i</a> <a id="7457" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7239" class="Bound">j</a><a id="7458" class="Symbol">)</a>

  <a id="is⊥-prop"></a><a id="7463" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7472" class="Symbol">:</a> <a id="7474" class="Symbol">(</a><a id="7475" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7475" class="Bound">x</a> <a id="7477" class="Symbol">:</a> <a id="7479" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="7480" class="Symbol">)</a> <a id="7482" class="Symbol">→</a> <a id="7484" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7491" class="Symbol">(</a><a id="7492" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="7496" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7475" class="Bound">x</a><a id="7497" class="Symbol">)</a>
  <a id="7501" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7510" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="7512" class="Symbol">=</a> <a id="7514" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
  <a id="7524" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7533" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="7535" class="Symbol">=</a> <a id="7537" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
  <a id="7550" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7559" class="Symbol">(</a><a id="7560" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="7562" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7562" class="Bound">s</a><a id="7563" class="Symbol">)</a> <a id="7565" class="Symbol">=</a> <a id="7567" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="7575" class="Symbol">(</a><a id="7576" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7585" class="Symbol">(</a><a id="7586" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7562" class="Bound">s</a> <a id="7588" class="Number">0</a><a id="7589" class="Symbol">))</a> <a id="7592" class="Symbol">(</a><a id="7593" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="7601" class="Symbol">(λ</a> <a id="7604" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7604" class="Bound">n</a> <a id="7606" class="Symbol">→</a> <a id="7608" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7617" class="Symbol">(</a><a id="7618" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7562" class="Bound">s</a> <a id="7620" class="Symbol">(</a><a id="7621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7625" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7604" class="Bound">n</a><a id="7626" class="Symbol">))))</a>
  <a id="7633" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7642" class="Symbol">(</a><a id="7643" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="7650" class="Symbol">{</a><a id="7651" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7651" class="Bound">x</a><a id="7652" class="Symbol">}</a> <a id="7654" class="Symbol">{</a><a id="7655" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7655" class="Bound">y</a><a id="7656" class="Symbol">}</a> <a id="7658" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7658" class="Bound">i</a><a id="7659" class="Symbol">)</a> <a id="7661" class="Symbol">=</a>
   <a id="7666" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a>
     <a id="7684" class="Symbol">(λ</a> <a id="7687" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7687" class="Bound">i</a> <a id="7689" class="Symbol">→</a> <a id="7691" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a>
              <a id="7718" class="Symbol">{</a><a id="7719" class="Argument">A</a> <a id="7721" class="Symbol">=</a> <a id="7723" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="7741" class="Symbol">(</a><a id="7742" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7751" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7651" class="Bound">x</a><a id="7752" class="Symbol">)</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7763" class="Symbol">{</a><a id="7764" class="Argument">A</a> <a id="7766" class="Symbol">=</a> <a id="7768" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7769" class="Symbol">}</a> <a id="7771" class="Symbol">(</a><a id="7772" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7781" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7655" class="Bound">y</a><a id="7782" class="Symbol">)))</a>
                            <a id="7814" class="Symbol">(</a><a id="7815" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="7823" class="Symbol">(</a><a id="7824" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7833" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7655" class="Bound">y</a><a id="7834" class="Symbol">)</a> <a id="7836" class="Symbol">(</a><a id="7837" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="7845" class="Symbol">{</a><a id="7846" class="Argument">A</a> <a id="7848" class="Symbol">=</a> <a id="7850" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7851" class="Symbol">}</a> <a id="7853" class="Symbol">(</a><a id="7854" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="7863" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7651" class="Bound">x</a><a id="7864" class="Symbol">)))</a>
                            <a id="7896" class="Symbol">(λ</a> <a id="7899" class="Symbol">(</a><a id="7900" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7900" class="Bound">ix</a> <a id="7903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7905" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7905" class="Bound">f</a><a id="7906" class="Symbol">)</a> <a id="7908" class="Symbol">→</a> <a id="7910" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7905" class="Bound">f</a> <a id="7912" class="Number">1</a> <a id="7914" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7916" class="Symbol">λ</a> <a id="7918" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7918" class="Bound">_</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7900" class="Bound">ix</a><a id="7924" class="Symbol">)</a>
                            <a id="7954" class="Symbol">(λ</a> <a id="7957" class="Symbol">(</a><a id="7958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7958" class="Bound">ix</a> <a id="7961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7963" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7963" class="Bound">f</a><a id="7964" class="Symbol">)</a> <a id="7966" class="Symbol">→</a> <a id="7968" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7963" class="Bound">f</a> <a id="7970" class="Number">1</a> <a id="7972" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7974" class="Symbol">λ</a> <a id="7976" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7976" class="Bound">_</a> <a id="7978" class="Symbol">→</a> <a id="7980" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7958" class="Bound">ix</a><a id="7982" class="Symbol">)</a> <a id="7984" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7687" class="Bound">i</a><a id="7985" class="Symbol">})</a>
     <a id="7993" class="Symbol">(</a><a id="7994" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8002" class="Symbol">(</a><a id="8003" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8012" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7651" class="Bound">x</a><a id="8013" class="Symbol">)</a> <a id="8015" class="Symbol">(</a><a id="8016" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8024" class="Symbol">{</a><a id="8025" class="Argument">A</a> <a id="8027" class="Symbol">=</a> <a id="8029" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8030" class="Symbol">}</a> <a id="8032" class="Symbol">(λ</a> <a id="8035" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8035" class="Bound">n</a> <a id="8037" class="Symbol">→</a> <a id="8039" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8048" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7655" class="Bound">y</a><a id="8049" class="Symbol">)))</a>
     <a id="8058" class="Symbol">(</a><a id="8059" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8067" class="Symbol">(</a><a id="8068" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8077" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7655" class="Bound">y</a><a id="8078" class="Symbol">)</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8089" class="Symbol">{</a><a id="8090" class="Argument">A</a> <a id="8092" class="Symbol">=</a> <a id="8094" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8095" class="Symbol">}</a> <a id="8097" class="Symbol">(λ</a> <a id="8100" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8100" class="Bound">n</a> <a id="8102" class="Symbol">→</a> <a id="8104" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8113" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7651" class="Bound">x</a><a id="8114" class="Symbol">)))</a> <a id="8118" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7658" class="Bound">i</a>
  <a id="8122" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8131" class="Symbol">(</a><a id="8132" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="8140" class="Symbol">{</a><a id="8141" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8141" class="Bound">x</a><a id="8142" class="Symbol">}</a> <a id="8144" class="Symbol">{</a><a id="8145" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8145" class="Bound">y</a><a id="8146" class="Symbol">}</a> <a id="8148" class="Symbol">{</a><a id="8149" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8149" class="Bound">z</a><a id="8150" class="Symbol">}</a> <a id="8152" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8152" class="Bound">i</a><a id="8153" class="Symbol">)</a> <a id="8155" class="Symbol">=</a>
   <a id="8160" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a>
     <a id="8178" class="Symbol">(λ</a> <a id="8181" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8181" class="Bound">i</a> <a id="8183" class="Symbol">→</a> <a id="8185" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a>
              <a id="8212" class="Symbol">{</a><a id="8213" class="Argument">A</a> <a id="8215" class="Symbol">=</a> <a id="8217" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="8226" class="Symbol">(</a><a id="8227" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8235" class="Symbol">(</a><a id="8236" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8245" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8141" class="Bound">x</a><a id="8246" class="Symbol">)</a>
                                     <a id="8285" class="Symbol">(</a><a id="8286" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="8294" class="Symbol">{</a><a id="8295" class="Argument">A</a> <a id="8297" class="Symbol">=</a> <a id="8299" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8300" class="Symbol">}</a>
                                       <a id="8341" class="Symbol">(</a><a id="8342" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8350" class="Symbol">(</a><a id="8351" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8360" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8145" class="Bound">y</a><a id="8361" class="Symbol">)</a>
                                                <a id="8411" class="Symbol">(</a><a id="8412" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="8420" class="Symbol">{</a><a id="8421" class="Argument">A</a> <a id="8423" class="Symbol">=</a> <a id="8425" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8426" class="Symbol">}</a> <a id="8428" class="Symbol">(</a><a id="8429" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8438" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8149" class="Bound">z</a><a id="8439" class="Symbol">)))))</a>
                            <a id="8473" class="Symbol">(</a><a id="8474" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8482" class="Symbol">(</a><a id="8483" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8491" class="Symbol">(</a><a id="8492" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8501" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8141" class="Bound">x</a><a id="8502" class="Symbol">)</a>
                                              <a id="8550" class="Symbol">(</a><a id="8551" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="8559" class="Symbol">{</a><a id="8560" class="Argument">A</a> <a id="8562" class="Symbol">=</a> <a id="8564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8565" class="Symbol">}</a> <a id="8567" class="Symbol">(</a><a id="8568" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8577" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8145" class="Bound">y</a><a id="8578" class="Symbol">)))</a>
                                     <a id="8619" class="Symbol">(</a><a id="8620" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="8628" class="Symbol">{</a><a id="8629" class="Argument">A</a> <a id="8631" class="Symbol">=</a> <a id="8633" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8634" class="Symbol">}</a> <a id="8636" class="Symbol">(</a><a id="8637" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8646" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8149" class="Bound">z</a><a id="8647" class="Symbol">)))</a>
                            <a id="8679" class="Symbol">(λ</a> <a id="8682" class="Symbol">{</a> <a id="8684" class="Symbol">(</a><a id="8685" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8685" class="Bound">a</a> <a id="8687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8689" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8689" class="Bound">bc</a><a id="8691" class="Symbol">)</a> <a id="8693" class="Symbol">→</a> <a id="8695" class="Symbol">(</a><a id="8696" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8685" class="Bound">a</a> <a id="8698" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8700" class="Symbol">λ</a> <a id="8702" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8702" class="Bound">_</a> <a id="8704" class="Symbol">→</a> <a id="8706" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8710" class="Symbol">(</a><a id="8711" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8689" class="Bound">bc</a> <a id="8714" class="Number">1</a><a id="8715" class="Symbol">))</a> <a id="8718" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8720" class="Symbol">λ</a> <a id="8722" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8722" class="Bound">_</a> <a id="8724" class="Symbol">→</a> <a id="8726" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8730" class="Symbol">(</a><a id="8731" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8689" class="Bound">bc</a> <a id="8734" class="Number">1</a><a id="8735" class="Symbol">)</a> <a id="8737" class="Number">1</a> <a id="8739" class="Symbol">})</a>
                            <a id="8770" class="Symbol">(λ</a> <a id="8773" class="Symbol">((</a><a id="8775" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8775" class="Bound">a</a> <a id="8777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8779" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8779" class="Bound">b</a><a id="8780" class="Symbol">)</a> <a id="8782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8784" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8784" class="Bound">c</a><a id="8785" class="Symbol">)</a> <a id="8787" class="Symbol">→</a> <a id="8789" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8775" class="Bound">a</a> <a id="8791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8793" class="Symbol">λ</a> <a id="8795" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8795" class="Bound">_</a> <a id="8797" class="Symbol">→</a> <a id="8799" class="Symbol">(</a><a id="8800" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8779" class="Bound">b</a> <a id="8802" class="Number">1</a><a id="8803" class="Symbol">)</a> <a id="8805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8807" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8784" class="Bound">c</a><a id="8808" class="Symbol">)</a> <a id="8810" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8181" class="Bound">i</a><a id="8811" class="Symbol">})</a>
     <a id="8819" class="Symbol">(</a><a id="8820" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8828" class="Symbol">(</a><a id="8829" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8838" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8141" class="Bound">x</a><a id="8839" class="Symbol">)</a>
              <a id="8855" class="Symbol">(</a><a id="8856" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8864" class="Symbol">(λ</a> <a id="8867" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8867" class="Bound">n</a> <a id="8869" class="Symbol">→</a> <a id="8871" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8879" class="Symbol">(</a><a id="8880" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8889" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8145" class="Bound">y</a><a id="8890" class="Symbol">)</a> <a id="8892" class="Symbol">(</a><a id="8893" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8901" class="Symbol">(λ</a> <a id="8904" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8904" class="Bound">n₁</a> <a id="8907" class="Symbol">→</a> <a id="8909" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8918" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8149" class="Bound">z</a><a id="8919" class="Symbol">)))))</a>
     <a id="8930" class="Symbol">(</a><a id="8931" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8939" class="Symbol">(</a><a id="8940" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="8948" class="Symbol">(</a><a id="8949" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8141" class="Bound">x</a><a id="8959" class="Symbol">)</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8970" class="Symbol">(λ</a> <a id="8973" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8973" class="Bound">n</a> <a id="8975" class="Symbol">→</a> <a id="8977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="8986" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8145" class="Bound">y</a><a id="8987" class="Symbol">)))</a>
              <a id="9005" class="Symbol">(</a><a id="9006" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="9014" class="Symbol">(λ</a> <a id="9017" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9017" class="Bound">n</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9030" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8149" class="Bound">z</a><a id="9031" class="Symbol">)))</a> <a id="9035" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#8152" class="Bound">i</a>
  <a id="9039" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9048" class="Symbol">(</a><a id="9049" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="9056" class="Symbol">{</a><a id="9057" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9057" class="Bound">x</a><a id="9058" class="Symbol">}</a> <a id="9060" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9060" class="Bound">i</a><a id="9061" class="Symbol">)</a> <a id="9063" class="Symbol">=</a>
   <a id="9068" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a>
     <a id="9086" class="Symbol">(λ</a> <a id="9089" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9089" class="Bound">i</a> <a id="9091" class="Symbol">→</a> <a id="9093" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a>
              <a id="9120" class="Symbol">{</a><a id="9121" class="Argument">A</a> <a id="9123" class="Symbol">=</a> <a id="9125" class="Symbol">(</a><a id="9126" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="9135" class="Symbol">(</a><a id="9136" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="9144" class="Symbol">(</a><a id="9145" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9154" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9057" class="Bound">x</a><a id="9155" class="Symbol">)</a> <a id="9157" class="Symbol">(</a><a id="9158" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="9166" class="Symbol">{</a><a id="9167" class="Argument">A</a> <a id="9169" class="Symbol">=</a> <a id="9171" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9172" class="Symbol">}</a> <a id="9174" class="Symbol">(</a><a id="9175" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9184" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9057" class="Bound">x</a><a id="9185" class="Symbol">)))</a>
                             <a id="9218" class="Symbol">(</a><a id="9219" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9228" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9057" class="Bound">x</a><a id="9229" class="Symbol">)</a>
                             <a id="9260" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                             <a id="9293" class="Symbol">(λ</a> <a id="9296" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9296" class="Bound">p</a> <a id="9298" class="Symbol">→</a> <a id="9300" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9296" class="Bound">p</a> <a id="9302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9304" class="Symbol">(λ</a> <a id="9307" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9307" class="Bound">_</a> <a id="9309" class="Symbol">→</a> <a id="9311" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9296" class="Bound">p</a><a id="9312" class="Symbol">))</a> <a id="9315" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9089" class="Bound">i</a><a id="9316" class="Symbol">)})</a>
                <a id="9336" class="Symbol">(</a><a id="9337" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="9345" class="Symbol">(</a><a id="9346" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9355" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9057" class="Bound">x</a><a id="9356" class="Symbol">)</a> <a id="9358" class="Symbol">(</a><a id="9359" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="9367" class="Symbol">(λ</a> <a id="9370" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9370" class="Bound">n</a> <a id="9372" class="Symbol">→</a> <a id="9374" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9383" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9057" class="Bound">x</a><a id="9384" class="Symbol">)))</a>
                <a id="9404" class="Symbol">(</a><a id="9405" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9414" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9057" class="Bound">x</a><a id="9415" class="Symbol">)</a> <a id="9417" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9060" class="Bound">i</a>
  <a id="9421" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9430" class="Symbol">(</a><a id="9431" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a> <a id="9437" class="Symbol">{</a><a id="9438" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9438" class="Bound">x</a><a id="9439" class="Symbol">}</a> <a id="9441" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9441" class="Bound">i</a><a id="9442" class="Symbol">)</a> <a id="9444" class="Symbol">=</a>
   <a id="9449" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a>
     <a id="9467" class="Symbol">(λ</a> <a id="9470" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9470" class="Bound">i</a> <a id="9472" class="Symbol">→</a> <a id="9474" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a>
              <a id="9501" class="Symbol">{</a><a id="9502" class="Argument">A</a> <a id="9504" class="Symbol">=</a> <a id="9506" class="Symbol">(</a><a id="9507" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="9516" class="Symbol">(</a><a id="9517" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="9525" class="Symbol">(</a><a id="9526" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9535" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9438" class="Bound">x</a><a id="9536" class="Symbol">)</a> <a id="9538" class="Symbol">(</a><a id="9539" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="9547" class="Symbol">{</a><a id="9548" class="Argument">A</a> <a id="9550" class="Symbol">=</a> <a id="9552" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9553" class="Symbol">}</a> <a id="9555" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="9565" class="Symbol">))</a>
                             <a id="9597" class="Symbol">(</a><a id="9598" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9607" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9438" class="Bound">x</a><a id="9608" class="Symbol">)</a>
                             <a id="9639" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                             <a id="9672" class="Symbol">(λ</a> <a id="9675" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9675" class="Bound">p</a> <a id="9677" class="Symbol">→</a> <a id="9679" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9675" class="Bound">p</a> <a id="9681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9683" class="Symbol">(λ</a> <a id="9686" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9686" class="Bound">_</a> <a id="9688" class="Symbol">→</a> <a id="9690" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9692" class="Symbol">))</a> <a id="9695" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9470" class="Bound">i</a><a id="9696" class="Symbol">)})</a>
                <a id="9716" class="Symbol">(</a><a id="9717" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="9725" class="Symbol">(</a><a id="9726" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9735" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9438" class="Bound">x</a><a id="9736" class="Symbol">)</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="9747" class="Symbol">(λ</a> <a id="9750" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9750" class="Bound">n</a> <a id="9752" class="Symbol">→</a> <a id="9754" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="9764" class="Symbol">)))</a>
                <a id="9784" class="Symbol">(</a><a id="9785" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9794" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9438" class="Bound">x</a><a id="9795" class="Symbol">)</a> <a id="9797" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9441" class="Bound">i</a>
  <a id="9801" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9810" class="Symbol">(</a><a id="9811" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="9820" class="Symbol">{</a><a id="9821" class="Argument">s</a> <a id="9823" class="Symbol">=</a> <a id="9825" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a><a id="9826" class="Symbol">}</a> <a id="9828" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9828" class="Bound">n</a> <a id="9830" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9830" class="Bound">i</a><a id="9831" class="Symbol">)</a> <a id="9833" class="Symbol">=</a>
   <a id="9838" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a>
     <a id="9856" class="Symbol">(λ</a> <a id="9859" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9859" class="Bound">i</a> <a id="9861" class="Symbol">→</a> <a id="9863" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a>
              <a id="9890" class="Symbol">{</a><a id="9891" class="Argument">A</a> <a id="9893" class="Symbol">=</a> <a id="9895" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="9904" class="Symbol">(</a><a id="9905" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="9913" class="Symbol">(</a><a id="9914" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="9923" class="Symbol">(</a><a id="9924" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="9926" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9828" class="Bound">n</a><a id="9927" class="Symbol">))</a>
                                     <a id="9967" class="Symbol">(</a><a id="9968" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="9976" class="Symbol">{</a><a id="9977" class="Argument">A</a> <a id="9979" class="Symbol">=</a> <a id="9981" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9982" class="Symbol">}</a>
                                       <a id="10023" class="Symbol">(</a><a id="10024" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10032" class="Symbol">(</a><a id="10033" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10042" class="Symbol">(</a><a id="10043" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10045" class="Number">0</a><a id="10046" class="Symbol">))</a>
                                                <a id="10097" class="Symbol">(</a><a id="10098" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="10106" class="Symbol">{</a><a id="10107" class="Argument">A</a> <a id="10109" class="Symbol">=</a> <a id="10111" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10112" class="Symbol">}</a>
                                                  <a id="10164" class="Symbol">(λ</a> <a id="10167" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10167" class="Bound">m</a> <a id="10169" class="Symbol">→</a> <a id="10171" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10180" class="Symbol">(</a><a id="10181" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10183" class="Symbol">(</a><a id="10184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10188" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10167" class="Bound">m</a><a id="10189" class="Symbol">)))))))</a>
                            <a id="10225" class="Symbol">(</a><a id="10226" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10234" class="Symbol">(</a><a id="10235" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10244" class="Symbol">(</a><a id="10245" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10247" class="Number">0</a><a id="10248" class="Symbol">))</a>
                                     <a id="10288" class="Symbol">(</a><a id="10289" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="10297" class="Symbol">{</a><a id="10298" class="Argument">A</a> <a id="10300" class="Symbol">=</a> <a id="10302" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10303" class="Symbol">}</a> <a id="10305" class="Symbol">(λ</a> <a id="10308" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10308" class="Bound">m</a> <a id="10310" class="Symbol">→</a> <a id="10312" class="Symbol">(</a><a id="10313" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10322" class="Symbol">(</a><a id="10323" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10325" class="Symbol">(</a><a id="10326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10330" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10308" class="Bound">m</a><a id="10331" class="Symbol">))))))</a>
                            <a id="10366" class="Symbol">(λ</a> <a id="10369" class="Symbol">(</a><a id="10370" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10370" class="Bound">sn</a> <a id="10373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10375" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10375" class="Bound">f</a><a id="10376" class="Symbol">)</a> <a id="10378" class="Symbol">→</a> <a id="10380" class="Symbol">(</a><a id="10381" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10385" class="Symbol">(</a><a id="10386" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10375" class="Bound">f</a> <a id="10388" class="Number">1</a><a id="10389" class="Symbol">))</a> <a id="10392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10394" class="Symbol">(λ</a> <a id="10397" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10397" class="Bound">m</a> <a id="10399" class="Symbol">→</a> <a id="10401" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10405" class="Symbol">(</a><a id="10406" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10375" class="Bound">f</a> <a id="10408" class="Number">1</a><a id="10409" class="Symbol">)</a> <a id="10411" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10397" class="Bound">m</a><a id="10412" class="Symbol">))</a>
                            <a id="10443" class="Symbol">(λ</a> <a id="10446" class="Symbol">(</a><a id="10447" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10447" class="Bound">sz</a> <a id="10450" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10452" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10452" class="Bound">f</a><a id="10453" class="Symbol">)</a> <a id="10455" class="Symbol">→</a> <a id="10457" href="Cubical.Data.Nat.Base.html#920" class="Function">Nat.elim</a> <a id="10466" class="Symbol">{</a><a id="10467" class="Argument">A</a> <a id="10469" class="Symbol">=</a> <a id="10471" class="Symbol">λ</a> <a id="10473" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10473" class="Bound">n</a> <a id="10475" class="Symbol">→</a> <a id="10477" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="10481" class="Symbol">(</a><a id="10482" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10484" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10473" class="Bound">n</a><a id="10485" class="Symbol">)}</a> <a id="10488" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10447" class="Bound">sz</a> <a id="10491" class="Symbol">(λ</a> <a id="10494" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10494" class="Bound">m</a> <a id="10496" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10496" class="Bound">_</a> <a id="10498" class="Symbol">→</a> <a id="10500" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10452" class="Bound">f</a> <a id="10502" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10494" class="Bound">m</a><a id="10503" class="Symbol">)</a> <a id="10505" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9828" class="Bound">n</a> <a id="10507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10509" class="Symbol">λ</a> <a id="10511" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10511" class="Bound">m</a> <a id="10513" class="Symbol">→</a> <a id="10515" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10447" class="Bound">sz</a> <a id="10518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10520" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10452" class="Bound">f</a><a id="10521" class="Symbol">)</a> <a id="10523" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9859" class="Bound">i</a><a id="10524" class="Symbol">})</a>
    <a id="10531" class="Symbol">(</a><a id="10532" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10540" class="Symbol">(</a><a id="10541" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10550" class="Symbol">(</a><a id="10551" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10553" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9828" class="Bound">n</a><a id="10554" class="Symbol">))</a>
             <a id="10570" class="Symbol">(</a><a id="10571" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="10579" class="Symbol">(λ</a> <a id="10582" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10582" class="Bound">n₁</a> <a id="10585" class="Symbol">→</a> <a id="10587" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10595" class="Symbol">(</a><a id="10596" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10605" class="Symbol">(</a><a id="10606" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10608" class="Number">0</a><a id="10609" class="Symbol">))</a>
                                      <a id="10650" class="Symbol">(</a><a id="10651" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="10659" class="Symbol">(λ</a> <a id="10662" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10662" class="Bound">m</a> <a id="10664" class="Symbol">→</a> <a id="10666" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10675" class="Symbol">(</a><a id="10676" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10678" class="Symbol">(</a><a id="10679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10683" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10662" class="Bound">m</a><a id="10684" class="Symbol">)))))))</a>
    <a id="10696" class="Symbol">(</a><a id="10697" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10705" class="Symbol">(</a><a id="10706" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10715" class="Symbol">(</a><a id="10716" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10718" class="Number">0</a><a id="10719" class="Symbol">))</a> <a id="10722" class="Symbol">(</a><a id="10723" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="10731" class="Symbol">(λ</a> <a id="10734" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10734" class="Bound">n₁</a> <a id="10737" class="Symbol">→</a> <a id="10739" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10748" class="Symbol">(</a><a id="10749" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9825" class="Bound">s</a> <a id="10751" class="Symbol">(</a><a id="10752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10734" class="Bound">n₁</a><a id="10758" class="Symbol">)))))</a> <a id="10764" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#9830" class="Bound">i</a>
  <a id="10768" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10777" class="Symbol">(</a><a id="10778" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="10786" class="Symbol">{</a><a id="10787" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a><a id="10788" class="Symbol">}</a> <a id="10790" class="Symbol">{</a><a id="10791" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10791" class="Bound">x</a><a id="10792" class="Symbol">}</a> <a id="10794" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10794" class="Bound">i</a><a id="10795" class="Symbol">)</a> <a id="10797" class="Symbol">=</a>
    <a id="10803" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a>
      <a id="10822" class="Symbol">(λ</a> <a id="10825" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10825" class="Bound">i</a> <a id="10827" class="Symbol">→</a> <a id="10829" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a>
               <a id="10857" class="Symbol">{</a><a id="10858" class="Argument">A</a> <a id="10860" class="Symbol">=</a> <a id="10862" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="10871" class="Symbol">(</a><a id="10872" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10880" class="Symbol">(</a><a id="10881" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="10890" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10791" class="Bound">x</a><a id="10891" class="Symbol">)</a>
                                      <a id="10931" class="Symbol">(</a><a id="10932" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="10940" class="Symbol">{</a><a id="10941" class="Argument">A</a> <a id="10943" class="Symbol">=</a> <a id="10945" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10946" class="Symbol">}</a>
                                        <a id="10988" class="Symbol">(</a><a id="10989" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10997" class="Symbol">(</a><a id="10998" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11007" class="Symbol">(</a><a id="11008" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="11010" class="Number">0</a><a id="11011" class="Symbol">))</a>
                                                 <a id="11063" class="Symbol">(</a><a id="11064" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="11072" class="Symbol">{</a><a id="11073" class="Argument">A</a> <a id="11075" class="Symbol">=</a> <a id="11077" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11078" class="Symbol">}</a>
                                                   <a id="11131" class="Symbol">(λ</a> <a id="11134" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11134" class="Bound">m</a> <a id="11136" class="Symbol">→</a> <a id="11138" class="Symbol">(</a><a id="11139" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11148" class="Symbol">(</a><a id="11149" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="11151" class="Symbol">(</a><a id="11152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11156" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11134" class="Bound">m</a><a id="11157" class="Symbol">))))))))</a>
                             <a id="11195" class="Symbol">(</a><a id="11196" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="11204" class="Symbol">(</a><a id="11205" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="11213" class="Symbol">(</a><a id="11214" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11223" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10791" class="Bound">x</a><a id="11224" class="Symbol">)</a>
                                               <a id="11273" class="Symbol">(</a><a id="11274" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="11282" class="Symbol">{</a><a id="11283" class="Argument">A</a> <a id="11285" class="Symbol">=</a> <a id="11287" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11288" class="Symbol">}</a> <a id="11290" class="Symbol">(</a><a id="11291" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11300" class="Symbol">(</a><a id="11301" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="11303" class="Number">0</a><a id="11304" class="Symbol">))))</a>
                                      <a id="11347" class="Symbol">(</a><a id="11348" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a>
                                        <a id="11396" class="Symbol">(λ</a> <a id="11399" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11399" class="Bound">n</a> <a id="11401" class="Symbol">→</a> <a id="11403" class="Symbol">(</a><a id="11404" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="11412" class="Symbol">(</a><a id="11413" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11422" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10791" class="Bound">x</a><a id="11423" class="Symbol">)</a>
                                                        <a id="11481" class="Symbol">(</a><a id="11482" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="11490" class="Symbol">{</a><a id="11491" class="Argument">A</a> <a id="11493" class="Symbol">=</a> <a id="11495" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11496" class="Symbol">}</a>
                                                          <a id="11556" class="Symbol">(</a><a id="11557" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11566" class="Symbol">(</a><a id="11567" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="11569" class="Symbol">(</a><a id="11570" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11574" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11399" class="Bound">n</a><a id="11575" class="Symbol">))))))))</a>
                             <a id="11613" class="Symbol">(λ</a> <a id="11616" class="Symbol">(</a><a id="11617" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11617" class="Bound">ix</a> <a id="11620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11622" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11622" class="Bound">f</a><a id="11623" class="Symbol">)</a> <a id="11625" class="Symbol">→</a> <a id="11627" class="Symbol">(</a><a id="11628" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11617" class="Bound">ix</a> <a id="11631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11633" class="Symbol">λ</a> <a id="11635" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11635" class="Bound">_</a> <a id="11637" class="Symbol">→</a> <a id="11639" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11643" class="Symbol">(</a><a id="11644" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11622" class="Bound">f</a> <a id="11646" class="Number">1</a><a id="11647" class="Symbol">))</a> <a id="11650" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11652" class="Symbol">λ</a> <a id="11654" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11654" class="Bound">m</a> <a id="11656" class="Symbol">→</a> <a id="11658" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11617" class="Bound">ix</a> <a id="11661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11663" class="Symbol">(λ</a> <a id="11666" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11666" class="Bound">_</a> <a id="11668" class="Symbol">→</a> <a id="11670" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11674" class="Symbol">(</a><a id="11675" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11622" class="Bound">f</a> <a id="11677" class="Number">1</a><a id="11678" class="Symbol">)</a> <a id="11680" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11654" class="Bound">m</a><a id="11681" class="Symbol">))</a>
                             <a id="11713" class="Symbol">(λ</a> <a id="11716" class="Symbol">((</a><a id="11718" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11718" class="Bound">ix</a> <a id="11721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11723" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11723" class="Bound">f</a><a id="11724" class="Symbol">)</a> <a id="11726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11728" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11728" class="Bound">g</a><a id="11729" class="Symbol">)</a> <a id="11731" class="Symbol">→</a> <a id="11733" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11718" class="Bound">ix</a> <a id="11736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11738" class="Symbol">(λ</a> <a id="11741" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11741" class="Bound">_</a> <a id="11743" class="Symbol">→</a> <a id="11745" class="Symbol">(</a><a id="11746" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11723" class="Bound">f</a> <a id="11748" class="Number">1</a><a id="11749" class="Symbol">)</a> <a id="11751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11753" class="Symbol">(λ</a> <a id="11756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11756" class="Bound">m</a> <a id="11758" class="Symbol">→</a> <a id="11760" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11764" class="Symbol">(</a><a id="11765" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11728" class="Bound">g</a> <a id="11767" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11756" class="Bound">m</a><a id="11768" class="Symbol">)</a> <a id="11770" class="Number">1</a><a id="11771" class="Symbol">)))</a> <a id="11775" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10825" class="Bound">i</a><a id="11776" class="Symbol">})</a>
      <a id="11785" class="Symbol">(</a><a id="11786" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="11794" class="Symbol">(</a><a id="11795" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11804" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10791" class="Bound">x</a><a id="11805" class="Symbol">)</a>
               <a id="11822" class="Symbol">(</a><a id="11823" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="11831" class="Symbol">(λ</a> <a id="11834" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11834" class="Bound">n</a> <a id="11836" class="Symbol">→</a> <a id="11838" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="11846" class="Symbol">(</a><a id="11847" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11856" class="Symbol">(</a><a id="11857" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="11859" class="Number">0</a><a id="11860" class="Symbol">))</a>
                                       <a id="11902" class="Symbol">(</a><a id="11903" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="11911" class="Symbol">(λ</a> <a id="11914" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11914" class="Bound">n₁</a> <a id="11917" class="Symbol">→</a> <a id="11919" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11928" class="Symbol">(</a><a id="11929" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="11931" class="Symbol">(</a><a id="11932" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11936" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#11914" class="Bound">n₁</a><a id="11938" class="Symbol">)))))))</a>
      <a id="11952" class="Symbol">(</a><a id="11953" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="11961" class="Symbol">(</a><a id="11962" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="11970" class="Symbol">(</a><a id="11971" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="11980" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10791" class="Bound">x</a><a id="11981" class="Symbol">)</a>
                        <a id="12007" class="Symbol">(</a><a id="12008" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="12016" class="Symbol">(λ</a> <a id="12019" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12019" class="Bound">n</a> <a id="12021" class="Symbol">→</a> <a id="12023" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="12032" class="Symbol">(</a><a id="12033" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="12035" class="Number">0</a><a id="12036" class="Symbol">))))</a>
               <a id="12056" class="Symbol">(</a><a id="12057" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="12065" class="Symbol">(λ</a> <a id="12068" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12068" class="Bound">n</a> <a id="12070" class="Symbol">→</a> <a id="12072" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="12080" class="Symbol">(</a><a id="12081" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="12090" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10791" class="Bound">x</a><a id="12091" class="Symbol">)</a>
                                       <a id="12132" class="Symbol">(</a><a id="12133" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="12141" class="Symbol">(λ</a> <a id="12144" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12144" class="Bound">n₁</a> <a id="12147" class="Symbol">→</a> <a id="12149" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="12158" class="Symbol">(</a><a id="12159" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10787" class="Bound">s</a> <a id="12161" class="Symbol">(</a><a id="12162" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12166" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12068" class="Bound">n</a><a id="12167" class="Symbol">)))))))</a> <a id="12175" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#10794" class="Bound">i</a>
  <a id="12179" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="12188" class="Symbol">(</a><a id="12189" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="12196" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12196" class="Bound">x</a> <a id="12198" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12198" class="Bound">y</a> <a id="12200" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12200" class="Bound">p</a> <a id="12202" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12202" class="Bound">q</a> <a id="12204" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12204" class="Bound">i</a> <a id="12206" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12206" class="Bound">j</a><a id="12207" class="Symbol">)</a> <a id="12209" class="Symbol">=</a>
   <a id="12214" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="12233" class="Symbol">(λ</a> <a id="12236" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12236" class="Bound">_</a> <a id="12238" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12238" class="Bound">_</a> <a id="12240" class="Symbol">→</a> <a id="12242" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="12252" class="Symbol">)</a>
                      <a id="12276" class="Symbol">(λ</a> <a id="12279" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12279" class="Bound">j</a> <a id="12281" class="Symbol">→</a> <a id="12283" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="12287" class="Symbol">(</a><a id="12288" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12200" class="Bound">p</a> <a id="12290" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12279" class="Bound">j</a><a id="12291" class="Symbol">)</a> <a id="12293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12295" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="12304" class="Symbol">(</a><a id="12305" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12200" class="Bound">p</a> <a id="12307" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12279" class="Bound">j</a><a id="12308" class="Symbol">))</a>
                      <a id="12333" class="Symbol">(λ</a> <a id="12336" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12336" class="Bound">j</a> <a id="12338" class="Symbol">→</a> <a id="12340" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="12344" class="Symbol">(</a><a id="12345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12202" class="Bound">q</a> <a id="12347" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12336" class="Bound">j</a><a id="12348" class="Symbol">)</a> <a id="12350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12352" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#7463" class="Function">is⊥-prop</a> <a id="12361" class="Symbol">(</a><a id="12362" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12202" class="Bound">q</a> <a id="12364" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12336" class="Bound">j</a><a id="12365" class="Symbol">))</a>
                      <a id="12390" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                      <a id="12417" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12422" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12204" class="Bound">i</a> <a id="12424" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12206" class="Bound">j</a><a id="12425" class="Symbol">)</a>

<a id="⊥≠⊤"></a><a id="12428" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12428" class="Function">⊥≠⊤</a> <a id="12432" class="Symbol">:</a> <a id="12434" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="12436" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12438" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="12440" class="Symbol">→</a> <a id="12442" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a>
<a id="12448" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12428" class="Function">⊥≠⊤</a> <a id="12452" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12452" class="Bound">p</a> <a id="12454" class="Symbol">=</a> <a id="12456" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12462" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="12466" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12452" class="Bound">p</a> <a id="12468" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="is⊥-correct"></a><a id="12472" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12472" class="Function">is⊥-correct</a> <a id="12484" class="Symbol">:</a> <a id="12486" class="Symbol">∀</a> <a id="12488" class="Symbol">{</a><a id="12489" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12489" class="Bound">x</a><a id="12490" class="Symbol">}</a> <a id="12492" class="Symbol">→</a> <a id="12494" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="12498" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12489" class="Bound">x</a> <a id="12500" class="Symbol">→</a> <a id="12502" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12489" class="Bound">x</a> <a id="12504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12506" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a>
<a id="12508" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12472" class="Function">is⊥-correct</a> <a id="12520" class="Symbol">{</a><a id="12521" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12521" class="Bound">x</a><a id="12522" class="Symbol">}</a> <a id="12524" class="Symbol">=</a>
 <a id="12527" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="12533" class="Symbol">(λ</a> <a id="12536" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12536" class="Bound">x</a> <a id="12538" class="Symbol">→</a> <a id="12540" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="12544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12536" class="Bound">x</a> <a id="12546" class="Symbol">→</a> <a id="12548" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12536" class="Bound">x</a> <a id="12550" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12552" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a><a id="12553" class="Symbol">)</a> <a id="12555" class="Symbol">(λ</a> <a id="12558" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12558" class="Bound">x</a> <a id="12560" class="Symbol">→</a> <a id="12562" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="12570" class="Symbol">(</a><a id="12571" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="12578" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12558" class="Bound">x</a> <a id="12580" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a><a id="12581" class="Symbol">))</a>
       <a id="12591" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a>
       <a id="12608" class="Symbol">(λ</a> <a id="12611" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12611" class="Bound">_</a> <a id="12613" class="Symbol">→</a> <a id="12615" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12619" class="Symbol">)</a>
       <a id="12628" class="Symbol">(λ</a> <a id="12631" class="Symbol">{</a><a id="12632" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12632" class="Bound">s</a><a id="12633" class="Symbol">}</a> <a id="12635" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12635" class="Bound">ih</a> <a id="12638" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12638" class="Bound">f</a> <a id="12640" class="Symbol">→</a> <a id="12642" class="Keyword">let</a> <a id="12646" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12646" class="Bound">s≡⊥</a> <a id="12650" class="Symbol">:</a> <a id="12652" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12632" class="Bound">s</a> <a id="12654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12656" class="Symbol">(λ</a> <a id="12659" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12659" class="Bound">n</a> <a id="12661" class="Symbol">→</a> <a id="12663" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a><a id="12664" class="Symbol">)</a>
                         <a id="12691" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12646" class="Bound">s≡⊥</a> <a id="12695" class="Symbol">=</a> <a id="12697" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="12704" class="Symbol">(λ</a> <a id="12707" class="Symbol">{</a> <a id="12709" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="12714" class="Symbol">→</a> <a id="12716" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12635" class="Bound">ih</a> <a id="12719" class="Number">0</a> <a id="12721" class="Symbol">(</a><a id="12722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12726" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12638" class="Bound">f</a><a id="12727" class="Symbol">)</a>
                                         <a id="12770" class="Symbol">;</a> <a id="12772" class="Symbol">(</a><a id="12773" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12777" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12777" class="Bound">n</a><a id="12778" class="Symbol">)</a> <a id="12780" class="Symbol">→</a> <a id="12782" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12635" class="Bound">ih</a> <a id="12785" class="Symbol">(</a><a id="12786" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12790" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12777" class="Bound">n</a><a id="12791" class="Symbol">)</a> <a id="12793" class="Symbol">(</a><a id="12794" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12798" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12638" class="Bound">f</a> <a id="12800" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12777" class="Bound">n</a><a id="12801" class="Symbol">)</a> <a id="12803" class="Symbol">})</a>
                     <a id="12827" class="Keyword">in</a> <a id="12830" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12836" class="Symbol">(λ</a> <a id="12839" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12839" class="Bound">z</a> <a id="12841" class="Symbol">→</a> <a id="12843" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="12845" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12839" class="Bound">z</a> <a id="12847" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12849" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a><a id="12850" class="Symbol">)</a> <a id="12852" class="Symbol">(</a><a id="12853" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12857" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12646" class="Bound">s≡⊥</a><a id="12860" class="Symbol">)</a> <a id="12862" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4639" class="Function">⋁-idem</a><a id="12868" class="Symbol">)</a>
                 <a id="12887" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12521" class="Bound">x</a>

<a id="is⊥-correct⁻¹"></a><a id="12890" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12890" class="Function">is⊥-correct⁻¹</a> <a id="12904" class="Symbol">:</a> <a id="12906" class="Symbol">∀</a> <a id="12908" class="Symbol">{</a><a id="12909" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12909" class="Bound">x</a><a id="12910" class="Symbol">}</a> <a id="12912" class="Symbol">→</a> <a id="12914" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12909" class="Bound">x</a> <a id="12916" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12918" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="12920" class="Symbol">→</a> <a id="12922" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="12926" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12909" class="Bound">x</a>
<a id="12928" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12890" class="Function">is⊥-correct⁻¹</a> <a id="12942" class="Symbol">{</a><a id="12943" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12943" class="Bound">x</a><a id="12944" class="Symbol">}</a> <a id="12946" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12946" class="Bound">x≡⊥</a> <a id="12950" class="Symbol">=</a> <a id="12952" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4907" class="Function">is⊥</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12967" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12946" class="Bound">x≡⊥</a><a id="12970" class="Symbol">)</a> <a id="12972" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="12976" class="Keyword">mutual</a>
  <a id="is⊤"></a><a id="12985" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="12989" class="Symbol">:</a> <a id="12991" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="12993" class="Symbol">-&gt;</a> <a id="12996" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13001" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
  <a id="13010" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13014" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="13016" class="Symbol">=</a> <a id="13018" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="13025" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13029" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="13031" class="Symbol">=</a> <a id="13033" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a>
  <a id="13041" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13045" class="Symbol">(</a><a id="13046" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="13048" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13048" class="Bound">s</a><a id="13049" class="Symbol">)</a> <a id="13051" class="Symbol">=</a> <a id="13053" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13055" class="Symbol">(</a><a id="13056" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13060" class="Symbol">(</a><a id="13061" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13048" class="Bound">s</a> <a id="13063" class="Number">0</a><a id="13064" class="Symbol">))</a> <a id="13067" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13069" class="Symbol">(</a><a id="13070" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13073" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13073" class="Bound">n</a> <a id="13075" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13077" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13079" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13081" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13085" class="Symbol">(</a><a id="13086" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13048" class="Bound">s</a> <a id="13088" class="Symbol">(</a><a id="13089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13093" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13073" class="Bound">n</a><a id="13094" class="Symbol">)))</a> <a id="13098" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="13102" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13106" class="Symbol">(</a><a id="13107" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="13114" class="Symbol">{</a><a id="13115" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13115" class="Bound">x</a><a id="13116" class="Symbol">}</a> <a id="13118" class="Symbol">{</a><a id="13119" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13119" class="Bound">y</a><a id="13120" class="Symbol">}</a> <a id="13122" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13122" class="Bound">i</a><a id="13123" class="Symbol">)</a> <a id="13125" class="Symbol">=</a> <a id="13127" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="13136" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                    <a id="13188" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                    <a id="13240" class="Symbol">(</a><a id="13241" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="13248" class="Symbol">(</a><a id="13249" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13383" class="Function">adjust</a> <a id="13256" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13115" class="Bound">x</a> <a id="13258" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13119" class="Bound">y</a><a id="13259" class="Symbol">))</a>
                                    <a id="13298" class="Symbol">(</a><a id="13299" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="13306" class="Symbol">(</a><a id="13307" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13383" class="Function">adjust</a> <a id="13314" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13119" class="Bound">y</a> <a id="13316" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13115" class="Bound">x</a><a id="13317" class="Symbol">))</a>
                                    <a id="13356" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13122" class="Bound">i</a>
   <a id="13361" class="Keyword">module</a> <a id="comm"></a><a id="13368" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13368" class="Module">comm</a> <a id="13373" class="Keyword">where</a>
    <a id="comm.adjust"></a><a id="13383" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13383" class="Function">adjust</a> <a id="13390" class="Symbol">:</a> <a id="13392" class="Symbol">(</a><a id="13393" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13393" class="Bound">x</a> <a id="13395" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13395" class="Bound">y</a> <a id="13397" class="Symbol">:</a> <a id="13399" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="13400" class="Symbol">)</a>
           <a id="13413" class="Symbol">→</a> <a id="13415" class="Symbol">(</a><a id="13416" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13420" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13393" class="Bound">x</a><a id="13421" class="Symbol">)</a> <a id="13423" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13425" class="Symbol">(</a><a id="13426" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13429" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13429" class="Bound">n</a> <a id="13431" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13433" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13435" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13437" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13441" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13395" class="Bound">y</a><a id="13442" class="Symbol">)</a> <a id="13444" class="Symbol">→</a> <a id="13446" class="Symbol">(</a><a id="13447" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13451" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13395" class="Bound">y</a><a id="13452" class="Symbol">)</a> <a id="13454" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13456" class="Symbol">(</a><a id="13457" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13460" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13460" class="Bound">n</a> <a id="13462" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13464" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13466" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13468" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13472" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13393" class="Bound">x</a><a id="13473" class="Symbol">)</a>
    <a id="13479" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13383" class="Function">adjust</a> <a id="13486" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13486" class="Bound">x</a> <a id="13488" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13488" class="Bound">y</a> <a id="13490" class="Symbol">(</a><a id="13491" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13495" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13495" class="Bound">p</a><a id="13496" class="Symbol">)</a> <a id="13498" class="Symbol">=</a> <a id="13500" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13504" class="Symbol">(</a><a id="13505" class="Number">0</a> <a id="13507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13509" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13495" class="Bound">p</a><a id="13510" class="Symbol">)</a>
    <a id="13516" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13383" class="Function">adjust</a> <a id="13523" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13523" class="Bound">x</a> <a id="13525" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13525" class="Bound">y</a> <a id="13527" class="Symbol">(</a><a id="13528" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13532" class="Symbol">(</a><a id="13533" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13533" class="Bound">n</a> <a id="13535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13537" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13537" class="Bound">p</a><a id="13538" class="Symbol">))</a> <a id="13541" class="Symbol">=</a> <a id="13543" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13547" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13537" class="Bound">p</a>
  <a id="13551" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13555" class="Symbol">(</a><a id="13556" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="13564" class="Symbol">{</a><a id="13565" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13565" class="Bound">x</a><a id="13566" class="Symbol">}</a> <a id="13568" class="Symbol">{</a><a id="13569" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13569" class="Bound">y</a><a id="13570" class="Symbol">}</a> <a id="13572" class="Symbol">{</a><a id="13573" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13573" class="Bound">z</a><a id="13574" class="Symbol">}</a> <a id="13576" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13576" class="Bound">i</a><a id="13577" class="Symbol">)</a> <a id="13579" class="Symbol">=</a> <a id="13581" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="13590" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                         <a id="13647" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                         <a id="13704" class="Symbol">(</a><a id="13705" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="13712" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="13728" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13880" class="Function">adjust₁</a><a id="13735" class="Symbol">)</a>
                                         <a id="13778" class="Symbol">(</a><a id="13779" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="13786" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="13802" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14249" class="Function">adjust₂</a><a id="13809" class="Symbol">)</a>
                                         <a id="13852" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13576" class="Bound">i</a>
   <a id="13857" class="Keyword">module</a> <a id="assoc"></a><a id="13864" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13864" class="Module">assoc</a> <a id="13870" class="Keyword">where</a>
    <a id="assoc.adjust₁"></a><a id="13880" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13880" class="Function">adjust₁</a> <a id="13888" class="Symbol">:</a> <a id="13890" class="Symbol">(</a><a id="13891" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13895" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13565" class="Bound">x</a><a id="13896" class="Symbol">)</a> <a id="13898" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13900" class="Symbol">(</a><a id="13901" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13904" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13904" class="Bound">n</a> <a id="13906" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13908" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13910" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13912" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13914" class="Symbol">(</a><a id="13915" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13919" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13569" class="Bound">y</a><a id="13920" class="Symbol">)</a> <a id="13922" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13924" class="Symbol">(</a><a id="13925" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13928" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13928" class="Bound">m</a> <a id="13930" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13932" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13934" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13936" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13940" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13573" class="Bound">z</a><a id="13941" class="Symbol">)</a> <a id="13943" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="13944" class="Symbol">)</a>
            <a id="13958" class="Symbol">→</a> <a id="13960" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13962" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13964" class="Symbol">(</a><a id="13965" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13969" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13565" class="Bound">x</a><a id="13970" class="Symbol">)</a> <a id="13972" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13974" class="Symbol">(</a><a id="13975" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13978" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13978" class="Bound">n</a> <a id="13980" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13982" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13984" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13986" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="13990" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13569" class="Bound">y</a><a id="13991" class="Symbol">)</a> <a id="13993" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13995" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13997" class="Symbol">(</a><a id="13998" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14001" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14001" class="Bound">m</a> <a id="14003" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14005" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14007" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14009" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14013" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13573" class="Bound">z</a><a id="14014" class="Symbol">)</a> <a id="14016" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="14022" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13880" class="Function">adjust₁</a> <a id="14030" class="Symbol">(</a><a id="14031" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14035" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14035" class="Bound">p</a><a id="14036" class="Symbol">)</a> <a id="14038" class="Symbol">=</a> <a id="14040" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14042" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14046" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14048" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14052" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14035" class="Bound">p</a> <a id="14054" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14056" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="14062" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13880" class="Function">adjust₁</a> <a id="14070" class="Symbol">(</a><a id="14071" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14075" class="Symbol">(</a><a id="14076" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14076" class="Bound">n</a> <a id="14078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14080" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14080" class="Bound">p</a><a id="14081" class="Symbol">))</a> <a id="14084" class="Symbol">=</a> <a id="14086" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14093" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="14109" class="Symbol">(λ</a> <a id="14112" class="Symbol">{</a> <a id="14114" class="Symbol">(</a><a id="14115" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14119" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14119" class="Bound">p</a><a id="14120" class="Symbol">)</a> <a id="14122" class="Symbol">→</a> <a id="14124" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14126" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14130" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14132" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14136" class="Symbol">((</a><a id="14138" class="Number">1</a> <a id="14140" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14142" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14119" class="Bound">p</a><a id="14143" class="Symbol">))</a> <a id="14146" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14148" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                                                      <a id="14204" class="Symbol">;</a> <a id="14206" class="Symbol">(</a><a id="14207" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14211" class="Symbol">(</a><a id="14212" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14212" class="Bound">m</a> <a id="14214" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14216" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14216" class="Bound">p</a><a id="14217" class="Symbol">))</a> <a id="14220" class="Symbol">→</a> <a id="14222" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14224" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14228" class="Symbol">((</a><a id="14230" class="Number">1</a> <a id="14232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14234" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14216" class="Bound">p</a><a id="14235" class="Symbol">))</a> <a id="14238" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14240" class="Symbol">})</a> <a id="14243" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14080" class="Bound">p</a>
    <a id="assoc.adjust₂"></a><a id="14249" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14249" class="Function">adjust₂</a> <a id="14257" class="Symbol">:</a> <a id="14259" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="14261" class="Symbol">(</a><a id="14262" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14266" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13565" class="Bound">x</a><a id="14267" class="Symbol">)</a> <a id="14269" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14271" class="Symbol">(</a><a id="14272" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14275" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14275" class="Bound">n</a> <a id="14277" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14279" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14281" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14283" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14287" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13569" class="Bound">y</a><a id="14288" class="Symbol">)</a> <a id="14290" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="14292" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14294" class="Symbol">(</a><a id="14295" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14298" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14298" class="Bound">m</a> <a id="14300" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14302" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14304" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14306" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14310" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13573" class="Bound">z</a><a id="14311" class="Symbol">)</a>
            <a id="14325" class="Symbol">→</a> <a id="14327" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="14329" class="Symbol">(</a><a id="14330" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14334" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13565" class="Bound">x</a><a id="14335" class="Symbol">)</a> <a id="14337" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14339" class="Symbol">(</a><a id="14340" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14343" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14343" class="Bound">n</a> <a id="14345" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14347" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14349" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14351" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="14353" class="Symbol">(</a><a id="14354" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14358" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13569" class="Bound">y</a><a id="14359" class="Symbol">)</a> <a id="14361" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14363" class="Symbol">(</a><a id="14364" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14367" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14367" class="Bound">m</a> <a id="14369" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14371" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14373" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14375" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14379" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13573" class="Bound">z</a><a id="14380" class="Symbol">)</a> <a id="14382" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="14383" class="Symbol">)</a> <a id="14385" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="14391" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14249" class="Function">adjust₂</a> <a id="14399" class="Symbol">(</a><a id="14400" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14404" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14404" class="Bound">p</a><a id="14405" class="Symbol">)</a> <a id="14407" class="Symbol">=</a> <a id="14409" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14416" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="14432" class="Symbol">(λ</a> <a id="14435" class="Symbol">{</a> <a id="14437" class="Symbol">(</a><a id="14438" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14442" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14442" class="Bound">p</a><a id="14443" class="Symbol">)</a> <a id="14445" class="Symbol">→</a> <a id="14447" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14449" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14453" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14442" class="Bound">p</a> <a id="14455" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                                                <a id="14505" class="Symbol">;</a> <a id="14507" class="Symbol">(</a><a id="14508" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14512" class="Symbol">(</a><a id="14513" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14513" class="Bound">m</a> <a id="14515" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14517" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14517" class="Bound">p</a><a id="14518" class="Symbol">))</a> <a id="14521" class="Symbol">→</a> <a id="14523" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14525" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14529" class="Symbol">(</a><a id="14530" class="Number">1</a> <a id="14532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14534" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14536" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14540" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14517" class="Bound">p</a> <a id="14542" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14543" class="Symbol">)</a> <a id="14545" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14547" class="Symbol">})</a> <a id="14550" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14404" class="Bound">p</a>
    <a id="14556" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14249" class="Function">adjust₂</a> <a id="14564" class="Symbol">(</a><a id="14565" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14569" class="Symbol">(</a><a id="14570" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14570" class="Bound">n</a> <a id="14572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14574" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14574" class="Bound">p</a><a id="14575" class="Symbol">))</a> <a id="14578" class="Symbol">=</a> <a id="14580" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14582" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14586" class="Symbol">(</a><a id="14587" class="Number">1</a> <a id="14589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14591" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14593" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14597" class="Symbol">((</a><a id="14599" class="Number">1</a> <a id="14601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14603" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14574" class="Bound">p</a><a id="14604" class="Symbol">))</a> <a id="14607" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14608" class="Symbol">)</a> <a id="14610" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="14614" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14618" class="Symbol">(</a><a id="14619" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="14626" class="Symbol">{</a><a id="14627" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14627" class="Bound">x</a><a id="14628" class="Symbol">}</a> <a id="14630" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14630" class="Bound">i</a><a id="14631" class="Symbol">)</a> <a id="14633" class="Symbol">=</a> <a id="14635" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="14644" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                <a id="14692" class="Symbol">(</a><a id="14693" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="14702" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14627" class="Bound">x</a><a id="14703" class="Symbol">)</a>
                                <a id="14737" class="Symbol">(</a><a id="14738" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14745" class="Symbol">(</a><a id="14746" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="14755" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14627" class="Bound">x</a><a id="14756" class="Symbol">)</a> <a id="14758" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14843" class="Function">adjust</a><a id="14764" class="Symbol">)</a>
                                <a id="14798" class="Symbol">(λ</a> <a id="14801" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14801" class="Bound">p</a> <a id="14803" class="Symbol">→</a> <a id="14805" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14807" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14811" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14801" class="Bound">p</a> <a id="14813" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14814" class="Symbol">)</a> <a id="14816" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14630" class="Bound">i</a>
   <a id="14821" class="Keyword">module</a> <a id="idem"></a><a id="14828" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14828" class="Module">idem</a> <a id="14833" class="Keyword">where</a>
    <a id="idem.adjust"></a><a id="14843" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14843" class="Function">adjust</a> <a id="14850" class="Symbol">:</a> <a id="14852" class="Symbol">(</a><a id="14853" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14857" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14627" class="Bound">x</a><a id="14858" class="Symbol">)</a> <a id="14860" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14862" class="Symbol">(</a><a id="14863" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14866" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14866" class="Bound">n</a> <a id="14868" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14870" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14872" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14874" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14878" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14627" class="Bound">x</a><a id="14879" class="Symbol">)</a> <a id="14881" class="Symbol">→</a> <a id="14883" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14887" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14627" class="Bound">x</a>
    <a id="14893" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14843" class="Function">adjust</a> <a id="14900" class="Symbol">(</a><a id="14901" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14905" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14905" class="Bound">p</a><a id="14906" class="Symbol">)</a> <a id="14908" class="Symbol">=</a> <a id="14910" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14905" class="Bound">p</a>
    <a id="14916" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14843" class="Function">adjust</a> <a id="14923" class="Symbol">(</a><a id="14924" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14928" class="Symbol">(</a><a id="14929" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14929" class="Bound">n</a> <a id="14931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14933" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14933" class="Bound">p</a><a id="14934" class="Symbol">))</a> <a id="14937" class="Symbol">=</a> <a id="14939" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14933" class="Bound">p</a>
  <a id="14943" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="14947" class="Symbol">(</a><a id="14948" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a> <a id="14954" class="Symbol">{</a><a id="14955" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14955" class="Bound">x</a><a id="14956" class="Symbol">}</a> <a id="14958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14958" class="Bound">i</a><a id="14959" class="Symbol">)</a> <a id="14961" class="Symbol">=</a> <a id="14963" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="14972" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                               <a id="15019" class="Symbol">(</a><a id="15020" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="15029" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14955" class="Bound">x</a><a id="15030" class="Symbol">)</a>
                               <a id="15063" class="Symbol">(</a><a id="15064" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15071" class="Symbol">(</a><a id="15072" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="15081" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14955" class="Bound">x</a><a id="15082" class="Symbol">)</a> <a id="15084" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15167" class="Function">adjust</a><a id="15090" class="Symbol">)</a>
                               <a id="15123" class="Symbol">(λ</a> <a id="15126" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15126" class="Bound">p</a> <a id="15128" class="Symbol">→</a> <a id="15130" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15132" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15136" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15126" class="Bound">p</a> <a id="15138" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="15139" class="Symbol">)</a> <a id="15141" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14958" class="Bound">i</a>
   <a id="15146" class="Keyword">module</a> <a id="bot"></a><a id="15153" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15153" class="Module">bot</a> <a id="15157" class="Keyword">where</a>
    <a id="bot.adjust"></a><a id="15167" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15167" class="Function">adjust</a> <a id="15174" class="Symbol">:</a> <a id="15176" class="Symbol">(</a><a id="15177" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15181" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14955" class="Bound">x</a><a id="15182" class="Symbol">)</a> <a id="15184" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15186" class="Symbol">(</a><a id="15187" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15190" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15190" class="Bound">n</a> <a id="15192" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15194" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15196" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15198" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a><a id="15203" class="Symbol">)</a> <a id="15205" class="Symbol">→</a> <a id="15207" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15211" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14955" class="Bound">x</a>
    <a id="15217" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15167" class="Function">adjust</a> <a id="15224" class="Symbol">(</a><a id="15225" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15229" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15229" class="Bound">p</a><a id="15230" class="Symbol">)</a> <a id="15232" class="Symbol">=</a> <a id="15234" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15229" class="Bound">p</a>
  <a id="15238" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15242" class="Symbol">(</a><a id="15243" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="15252" class="Symbol">{</a><a id="15253" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a><a id="15254" class="Symbol">}</a> <a id="15256" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15256" class="Bound">n</a> <a id="15258" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15258" class="Bound">i</a><a id="15259" class="Symbol">)</a> <a id="15261" class="Symbol">=</a> <a id="15263" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="15272" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                    <a id="15324" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                    <a id="15376" class="Symbol">(</a><a id="15377" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15384" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="15400" class="Symbol">(</a><a id="15401" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15511" class="Function">adjust₁</a> <a id="15409" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15256" class="Bound">n</a><a id="15410" class="Symbol">))</a>
                                    <a id="15449" class="Symbol">(</a><a id="15450" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15457" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="15473" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15824" class="Function">adjust₂</a><a id="15480" class="Symbol">)</a> <a id="15482" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15258" class="Bound">i</a>
   <a id="15487" class="Keyword">module</a> <a id="absorb"></a><a id="15494" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15494" class="Module">absorb</a> <a id="15501" class="Keyword">where</a>
    <a id="absorb.adjust₁"></a><a id="15511" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15511" class="Function">adjust₁</a> <a id="15519" class="Symbol">:</a> <a id="15521" class="Symbol">(</a><a id="15522" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15522" class="Bound">n</a> <a id="15524" class="Symbol">:</a> <a id="15526" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15527" class="Symbol">)</a>
            <a id="15541" class="Symbol">→</a> <a id="15543" class="Symbol">(</a><a id="15544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15548" class="Symbol">(</a><a id="15549" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15551" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15522" class="Bound">n</a><a id="15552" class="Symbol">))</a> <a id="15555" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15557" class="Symbol">(</a><a id="15558" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15561" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15561" class="Bound">n</a> <a id="15563" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15565" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15567" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15569" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15571" class="Symbol">(</a><a id="15572" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15576" class="Symbol">(</a><a id="15577" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15579" class="Number">0</a><a id="15580" class="Symbol">))</a> <a id="15583" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15585" class="Symbol">(</a><a id="15586" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15589" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15589" class="Bound">m</a> <a id="15591" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15593" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15595" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15597" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15601" class="Symbol">(</a><a id="15602" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15604" class="Symbol">(</a><a id="15605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15609" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15589" class="Bound">m</a><a id="15610" class="Symbol">)))</a> <a id="15614" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="15615" class="Symbol">)</a>
            <a id="15629" class="Symbol">→</a> <a id="15631" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15633" class="Symbol">(</a><a id="15634" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15638" class="Symbol">(</a><a id="15639" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15641" class="Number">0</a><a id="15642" class="Symbol">))</a> <a id="15645" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15647" class="Symbol">(</a><a id="15648" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15651" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15651" class="Bound">n</a> <a id="15653" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15655" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15657" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15659" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15663" class="Symbol">(</a><a id="15664" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15666" class="Symbol">(</a><a id="15667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15671" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15651" class="Bound">n</a><a id="15672" class="Symbol">)))</a> <a id="15676" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="15682" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15511" class="Function">adjust₁</a> <a id="15690" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15695" class="Symbol">(</a><a id="15696" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15700" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15700" class="Bound">p</a><a id="15701" class="Symbol">)</a> <a id="15703" class="Symbol">=</a> <a id="15705" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15707" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15711" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15700" class="Bound">p</a> <a id="15713" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="15719" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15511" class="Function">adjust₁</a> <a id="15727" class="Symbol">(</a><a id="15728" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15732" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15732" class="Bound">n</a><a id="15733" class="Symbol">)</a> <a id="15735" class="Symbol">(</a><a id="15736" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15740" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15740" class="Bound">p</a><a id="15741" class="Symbol">)</a> <a id="15743" class="Symbol">=</a> <a id="15745" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15747" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15751" class="Symbol">(</a><a id="15752" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15732" class="Bound">n</a> <a id="15754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15740" class="Bound">p</a><a id="15757" class="Symbol">)</a> <a id="15759" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="15765" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15511" class="CatchallClause Function">adjust₁</a><a id="15772" class="CatchallClause"> </a><a id="15773" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15773" class="CatchallClause Bound">n</a><a id="15774" class="CatchallClause"> </a><a id="15775" class="CatchallClause Symbol">(</a><a id="15776" href="Cubical.Data.Sum.Base.html#260" class="CatchallClause InductiveConstructor">inr</a><a id="15779" class="CatchallClause"> </a><a id="15780" class="CatchallClause Symbol">(</a><a id="15781" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15781" class="CatchallClause Bound">m</a><a id="15782" class="CatchallClause"> </a><a id="15783" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="15784" class="CatchallClause"> </a><a id="15785" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15785" class="CatchallClause Bound">p</a><a id="15786" class="CatchallClause Symbol">))</a> <a id="15789" class="Symbol">=</a> <a id="15791" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15798" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="15814" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣_∣</a> <a id="15818" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15785" class="Bound">p</a>
    <a id="absorb.adjust₂"></a><a id="15824" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15824" class="Function">adjust₂</a> <a id="15832" class="Symbol">:</a> <a id="15834" class="Symbol">(</a><a id="15835" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15839" class="Symbol">(</a><a id="15840" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15842" class="Number">0</a><a id="15843" class="Symbol">))</a> <a id="15846" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15848" class="Symbol">(</a><a id="15849" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15852" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15852" class="Bound">n</a> <a id="15854" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15856" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15858" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15860" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15864" class="Symbol">(</a><a id="15865" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15867" class="Symbol">(</a><a id="15868" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15872" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15852" class="Bound">n</a><a id="15873" class="Symbol">)))</a>
            <a id="15889" class="Symbol">→</a> <a id="15891" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15893" class="Symbol">(</a><a id="15894" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15898" class="Symbol">(</a><a id="15899" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15901" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15256" class="Bound">n</a><a id="15902" class="Symbol">))</a> <a id="15905" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15907" class="Symbol">(</a><a id="15908" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15911" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15911" class="Bound">n</a> <a id="15913" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15915" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15917" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15919" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15921" class="Symbol">(</a><a id="15922" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15926" class="Symbol">(</a><a id="15927" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15929" class="Number">0</a><a id="15930" class="Symbol">))</a> <a id="15933" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15935" class="Symbol">(</a><a id="15936" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15939" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15939" class="Bound">m</a> <a id="15941" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15943" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15945" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15947" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="15951" class="Symbol">(</a><a id="15952" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15253" class="Bound">s</a> <a id="15954" class="Symbol">(</a><a id="15955" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15959" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15939" class="Bound">m</a><a id="15960" class="Symbol">)))</a> <a id="15964" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="15965" class="Symbol">)</a> <a id="15967" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="15973" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15824" class="Function">adjust₂</a> <a id="15981" class="Symbol">(</a><a id="15982" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15986" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15986" class="Bound">p</a><a id="15987" class="Symbol">)</a> <a id="15989" class="Symbol">=</a> <a id="15991" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15993" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15997" class="Symbol">(</a><a id="15998" class="Number">1</a> <a id="16000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16002" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16004" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16008" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15986" class="Bound">p</a> <a id="16010" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="16011" class="Symbol">)</a> <a id="16013" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="16019" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15824" class="Function">adjust₂</a> <a id="16027" class="Symbol">(</a><a id="16028" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16032" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16032" class="Bound">p</a><a id="16033" class="Symbol">)</a> <a id="16035" class="Symbol">=</a> <a id="16037" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16039" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16043" class="Symbol">(</a><a id="16044" class="Number">1</a> <a id="16046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16048" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16050" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16054" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16032" class="Bound">p</a> <a id="16056" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="16057" class="Symbol">)</a> <a id="16059" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="16063" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16067" class="Symbol">(</a><a id="16068" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="16076" class="Symbol">{</a><a id="16077" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a><a id="16078" class="Symbol">}</a> <a id="16080" class="Symbol">{</a><a id="16081" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16081" class="Bound">x</a><a id="16082" class="Symbol">}</a> <a id="16084" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16084" class="Bound">i</a><a id="16085" class="Symbol">)</a> <a id="16087" class="Symbol">=</a> <a id="16089" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="16098" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                     <a id="16151" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                     <a id="16204" class="Symbol">(</a><a id="16205" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16212" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="16228" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16335" class="Function">adjust₁</a><a id="16235" class="Symbol">)</a>
                                     <a id="16274" class="Symbol">(</a><a id="16275" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16282" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="16298" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16750" class="Function">adjust₂</a><a id="16305" class="Symbol">)</a> <a id="16307" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16084" class="Bound">i</a>
   <a id="16312" class="Keyword">module</a> <a id="distr"></a><a id="16319" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16319" class="Module">distr</a> <a id="16325" class="Keyword">where</a>
    <a id="distr.adjust₁"></a><a id="16335" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16335" class="Function">adjust₁</a> <a id="16343" class="Symbol">:</a> <a id="16345" class="Symbol">(</a><a id="16346" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16350" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16081" class="Bound">x</a><a id="16351" class="Symbol">)</a> <a id="16353" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16355" class="Symbol">(</a><a id="16356" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16359" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16359" class="Bound">n</a> <a id="16361" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16365" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16367" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16369" class="Symbol">(</a><a id="16370" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16374" class="Symbol">(</a><a id="16375" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16377" class="Number">0</a><a id="16378" class="Symbol">))</a> <a id="16381" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16383" class="Symbol">(</a><a id="16384" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16387" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16387" class="Bound">m</a> <a id="16389" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16391" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16393" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16395" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16399" class="Symbol">(</a><a id="16400" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16402" class="Symbol">(</a><a id="16403" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16407" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16387" class="Bound">m</a><a id="16408" class="Symbol">)))</a><a id="16411" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="16412" class="Symbol">)</a>
            <a id="16426" class="Symbol">→</a> <a id="16428" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16430" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16432" class="Symbol">(</a><a id="16433" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16437" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16081" class="Bound">x</a><a id="16438" class="Symbol">)</a> <a id="16440" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16442" class="Symbol">(</a><a id="16443" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16446" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16446" class="Bound">n</a> <a id="16448" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16452" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16454" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16458" class="Symbol">(</a><a id="16459" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16461" class="Number">0</a><a id="16462" class="Symbol">))</a> <a id="16465" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16467" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16469" class="Symbol">(</a><a id="16470" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16473" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16473" class="Bound">n</a> <a id="16475" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16477" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16479" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16481" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16483" class="Symbol">(</a><a id="16484" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16488" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16081" class="Bound">x</a><a id="16489" class="Symbol">)</a> <a id="16491" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16493" class="Symbol">(</a><a id="16494" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16497" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16497" class="Bound">m</a> <a id="16499" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16501" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16503" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16505" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16509" class="Symbol">(</a><a id="16510" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16512" class="Symbol">(</a><a id="16513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16517" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16473" class="Bound">n</a><a id="16518" class="Symbol">)))</a> <a id="16522" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="16523" class="Symbol">)</a> <a id="16525" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="16531" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16335" class="Function">adjust₁</a> <a id="16539" class="Symbol">(</a><a id="16540" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16544" class="Bound">p</a><a id="16545" class="Symbol">)</a> <a id="16547" class="Symbol">=</a> <a id="16549" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16551" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16555" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16557" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16561" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16544" class="Bound">p</a> <a id="16563" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16565" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="16571" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16335" class="Function">adjust₁</a> <a id="16579" class="Symbol">(</a><a id="16580" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16584" class="Symbol">(</a><a id="16585" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16585" class="Bound">n</a> <a id="16587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16589" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16589" class="Bound">p</a><a id="16590" class="Symbol">))</a> <a id="16593" class="Symbol">=</a>
     <a id="16600" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16607" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="16623" class="Symbol">(λ</a> <a id="16626" class="Symbol">{</a> <a id="16628" class="Symbol">(</a><a id="16629" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16633" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16633" class="Bound">p</a><a id="16634" class="Symbol">)</a> <a id="16636" class="Symbol">→</a> <a id="16638" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16640" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16644" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16646" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16650" class="Symbol">(</a><a id="16651" class="Number">1</a> <a id="16653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16655" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16633" class="Bound">p</a><a id="16656" class="Symbol">)</a> <a id="16658" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16660" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                               <a id="16693" class="Symbol">;</a> <a id="16695" class="Symbol">(</a><a id="16696" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16700" class="Symbol">(</a><a id="16701" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16701" class="Bound">m</a> <a id="16703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16705" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16705" class="Bound">p</a><a id="16706" class="Symbol">))</a> <a id="16709" class="Symbol">→</a> <a id="16711" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16713" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16717" class="Symbol">(</a><a id="16718" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16701" class="Bound">m</a> <a id="16720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16722" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16724" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16728" class="Symbol">(</a><a id="16729" class="Number">1</a> <a id="16731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16733" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16705" class="Bound">p</a><a id="16734" class="Symbol">)</a> <a id="16736" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="16737" class="Symbol">)</a> <a id="16739" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16741" class="Symbol">})</a> <a id="16744" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16589" class="Bound">p</a>
    <a id="distr.adjust₂"></a><a id="16750" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16750" class="Function">adjust₂</a> <a id="16758" class="Symbol">:</a> <a id="16760" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16762" class="Symbol">(</a><a id="16763" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16767" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16081" class="Bound">x</a><a id="16768" class="Symbol">)</a> <a id="16770" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16772" class="Symbol">(</a><a id="16773" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16776" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16776" class="Bound">n</a> <a id="16778" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16780" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16782" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16784" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16788" class="Symbol">(</a><a id="16789" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16791" class="Number">0</a><a id="16792" class="Symbol">))</a> <a id="16795" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16797" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16799" class="Symbol">(</a><a id="16800" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16803" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16803" class="Bound">n</a> <a id="16805" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16807" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16809" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16811" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16813" class="Symbol">(</a><a id="16814" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16818" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16081" class="Bound">x</a><a id="16819" class="Symbol">)</a> <a id="16821" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16823" class="Symbol">(</a><a id="16824" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16827" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16827" class="Bound">m</a> <a id="16829" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16831" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16833" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16835" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16839" class="Symbol">(</a><a id="16840" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16842" class="Symbol">(</a><a id="16843" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16847" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16803" class="Bound">n</a><a id="16848" class="Symbol">)))</a> <a id="16852" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="16853" class="Symbol">)</a>
            <a id="16867" class="Symbol">→</a> <a id="16869" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16871" class="Symbol">(</a><a id="16872" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16876" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16081" class="Bound">x</a><a id="16877" class="Symbol">)</a> <a id="16879" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16881" class="Symbol">(</a><a id="16882" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16885" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16885" class="Bound">n</a> <a id="16887" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16889" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16891" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16893" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="16895" class="Symbol">(</a><a id="16896" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16900" class="Symbol">(</a><a id="16901" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16903" class="Number">0</a><a id="16904" class="Symbol">))</a> <a id="16907" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16909" class="Symbol">(</a><a id="16910" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16913" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16913" class="Bound">m</a> <a id="16915" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16919" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16921" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="16925" class="Symbol">(</a><a id="16926" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16077" class="Bound">s</a> <a id="16928" class="Symbol">(</a><a id="16929" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16933" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16913" class="Bound">m</a><a id="16934" class="Symbol">)))</a><a id="16937" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="16938" class="Symbol">)</a> <a id="16940" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="16946" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16750" class="Function">adjust₂</a> <a id="16954" class="Symbol">(</a><a id="16955" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16959" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16959" class="Bound">p</a><a id="16960" class="Symbol">)</a> <a id="16962" class="Symbol">=</a> <a id="16964" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16971" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="16987" class="Symbol">(λ</a> <a id="16990" class="Symbol">{</a> <a id="16992" class="Symbol">(</a><a id="16993" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16997" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16997" class="Bound">p</a><a id="16998" class="Symbol">)</a> <a id="17000" class="Symbol">→</a> <a id="17002" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17004" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17008" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16997" class="Bound">p</a> <a id="17010" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                                                <a id="17060" class="Symbol">;</a> <a id="17062" class="Symbol">(</a><a id="17063" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17067" class="Symbol">(</a><a id="17068" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17068" class="Bound">m</a> <a id="17070" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17072" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17072" class="Bound">p</a><a id="17073" class="Symbol">))</a> <a id="17076" class="Symbol">→</a> <a id="17078" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17080" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17084" class="Symbol">(</a><a id="17085" class="Number">1</a> <a id="17087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17089" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17091" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17095" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17072" class="Bound">p</a> <a id="17097" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="17098" class="Symbol">)</a> <a id="17100" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17102" class="Symbol">})</a> <a id="17105" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16959" class="Bound">p</a>
    <a id="17111" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16750" class="Function">adjust₂</a> <a id="17119" class="Symbol">(</a><a id="17120" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17124" class="Symbol">(</a><a id="17125" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17125" class="Bound">n</a> <a id="17127" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17129" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17129" class="Bound">p</a><a id="17130" class="Symbol">))</a> <a id="17133" class="Symbol">=</a> <a id="17135" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="17142" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="17158" class="Symbol">(λ</a> <a id="17161" class="Symbol">{</a> <a id="17163" class="Symbol">(</a><a id="17164" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17168" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17168" class="Bound">p</a><a id="17169" class="Symbol">)</a> <a id="17171" class="Symbol">→</a> <a id="17173" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17175" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17179" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17168" class="Bound">p</a> <a id="17181" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                                                      <a id="17237" class="Symbol">;</a> <a id="17239" class="Symbol">(</a><a id="17240" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17244" class="Symbol">(</a><a id="17245" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17245" class="Bound">m</a> <a id="17247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17249" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17249" class="Bound">p</a><a id="17250" class="Symbol">))</a> <a id="17253" class="Symbol">→</a> <a id="17255" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17257" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17261" class="Symbol">(</a><a id="17262" class="Number">1</a> <a id="17264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17266" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17268" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17272" class="Symbol">(</a><a id="17273" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17125" class="Bound">n</a> <a id="17275" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17277" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17249" class="Bound">p</a><a id="17278" class="Symbol">)</a> <a id="17280" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="17281" class="Symbol">)</a> <a id="17283" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17285" class="Symbol">})</a> <a id="17288" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17129" class="Bound">p</a>
  <a id="17292" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="17296" class="Symbol">(</a><a id="17297" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="17304" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17304" class="Bound">x</a> <a id="17306" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17306" class="Bound">y</a> <a id="17308" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17308" class="Bound">p</a> <a id="17310" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17310" class="Bound">q</a> <a id="17312" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17312" class="Bound">i</a> <a id="17314" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17314" class="Bound">j</a><a id="17315" class="Symbol">)</a> <a id="17317" class="Symbol">=</a>
   <a id="17322" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17326" class="Symbol">(</a><a id="17327" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="17341" class="Symbol">(λ</a> <a id="17344" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17344" class="Bound">_</a> <a id="17346" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17346" class="Bound">_</a> <a id="17348" class="Symbol">→</a> <a id="17350" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="17360" class="Symbol">)</a>
                      <a id="17384" class="Symbol">(λ</a> <a id="17387" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17387" class="Bound">j</a> <a id="17389" class="Symbol">→</a> <a id="17391" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="17395" class="Symbol">(</a><a id="17396" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17308" class="Bound">p</a> <a id="17398" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17387" class="Bound">j</a><a id="17399" class="Symbol">)</a> <a id="17401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17403" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="17412" class="Symbol">(</a><a id="17413" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17308" class="Bound">p</a> <a id="17415" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17387" class="Bound">j</a><a id="17416" class="Symbol">))</a>
                      <a id="17441" class="Symbol">(λ</a> <a id="17444" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17444" class="Bound">j</a> <a id="17446" class="Symbol">→</a> <a id="17448" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="17452" class="Symbol">(</a><a id="17453" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17310" class="Bound">q</a> <a id="17455" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17444" class="Bound">j</a><a id="17456" class="Symbol">)</a> <a id="17458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17460" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="17469" class="Symbol">(</a><a id="17470" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17310" class="Bound">q</a> <a id="17472" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17444" class="Bound">j</a><a id="17473" class="Symbol">))</a>
                      <a id="17498" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                      <a id="17525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17530" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17312" class="Bound">i</a> <a id="17532" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17314" class="Bound">j</a><a id="17533" class="Symbol">)</a>

  <a id="is⊤-prop"></a><a id="17538" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="17547" class="Symbol">:</a> <a id="17549" class="Symbol">(</a><a id="17550" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17550" class="Bound">x</a> <a id="17552" class="Symbol">:</a> <a id="17554" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="17555" class="Symbol">)</a> <a id="17557" class="Symbol">→</a> <a id="17559" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17566" class="Symbol">(</a><a id="17567" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="17571" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17550" class="Bound">x</a><a id="17572" class="Symbol">)</a>
  <a id="17576" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="17585" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="17587" class="Symbol">=</a> <a id="17589" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
  <a id="17602" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="17611" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="17613" class="Symbol">=</a> <a id="17615" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
  <a id="17625" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="17634" class="Symbol">(</a><a id="17635" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="17637" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17637" class="Bound">s</a><a id="17638" class="Symbol">)</a> <a id="17640" class="Symbol">=</a> <a id="17642" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
  <a id="17660" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="17669" class="Symbol">(</a><a id="17670" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="17677" class="Symbol">{</a><a id="17678" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17678" class="Bound">x</a><a id="17679" class="Symbol">}</a> <a id="17681" class="Symbol">{</a><a id="17682" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17682" class="Bound">y</a><a id="17683" class="Symbol">}</a> <a id="17685" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17685" class="Bound">i</a><a id="17686" class="Symbol">)</a> <a id="17688" class="Symbol">=</a>
   <a id="17693" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="17706" class="Symbol">(λ</a> <a id="17709" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17709" class="Bound">i</a> <a id="17711" class="Symbol">→</a> <a id="17713" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="17726" class="Symbol">{</a><a id="17727" class="Argument">A</a> <a id="17729" class="Symbol">=</a> <a id="17731" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="17740" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="17806" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="17872" class="Symbol">(</a><a id="17873" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="17880" class="Symbol">(</a><a id="17881" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13383" class="Function">comm.adjust</a> <a id="17893" class="Symbol">{</a><a id="17894" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17678" class="Bound">x</a><a id="17895" class="Symbol">}</a> <a id="17897" class="Symbol">{</a><a id="17898" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17682" class="Bound">y</a><a id="17899" class="Symbol">}</a> <a id="17901" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17709" class="Bound">i</a> <a id="17903" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17678" class="Bound">x</a> <a id="17905" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17682" class="Bound">y</a><a id="17906" class="Symbol">))</a>
                                                  <a id="17959" class="Symbol">(</a><a id="17960" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="17967" class="Symbol">(</a><a id="17968" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13383" class="Function">comm.adjust</a> <a id="17980" class="Symbol">{</a><a id="17981" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17678" class="Bound">x</a><a id="17982" class="Symbol">}</a> <a id="17984" class="Symbol">{</a><a id="17985" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17682" class="Bound">y</a><a id="17986" class="Symbol">}</a> <a id="17988" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17709" class="Bound">i</a> <a id="17990" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17682" class="Bound">y</a> <a id="17992" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17678" class="Bound">x</a><a id="17993" class="Symbol">))</a> <a id="17996" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17709" class="Bound">i</a><a id="17997" class="Symbol">})</a>
                <a id="18016" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                <a id="18048" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="18064" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17685" class="Bound">i</a>
  <a id="18068" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="18077" class="Symbol">(</a><a id="18078" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="18086" class="Symbol">{</a><a id="18087" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18087" class="Bound">x</a><a id="18088" class="Symbol">}</a> <a id="18090" class="Symbol">{</a><a id="18091" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18091" class="Bound">y</a><a id="18092" class="Symbol">}</a> <a id="18094" class="Symbol">{</a><a id="18095" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18095" class="Bound">z</a><a id="18096" class="Symbol">}</a> <a id="18098" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18098" class="Bound">i</a><a id="18099" class="Symbol">)</a> <a id="18101" class="Symbol">=</a>
   <a id="18106" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="18119" class="Symbol">(λ</a> <a id="18122" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18122" class="Bound">i</a> <a id="18124" class="Symbol">→</a> <a id="18126" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="18139" class="Symbol">{</a><a id="18140" class="Argument">A</a> <a id="18142" class="Symbol">=</a> <a id="18144" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="18153" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="18219" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="18285" class="Symbol">(</a><a id="18286" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="18293" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="18309" class="Symbol">(</a><a id="18310" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#13880" class="Function">assoc.adjust₁</a> <a id="18324" class="Symbol">{</a><a id="18325" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18087" class="Bound">x</a><a id="18326" class="Symbol">}</a> <a id="18328" class="Symbol">{</a><a id="18329" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18091" class="Bound">y</a><a id="18330" class="Symbol">}</a> <a id="18332" class="Symbol">{</a><a id="18333" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18095" class="Bound">z</a><a id="18334" class="Symbol">}</a> <a id="18336" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18122" class="Bound">i</a><a id="18337" class="Symbol">))</a>
                                                  <a id="18390" class="Symbol">(</a><a id="18391" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="18398" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="18414" class="Symbol">(</a><a id="18415" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14249" class="Function">assoc.adjust₂</a> <a id="18429" class="Symbol">{</a><a id="18430" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18087" class="Bound">x</a><a id="18431" class="Symbol">}</a> <a id="18433" class="Symbol">{</a><a id="18434" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18091" class="Bound">y</a><a id="18435" class="Symbol">}</a> <a id="18437" class="Symbol">{</a><a id="18438" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18095" class="Bound">z</a><a id="18439" class="Symbol">}</a> <a id="18441" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18122" class="Bound">i</a><a id="18442" class="Symbol">))</a> <a id="18445" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18122" class="Bound">i</a><a id="18446" class="Symbol">})</a>
                <a id="18465" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                <a id="18497" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="18513" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18098" class="Bound">i</a>

  <a id="18518" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="18527" class="Symbol">(</a><a id="18528" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a> <a id="18535" class="Symbol">{</a><a id="18536" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18536" class="Bound">x</a><a id="18537" class="Symbol">}</a> <a id="18539" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18539" class="Bound">i</a><a id="18540" class="Symbol">)</a> <a id="18542" class="Symbol">=</a>
   <a id="18547" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="18560" class="Symbol">(λ</a> <a id="18563" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18563" class="Bound">i</a> <a id="18565" class="Symbol">→</a> <a id="18567" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="18580" class="Symbol">{</a><a id="18581" class="Argument">A</a> <a id="18583" class="Symbol">=</a> <a id="18585" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="18594" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="18660" class="Symbol">(</a><a id="18661" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="18670" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18536" class="Bound">x</a><a id="18671" class="Symbol">)</a>
                                                  <a id="18723" class="Symbol">(</a><a id="18724" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="18731" class="Symbol">(</a><a id="18732" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="18741" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18536" class="Bound">x</a><a id="18742" class="Symbol">)</a> <a id="18744" class="Symbol">(</a><a id="18745" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#14843" class="Function">idem.adjust</a> <a id="18757" class="Symbol">{</a><a id="18758" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18536" class="Bound">x</a><a id="18759" class="Symbol">}</a> <a id="18761" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18563" class="Bound">i</a><a id="18762" class="Symbol">))</a>
                                                  <a id="18815" class="Symbol">(λ</a> <a id="18818" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18818" class="Bound">p</a> <a id="18820" class="Symbol">→</a> <a id="18822" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="18824" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18828" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18818" class="Bound">p</a> <a id="18830" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="18831" class="Symbol">)</a> <a id="18833" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18563" class="Bound">i</a><a id="18834" class="Symbol">})</a>
                <a id="18853" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                <a id="18885" class="Symbol">(</a><a id="18886" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="18895" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18536" class="Bound">x</a><a id="18896" class="Symbol">)</a> <a id="18898" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18539" class="Bound">i</a>
  <a id="18902" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="18911" class="Symbol">(</a><a id="18912" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#974" class="InductiveConstructor">∨-bot</a> <a id="18918" class="Symbol">{</a><a id="18919" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18919" class="Bound">x</a><a id="18920" class="Symbol">}</a> <a id="18922" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18922" class="Bound">i</a><a id="18923" class="Symbol">)</a> <a id="18925" class="Symbol">=</a>
   <a id="18930" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="18943" class="Symbol">(λ</a> <a id="18946" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18946" class="Bound">i</a> <a id="18948" class="Symbol">→</a> <a id="18950" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="18963" class="Symbol">{</a><a id="18964" class="Argument">A</a> <a id="18966" class="Symbol">=</a> <a id="18968" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="18977" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="19043" class="Symbol">(</a><a id="19044" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="19053" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18919" class="Bound">x</a><a id="19054" class="Symbol">)</a>
                                                  <a id="19106" class="Symbol">(</a><a id="19107" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="19114" class="Symbol">(</a><a id="19115" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="19124" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18919" class="Bound">x</a><a id="19125" class="Symbol">)</a> <a id="19127" class="Symbol">(</a><a id="19128" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15167" class="Function">bot.adjust</a> <a id="19139" class="Symbol">{</a><a id="19140" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18919" class="Bound">x</a><a id="19141" class="Symbol">}</a> <a id="19143" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18946" class="Bound">i</a><a id="19144" class="Symbol">))</a>
                                                  <a id="19197" class="Symbol">(λ</a> <a id="19200" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19200" class="Bound">p</a> <a id="19202" class="Symbol">→</a> <a id="19204" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="19206" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19210" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19200" class="Bound">p</a> <a id="19212" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="19213" class="Symbol">)</a> <a id="19215" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18946" class="Bound">i</a><a id="19216" class="Symbol">})</a>
                <a id="19235" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                <a id="19267" class="Symbol">(</a><a id="19268" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="19277" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18919" class="Bound">x</a><a id="19278" class="Symbol">)</a> <a id="19280" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#18922" class="Bound">i</a>
  <a id="19284" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="19293" class="Symbol">(</a><a id="19294" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a> <a id="19303" class="Symbol">{</a><a id="19304" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19304" class="Bound">s</a><a id="19305" class="Symbol">}</a> <a id="19307" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19307" class="Bound">n</a> <a id="19309" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19309" class="Bound">i</a><a id="19310" class="Symbol">)</a> <a id="19312" class="Symbol">=</a>
   <a id="19317" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="19330" class="Symbol">(λ</a> <a id="19333" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19333" class="Bound">i</a> <a id="19335" class="Symbol">→</a> <a id="19337" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="19350" class="Symbol">{</a><a id="19351" class="Argument">A</a> <a id="19353" class="Symbol">=</a> <a id="19355" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="19364" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="19430" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="19496" class="Symbol">(</a><a id="19497" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="19504" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="19520" class="Symbol">(</a><a id="19521" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15511" class="Function">absorb.adjust₁</a> <a id="19536" class="Symbol">{</a><a id="19537" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19304" class="Bound">s</a><a id="19538" class="Symbol">}</a> <a id="19540" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19307" class="Bound">n</a> <a id="19542" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19333" class="Bound">i</a> <a id="19544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19307" class="Bound">n</a><a id="19545" class="Symbol">))</a>
                                                  <a id="19598" class="Symbol">(</a><a id="19599" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="19606" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="19622" class="Symbol">(</a><a id="19623" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#15824" class="Function">absorb.adjust₂</a> <a id="19638" class="Symbol">{</a><a id="19639" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19304" class="Bound">s</a><a id="19640" class="Symbol">}</a> <a id="19642" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19307" class="Bound">n</a> <a id="19644" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19333" class="Bound">i</a><a id="19645" class="Symbol">))</a> <a id="19648" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19333" class="Bound">i</a><a id="19649" class="Symbol">})</a>
                <a id="19668" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                <a id="19700" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="19716" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19309" class="Bound">i</a>
  <a id="19720" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="19729" class="Symbol">(</a><a id="19730" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="19738" class="Symbol">{</a><a id="19739" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19739" class="Bound">s</a><a id="19740" class="Symbol">}</a> <a id="19742" class="Symbol">{</a><a id="19743" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19743" class="Bound">x</a><a id="19744" class="Symbol">}</a> <a id="19746" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19746" class="Bound">i</a><a id="19747" class="Symbol">)</a> <a id="19749" class="Symbol">=</a>
   <a id="19754" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="19767" class="Symbol">(λ</a> <a id="19770" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19770" class="Bound">i</a> <a id="19772" class="Symbol">→</a> <a id="19774" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="19787" class="Symbol">{</a><a id="19788" class="Argument">A</a> <a id="19790" class="Symbol">=</a> <a id="19792" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="19801" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="19867" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                                                  <a id="19933" class="Symbol">(</a><a id="19934" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="19941" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="19957" class="Symbol">(</a><a id="19958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16335" class="Function">distr.adjust₁</a> <a id="19972" class="Symbol">{</a><a id="19973" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19739" class="Bound">s</a><a id="19974" class="Symbol">}</a> <a id="19976" class="Symbol">{</a><a id="19977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19743" class="Bound">x</a><a id="19978" class="Symbol">}</a> <a id="19980" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19770" class="Bound">i</a><a id="19981" class="Symbol">))</a>
                                                  <a id="20034" class="Symbol">(</a><a id="20035" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="20042" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="20058" class="Symbol">(</a><a id="20059" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#16750" class="Function">distr.adjust₂</a> <a id="20073" class="Symbol">{</a><a id="20074" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19739" class="Bound">s</a><a id="20075" class="Symbol">}</a> <a id="20077" class="Symbol">{</a><a id="20078" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19743" class="Bound">x</a><a id="20079" class="Symbol">}</a> <a id="20081" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19770" class="Bound">i</a><a id="20082" class="Symbol">))</a> <a id="20085" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19770" class="Bound">i</a><a id="20086" class="Symbol">})</a>
                <a id="20105" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                <a id="20137" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="20153" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#19746" class="Bound">i</a>
  <a id="20157" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="20166" class="Symbol">(</a><a id="20167" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="20174" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20174" class="Bound">x</a> <a id="20176" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20176" class="Bound">y</a> <a id="20178" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20178" class="Bound">p</a> <a id="20180" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20180" class="Bound">q</a> <a id="20182" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20182" class="Bound">i</a> <a id="20184" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20184" class="Bound">j</a><a id="20185" class="Symbol">)</a> <a id="20187" class="Symbol">=</a>
   <a id="20192" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20196" class="Symbol">(</a><a id="20197" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="20211" class="Symbol">(λ</a> <a id="20214" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20214" class="Bound">_</a> <a id="20216" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20216" class="Bound">_</a> <a id="20218" class="Symbol">→</a> <a id="20220" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="20230" class="Symbol">)</a>
                      <a id="20254" class="Symbol">(λ</a> <a id="20257" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20257" class="Bound">j</a> <a id="20259" class="Symbol">→</a> <a id="20261" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20265" class="Symbol">(</a><a id="20266" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20178" class="Bound">p</a> <a id="20268" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20257" class="Bound">j</a><a id="20269" class="Symbol">)</a> <a id="20271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20273" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="20282" class="Symbol">(</a><a id="20283" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20178" class="Bound">p</a> <a id="20285" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20257" class="Bound">j</a><a id="20286" class="Symbol">))</a>
                      <a id="20311" class="Symbol">(λ</a> <a id="20314" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20314" class="Bound">j</a> <a id="20316" class="Symbol">→</a> <a id="20318" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20322" class="Symbol">(</a><a id="20323" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20180" class="Bound">q</a> <a id="20325" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20314" class="Bound">j</a><a id="20326" class="Symbol">)</a> <a id="20328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20330" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#17538" class="Function">is⊤-prop</a> <a id="20339" class="Symbol">(</a><a id="20340" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20180" class="Bound">q</a> <a id="20342" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20314" class="Bound">j</a><a id="20343" class="Symbol">))</a>
                      <a id="20368" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                      <a id="20395" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20400" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20182" class="Bound">i</a> <a id="20402" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20184" class="Bound">j</a><a id="20403" class="Symbol">)</a>

<a id="is⊤-correct"></a><a id="20406" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20406" class="Function">is⊤-correct</a> <a id="20418" class="Symbol">:</a> <a id="20420" class="Symbol">∀</a> <a id="20422" class="Symbol">{</a><a id="20423" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20423" class="Bound">x</a><a id="20424" class="Symbol">}</a> <a id="20426" class="Symbol">→</a> <a id="20428" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20432" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20423" class="Bound">x</a> <a id="20434" class="Symbol">→</a> <a id="20436" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20423" class="Bound">x</a> <a id="20438" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20440" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
<a id="20442" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20406" class="Function">is⊤-correct</a> <a id="20454" class="Symbol">{</a><a id="20455" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20455" class="Bound">x</a><a id="20456" class="Symbol">}</a> <a id="20458" class="Symbol">=</a> <a id="20460" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="20466" class="Symbol">(λ</a> <a id="20469" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20469" class="Bound">x</a> <a id="20471" class="Symbol">→</a> <a id="20473" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20477" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20469" class="Bound">x</a> <a id="20479" class="Symbol">→</a> <a id="20481" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20469" class="Bound">x</a> <a id="20483" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20485" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="20486" class="Symbol">)</a>
                                 <a id="20521" class="Symbol">(λ</a> <a id="20524" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20524" class="Bound">x</a> <a id="20526" class="Symbol">→</a> <a id="20528" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="20536" class="Symbol">(</a><a id="20537" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="20544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20524" class="Bound">x</a> <a id="20546" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="20547" class="Symbol">))</a>
                                 <a id="20583" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20672" class="Function">[1]</a>
                                 <a id="20620" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20713" class="Function">[2]</a>
                                 <a id="20657" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20753" class="Function">[3]</a> <a id="20661" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20455" class="Bound">x</a>
 <a id="20664" class="Keyword">where</a>
  <a id="20672" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20672" class="Function">[1]</a> <a id="20676" class="Symbol">:</a> <a id="20678" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20682" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="20684" class="Symbol">→</a> <a id="20686" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="20688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20690" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
  <a id="20694" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20672" class="Function">[1]</a> <a id="20698" class="Symbol">=</a> <a id="20700" class="Symbol">λ</a> <a id="20702" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20702" class="Bound">_</a> <a id="20704" class="Symbol">→</a> <a id="20706" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20713" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20713" class="Function">[2]</a> <a id="20717" class="Symbol">:</a> <a id="20719" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20723" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="20725" class="Symbol">→</a> <a id="20727" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="20729" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20731" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
  <a id="20735" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20713" class="Function">[2]</a> <a id="20739" class="Symbol">=</a> <a id="20741" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a>
  <a id="20753" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20753" class="Function">[3]</a> <a id="20757" class="Symbol">:</a> <a id="20759" class="Symbol">{</a><a id="20760" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20760" class="Bound">s</a> <a id="20762" class="Symbol">:</a> <a id="20764" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20766" class="Symbol">→</a> <a id="20768" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="20769" class="Symbol">}</a>
      <a id="20777" class="Symbol">→</a> <a id="20779" class="Symbol">((</a><a id="20781" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20781" class="Bound">n</a> <a id="20783" class="Symbol">:</a> <a id="20785" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="20786" class="Symbol">)</a> <a id="20788" class="Symbol">→</a> <a id="20790" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20794" class="Symbol">(</a><a id="20795" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20760" class="Bound">s</a> <a id="20797" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20781" class="Bound">n</a><a id="20798" class="Symbol">)</a> <a id="20800" class="Symbol">→</a> <a id="20802" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20760" class="Bound">s</a> <a id="20804" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20781" class="Bound">n</a> <a id="20806" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20808" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="20809" class="Symbol">)</a>
      <a id="20817" class="Symbol">→</a> <a id="20819" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="20821" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20825" class="Symbol">(</a><a id="20826" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20760" class="Bound">s</a> <a id="20828" class="Number">0</a><a id="20829" class="Symbol">)</a> <a id="20831" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20833" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="20842" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20844" class="Symbol">(λ</a> <a id="20847" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20847" class="Bound">n</a> <a id="20849" class="Symbol">→</a> <a id="20851" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20855" class="Symbol">(</a><a id="20856" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20760" class="Bound">s</a> <a id="20858" class="Symbol">(</a><a id="20859" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20863" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20847" class="Bound">n</a><a id="20864" class="Symbol">)))</a> <a id="20868" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="20870" class="Symbol">→</a> <a id="20872" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="20874" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20760" class="Bound">s</a> <a id="20876" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20878" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
  <a id="20882" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20753" class="Function">[3]</a> <a id="20886" class="Symbol">{</a><a id="20887" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20887" class="Bound">s</a><a id="20888" class="Symbol">}</a> <a id="20890" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20890" class="Bound">ih</a> <a id="20893" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20893" class="Bound">p</a> <a id="20895" class="Symbol">=</a> <a id="20897" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="20904" class="Symbol">(</a><a id="20905" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="20912" class="Symbol">(</a><a id="20913" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="20915" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20887" class="Bound">s</a><a id="20916" class="Symbol">)</a> <a id="20918" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="20919" class="Symbol">)</a> <a id="20921" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20940" class="Function">[4]</a> <a id="20925" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20893" class="Bound">p</a>
   <a id="20930" class="Keyword">where</a>
    <a id="20940" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20940" class="Function">[4]</a> <a id="20944" class="Symbol">:</a> <a id="20946" class="Symbol">(</a><a id="20947" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20951" class="Symbol">(</a><a id="20952" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20887" class="Bound">s</a> <a id="20954" class="Number">0</a><a id="20955" class="Symbol">))</a> <a id="20958" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20960" class="Symbol">(</a><a id="20961" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="20964" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20964" class="Bound">n</a> <a id="20966" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="20968" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="20970" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="20972" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="20976" class="Symbol">(</a><a id="20977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20887" class="Bound">s</a> <a id="20979" class="Symbol">(</a><a id="20980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20984" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20964" class="Bound">n</a><a id="20985" class="Symbol">)))</a> <a id="20989" class="Symbol">→</a> <a id="20991" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="20993" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20887" class="Bound">s</a> <a id="20995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20997" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
    <a id="21003" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20940" class="Function">[4]</a> <a id="21007" class="Symbol">(</a><a id="21008" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21012" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21012" class="Bound">p</a><a id="21013" class="Symbol">)</a> <a id="21015" class="Symbol">=</a> <a id="21017" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="21041" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20887" class="Bound">s</a> <a id="21043" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="21045" class="Number">0</a> <a id="21047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21049" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20890" class="Bound">ih</a> <a id="21052" class="Number">0</a> <a id="21054" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21012" class="Bound">p</a> <a id="21056" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="21062" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20940" class="Function">[4]</a> <a id="21066" class="Symbol">(</a><a id="21067" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="21071" class="Symbol">(</a><a id="21072" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21072" class="Bound">n</a> <a id="21074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21076" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21076" class="Bound">p</a><a id="21077" class="Symbol">))</a> <a id="21080" class="Symbol">=</a> <a id="21082" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="21106" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20887" class="Bound">s</a> <a id="21108" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="21110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21114" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21072" class="Bound">n</a> <a id="21116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21118" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20890" class="Bound">ih</a> <a id="21121" class="Symbol">(</a><a id="21122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21126" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21072" class="Bound">n</a><a id="21127" class="Symbol">)</a> <a id="21129" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21076" class="Bound">p</a> <a id="21131" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="is⊤-correct⁻¹"></a><a id="21134" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21134" class="Function">is⊤-correct⁻¹</a> <a id="21148" class="Symbol">:</a> <a id="21150" class="Symbol">∀</a> <a id="21152" class="Symbol">{</a><a id="21153" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21153" class="Bound">x</a><a id="21154" class="Symbol">}</a> <a id="21156" class="Symbol">→</a> <a id="21158" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21153" class="Bound">x</a> <a id="21160" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21162" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="21164" class="Symbol">→</a> <a id="21166" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="21170" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21153" class="Bound">x</a>
<a id="21172" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21134" class="Function">is⊤-correct⁻¹</a> <a id="21186" class="Symbol">{</a><a id="21187" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21187" class="Bound">x</a><a id="21188" class="Symbol">}</a> <a id="21190" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21190" class="Bound">x≡⊤</a> <a id="21194" class="Symbol">=</a> <a id="21196" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="21202" class="Symbol">(λ</a> <a id="21205" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21205" class="Bound">z</a> <a id="21207" class="Symbol">→</a> <a id="21209" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="21213" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21205" class="Bound">z</a><a id="21214" class="Symbol">)</a> <a id="21216" class="Symbol">(</a><a id="21217" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21221" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21190" class="Bound">x≡⊤</a><a id="21224" class="Symbol">)</a> <a id="21226" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="is-⊤-implies-contains-⊤"></a><a id="21230" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21230" class="Function">is-⊤-implies-contains-⊤</a> <a id="21254" class="Symbol">:</a> <a id="21256" class="Symbol">(</a><a id="21257" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21257" class="Bound">s</a> <a id="21259" class="Symbol">:</a> <a id="21261" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21263" class="Symbol">→</a> <a id="21265" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="21266" class="Symbol">)</a> <a id="21268" class="Symbol">-&gt;</a> <a id="21271" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="21273" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21257" class="Bound">s</a> <a id="21275" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21277" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="21279" class="Symbol">→</a> <a id="21281" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="21284" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21284" class="Bound">n</a> <a id="21286" href="PropTrunc.html#1594" class="Function">∈</a> <a id="21288" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21290" href="PropTrunc.html#1594" class="Function">]</a> <a id="21292" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21257" class="Bound">s</a> <a id="21294" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21284" class="Bound">n</a> <a id="21296" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21298" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
<a id="21300" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21230" class="Function">is-⊤-implies-contains-⊤</a> <a id="21324" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21324" class="Bound">s</a> <a id="21326" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21326" class="Bound">⋁s≡⊤</a> <a id="21331" class="Symbol">=</a> <a id="21333" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="21340" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="21356" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21390" class="Function">[1]</a> <a id="21360" class="Symbol">(</a><a id="21361" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21134" class="Function">is⊤-correct⁻¹</a> <a id="21375" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21326" class="Bound">⋁s≡⊤</a><a id="21379" class="Symbol">)</a>
 <a id="21382" class="Keyword">where</a>
  <a id="21390" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21390" class="Function">[1]</a> <a id="21394" class="Symbol">:</a> <a id="21396" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="21400" class="Symbol">(</a><a id="21401" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21324" class="Bound">s</a> <a id="21403" class="Number">0</a><a id="21404" class="Symbol">)</a> <a id="21406" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="21408" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="21417" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21419" class="Symbol">(λ</a> <a id="21422" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21422" class="Bound">n</a> <a id="21424" class="Symbol">→</a> <a id="21426" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12985" class="Function">is⊤</a> <a id="21430" class="Symbol">(</a><a id="21431" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21324" class="Bound">s</a> <a id="21433" class="Symbol">(</a><a id="21434" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21438" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21422" class="Bound">n</a><a id="21439" class="Symbol">)))</a> <a id="21443" class="Symbol">→</a> <a id="21445" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="21448" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21448" class="Bound">n</a> <a id="21450" href="PropTrunc.html#1594" class="Function">∈</a> <a id="21452" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21454" href="PropTrunc.html#1594" class="Function">]</a> <a id="21456" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21324" class="Bound">s</a> <a id="21458" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21448" class="Bound">n</a> <a id="21460" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21462" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
  <a id="21466" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21390" class="Function">[1]</a> <a id="21470" class="Symbol">(</a><a id="21471" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21475" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21475" class="Bound">p</a><a id="21476" class="Symbol">)</a> <a id="21478" class="Symbol">=</a> <a id="21480" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="21482" class="Number">0</a> <a id="21484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21486" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20406" class="Function">is⊤-correct</a> <a id="21498" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21475" class="Bound">p</a> <a id="21500" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="21504" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21390" class="Function">[1]</a> <a id="21508" class="Symbol">(</a><a id="21509" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="21513" class="Symbol">(</a><a id="21514" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21514" class="Bound">n</a> <a id="21516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21518" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21518" class="Bound">p</a><a id="21519" class="Symbol">))</a> <a id="21522" class="Symbol">=</a> <a id="21524" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="21526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21530" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21514" class="Bound">n</a> <a id="21532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21534" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#20406" class="Function">is⊤-correct</a> <a id="21546" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21518" class="Bound">p</a> <a id="21548" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="is-⊤↔contains-⊤"></a><a id="21551" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21551" class="Function">is-⊤↔contains-⊤</a> <a id="21567" class="Symbol">:</a> <a id="21569" class="Symbol">(</a><a id="21570" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21570" class="Bound">s</a> <a id="21572" class="Symbol">:</a> <a id="21574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21576" class="Symbol">→</a> <a id="21578" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="21579" class="Symbol">)</a> <a id="21581" class="Symbol">-&gt;</a> <a id="21584" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="21586" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21570" class="Bound">s</a> <a id="21588" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21590" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="21592" href="Iff.html#528" class="Function Operator">↔</a> <a id="21594" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="21597" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21597" class="Bound">n</a> <a id="21599" href="PropTrunc.html#1594" class="Function">∈</a> <a id="21601" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21603" href="PropTrunc.html#1594" class="Function">]</a> <a id="21605" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21570" class="Bound">s</a> <a id="21607" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21597" class="Bound">n</a> <a id="21609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21611" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
<a id="21613" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21551" class="Function">is-⊤↔contains-⊤</a> <a id="21629" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21629" class="Bound">s</a> <a id="21631" class="Symbol">=</a> <a id="21633" class="Symbol">(</a><a id="21634" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21230" class="Function">is-⊤-implies-contains-⊤</a> <a id="21658" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21629" class="Bound">s</a><a id="21659" class="Symbol">)</a> <a id="21661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21663" class="Symbol">(</a><a id="21664" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="21688" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21629" class="Bound">s</a><a id="21689" class="Symbol">)</a>

<a id="21692" class="Comment">-- The order corresponding to least upper bounds ∨</a>

<a id="_≼_"></a><a id="21744" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">_≼_</a> <a id="21748" class="Symbol">:</a> <a id="21750" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="21752" class="Symbol">→</a> <a id="21754" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="21756" class="Symbol">→</a> <a id="21758" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="21763" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21763" class="Bound">x</a> <a id="21765" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="21767" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21767" class="Bound">y</a> <a id="21769" class="Symbol">=</a> <a id="21771" class="Symbol">(</a><a id="21772" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21763" class="Bound">x</a> <a id="21774" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="21776" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21767" class="Bound">y</a><a id="21777" class="Symbol">)</a> <a id="21779" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21781" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21767" class="Bound">y</a>

<a id="isProp⟨≼⟩"></a><a id="21784" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21784" class="Function">isProp⟨≼⟩</a> <a id="21794" class="Symbol">:</a> <a id="21796" class="Symbol">(</a><a id="21797" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21797" class="Bound">x</a> <a id="21799" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21799" class="Bound">y</a> <a id="21801" class="Symbol">:</a> <a id="21803" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="21804" class="Symbol">)</a> <a id="21806" class="Symbol">→</a> <a id="21808" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="21815" class="Symbol">(</a><a id="21816" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21797" class="Bound">x</a> <a id="21818" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="21820" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21799" class="Bound">y</a><a id="21821" class="Symbol">)</a>
<a id="21823" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21784" class="Function">isProp⟨≼⟩</a> <a id="21833" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21833" class="Bound">x</a> <a id="21835" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21835" class="Bound">y</a> <a id="21837" class="Symbol">=</a> <a id="21839" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="21846" class="Symbol">(</a><a id="21847" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21833" class="Bound">x</a> <a id="21849" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="21851" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21835" class="Bound">y</a><a id="21852" class="Symbol">)</a> <a id="21854" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21835" class="Bound">y</a>

<a id="≼-antisym"></a><a id="21857" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21857" class="Function">≼-antisym</a> <a id="21867" class="Symbol">:</a> <a id="21869" class="Symbol">∀</a> <a id="21871" class="Symbol">{</a><a id="21872" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21872" class="Bound">x</a> <a id="21874" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21874" class="Bound">y</a><a id="21875" class="Symbol">}</a> <a id="21877" class="Symbol">→</a> <a id="21879" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21872" class="Bound">x</a> <a id="21881" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="21883" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21874" class="Bound">y</a> <a id="21885" class="Symbol">→</a> <a id="21887" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21874" class="Bound">y</a> <a id="21889" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="21891" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21872" class="Bound">x</a> <a id="21893" class="Symbol">→</a> <a id="21895" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21872" class="Bound">x</a> <a id="21897" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21899" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21874" class="Bound">y</a>
<a id="21901" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21857" class="Function">≼-antisym</a> <a id="21911" class="Symbol">{</a><a id="21912" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21912" class="Bound">x</a><a id="21913" class="Symbol">}</a> <a id="21915" class="Symbol">{</a><a id="21916" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21916" class="Bound">y</a><a id="21917" class="Symbol">}</a> <a id="21919" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21919" class="Bound">x≼y</a> <a id="21923" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21923" class="Bound">y≼x</a> <a id="21927" class="Symbol">=</a> <a id="21929" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21912" class="Bound">x</a> <a id="21931" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="21934" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21938" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21923" class="Bound">y≼x</a> <a id="21942" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="21944" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21916" class="Bound">y</a> <a id="21946" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="21948" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21912" class="Bound">x</a> <a id="21950" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="21953" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="21960" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="21962" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21912" class="Bound">x</a> <a id="21964" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="21966" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21916" class="Bound">y</a> <a id="21968" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="21971" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21919" class="Bound">x≼y</a> <a id="21975" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="21977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21916" class="Bound">y</a> <a id="21979" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="everything-under-⊤"></a><a id="21982" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21982" class="Function">everything-under-⊤</a> <a id="22001" class="Symbol">:</a> <a id="22003" class="Symbol">∀</a> <a id="22005" class="Symbol">{</a><a id="22006" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22006" class="Bound">x</a><a id="22007" class="Symbol">}</a> <a id="22009" class="Symbol">→</a> <a id="22011" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22006" class="Bound">x</a> <a id="22013" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22015" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
<a id="22017" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21982" class="Function">everything-under-⊤</a> <a id="22036" class="Symbol">=</a> <a id="22038" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3517" class="Function">⊤-is-top</a> <a id="22047" class="Symbol">_</a>

<a id="≼-refl"></a><a id="22050" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22050" class="Function">≼-refl</a> <a id="22057" class="Symbol">:</a> <a id="22059" class="Symbol">∀</a> <a id="22061" class="Symbol">{</a><a id="22062" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22062" class="Bound">x</a><a id="22063" class="Symbol">}</a> <a id="22065" class="Symbol">→</a> <a id="22067" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22062" class="Bound">x</a> <a id="22069" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22071" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22062" class="Bound">x</a>
<a id="22073" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22050" class="Function">≼-refl</a> <a id="22080" class="Symbol">=</a> <a id="22082" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#943" class="InductiveConstructor">∨-idem</a>

<a id="≼-trans"></a><a id="22090" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22090" class="Function">≼-trans</a> <a id="22098" class="Symbol">:</a> <a id="22100" class="Symbol">∀</a> <a id="22102" class="Symbol">{</a><a id="22103" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22103" class="Bound">x</a> <a id="22105" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22105" class="Bound">y</a> <a id="22107" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22107" class="Bound">z</a><a id="22108" class="Symbol">}</a> <a id="22110" class="Symbol">→</a> <a id="22112" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22103" class="Bound">x</a> <a id="22114" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22116" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22105" class="Bound">y</a> <a id="22118" class="Symbol">→</a> <a id="22120" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22105" class="Bound">y</a> <a id="22122" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22124" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22107" class="Bound">z</a> <a id="22126" class="Symbol">→</a> <a id="22128" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22103" class="Bound">x</a> <a id="22130" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22132" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22107" class="Bound">z</a>
<a id="22134" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22090" class="Function">≼-trans</a> <a id="22142" class="Symbol">{</a><a id="22143" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22143" class="Bound">x</a><a id="22144" class="Symbol">}</a> <a id="22146" class="Symbol">{</a><a id="22147" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22147" class="Bound">y</a><a id="22148" class="Symbol">}</a> <a id="22150" class="Symbol">{</a><a id="22151" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22151" class="Bound">z</a><a id="22152" class="Symbol">}</a> <a id="22154" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22154" class="Bound">x≼y</a> <a id="22158" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22158" class="Bound">y≼z</a> <a id="22162" class="Symbol">=</a>
  <a id="22166" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22143" class="Bound">x</a> <a id="22168" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22170" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22151" class="Bound">z</a>
    <a id="22176" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22179" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22184" class="Symbol">(λ</a> <a id="22187" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22187" class="Bound">w</a> <a id="22189" class="Symbol">→</a> <a id="22191" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22143" class="Bound">x</a> <a id="22193" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22195" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22187" class="Bound">w</a><a id="22196" class="Symbol">)</a> <a id="22198" class="Symbol">(</a><a id="22199" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22203" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22158" class="Bound">y≼z</a><a id="22206" class="Symbol">)</a> <a id="22208" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="22212" class="Symbol">(</a><a id="22213" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22143" class="Bound">x</a> <a id="22215" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22217" class="Symbol">(</a><a id="22218" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22147" class="Bound">y</a> <a id="22220" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22222" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22151" class="Bound">z</a><a id="22223" class="Symbol">))</a>
    <a id="22230" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22233" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#891" class="InductiveConstructor">∨-assoc</a> <a id="22241" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="22245" class="Symbol">((</a><a id="22247" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22143" class="Bound">x</a> <a id="22249" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22251" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22147" class="Bound">y</a><a id="22252" class="Symbol">)</a> <a id="22254" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22256" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22151" class="Bound">z</a><a id="22257" class="Symbol">)</a>
    <a id="22263" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22266" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22271" class="Symbol">(λ</a> <a id="22274" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22274" class="Bound">w</a> <a id="22276" class="Symbol">→</a> <a id="22278" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22274" class="Bound">w</a> <a id="22280" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22282" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22151" class="Bound">z</a><a id="22283" class="Symbol">)</a> <a id="22285" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22154" class="Bound">x≼y</a> <a id="22289" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="22293" class="Symbol">(</a><a id="22294" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22147" class="Bound">y</a> <a id="22296" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22298" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22151" class="Bound">z</a><a id="22299" class="Symbol">)</a>
    <a id="22305" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22308" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22158" class="Bound">y≼z</a> <a id="22312" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="22316" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22151" class="Bound">z</a> <a id="22318" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>


<a id="_≼⟨_⟩_"></a><a id="22322" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22322" class="Function Operator">_≼⟨_⟩_</a> <a id="22329" class="Symbol">:</a> <a id="22331" class="Symbol">∀</a> <a id="22333" class="Symbol">{</a><a id="22334" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22334" class="Bound">y</a> <a id="22336" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22336" class="Bound">z</a><a id="22337" class="Symbol">}</a> <a id="22339" class="Symbol">→</a> <a id="22341" class="Symbol">(</a><a id="22342" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22342" class="Bound">x</a> <a id="22344" class="Symbol">:</a> <a id="22346" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="22347" class="Symbol">)</a> <a id="22349" class="Symbol">→</a> <a id="22351" class="Symbol">(</a><a id="22352" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22342" class="Bound">x</a> <a id="22354" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22356" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22334" class="Bound">y</a><a id="22357" class="Symbol">)</a> <a id="22359" class="Symbol">→</a> <a id="22361" class="Symbol">(</a><a id="22362" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22334" class="Bound">y</a> <a id="22364" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22366" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22336" class="Bound">z</a><a id="22367" class="Symbol">)</a> <a id="22369" class="Symbol">→</a> <a id="22371" class="Symbol">(</a><a id="22372" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22342" class="Bound">x</a> <a id="22374" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22376" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22336" class="Bound">z</a><a id="22377" class="Symbol">)</a>
<a id="22379" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22379" class="Bound">x</a> <a id="22381" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22322" class="Function Operator">≼⟨</a> <a id="22384" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22384" class="Bound">x≼y</a> <a id="22388" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22322" class="Function Operator">⟩</a> <a id="22390" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22390" class="Bound">y≼z</a> <a id="22394" class="Symbol">=</a> <a id="22396" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22090" class="Function">≼-trans</a> <a id="22404" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22384" class="Bound">x≼y</a> <a id="22408" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22390" class="Bound">y≼z</a>

<a id="_≼∎"></a><a id="22413" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22413" class="Function Operator">_≼∎</a> <a id="22417" class="Symbol">:</a> <a id="22419" class="Symbol">(</a><a id="22420" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22420" class="Bound">x</a> <a id="22422" class="Symbol">:</a> <a id="22424" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="22425" class="Symbol">)</a> <a id="22427" class="Symbol">→</a> <a id="22429" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22420" class="Bound">x</a> <a id="22431" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22433" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22420" class="Bound">x</a>
<a id="22435" class="Symbol">_</a> <a id="22437" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22413" class="Function Operator">≼∎</a> <a id="22440" class="Symbol">=</a> <a id="22442" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22050" class="Function">≼-refl</a>

<a id="22450" class="Keyword">infixr</a>  <a id="22458" class="Number">0</a> <a id="22460" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22322" class="Function Operator">_≼⟨_⟩_</a>
<a id="22467" class="Keyword">infix</a>   <a id="22475" class="Number">1</a> <a id="22477" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22413" class="Function Operator">_≼∎</a>

<a id="≼-cocone-simple"></a><a id="22482" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22482" class="Function">≼-cocone-simple</a> <a id="22498" class="Symbol">:</a> <a id="22500" class="Symbol">{</a><a id="22501" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22501" class="Bound">s</a> <a id="22503" class="Symbol">:</a> <a id="22505" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22507" class="Symbol">→</a> <a id="22509" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="22510" class="Symbol">}</a> <a id="22512" class="Symbol">→</a> <a id="22514" class="Symbol">∀</a> <a id="22516" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22516" class="Bound">k</a> <a id="22518" class="Symbol">→</a> <a id="22520" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22501" class="Bound">s</a> <a id="22522" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22516" class="Bound">k</a> <a id="22524" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22526" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22528" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22501" class="Bound">s</a>
<a id="22530" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22482" class="Function">≼-cocone-simple</a> <a id="22546" class="Symbol">=</a> <a id="22548" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1004" class="InductiveConstructor">∨-absorb</a>

<a id="≼-cocone"></a><a id="22558" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22558" class="Function">≼-cocone</a> <a id="22567" class="Symbol">:</a> <a id="22569" class="Symbol">{</a><a id="22570" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22570" class="Bound">s</a> <a id="22572" class="Symbol">:</a> <a id="22574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22576" class="Symbol">→</a> <a id="22578" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="22579" class="Symbol">}</a> <a id="22581" class="Symbol">{</a><a id="22582" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22582" class="Bound">x</a> <a id="22584" class="Symbol">:</a> <a id="22586" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="22587" class="Symbol">}</a> <a id="22589" class="Symbol">(</a><a id="22590" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22590" class="Bound">k</a> <a id="22592" class="Symbol">:</a> <a id="22594" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22595" class="Symbol">)</a> <a id="22597" class="Symbol">→</a> <a id="22599" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22582" class="Bound">x</a> <a id="22601" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22603" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22570" class="Bound">s</a> <a id="22605" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22590" class="Bound">k</a> <a id="22607" class="Symbol">→</a> <a id="22609" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22582" class="Bound">x</a> <a id="22611" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22613" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22615" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22570" class="Bound">s</a>
<a id="22617" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22558" class="Function">≼-cocone</a> <a id="22626" class="Symbol">{</a><a id="22627" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22627" class="Bound">s</a><a id="22628" class="Symbol">}</a> <a id="22630" class="Symbol">{</a><a id="22631" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22631" class="Bound">x</a><a id="22632" class="Symbol">}</a> <a id="22634" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22634" class="Bound">k</a> <a id="22636" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22636" class="Bound">x≤sk</a> <a id="22641" class="Symbol">=</a> <a id="22643" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22090" class="Function">≼-trans</a> <a id="22651" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22636" class="Bound">x≤sk</a> <a id="22656" class="Symbol">(</a><a id="22657" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22482" class="Function">≼-cocone-simple</a> <a id="22673" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22634" class="Bound">k</a><a id="22674" class="Symbol">)</a>

<a id="≼-limiting"></a><a id="22677" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22677" class="Function">≼-limiting</a> <a id="22688" class="Symbol">:</a> <a id="22690" class="Symbol">(</a><a id="22691" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22691" class="Bound">s</a> <a id="22693" class="Symbol">:</a> <a id="22695" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22697" class="Symbol">→</a> <a id="22699" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="22700" class="Symbol">)</a> <a id="22702" class="Symbol">{</a><a id="22703" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22703" class="Bound">x</a> <a id="22705" class="Symbol">:</a> <a id="22707" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="22708" class="Symbol">}</a> <a id="22710" class="Symbol">→</a> <a id="22712" class="Symbol">((</a><a id="22714" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22714" class="Bound">k</a> <a id="22716" class="Symbol">:</a> <a id="22718" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="22719" class="Symbol">)</a> <a id="22721" class="Symbol">→</a> <a id="22723" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22691" class="Bound">s</a> <a id="22725" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22714" class="Bound">k</a> <a id="22727" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22729" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22703" class="Bound">x</a><a id="22730" class="Symbol">)</a> <a id="22732" class="Symbol">→</a> <a id="22734" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22736" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22691" class="Bound">s</a> <a id="22738" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="22740" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22703" class="Bound">x</a>
<a id="22742" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22677" class="Function">≼-limiting</a> <a id="22753" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22753" class="Bound">s</a> <a id="22755" class="Symbol">{</a><a id="22756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a><a id="22757" class="Symbol">}</a> <a id="22759" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22759" class="Bound">s≼x</a> <a id="22763" class="Symbol">=</a> <a id="22765" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22767" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22753" class="Bound">s</a> <a id="22769" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22771" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a>           <a id="22783" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22786" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a> <a id="22793" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="22818" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a> <a id="22820" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22822" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22824" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22753" class="Bound">s</a>           <a id="22836" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22839" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1055" class="InductiveConstructor">∨-distr</a> <a id="22847" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="22872" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22874" class="Symbol">(λ</a> <a id="22877" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22877" class="Bound">k</a> <a id="22879" class="Symbol">→</a> <a id="22881" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a> <a id="22883" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22885" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22753" class="Bound">s</a> <a id="22887" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22877" class="Bound">k</a><a id="22888" class="Symbol">)</a> <a id="22890" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22898" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22900" class="Symbol">(</a><a id="22901" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="22908" class="Symbol">λ</a> <a id="22910" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22910" class="Bound">k</a> <a id="22912" class="Symbol">→</a> <a id="22914" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#854" class="InductiveConstructor">∨-comm</a><a id="22920" class="Symbol">)</a> <a id="22922" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="22947" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22949" class="Symbol">(λ</a> <a id="22952" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22952" class="Bound">k</a> <a id="22954" class="Symbol">→</a> <a id="22956" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22753" class="Bound">s</a> <a id="22958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22952" class="Bound">k</a> <a id="22960" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="22962" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a><a id="22963" class="Symbol">)</a> <a id="22965" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22968" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22973" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="22975" class="Symbol">(</a><a id="22976" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="22983" class="Symbol">λ</a> <a id="22985" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22985" class="Bound">k</a> <a id="22987" class="Symbol">→</a> <a id="22989" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22759" class="Bound">s≼x</a> <a id="22993" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22985" class="Bound">k</a><a id="22994" class="Symbol">)</a> <a id="22996" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="23021" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="23023" class="Symbol">(λ</a> <a id="23026" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23026" class="Bound">_</a> <a id="23028" class="Symbol">→</a> <a id="23030" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a><a id="23031" class="Symbol">)</a>       <a id="23039" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="23042" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4639" class="Function">⋁-idem</a> <a id="23049" class="Symbol">{</a><a id="23050" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a><a id="23051" class="Symbol">}</a> <a id="23053" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="23078" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22756" class="Bound">x</a>                 <a id="23096" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="⋁-on-≼"></a><a id="23099" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23099" class="Function">⋁-on-≼</a> <a id="23106" class="Symbol">:</a> <a id="23108" class="Symbol">{</a><a id="23109" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23109" class="Bound">s</a> <a id="23111" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23111" class="Bound">s&#39;</a> <a id="23114" class="Symbol">:</a> <a id="23116" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="23118" class="Symbol">→</a> <a id="23120" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="23121" class="Symbol">}</a> <a id="23123" class="Symbol">→</a> <a id="23125" class="Symbol">(∀</a> <a id="23128" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23128" class="Bound">k</a> <a id="23130" class="Symbol">→</a> <a id="23132" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23109" class="Bound">s</a> <a id="23134" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23128" class="Bound">k</a> <a id="23136" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="23138" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23111" class="Bound">s&#39;</a> <a id="23141" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23128" class="Bound">k</a><a id="23142" class="Symbol">)</a> <a id="23144" class="Symbol">→</a> <a id="23146" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="23148" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23109" class="Bound">s</a> <a id="23150" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="23152" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="23154" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23111" class="Bound">s&#39;</a>
<a id="23157" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23099" class="Function">⋁-on-≼</a> <a id="23164" class="Symbol">{</a><a id="23165" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23165" class="Bound">s</a><a id="23166" class="Symbol">}</a> <a id="23168" class="Symbol">{</a><a id="23169" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23169" class="Bound">s&#39;</a><a id="23171" class="Symbol">}</a> <a id="23173" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23173" class="Bound">l</a> <a id="23175" class="Symbol">=</a> <a id="23177" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22677" class="Function">≼-limiting</a> <a id="23188" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23165" class="Bound">s</a> <a id="23190" class="Symbol">(λ</a> <a id="23193" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23193" class="Bound">k</a> <a id="23195" class="Symbol">→</a> <a id="23197" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22558" class="Function">≼-cocone</a> <a id="23206" class="Symbol">{</a><a id="23207" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23169" class="Bound">s&#39;</a><a id="23209" class="Symbol">}</a> <a id="23211" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23193" class="Bound">k</a> <a id="23213" class="Symbol">(</a><a id="23214" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23173" class="Bound">l</a> <a id="23216" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23193" class="Bound">k</a><a id="23217" class="Symbol">))</a>

<a id="⊥-minimal"></a><a id="23221" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23221" class="Function">⊥-minimal</a> <a id="23231" class="Symbol">:</a> <a id="23233" class="Symbol">∀</a> <a id="23235" class="Symbol">{</a><a id="23236" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23236" class="Bound">x</a><a id="23237" class="Symbol">}</a> <a id="23239" class="Symbol">→</a> <a id="23241" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="23243" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="23245" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23236" class="Bound">x</a>
<a id="23247" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23221" class="Function">⊥-minimal</a> <a id="23257" class="Symbol">{</a><a id="23258" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23258" class="Bound">x</a><a id="23259" class="Symbol">}</a> <a id="23261" class="Symbol">=</a>
 <a id="23264" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="23270" class="Symbol">(λ</a> <a id="23273" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23273" class="Bound">x</a> <a id="23275" class="Symbol">→</a> <a id="23277" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="23279" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="23281" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23273" class="Bound">x</a><a id="23282" class="Symbol">)</a>
       <a id="23291" class="Symbol">(λ</a> <a id="23294" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23294" class="Bound">x</a> <a id="23296" class="Symbol">→</a> <a id="23298" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="23305" class="Symbol">_</a> <a id="23307" class="Symbol">_)</a>
       <a id="23317" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21982" class="Function">everything-under-⊤</a>
       <a id="23343" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22050" class="Function">≼-refl</a>
       <a id="23357" class="Symbol">((λ</a> <a id="23361" class="Symbol">{</a><a id="23362" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23362" class="Bound">s</a><a id="23363" class="Symbol">}</a> <a id="23365" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23365" class="Bound">ih</a> <a id="23368" class="Symbol">→</a> <a id="23370" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22558" class="Function">≼-cocone</a> <a id="23379" class="Symbol">{</a><a id="23380" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23362" class="Bound">s</a><a id="23381" class="Symbol">}</a> <a id="23383" class="Number">1</a> <a id="23385" class="Symbol">(</a><a id="23386" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23365" class="Bound">ih</a> <a id="23389" class="Number">1</a><a id="23390" class="Symbol">)))</a>
       <a id="23401" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23258" class="Bound">x</a>

<a id="23404" class="Comment">-- 𝕊-decidability</a>

<a id="𝕊-dec"></a><a id="23423" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="23429" class="Symbol">:</a> <a id="23431" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23436" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a> <a id="23438" class="Symbol">→</a> <a id="23440" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23445" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a>
<a id="23447" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="23453" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23453" class="Bound">P</a> <a id="23455" class="Symbol">=</a> <a id="23457" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="23460" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23460" class="Bound">x</a> <a id="23462" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="23464" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a> <a id="23466" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="23468" class="Symbol">(</a><a id="23469" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23453" class="Bound">P</a> <a id="23471" href="Iff.html#528" class="Function Operator">↔</a> <a id="23473" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23460" class="Bound">x</a> <a id="23475" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23477" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="23478" class="Symbol">)</a>

<a id="⌊_⌋"></a><a id="23481" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊_⌋</a> <a id="23485" class="Symbol">:</a> <a id="23487" class="Symbol">{</a><a id="23488" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23488" class="Bound">P</a> <a id="23490" class="Symbol">:</a> <a id="23492" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23497" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="23498" class="Symbol">}</a> <a id="23500" class="Symbol">→</a> <a id="23502" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="23508" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23488" class="Bound">P</a> <a id="23510" class="Symbol">→</a> <a id="23512" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>
<a id="23514" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="23516" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23516" class="Bound">x</a> <a id="23518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23520" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23520" class="Bound">p</a> <a id="23522" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="23524" class="Symbol">=</a> <a id="23526" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23516" class="Bound">x</a>

<a id="⌊_⌋-correct"></a><a id="23529" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊_⌋-correct</a> <a id="23541" class="Symbol">:</a> <a id="23543" class="Symbol">{</a><a id="23544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23544" class="Bound">P</a> <a id="23546" class="Symbol">:</a> <a id="23548" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23553" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="23554" class="Symbol">}</a> <a id="23556" class="Symbol">→</a> <a id="23558" class="Symbol">(</a><a id="23559" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23559" class="Bound">s</a> <a id="23561" class="Symbol">:</a> <a id="23563" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="23569" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23544" class="Bound">P</a><a id="23570" class="Symbol">)</a> <a id="23572" class="Symbol">→</a> <a id="23574" class="Symbol">(</a><a id="23575" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23544" class="Bound">P</a> <a id="23577" href="Iff.html#528" class="Function Operator">↔</a> <a id="23579" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="23581" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23559" class="Bound">s</a> <a id="23583" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="23585" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23587" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="23588" class="Symbol">)</a>
<a id="23590" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="23592" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23592" class="Bound">x</a> <a id="23594" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23596" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23596" class="Bound">p</a> <a id="23598" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a> <a id="23608" class="Symbol">=</a> <a id="23610" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23596" class="Bound">p</a>

<a id="𝕊-dec-stable-under-↔"></a><a id="23613" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23613" class="Function">𝕊-dec-stable-under-↔</a> <a id="23634" class="Symbol">:</a> <a id="23636" class="Symbol">{</a><a id="23637" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23637" class="Bound">P</a> <a id="23639" class="Symbol">:</a> <a id="23641" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23646" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="23647" class="Symbol">}{</a><a id="23649" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23649" class="Bound">Q</a> <a id="23651" class="Symbol">:</a> <a id="23653" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23658" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#730" class="Generalizable">ℓ&#39;</a><a id="23660" class="Symbol">}</a>
                     <a id="23683" class="Symbol">→</a> <a id="23685" class="Symbol">(</a><a id="23686" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23637" class="Bound">P</a> <a id="23688" href="Iff.html#528" class="Function Operator">↔</a> <a id="23690" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23649" class="Bound">Q</a><a id="23691" class="Symbol">)</a>
                     <a id="23714" class="Symbol">→</a> <a id="23716" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="23722" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23637" class="Bound">P</a> <a id="23724" href="Iff.html#528" class="Function Operator">↔</a> <a id="23726" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="23732" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23649" class="Bound">Q</a>
<a id="23734" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23613" class="Function">𝕊-dec-stable-under-↔</a> <a id="23755" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23755" class="Bound">r</a> <a id="23757" class="Symbol">=</a>
 <a id="23760" class="Symbol">(λ</a> <a id="23763" class="Symbol">(</a><a id="23764" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23764" class="Bound">x</a> <a id="23766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23768" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23768" class="Bound">ρ</a><a id="23769" class="Symbol">)</a> <a id="23771" class="Symbol">→</a> <a id="23773" class="Symbol">(</a><a id="23774" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23764" class="Bound">x</a> <a id="23776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23778" href="Iff.html#1019" class="Function">↔-trans</a> <a id="23786" class="Symbol">(</a><a id="23787" href="Iff.html#943" class="Function">↔-sym</a> <a id="23793" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23755" class="Bound">r</a><a id="23794" class="Symbol">)</a> <a id="23796" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23768" class="Bound">ρ</a><a id="23797" class="Symbol">))</a> <a id="23800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23802" class="Symbol">(λ</a> <a id="23805" class="Symbol">(</a><a id="23806" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23806" class="Bound">x</a> <a id="23808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23810" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23810" class="Bound">ρ</a><a id="23811" class="Symbol">)</a> <a id="23813" class="Symbol">→</a> <a id="23815" class="Symbol">(</a><a id="23816" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23806" class="Bound">x</a> <a id="23818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23820" href="Iff.html#1019" class="Function">↔-trans</a> <a id="23828" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23755" class="Bound">r</a> <a id="23830" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23810" class="Bound">ρ</a><a id="23831" class="Symbol">))</a>

<a id="Dec→𝕊-dec"></a><a id="23835" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23835" class="Function">Dec→𝕊-dec</a> <a id="23845" class="Symbol">:</a> <a id="23847" class="Symbol">{</a><a id="23848" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23848" class="Bound">P</a> <a id="23850" class="Symbol">:</a> <a id="23852" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23857" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="23858" class="Symbol">}</a> <a id="23860" class="Symbol">→</a> <a id="23862" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="23866" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23848" class="Bound">P</a> <a id="23868" class="Symbol">→</a> <a id="23870" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="23876" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23848" class="Bound">P</a>
<a id="23878" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23835" class="Function">Dec→𝕊-dec</a> <a id="23888" class="Symbol">(</a><a id="23889" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="23893" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23893" class="Bound">p</a><a id="23894" class="Symbol">)</a> <a id="23896" class="Symbol">=</a> <a id="23898" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="23900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23902" class="Symbol">((λ</a> <a id="23906" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23906" class="Bound">_</a> <a id="23908" class="Symbol">→</a> <a id="23910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23914" class="Symbol">)</a> <a id="23916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23918" class="Symbol">λ</a> <a id="23920" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23920" class="Bound">_</a> <a id="23922" class="Symbol">→</a> <a id="23924" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23893" class="Bound">p</a><a id="23925" class="Symbol">)</a>
<a id="23927" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23835" class="Function">Dec→𝕊-dec</a> <a id="23937" class="Symbol">(</a><a id="23938" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="23941" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23941" class="Bound">¬p</a><a id="23943" class="Symbol">)</a> <a id="23945" class="Symbol">=</a> <a id="23947" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="23949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23951" class="Symbol">((λ</a> <a id="23955" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23955" class="Bound">p</a> <a id="23957" class="Symbol">→</a> <a id="23959" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23969" class="Symbol">(</a><a id="23970" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23941" class="Bound">¬p</a> <a id="23973" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23955" class="Bound">p</a><a id="23974" class="Symbol">))</a> <a id="23977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23979" class="Symbol">λ</a> <a id="23981" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23981" class="Bound">⊥≡⊤</a> <a id="23985" class="Symbol">→</a> <a id="23987" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="23997" class="Symbol">(</a><a id="23998" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12428" class="Function">⊥≠⊤</a> <a id="24002" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23981" class="Bound">⊥≡⊤</a><a id="24005" class="Symbol">))</a>

<a id="eq𝕊-dec"></a><a id="24009" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24009" class="Function">eq𝕊-dec</a> <a id="24017" class="Symbol">:</a> <a id="24019" class="Symbol">{</a><a id="24020" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24020" class="Bound">P</a> <a id="24022" class="Symbol">:</a> <a id="24024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24029" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="24030" class="Symbol">}</a> <a id="24032" class="Symbol">→</a> <a id="24034" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24041" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24020" class="Bound">P</a> <a id="24043" class="Symbol">→</a> <a id="24045" class="Symbol">{</a><a id="24046" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24046" class="Bound">u</a> <a id="24048" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24048" class="Bound">v</a> <a id="24050" class="Symbol">:</a> <a id="24052" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="24058" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24020" class="Bound">P</a><a id="24059" class="Symbol">}</a> <a id="24061" class="Symbol">→</a> <a id="24063" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="24067" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24046" class="Bound">u</a> <a id="24069" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24071" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="24075" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24048" class="Bound">v</a> <a id="24077" class="Symbol">→</a> <a id="24079" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24046" class="Bound">u</a> <a id="24081" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24083" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24048" class="Bound">v</a>
<a id="24085" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24009" class="Function">eq𝕊-dec</a> <a id="24093" class="Symbol">{</a><a id="24094" class="Argument">P</a> <a id="24096" class="Symbol">=</a> <a id="24098" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24098" class="Bound">P</a><a id="24099" class="Symbol">}</a> <a id="24101" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24101" class="Bound">isProp⟨P⟩</a> <a id="24111" class="Symbol">{</a><a id="24112" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24112" class="Bound">x</a> <a id="24114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24116" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24116" class="Bound">p↔x≡⊤</a><a id="24121" class="Symbol">}</a> <a id="24123" class="Symbol">{</a><a id="24124" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24124" class="Bound">y</a> <a id="24126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24128" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24128" class="Bound">p↔y≡⊤</a><a id="24133" class="Symbol">}</a> <a id="24135" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24135" class="Bound">x≡y</a> <a id="24139" class="Symbol">=</a>
  <a id="24143" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="24150" class="Symbol">{</a><a id="24151" class="Argument">B</a> <a id="24153" class="Symbol">=</a> <a id="24155" class="Symbol">λ</a> <a id="24157" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24157" class="Bound">x</a> <a id="24159" class="Symbol">→</a> <a id="24161" class="Symbol">(</a><a id="24162" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24098" class="Bound">P</a> <a id="24164" class="Symbol">→</a> <a id="24166" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24157" class="Bound">x</a> <a id="24168" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24170" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="24171" class="Symbol">)</a> <a id="24173" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="24175" class="Symbol">(</a><a id="24176" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24157" class="Bound">x</a> <a id="24178" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24180" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="24182" class="Symbol">→</a> <a id="24184" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24098" class="Bound">P</a><a id="24185" class="Symbol">)}</a>
         <a id="24197" class="Symbol">(λ</a> <a id="24200" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24200" class="Bound">x</a> <a id="24202" class="Symbol">→</a> <a id="24204" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="24212" class="Symbol">(</a><a id="24213" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="24221" class="Symbol">λ</a> <a id="24223" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24223" class="Bound">_</a> <a id="24225" class="Symbol">→</a> <a id="24227" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="24234" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24200" class="Bound">x</a> <a id="24236" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="24237" class="Symbol">)</a> <a id="24239" class="Symbol">(</a><a id="24240" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="24248" class="Symbol">λ</a> <a id="24250" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24250" class="Bound">_</a> <a id="24252" class="Symbol">→</a> <a id="24254" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24101" class="Bound">isProp⟨P⟩</a><a id="24263" class="Symbol">))</a>
         <a id="24275" class="Symbol">{</a><a id="24276" class="Argument">u</a> <a id="24278" class="Symbol">=</a> <a id="24280" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24112" class="Bound">x</a> <a id="24282" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24284" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24116" class="Bound">p↔x≡⊤</a><a id="24289" class="Symbol">}</a>
         <a id="24300" class="Symbol">{</a><a id="24301" class="Argument">v</a> <a id="24303" class="Symbol">=</a> <a id="24305" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24124" class="Bound">y</a> <a id="24307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24309" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24128" class="Bound">p↔y≡⊤</a><a id="24314" class="Symbol">}</a>
         <a id="24325" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24135" class="Bound">x≡y</a>

<a id="not-⊤-is-⊥"></a><a id="24330" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24330" class="Function">not-⊤-is-⊥</a> <a id="24341" class="Symbol">:</a> <a id="24343" class="Symbol">∀</a> <a id="24345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24345" class="Bound">y</a> <a id="24347" class="Symbol">→</a> <a id="24349" class="Symbol">(</a><a id="24350" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24345" class="Bound">y</a> <a id="24352" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24354" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="24356" class="Symbol">→</a> <a id="24358" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a><a id="24363" class="Symbol">)</a> <a id="24365" class="Symbol">→</a> <a id="24367" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24345" class="Bound">y</a> <a id="24369" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24371" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a>
<a id="24373" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24330" class="Function">not-⊤-is-⊥</a> <a id="24384" class="Symbol">=</a>
 <a id="24387" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="24393" class="Symbol">(λ</a> <a id="24396" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24396" class="Bound">y</a> <a id="24398" class="Symbol">→</a> <a id="24400" class="Symbol">(</a><a id="24401" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24396" class="Bound">y</a> <a id="24403" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24405" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="24407" class="Symbol">→</a> <a id="24409" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a><a id="24414" class="Symbol">)</a> <a id="24416" class="Symbol">→</a> <a id="24418" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24396" class="Bound">y</a> <a id="24420" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24422" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a><a id="24423" class="Symbol">)</a>
       <a id="24432" class="Symbol">(λ</a> <a id="24435" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24435" class="Bound">x</a> <a id="24437" class="Symbol">→</a> <a id="24439" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="24447" class="Symbol">(</a><a id="24448" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="24455" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24435" class="Bound">x</a> <a id="24457" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a><a id="24458" class="Symbol">))</a>
       <a id="24468" class="Symbol">(λ</a> <a id="24471" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24471" class="Bound">p</a> <a id="24473" class="Symbol">→</a> <a id="24475" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="24485" class="Symbol">(</a><a id="24486" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24471" class="Bound">p</a> <a id="24488" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24492" class="Symbol">))</a>
       <a id="24502" class="Symbol">(λ</a> <a id="24505" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24505" class="Bound">_</a> <a id="24507" class="Symbol">→</a> <a id="24509" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24513" class="Symbol">)</a>
       <a id="24522" class="Symbol">(λ</a> <a id="24525" class="Symbol">{</a><a id="24526" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24526" class="Bound">s</a><a id="24527" class="Symbol">}</a> <a id="24529" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24529" class="Bound">ih</a> <a id="24532" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24532" class="Bound">q</a> <a id="24534" class="Symbol">→</a> <a id="24536" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12472" class="Function">is⊥-correct</a> <a id="24548" class="Symbol">{</a><a id="24549" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="24551" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24526" class="Bound">s</a><a id="24552" class="Symbol">}</a>
                      <a id="24576" class="Symbol">(</a><a id="24577" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12890" class="Function">is⊥-correct⁻¹</a> <a id="24591" class="Symbol">(</a><a id="24592" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24529" class="Bound">ih</a> <a id="24595" class="Number">0</a> <a id="24597" class="Symbol">(</a><a id="24598" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24698" class="Function">[1]</a> <a id="24602" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24526" class="Bound">s</a> <a id="24604" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24532" class="Bound">q</a> <a id="24606" class="Number">0</a><a id="24607" class="Symbol">))</a> <a id="24610" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                       <a id="24635" class="Symbol">λ</a> <a id="24637" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24637" class="Bound">n</a> <a id="24639" class="Symbol">→</a> <a id="24641" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12890" class="Function">is⊥-correct⁻¹</a> <a id="24655" class="Symbol">(</a><a id="24656" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24529" class="Bound">ih</a> <a id="24659" class="Symbol">(</a><a id="24660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24664" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24637" class="Bound">n</a><a id="24665" class="Symbol">)</a> <a id="24667" class="Symbol">(</a><a id="24668" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24698" class="Function">[1]</a> <a id="24672" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24526" class="Bound">s</a> <a id="24674" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24532" class="Bound">q</a> <a id="24676" class="Symbol">(</a><a id="24677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24681" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24637" class="Bound">n</a><a id="24682" class="Symbol">)))))</a>
  <a id="24690" class="Keyword">where</a>
  <a id="24698" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24698" class="Function">[1]</a> <a id="24702" class="Symbol">:</a>  <a id="24705" class="Symbol">(</a><a id="24706" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24706" class="Bound">s</a> <a id="24708" class="Symbol">:</a> <a id="24710" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24712" class="Symbol">→</a> <a id="24714" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="24715" class="Symbol">)</a> <a id="24717" class="Symbol">-&gt;</a> <a id="24720" class="Symbol">(</a><a id="24721" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="24723" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24706" class="Bound">s</a> <a id="24725" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24727" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="24729" class="Symbol">→</a> <a id="24731" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a><a id="24736" class="Symbol">)</a> <a id="24738" class="Symbol">→</a> <a id="24740" class="Symbol">(</a><a id="24741" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24741" class="Bound">n</a> <a id="24743" class="Symbol">:</a> <a id="24745" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24746" class="Symbol">)</a> <a id="24748" class="Symbol">→</a> <a id="24750" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24706" class="Bound">s</a> <a id="24752" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24741" class="Bound">n</a> <a id="24754" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="24758" class="Symbol">→</a> <a id="24760" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#499" class="Datatype">Empty</a>
  <a id="24768" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24698" class="Function">[1]</a> <a id="24772" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24772" class="Bound">s</a> <a id="24774" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24774" class="Bound">p</a> <a id="24776" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24776" class="Bound">n</a> <a id="24778" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24778" class="Bound">sn≡⊤</a> <a id="24783" class="Symbol">=</a> <a id="24785" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24774" class="Bound">p</a> <a id="24787" class="Symbol">(</a><a id="24788" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="24812" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24772" class="Bound">s</a> <a id="24814" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="24816" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24776" class="Bound">n</a> <a id="24818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24820" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24778" class="Bound">sn≡⊤</a> <a id="24825" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="24826" class="Symbol">)</a>

<a id="bisimilar-implies-⋁-equal"></a><a id="24829" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24829" class="Function">bisimilar-implies-⋁-equal</a> <a id="24855" class="Symbol">:</a> <a id="24857" class="Symbol">{</a><a id="24858" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24858" class="Bound">s</a> <a id="24860" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24860" class="Bound">s&#39;</a> <a id="24863" class="Symbol">:</a> <a id="24865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24867" class="Symbol">→</a> <a id="24869" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="24870" class="Symbol">}</a>
                          <a id="24898" class="Symbol">→</a> <a id="24900" class="Symbol">((</a><a id="24902" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24902" class="Bound">n</a> <a id="24904" class="Symbol">:</a> <a id="24906" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24907" class="Symbol">)</a> <a id="24909" class="Symbol">→</a> <a id="24911" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="24914" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24914" class="Bound">m</a> <a id="24916" href="PropTrunc.html#1594" class="Function">∈</a> <a id="24918" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24920" href="PropTrunc.html#1594" class="Function">]</a> <a id="24922" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24860" class="Bound">s&#39;</a> <a id="24925" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24902" class="Bound">n</a> <a id="24927" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="24929" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24858" class="Bound">s</a> <a id="24931" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24914" class="Bound">m</a><a id="24932" class="Symbol">)</a>
                          <a id="24960" class="Symbol">→</a> <a id="24962" class="Symbol">((</a><a id="24964" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24964" class="Bound">n</a> <a id="24966" class="Symbol">:</a> <a id="24968" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="24969" class="Symbol">)</a> <a id="24971" class="Symbol">→</a> <a id="24973" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="24976" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24976" class="Bound">m</a> <a id="24978" href="PropTrunc.html#1594" class="Function">∈</a> <a id="24980" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24982" href="PropTrunc.html#1594" class="Function">]</a> <a id="24984" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24858" class="Bound">s</a> <a id="24986" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24964" class="Bound">n</a> <a id="24988" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="24990" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24860" class="Bound">s&#39;</a> <a id="24993" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24976" class="Bound">m</a><a id="24994" class="Symbol">)</a>
                          <a id="25022" class="Symbol">→</a> <a id="25024" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25026" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24858" class="Bound">s</a> <a id="25028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25030" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25032" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24860" class="Bound">s&#39;</a>
<a id="25035" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24829" class="Function">bisimilar-implies-⋁-equal</a> <a id="25061" class="Symbol">{</a><a id="25062" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25062" class="Bound">s</a><a id="25063" class="Symbol">}</a> <a id="25065" class="Symbol">{</a><a id="25066" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25066" class="Bound">s&#39;</a><a id="25068" class="Symbol">}</a> <a id="25070" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25070" class="Bound">p</a> <a id="25072" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25072" class="Bound">q</a> <a id="25074" class="Symbol">=</a>
 <a id="25077" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21857" class="Function">≼-antisym</a>
  <a id="25089" class="Symbol">(</a><a id="25090" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22677" class="Function">≼-limiting</a> <a id="25101" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25062" class="Bound">s</a> <a id="25103" class="Symbol">{</a><a id="25104" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25106" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25066" class="Bound">s&#39;</a><a id="25108" class="Symbol">}</a> <a id="25110" class="Symbol">(λ</a> <a id="25113" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25113" class="Bound">k</a> <a id="25115" class="Symbol">→</a> <a id="25117" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="25124" class="Symbol">(</a><a id="25125" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="25132" class="Symbol">_</a> <a id="25134" class="Symbol">_)</a>
                                     <a id="25174" class="Symbol">(λ</a> <a id="25177" class="Symbol">(</a><a id="25178" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25178" class="Bound">l</a> <a id="25180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25182" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25182" class="Bound">sk≼s&#39;l</a><a id="25188" class="Symbol">)</a> <a id="25190" class="Symbol">→</a> <a id="25192" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22558" class="Function">≼-cocone</a> <a id="25201" class="Symbol">{</a><a id="25202" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25066" class="Bound">s&#39;</a><a id="25204" class="Symbol">}</a> <a id="25206" class="Symbol">{</a><a id="25207" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25062" class="Bound">s</a> <a id="25209" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25113" class="Bound">k</a><a id="25210" class="Symbol">}</a> <a id="25212" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25178" class="Bound">l</a> <a id="25214" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25182" class="Bound">sk≼s&#39;l</a><a id="25220" class="Symbol">)</a> <a id="25222" class="Symbol">(</a><a id="25223" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25072" class="Bound">q</a> <a id="25225" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25113" class="Bound">k</a><a id="25226" class="Symbol">)))</a>
  <a id="25232" class="Symbol">(</a><a id="25233" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22677" class="Function">≼-limiting</a> <a id="25244" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25066" class="Bound">s&#39;</a> <a id="25247" class="Symbol">{</a><a id="25248" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25250" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25062" class="Bound">s</a><a id="25251" class="Symbol">}</a> <a id="25253" class="Symbol">(λ</a> <a id="25256" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25256" class="Bound">k</a> <a id="25258" class="Symbol">→</a> <a id="25260" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="25267" class="Symbol">(</a><a id="25268" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="25275" class="Symbol">_</a> <a id="25277" class="Symbol">_)</a>
                                     <a id="25317" class="Symbol">(λ</a> <a id="25320" class="Symbol">(</a><a id="25321" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25321" class="Bound">l</a> <a id="25323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25325" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25325" class="Bound">s&#39;k≼sl</a><a id="25331" class="Symbol">)</a> <a id="25333" class="Symbol">→</a> <a id="25335" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22558" class="Function">≼-cocone</a> <a id="25344" class="Symbol">{</a><a id="25345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25062" class="Bound">s</a><a id="25346" class="Symbol">}</a> <a id="25348" class="Symbol">{</a><a id="25349" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25066" class="Bound">s&#39;</a> <a id="25352" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25256" class="Bound">k</a><a id="25353" class="Symbol">}</a> <a id="25355" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25321" class="Bound">l</a> <a id="25357" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25325" class="Bound">s&#39;k≼sl</a><a id="25363" class="Symbol">)</a> <a id="25365" class="Symbol">(</a><a id="25366" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25070" class="Bound">p</a> <a id="25368" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25256" class="Bound">k</a><a id="25369" class="Symbol">)))</a>

<a id="⋁-equal-implies-bisimilar-≡⟙"></a><a id="25374" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25374" class="Function">⋁-equal-implies-bisimilar-≡⟙</a> <a id="25403" class="Symbol">:</a> <a id="25405" class="Symbol">{</a><a id="25406" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25406" class="Bound">s</a> <a id="25408" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25408" class="Bound">s&#39;</a> <a id="25411" class="Symbol">:</a> <a id="25413" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25415" class="Symbol">→</a> <a id="25417" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="25418" class="Symbol">}</a>
                             <a id="25449" class="Symbol">→</a> <a id="25451" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25453" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25406" class="Bound">s</a> <a id="25455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25457" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25459" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25408" class="Bound">s&#39;</a>
                             <a id="25491" class="Symbol">→</a> <a id="25493" class="Symbol">((</a><a id="25495" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25495" class="Bound">n</a> <a id="25497" class="Symbol">:</a> <a id="25499" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25500" class="Symbol">)</a> <a id="25502" class="Symbol">→</a> <a id="25504" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25406" class="Bound">s</a> <a id="25506" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25495" class="Bound">n</a> <a id="25508" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25510" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="25512" class="Symbol">→</a> <a id="25514" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="25517" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25517" class="Bound">m</a> <a id="25519" href="PropTrunc.html#1594" class="Function">∈</a> <a id="25521" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25523" href="PropTrunc.html#1594" class="Function">]</a> <a id="25525" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25408" class="Bound">s&#39;</a> <a id="25528" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25517" class="Bound">m</a> <a id="25530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25532" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="25533" class="Symbol">)</a>
                             <a id="25564" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="25566" class="Symbol">((</a><a id="25568" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25568" class="Bound">n</a> <a id="25570" class="Symbol">:</a> <a id="25572" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25573" class="Symbol">)</a> <a id="25575" class="Symbol">→</a> <a id="25577" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25408" class="Bound">s&#39;</a> <a id="25580" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25568" class="Bound">n</a> <a id="25582" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25584" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="25586" class="Symbol">→</a> <a id="25588" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="25591" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25591" class="Bound">m</a> <a id="25593" href="PropTrunc.html#1594" class="Function">∈</a> <a id="25595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25597" href="PropTrunc.html#1594" class="Function">]</a> <a id="25599" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25406" class="Bound">s</a> <a id="25601" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25591" class="Bound">m</a> <a id="25603" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25605" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="25606" class="Symbol">)</a>
<a id="25608" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25374" class="Function">⋁-equal-implies-bisimilar-≡⟙</a> <a id="25637" class="Symbol">{</a><a id="25638" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25638" class="Bound">s</a><a id="25639" class="Symbol">}</a> <a id="25641" class="Symbol">{</a><a id="25642" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25642" class="Bound">s&#39;</a><a id="25644" class="Symbol">}</a> <a id="25646" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25646" class="Bound">⋁s≡⋁s&#39;</a> <a id="25653" class="Symbol">=</a>
 <a id="25656" class="Symbol">(</a><a id="25657" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25745" class="Function">⋁-equal-implies-simulation</a> <a id="25684" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25646" class="Bound">⋁s≡⋁s&#39;</a> <a id="25691" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25693" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25745" class="Function">⋁-equal-implies-simulation</a> <a id="25720" class="Symbol">(</a><a id="25721" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25725" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25646" class="Bound">⋁s≡⋁s&#39;</a><a id="25731" class="Symbol">))</a>
  <a id="25736" class="Keyword">where</a>
   <a id="25745" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25745" class="Function">⋁-equal-implies-simulation</a> <a id="25772" class="Symbol">:</a> <a id="25774" class="Symbol">{</a><a id="25775" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25775" class="Bound">s</a> <a id="25777" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25777" class="Bound">s&#39;</a> <a id="25780" class="Symbol">:</a> <a id="25782" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25784" class="Symbol">→</a> <a id="25786" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="25787" class="Symbol">}</a>
                              <a id="25819" class="Symbol">→</a> <a id="25821" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25823" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25775" class="Bound">s</a> <a id="25825" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25827" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="25829" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25777" class="Bound">s&#39;</a>
                              <a id="25862" class="Symbol">→</a> <a id="25864" class="Symbol">(</a><a id="25865" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25865" class="Bound">n</a> <a id="25867" class="Symbol">:</a> <a id="25869" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="25870" class="Symbol">)</a> <a id="25872" class="Symbol">→</a> <a id="25874" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25775" class="Bound">s</a> <a id="25876" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25865" class="Bound">n</a> <a id="25878" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25880" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="25882" class="Symbol">→</a> <a id="25884" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="25887" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25887" class="Bound">m</a> <a id="25889" href="PropTrunc.html#1594" class="Function">∈</a> <a id="25891" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="25893" href="PropTrunc.html#1594" class="Function">]</a> <a id="25895" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25777" class="Bound">s&#39;</a> <a id="25898" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25887" class="Bound">m</a> <a id="25900" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25902" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
   <a id="25907" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25745" class="Function">⋁-equal-implies-simulation</a> <a id="25934" class="Symbol">{</a><a id="25935" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25935" class="Bound">s</a><a id="25936" class="Symbol">}</a> <a id="25938" class="Symbol">{</a><a id="25939" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25939" class="Bound">s&#39;</a><a id="25941" class="Symbol">}</a> <a id="25943" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25943" class="Bound">e</a> <a id="25945" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25945" class="Bound">n</a> <a id="25947" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25947" class="Bound">q</a> <a id="25949" class="Symbol">=</a>
    <a id="25955" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21230" class="Function">is-⊤-implies-contains-⊤</a> <a id="25979" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25939" class="Bound">s&#39;</a> <a id="25982" class="Symbol">(</a><a id="25983" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25987" class="Symbol">(</a><a id="25988" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="25994" class="Symbol">(</a><a id="25995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡</a> <a id="25998" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="26000" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25939" class="Bound">s&#39;</a><a id="26002" class="Symbol">)</a>
                                           <a id="26047" class="Symbol">(</a><a id="26048" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="26072" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25935" class="Bound">s</a> <a id="26074" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="26076" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25945" class="Bound">n</a> <a id="26078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26080" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25947" class="Bound">q</a> <a id="26082" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="26083" class="Symbol">)</a> <a id="26085" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#25943" class="Bound">e</a><a id="26086" class="Symbol">))</a>

<a id="≼-if-preserves-≡⟙"></a><a id="26090" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26090" class="Function">≼-if-preserves-≡⟙</a> <a id="26108" class="Symbol">:</a> <a id="26110" class="Symbol">(</a><a id="26111" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26111" class="Bound">x</a> <a id="26113" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26113" class="Bound">y</a> <a id="26115" class="Symbol">:</a> <a id="26117" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="26118" class="Symbol">)</a> <a id="26120" class="Symbol">→</a> <a id="26122" class="Symbol">(</a><a id="26123" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26111" class="Bound">x</a> <a id="26125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26127" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26129" class="Symbol">→</a> <a id="26131" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26113" class="Bound">y</a> <a id="26133" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26135" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26136" class="Symbol">)</a> <a id="26138" class="Symbol">→</a> <a id="26140" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26111" class="Bound">x</a> <a id="26142" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="26144" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26113" class="Bound">y</a>
<a id="26146" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26090" class="Function">≼-if-preserves-≡⟙</a> <a id="26164" class="Symbol">=</a> <a id="26166" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#3245" class="Function">𝕊-ind</a> <a id="26172" class="Symbol">(λ</a> <a id="26175" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26175" class="Bound">x</a> <a id="26177" class="Symbol">→</a> <a id="26179" class="Symbol">∀</a> <a id="26181" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26181" class="Bound">y</a> <a id="26183" class="Symbol">→</a> <a id="26185" class="Symbol">(</a><a id="26186" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26175" class="Bound">x</a> <a id="26188" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26190" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26192" class="Symbol">→</a> <a id="26194" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26181" class="Bound">y</a> <a id="26196" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26198" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26199" class="Symbol">)</a> <a id="26201" class="Symbol">→</a> <a id="26203" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26175" class="Bound">x</a> <a id="26205" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="26207" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26181" class="Bound">y</a><a id="26208" class="Symbol">)</a>
                          <a id="26236" class="Symbol">(λ</a> <a id="26239" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26239" class="Bound">x</a> <a id="26241" class="Symbol">→</a> <a id="26243" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="26251" class="Symbol">(λ</a> <a id="26254" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26254" class="Bound">y</a> <a id="26256" class="Symbol">→</a> <a id="26258" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="26266" class="Symbol">(</a><a id="26267" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21784" class="Function">isProp⟨≼⟩</a> <a id="26277" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26239" class="Bound">x</a> <a id="26279" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26254" class="Bound">y</a><a id="26280" class="Symbol">)))</a>
                          <a id="26310" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26383" class="Function">[1]</a>
                          <a id="26340" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26473" class="Function">[2]</a>
                          <a id="26370" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26542" class="Function">[3]</a>
 <a id="26375" class="Keyword">where</a>
  <a id="26383" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26383" class="Function">[1]</a> <a id="26387" class="Symbol">:</a> <a id="26389" class="Symbol">(</a><a id="26390" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26390" class="Bound">y</a> <a id="26392" class="Symbol">:</a> <a id="26394" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="26395" class="Symbol">)</a> <a id="26397" class="Symbol">→</a> <a id="26399" class="Symbol">(</a><a id="26400" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26402" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26404" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26406" class="Symbol">→</a> <a id="26408" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26390" class="Bound">y</a> <a id="26410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26412" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26413" class="Symbol">)</a> <a id="26415" class="Symbol">→</a> <a id="26417" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26419" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="26421" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26390" class="Bound">y</a>
  <a id="26425" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26383" class="Function">[1]</a> <a id="26429" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26429" class="Bound">y</a> <a id="26431" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26431" class="Bound">p</a> <a id="26433" class="Symbol">=</a> <a id="26435" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="26441" class="Symbol">(</a><a id="26442" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26444" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼_</a><a id="26446" class="Symbol">)</a> <a id="26448" class="Symbol">(</a><a id="26449" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26453" class="Symbol">(</a><a id="26454" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26431" class="Bound">p</a> <a id="26456" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="26460" class="Symbol">))</a> <a id="26463" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22050" class="Function">≼-refl</a>

  <a id="26473" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26473" class="Function">[2]</a> <a id="26477" class="Symbol">:</a> <a id="26479" class="Symbol">(</a><a id="26480" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26480" class="Bound">y</a> <a id="26482" class="Symbol">:</a> <a id="26484" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="26485" class="Symbol">)</a> <a id="26487" class="Symbol">→</a> <a id="26489" class="Symbol">(</a><a id="26490" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="26492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26494" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26496" class="Symbol">→</a> <a id="26498" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26480" class="Bound">y</a> <a id="26500" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26502" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26503" class="Symbol">)</a> <a id="26505" class="Symbol">→</a> <a id="26507" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="26509" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="26511" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26480" class="Bound">y</a>
  <a id="26515" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26473" class="Function">[2]</a> <a id="26519" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26519" class="Bound">y</a> <a id="26521" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26521" class="Bound">p</a> <a id="26523" class="Symbol">=</a> <a id="26525" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23221" class="Function">⊥-minimal</a> <a id="26535" class="Symbol">{</a><a id="26536" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26519" class="Bound">y</a><a id="26537" class="Symbol">}</a>

  <a id="26542" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26542" class="Function">[3]</a> <a id="26546" class="Symbol">:</a> <a id="26548" class="Symbol">{</a><a id="26549" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26549" class="Bound">s</a> <a id="26551" class="Symbol">:</a> <a id="26553" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="26555" class="Symbol">→</a> <a id="26557" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="26558" class="Symbol">}</a>
      <a id="26566" class="Symbol">→</a> <a id="26568" class="Symbol">((</a><a id="26570" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26570" class="Bound">n</a> <a id="26572" class="Symbol">:</a> <a id="26574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="26575" class="Symbol">)</a> <a id="26577" class="Symbol">(</a><a id="26578" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26578" class="Bound">y</a> <a id="26580" class="Symbol">:</a> <a id="26582" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="26583" class="Symbol">)</a> <a id="26585" class="Symbol">→</a> <a id="26587" class="Symbol">(</a><a id="26588" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26549" class="Bound">s</a> <a id="26590" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26570" class="Bound">n</a> <a id="26592" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26594" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26596" class="Symbol">→</a> <a id="26598" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26578" class="Bound">y</a> <a id="26600" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26602" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26603" class="Symbol">)</a> <a id="26605" class="Symbol">→</a> <a id="26607" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26549" class="Bound">s</a> <a id="26609" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26570" class="Bound">n</a> <a id="26611" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="26613" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26578" class="Bound">y</a><a id="26614" class="Symbol">)</a>
      <a id="26622" class="Symbol">→</a> <a id="26624" class="Symbol">(</a><a id="26625" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26625" class="Bound">y</a> <a id="26627" class="Symbol">:</a> <a id="26629" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="26630" class="Symbol">)</a> <a id="26632" class="Symbol">→</a> <a id="26634" class="Symbol">(</a><a id="26635" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="26637" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26549" class="Bound">s</a> <a id="26639" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26641" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26643" class="Symbol">→</a> <a id="26645" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26625" class="Bound">y</a> <a id="26647" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26649" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26650" class="Symbol">)</a> <a id="26652" class="Symbol">→</a> <a id="26654" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="26656" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26549" class="Bound">s</a> <a id="26658" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21744" class="Function Operator">≼</a> <a id="26660" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26625" class="Bound">y</a>
  <a id="26664" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26542" class="Function">[3]</a> <a id="26668" class="Symbol">{</a><a id="26669" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26669" class="Bound">s</a><a id="26670" class="Symbol">}</a> <a id="26672" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26672" class="Bound">ih</a> <a id="26675" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26675" class="Bound">y</a> <a id="26677" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26677" class="Bound">p</a> <a id="26679" class="Symbol">=</a>
   <a id="26684" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#22677" class="Function">≼-limiting</a> <a id="26695" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26669" class="Bound">s</a> <a id="26697" class="Symbol">(λ</a> <a id="26700" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26700" class="Bound">k</a> <a id="26702" class="Symbol">→</a> <a id="26704" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26672" class="Bound">ih</a> <a id="26707" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26700" class="Bound">k</a> <a id="26709" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26675" class="Bound">y</a> <a id="26711" class="Symbol">(λ</a> <a id="26714" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26714" class="Bound">sk≡⊤</a> <a id="26719" class="Symbol">→</a> <a id="26721" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26677" class="Bound">p</a> <a id="26723" class="Symbol">(</a><a id="26724" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="26748" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26669" class="Bound">s</a> <a id="26750" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="26752" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26700" class="Bound">k</a> <a id="26754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26756" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26714" class="Bound">sk≡⊤</a> <a id="26761" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="26762" class="Symbol">)))</a>

<a id="eq𝕊"></a><a id="26767" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26767" class="Function">eq𝕊</a> <a id="26771" class="Symbol">:</a> <a id="26773" class="Symbol">(</a><a id="26774" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26774" class="Bound">x</a> <a id="26776" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26776" class="Bound">y</a> <a id="26778" class="Symbol">:</a> <a id="26780" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a><a id="26781" class="Symbol">)</a> <a id="26783" class="Symbol">-&gt;</a> <a id="26786" class="Symbol">(</a><a id="26787" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26774" class="Bound">x</a> <a id="26789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26791" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26793" class="Symbol">→</a> <a id="26795" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26776" class="Bound">y</a> <a id="26797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26799" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26800" class="Symbol">)</a> <a id="26802" class="Symbol">→</a> <a id="26804" class="Symbol">(</a><a id="26805" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26776" class="Bound">y</a> <a id="26807" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26809" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="26811" class="Symbol">→</a> <a id="26813" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26774" class="Bound">x</a> <a id="26815" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26817" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="26818" class="Symbol">)</a> <a id="26820" class="Symbol">→</a> <a id="26822" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26774" class="Bound">x</a> <a id="26824" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26826" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26776" class="Bound">y</a>
<a id="26828" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26767" class="Function">eq𝕊</a> <a id="26832" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26832" class="Bound">x</a> <a id="26834" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26834" class="Bound">y</a> <a id="26836" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26836" class="Bound">p</a> <a id="26838" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26838" class="Bound">q</a> <a id="26840" class="Symbol">=</a> <a id="26842" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21857" class="Function">≼-antisym</a> <a id="26852" class="Symbol">(</a><a id="26853" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26090" class="Function">≼-if-preserves-≡⟙</a> <a id="26871" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26832" class="Bound">x</a> <a id="26873" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26834" class="Bound">y</a> <a id="26875" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26836" class="Bound">p</a><a id="26876" class="Symbol">)</a> <a id="26878" class="Symbol">(</a><a id="26879" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26090" class="Function">≼-if-preserves-≡⟙</a> <a id="26897" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26834" class="Bound">y</a> <a id="26899" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26832" class="Bound">x</a> <a id="26901" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26838" class="Bound">q</a><a id="26902" class="Symbol">)</a>

<a id="isProp𝕊Dec"></a><a id="26905" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="26916" class="Symbol">:</a> <a id="26918" class="Symbol">{</a><a id="26919" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26919" class="Bound">P</a> <a id="26921" class="Symbol">:</a> <a id="26923" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="26928" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="26929" class="Symbol">}</a> <a id="26931" class="Symbol">→</a> <a id="26933" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="26940" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26919" class="Bound">P</a> <a id="26942" class="Symbol">→</a> <a id="26944" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="26951" class="Symbol">(</a><a id="26952" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="26958" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26919" class="Bound">P</a><a id="26959" class="Symbol">)</a>
<a id="26961" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="26972" class="Symbol">{</a><a id="26973" class="Argument">P</a> <a id="26975" class="Symbol">=</a> <a id="26977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26977" class="Bound">P</a><a id="26978" class="Symbol">}</a> <a id="26980" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26980" class="Bound">isProp⟨P⟩</a> <a id="26990" class="Symbol">(</a><a id="26991" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26991" class="Bound">x</a> <a id="26993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26995" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26995" class="Bound">p↔x≡⊤</a><a id="27000" class="Symbol">)</a> <a id="27002" class="Symbol">(</a><a id="27003" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27003" class="Bound">y</a> <a id="27005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27007" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27007" class="Bound">p↔y≡⊤</a><a id="27012" class="Symbol">)</a> <a id="27014" class="Symbol">=</a>
 <a id="27017" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#24009" class="Function">eq𝕊-dec</a> <a id="27025" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26980" class="Bound">isProp⟨P⟩</a> <a id="27035" class="Symbol">(</a><a id="27036" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26767" class="Function">eq𝕊</a> <a id="27040" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26991" class="Bound">x</a> <a id="27042" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27003" class="Bound">y</a> <a id="27044" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27064" class="Function">x≡⊤</a> <a id="27048" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27130" class="Function">y≡⊤</a><a id="27051" class="Symbol">)</a>
  <a id="27055" class="Keyword">where</a>
   <a id="27064" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27064" class="Function">x≡⊤</a> <a id="27068" class="Symbol">:</a> <a id="27070" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26991" class="Bound">x</a> <a id="27072" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27074" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="27076" class="Symbol">→</a> <a id="27078" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27003" class="Bound">y</a> <a id="27080" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27082" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
   <a id="27087" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27064" class="Function">x≡⊤</a> <a id="27091" class="Symbol">=</a> <a id="27093" class="Symbol">λ</a> <a id="27095" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27095" class="Bound">x≡⊤</a> <a id="27099" class="Symbol">→</a> <a id="27101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="27105" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27007" class="Bound">p↔y≡⊤</a> <a id="27111" class="Symbol">(</a><a id="27112" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="27116" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26995" class="Bound">p↔x≡⊤</a> <a id="27122" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27095" class="Bound">x≡⊤</a><a id="27125" class="Symbol">)</a>
   <a id="27130" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27130" class="Function">y≡⊤</a> <a id="27134" class="Symbol">:</a> <a id="27136" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27003" class="Bound">y</a> <a id="27138" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27140" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="27142" class="Symbol">→</a> <a id="27144" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26991" class="Bound">x</a> <a id="27146" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27148" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
   <a id="27153" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27130" class="Function">y≡⊤</a> <a id="27157" class="Symbol">=</a> <a id="27159" class="Symbol">λ</a> <a id="27161" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27161" class="Bound">y≡⊤</a> <a id="27165" class="Symbol">→</a> <a id="27167" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="27171" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26995" class="Bound">p↔x≡⊤</a> <a id="27177" class="Symbol">(</a><a id="27178" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="27182" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27007" class="Bound">p↔y≡⊤</a> <a id="27188" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27161" class="Bound">y≡⊤</a><a id="27191" class="Symbol">)</a>

<a id="𝕊-decOr"></a><a id="27194" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27194" class="Function">𝕊-decOr</a> <a id="27202" class="Symbol">:</a> <a id="27204" class="Symbol">{</a><a id="27205" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27205" class="Bound">P</a> <a id="27207" class="Symbol">:</a> <a id="27209" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="27214" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="27215" class="Symbol">}{</a><a id="27217" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27217" class="Bound">Q</a> <a id="27219" class="Symbol">:</a> <a id="27221" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="27226" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#730" class="Generalizable">ℓ&#39;</a><a id="27228" class="Symbol">}</a>
                 <a id="27247" class="Symbol">→</a> <a id="27249" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="27255" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27205" class="Bound">P</a>
                 <a id="27274" class="Symbol">→</a> <a id="27276" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="27282" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27217" class="Bound">Q</a>
                 <a id="27301" class="Symbol">→</a> <a id="27303" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="27309" class="Symbol">(</a><a id="27310" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="27312" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27205" class="Bound">P</a> <a id="27314" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="27316" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27217" class="Bound">Q</a> <a id="27318" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="27319" class="Symbol">)</a>
<a id="27321" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27194" class="Function">𝕊-decOr</a> <a id="27329" class="Symbol">(</a><a id="27330" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27330" class="Bound">sp</a> <a id="27333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27335" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27335" class="Bound">lp</a> <a id="27338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27340" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27340" class="Bound">rp</a><a id="27342" class="Symbol">)</a> <a id="27344" class="Symbol">(</a><a id="27345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27345" class="Bound">sq</a> <a id="27348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27350" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27350" class="Bound">lq</a> <a id="27353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27355" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27355" class="Bound">rq</a><a id="27357" class="Symbol">)</a> <a id="27359" class="Symbol">=</a>
 <a id="27362" class="Symbol">(</a><a id="27363" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27330" class="Bound">sp</a> <a id="27366" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1139" class="Function Operator">∨</a> <a id="27368" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27345" class="Bound">sq</a> <a id="27371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="27374" class="Symbol">(</a><a id="27375" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="27382" class="Symbol">(</a><a id="27383" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#1119" class="InductiveConstructor">isSet𝕊</a> <a id="27390" class="Symbol">_</a> <a id="27392" class="Symbol">_)</a> <a id="27395" class="Symbol">(λ</a> <a id="27398" class="Symbol">{</a> <a id="27400" class="Symbol">(</a><a id="27401" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="27405" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27405" class="Bound">p</a><a id="27406" class="Symbol">)</a> <a id="27408" class="Symbol">→</a> <a id="27410" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="27434" class="Symbol">_</a> <a id="27436" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="27438" class="Number">0</a> <a id="27440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27442" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27335" class="Bound">lp</a> <a id="27445" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27405" class="Bound">p</a> <a id="27447" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                         <a id="27474" class="Symbol">;</a> <a id="27476" class="Symbol">(</a><a id="27477" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="27481" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27481" class="Bound">q</a><a id="27482" class="Symbol">)</a> <a id="27484" class="Symbol">→</a> <a id="27486" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="27510" class="Symbol">_</a> <a id="27512" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="27514" class="Number">1</a> <a id="27516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27518" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27350" class="Bound">lq</a> <a id="27521" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27481" class="Bound">q</a> <a id="27523" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="27525" class="Symbol">}))</a> <a id="27529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="27533" class="Symbol">λ</a> <a id="27535" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27535" class="Bound">w</a> <a id="27537" class="Symbol">→</a> <a id="27539" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="27546" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="27562" class="Symbol">(λ</a> <a id="27565" class="Symbol">{</a> <a id="27567" class="Symbol">(</a><a id="27568" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="27573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27575" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27575" class="Bound">x</a><a id="27576" class="Symbol">)</a> <a id="27578" class="Symbol">→</a> <a id="27580" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="27582" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="27586" class="Symbol">(</a><a id="27587" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27340" class="Bound">rp</a> <a id="27590" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27575" class="Bound">x</a><a id="27591" class="Symbol">)</a> <a id="27593" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                                  <a id="27629" class="Symbol">;</a> <a id="27631" class="Symbol">(</a><a id="27632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27636" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27636" class="Bound">n</a> <a id="27638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27640" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27640" class="Bound">x</a><a id="27641" class="Symbol">)</a> <a id="27643" class="Symbol">→</a> <a id="27645" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="27647" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="27651" class="Symbol">(</a><a id="27652" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27355" class="Bound">rq</a> <a id="27655" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27640" class="Bound">x</a><a id="27656" class="Symbol">)</a> <a id="27658" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="27660" class="Symbol">})</a>
                               <a id="27694" class="Symbol">(</a><a id="27695" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21230" class="Function">is-⊤-implies-contains-⊤</a> <a id="27719" class="Symbol">_</a> <a id="27721" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27535" class="Bound">w</a><a id="27722" class="Symbol">))</a>

<a id="𝟚→𝕊"></a><a id="27726" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="27730" class="Symbol">:</a> <a id="27732" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="27737" class="Symbol">→</a> <a id="27739" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>
<a id="27741" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="27745" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="27751" class="Symbol">=</a> <a id="27753" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a>
<a id="27755" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="27759" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="27764" class="Symbol">=</a> <a id="27766" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>

<a id="𝟚→𝕊-⊤-from-true"></a><a id="27769" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27769" class="Function">𝟚→𝕊-⊤-from-true</a> <a id="27785" class="Symbol">:</a> <a id="27787" class="Symbol">{</a><a id="27788" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27788" class="Bound">b</a> <a id="27790" class="Symbol">:</a> <a id="27792" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="27796" class="Symbol">}</a> <a id="27798" class="Symbol">→</a> <a id="27800" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="27804" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27788" class="Bound">b</a> <a id="27806" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27808" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="27810" class="Symbol">→</a> <a id="27812" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27788" class="Bound">b</a> <a id="27814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27816" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="27821" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27769" class="Function">𝟚→𝕊-⊤-from-true</a> <a id="27837" class="Symbol">{</a><a id="27838" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="27843" class="Symbol">}</a> <a id="27845" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27845" class="Bound">e</a> <a id="27847" class="Symbol">=</a> <a id="27849" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="27859" class="Symbol">(</a><a id="27860" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12428" class="Function">⊥≠⊤</a> <a id="27864" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27845" class="Bound">e</a><a id="27865" class="Symbol">)</a>
<a id="27867" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27769" class="Function">𝟚→𝕊-⊤-from-true</a> <a id="27883" class="Symbol">{</a><a id="27884" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="27888" class="Symbol">}</a> <a id="27890" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27890" class="Bound">e</a> <a id="27892" class="Symbol">=</a> <a id="27894" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="semidec→𝕊-dec"></a><a id="27900" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27900" class="Function">semidec→𝕊-dec</a> <a id="27914" class="Symbol">:</a> <a id="27916" class="Symbol">(</a><a id="27917" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27917" class="Bound">P</a> <a id="27919" class="Symbol">:</a> <a id="27921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="27926" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="27927" class="Symbol">)</a> <a id="27929" class="Symbol">→</a> <a id="27931" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="27938" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27917" class="Bound">P</a> <a id="27940" class="Symbol">→</a> <a id="27942" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="27951" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27917" class="Bound">P</a> <a id="27953" class="Symbol">→</a> <a id="27955" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="27961" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27917" class="Bound">P</a>
<a id="27963" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27900" class="Function">semidec→𝕊-dec</a> <a id="27977" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27977" class="Bound">P</a> <a id="27979" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27979" class="Bound">is-prop-P</a> <a id="27989" class="Symbol">=</a> <a id="27991" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="27998" class="Symbol">(</a><a id="27999" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="28010" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27979" class="Bound">is-prop-P</a><a id="28019" class="Symbol">)</a> <a id="28021" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28032" class="Function">δ</a>
 <a id="28024" class="Keyword">where</a>
  <a id="28032" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28032" class="Function">δ</a> <a id="28034" class="Symbol">:</a> <a id="28036" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="28049" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27977" class="Bound">P</a> <a id="28051" class="Symbol">→</a> <a id="28053" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="28059" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27977" class="Bound">P</a>
  <a id="28063" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28032" class="Function">δ</a> <a id="28065" class="Symbol">(</a><a id="28066" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28066" class="Bound">s</a> <a id="28068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28070" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28070" class="Bound">l</a> <a id="28072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28074" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28074" class="Bound">r</a><a id="28075" class="Symbol">)</a> <a id="28077" class="Symbol">=</a> <a id="28079" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="28081" class="Symbol">(λ</a> <a id="28084" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28084" class="Bound">n</a> <a id="28086" class="Symbol">→</a> <a id="28088" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="28092" class="Symbol">(</a><a id="28093" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28066" class="Bound">s</a> <a id="28095" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28084" class="Bound">n</a><a id="28096" class="Symbol">))</a> <a id="28099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28101" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28122" class="Function">l&#39;</a> <a id="28104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28106" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28294" class="Function">r&#39;</a>
   <a id="28112" class="Keyword">where</a>
    <a id="28122" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28122" class="Function">l&#39;</a> <a id="28125" class="Symbol">:</a> <a id="28127" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27977" class="Bound">P</a> <a id="28129" class="Symbol">→</a> <a id="28131" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="28133" class="Symbol">(λ</a> <a id="28136" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28136" class="Bound">n</a> <a id="28138" class="Symbol">→</a> <a id="28140" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="28144" class="Symbol">(</a><a id="28145" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28066" class="Bound">s</a> <a id="28147" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28136" class="Bound">n</a><a id="28148" class="Symbol">))</a> <a id="28151" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="28153" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
    <a id="28159" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28122" class="Function">l&#39;</a> <a id="28162" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28162" class="Bound">p</a> <a id="28164" class="Symbol">=</a> <a id="28166" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#4097" class="Function">contains-⊤-implies-is-⊤</a> <a id="28190" class="Symbol">(λ</a> <a id="28193" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28193" class="Bound">n</a> <a id="28195" class="Symbol">→</a> <a id="28197" class="Symbol">(</a><a id="28198" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="28202" class="Symbol">(</a><a id="28203" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28066" class="Bound">s</a> <a id="28205" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28193" class="Bound">n</a><a id="28206" class="Symbol">)))</a>
                                   <a id="28245" class="Symbol">(</a><a id="28246" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="28253" class="Symbol">(λ</a> <a id="28256" class="Symbol">(</a><a id="28257" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28257" class="Bound">n</a> <a id="28259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28261" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28261" class="Bound">e</a><a id="28262" class="Symbol">)</a> <a id="28264" class="Symbol">→</a> <a id="28266" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28257" class="Bound">n</a> <a id="28268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28270" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="28275" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="28279" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28261" class="Bound">e</a><a id="28280" class="Symbol">)</a> <a id="28282" class="Symbol">(</a><a id="28283" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28070" class="Bound">l</a> <a id="28285" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28162" class="Bound">p</a><a id="28286" class="Symbol">))</a>

    <a id="28294" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28294" class="Function">r&#39;</a> <a id="28297" class="Symbol">:</a> <a id="28299" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="28301" class="Symbol">(λ</a> <a id="28304" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28304" class="Bound">n</a> <a id="28306" class="Symbol">→</a> <a id="28308" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27726" class="Function">𝟚→𝕊</a> <a id="28312" class="Symbol">(</a><a id="28313" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28066" class="Bound">s</a> <a id="28315" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28304" class="Bound">n</a><a id="28316" class="Symbol">))</a> <a id="28319" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="28321" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="28323" class="Symbol">→</a> <a id="28325" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27977" class="Bound">P</a>
    <a id="28331" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28294" class="Function">r&#39;</a> <a id="28334" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28334" class="Bound">e</a> <a id="28336" class="Symbol">=</a> <a id="28338" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28074" class="Bound">r</a> <a id="28340" class="Symbol">(</a><a id="28341" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="28348" class="Symbol">(λ</a> <a id="28351" class="Symbol">(</a><a id="28352" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28352" class="Bound">n</a> <a id="28354" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28356" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28356" class="Bound">e</a><a id="28357" class="Symbol">)</a> <a id="28359" class="Symbol">→</a> <a id="28361" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28352" class="Bound">n</a> <a id="28363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28365" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27769" class="Function">𝟚→𝕊-⊤-from-true</a> <a id="28381" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28356" class="Bound">e</a><a id="28382" class="Symbol">)</a>
                     <a id="28405" class="Symbol">(</a><a id="28406" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21230" class="Function">is-⊤-implies-contains-⊤</a> <a id="28430" class="Symbol">_</a> <a id="28432" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28334" class="Bound">e</a><a id="28433" class="Symbol">))</a>

<a id="dec→𝕊-dec"></a><a id="28437" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28437" class="Function">dec→𝕊-dec</a> <a id="28447" class="Symbol">:</a> <a id="28449" class="Symbol">(</a><a id="28450" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28450" class="Bound">P</a> <a id="28452" class="Symbol">:</a> <a id="28454" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="28459" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#728" class="Generalizable">ℓ</a><a id="28460" class="Symbol">)</a> <a id="28462" class="Symbol">→</a> <a id="28464" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="28468" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28450" class="Bound">P</a> <a id="28470" class="Symbol">→</a> <a id="28472" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="28478" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28450" class="Bound">P</a>
<a id="28480" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28437" class="Function">dec→𝕊-dec</a> <a id="28490" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28490" class="Bound">P</a> <a id="28492" class="Symbol">(</a><a id="28493" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="28497" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28497" class="Bound">p</a><a id="28498" class="Symbol">)</a> <a id="28500" class="Symbol">=</a> <a id="28502" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="28504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28506" class="Symbol">((λ</a> <a id="28510" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28510" class="Bound">_</a> <a id="28512" class="Symbol">→</a> <a id="28514" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="28518" class="Symbol">)</a> <a id="28520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28522" class="Symbol">(λ</a> <a id="28525" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28525" class="Bound">_</a> <a id="28527" class="Symbol">→</a> <a id="28529" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28497" class="Bound">p</a><a id="28530" class="Symbol">))</a>
<a id="28533" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28437" class="Function">dec→𝕊-dec</a> <a id="28543" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28543" class="Bound">P</a> <a id="28545" class="Symbol">(</a><a id="28546" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="28549" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28549" class="Bound">¬p</a><a id="28551" class="Symbol">)</a> <a id="28553" class="Symbol">=</a> <a id="28555" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="28557" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28559" class="Symbol">((λ</a> <a id="28563" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28563" class="Bound">p</a> <a id="28565" class="Symbol">→</a> <a id="28567" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="28577" class="Symbol">(</a><a id="28578" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28549" class="Bound">¬p</a> <a id="28581" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28563" class="Bound">p</a><a id="28582" class="Symbol">))</a> <a id="28585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28587" class="Symbol">λ</a> <a id="28589" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28589" class="Bound">q</a> <a id="28591" class="Symbol">→</a> <a id="28593" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="28603" class="Symbol">(</a><a id="28604" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12428" class="Function">⊥≠⊤</a> <a id="28608" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28589" class="Bound">q</a><a id="28609" class="Symbol">))</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--erasure</a> <a id="47" class="Symbol">#-}</a>
<a id="51" class="Keyword">module</a> <a id="58" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html" class="Module">BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared</a> <a id="118" class="Keyword">where</a>

<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="319" class="Symbol">as</a> <a id="322" class="Module">⊥</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="403" class="Symbol">;</a> <a id="405" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="409" class="Symbol">;</a> <a id="411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="414" class="Symbol">;</a> <a id="416" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a><a id="421" class="Symbol">;</a> <a id="423" href="Cubical.Data.Nat.Base.html#200" class="Primitive Operator">_≡ᵇ_</a><a id="427" class="Symbol">;</a> <a id="429" href="Cubical.Data.Nat.Properties.html#4138" class="Function">≡ᵇ→≡</a><a id="433" class="Symbol">)</a>
                             <a id="464" class="Keyword">renaming</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="478" class="Symbol">to</a> <a id="481" class="Primitive Operator">_N+_</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="518" class="Keyword">hiding</a> <a id="525" class="Symbol">(</a><a id="526" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="527" class="Symbol">;</a> <a id="529" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
 <a id="570" class="Keyword">using</a> <a id="576" class="Symbol">(</a><a id="577" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="581" class="Symbol">;</a> <a id="583" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="587" class="Symbol">;</a> <a id="589" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="594" class="Symbol">;</a> <a id="596" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a><a id="605" class="Symbol">;</a> <a id="607" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a><a id="617" class="Symbol">;</a> <a id="619" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a><a id="622" class="Symbol">;</a> <a id="624" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a><a id="633" class="Symbol">)</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="687" class="Symbol">;</a> <a id="689" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="692" class="Symbol">;</a> <a id="694" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="696" class="Symbol">)</a>

<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="General-Properties.html" class="Module">General-Properties</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Iff.html" class="Module">Iff</a>
<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a>
<a id="833" class="Keyword">open</a> <a id="838" class="Keyword">import</a> <a id="845" href="BrouwerTree.Code.Results.html" class="Module">BrouwerTree.Code.Results</a>
<a id="870" class="Keyword">open</a> <a id="875" class="Keyword">import</a> <a id="882" href="BrouwerTree.Decidability.Finite.html" class="Module">BrouwerTree.Decidability.Finite</a>
<a id="914" class="Keyword">open</a> <a id="919" class="Keyword">import</a> <a id="926" href="BrouwerTree.Arithmetic.html" class="Module">BrouwerTree.Arithmetic</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="BrouwerTree.Arithmetic.Properties.html" class="Module">BrouwerTree.Arithmetic.Properties</a>

<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="1046" class="Keyword">open</a> <a id="1051" class="Keyword">import</a> <a id="1058" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationTheorem</a>
<a id="1112" class="Keyword">open</a> <a id="1117" class="Keyword">import</a> <a id="1124" href="BrouwerTree.OrdinalDecidability.Sierpinski.html" class="Module">BrouwerTree.OrdinalDecidability.Sierpinski</a>

<a id="1168" class="Keyword">private</a>
  <a id="1178" class="Keyword">variable</a>
    <a id="1191" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a> <a id="1193" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1193" class="Generalizable">ℓ&#39;</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1205" class="Comment">-- For a cantor normal form below ω² (written as ω·n + k) and any</a>
<a id="1271" class="Comment">-- Brouwer ordinal x, it is 𝕊-decidable whether x ≥ ω·n+k.</a>

<a id="below-ω²-sdec"></a><a id="1331" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1345" class="Symbol">:</a> <a id="1347" class="Symbol">(</a><a id="1348" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1348" class="Bound">x</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1355" class="Symbol">)</a> <a id="1357" class="Symbol">→</a> <a id="1359" class="Symbol">(</a><a id="1360" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1360" class="Bound">n</a> <a id="1362" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1362" class="Bound">k</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="1377" class="Symbol">(</a><a id="1378" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1380" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1382" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1384" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1360" class="Bound">n</a> <a id="1386" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1388" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1390" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1362" class="Bound">k</a> <a id="1392" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1394" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1348" class="Bound">x</a><a id="1395" class="Symbol">)</a>
<a id="1397" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1411" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1411" class="Bound">x</a> <a id="1413" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1418" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1418" class="Bound">k</a> <a id="1420" class="Symbol">=</a>
 <a id="1423" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#28437" class="Function">dec→𝕊-dec</a> <a id="1433" class="Symbol">_</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1442" class="Symbol">(λ</a> <a id="1445" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1445" class="Bound">-</a> <a id="1447" class="Symbol">→</a> <a id="1449" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1453" class="Symbol">(</a><a id="1454" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1445" class="Bound">-</a> <a id="1456" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1458" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1411" class="Bound">x</a><a id="1459" class="Symbol">))</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1467" class="Symbol">(</a><a id="1468" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="1477" class="Symbol">(</a><a id="1478" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1480" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1418" class="Bound">k</a><a id="1481" class="Symbol">)))</a> <a id="1485" class="Symbol">(</a><a id="1486" href="BrouwerTree.Decidability.Finite.html#4808" class="Function">dec-n≤</a> <a id="1493" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1411" class="Bound">x</a> <a id="1495" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1418" class="Bound">k</a><a id="1496" class="Symbol">))</a>
<a id="1499" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1513" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1523" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1523" class="Bound">n</a><a id="1524" class="Symbol">)</a> <a id="1526" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1526" class="Bound">k</a> <a id="1528" class="Symbol">=</a> <a id="1530" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#823" class="InductiveConstructor">⊥</a> <a id="1532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1534" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1540" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1542" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1571" class="Function">[1]</a> <a id="1546" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1526" class="Bound">k</a> <a id="1548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1550" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1556" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1558" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#12428" class="Function">⊥≠⊤</a>
 <a id="1563" class="Keyword">where</a>
  <a id="1571" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1571" class="Function">[1]</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">(</a><a id="1578" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1578" class="Bound">k</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">→</a> <a id="1587" class="Symbol">(</a><a id="1588" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1588" class="Bound">a</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">(</a><a id="1593" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1599" class="Symbol">(λ</a> <a id="1602" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1602" class="Bound">m</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1608" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1610" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1612" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1523" class="Bound">n</a> <a id="1614" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1616" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1618" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1602" class="Bound">m</a><a id="1619" class="Symbol">)</a> <a id="1621" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1623" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1625" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1578" class="Bound">k</a><a id="1626" class="Symbol">)</a> <a id="1628" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1630" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a>
  <a id="1644" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1571" class="Function">[1]</a> <a id="1648" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a>
  <a id="1666" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1571" class="Function">[1]</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1675" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1675" class="Bound">k</a><a id="1676" class="Symbol">)</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a>
<a id="1690" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1704" class="Symbol">(</a><a id="1705" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1710" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1710" class="Bound">x</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1718" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1718" class="Bound">n</a><a id="1719" class="Symbol">)</a> <a id="1721" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1726" class="Symbol">=</a>
 <a id="1729" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="1731" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1745" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1710" class="Bound">x</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1752" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1718" class="Bound">n</a><a id="1753" class="Symbol">)</a> <a id="1755" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1760" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="1762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="1765" class="Symbol">(</a><a id="1766" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1768" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1770" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1777" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1718" class="Bound">n</a><a id="1778" class="Symbol">)</a> <a id="1780" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1782" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1787" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1710" class="Bound">x</a>
   <a id="1792" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="1795" href="BrouwerTree.Code.Results.html#2856" class="Function">lim≤sx↔lim≤x</a> <a id="1808" class="Symbol">(λ</a> <a id="1811" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1811" class="Bound">k</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1817" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1819" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1821" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1718" class="Bound">n</a> <a id="1823" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="1825" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1827" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1811" class="Bound">k</a><a id="1828" class="Symbol">)</a> <a id="1830" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1710" class="Bound">x</a> <a id="1832" href="Iff.html#1164" class="Function Operator">⟩</a>
  <a id="1836" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="1838" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="1840" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1847" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1718" class="Bound">n</a><a id="1848" class="Symbol">)</a> <a id="1850" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1852" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1710" class="Bound">x</a>
   <a id="1857" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="1860" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="1862" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1876" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1710" class="Bound">x</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1883" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1718" class="Bound">n</a><a id="1884" class="Symbol">)</a> <a id="1886" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1891" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a> <a id="1901" href="Iff.html#1164" class="Function Operator">⟩</a>
  <a id="1905" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="1907" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1921" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1710" class="Bound">x</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1928" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1718" class="Bound">n</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1936" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="1938" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1940" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="1942" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="1944" class="Symbol">)</a>
<a id="1946" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="1960" class="Symbol">(</a><a id="1961" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1966" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1966" class="Bound">x</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1974" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1974" class="Bound">n</a><a id="1975" class="Symbol">)</a> <a id="1977" class="Symbol">(</a><a id="1978" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1982" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1982" class="Bound">k</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">=</a>
 <a id="1988" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="1990" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2004" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1966" class="Bound">x</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2011" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1974" class="Bound">n</a><a id="2012" class="Symbol">)</a> <a id="2014" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1982" class="Bound">k</a> <a id="2016" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="2018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="2021" class="Symbol">((</a><a id="2023" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2028" class="Symbol">(</a><a id="2029" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2031" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2033" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2040" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1974" class="Bound">n</a><a id="2041" class="Symbol">)</a> <a id="2043" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2045" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2047" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1982" class="Bound">k</a><a id="2048" class="Symbol">)</a> <a id="2050" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2052" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2057" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1966" class="Bound">x</a><a id="2058" class="Symbol">)</a>
   <a id="2063" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2066" href="BrouwerTree.Code.Results.html#1827" class="Function">≤-succ-mono-↔</a> <a id="2080" href="Iff.html#1164" class="Function Operator">⟩</a>
  <a id="2084" class="Symbol">((</a><a id="2086" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2088" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2090" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2097" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1974" class="Bound">n</a><a id="2098" class="Symbol">)</a> <a id="2100" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2102" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2104" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1982" class="Bound">k</a><a id="2105" class="Symbol">)</a> <a id="2107" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2109" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1966" class="Bound">x</a><a id="2110" class="Symbol">)</a>
   <a id="2115" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2118" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="2120" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2134" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1966" class="Bound">x</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2141" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1974" class="Bound">n</a><a id="2142" class="Symbol">)</a> <a id="2144" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1982" class="Bound">k</a> <a id="2146" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a> <a id="2156" href="Iff.html#1164" class="Function Operator">⟩</a>
  <a id="2160" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="2162" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2176" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1966" class="Bound">x</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2183" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1974" class="Bound">n</a><a id="2184" class="Symbol">)</a> <a id="2186" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1982" class="Bound">k</a> <a id="2188" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="2190" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2192" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="2194" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="2196" class="Symbol">)</a>
<a id="2198" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2212" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2212" class="Bound">x</a><a id="2213" class="Symbol">@(</a><a id="2215" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2221" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2223" class="Symbol">{</a><a id="2224" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2224" class="Bound">f↑</a><a id="2226" class="Symbol">})</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2234" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2265" class="Function">γ</a>
 <a id="2247" class="Keyword">module</a> <a id="M₀"></a><a id="2254" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2254" class="Module">M₀</a> <a id="2257" class="Keyword">where</a>
  <a id="M₀.γ"></a><a id="2265" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2265" class="Function">γ</a> <a id="2267" class="Symbol">=</a> <a id="2269" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="2271" class="Symbol">(λ</a> <a id="2274" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2274" class="Bound">k</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="2280" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2294" class="Symbol">(</a><a id="2295" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2297" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2274" class="Bound">k</a><a id="2298" class="Symbol">)</a> <a id="2300" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2302" class="Number">0</a> <a id="2304" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="2305" class="Symbol">)</a> <a id="2307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="2315" class="Symbol">(</a><a id="2316" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2318" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2320" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2327" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a><a id="2328" class="Symbol">)</a> <a id="2330" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2332" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2338" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a>
        <a id="2348" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2351" href="BrouwerTree.Code.Results.html#1549" class="Function">lim≤lim↔weakly-bisimilar</a> <a id="2376" class="Symbol">(λ</a> <a id="2379" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2379" class="Bound">k</a> <a id="2381" class="Symbol">→</a> <a id="2383" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2385" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2387" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2389" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2391" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2393" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2395" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2379" class="Bound">k</a><a id="2396" class="Symbol">)</a> <a id="2398" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2400" href="Iff.html#1164" class="Function Operator">⟩</a>
       <a id="2409" class="Symbol">((</a><a id="2411" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2411" class="Bound">m</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2416" class="Symbol">)</a> <a id="2418" class="Symbol">→</a> <a id="2420" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2423" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2423" class="Bound">k</a> <a id="2425" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2427" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2429" href="PropTrunc.html#1594" class="Function">]</a> <a id="2431" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2433" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2435" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2437" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2439" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2441" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2443" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2411" class="Bound">m</a> <a id="2445" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2447" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2449" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2423" class="Bound">k</a><a id="2450" class="Symbol">)</a>
        <a id="2460" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2463" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2857" class="Function">[1]</a> <a id="2467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2469" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2973" class="Function">[2]</a> <a id="2473" href="Iff.html#1164" class="Function Operator">⟩</a>
       <a id="2482" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2485" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2485" class="Bound">k</a> <a id="2487" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2489" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2491" href="PropTrunc.html#1594" class="Function">]</a> <a id="2493" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2495" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2497" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2499" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2501" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2503" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2505" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2485" class="Bound">k</a>
        <a id="2515" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2518" href="Iff.html#1363" class="Function">∥-∥↔</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="2532" class="Symbol">(λ</a> <a id="2535" class="Symbol">{</a><a id="2536" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2536" class="Bound">k</a><a id="2537" class="Symbol">}</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="Iff.html#613" class="Function">lr</a> <a id="2544" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="2546" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2560" class="Symbol">(</a><a id="2561" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2563" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2536" class="Bound">k</a><a id="2564" class="Symbol">)</a> <a id="2566" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2568" class="Number">0</a> <a id="2570" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a><a id="2579" class="Symbol">)</a> <a id="2581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="2600" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="2608" class="Symbol">(λ</a> <a id="2611" class="Symbol">{</a><a id="2612" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2612" class="Bound">k</a><a id="2613" class="Symbol">}</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Iff.html#671" class="Function">rl</a> <a id="2620" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="2622" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2636" class="Symbol">(</a><a id="2637" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2639" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2612" class="Bound">k</a><a id="2640" class="Symbol">)</a> <a id="2642" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2644" class="Number">0</a> <a id="2646" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a><a id="2655" class="Symbol">))</a> <a id="2658" href="Iff.html#1164" class="Function Operator">⟩</a>
       <a id="2667" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2670" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2670" class="Bound">k</a> <a id="2672" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2674" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2676" href="PropTrunc.html#1594" class="Function">]</a> <a id="2678" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="2680" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2694" class="Symbol">(</a><a id="2695" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2697" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2670" class="Bound">k</a><a id="2698" class="Symbol">)</a> <a id="2700" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2702" class="Number">0</a> <a id="2704" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="2706" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2708" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
        <a id="2718" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="2721" href="Iff.html#943" class="Function">↔-sym</a> <a id="2727" class="Symbol">(</a><a id="2728" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21551" class="Function">is-⊤↔contains-⊤</a> <a id="2744" class="Symbol">(λ</a> <a id="2747" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2747" class="Bound">k</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="2753" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2767" class="Symbol">(</a><a id="2768" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2770" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2747" class="Bound">k</a><a id="2771" class="Symbol">)</a> <a id="2773" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2775" class="Number">0</a> <a id="2777" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="2778" class="Symbol">))</a> <a id="2781" href="Iff.html#1164" class="Function Operator">⟩</a>
       <a id="2790" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="2792" class="Symbol">(λ</a> <a id="2795" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2795" class="Bound">k</a> <a id="2797" class="Symbol">→</a> <a id="2799" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="2801" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="2815" class="Symbol">(</a><a id="2816" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2818" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2795" class="Bound">k</a><a id="2819" class="Symbol">)</a> <a id="2821" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2823" class="Number">0</a> <a id="2825" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="2826" class="Symbol">)</a> <a id="2828" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2830" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="2832" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="2834" class="Symbol">)</a>
       <a id="2843" class="Keyword">where</a>
        <a id="2857" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2857" class="Function">[1]</a> <a id="2861" class="Symbol">:</a> <a id="2863" class="Symbol">((</a><a id="2865" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2865" class="Bound">m</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2870" class="Symbol">)</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2877" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2877" class="Bound">k</a> <a id="2879" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2881" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2883" href="PropTrunc.html#1594" class="Function">]</a> <a id="2885" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2887" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2889" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2891" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2893" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2895" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2897" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2865" class="Bound">m</a> <a id="2899" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2901" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2903" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2877" class="Bound">k</a><a id="2904" class="Symbol">)</a>
            <a id="2918" class="Symbol">→</a> <a id="2920" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2923" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2923" class="Bound">k</a> <a id="2925" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2927" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2929" href="PropTrunc.html#1594" class="Function">]</a> <a id="2931" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2933" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2935" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2937" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2939" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2941" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="2943" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2923" class="Bound">k</a>
        <a id="2953" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2857" class="Function">[1]</a> <a id="2957" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2957" class="Bound">p</a> <a id="2959" class="Symbol">=</a> <a id="2961" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2957" class="Bound">p</a> <a id="2963" class="Number">0</a>
        <a id="2973" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2973" class="Function">[2]</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2982" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2982" class="Bound">k</a> <a id="2984" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2986" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2988" href="PropTrunc.html#1594" class="Function">]</a> <a id="2990" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2992" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="2994" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2996" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="2998" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3000" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="3002" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2982" class="Bound">k</a> <a id="3004" class="Symbol">→</a> <a id="3006" class="Symbol">(</a><a id="3007" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3007" class="Bound">m</a> <a id="3009" class="Symbol">:</a> <a id="3011" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3019" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3019" class="Bound">k</a> <a id="3021" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3023" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3025" href="PropTrunc.html#1594" class="Function">]</a> <a id="3027" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3029" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3031" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3033" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a> <a id="3035" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3037" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3039" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3007" class="Bound">m</a> <a id="3041" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3043" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="3045" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3019" class="Bound">k</a>
        <a id="3055" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2973" class="Function">[2]</a> <a id="3059" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3059" class="Bound">p</a> <a id="3061" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3061" class="Bound">m</a> <a id="3063" class="Symbol">=</a> <a id="3065" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="3072" class="Symbol">(λ</a> <a id="3075" class="Symbol">(</a><a id="3076" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3076" class="Bound">k</a> <a id="3078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3080" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3080" class="Bound">l</a><a id="3081" class="Symbol">)</a> <a id="3083" class="Symbol">→</a> <a id="3085" class="Symbol">(</a><a id="3086" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3076" class="Bound">k</a> <a id="3088" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#481" class="Primitive Operator">N+</a> <a id="3091" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3061" class="Bound">m</a><a id="3092" class="Symbol">)</a> <a id="3094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3096" href="BrouwerTree.Arithmetic.Properties.html#8914" class="Function">≤-offset-by-ι</a> <a id="3110" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2221" class="Bound">f</a> <a id="3112" class="Symbol">{</a><a id="3113" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2224" class="Bound">f↑</a><a id="3115" class="Symbol">}</a> <a id="3117" class="Symbol">(</a><a id="3118" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3120" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3122" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3124" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2234" class="Bound">n</a><a id="3125" class="Symbol">)</a> <a id="3127" class="Symbol">{</a><a id="3128" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3076" class="Bound">k</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Symbol">{</a><a id="3132" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3061" class="Bound">m</a><a id="3133" class="Symbol">}</a> <a id="3135" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3080" class="Bound">l</a><a id="3136" class="Symbol">)</a> <a id="3138" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3059" class="Bound">p</a>
<a id="3140" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3154" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3154" class="Bound">x</a><a id="3155" class="Symbol">@(</a><a id="3157" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3163" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a><a id="3164" class="Symbol">)</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3171" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3179" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3183" class="Symbol">)</a> <a id="3185" class="Symbol">=</a> <a id="3187" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3208" class="Function">δ</a>
 <a id="3190" class="Keyword">module</a> <a id="M₁"></a><a id="3197" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3197" class="Module">M₁</a> <a id="3200" class="Keyword">where</a>
  <a id="M₁.δ"></a><a id="3208" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3208" class="Function">δ</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3214" class="Symbol">(λ</a> <a id="3217" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3217" class="Bound">k</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="3223" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3237" class="Symbol">(</a><a id="3238" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3240" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3217" class="Bound">k</a><a id="3241" class="Symbol">)</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3248" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3249" class="Symbol">)</a> <a id="3251" class="Number">1</a> <a id="3253" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="3254" class="Symbol">)</a> <a id="3256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="3264" class="Symbol">(</a><a id="3265" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3267" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3269" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3276" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3277" class="Symbol">)</a> <a id="3279" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3281" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3287" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a>
        <a id="3297" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="3300" href="BrouwerTree.Code.Results.html#3424" class="Function">below-limit-↔</a> <a id="3314" class="Symbol">(</a><a id="3315" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3317" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3319" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3326" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3327" class="Symbol">))</a> <a id="3330" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3332" href="Iff.html#1164" class="Function Operator">⟩</a>
       <a id="3341" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3344" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3344" class="Bound">k</a> <a id="3346" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3348" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3350" href="PropTrunc.html#1594" class="Function">]</a> <a id="3352" class="Symbol">(</a><a id="3353" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3355" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3357" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3364" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3365" class="Symbol">))</a> <a id="3368" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3370" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3372" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3344" class="Bound">k</a>
        <a id="3382" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="3385" href="Iff.html#1363" class="Function">∥-∥↔</a> <a id="3390" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3611" class="Function">[1]</a> <a id="3394" href="Iff.html#1164" class="Function Operator">⟩</a>
       <a id="3403" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3406" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3406" class="Bound">k</a> <a id="3408" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3410" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3412" href="PropTrunc.html#1594" class="Function">]</a> <a id="3414" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="3416" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3430" class="Symbol">(</a><a id="3431" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3433" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3406" class="Bound">k</a><a id="3434" class="Symbol">)</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3441" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3442" class="Symbol">)</a> <a id="3444" class="Number">1</a> <a id="3446" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="3448" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3450" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>
        <a id="3460" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="3463" href="Iff.html#943" class="Function">↔-sym</a> <a id="3469" class="Symbol">(</a><a id="3470" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21551" class="Function">is-⊤↔contains-⊤</a> <a id="3486" class="Symbol">(λ</a> <a id="3489" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3489" class="Bound">k</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="3495" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3509" class="Symbol">(</a><a id="3510" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3512" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3489" class="Bound">k</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3520" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Number">1</a> <a id="3525" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="3526" class="Symbol">))</a> <a id="3529" href="Iff.html#1164" class="Function Operator">⟩</a>
       <a id="3538" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="3540" class="Symbol">(λ</a> <a id="3543" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3543" class="Bound">k</a> <a id="3545" class="Symbol">→</a> <a id="3547" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="3549" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3563" class="Symbol">(</a><a id="3564" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3566" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3543" class="Bound">k</a><a id="3567" class="Symbol">)</a> <a id="3569" class="Symbol">(</a><a id="3570" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3574" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3575" class="Symbol">)</a> <a id="3577" class="Number">1</a> <a id="3579" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="3580" class="Symbol">)</a> <a id="3582" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3584" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="3586" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="3588" class="Symbol">)</a>
       <a id="3597" class="Keyword">where</a>
        <a id="3611" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3611" class="Function">[1]</a> <a id="3615" class="Symbol">:</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3621" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3621" class="Bound">k</a> <a id="3623" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3625" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3627" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3629" class="Symbol">(</a><a id="3630" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3632" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3634" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3641" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3642" class="Symbol">))</a> <a id="3645" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3647" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3649" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3621" class="Bound">k</a><a id="3650" class="Symbol">)</a>
            <a id="3664" href="Iff.html#528" class="Function Operator">↔</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3670" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3670" class="Bound">k</a> <a id="3672" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3674" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3676" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3678" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="3680" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3694" class="Symbol">(</a><a id="3695" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3697" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3670" class="Bound">k</a><a id="3698" class="Symbol">)</a> <a id="3700" class="Symbol">(</a><a id="3701" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3705" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Number">1</a> <a id="3710" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="3712" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3714" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a><a id="3715" class="Symbol">)</a>
        <a id="3725" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3611" class="Function">[1]</a> <a id="3729" class="Symbol">=</a> <a id="3731" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3739" class="Symbol">(λ</a> <a id="3742" class="Symbol">{</a><a id="3743" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3743" class="Bound">k</a><a id="3744" class="Symbol">}</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Iff.html#613" class="Function">lr</a> <a id="3751" class="Symbol">(</a><a id="3752" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="3754" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3768" class="Symbol">(</a><a id="3769" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3771" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3743" class="Bound">k</a><a id="3772" class="Symbol">)</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3779" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3780" class="Symbol">)</a> <a id="3782" class="Number">1</a> <a id="3784" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a><a id="3793" class="Symbol">))</a> <a id="3796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
              <a id="3812" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3820" class="Symbol">(λ</a> <a id="3823" class="Symbol">{</a><a id="3824" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3824" class="Bound">k</a><a id="3825" class="Symbol">}</a> <a id="3827" class="Symbol">→</a> <a id="3829" href="Iff.html#671" class="Function">rl</a> <a id="3832" class="Symbol">(</a><a id="3833" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="3835" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3849" class="Symbol">(</a><a id="3850" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3163" class="Bound">f</a> <a id="3852" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3824" class="Bound">k</a><a id="3853" class="Symbol">)</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3860" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3171" class="Bound">n</a><a id="3861" class="Symbol">)</a> <a id="3863" class="Number">1</a> <a id="3865" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a><a id="3874" class="Symbol">))</a>
<a id="3877" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3891" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3891" class="Bound">x</a><a id="3892" class="Symbol">@(</a><a id="3894" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3900" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3900" class="Bound">f</a><a id="3901" class="Symbol">)</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3908" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3908" class="Bound">n</a><a id="3909" class="Symbol">)</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3921" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3921" class="Bound">k</a><a id="3922" class="Symbol">))</a> <a id="3925" class="Symbol">=</a>
 <a id="3928" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="3930" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="3944" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3891" class="Bound">x</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3951" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3908" class="Bound">n</a><a id="3952" class="Symbol">)</a> <a id="3954" class="Symbol">(</a><a id="3955" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3959" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3921" class="Bound">k</a><a id="3960" class="Symbol">)</a> <a id="3962" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="3964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="3967" class="Symbol">(</a><a id="3968" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="3970" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="3972" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3979" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3908" class="Bound">n</a><a id="3980" class="Symbol">)</a> <a id="3982" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3984" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3986" class="Symbol">(</a><a id="3987" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3991" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3921" class="Bound">k</a><a id="3992" class="Symbol">)</a> <a id="3994" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3996" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4002" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3900" class="Bound">f</a>
   <a id="4007" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="4010" href="Iff.html#943" class="Function">↔-sym</a> <a id="4016" class="Symbol">(</a><a id="4017" href="BrouwerTree.Code.Results.html#3851" class="Function">x&lt;lim↔sx&lt;lim</a> <a id="4030" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3900" class="Bound">f</a> <a id="4032" class="Symbol">(</a><a id="4033" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4035" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4037" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4044" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3908" class="Bound">n</a><a id="4045" class="Symbol">)</a> <a id="4047" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4049" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4051" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3921" class="Bound">k</a><a id="4052" class="Symbol">))</a> <a id="4055" href="Iff.html#1164" class="Function Operator">⟩</a>
  <a id="4059" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4061" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4063" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4070" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3908" class="Bound">n</a><a id="4071" class="Symbol">)</a> <a id="4073" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4075" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4082" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3921" class="Bound">k</a><a id="4083" class="Symbol">)</a> <a id="4085" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4087" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4093" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3900" class="Bound">f</a>
   <a id="4098" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="4101" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="4103" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="4117" class="Symbol">(</a><a id="4118" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4124" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3900" class="Bound">f</a><a id="4125" class="Symbol">)</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4132" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3908" class="Bound">n</a><a id="4133" class="Symbol">)</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4140" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3921" class="Bound">k</a><a id="4141" class="Symbol">)</a> <a id="4143" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a> <a id="4153" href="Iff.html#1164" class="Function Operator">⟩</a>
  <a id="4157" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="4159" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="4173" class="Symbol">(</a><a id="4174" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4180" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3900" class="Bound">f</a><a id="4181" class="Symbol">)</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4188" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3908" class="Bound">n</a><a id="4189" class="Symbol">)</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4196" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3921" class="Bound">k</a><a id="4197" class="Symbol">)</a> <a id="4199" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="4201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4203" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="4205" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="4207" class="Symbol">)</a>
<a id="4209" class="Comment">-- All coherences are automatic, since `𝕊-dec ...` is a proposition</a>
<a id="4277" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="4291" class="Symbol">(</a><a id="4292" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4298" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4298" class="Bound">f</a> <a id="4300" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4300" class="Bound">g</a> <a id="4302" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4302" class="Bound">x</a> <a id="4304" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4304" class="Bound">i</a><a id="4305" class="Symbol">)</a> <a id="4307" class="Symbol">(</a><a id="4308" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4312" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4312" class="Bound">n</a><a id="4313" class="Symbol">)</a> <a id="4315" class="Number">0</a> <a id="4317" class="Symbol">=</a>
  <a id="4321" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="4334" class="Symbol">{</a><a id="4335" class="Argument">B</a> <a id="4337" class="Symbol">=</a> <a id="4339" class="Symbol">λ</a> <a id="4341" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4341" class="Bound">i</a> <a id="4343" class="Symbol">→</a> <a id="4345" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="4351" class="Symbol">(</a><a id="4352" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4354" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4356" class="Symbol">(</a><a id="4357" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4364" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4312" class="Bound">n</a><a id="4365" class="Symbol">))</a> <a id="4368" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4370" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4376" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4298" class="Bound">f</a> <a id="4378" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4300" class="Bound">g</a> <a id="4380" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4302" class="Bound">x</a> <a id="4382" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4341" class="Bound">i</a><a id="4383" class="Symbol">)}</a>
               <a id="4401" class="Symbol">(λ</a> <a id="4404" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4404" class="Bound">i</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="4419" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="4428" class="Symbol">)</a> <a id="4430" class="Symbol">(</a><a id="4431" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2265" class="Function">M₀.γ</a> <a id="4436" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4298" class="Bound">f</a> <a id="4438" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4312" class="Bound">n</a><a id="4439" class="Symbol">)</a> <a id="4441" class="Symbol">(</a><a id="4442" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#2265" class="Function">M₀.γ</a> <a id="4447" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4300" class="Bound">g</a> <a id="4449" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4312" class="Bound">n</a><a id="4450" class="Symbol">)</a> <a id="4452" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4304" class="Bound">i</a>
<a id="4454" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="4468" class="Symbol">(</a><a id="4469" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4475" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4475" class="Bound">f</a> <a id="4477" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4477" class="Bound">g</a> <a id="4479" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4479" class="Bound">x</a> <a id="4481" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4481" class="Bound">i</a><a id="4482" class="Symbol">)</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4489" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4489" class="Bound">n</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Number">1</a> <a id="4494" class="Symbol">=</a>
 <a id="4497" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="4510" class="Symbol">{</a><a id="4511" class="Argument">B</a> <a id="4513" class="Symbol">=</a> <a id="4515" class="Symbol">λ</a> <a id="4517" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4517" class="Bound">i</a> <a id="4519" class="Symbol">→</a> <a id="4521" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="4527" class="Symbol">(</a><a id="4528" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4530" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4532" class="Symbol">(</a><a id="4533" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4540" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4489" class="Bound">n</a><a id="4541" class="Symbol">))</a> <a id="4544" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4546" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4548" class="Number">1</a> <a id="4550" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4552" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4558" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4475" class="Bound">f</a> <a id="4560" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4477" class="Bound">g</a> <a id="4562" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4479" class="Bound">x</a> <a id="4564" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4517" class="Bound">i</a><a id="4565" class="Symbol">)}</a>
              <a id="4582" class="Symbol">(λ</a> <a id="4585" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4585" class="Bound">i</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="4600" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3208" class="Function">M₁.δ</a> <a id="4617" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4475" class="Bound">f</a> <a id="4619" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4489" class="Bound">n</a><a id="4620" class="Symbol">)</a> <a id="4622" class="Symbol">(</a><a id="4623" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#3208" class="Function">M₁.δ</a> <a id="4628" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4477" class="Bound">g</a> <a id="4630" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4489" class="Bound">n</a><a id="4631" class="Symbol">)</a> <a id="4633" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4481" class="Bound">i</a>
<a id="4635" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="4649" class="Symbol">(</a><a id="4650" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4656" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a> <a id="4658" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a> <a id="4660" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4660" class="Bound">x</a> <a id="4662" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4662" class="Bound">i</a><a id="4663" class="Symbol">)</a> <a id="4665" class="Symbol">(</a><a id="4666" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4670" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="4671" class="Symbol">)</a> <a id="4673" class="Symbol">(</a><a id="4674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4683" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="4684" class="Symbol">))</a> <a id="4687" class="Symbol">=</a>
  <a id="4691" class="Keyword">let</a> <a id="4695" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4695" class="Bound">δ</a> <a id="4697" class="Symbol">=</a> <a id="4699" class="Symbol">(</a><a id="4700" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="4702" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="4716" class="Symbol">(</a><a id="4717" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4723" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a><a id="4724" class="Symbol">)</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4731" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="4732" class="Symbol">)</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4739" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="4740" class="Symbol">)</a> <a id="4742" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="4744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="4756" class="Symbol">((</a><a id="4758" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4763" class="Symbol">(</a><a id="4764" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4770" class="Symbol">(λ</a> <a id="4773" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4773" class="Bound">n₁</a> <a id="4776" class="Symbol">→</a> <a id="4778" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4780" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4782" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4784" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a> <a id="4786" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4788" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4790" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4773" class="Bound">n₁</a><a id="4792" class="Symbol">)</a> <a id="4794" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4796" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4798" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="4799" class="Symbol">)</a> <a id="4801" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="4803" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4809" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a><a id="4810" class="Symbol">)</a> <a id="4812" href="Iff.html#1164" class="Function Operator">↔⟨</a>
           <a id="4826" href="Iff.html#943" class="Function">↔-sym</a> <a id="4832" class="Symbol">(</a><a id="4833" href="BrouwerTree.Code.Results.html#3851" class="Function">x&lt;lim↔sx&lt;lim</a> <a id="4846" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a> <a id="4848" class="Symbol">(</a><a id="4849" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4855" class="Symbol">(λ</a> <a id="4858" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4858" class="Bound">n₁</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4865" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4867" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4869" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a> <a id="4871" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4873" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4875" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4858" class="Bound">n₁</a><a id="4877" class="Symbol">)</a> <a id="4879" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4881" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4883" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="4884" class="Symbol">))</a> <a id="4887" href="Iff.html#1164" class="Function Operator">⟩</a>
           <a id="4900" class="Symbol">(</a><a id="4901" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4906" class="Symbol">(</a><a id="4907" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4913" class="Symbol">(λ</a> <a id="4916" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4916" class="Bound">n₁</a> <a id="4919" class="Symbol">→</a> <a id="4921" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4923" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4925" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4927" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a> <a id="4929" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4931" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4933" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4916" class="Bound">n₁</a><a id="4935" class="Symbol">)</a> <a id="4937" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4939" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4941" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="4942" class="Symbol">)</a> <a id="4944" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="4946" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4952" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a><a id="4953" class="Symbol">)</a> <a id="4955" href="Iff.html#1164" class="Function Operator">↔⟨</a>
           <a id="4969" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="4971" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="4985" class="Symbol">(</a><a id="4986" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4992" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a><a id="4993" class="Symbol">)</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5000" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="5001" class="Symbol">)</a> <a id="5003" class="Symbol">(</a><a id="5004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5008" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5009" class="Symbol">)</a> <a id="5011" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a> <a id="5021" href="Iff.html#1164" class="Function Operator">⟩</a>
           <a id="5034" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="5036" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5050" class="Symbol">(</a><a id="5051" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5057" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a><a id="5058" class="Symbol">)</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5065" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="5066" class="Symbol">)</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5073" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5074" class="Symbol">)</a> <a id="5076" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="5078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5080" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="5082" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="5084" class="Symbol">))</a>
      <a id="5093" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5093" class="Bound">γ</a> <a id="5095" class="Symbol">=</a> <a id="5097" class="Symbol">(</a><a id="5098" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="5100" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5114" class="Symbol">(</a><a id="5115" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5121" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a><a id="5122" class="Symbol">)</a> <a id="5124" class="Symbol">(</a><a id="5125" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5129" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5137" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5138" class="Symbol">)</a> <a id="5140" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="5142" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
          <a id="5154" class="Symbol">((</a><a id="5156" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5161" class="Symbol">(</a><a id="5162" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5168" class="Symbol">(λ</a> <a id="5171" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5171" class="Bound">n₁</a> <a id="5174" class="Symbol">→</a> <a id="5176" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5178" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5180" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5182" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a> <a id="5184" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5186" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5188" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5171" class="Bound">n₁</a><a id="5190" class="Symbol">)</a> <a id="5192" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5194" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5196" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5197" class="Symbol">)</a> <a id="5199" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="5201" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5207" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a><a id="5208" class="Symbol">)</a> <a id="5210" href="Iff.html#1164" class="Function Operator">↔⟨</a>
           <a id="5224" href="Iff.html#943" class="Function">↔-sym</a> <a id="5230" class="Symbol">(</a><a id="5231" href="BrouwerTree.Code.Results.html#3851" class="Function">x&lt;lim↔sx&lt;lim</a> <a id="5244" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a> <a id="5246" class="Symbol">(</a><a id="5247" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5253" class="Symbol">(λ</a> <a id="5256" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5256" class="Bound">n₁</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5263" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5265" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5267" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a> <a id="5269" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5271" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5273" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5256" class="Bound">n₁</a><a id="5275" class="Symbol">)</a> <a id="5277" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5279" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5281" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5282" class="Symbol">))</a> <a id="5285" href="Iff.html#1164" class="Function Operator">⟩</a>
           <a id="5298" class="Symbol">(</a><a id="5299" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5304" class="Symbol">(</a><a id="5305" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5311" class="Symbol">(λ</a> <a id="5314" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5314" class="Bound">n₁</a> <a id="5317" class="Symbol">→</a> <a id="5319" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5321" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5323" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5325" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a> <a id="5327" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5329" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5331" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5314" class="Bound">n₁</a><a id="5333" class="Symbol">)</a> <a id="5335" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5337" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5339" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5340" class="Symbol">)</a> <a id="5342" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5344" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5350" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Iff.html#1164" class="Function Operator">↔⟨</a>
           <a id="5367" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="5369" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5383" class="Symbol">(</a><a id="5384" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5390" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a><a id="5391" class="Symbol">)</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5398" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="5399" class="Symbol">)</a> <a id="5401" class="Symbol">(</a><a id="5402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5406" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5407" class="Symbol">)</a> <a id="5409" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a> <a id="5419" href="Iff.html#1164" class="Function Operator">⟩</a>
           <a id="5432" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="5434" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5448" class="Symbol">(</a><a id="5449" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5455" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a><a id="5456" class="Symbol">)</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5463" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="5464" class="Symbol">)</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5471" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5472" class="Symbol">)</a> <a id="5474" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="5476" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5478" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="5480" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="5482" class="Symbol">))</a> <a id="5485" class="Keyword">in</a>
  <a id="5490" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a>
   <a id="5506" class="Symbol">{</a><a id="5507" class="Argument">B</a> <a id="5509" class="Symbol">=</a> <a id="5511" class="Symbol">λ</a> <a id="5513" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5513" class="Bound">i</a> <a id="5515" class="Symbol">→</a> <a id="5517" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="5523" class="Symbol">(</a><a id="5524" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5526" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5528" class="Symbol">(</a><a id="5529" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5536" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4670" class="Bound">n</a><a id="5537" class="Symbol">))</a> <a id="5540" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5542" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5554" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4683" class="Bound">k</a><a id="5555" class="Symbol">))</a> <a id="5558" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5560" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="5566" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4656" class="Bound">f</a> <a id="5568" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4658" class="Bound">g</a> <a id="5570" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4660" class="Bound">x</a> <a id="5572" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5513" class="Bound">i</a><a id="5573" class="Symbol">)}</a>
   <a id="5579" class="Symbol">(λ</a> <a id="5582" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5582" class="Bound">i</a> <a id="5584" class="Symbol">→</a> <a id="5586" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="5597" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="5606" class="Symbol">)</a> <a id="5608" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4695" class="Bound">δ</a> <a id="5610" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5093" class="Bound">γ</a> <a id="5612" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#4662" class="Bound">i</a>
<a id="5614" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5628" class="Symbol">(</a><a id="5629" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5635" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5635" class="Bound">x</a> <a id="5637" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5637" class="Bound">y</a> <a id="5639" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5639" class="Bound">p</a> <a id="5641" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5641" class="Bound">q</a> <a id="5643" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5643" class="Bound">i</a> <a id="5645" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5645" class="Bound">j</a><a id="5646" class="Symbol">)</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5653" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5653" class="Bound">n</a><a id="5654" class="Symbol">)</a> <a id="5656" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5656" class="Bound">k</a> <a id="5658" class="Symbol">=</a>
 <a id="5661" href="BrouwerTree.Core.html#3034" class="Function">isProp→SquareP&#39;</a> <a id="5677" class="Symbol">{</a><a id="5678" class="Argument">B</a> <a id="5680" class="Symbol">=</a> <a id="5682" class="Symbol">λ</a> <a id="5684" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5684" class="Bound">i</a> <a id="5686" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5686" class="Bound">j</a> <a id="5688" class="Symbol">→</a> <a id="5690" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="5696" class="Symbol">((</a><a id="5698" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5700" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="5702" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5709" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5653" class="Bound">n</a><a id="5710" class="Symbol">)</a> <a id="5712" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5714" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5716" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5656" class="Bound">k</a><a id="5717" class="Symbol">)</a> <a id="5719" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5721" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5727" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5635" class="Bound">x</a> <a id="5729" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5637" class="Bound">y</a> <a id="5731" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5639" class="Bound">p</a> <a id="5733" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5641" class="Bound">q</a> <a id="5735" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5684" class="Bound">i</a> <a id="5737" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5686" class="Bound">j</a><a id="5738" class="Symbol">)}</a>
                 <a id="5758" class="Symbol">(λ</a> <a id="5761" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5761" class="Bound">i</a> <a id="5763" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5763" class="Bound">j</a> <a id="5765" class="Symbol">→</a> <a id="5767" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="5778" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a><a id="5787" class="Symbol">)</a>
                 <a id="5806" class="Symbol">(λ</a> <a id="5809" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5809" class="Bound">j</a> <a id="5811" class="Symbol">→</a> <a id="5813" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5827" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5635" class="Bound">x</a> <a id="5829" class="Symbol">(</a><a id="5830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5834" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5653" class="Bound">n</a><a id="5835" class="Symbol">)</a> <a id="5837" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5656" class="Bound">k</a><a id="5838" class="Symbol">)</a>
                 <a id="5857" class="Symbol">(λ</a> <a id="5860" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5860" class="Bound">j</a> <a id="5862" class="Symbol">→</a> <a id="5864" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5878" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5637" class="Bound">y</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5885" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5653" class="Bound">n</a><a id="5886" class="Symbol">)</a> <a id="5888" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5656" class="Bound">k</a><a id="5889" class="Symbol">)</a>
                 <a id="5908" class="Symbol">(λ</a> <a id="5911" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5911" class="Bound">j</a> <a id="5913" class="Symbol">→</a> <a id="5915" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5929" class="Symbol">(</a><a id="5930" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5639" class="Bound">p</a> <a id="5932" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5911" class="Bound">j</a><a id="5933" class="Symbol">)</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5940" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5653" class="Bound">n</a><a id="5941" class="Symbol">)</a> <a id="5943" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5656" class="Bound">k</a><a id="5944" class="Symbol">)</a>
                 <a id="5963" class="Symbol">(λ</a> <a id="5966" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5966" class="Bound">j</a> <a id="5968" class="Symbol">→</a> <a id="5970" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="5984" class="Symbol">(</a><a id="5985" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5641" class="Bound">q</a> <a id="5987" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5966" class="Bound">j</a><a id="5988" class="Symbol">)</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5995" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5653" class="Bound">n</a><a id="5996" class="Symbol">)</a> <a id="5998" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5656" class="Bound">k</a><a id="5999" class="Symbol">)</a> <a id="6001" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5643" class="Bound">i</a> <a id="6003" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#5645" class="Bound">j</a>

<a id="below-ω²-sdec-witness-succ"></a><a id="6006" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6006" class="Function">below-ω²-sdec-witness-succ</a>
 <a id="6034" class="Symbol">:</a> <a id="6036" class="Symbol">(</a><a id="6037" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6037" class="Bound">n</a> <a id="6039" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6039" class="Bound">k</a> <a id="6041" class="Symbol">:</a> <a id="6043" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">(</a><a id="6047" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6047" class="Bound">x</a> <a id="6049" class="Symbol">:</a> <a id="6051" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6054" class="Symbol">)</a>
 <a id="6057" class="Symbol">→</a> <a id="6059" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="6061" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="6075" class="Symbol">(</a><a id="6076" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6081" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6047" class="Bound">x</a><a id="6082" class="Symbol">)</a> <a id="6084" class="Symbol">(</a><a id="6085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6089" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6037" class="Bound">n</a><a id="6090" class="Symbol">)</a> <a id="6092" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6039" class="Bound">k</a> <a id="6094" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="6096" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6098" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="6100" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="6114" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6047" class="Bound">x</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6121" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6037" class="Bound">n</a><a id="6122" class="Symbol">)</a> <a id="6124" class="Symbol">(</a><a id="6125" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="6131" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6039" class="Bound">k</a><a id="6132" class="Symbol">)</a> <a id="6134" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a>
<a id="6136" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6006" class="Function">below-ω²-sdec-witness-succ</a> <a id="6163" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6163" class="Bound">n</a> <a id="6165" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6170" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6170" class="Bound">x</a> <a id="6172" class="Symbol">=</a> <a id="6174" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6179" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6006" class="Function">below-ω²-sdec-witness-succ</a> <a id="6206" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6206" class="Bound">n</a> <a id="6208" class="Symbol">(</a><a id="6209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6213" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6213" class="Bound">k</a><a id="6214" class="Symbol">)</a> <a id="6216" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6216" class="Bound">x</a> <a id="6218" class="Symbol">=</a> <a id="6220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="below-ω²-sdec-witness-limit"></a><a id="6226" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6226" class="Function">below-ω²-sdec-witness-limit</a>
 <a id="6255" class="Symbol">:</a> <a id="6257" class="Symbol">(</a><a id="6258" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6258" class="Bound">n</a> <a id="6260" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6260" class="Bound">k</a> <a id="6262" class="Symbol">:</a> <a id="6264" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6265" class="Symbol">)</a> <a id="6267" class="Symbol">(</a><a id="6268" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6268" class="Bound">f</a> <a id="6270" class="Symbol">:</a> <a id="6272" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6274" class="Symbol">→</a> <a id="6276" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6279" class="Symbol">)</a> <a id="6281" class="Symbol">{</a><a id="6282" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6282" class="Bound">f↑</a> <a id="6285" class="Symbol">:</a> <a id="6287" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="6298" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6268" class="Bound">f</a><a id="6299" class="Symbol">}</a>
 <a id="6302" class="Symbol">→</a> <a id="6304" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="6306" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="6320" class="Symbol">(</a><a id="6321" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6327" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6268" class="Bound">f</a> <a id="6329" class="Symbol">{</a><a id="6330" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6282" class="Bound">f↑</a><a id="6332" class="Symbol">})</a> <a id="6335" class="Symbol">(</a><a id="6336" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6340" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6258" class="Bound">n</a><a id="6341" class="Symbol">)</a>  <a id="6344" class="Symbol">(</a><a id="6345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6349" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6260" class="Bound">k</a><a id="6350" class="Symbol">)</a> <a id="6352" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="6354" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6356" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="6358" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="6372" class="Symbol">(</a><a id="6373" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="6379" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6268" class="Bound">f</a> <a id="6381" class="Symbol">{</a><a id="6382" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6282" class="Bound">f↑</a><a id="6384" class="Symbol">})</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6392" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6258" class="Bound">n</a><a id="6393" class="Symbol">)</a> <a id="6395" class="Number">1</a> <a id="6397" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a>
<a id="6399" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6226" class="Function">below-ω²-sdec-witness-limit</a> <a id="6427" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6427" class="Bound">n</a> <a id="6429" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6434" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6434" class="Bound">f</a> <a id="6436" class="Symbol">=</a> <a id="6438" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6443" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6226" class="Function">below-ω²-sdec-witness-limit</a> <a id="6471" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6471" class="Bound">n</a> <a id="6473" class="Symbol">(</a><a id="6474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6478" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6478" class="Bound">k</a><a id="6479" class="Symbol">)</a> <a id="6481" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6481" class="Bound">f</a> <a id="6483" class="Symbol">=</a> <a id="6485" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6226" class="Function">below-ω²-sdec-witness-limit</a> <a id="6513" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6471" class="Bound">n</a> <a id="6515" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6478" class="Bound">k</a> <a id="6517" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#6481" class="Bound">f</a>

<a id="6520" class="Comment">{-
  As shown by Escardó and Knapp [1], and formalized by Tom de Jong in [2], the
  following are equivalent:
  - the semidecidable propositions are closed under Σ,
  - the semidecidable propositions form a dominance,
  - a weak choice principle, dubbed* Escardo-Knapp-Choice in [2] and recalled
    below.

  * This should not be confused with a related principle also called
    Escardó-Knapp Choice (EKC) as introduced by Andrew Swan in two talks from
    2019. Swan&#39;s choice principle is stronger than the one considered here.
    - https://logic.math.su.se/mloc-2019/slides/Swan-mloc-2019-slides.pdf
    - https://www.math.uwo.ca/faculty/kapulkin/seminars/hottestfiles/Swan-2019-11-06-HoTTEST.pdf

  [1] Martín H. Escardó and Cory M. Knapp.
      ‘Partial Elements and Recursion via Dominances in Univalent Type Theory’.
      In: 26th EACSL Annual Conference on Computer Science Logic (CSL 2017).
      Ed. by Valentin Goranko and Mads Dam. Vol. 82. Leibniz International
      Proceedings in Informatics (LIPIcs).
      Schloss Dagstuhl–Leibniz-Zentrum für Informatik, 2017, 21:1–21:16.
      doi: 10.4230/LIPIcs.CSL.2017.21
  [2] Tom de Jong
      January 2022
      Agda file with comments
      https://cs.bham.ac.uk/~mhe/TypeTopology/NotionsOfDecidability.SemiDecidable.html
-}</a>

<a id="Escardo-Knapp-Choice"></a><a id="7810" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7810" class="Function">Escardo-Knapp-Choice</a> <a id="7831" class="Symbol">:</a> <a id="7833" class="Symbol">(</a><a id="7834" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7834" class="Bound">ℓ</a> <a id="7836" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7836" class="Bound">ℓ&#39;</a> <a id="7839" class="Symbol">:</a> <a id="7841" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7846" class="Symbol">)</a> <a id="7848" class="Symbol">→</a> <a id="7850" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7855" class="Symbol">(</a><a id="7856" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="7862" class="Symbol">(</a><a id="7863" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="7869" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7834" class="Bound">ℓ</a><a id="7870" class="Symbol">)</a> <a id="7872" class="Symbol">(</a><a id="7873" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="7879" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7836" class="Bound">ℓ&#39;</a><a id="7881" class="Symbol">))</a>
<a id="7884" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7810" class="Function">Escardo-Knapp-Choice</a> <a id="7905" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7905" class="Bound">ℓ</a> <a id="7907" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7907" class="Bound">ℓ&#39;</a> <a id="7910" class="Symbol">=</a> <a id="7912" class="Symbol">(</a><a id="7913" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7913" class="Bound">P</a> <a id="7915" class="Symbol">:</a> <a id="7917" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7922" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7905" class="Bound">ℓ</a><a id="7923" class="Symbol">)</a> <a id="7925" class="Symbol">(</a><a id="7926" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7926" class="Bound">Q</a> <a id="7928" class="Symbol">:</a> <a id="7930" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7935" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7907" class="Bound">ℓ&#39;</a><a id="7937" class="Symbol">)</a>
                          <a id="7965" class="Symbol">→</a> <a id="7967" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7974" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7913" class="Bound">P</a> <a id="7976" class="Symbol">→</a> <a id="7978" class="Symbol">(</a><a id="7979" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7913" class="Bound">P</a> <a id="7981" class="Symbol">→</a> <a id="7983" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7990" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7926" class="Bound">Q</a><a id="7991" class="Symbol">)</a>
                          <a id="8019" class="Symbol">→</a> <a id="8021" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8030" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7913" class="Bound">P</a> <a id="8032" class="Symbol">→</a> <a id="8034" class="Symbol">(</a><a id="8035" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7913" class="Bound">P</a> <a id="8037" class="Symbol">→</a> <a id="8039" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8048" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7926" class="Bound">Q</a><a id="8049" class="Symbol">)</a>
                          <a id="8077" class="Symbol">→</a> <a id="8079" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="8081" class="Symbol">(</a><a id="8082" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7913" class="Bound">P</a> <a id="8084" class="Symbol">→</a> <a id="8086" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="8099" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7926" class="Bound">Q</a><a id="8100" class="Symbol">)</a> <a id="8102" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="Semidecidable-Closed-Under-Σ"></a><a id="8105" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8105" class="Function">Semidecidable-Closed-Under-Σ</a> <a id="8134" class="Symbol">:</a> <a id="8136" class="Symbol">(</a><a id="8137" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8137" class="Bound">ℓ</a> <a id="8139" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8139" class="Bound">ℓ&#39;</a> <a id="8142" class="Symbol">:</a> <a id="8144" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8149" class="Symbol">)</a> <a id="8151" class="Symbol">→</a> <a id="8153" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8158" class="Symbol">(</a><a id="8159" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="8165" class="Symbol">(</a><a id="8166" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="8172" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8137" class="Bound">ℓ</a><a id="8173" class="Symbol">)</a> <a id="8175" class="Symbol">(</a><a id="8176" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="8182" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8139" class="Bound">ℓ&#39;</a><a id="8184" class="Symbol">))</a>
<a id="8187" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8105" class="Function">Semidecidable-Closed-Under-Σ</a> <a id="8216" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8216" class="Bound">ℓ</a> <a id="8218" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8218" class="Bound">ℓ&#39;</a> <a id="8221" class="Symbol">=</a> <a id="8223" class="Symbol">(</a><a id="8224" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8224" class="Bound">P</a> <a id="8226" class="Symbol">:</a> <a id="8228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8233" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8216" class="Bound">ℓ</a><a id="8234" class="Symbol">)</a>
                                  <a id="8270" class="Symbol">→</a> <a id="8272" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8279" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8224" class="Bound">P</a>
                                  <a id="8315" class="Symbol">→</a> <a id="8317" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8326" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8224" class="Bound">P</a>
                                  <a id="8362" class="Symbol">→</a> <a id="8364" class="Symbol">(</a><a id="8365" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8365" class="Bound">Q</a> <a id="8367" class="Symbol">:</a> <a id="8369" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8224" class="Bound">P</a> <a id="8371" class="Symbol">→</a> <a id="8373" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8378" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8218" class="Bound">ℓ&#39;</a><a id="8380" class="Symbol">)</a>
                                  <a id="8416" class="Symbol">→</a> <a id="8418" class="Symbol">((</a><a id="8420" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8420" class="Bound">p</a> <a id="8422" class="Symbol">:</a> <a id="8424" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8224" class="Bound">P</a><a id="8425" class="Symbol">)</a> <a id="8427" class="Symbol">→</a> <a id="8429" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8436" class="Symbol">(</a><a id="8437" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8365" class="Bound">Q</a> <a id="8439" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8420" class="Bound">p</a><a id="8440" class="Symbol">))</a>
                                  <a id="8477" class="Symbol">→</a> <a id="8479" class="Symbol">((</a><a id="8481" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8481" class="Bound">p</a> <a id="8483" class="Symbol">:</a> <a id="8485" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8224" class="Bound">P</a><a id="8486" class="Symbol">)</a> <a id="8488" class="Symbol">→</a> <a id="8490" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8499" class="Symbol">(</a><a id="8500" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8365" class="Bound">Q</a> <a id="8502" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8481" class="Bound">p</a><a id="8503" class="Symbol">))</a>
                                  <a id="8540" class="Symbol">→</a> <a id="8542" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8551" class="Symbol">(</a><a id="8552" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8554" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8224" class="Bound">P</a> <a id="8556" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8365" class="Bound">Q</a><a id="8557" class="Symbol">)</a>

<a id="Semidecidable-Closed-Under-Countable-Joins"></a><a id="8560" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="8603" class="Symbol">:</a> <a id="8605" class="Symbol">(</a><a id="8606" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8606" class="Bound">ℓ</a> <a id="8608" class="Symbol">:</a> <a id="8610" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8615" class="Symbol">)</a> <a id="8617" class="Symbol">→</a> <a id="8619" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8624" class="Symbol">(</a><a id="8625" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="8631" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8606" class="Bound">ℓ</a><a id="8632" class="Symbol">)</a>
<a id="8634" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="8677" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8677" class="Bound">ℓ</a> <a id="8679" class="Symbol">=</a> <a id="8681" class="Symbol">(</a><a id="8682" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8682" class="Bound">P</a> <a id="8684" class="Symbol">:</a> <a id="8686" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8688" class="Symbol">→</a> <a id="8690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8695" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8677" class="Bound">ℓ</a><a id="8696" class="Symbol">)</a>
                                             <a id="8743" class="Symbol">→</a> <a id="8745" class="Symbol">((</a><a id="8747" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8747" class="Bound">n</a> <a id="8749" class="Symbol">:</a> <a id="8751" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8752" class="Symbol">)</a> <a id="8754" class="Symbol">→</a> <a id="8756" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8763" class="Symbol">(</a><a id="8764" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8682" class="Bound">P</a> <a id="8766" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8747" class="Bound">n</a><a id="8767" class="Symbol">))</a>
                                             <a id="8815" class="Symbol">→</a> <a id="8817" class="Symbol">((</a><a id="8819" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8819" class="Bound">n</a> <a id="8821" class="Symbol">:</a> <a id="8823" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8824" class="Symbol">)</a> <a id="8826" class="Symbol">→</a> <a id="8828" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8837" class="Symbol">(</a><a id="8838" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8682" class="Bound">P</a> <a id="8840" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8819" class="Bound">n</a><a id="8841" class="Symbol">))</a>
                                             <a id="8889" class="Symbol">→</a> <a id="8891" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="8900" class="Symbol">(</a><a id="8901" href="PropTrunc.html#1594" class="Function">∃</a> <a id="8903" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8905" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8682" class="Bound">P</a><a id="8906" class="Symbol">)</a>


<a id="semidecidable-closed-under-Σ-implies-EKC"></a><a id="8910" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8910" class="Function">semidecidable-closed-under-Σ-implies-EKC</a> <a id="8951" class="Symbol">:</a> <a id="8953" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8105" class="Function">Semidecidable-Closed-Under-Σ</a> <a id="8982" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a> <a id="8984" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1193" class="Generalizable">ℓ&#39;</a>
                                         <a id="9028" class="Symbol">→</a> <a id="9030" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7810" class="Function">Escardo-Knapp-Choice</a> <a id="9051" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a> <a id="9053" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1193" class="Generalizable">ℓ&#39;</a>
<a id="9056" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8910" class="Function">semidecidable-closed-under-Σ-implies-EKC</a> <a id="9097" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9097" class="Bound">H</a> <a id="9099" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9099" class="Bound">P</a> <a id="9101" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9101" class="Bound">Q</a> <a id="9103" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9103" class="Bound">P-prop</a> <a id="9110" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9110" class="Bound">Q-prop</a> <a id="9117" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9117" class="Bound">ρ</a> <a id="9119" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9119" class="Bound">σ</a> <a id="9121" class="Symbol">=</a> <a id="9123" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="9130" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9205" class="Function">g</a> <a id="9132" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9143" class="Function">τ</a>
 <a id="9135" class="Keyword">where</a>
  <a id="9143" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9143" class="Function">τ</a> <a id="9145" class="Symbol">:</a> <a id="9147" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="9156" class="Symbol">(</a><a id="9157" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9099" class="Bound">P</a> <a id="9159" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9161" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9101" class="Bound">Q</a><a id="9162" class="Symbol">)</a>
  <a id="9166" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9143" class="Function">τ</a> <a id="9168" class="Symbol">=</a> <a id="9170" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9097" class="Bound">H</a> <a id="9172" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9099" class="Bound">P</a> <a id="9174" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9103" class="Bound">P-prop</a> <a id="9181" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9117" class="Bound">ρ</a> <a id="9183" class="Symbol">(λ</a> <a id="9186" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9186" class="Bound">_</a> <a id="9188" class="Symbol">→</a> <a id="9190" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9101" class="Bound">Q</a><a id="9191" class="Symbol">)</a> <a id="9193" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9110" class="Bound">Q-prop</a> <a id="9200" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9119" class="Bound">σ</a>

  <a id="9205" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9205" class="Function">g</a> <a id="9207" class="Symbol">:</a> <a id="9209" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9222" class="Symbol">(</a><a id="9223" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9099" class="Bound">P</a> <a id="9225" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9227" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9101" class="Bound">Q</a><a id="9228" class="Symbol">)</a> <a id="9230" class="Symbol">→</a> <a id="9232" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9099" class="Bound">P</a> <a id="9234" class="Symbol">→</a> <a id="9236" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9249" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9101" class="Bound">Q</a>
  <a id="9253" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9205" class="Function">g</a> <a id="9255" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9255" class="Bound">ss</a> <a id="9258" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9258" class="Bound">p</a> <a id="9260" class="Symbol">=</a> <a id="9262" href="Iff.html#613" class="Function">lr</a> <a id="9265" class="Symbol">(</a><a id="9266" href="BrouwerTree.OrdinalDecidability.Basic.html#5969" class="Function">semi-dec-str-stable-under-↔</a> <a id="9294" class="Symbol">(</a><a id="9295" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9099" class="Bound">P</a> <a id="9297" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9299" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9101" class="Bound">Q</a><a id="9300" class="Symbol">)</a> <a id="9302" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9101" class="Bound">Q</a> <a id="9304" class="Symbol">(</a><a id="9305" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9311" class="Symbol">λ</a> <a id="9313" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9313" class="Bound">q</a> <a id="9315" class="Symbol">→</a> <a id="9317" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9258" class="Bound">p</a> <a id="9319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9321" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9313" class="Bound">q</a><a id="9322" class="Symbol">))</a> <a id="9325" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9255" class="Bound">ss</a>

<a id="9329" class="Comment">-- The below is adapted from from [2].</a>
<a id="semidecidable-closed-under-countable-joins-implies-also-closed-under-Σ"></a><a id="9368" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9368" class="Function">semidecidable-closed-under-countable-joins-implies-also-closed-under-Σ</a>
 <a id="9440" class="Symbol">:</a> <a id="9442" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="9492" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a> <a id="9494" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1193" class="Generalizable">ℓ&#39;</a><a id="9496" class="Symbol">)</a>
 <a id="9499" class="Symbol">→</a> <a id="9501" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8105" class="Function">Semidecidable-Closed-Under-Σ</a> <a id="9530" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a> <a id="9532" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1193" class="Generalizable">ℓ&#39;</a>
<a id="9535" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9368" class="Function">semidecidable-closed-under-countable-joins-implies-also-closed-under-Σ</a> <a id="9606" class="Symbol">{</a><a id="9607" class="Argument">ℓ</a> <a id="9609" class="Symbol">=</a> <a id="9611" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9611" class="Bound">ℓ</a><a id="9612" class="Symbol">}</a> <a id="9614" class="Symbol">{</a><a id="9615" class="Argument">ℓ&#39;</a> <a id="9618" class="Symbol">=</a> <a id="9620" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9620" class="Bound">ℓ&#39;</a><a id="9622" class="Symbol">}</a> <a id="9624" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9624" class="Bound">H</a> <a id="9626" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9626" class="Bound">P</a> <a id="9628" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9628" class="Bound">P-prop</a> <a id="9635" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9635" class="Bound">ρ</a> <a id="9637" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9637" class="Bound">Q</a> <a id="9639" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9639" class="Bound">Q-prop</a> <a id="9646" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9646" class="Bound">σ</a> <a id="9648" class="Symbol">=</a>
 <a id="9651" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="9658" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="9674" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9689" class="Function">τ</a> <a id="9676" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9635" class="Bound">ρ</a>
  <a id="9680" class="Keyword">where</a>
   <a id="9689" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9689" class="Function">τ</a> <a id="9691" class="Symbol">:</a> <a id="9693" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9706" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9626" class="Bound">P</a> <a id="9708" class="Symbol">→</a> <a id="9710" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9712" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="9725" class="Symbol">(</a><a id="9726" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9728" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9626" class="Bound">P</a> <a id="9730" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9637" class="Bound">Q</a><a id="9731" class="Symbol">)</a> <a id="9733" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
   <a id="9738" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9689" class="Function">τ</a> <a id="9740" class="Symbol">(</a><a id="9741" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9741" class="Bound">α</a> <a id="9743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9745" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9745" class="Bound">e</a><a id="9746" class="Symbol">)</a> <a id="9748" class="Symbol">=</a> <a id="9750" href="Iff.html#613" class="Function">lr</a> <a id="9753" class="Symbol">(</a><a id="9754" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="9778" class="Symbol">(</a><a id="9779" href="PropTrunc.html#1594" class="Function">∃</a> <a id="9781" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9783" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a><a id="9785" class="Symbol">)</a> <a id="9787" class="Symbol">_</a> <a id="9789" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10808" class="Function">ΣQ̃-ΣQ-↔</a><a id="9797" class="Symbol">)</a>
                  <a id="9817" class="Symbol">(</a><a id="9818" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9624" class="Bound">H</a> <a id="9820" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="9823" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10676" class="Function">Q̃-is-prop-valued</a> <a id="9841" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11127" class="Function">Q̃-is-semidecidable</a><a id="9860" class="Symbol">)</a>
    <a id="9866" class="Keyword">where</a>
     <a id="9877" class="Keyword">abstract</a>
       <a id="9893" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="9896" class="Symbol">:</a> <a id="9898" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9900" class="Symbol">→</a> <a id="9902" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="9908" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9611" class="Bound">ℓ</a>
       <a id="9917" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="9920" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9920" class="Bound">n</a> <a id="9922" class="Symbol">=</a> <a id="9924" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="9929" class="Symbol">(</a><a id="9930" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9741" class="Bound">α</a> <a id="9932" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9920" class="Bound">n</a> <a id="9934" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9936" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="9940" class="Symbol">)</a> <a id="9942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9944" href="General-Properties.html#10526" class="Function">isPropLift</a> <a id="9955" class="Symbol">(</a><a id="9956" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="9966" class="Symbol">_</a> <a id="9968" class="Symbol">_)</a>

       <a id="9979" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9979" class="Function">P̃-is-decidable</a> <a id="9995" class="Symbol">:</a> <a id="9997" class="Symbol">(</a><a id="9998" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9998" class="Bound">n</a> <a id="10000" class="Symbol">:</a> <a id="10002" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10003" class="Symbol">)</a> <a id="10005" class="Symbol">→</a> <a id="10007" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="10011" class="Symbol">(</a><a id="10012" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10016" class="Symbol">(</a><a id="10017" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="10020" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9998" class="Bound">n</a><a id="10021" class="Symbol">))</a>
       <a id="10031" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9979" class="Function">P̃-is-decidable</a> <a id="10047" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10047" class="Bound">n</a> <a id="10049" class="Keyword">with</a> <a id="10054" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9741" class="Bound">α</a> <a id="10056" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10047" class="Bound">n</a>
       <a id="10065" class="Symbol">...</a> <a id="10069" class="Symbol">|</a> <a id="10071" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10077" class="Symbol">=</a> <a id="10079" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10082" class="Symbol">(λ</a> <a id="10085" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10085" class="Bound">e</a> <a id="10087" class="Symbol">→</a> <a id="10089" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="10100" class="Symbol">(</a><a id="10101" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="10107" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10085" class="Bound">e</a><a id="10108" class="Symbol">))</a>
       <a id="10118" class="Symbol">...</a> <a id="10122" class="Symbol">|</a> <a id="10124" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10129" class="Symbol">=</a> <a id="10131" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10135" class="Symbol">(</a><a id="10136" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="10141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10145" class="Symbol">)</a>

       <a id="10155" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10155" class="Function">P̃-property</a> <a id="10167" class="Symbol">:</a> <a id="10169" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10172" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10172" class="Bound">n</a> <a id="10174" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10176" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10178" href="PropTrunc.html#1594" class="Function">]</a> <a id="10180" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9741" class="Bound">α</a> <a id="10182" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10172" class="Bound">n</a> <a id="10184" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10186" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10191" href="Iff.html#528" class="Function Operator">↔</a> <a id="10193" class="Symbol">(</a><a id="10194" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10197" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10197" class="Bound">n</a> <a id="10199" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10201" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10203" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10205" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10209" class="Symbol">(</a><a id="10210" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="10213" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10197" class="Bound">n</a><a id="10214" class="Symbol">))</a>
       <a id="10224" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10155" class="Function">P̃-property</a> <a id="10236" class="Symbol">=</a> <a id="10238" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10267" class="Function">f</a> <a id="10240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10242" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10411" class="Function">g</a>
        <a id="10252" class="Keyword">where</a>
         <a id="10267" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10267" class="Function">f</a> <a id="10269" class="Symbol">:</a> <a id="10271" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10274" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10274" class="Bound">n</a> <a id="10276" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10278" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10280" href="PropTrunc.html#1594" class="Function">]</a> <a id="10282" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9741" class="Bound">α</a> <a id="10284" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10274" class="Bound">n</a> <a id="10286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10288" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10293" class="Symbol">→</a> <a id="10295" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10298" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10298" class="Bound">n</a> <a id="10300" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10302" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10304" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10306" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10310" class="Symbol">(</a><a id="10311" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="10314" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10298" class="Bound">n</a><a id="10315" class="Symbol">)</a>
         <a id="10326" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10267" class="Function">f</a> <a id="10328" class="Symbol">=</a> <a id="10330" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="10338" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="10343" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10345" href="General-Properties.html#1027" class="Function">least-witness</a> <a id="10359" class="Symbol">_</a> <a id="10361" class="Symbol">(λ</a> <a id="10364" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10364" class="Bound">n</a> <a id="10366" class="Symbol">→</a> <a id="10368" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="10378" class="Symbol">_</a> <a id="10380" class="Symbol">_)</a> <a id="10383" class="Symbol">(λ</a> <a id="10386" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10386" class="Bound">n</a> <a id="10388" class="Symbol">→</a> <a id="10390" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9741" class="Bound">α</a> <a id="10392" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10386" class="Bound">n</a> <a id="10394" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="10396" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="10400" class="Symbol">)</a>
         <a id="10411" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10411" class="Function">g</a> <a id="10413" class="Symbol">:</a> <a id="10415" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10418" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10418" class="Bound">n</a> <a id="10420" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10422" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10424" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10426" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10430" class="Symbol">(</a><a id="10431" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="10434" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10418" class="Bound">n</a><a id="10435" class="Symbol">)</a> <a id="10437" class="Symbol">→</a> <a id="10439" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="10442" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10442" class="Bound">n</a> <a id="10444" href="PropTrunc.html#1594" class="Function">∈</a> <a id="10446" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10448" href="PropTrunc.html#1594" class="Function">]</a> <a id="10450" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9741" class="Bound">α</a> <a id="10452" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10442" class="Bound">n</a> <a id="10454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10456" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
         <a id="10470" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10411" class="Function">g</a> <a id="10472" class="Symbol">(</a><a id="10473" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10473" class="Bound">n</a> <a id="10475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10477" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="10482" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10482" class="Bound">e</a><a id="10483" class="Symbol">)</a> <a id="10485" class="Symbol">=</a> <a id="10487" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10489" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10473" class="Bound">n</a> <a id="10491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10493" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10482" class="Bound">e</a> <a id="10495" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

       <a id="10505" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10505" class="Function">ΣP̃-to-P</a> <a id="10514" class="Symbol">:</a> <a id="10516" class="Symbol">(</a><a id="10517" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10520" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10520" class="Bound">n</a> <a id="10522" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10524" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10526" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10528" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10532" class="Symbol">(</a><a id="10533" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="10536" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10520" class="Bound">n</a><a id="10537" class="Symbol">))</a> <a id="10540" class="Symbol">→</a> <a id="10542" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9626" class="Bound">P</a>
       <a id="10551" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10505" class="Function">ΣP̃-to-P</a> <a id="10560" class="Symbol">=</a> <a id="10562" href="Iff.html#671" class="Function">rl</a> <a id="10565" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9745" class="Bound">e</a> <a id="10567" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10569" href="Iff.html#671" class="Function">rl</a> <a id="10572" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10155" class="Function">P̃-property</a>

     <a id="10590" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="10593" class="Symbol">:</a> <a id="10595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10597" class="Symbol">→</a> <a id="10599" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="10611" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9611" class="Bound">ℓ</a> <a id="10613" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9620" class="Bound">ℓ&#39;</a><a id="10615" class="Symbol">)</a>
     <a id="10622" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="10625" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10625" class="Bound">n</a> <a id="10627" class="Symbol">=</a> <a id="10629" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10632" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10632" class="Bound">p</a> <a id="10634" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10636" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10640" class="Symbol">(</a><a id="10641" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="10644" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10625" class="Bound">n</a><a id="10645" class="Symbol">)</a> <a id="10647" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10649" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9637" class="Bound">Q</a> <a id="10651" class="Symbol">(</a><a id="10652" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10505" class="Function">ΣP̃-to-P</a> <a id="10661" class="Symbol">(</a><a id="10662" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10625" class="Bound">n</a> <a id="10664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10666" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10632" class="Bound">p</a><a id="10667" class="Symbol">))</a>

     <a id="10676" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10676" class="Function">Q̃-is-prop-valued</a> <a id="10694" class="Symbol">:</a> <a id="10696" class="Symbol">(</a><a id="10697" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10697" class="Bound">n</a> <a id="10699" class="Symbol">:</a> <a id="10701" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10702" class="Symbol">)</a> <a id="10704" class="Symbol">→</a> <a id="10706" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10713" class="Symbol">(</a><a id="10714" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="10717" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10697" class="Bound">n</a><a id="10718" class="Symbol">)</a>
     <a id="10725" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10676" class="Function">Q̃-is-prop-valued</a> <a id="10743" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10743" class="Bound">n</a> <a id="10745" class="Symbol">=</a> <a id="10747" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="10755" class="Symbol">(</a><a id="10756" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="10760" class="Symbol">(</a><a id="10761" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="10764" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10743" class="Bound">n</a><a id="10765" class="Symbol">))</a> <a id="10768" class="Symbol">(λ</a> <a id="10771" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10771" class="Bound">p</a> <a id="10773" class="Symbol">→</a> <a id="10775" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9639" class="Bound">Q-prop</a> <a id="10782" class="Symbol">(</a><a id="10783" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10505" class="Function">ΣP̃-to-P</a> <a id="10792" class="Symbol">(</a><a id="10793" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10743" class="Bound">n</a> <a id="10795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10797" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10771" class="Bound">p</a><a id="10798" class="Symbol">)))</a>

     <a id="10808" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10808" class="Function">ΣQ̃-ΣQ-↔</a> <a id="10817" class="Symbol">:</a> <a id="10819" href="PropTrunc.html#1594" class="Function">∃</a> <a id="10821" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10823" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="10826" href="Iff.html#528" class="Function Operator">↔</a> <a id="10828" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10830" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9626" class="Bound">P</a> <a id="10832" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9637" class="Bound">Q</a>
     <a id="10839" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10808" class="Function">ΣQ̃-ΣQ-↔</a> <a id="10848" class="Symbol">=</a> <a id="10850" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="10857" class="Symbol">(</a><a id="10858" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="10866" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9628" class="Bound">P-prop</a> <a id="10873" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9639" class="Bound">Q-prop</a><a id="10879" class="Symbol">)</a>
                      <a id="10903" class="Symbol">(λ</a> <a id="10906" class="Symbol">(</a><a id="10907" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10907" class="Bound">n</a> <a id="10909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10911" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10911" class="Bound">p̃</a> <a id="10914" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10916" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10916" class="Bound">q</a><a id="10917" class="Symbol">)</a> <a id="10919" class="Symbol">→</a> <a id="10921" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10505" class="Function">ΣP̃-to-P</a> <a id="10930" class="Symbol">(</a><a id="10931" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10907" class="Bound">n</a> <a id="10933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10935" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10911" class="Bound">p̃</a><a id="10937" class="Symbol">)</a> <a id="10939" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10941" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10916" class="Bound">q</a> <a id="10943" class="Symbol">)</a>
             <a id="10958" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10960" class="Symbol">λ</a> <a id="10962" class="Symbol">(</a><a id="10963" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10963" class="Bound">p</a> <a id="10965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10967" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10967" class="Bound">q</a><a id="10968" class="Symbol">)</a> <a id="10970" class="Symbol">→</a> <a id="10972" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10974" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10978" class="Symbol">(</a><a id="10979" href="Iff.html#613" class="Function">lr</a> <a id="10982" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10155" class="Function">P̃-property</a> <a id="10994" class="Symbol">(</a><a id="10995" href="Iff.html#613" class="Function">lr</a> <a id="10998" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9745" class="Bound">e</a> <a id="11000" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10963" class="Bound">p</a><a id="11001" class="Symbol">))</a> <a id="11004" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                             <a id="11035" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11039" class="Symbol">(</a><a id="11040" href="Iff.html#613" class="Function">lr</a> <a id="11043" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10155" class="Function">P̃-property</a> <a id="11055" class="Symbol">(</a><a id="11056" href="Iff.html#613" class="Function">lr</a> <a id="11059" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9745" class="Bound">e</a> <a id="11061" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10963" class="Bound">p</a><a id="11062" class="Symbol">))</a> <a id="11065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                             <a id="11096" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11102" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9637" class="Bound">Q</a> <a id="11104" class="Symbol">(</a><a id="11105" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9628" class="Bound">P-prop</a> <a id="11112" class="Symbol">_</a> <a id="11114" class="Symbol">_)</a> <a id="11117" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10967" class="Bound">q</a> <a id="11119" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

     <a id="11127" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11127" class="Function">Q̃-is-semidecidable</a> <a id="11147" class="Symbol">:</a> <a id="11149" class="Symbol">(</a><a id="11150" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11150" class="Bound">n</a> <a id="11152" class="Symbol">:</a> <a id="11154" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11155" class="Symbol">)</a> <a id="11157" class="Symbol">→</a> <a id="11159" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11168" class="Symbol">(</a><a id="11169" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="11172" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11150" class="Bound">n</a><a id="11173" class="Symbol">)</a>
     <a id="11180" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11127" class="Function">Q̃-is-semidecidable</a> <a id="11200" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11200" class="Bound">n</a> <a id="11202" class="Keyword">with</a> <a id="11207" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9979" class="Function">P̃-is-decidable</a> <a id="11223" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11200" class="Bound">n</a>
     <a id="11230" class="Symbol">...</a> <a id="11234" class="Symbol">|</a> <a id="11236" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11240" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11240" class="Bound">p̃</a> <a id="11243" class="Symbol">=</a> <a id="11245" href="Iff.html#613" class="Function">lr</a> <a id="11248" class="Symbol">(</a><a id="11249" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="11273" class="Symbol">_</a> <a id="11275" class="Symbol">_</a> <a id="11277" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11351" class="Function">claim</a><a id="11282" class="Symbol">)</a> <a id="11284" class="Symbol">(</a><a id="11285" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9646" class="Bound">σ</a> <a id="11287" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11309" class="Function">p</a><a id="11288" class="Symbol">)</a>
      <a id="11296" class="Keyword">where</a>
       <a id="11309" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11309" class="Function">p</a> <a id="11311" class="Symbol">:</a> <a id="11313" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9626" class="Bound">P</a>
       <a id="11322" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11309" class="Function">p</a> <a id="11324" class="Symbol">=</a> <a id="11326" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10505" class="Function">ΣP̃-to-P</a> <a id="11335" class="Symbol">(</a><a id="11336" class="Bound">n</a> <a id="11338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11340" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11240" class="Bound">p̃</a><a id="11342" class="Symbol">)</a>
       <a id="11351" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11351" class="Function">claim</a> <a id="11357" class="Symbol">:</a> <a id="11359" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9637" class="Bound">Q</a> <a id="11361" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11309" class="Function">p</a> <a id="11363" href="Iff.html#528" class="Function Operator">↔</a> <a id="11365" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="11368" class="Bound">n</a>
       <a id="11377" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11351" class="Function">claim</a> <a id="11383" class="Symbol">=</a> <a id="11385" class="Symbol">(λ</a> <a id="11388" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11388" class="Bound">q</a> <a id="11390" class="Symbol">→</a> <a id="11392" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11240" class="Bound">p̃</a> <a id="11395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11397" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11388" class="Bound">q</a><a id="11398" class="Symbol">)</a> <a id="11400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
               <a id="11417" class="Symbol">(λ</a> <a id="11420" class="Symbol">(</a><a id="11421" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11421" class="Bound">p̃&#39;</a> <a id="11425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11427" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11427" class="Bound">q</a><a id="11428" class="Symbol">)</a> <a id="11430" class="Symbol">→</a> <a id="11432" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11438" class="Symbol">(λ</a> <a id="11441" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11441" class="Bound">-</a> <a id="11443" class="Symbol">→</a> <a id="11445" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9637" class="Bound">Q</a> <a id="11447" class="Symbol">(</a><a id="11448" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10505" class="Function">ΣP̃-to-P</a> <a id="11457" class="Symbol">(</a><a id="11458" class="Bound">n</a> <a id="11460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11462" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11441" class="Bound">-</a><a id="11463" class="Symbol">)))</a> <a id="11467" class="Symbol">(</a><a id="11468" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="11472" class="Symbol">(</a><a id="11473" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9893" class="Function">P̃</a> <a id="11476" class="Bound">n</a><a id="11477" class="Symbol">)</a> <a id="11479" class="Symbol">_</a> <a id="11481" class="Symbol">_)</a> <a id="11484" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11427" class="Bound">q</a><a id="11485" class="Symbol">)</a>
     <a id="11492" class="Symbol">...</a> <a id="11496" class="Symbol">|</a> <a id="11498" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11501" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11501" class="Bound">¬p̃</a> <a id="11505" class="Symbol">=</a> <a id="11507" href="Iff.html#613" class="Function">lr</a> <a id="11510" class="Symbol">(</a><a id="11511" href="BrouwerTree.OrdinalDecidability.Basic.html#6361" class="Function">semi-dec-stable-under-↔</a> <a id="11535" class="Symbol">_</a> <a id="11537" class="Symbol">_</a> <a id="11539" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11621" class="Function">claim</a><a id="11544" class="Symbol">)</a>
                      <a id="11568" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11570" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="11583" class="Symbol">_</a> <a id="11585" class="Symbol">(</a><a id="11586" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11589" class="Symbol">(λ</a> <a id="11592" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11592" class="Bound">e</a> <a id="11594" class="Symbol">→</a> <a id="11596" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11592" class="Bound">e</a><a id="11597" class="Symbol">))</a> <a id="11600" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
      <a id="11608" class="Keyword">where</a>
       <a id="11621" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11621" class="Function">claim</a> <a id="11627" class="Symbol">:</a> <a id="11629" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="11633" href="Iff.html#528" class="Function Operator">↔</a> <a id="11635" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#10590" class="Function">Q̃</a> <a id="11638" class="Bound">n</a>
       <a id="11647" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11621" class="Function">claim</a> <a id="11653" class="Symbol">=</a> <a id="11655" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11663" class="Symbol">(λ</a> <a id="11666" class="Symbol">(</a><a id="11667" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11667" class="Bound">p̃</a> <a id="11670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11672" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11672" class="Bound">q</a><a id="11673" class="Symbol">)</a> <a id="11675" class="Symbol">→</a> <a id="11677" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11501" class="Bound">¬p̃</a> <a id="11681" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11667" class="Bound">p̃</a><a id="11683" class="Symbol">)</a>

<a id="11686" class="Comment">-- We now use the above result to separate 𝕊-decidability and</a>
<a id="11748" class="Comment">-- semidecidability.</a>

<a id="𝕊-decidable-closed-under-countable-joins"></a><a id="11770" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11770" class="Function">𝕊-decidable-closed-under-countable-joins</a> <a id="11811" class="Symbol">:</a> <a id="11813" class="Symbol">(</a><a id="11814" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11814" class="Bound">P</a> <a id="11816" class="Symbol">:</a> <a id="11818" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11820" class="Symbol">→</a> <a id="11822" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11827" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a><a id="11828" class="Symbol">)</a>
                                         <a id="11871" class="Symbol">→</a> <a id="11873" class="Symbol">((</a><a id="11875" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11875" class="Bound">n</a> <a id="11877" class="Symbol">:</a> <a id="11879" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11880" class="Symbol">)</a> <a id="11882" class="Symbol">→</a> <a id="11884" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="11890" class="Symbol">(</a><a id="11891" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11814" class="Bound">P</a> <a id="11893" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11875" class="Bound">n</a><a id="11894" class="Symbol">))</a>
                                         <a id="11938" class="Symbol">→</a> <a id="11940" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="11946" class="Symbol">(</a><a id="11947" href="PropTrunc.html#1594" class="Function">∃</a> <a id="11949" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11951" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11814" class="Bound">P</a><a id="11952" class="Symbol">)</a>
<a id="11954" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11770" class="Function">𝕊-decidable-closed-under-countable-joins</a> <a id="11995" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11995" class="Bound">P</a> <a id="11997" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11997" class="Bound">ρ</a> <a id="11999" class="Symbol">=</a>
 <a id="12002" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="12004" class="Symbol">(λ</a> <a id="12007" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12007" class="Bound">n</a> <a id="12009" class="Symbol">→</a> <a id="12011" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="12013" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11997" class="Bound">ρ</a> <a id="12015" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12007" class="Bound">n</a> <a id="12017" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="12018" class="Symbol">)</a> <a id="12020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12022" class="Symbol">(</a><a id="12023" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12026" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12026" class="Bound">n</a> <a id="12028" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12030" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12032" href="PropTrunc.html#1594" class="Function">]</a> <a id="12034" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11995" class="Bound">P</a> <a id="12036" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12026" class="Bound">n</a>          <a id="12047" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="12050" href="Iff.html#1363" class="Function">∥-∥↔</a> <a id="12055" class="Symbol">(</a><a id="12056" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="12064" class="Symbol">(</a><a id="12065" href="Iff.html#613" class="Function">lr</a> <a id="12068" class="Symbol">(</a><a id="12069" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="12071" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11997" class="Bound">ρ</a> <a id="12073" class="Symbol">_</a> <a id="12075" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a><a id="12084" class="Symbol">))</a> <a id="12087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                                       <a id="12144" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Iff.html#671" class="Function">rl</a> <a id="12156" class="Symbol">(</a><a id="12157" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌊</a> <a id="12159" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11997" class="Bound">ρ</a> <a id="12161" class="Symbol">_</a> <a id="12163" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23529" class="Function Operator">⌋-correct</a><a id="12172" class="Symbol">)))</a> <a id="12176" href="Iff.html#1164" class="Function Operator">⟩</a>
                      <a id="12200" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="12203" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12203" class="Bound">n</a> <a id="12205" href="PropTrunc.html#1594" class="Function">∈</a> <a id="12207" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12209" href="PropTrunc.html#1594" class="Function">]</a>  <a id="12212" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="12214" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11997" class="Bound">ρ</a> <a id="12216" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12203" class="Bound">n</a> <a id="12218" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a> <a id="12220" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12222" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a> <a id="12224" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="12227" href="Iff.html#943" class="Function">↔-sym</a> <a id="12233" class="Symbol">(</a><a id="12234" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#21551" class="Function">is-⊤↔contains-⊤</a> <a id="12250" class="Symbol">(λ</a> <a id="12253" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12253" class="Bound">n</a> <a id="12255" class="Symbol">→</a> <a id="12257" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="12259" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11997" class="Bound">ρ</a> <a id="12261" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12253" class="Bound">n</a> <a id="12263" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="12264" class="Symbol">))</a> <a id="12267" href="Iff.html#1164" class="Function Operator">⟩</a>
                      <a id="12291" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#833" class="InductiveConstructor">⋁</a> <a id="12293" class="Symbol">(λ</a> <a id="12296" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12296" class="Bound">n</a> <a id="12298" class="Symbol">→</a> <a id="12300" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌊</a> <a id="12302" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11997" class="Bound">ρ</a> <a id="12304" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12296" class="Bound">n</a> <a id="12306" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23481" class="Function Operator">⌋</a><a id="12307" class="Symbol">)</a> <a id="12309" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12311" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#813" class="InductiveConstructor">⊤</a>       <a id="12319" href="Iff.html#1288" class="Function Operator">↔∎</a><a id="12321" class="Symbol">)</a>

<a id="𝕊-dec→Semi-dec-implies-semidecidable-closed-under-Σ"></a><a id="12324" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12324" class="Function">𝕊-dec→Semi-dec-implies-semidecidable-closed-under-Σ</a>
 <a id="12377" class="Symbol">:</a> <a id="12379" class="Symbol">((</a><a id="12381" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12381" class="Bound">P</a> <a id="12383" class="Symbol">:</a> <a id="12385" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12390" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a><a id="12391" class="Symbol">)</a> <a id="12393" class="Symbol">→</a> <a id="12395" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="12401" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12381" class="Bound">P</a> <a id="12403" class="Symbol">→</a> <a id="12405" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="12414" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12381" class="Bound">P</a><a id="12415" class="Symbol">)</a>
 <a id="12418" class="Symbol">→</a> <a id="12420" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="12463" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a>
<a id="12465" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12324" class="Function">𝕊-dec→Semi-dec-implies-semidecidable-closed-under-Σ</a> <a id="12517" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12517" class="Bound">H</a> <a id="12519" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12519" class="Bound">P</a> <a id="12521" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12521" class="Bound">P-is-Prop</a> <a id="12531" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12531" class="Bound">ρ</a> <a id="12533" class="Symbol">=</a>
 <a id="12536" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12517" class="Bound">H</a> <a id="12538" class="Symbol">(</a><a id="12539" href="PropTrunc.html#1594" class="Function">∃</a> <a id="12541" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12543" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12519" class="Bound">P</a><a id="12544" class="Symbol">)</a> <a id="12546" class="Symbol">(</a><a id="12547" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#11770" class="Function">𝕊-decidable-closed-under-countable-joins</a>
             <a id="12601" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12519" class="Bound">P</a>
             <a id="12616" class="Symbol">(λ</a> <a id="12619" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12619" class="Bound">n</a> <a id="12621" class="Symbol">→</a> <a id="12623" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#27900" class="Function">semidec→𝕊-dec</a> <a id="12637" class="Symbol">(</a><a id="12638" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12519" class="Bound">P</a> <a id="12640" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12619" class="Bound">n</a><a id="12641" class="Symbol">)</a> <a id="12643" class="Symbol">(</a><a id="12644" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12521" class="Bound">P-is-Prop</a> <a id="12654" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12619" class="Bound">n</a><a id="12655" class="Symbol">)</a> <a id="12657" class="Symbol">(</a><a id="12658" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12531" class="Bound">ρ</a> <a id="12660" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12619" class="Bound">n</a><a id="12661" class="Symbol">)))</a>

<a id="ω3≤x-semidec-implies-semidecidable-closed-under-countable-joins"></a><a id="12666" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12666" class="Function">ω3≤x-semidec-implies-semidecidable-closed-under-countable-joins</a>
 <a id="12731" class="Symbol">:</a> <a id="12733" class="Symbol">((</a><a id="12735" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12735" class="Bound">x</a> <a id="12737" class="Symbol">:</a> <a id="12739" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12742" class="Symbol">)</a> <a id="12744" class="Symbol">→</a> <a id="12746" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="12755" class="Symbol">(</a><a id="12756" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12758" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12760" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12762" class="Number">3</a> <a id="12764" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="12766" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12735" class="Bound">x</a><a id="12767" class="Symbol">))</a>
 <a id="12771" class="Symbol">→</a> <a id="12773" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="12816" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a>
<a id="12818" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12666" class="Function">ω3≤x-semidec-implies-semidecidable-closed-under-countable-joins</a> <a id="12882" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12882" class="Bound">H</a> <a id="12884" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12884" class="Bound">P</a> <a id="12886" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12886" class="Bound">P-is-prop</a> <a id="12896" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12896" class="Bound">ρ</a> <a id="12898" class="Symbol">=</a>
 <a id="12901" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="12908" class="Symbol">(</a><a id="12909" href="Iff.html#613" class="Function">lr</a> <a id="12912" class="Symbol">(</a><a id="12913" href="BrouwerTree.OrdinalDecidability.Basic.html#5969" class="Function">semi-dec-str-stable-under-↔</a> <a id="12941" class="Symbol">_</a> <a id="12943" class="Symbol">_</a> <a id="12945" class="Symbol">(</a><a id="12946" href="Iff.html#943" class="Function">↔-sym</a> <a id="12952" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#13022" class="Function">σ</a><a id="12953" class="Symbol">)))</a> <a id="12957" class="Symbol">(</a><a id="12958" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12882" class="Bound">H</a> <a id="12960" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12974" class="Function">x</a><a id="12961" class="Symbol">)</a>
  <a id="12965" class="Keyword">where</a>
   <a id="12974" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12974" class="Function">x</a> <a id="12976" class="Symbol">=</a> <a id="12978" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12982" class="Symbol">(</a><a id="12983" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8650" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec&#39;</a> <a id="13004" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12884" class="Bound">P</a> <a id="13006" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12886" class="Bound">P-is-prop</a> <a id="13016" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12896" class="Bound">ρ</a><a id="13017" class="Symbol">)</a>
   <a id="13022" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#13022" class="Function">σ</a> <a id="13024" class="Symbol">=</a> <a id="13026" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13030" class="Symbol">(</a><a id="13031" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8650" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec&#39;</a> <a id="13052" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12884" class="Bound">P</a> <a id="13054" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12886" class="Bound">P-is-prop</a> <a id="13064" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12896" class="Bound">ρ</a><a id="13065" class="Symbol">)</a>

<a id="ω3≤x-semidec-implies-EKC"></a><a id="13068" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#13068" class="Function">ω3≤x-semidec-implies-EKC</a> <a id="13093" class="Symbol">:</a> <a id="13095" class="Symbol">((</a><a id="13097" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#13097" class="Bound">x</a> <a id="13099" class="Symbol">:</a> <a id="13101" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="13104" class="Symbol">)</a> <a id="13106" class="Symbol">→</a> <a id="13108" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13117" class="Symbol">(</a><a id="13118" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13120" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13122" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13124" class="Number">3</a> <a id="13126" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13128" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#13097" class="Bound">x</a><a id="13129" class="Symbol">))</a> <a id="13132" class="Symbol">→</a> <a id="13134" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#7810" class="Function">Escardo-Knapp-Choice</a> <a id="13155" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1191" class="Generalizable">ℓ</a> <a id="13157" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1193" class="Generalizable">ℓ&#39;</a>
<a id="13160" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#13068" class="Function">ω3≤x-semidec-implies-EKC</a> <a id="13185" class="Symbol">=</a>
 <a id="13188" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8910" class="Function">semidecidable-closed-under-Σ-implies-EKC</a> <a id="13229" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a>
 <a id="13232" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#9368" class="Function">semidecidable-closed-under-countable-joins-implies-also-closed-under-Σ</a> <a id="13303" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a>
 <a id="13306" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#12666" class="Function">ω3≤x-semidec-implies-semidecidable-closed-under-countable-joins</a>
</pre></body></html>

==> anc/html/BrouwerTree.OrdinalDecidability.index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.index</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a> <a id="47" class="Symbol">#-}</a>
<a id="51" class="Keyword">module</a> <a id="58" href="BrouwerTree.OrdinalDecidability.index.html" class="Module">BrouwerTree.OrdinalDecidability.index</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">import</a> <a id="110" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="148" class="Keyword">import</a> <a id="155" href="BrouwerTree.OrdinalDecidability.CountableChoice.html" class="Module">BrouwerTree.OrdinalDecidability.CountableChoice</a>
<a id="203" class="Keyword">import</a> <a id="210" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>
<a id="260" class="Keyword">import</a> <a id="267" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html" class="Module">BrouwerTree.OrdinalDecidability.LPOMinMax</a>
<a id="309" class="Keyword">import</a> <a id="316" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MaxFunctionRel</a>
<a id="363" class="Keyword">import</a> <a id="370" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MinFunctionRel</a>
<a id="417" class="Keyword">import</a> <a id="424" href="BrouwerTree.OrdinalDecidability.Paper.html" class="Module">BrouwerTree.OrdinalDecidability.Paper</a>
<a id="462" class="Keyword">import</a> <a id="469" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationConstruction</a>
<a id="528" class="Keyword">import</a> <a id="535" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationCut</a>
<a id="585" class="Keyword">import</a> <a id="592" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationLemmas</a>
<a id="645" class="Keyword">import</a> <a id="652" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationTheorem</a>
<a id="706" class="Keyword">import</a> <a id="713" href="BrouwerTree.OrdinalDecidability.Sierpinski.html" class="Module">BrouwerTree.OrdinalDecidability.Sierpinski</a>
<a id="756" class="Keyword">import</a> <a id="763" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html" class="Module">BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared</a>
</pre></body></html>

==> anc/html/BrouwerTree.Properties.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Properties.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Some properties of Brouwer trees</a>
<a id="138" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="240" class="Symbol">{-#</a> <a id="244" class="Keyword">OPTIONS</a> <a id="252" class="Pragma">--erased-cubical</a> <a id="269" class="Pragma">--erasure</a> <a id="279" class="Pragma">--guardedness</a> <a id="293" class="Pragma">--safe</a> <a id="300" class="Symbol">#-}</a>

<a id="305" class="Keyword">module</a> <a id="312" href="BrouwerTree.Properties.Core.html" class="Module">BrouwerTree.Properties.Core</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>

<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="540" class="Keyword">import</a> <a id="547" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="570" class="Symbol">as</a> <a id="573" class="Module">N</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="666" class="Symbol">as</a> <a id="669" class="Module">⊥</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>

<a id="776" class="Keyword">open</a> <a id="781" class="Keyword">import</a> <a id="788" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="799" class="Keyword">open</a> <a id="804" class="Keyword">import</a> <a id="811" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>

<a id="829" class="Comment">{- ≤ is reflexive -}</a>

<a id="≤-refl"></a><a id="851" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="858" class="Symbol">:</a> <a id="860" class="Symbol">∀</a> <a id="862" class="Symbol">{</a><a id="863" href="BrouwerTree.Properties.Core.html#863" class="Bound">x</a><a id="864" class="Symbol">}</a> <a id="866" class="Symbol">→</a> <a id="868" href="BrouwerTree.Properties.Core.html#863" class="Bound">x</a> <a id="870" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="872" href="BrouwerTree.Properties.Core.html#863" class="Bound">x</a>
<a id="874" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="881" class="Symbol">{</a><a id="882" href="BrouwerTree.Properties.Core.html#882" class="Bound">x</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">=</a>
  <a id="889" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="897" class="Symbol">(λ</a> <a id="900" href="BrouwerTree.Properties.Core.html#900" class="Bound">x</a> <a id="902" class="Symbol">→</a> <a id="904" href="BrouwerTree.Properties.Core.html#900" class="Bound">x</a> <a id="906" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="908" href="BrouwerTree.Properties.Core.html#900" class="Bound">x</a><a id="909" class="Symbol">)</a>
          <a id="921" class="Symbol">(λ</a> <a id="924" href="BrouwerTree.Properties.Core.html#924" class="Bound">x</a> <a id="926" class="Symbol">→</a> <a id="928" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="935" class="Symbol">)</a>
          <a id="947" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
          <a id="964" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a>
          <a id="986" class="Symbol">(λ</a> <a id="989" class="Symbol">{</a><a id="990" href="BrouwerTree.Properties.Core.html#990" class="Bound">f</a> <a id="992" href="BrouwerTree.Properties.Core.html#992" class="Bound">f↑</a><a id="994" class="Symbol">}</a> <a id="996" href="BrouwerTree.Properties.Core.html#996" class="Bound">fk≤fk</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1015" href="BrouwerTree.Properties.Core.html#990" class="Bound">f</a> <a id="1017" class="Symbol">{</a><a id="1018" class="Argument">f↑</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="BrouwerTree.Properties.Core.html#992" class="Bound">f↑</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">{</a><a id="1028" class="Argument">x</a> <a id="1030" class="Symbol">=</a> <a id="1032" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1038" href="BrouwerTree.Properties.Core.html#990" class="Bound">f</a> <a id="1040" class="Symbol">{</a><a id="1041" href="BrouwerTree.Properties.Core.html#992" class="Bound">f↑</a><a id="1043" class="Symbol">}}</a> <a id="1046" class="Symbol">λ</a> <a id="1048" href="BrouwerTree.Properties.Core.html#1048" class="Bound">k</a> <a id="1050" class="Symbol">→</a>
             <a id="1065" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1074" href="BrouwerTree.Properties.Core.html#990" class="Bound">f</a> <a id="1076" class="Symbol">{</a><a id="1077" href="BrouwerTree.Properties.Core.html#992" class="Bound">f↑</a><a id="1079" class="Symbol">}</a> <a id="1081" class="Symbol">{</a><a id="1082" href="BrouwerTree.Properties.Core.html#1048" class="Bound">k</a><a id="1083" class="Symbol">}</a> <a id="1085" class="Symbol">(</a><a id="1086" href="BrouwerTree.Properties.Core.html#996" class="Bound">fk≤fk</a> <a id="1092" href="BrouwerTree.Properties.Core.html#1048" class="Bound">k</a><a id="1093" class="Symbol">))</a>
          <a id="1106" href="BrouwerTree.Properties.Core.html#882" class="Bound">x</a>

<a id="1109" class="Comment">{- simplified cocone formulation -}</a>

<a id="≤-cocone-simple"></a><a id="1146" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="1162" class="Symbol">:</a> <a id="1164" class="Symbol">∀</a> <a id="1166" href="BrouwerTree.Properties.Core.html#1166" class="Bound">f</a> <a id="1168" class="Symbol">{</a><a id="1169" href="BrouwerTree.Properties.Core.html#1169" class="Bound">f↑</a><a id="1171" class="Symbol">}</a> <a id="1173" class="Symbol">{</a><a id="1174" href="BrouwerTree.Properties.Core.html#1174" class="Bound">k</a><a id="1175" class="Symbol">}</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="BrouwerTree.Properties.Core.html#1166" class="Bound">f</a> <a id="1181" href="BrouwerTree.Properties.Core.html#1174" class="Bound">k</a> <a id="1183" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1185" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1191" href="BrouwerTree.Properties.Core.html#1166" class="Bound">f</a> <a id="1193" class="Symbol">{</a><a id="1194" href="BrouwerTree.Properties.Core.html#1169" class="Bound">f↑</a><a id="1196" class="Symbol">}</a>
<a id="1198" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="1214" href="BrouwerTree.Properties.Core.html#1214" class="Bound">f</a> <a id="1216" class="Symbol">{</a><a id="1217" href="BrouwerTree.Properties.Core.html#1217" class="Bound">f↑</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">{</a><a id="1222" href="BrouwerTree.Properties.Core.html#1222" class="Bound">k</a><a id="1223" class="Symbol">}</a> <a id="1225" class="Symbol">=</a> <a id="1227" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1236" href="BrouwerTree.Properties.Core.html#1214" class="Bound">f</a> <a id="1238" class="Symbol">{</a><a id="1239" href="BrouwerTree.Properties.Core.html#1217" class="Bound">f↑</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">{</a><a id="1244" href="BrouwerTree.Properties.Core.html#1222" class="Bound">k</a><a id="1245" class="Symbol">}</a> <a id="1247" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="1255" class="Comment">{- Agda&#39;s standard notational trick -}</a>

<a id="_≤⟨_⟩_"></a><a id="1295" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">_≤⟨_⟩_</a> <a id="1302" class="Symbol">:</a> <a id="1304" class="Symbol">∀</a> <a id="1306" class="Symbol">{</a><a id="1307" href="BrouwerTree.Properties.Core.html#1307" class="Bound">y</a> <a id="1309" href="BrouwerTree.Properties.Core.html#1309" class="Bound">z</a><a id="1310" class="Symbol">}</a> <a id="1312" class="Symbol">→</a> <a id="1314" class="Symbol">(</a><a id="1315" href="BrouwerTree.Properties.Core.html#1315" class="Bound">x</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1322" class="Symbol">)</a> <a id="1324" class="Symbol">→</a> <a id="1326" class="Symbol">(</a><a id="1327" href="BrouwerTree.Properties.Core.html#1315" class="Bound">x</a> <a id="1329" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1331" href="BrouwerTree.Properties.Core.html#1307" class="Bound">y</a><a id="1332" class="Symbol">)</a> <a id="1334" class="Symbol">→</a> <a id="1336" class="Symbol">(</a><a id="1337" href="BrouwerTree.Properties.Core.html#1307" class="Bound">y</a> <a id="1339" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1341" href="BrouwerTree.Properties.Core.html#1309" class="Bound">z</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">→</a> <a id="1346" class="Symbol">(</a><a id="1347" href="BrouwerTree.Properties.Core.html#1315" class="Bound">x</a> <a id="1349" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1351" href="BrouwerTree.Properties.Core.html#1309" class="Bound">z</a><a id="1352" class="Symbol">)</a>
<a id="1354" href="BrouwerTree.Properties.Core.html#1354" class="Bound">x</a> <a id="1356" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="1359" href="BrouwerTree.Properties.Core.html#1359" class="Bound">x≤y</a> <a id="1363" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a> <a id="1365" href="BrouwerTree.Properties.Core.html#1365" class="Bound">y≤z</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="1379" href="BrouwerTree.Properties.Core.html#1359" class="Bound">x≤y</a> <a id="1383" href="BrouwerTree.Properties.Core.html#1365" class="Bound">y≤z</a>

<a id="_≤∎"></a><a id="1388" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">_≤∎</a> <a id="1392" class="Symbol">:</a> <a id="1394" class="Symbol">(</a><a id="1395" href="BrouwerTree.Properties.Core.html#1395" class="Bound">x</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1402" class="Symbol">)</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="BrouwerTree.Properties.Core.html#1395" class="Bound">x</a> <a id="1408" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1410" href="BrouwerTree.Properties.Core.html#1395" class="Bound">x</a>
<a id="1412" class="Symbol">_</a> <a id="1414" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="1427" class="Keyword">infixr</a>  <a id="1435" class="Number">0</a> <a id="1437" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">_≤⟨_⟩_</a>
<a id="1444" class="Keyword">infix</a>   <a id="1452" class="Number">1</a> <a id="1454" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">_≤∎</a>

<a id="1459" class="Comment">{- simple lemmas about succ and ≤ -}</a>

<a id="&lt;-succ-incr-simple"></a><a id="1497" href="BrouwerTree.Properties.Core.html#1497" class="Function">&lt;-succ-incr-simple</a> <a id="1516" class="Symbol">:</a> <a id="1518" class="Symbol">∀</a> <a id="1520" class="Symbol">{</a><a id="1521" href="BrouwerTree.Properties.Core.html#1521" class="Bound">x</a><a id="1522" class="Symbol">}</a> <a id="1524" class="Symbol">→</a> <a id="1526" href="BrouwerTree.Properties.Core.html#1521" class="Bound">x</a> <a id="1528" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="1530" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1535" href="BrouwerTree.Properties.Core.html#1521" class="Bound">x</a>
<a id="1537" href="BrouwerTree.Properties.Core.html#1497" class="Function">&lt;-succ-incr-simple</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="≤-succ-incr-simple"></a><a id="1566" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="1585" class="Symbol">:</a> <a id="1587" class="Symbol">∀</a> <a id="1589" class="Symbol">{</a><a id="1590" href="BrouwerTree.Properties.Core.html#1590" class="Bound">x</a><a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="BrouwerTree.Properties.Core.html#1590" class="Bound">x</a> <a id="1597" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1599" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1604" href="BrouwerTree.Properties.Core.html#1590" class="Bound">x</a>
<a id="1606" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="1625" class="Symbol">{</a><a id="1626" href="BrouwerTree.Properties.Core.html#1626" class="Bound">x</a><a id="1627" class="Symbol">}</a> <a id="1629" class="Symbol">=</a>
  <a id="1633" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="1641" class="Symbol">(λ</a> <a id="1644" href="BrouwerTree.Properties.Core.html#1644" class="Bound">x</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="BrouwerTree.Properties.Core.html#1644" class="Bound">x</a> <a id="1650" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1652" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1657" href="BrouwerTree.Properties.Core.html#1644" class="Bound">x</a><a id="1658" class="Symbol">)</a>
          <a id="1670" class="Symbol">(λ</a> <a id="1673" href="BrouwerTree.Properties.Core.html#1673" class="Bound">_</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="1684" class="Symbol">)</a>
          <a id="1696" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
          <a id="1713" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a>
          <a id="1735" class="Symbol">(λ</a> <a id="1738" class="Symbol">{</a><a id="1739" href="BrouwerTree.Properties.Core.html#1739" class="Bound">f</a><a id="1740" class="Symbol">}</a> <a id="1742" class="Symbol">{</a><a id="1743" href="BrouwerTree.Properties.Core.html#1743" class="Bound">f↑</a><a id="1745" class="Symbol">}</a> <a id="1747" href="BrouwerTree.Properties.Core.html#1747" class="Bound">f≤sf</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1765" href="BrouwerTree.Properties.Core.html#1739" class="Bound">f</a> <a id="1767" class="Symbol">{</a><a id="1768" href="BrouwerTree.Properties.Core.html#1743" class="Bound">f↑</a><a id="1770" class="Symbol">}</a> <a id="1772" class="Symbol">λ</a> <a id="1774" href="BrouwerTree.Properties.Core.html#1774" class="Bound">k</a> <a id="1776" class="Symbol">→</a>
             <a id="1791" href="BrouwerTree.Properties.Core.html#1739" class="Bound">f</a> <a id="1793" href="BrouwerTree.Properties.Core.html#1774" class="Bound">k</a>            <a id="1806" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="1809" href="BrouwerTree.Properties.Core.html#1747" class="Bound">f≤sf</a> <a id="1814" href="BrouwerTree.Properties.Core.html#1774" class="Bound">k</a> <a id="1816" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="1831" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1836" class="Symbol">(</a><a id="1837" href="BrouwerTree.Properties.Core.html#1739" class="Bound">f</a> <a id="1839" href="BrouwerTree.Properties.Core.html#1774" class="Bound">k</a><a id="1840" class="Symbol">)</a>     <a id="1846" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="1849" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="1861" class="Symbol">(</a><a id="1862" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="1878" href="BrouwerTree.Properties.Core.html#1739" class="Bound">f</a><a id="1879" class="Symbol">)</a> <a id="1881" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="1896" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1901" class="Symbol">(</a><a id="1902" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1908" href="BrouwerTree.Properties.Core.html#1739" class="Bound">f</a><a id="1909" class="Symbol">)</a> <a id="1911" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a><a id="1913" class="Symbol">)</a>
          <a id="1925" href="BrouwerTree.Properties.Core.html#1626" class="Bound">x</a>

<a id="≤-succ-incr"></a><a id="1928" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a> <a id="1940" class="Symbol">:</a> <a id="1942" class="Symbol">∀</a> <a id="1944" class="Symbol">{</a><a id="1945" href="BrouwerTree.Properties.Core.html#1945" class="Bound">x</a> <a id="1947" href="BrouwerTree.Properties.Core.html#1947" class="Bound">y</a><a id="1948" class="Symbol">}</a> <a id="1950" class="Symbol">→</a> <a id="1952" href="BrouwerTree.Properties.Core.html#1945" class="Bound">x</a> <a id="1954" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1956" href="BrouwerTree.Properties.Core.html#1947" class="Bound">y</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="BrouwerTree.Properties.Core.html#1945" class="Bound">x</a> <a id="1962" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1964" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1969" href="BrouwerTree.Properties.Core.html#1947" class="Bound">y</a>
<a id="1971" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a> <a id="1983" class="Symbol">{</a><a id="1984" href="BrouwerTree.Properties.Core.html#1984" class="Bound">x</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">{</a><a id="1988" href="BrouwerTree.Properties.Core.html#1988" class="Bound">y</a><a id="1989" class="Symbol">}</a> <a id="1991" href="BrouwerTree.Properties.Core.html#1991" class="Bound">x≤y</a> <a id="1995" class="Symbol">=</a> <a id="1997" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2005" href="BrouwerTree.Properties.Core.html#1991" class="Bound">x≤y</a> <a id="2009" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a>

</pre></body></html>

==> anc/html/BrouwerTree.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Some properties of Brouwer trees</a>
<a id="138" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="240" class="Symbol">{-#</a> <a id="244" class="Keyword">OPTIONS</a> <a id="252" class="Pragma">--cubical</a> <a id="262" class="Pragma">--erasure</a> <a id="272" class="Pragma">--guardedness</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="BrouwerTree.Properties.html" class="Module">BrouwerTree.Properties</a> <a id="328" class="Keyword">where</a>

<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>

<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="528" class="Symbol">as</a> <a id="531" class="Module">N</a> <a id="533" class="Keyword">hiding</a> <a id="540" class="Symbol">(</a><a id="541" href="Cubical.Data.Nat.Base.html#1636" class="Function">isZero</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">import</a> <a id="556" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="579" class="Symbol">as</a> <a id="582" class="Module">N</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="675" class="Symbol">as</a> <a id="678" class="Module">⊥</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="748" class="Keyword">open</a> <a id="753" class="Keyword">import</a> <a id="760" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>

<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="BrouwerTree.Base.html" class="Module">BrouwerTree.Base</a>

<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="BrouwerTree.Properties.Core.html" class="Module">BrouwerTree.Properties.Core</a> <a id="878" class="Keyword">public</a>

<a id="Brw-is-set"></a><a id="886" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="905" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="909" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="920" class="Symbol">=</a> <a id="922" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a>

<a id="isProp⟨&lt;⟩"></a><a id="929" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="939" class="Symbol">:</a> <a id="941" class="Symbol">∀</a> <a id="943" class="Symbol">{</a><a id="944" href="BrouwerTree.Properties.html#944" class="Bound">x</a> <a id="946" href="BrouwerTree.Properties.html#946" class="Bound">y</a><a id="947" class="Symbol">}</a> <a id="949" class="Symbol">→</a> <a id="951" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="958" class="Symbol">(</a><a id="959" href="BrouwerTree.Properties.html#944" class="Bound">x</a> <a id="961" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="963" href="BrouwerTree.Properties.html#946" class="Bound">y</a><a id="964" class="Symbol">)</a>
<a id="966" href="BrouwerTree.Properties.html#929" class="Function">isProp⟨&lt;⟩</a> <a id="976" class="Symbol">=</a> <a id="978" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>

<a id="isProp⟨≤⟩"></a><a id="987" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="997" class="Symbol">:</a> <a id="999" class="Symbol">∀</a> <a id="1001" class="Symbol">{</a><a id="1002" href="BrouwerTree.Properties.html#1002" class="Bound">x</a> <a id="1004" href="BrouwerTree.Properties.html#1004" class="Bound">y</a><a id="1005" class="Symbol">}</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1016" class="Symbol">(</a><a id="1017" href="BrouwerTree.Properties.html#1002" class="Bound">x</a> <a id="1019" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1021" href="BrouwerTree.Properties.html#1004" class="Bound">y</a><a id="1022" class="Symbol">)</a>
<a id="1024" href="BrouwerTree.Properties.html#987" class="Function">isProp⟨≤⟩</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>

<a id="1045" class="Comment">{- ≤ is reflexive -}</a>

<a id="≤-refl-≡"></a><a id="1067" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">∀</a> <a id="1080" class="Symbol">{</a><a id="1081" href="BrouwerTree.Properties.html#1081" class="Bound">x</a> <a id="1083" href="BrouwerTree.Properties.html#1083" class="Bound">y</a><a id="1084" class="Symbol">}</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="BrouwerTree.Properties.html#1081" class="Bound">x</a> <a id="1090" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1092" href="BrouwerTree.Properties.html#1083" class="Bound">y</a> <a id="1094" class="Symbol">→</a> <a id="1096" href="BrouwerTree.Properties.html#1081" class="Bound">x</a> <a id="1098" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1100" href="BrouwerTree.Properties.html#1083" class="Bound">y</a>
<a id="1102" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="1111" class="Symbol">{</a><a id="1112" href="BrouwerTree.Properties.html#1112" class="Bound">x</a><a id="1113" class="Symbol">}</a> <a id="1115" class="Symbol">{</a><a id="1116" href="BrouwerTree.Properties.html#1116" class="Bound">y</a><a id="1117" class="Symbol">}</a> <a id="1119" href="BrouwerTree.Properties.html#1119" class="Bound">x≡y</a> <a id="1123" class="Symbol">=</a> <a id="1125" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1131" class="Symbol">(λ</a> <a id="1134" href="BrouwerTree.Properties.html#1134" class="Bound">z</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="BrouwerTree.Properties.html#1134" class="Bound">z</a> <a id="1140" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1142" href="BrouwerTree.Properties.html#1116" class="Bound">y</a><a id="1143" class="Symbol">)</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1150" href="BrouwerTree.Properties.html#1119" class="Bound">x≡y</a><a id="1153" class="Symbol">)</a> <a id="1155" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

<a id="1163" class="Comment">{- Limits of pointwise equal sequences are equal -}</a>

<a id="limit-pointwise-equal"></a><a id="1216" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="1238" class="Symbol">:</a> <a id="1240" class="Symbol">∀</a> <a id="1242" href="BrouwerTree.Properties.html#1242" class="Bound">f</a> <a id="1244" class="Symbol">{</a><a id="1245" href="BrouwerTree.Properties.html#1245" class="Bound">f↑</a><a id="1247" class="Symbol">}</a> <a id="1249" href="BrouwerTree.Properties.html#1249" class="Bound">g</a> <a id="1251" class="Symbol">{</a><a id="1252" href="BrouwerTree.Properties.html#1252" class="Bound">g↑</a><a id="1254" class="Symbol">}</a> <a id="1256" class="Symbol">→</a> <a id="1258" class="Symbol">((</a><a id="1260" href="BrouwerTree.Properties.html#1260" class="Bound">n</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="BrouwerTree.Properties.html#1242" class="Bound">f</a> <a id="1271" href="BrouwerTree.Properties.html#1260" class="Bound">n</a> <a id="1273" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1275" href="BrouwerTree.Properties.html#1249" class="Bound">g</a> <a id="1277" href="BrouwerTree.Properties.html#1260" class="Bound">n</a><a id="1278" class="Symbol">)</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1288" href="BrouwerTree.Properties.html#1242" class="Bound">f</a> <a id="1290" class="Symbol">{</a><a id="1291" href="BrouwerTree.Properties.html#1245" class="Bound">f↑</a><a id="1293" class="Symbol">}</a> <a id="1295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1297" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1303" href="BrouwerTree.Properties.html#1249" class="Bound">g</a> <a id="1305" class="Symbol">{</a><a id="1306" href="BrouwerTree.Properties.html#1252" class="Bound">g↑</a><a id="1308" class="Symbol">}</a>
<a id="1310" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="1332" href="BrouwerTree.Properties.html#1332" class="Bound">f</a> <a id="1334" href="BrouwerTree.Properties.html#1334" class="Bound">g</a> <a id="1336" href="BrouwerTree.Properties.html#1336" class="Bound">f≡g</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="1348" href="BrouwerTree.Properties.html#1332" class="Bound">f</a> <a id="1350" href="BrouwerTree.Properties.html#1334" class="Bound">g</a> <a id="1352" class="Symbol">((λ</a> <a id="1356" href="BrouwerTree.Properties.html#1356" class="Bound">k</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1362" href="BrouwerTree.Properties.html#1356" class="Bound">k</a> <a id="1364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1366" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="1375" class="Symbol">(</a><a id="1376" href="BrouwerTree.Properties.html#1336" class="Bound">f≡g</a> <a id="1380" href="BrouwerTree.Properties.html#1356" class="Bound">k</a><a id="1381" class="Symbol">)</a> <a id="1383" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1384" class="Symbol">)</a> <a id="1386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                           <a id="1431" class="Symbol">(λ</a> <a id="1434" href="BrouwerTree.Properties.html#1434" class="Bound">k</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1440" href="BrouwerTree.Properties.html#1434" class="Bound">k</a> <a id="1442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1444" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1458" class="Symbol">(</a><a id="1459" href="BrouwerTree.Properties.html#1336" class="Bound">f≡g</a> <a id="1463" href="BrouwerTree.Properties.html#1434" class="Bound">k</a><a id="1464" class="Symbol">))</a> <a id="1467" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1468" class="Symbol">))</a>

<a id="1472" class="Comment">{- Some simple properties -}</a>

<a id="simulation→≤"></a><a id="1502" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="1515" class="Symbol">:</a> <a id="1517" class="Symbol">∀</a> <a id="1519" class="Symbol">{</a><a id="1520" href="BrouwerTree.Properties.html#1520" class="Bound">f</a> <a id="1522" href="BrouwerTree.Properties.html#1522" class="Bound">f↑</a> <a id="1525" href="BrouwerTree.Properties.html#1525" class="Bound">g</a> <a id="1527" href="BrouwerTree.Properties.html#1527" class="Bound">g↑</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">→</a> <a id="1533" class="Symbol">(∀</a> <a id="1536" href="BrouwerTree.Properties.html#1536" class="Bound">k</a> <a id="1538" class="Symbol">-&gt;</a> <a id="1541" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1544" href="BrouwerTree.Properties.html#1544" class="Bound">n</a> <a id="1546" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1548" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1550" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1552" href="BrouwerTree.Properties.html#1520" class="Bound">f</a> <a id="1554" href="BrouwerTree.Properties.html#1536" class="Bound">k</a> <a id="1556" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1558" href="BrouwerTree.Properties.html#1525" class="Bound">g</a> <a id="1560" href="BrouwerTree.Properties.html#1544" class="Bound">n</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">-&gt;</a> <a id="1566" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1572" href="BrouwerTree.Properties.html#1520" class="Bound">f</a> <a id="1574" class="Symbol">{</a><a id="1575" href="BrouwerTree.Properties.html#1522" class="Bound">f↑</a><a id="1577" class="Symbol">}</a>  <a id="1580" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="1582" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1588" href="BrouwerTree.Properties.html#1525" class="Bound">g</a> <a id="1590" class="Symbol">{</a><a id="1591" href="BrouwerTree.Properties.html#1527" class="Bound">g↑</a><a id="1593" class="Symbol">}</a>
<a id="1595" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="1608" class="Symbol">{</a><a id="1609" href="BrouwerTree.Properties.html#1609" class="Bound">f</a><a id="1610" class="Symbol">}</a> <a id="1612" class="Symbol">{</a><a id="1613" href="BrouwerTree.Properties.html#1613" class="Bound">f↑</a><a id="1615" class="Symbol">}</a> <a id="1617" class="Symbol">{</a><a id="1618" href="BrouwerTree.Properties.html#1618" class="Bound">g</a><a id="1619" class="Symbol">}</a> <a id="1621" class="Symbol">{</a><a id="1622" href="BrouwerTree.Properties.html#1622" class="Bound">g↑</a><a id="1624" class="Symbol">}</a> <a id="1626" href="BrouwerTree.Properties.html#1626" class="Bound">f≤g</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="1643" href="BrouwerTree.Properties.html#1609" class="Bound">f</a> <a id="1645" class="Symbol">λ</a> <a id="1647" href="BrouwerTree.Properties.html#1647" class="Bound">k</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="1660" href="BrouwerTree.Properties.html#1618" class="Bound">g</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1667" class="Symbol">(</a><a id="1668" href="BrouwerTree.Properties.html#1626" class="Bound">f≤g</a> <a id="1672" href="BrouwerTree.Properties.html#1647" class="Bound">k</a><a id="1673" class="Symbol">))</a>

<a id="1677" class="Comment">{- -- this is not a useful property
mere-simulation→≤ : ∀ {f f↑ g g↑} → ∥ (∀ k -&gt; Σ[ n ∈ ℕ ] f k ≤ g n) ∥ -&gt; limit f {f↑}  ≤ limit g {g↑}
mere-simulation→≤ {f} {f↑} {g} {g↑} = ∥-∥rec {P = limit f {f↑}  ≤ limit g {g↑}} ≤-trunc simulation→≤

Cf Code.Results.weakly-bisimilar→lim≤lim for a more useful property.
-}</a>

<a id="pointwise≤→≤"></a><a id="1990" href="BrouwerTree.Properties.html#1990" class="Function">pointwise≤→≤</a> <a id="2003" class="Symbol">:</a> <a id="2005" class="Symbol">∀</a> <a id="2007" class="Symbol">{</a><a id="2008" href="BrouwerTree.Properties.html#2008" class="Bound">f</a> <a id="2010" href="BrouwerTree.Properties.html#2010" class="Bound">f↑</a> <a id="2013" href="BrouwerTree.Properties.html#2013" class="Bound">g</a> <a id="2015" href="BrouwerTree.Properties.html#2015" class="Bound">g↑</a><a id="2017" class="Symbol">}</a> <a id="2019" class="Symbol">→</a> <a id="2021" class="Symbol">(∀</a> <a id="2024" href="BrouwerTree.Properties.html#2024" class="Bound">k</a> <a id="2026" class="Symbol">-&gt;</a> <a id="2029" href="BrouwerTree.Properties.html#2008" class="Bound">f</a> <a id="2031" href="BrouwerTree.Properties.html#2024" class="Bound">k</a> <a id="2033" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2035" href="BrouwerTree.Properties.html#2013" class="Bound">g</a> <a id="2037" href="BrouwerTree.Properties.html#2024" class="Bound">k</a><a id="2038" class="Symbol">)</a> <a id="2040" class="Symbol">-&gt;</a> <a id="2043" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2049" href="BrouwerTree.Properties.html#2008" class="Bound">f</a> <a id="2051" class="Symbol">{</a><a id="2052" href="BrouwerTree.Properties.html#2010" class="Bound">f↑</a><a id="2054" class="Symbol">}</a>  <a id="2057" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2059" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2065" href="BrouwerTree.Properties.html#2013" class="Bound">g</a> <a id="2067" class="Symbol">{</a><a id="2068" href="BrouwerTree.Properties.html#2015" class="Bound">g↑</a><a id="2070" class="Symbol">}</a>
<a id="2072" href="BrouwerTree.Properties.html#1990" class="Function">pointwise≤→≤</a> <a id="2085" href="BrouwerTree.Properties.html#2085" class="Bound">fk≤gk</a> <a id="2091" class="Symbol">=</a> <a id="2093" href="BrouwerTree.Properties.html#1502" class="Function">simulation→≤</a> <a id="2106" class="Symbol">(λ</a> <a id="2109" href="BrouwerTree.Properties.html#2109" class="Bound">k</a> <a id="2111" class="Symbol">→</a> <a id="2113" class="Symbol">(</a><a id="2114" href="BrouwerTree.Properties.html#2109" class="Bound">k</a> <a id="2116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2118" href="BrouwerTree.Properties.html#2085" class="Bound">fk≤gk</a> <a id="2124" href="BrouwerTree.Properties.html#2109" class="Bound">k</a><a id="2125" class="Symbol">))</a>

<a id="least-upper-bound"></a><a id="2129" href="BrouwerTree.Properties.html#2129" class="Function">least-upper-bound</a> <a id="2147" class="Symbol">:</a> <a id="2149" class="Symbol">∀</a> <a id="2151" class="Symbol">{</a><a id="2152" href="BrouwerTree.Properties.html#2152" class="Bound">f</a> <a id="2154" href="BrouwerTree.Properties.html#2154" class="Bound">g</a><a id="2155" class="Symbol">}</a> <a id="2157" class="Symbol">{</a><a id="2158" href="BrouwerTree.Properties.html#2158" class="Bound">f↑</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2174" href="BrouwerTree.Properties.html#2152" class="Bound">f</a><a id="2175" class="Symbol">}{</a><a id="2177" href="BrouwerTree.Properties.html#2177" class="Bound">g↑</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2193" href="BrouwerTree.Properties.html#2154" class="Bound">g</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">→</a> <a id="2198" class="Symbol">(∀</a> <a id="2201" href="BrouwerTree.Properties.html#2201" class="Bound">c</a> <a id="2203" class="Symbol">→</a> <a id="2205" class="Symbol">(∀</a> <a id="2208" href="BrouwerTree.Properties.html#2208" class="Bound">n</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="BrouwerTree.Properties.html#2152" class="Bound">f</a> <a id="2214" href="BrouwerTree.Properties.html#2208" class="Bound">n</a> <a id="2216" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2218" href="BrouwerTree.Properties.html#2201" class="Bound">c</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2229" href="BrouwerTree.Properties.html#2154" class="Bound">g</a> <a id="2231" class="Symbol">{</a><a id="2232" href="BrouwerTree.Properties.html#2177" class="Bound">g↑</a><a id="2234" class="Symbol">}</a> <a id="2236" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2238" href="BrouwerTree.Properties.html#2201" class="Bound">c</a><a id="2239" class="Symbol">)</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2249" href="BrouwerTree.Properties.html#2154" class="Bound">g</a> <a id="2251" class="Symbol">{</a><a id="2252" href="BrouwerTree.Properties.html#2177" class="Bound">g↑</a><a id="2254" class="Symbol">}</a> <a id="2256" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2258" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2264" href="BrouwerTree.Properties.html#2152" class="Bound">f</a> <a id="2266" class="Symbol">{</a><a id="2267" href="BrouwerTree.Properties.html#2158" class="Bound">f↑</a><a id="2269" class="Symbol">}</a>
<a id="2271" href="BrouwerTree.Properties.html#2129" class="Function">least-upper-bound</a> <a id="2289" class="Symbol">{</a><a id="2290" href="BrouwerTree.Properties.html#2290" class="Bound">f</a><a id="2291" class="Symbol">}</a> <a id="2293" class="Symbol">{</a><a id="2294" href="BrouwerTree.Properties.html#2294" class="Bound">g</a><a id="2295" class="Symbol">}</a> <a id="2297" class="Symbol">{</a><a id="2298" href="BrouwerTree.Properties.html#2298" class="Bound">f↑</a><a id="2300" class="Symbol">}</a> <a id="2302" class="Symbol">{</a><a id="2303" href="BrouwerTree.Properties.html#2303" class="Bound">g↑</a><a id="2305" class="Symbol">}</a> <a id="2307" href="BrouwerTree.Properties.html#2307" class="Bound">hyp</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="BrouwerTree.Properties.html#2307" class="Bound">hyp</a> <a id="2317" class="Symbol">(</a><a id="2318" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2324" href="BrouwerTree.Properties.html#2290" class="Bound">f</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">λ</a> <a id="2329" href="BrouwerTree.Properties.html#2329" class="Bound">n</a> <a id="2331" class="Symbol">→</a> <a id="2333" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="2349" href="BrouwerTree.Properties.html#2290" class="Bound">f</a>


<a id="&lt;-trunc"></a><a id="2353" href="BrouwerTree.Properties.html#2353" class="Function">&lt;-trunc</a> <a id="2361" class="Symbol">:</a> <a id="2363" class="Symbol">∀</a> <a id="2365" class="Symbol">{</a><a id="2366" href="BrouwerTree.Properties.html#2366" class="Bound">x</a> <a id="2368" href="BrouwerTree.Properties.html#2368" class="Bound">y</a><a id="2369" class="Symbol">}</a> <a id="2371" class="Symbol">-&gt;</a> <a id="2374" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2381" class="Symbol">(</a><a id="2382" href="BrouwerTree.Properties.html#2366" class="Bound">x</a> <a id="2384" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2386" href="BrouwerTree.Properties.html#2368" class="Bound">y</a><a id="2387" class="Symbol">)</a>
<a id="2389" href="BrouwerTree.Properties.html#2353" class="Function">&lt;-trunc</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a>

<a id="&lt;-in-≤"></a><a id="2408" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2415" class="Symbol">:</a> <a id="2417" class="Symbol">∀</a> <a id="2419" class="Symbol">{</a><a id="2420" href="BrouwerTree.Properties.html#2420" class="Bound">x</a> <a id="2422" href="BrouwerTree.Properties.html#2422" class="Bound">y</a><a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="BrouwerTree.Properties.html#2420" class="Bound">x</a> <a id="2429" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2431" href="BrouwerTree.Properties.html#2422" class="Bound">y</a> <a id="2433" class="Symbol">→</a> <a id="2435" href="BrouwerTree.Properties.html#2420" class="Bound">x</a> <a id="2437" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2439" href="BrouwerTree.Properties.html#2422" class="Bound">y</a>
<a id="2441" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2448" class="Symbol">{</a><a id="2449" href="BrouwerTree.Properties.html#2449" class="Bound">x</a><a id="2450" class="Symbol">}</a> <a id="2452" href="BrouwerTree.Properties.html#2452" class="Bound">x&lt;y</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2466" class="Symbol">(</a><a id="2467" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a> <a id="2486" class="Symbol">{</a><a id="2487" href="BrouwerTree.Properties.html#2449" class="Bound">x</a><a id="2488" class="Symbol">})</a> <a id="2491" href="BrouwerTree.Properties.html#2452" class="Bound">x&lt;y</a>

<a id="&lt;∘≤-in-&lt;"></a><a id="2496" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="2505" class="Symbol">:</a> <a id="2507" class="Symbol">∀</a> <a id="2509" class="Symbol">{</a><a id="2510" href="BrouwerTree.Properties.html#2510" class="Bound">x</a> <a id="2512" href="BrouwerTree.Properties.html#2512" class="Bound">y</a> <a id="2514" href="BrouwerTree.Properties.html#2514" class="Bound">z</a><a id="2515" class="Symbol">}</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="BrouwerTree.Properties.html#2510" class="Bound">x</a> <a id="2521" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2523" href="BrouwerTree.Properties.html#2512" class="Bound">y</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="BrouwerTree.Properties.html#2512" class="Bound">y</a> <a id="2529" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2531" href="BrouwerTree.Properties.html#2514" class="Bound">z</a> <a id="2533" class="Symbol">→</a> <a id="2535" href="BrouwerTree.Properties.html#2510" class="Bound">x</a> <a id="2537" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2539" href="BrouwerTree.Properties.html#2514" class="Bound">z</a>
<a id="2541" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="2550" href="BrouwerTree.Properties.html#2550" class="Bound">x&lt;y</a> <a id="2554" href="BrouwerTree.Properties.html#2554" class="Bound">y≤z</a> <a id="2558" class="Symbol">=</a> <a id="2560" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2568" href="BrouwerTree.Properties.html#2550" class="Bound">x&lt;y</a> <a id="2572" href="BrouwerTree.Properties.html#2554" class="Bound">y≤z</a>

<a id="≤∘&lt;-in-&lt;"></a><a id="2577" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="2586" class="Symbol">:</a> <a id="2588" class="Symbol">∀</a> <a id="2590" class="Symbol">{</a><a id="2591" href="BrouwerTree.Properties.html#2591" class="Bound">x</a> <a id="2593" href="BrouwerTree.Properties.html#2593" class="Bound">y</a> <a id="2595" href="BrouwerTree.Properties.html#2595" class="Bound">z</a><a id="2596" class="Symbol">}</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="BrouwerTree.Properties.html#2591" class="Bound">x</a> <a id="2602" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2604" href="BrouwerTree.Properties.html#2593" class="Bound">y</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="BrouwerTree.Properties.html#2593" class="Bound">y</a> <a id="2610" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2612" href="BrouwerTree.Properties.html#2595" class="Bound">z</a> <a id="2614" class="Symbol">→</a> <a id="2616" href="BrouwerTree.Properties.html#2591" class="Bound">x</a> <a id="2618" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2620" href="BrouwerTree.Properties.html#2595" class="Bound">z</a>
<a id="2622" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="2631" class="Symbol">{</a><a id="2632" href="BrouwerTree.Properties.html#2632" class="Bound">x</a><a id="2633" class="Symbol">}</a> <a id="2635" class="Symbol">{</a><a id="2636" href="BrouwerTree.Properties.html#2636" class="Bound">y</a><a id="2637" class="Symbol">}</a> <a id="2639" class="Symbol">{</a><a id="2640" href="BrouwerTree.Properties.html#2640" class="Bound">z</a><a id="2641" class="Symbol">}</a> <a id="2643" href="BrouwerTree.Properties.html#2643" class="Bound">x≤y</a> <a id="2647" href="BrouwerTree.Properties.html#2647" class="Bound">y&lt;z</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2658" href="BrouwerTree.Properties.html#2632" class="Bound">x</a> <a id="2660" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="2663" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="2675" href="BrouwerTree.Properties.html#2643" class="Bound">x≤y</a> <a id="2679" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a> <a id="2681" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2686" href="BrouwerTree.Properties.html#2636" class="Bound">y</a> <a id="2688" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="2691" href="BrouwerTree.Properties.html#2647" class="Bound">y&lt;z</a> <a id="2695" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a> <a id="2697" href="BrouwerTree.Properties.html#2640" class="Bound">z</a> <a id="2699" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a>

<a id="&lt;-trans"></a><a id="2703" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Cubical.Relation.Binary.Base.html#2138" class="Function">BinaryRelation.isTrans</a> <a id="2736" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
<a id="2740" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="2748" href="BrouwerTree.Properties.html#2748" class="Bound">x</a> <a id="2750" href="BrouwerTree.Properties.html#2750" class="Bound">y</a> <a id="2752" href="BrouwerTree.Properties.html#2752" class="Bound">z</a> <a id="2754" href="BrouwerTree.Properties.html#2754" class="Bound">x&lt;y</a> <a id="2758" href="BrouwerTree.Properties.html#2758" class="Bound">y&lt;z</a> <a id="2762" class="Symbol">=</a> <a id="2764" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="2772" href="BrouwerTree.Properties.html#2754" class="Bound">x&lt;y</a> <a id="2776" class="Symbol">(</a><a id="2777" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="2784" href="BrouwerTree.Properties.html#2758" class="Bound">y&lt;z</a><a id="2787" class="Symbol">)</a>

<a id="2790" class="Comment">{- Predecessor -}</a>

<a id="2809" class="Keyword">module</a> <a id="predecessor"></a><a id="2816" href="BrouwerTree.Properties.html#2816" class="Module">predecessor</a> <a id="2828" class="Keyword">where</a>

  <a id="predecessor.pred"></a><a id="2837" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="2842" class="Symbol">:</a> <a id="2844" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
  <a id="2856" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="2861" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="2866" class="Symbol">=</a> <a id="2868" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
  <a id="2875" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="2880" class="Symbol">(</a><a id="2881" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2886" href="BrouwerTree.Properties.html#2886" class="Bound">x</a><a id="2887" class="Symbol">)</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="BrouwerTree.Properties.html#2886" class="Bound">x</a>
  <a id="2895" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="2900" class="Symbol">(</a><a id="2901" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2907" href="BrouwerTree.Properties.html#2907" class="Bound">f</a> <a id="2909" class="Symbol">{</a><a id="2910" href="BrouwerTree.Properties.html#2910" class="Bound">f↑</a><a id="2912" class="Symbol">})</a> <a id="2915" class="Symbol">=</a> <a id="2917" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2923" href="BrouwerTree.Properties.html#2907" class="Bound">f</a> <a id="2925" class="Symbol">{</a><a id="2926" href="BrouwerTree.Properties.html#2910" class="Bound">f↑</a><a id="2928" class="Symbol">}</a>
  <a id="2932" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="2937" class="Symbol">(</a><a id="2938" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="2944" href="BrouwerTree.Properties.html#2944" class="Bound">f</a> <a id="2946" class="Symbol">{</a><a id="2947" href="BrouwerTree.Properties.html#2947" class="Bound">f↑</a><a id="2949" class="Symbol">}</a> <a id="2951" href="BrouwerTree.Properties.html#2951" class="Bound">g</a> <a id="2953" class="Symbol">{</a><a id="2954" href="BrouwerTree.Properties.html#2954" class="Bound">g↑</a><a id="2956" class="Symbol">}</a> <a id="2958" href="BrouwerTree.Properties.html#2958" class="Bound">f∼g</a> <a id="2962" href="BrouwerTree.Properties.html#2962" class="Bound">i</a><a id="2963" class="Symbol">)</a> <a id="2965" class="Symbol">=</a> <a id="2967" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="2973" href="BrouwerTree.Properties.html#2944" class="Bound">f</a> <a id="2975" class="Symbol">{</a><a id="2976" href="BrouwerTree.Properties.html#2947" class="Bound">f↑</a><a id="2978" class="Symbol">}</a> <a id="2980" href="BrouwerTree.Properties.html#2951" class="Bound">g</a> <a id="2982" class="Symbol">{</a><a id="2983" href="BrouwerTree.Properties.html#2954" class="Bound">g↑</a><a id="2985" class="Symbol">}</a> <a id="2987" href="BrouwerTree.Properties.html#2958" class="Bound">f∼g</a> <a id="2991" href="BrouwerTree.Properties.html#2962" class="Bound">i</a>
  <a id="2995" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3000" class="Symbol">(</a><a id="3001" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="3007" href="BrouwerTree.Properties.html#3007" class="Bound">x</a> <a id="3009" href="BrouwerTree.Properties.html#3009" class="Bound">y</a> <a id="3011" href="BrouwerTree.Properties.html#3011" class="Bound">p</a> <a id="3013" href="BrouwerTree.Properties.html#3013" class="Bound">q</a> <a id="3015" href="BrouwerTree.Properties.html#3015" class="Bound">i</a> <a id="3017" href="BrouwerTree.Properties.html#3017" class="Bound">j</a><a id="3018" class="Symbol">)</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="3028" class="Symbol">(</a><a id="3029" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3034" href="BrouwerTree.Properties.html#3007" class="Bound">x</a><a id="3035" class="Symbol">)</a> <a id="3037" class="Symbol">(</a><a id="3038" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3043" href="BrouwerTree.Properties.html#3009" class="Bound">y</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">(</a><a id="3047" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3052" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3057" href="BrouwerTree.Properties.html#3011" class="Bound">p</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3066" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3071" href="BrouwerTree.Properties.html#3013" class="Bound">q</a><a id="3072" class="Symbol">)</a> <a id="3074" href="BrouwerTree.Properties.html#3015" class="Bound">i</a> <a id="3076" href="BrouwerTree.Properties.html#3017" class="Bound">j</a>

  <a id="predecessor.pred-decr-simple"></a><a id="3081" href="BrouwerTree.Properties.html#3081" class="Function">pred-decr-simple</a> <a id="3098" class="Symbol">:</a> <a id="3100" class="Symbol">∀</a> <a id="3102" href="BrouwerTree.Properties.html#3102" class="Bound">x</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3111" href="BrouwerTree.Properties.html#3102" class="Bound">x</a> <a id="3113" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3115" href="BrouwerTree.Properties.html#3102" class="Bound">x</a>
  <a id="3119" href="BrouwerTree.Properties.html#3081" class="Function">pred-decr-simple</a> <a id="3136" class="Symbol">=</a>
    <a id="3142" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="3150" class="Symbol">(λ</a> <a id="3153" href="BrouwerTree.Properties.html#3153" class="Bound">x</a> <a id="3155" class="Symbol">→</a> <a id="3157" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3162" href="BrouwerTree.Properties.html#3153" class="Bound">x</a> <a id="3164" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3166" href="BrouwerTree.Properties.html#3153" class="Bound">x</a><a id="3167" class="Symbol">)</a>
            <a id="3181" class="Symbol">(λ</a> <a id="3184" href="BrouwerTree.Properties.html#3184" class="Bound">_</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="3195" class="Symbol">)</a>
            <a id="3209" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
            <a id="3228" class="Symbol">(λ</a> <a id="3231" href="BrouwerTree.Properties.html#3231" class="Bound">_</a> <a id="3233" class="Symbol">→</a> <a id="3235" href="BrouwerTree.Properties.Core.html#1566" class="Function">≤-succ-incr-simple</a><a id="3253" class="Symbol">)</a>
            <a id="3267" class="Symbol">λ</a> <a id="3269" href="BrouwerTree.Properties.html#3269" class="Bound">_</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a>

  <a id="predecessor.succ-is-inj"></a><a id="3283" href="BrouwerTree.Properties.html#3283" class="Function">succ-is-inj</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">∀</a> <a id="3299" class="Symbol">{</a><a id="3300" href="BrouwerTree.Properties.html#3300" class="Bound">x</a> <a id="3302" href="BrouwerTree.Properties.html#3302" class="Bound">y</a><a id="3303" class="Symbol">}</a> <a id="3305" class="Symbol">→</a> <a id="3307" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3312" href="BrouwerTree.Properties.html#3300" class="Bound">x</a> <a id="3314" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3316" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3321" href="BrouwerTree.Properties.html#3302" class="Bound">y</a> <a id="3323" class="Symbol">→</a> <a id="3325" href="BrouwerTree.Properties.html#3300" class="Bound">x</a> <a id="3327" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3329" href="BrouwerTree.Properties.html#3302" class="Bound">y</a>
  <a id="3333" href="BrouwerTree.Properties.html#3283" class="Function">succ-is-inj</a> <a id="3345" class="Symbol">=</a> <a id="3347" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3352" href="BrouwerTree.Properties.html#2837" class="Function">pred</a>

  <a id="predecessor.pred-≤"></a><a id="3360" href="BrouwerTree.Properties.html#3360" class="Function">pred-≤</a> <a id="3367" class="Symbol">:</a> <a id="3369" class="Symbol">{</a><a id="3370" href="BrouwerTree.Properties.html#3370" class="Bound">x</a> <a id="3372" href="BrouwerTree.Properties.html#3372" class="Bound">y</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3379" class="Symbol">}</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="BrouwerTree.Properties.html#3372" class="Bound">y</a> <a id="3385" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3387" href="BrouwerTree.Properties.html#3370" class="Bound">x</a> <a id="3389" class="Symbol">→</a> <a id="3391" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3396" href="BrouwerTree.Properties.html#3372" class="Bound">y</a> <a id="3398" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3400" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3405" href="BrouwerTree.Properties.html#3370" class="Bound">x</a>
  <a id="3409" href="BrouwerTree.Properties.html#3360" class="Function">pred-≤</a> <a id="3416" class="Symbol">=</a>
    <a id="3422" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="3428" class="Symbol">(λ</a> <a id="3431" class="Symbol">{</a><a id="3432" href="BrouwerTree.Properties.html#3432" class="Bound">y</a><a id="3433" class="Symbol">}</a> <a id="3435" class="Symbol">{</a><a id="3436" href="BrouwerTree.Properties.html#3436" class="Bound">x</a><a id="3437" class="Symbol">}</a> <a id="3439" href="BrouwerTree.Properties.html#3439" class="Bound">y≤x</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3450" href="BrouwerTree.Properties.html#3432" class="Bound">y</a> <a id="3452" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3454" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3459" href="BrouwerTree.Properties.html#3436" class="Bound">x</a><a id="3460" class="Symbol">)</a>
          <a id="3472" class="Symbol">(λ</a> <a id="3475" href="BrouwerTree.Properties.html#3475" class="Bound">_</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="3486" class="Symbol">)</a>
          <a id="3498" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
          <a id="3515" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a>
          <a id="3533" class="Symbol">(λ</a> <a id="3536" href="BrouwerTree.Properties.html#3536" class="Bound">y≤x</a> <a id="3540" href="BrouwerTree.Properties.html#3540" class="Bound">_</a> <a id="3542" class="Symbol">→</a> <a id="3544" href="BrouwerTree.Properties.html#3536" class="Bound">y≤x</a><a id="3547" class="Symbol">)</a>
          <a id="3559" class="Symbol">(λ</a> <a id="3562" class="Symbol">{</a><a id="3563" href="BrouwerTree.Properties.html#3563" class="Bound">y</a><a id="3564" class="Symbol">}</a> <a id="3566" href="BrouwerTree.Properties.html#3566" class="Bound">f</a> <a id="3568" class="Symbol">{</a><a id="3569" href="BrouwerTree.Properties.html#3569" class="Bound">f↑</a><a id="3571" class="Symbol">}</a> <a id="3573" class="Symbol">{</a><a id="3574" href="BrouwerTree.Properties.html#3574" class="Bound">k</a><a id="3575" class="Symbol">}</a> <a id="3577" href="BrouwerTree.Properties.html#3577" class="Bound">y≤fk</a> <a id="3582" href="BrouwerTree.Properties.html#3582" class="Bound">py≤pfk</a> <a id="3589" class="Symbol">→</a>
             <a id="3604" href="BrouwerTree.Core.html#1385" class="InductiveConstructor">≤-cocone</a> <a id="3613" class="Symbol">{</a><a id="3614" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3619" href="BrouwerTree.Properties.html#3563" class="Bound">y</a><a id="3620" class="Symbol">}</a> <a id="3622" href="BrouwerTree.Properties.html#3566" class="Bound">f</a> <a id="3624" class="Symbol">{</a><a id="3625" href="BrouwerTree.Properties.html#3569" class="Bound">f↑</a><a id="3627" class="Symbol">}</a> <a id="3629" class="Symbol">{</a><a id="3630" href="BrouwerTree.Properties.html#3574" class="Bound">k</a><a id="3631" class="Symbol">}</a> <a id="3633" class="Symbol">(</a><a id="3634" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="3642" class="Symbol">(</a><a id="3643" href="BrouwerTree.Properties.html#3081" class="Function">pred-decr-simple</a> <a id="3660" href="BrouwerTree.Properties.html#3563" class="Bound">y</a><a id="3661" class="Symbol">)</a> <a id="3663" href="BrouwerTree.Properties.html#3577" class="Bound">y≤fk</a><a id="3667" class="Symbol">))</a>
          <a id="3680" class="Symbol">(λ</a> <a id="3683" href="BrouwerTree.Properties.html#3683" class="Bound">f</a> <a id="3685" class="Symbol">{</a><a id="3686" href="BrouwerTree.Properties.html#3686" class="Bound">f↑</a><a id="3688" class="Symbol">}</a> <a id="3690" class="Symbol">{</a><a id="3691" href="BrouwerTree.Properties.html#3691" class="Bound">x</a><a id="3692" class="Symbol">}</a> <a id="3694" href="BrouwerTree.Properties.html#3694" class="Bound">f≤x</a> <a id="3698" href="BrouwerTree.Properties.html#3698" class="Bound">pf≤px</a> <a id="3704" href="BrouwerTree.Properties.html#3704" class="Bound">f≤psx</a> <a id="3710" class="Symbol">→</a> <a id="3712" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="3723" href="BrouwerTree.Properties.html#3683" class="Bound">f</a> <a id="3725" class="Symbol">{</a><a id="3726" href="BrouwerTree.Properties.html#3686" class="Bound">f↑</a><a id="3728" class="Symbol">}</a> <a id="3730" class="Symbol">{</a><a id="3731" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3736" href="BrouwerTree.Properties.html#3691" class="Bound">x</a><a id="3737" class="Symbol">}</a> <a id="3739" class="Symbol">λ</a> <a id="3741" href="BrouwerTree.Properties.html#3741" class="Bound">k</a> <a id="3743" class="Symbol">→</a>
             <a id="3758" href="BrouwerTree.Properties.html#3683" class="Bound">f</a> <a id="3760" href="BrouwerTree.Properties.html#3741" class="Bound">k</a>              <a id="3775" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="3778" href="BrouwerTree.Properties.html#3704" class="Bound">f≤psx</a> <a id="3784" href="BrouwerTree.Properties.html#3741" class="Bound">k</a> <a id="3786" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="3801" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3806" class="Symbol">(</a><a id="3807" href="BrouwerTree.Properties.html#3683" class="Bound">f</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3814" href="BrouwerTree.Properties.html#3741" class="Bound">k</a><a id="3815" class="Symbol">))</a> <a id="3818" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="3821" href="BrouwerTree.Properties.html#3698" class="Bound">pf≤px</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3832" href="BrouwerTree.Properties.html#3741" class="Bound">k</a><a id="3833" class="Symbol">)</a> <a id="3835" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
             <a id="3850" href="BrouwerTree.Properties.html#2837" class="Function">pred</a> <a id="3855" href="BrouwerTree.Properties.html#3691" class="Bound">x</a>           <a id="3867" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a><a id="3869" class="Symbol">)</a>

  <a id="predecessor.≤-succ-mono⁻¹-alt"></a><a id="3874" href="BrouwerTree.Properties.html#3874" class="Function">≤-succ-mono⁻¹-alt</a> <a id="3892" class="Symbol">:</a> <a id="3894" class="Symbol">∀</a> <a id="3896" class="Symbol">{</a><a id="3897" href="BrouwerTree.Properties.html#3897" class="Bound">x</a> <a id="3899" href="BrouwerTree.Properties.html#3899" class="Bound">y</a><a id="3900" class="Symbol">}</a> <a id="3902" class="Symbol">→</a> <a id="3904" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3909" href="BrouwerTree.Properties.html#3897" class="Bound">x</a> <a id="3911" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3913" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3918" href="BrouwerTree.Properties.html#3899" class="Bound">y</a> <a id="3920" class="Symbol">→</a> <a id="3922" href="BrouwerTree.Properties.html#3897" class="Bound">x</a> <a id="3924" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3926" href="BrouwerTree.Properties.html#3899" class="Bound">y</a>
  <a id="3930" href="BrouwerTree.Properties.html#3874" class="Function">≤-succ-mono⁻¹-alt</a> <a id="3948" class="Symbol">=</a> <a id="3950" href="BrouwerTree.Properties.html#3360" class="Function">pred-≤</a>

<a id="3958" class="Comment">{- Distinguishing the constructors -}</a>

<a id="isZero&#39;"></a><a id="3997" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4019" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="4026" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4034" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="4039" class="Symbol">=</a> <a id="4041" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="4046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4048" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="4059" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4067" class="Symbol">(</a><a id="4068" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4073" href="BrouwerTree.Properties.html#4073" class="Bound">x</a><a id="4074" class="Symbol">)</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="4080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4082" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="4090" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4098" class="Symbol">(</a><a id="4099" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4105" href="BrouwerTree.Properties.html#4105" class="Bound">f</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">=</a> <a id="4110" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="4112" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4114" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="4122" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4130" class="Symbol">(</a><a id="4131" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="4137" href="BrouwerTree.Properties.html#4137" class="Bound">f</a> <a id="4139" href="BrouwerTree.Properties.html#4139" class="Bound">g</a> <a id="4141" href="BrouwerTree.Properties.html#4141" class="Bound">x</a> <a id="4143" href="BrouwerTree.Properties.html#4143" class="Bound">i</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">=</a> <a id="4148" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="4150" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4152" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="4160" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4168" class="Symbol">(</a><a id="4169" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4175" href="BrouwerTree.Properties.html#4175" class="Bound">x</a> <a id="4177" href="BrouwerTree.Properties.html#4177" class="Bound">y</a> <a id="4179" href="BrouwerTree.Properties.html#4179" class="Bound">p</a> <a id="4181" href="BrouwerTree.Properties.html#4181" class="Bound">q</a> <a id="4183" href="BrouwerTree.Properties.html#4183" class="Bound">i</a> <a id="4185" href="BrouwerTree.Properties.html#4185" class="Bound">j</a><a id="4186" class="Symbol">)</a> <a id="4188" class="Symbol">=</a>
  <a id="4192" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="4206" class="Symbol">{</a><a id="4207" class="Argument">A</a> <a id="4209" class="Symbol">=</a> <a id="4211" class="Symbol">λ</a> <a id="4213" href="BrouwerTree.Properties.html#4213" class="Bound">i</a> <a id="4215" href="BrouwerTree.Properties.html#4215" class="Bound">j</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4225" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="4231" class="Symbol">}</a>
                <a id="4249" class="Symbol">(λ</a> <a id="4252" href="BrouwerTree.Properties.html#4252" class="Bound">i</a> <a id="4254" href="BrouwerTree.Properties.html#4254" class="Bound">j</a> <a id="4256" class="Symbol">→</a> <a id="4258" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="4268" class="Symbol">)</a>
                <a id="4286" class="Symbol">(λ</a> <a id="4289" href="BrouwerTree.Properties.html#4289" class="Bound">j</a> <a id="4291" class="Symbol">→</a> <a id="4293" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4301" class="Symbol">(</a><a id="4302" href="BrouwerTree.Properties.html#4179" class="Bound">p</a> <a id="4304" href="BrouwerTree.Properties.html#4289" class="Bound">j</a><a id="4305" class="Symbol">))</a>
                <a id="4324" class="Symbol">(λ</a> <a id="4327" href="BrouwerTree.Properties.html#4327" class="Bound">j</a> <a id="4329" class="Symbol">→</a> <a id="4331" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4339" class="Symbol">(</a><a id="4340" href="BrouwerTree.Properties.html#4181" class="Bound">q</a> <a id="4342" href="BrouwerTree.Properties.html#4327" class="Bound">j</a><a id="4343" class="Symbol">))</a>
                <a id="4362" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="4383" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="4404" href="BrouwerTree.Properties.html#4183" class="Bound">i</a> <a id="4406" href="BrouwerTree.Properties.html#4185" class="Bound">j</a>

<a id="isZero"></a><a id="4409" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4416" class="Symbol">:</a> <a id="4418" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4422" class="Symbol">→</a> <a id="4424" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="4429" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4436" href="BrouwerTree.Properties.html#4436" class="Bound">x</a> <a id="4438" class="Symbol">=</a> <a id="4440" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4444" class="Symbol">(</a><a id="4445" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4453" href="BrouwerTree.Properties.html#4436" class="Bound">x</a><a id="4454" class="Symbol">)</a>

<a id="isProp⟨isZero⟩"></a><a id="4457" href="BrouwerTree.Properties.html#4457" class="Function">isProp⟨isZero⟩</a> <a id="4472" class="Symbol">:</a> <a id="4474" class="Symbol">{</a><a id="4475" href="BrouwerTree.Properties.html#4475" class="Bound">x</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4482" class="Symbol">}</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4493" class="Symbol">(</a><a id="4494" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4501" href="BrouwerTree.Properties.html#4475" class="Bound">x</a><a id="4502" class="Symbol">)</a>
<a id="4504" href="BrouwerTree.Properties.html#4457" class="Function">isProp⟨isZero⟩</a> <a id="4519" class="Symbol">{</a><a id="4520" href="BrouwerTree.Properties.html#4520" class="Bound">x</a><a id="4521" class="Symbol">}</a> <a id="4523" class="Symbol">=</a> <a id="4525" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="4529" class="Symbol">(</a><a id="4530" href="BrouwerTree.Properties.html#3997" class="Function">isZero&#39;</a> <a id="4538" href="BrouwerTree.Properties.html#4520" class="Bound">x</a><a id="4539" class="Symbol">)</a>

<a id="zero≠succ"></a><a id="4542" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="4552" class="Symbol">:</a> <a id="4554" class="Symbol">∀</a> <a id="4556" class="Symbol">{</a><a id="4557" href="BrouwerTree.Properties.html#4557" class="Bound">x</a><a id="4558" class="Symbol">}</a> <a id="4560" class="Symbol">→</a> <a id="4562" class="InductiveConstructor">zero</a> <a id="4567" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4569" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="4574" href="BrouwerTree.Properties.html#4557" class="Bound">x</a> <a id="4576" class="Symbol">→</a> <a id="4578" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="4580" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="4590" class="Symbol">{</a><a id="4591" href="BrouwerTree.Properties.html#4591" class="Bound">x</a><a id="4592" class="Symbol">}</a> <a id="4594" href="BrouwerTree.Properties.html#4594" class="Bound">z≡sx</a> <a id="4599" class="Symbol">=</a> <a id="4601" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4607" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4614" href="BrouwerTree.Properties.html#4594" class="Bound">z≡sx</a> <a id="4619" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="zero≠lim"></a><a id="4623" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="4632" class="Symbol">:</a> <a id="4634" class="Symbol">∀</a> <a id="4636" class="Symbol">{</a><a id="4637" href="BrouwerTree.Properties.html#4637" class="Bound">f</a> <a id="4639" href="BrouwerTree.Properties.html#4639" class="Bound">f↑</a><a id="4641" class="Symbol">}</a> <a id="4643" class="Symbol">→</a> <a id="4645" class="InductiveConstructor">zero</a> <a id="4650" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4652" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="4658" href="BrouwerTree.Properties.html#4637" class="Bound">f</a> <a id="4660" class="Symbol">{</a><a id="4661" href="BrouwerTree.Properties.html#4639" class="Bound">f↑</a><a id="4663" class="Symbol">}</a> <a id="4665" class="Symbol">→</a> <a id="4667" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="4669" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="4678" class="Symbol">{</a><a id="4679" href="BrouwerTree.Properties.html#4679" class="Bound">f</a><a id="4680" class="Symbol">}</a> <a id="4682" class="Symbol">{</a><a id="4683" href="BrouwerTree.Properties.html#4683" class="Bound">f↑</a><a id="4685" class="Symbol">}</a> <a id="4687" href="BrouwerTree.Properties.html#4687" class="Bound">zero≡⊔f</a> <a id="4695" class="Symbol">=</a> <a id="4697" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4703" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4710" href="BrouwerTree.Properties.html#4687" class="Bound">zero≡⊔f</a> <a id="4718" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="isZero-correct"></a><a id="4722" href="BrouwerTree.Properties.html#4722" class="Function">isZero-correct</a> <a id="4737" class="Symbol">:</a> <a id="4739" class="Symbol">∀</a> <a id="4741" class="Symbol">{</a><a id="4742" href="BrouwerTree.Properties.html#4742" class="Bound">x</a><a id="4743" class="Symbol">}</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4754" href="BrouwerTree.Properties.html#4742" class="Bound">x</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="BrouwerTree.Properties.html#4742" class="Bound">x</a> <a id="4760" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4762" class="InductiveConstructor">zero</a>
<a id="4767" href="BrouwerTree.Properties.html#4722" class="Function">isZero-correct</a> <a id="4782" class="Symbol">{</a><a id="4783" href="BrouwerTree.Properties.html#4783" class="Bound">x</a><a id="4784" class="Symbol">}</a> <a id="4786" href="BrouwerTree.Properties.html#4786" class="Bound">iZ⟨x⟩</a> <a id="4792" class="Symbol">=</a>
  <a id="4796" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="4804" class="Symbol">(λ</a> <a id="4807" href="BrouwerTree.Properties.html#4807" class="Bound">x</a> <a id="4809" class="Symbol">→</a> <a id="4811" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4818" href="BrouwerTree.Properties.html#4807" class="Bound">x</a> <a id="4820" class="Symbol">→</a> <a id="4822" href="BrouwerTree.Properties.html#4807" class="Bound">x</a> <a id="4824" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4826" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4830" class="Symbol">)</a>
          <a id="4842" class="Symbol">(λ</a> <a id="4845" href="BrouwerTree.Properties.html#4845" class="Bound">x</a> <a id="4847" class="Symbol">→</a> <a id="4849" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4857" class="Symbol">(λ</a> <a id="4860" href="BrouwerTree.Properties.html#4860" class="Bound">_</a> <a id="4862" class="Symbol">→</a> <a id="4864" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="4870" href="BrouwerTree.Properties.html#4845" class="Bound">x</a> <a id="4872" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="4876" class="Symbol">))</a>
          <a id="4889" class="Symbol">(λ</a> <a id="4892" href="BrouwerTree.Properties.html#4892" class="Bound">_</a> <a id="4894" class="Symbol">→</a> <a id="4896" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4900" class="Symbol">)</a>
          <a id="4912" class="Symbol">(λ</a> <a id="4915" href="BrouwerTree.Properties.html#4915" class="Bound">_</a> <a id="4917" class="Symbol">())</a>
          <a id="4931" class="Symbol">(λ</a> <a id="4934" href="BrouwerTree.Properties.html#4934" class="Bound">_</a> <a id="4936" class="Symbol">())</a>
          <a id="4950" href="BrouwerTree.Properties.html#4783" class="Bound">x</a> <a id="4952" href="BrouwerTree.Properties.html#4786" class="Bound">iZ⟨x⟩</a>

<a id="isDec⟨isZero⟩"></a><a id="4959" href="BrouwerTree.Properties.html#4959" class="Function">isDec⟨isZero⟩</a> <a id="4973" class="Symbol">:</a> <a id="4975" class="Symbol">(</a><a id="4976" href="BrouwerTree.Properties.html#4976" class="Bound">x</a> <a id="4978" class="Symbol">:</a> <a id="4980" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4983" class="Symbol">)</a> <a id="4985" class="Symbol">→</a> <a id="4987" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4991" class="Symbol">(</a><a id="4992" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="4999" href="BrouwerTree.Properties.html#4976" class="Bound">x</a><a id="5000" class="Symbol">)</a>
<a id="5002" href="BrouwerTree.Properties.html#4959" class="Function">isDec⟨isZero⟩</a> <a id="5016" class="Symbol">=</a> <a id="5018" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="5026" class="Symbol">(λ</a> <a id="5029" href="BrouwerTree.Properties.html#5029" class="Bound">x</a> <a id="5031" class="Symbol">→</a> <a id="5033" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5037" class="Symbol">(</a><a id="5038" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="5045" href="BrouwerTree.Properties.html#5029" class="Bound">x</a><a id="5046" class="Symbol">))</a> <a id="5049" class="Symbol">(λ</a> <a id="5052" href="BrouwerTree.Properties.html#5052" class="Bound">x</a> <a id="5054" class="Symbol">→</a> <a id="5056" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="5066" class="Symbol">(</a><a id="5067" href="BrouwerTree.Properties.html#4457" class="Function">isProp⟨isZero⟩</a> <a id="5082" class="Symbol">{</a><a id="5083" href="BrouwerTree.Properties.html#5052" class="Bound">x</a><a id="5084" class="Symbol">}))</a>
                  <a id="5106" class="Symbol">(</a><a id="5107" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5111" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="5113" class="Symbol">)</a>
                  <a id="5133" class="Symbol">(λ</a> <a id="5136" href="BrouwerTree.Properties.html#5136" class="Bound">_</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5143" class="Symbol">λ</a> <a id="5145" class="Symbol">())</a>
                  <a id="5167" class="Symbol">(λ</a> <a id="5170" href="BrouwerTree.Properties.html#5170" class="Bound">_</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5177" class="Symbol">λ</a> <a id="5179" class="Symbol">())</a>

<a id="decZero"></a><a id="5184" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="5192" class="Symbol">:</a> <a id="5194" class="Symbol">(</a><a id="5195" href="BrouwerTree.Properties.html#5195" class="Bound">x</a> <a id="5197" class="Symbol">:</a> <a id="5199" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">→</a> <a id="5206" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5210" class="Symbol">(</a><a id="5211" href="BrouwerTree.Properties.html#5195" class="Bound">x</a> <a id="5213" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5215" class="InductiveConstructor">zero</a><a id="5219" class="Symbol">)</a>
<a id="5221" href="BrouwerTree.Properties.html#5184" class="Function">decZero</a> <a id="5229" href="BrouwerTree.Properties.html#5229" class="Bound">x</a> <a id="5231" class="Symbol">=</a> <a id="5233" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="5240" href="BrouwerTree.Properties.html#4722" class="Function">isZero-correct</a> <a id="5255" class="Symbol">(λ</a> <a id="5258" href="BrouwerTree.Properties.html#5258" class="Bound">¬isZ</a> <a id="5263" href="BrouwerTree.Properties.html#5263" class="Bound">x≡zero</a> <a id="5270" class="Symbol">→</a> <a id="5272" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5278" class="Symbol">(λ</a> <a id="5281" href="BrouwerTree.Properties.html#5281" class="Bound">z</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="5292" href="BrouwerTree.Properties.html#5281" class="Bound">z</a> <a id="5294" class="Symbol">→</a> <a id="5296" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5297" class="Symbol">)</a> <a id="5299" href="BrouwerTree.Properties.html#5263" class="Bound">x≡zero</a> <a id="5306" href="BrouwerTree.Properties.html#5258" class="Bound">¬isZ</a> <a id="5311" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="5313" class="Symbol">)</a>
                   <a id="5334" class="Symbol">(</a><a id="5335" href="BrouwerTree.Properties.html#4959" class="Function">isDec⟨isZero⟩</a> <a id="5349" href="BrouwerTree.Properties.html#5229" class="Bound">x</a><a id="5350" class="Symbol">)</a>


<a id="isSucc&#39;"></a><a id="5354" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5362" class="Symbol">:</a> <a id="5364" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="5368" class="Symbol">→</a> <a id="5370" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5376" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="5383" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5391" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="5400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5402" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="5410" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5418" class="Symbol">(</a><a id="5419" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5424" href="BrouwerTree.Properties.html#5424" class="Bound">x</a><a id="5425" class="Symbol">)</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5436" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="5447" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5455" class="Symbol">(</a><a id="5456" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5462" href="BrouwerTree.Properties.html#5462" class="Bound">f</a><a id="5463" class="Symbol">)</a> <a id="5465" class="Symbol">=</a> <a id="5467" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="5469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5471" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="5479" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5487" class="Symbol">(</a><a id="5488" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="5494" href="BrouwerTree.Properties.html#5494" class="Bound">f</a> <a id="5496" href="BrouwerTree.Properties.html#5496" class="Bound">g</a> <a id="5498" href="BrouwerTree.Properties.html#5498" class="Bound">x</a> <a id="5500" href="BrouwerTree.Properties.html#5500" class="Bound">i</a><a id="5501" class="Symbol">)</a> <a id="5503" class="Symbol">=</a> <a id="5505" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="5507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5509" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="5517" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5525" class="Symbol">(</a><a id="5526" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="5532" href="BrouwerTree.Properties.html#5532" class="Bound">x</a> <a id="5534" href="BrouwerTree.Properties.html#5534" class="Bound">y</a> <a id="5536" href="BrouwerTree.Properties.html#5536" class="Bound">p</a> <a id="5538" href="BrouwerTree.Properties.html#5538" class="Bound">q</a> <a id="5540" href="BrouwerTree.Properties.html#5540" class="Bound">i</a> <a id="5542" href="BrouwerTree.Properties.html#5542" class="Bound">j</a><a id="5543" class="Symbol">)</a> <a id="5545" class="Symbol">=</a>
  <a id="5549" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="5563" class="Symbol">{</a><a id="5564" class="Argument">A</a> <a id="5566" class="Symbol">=</a> <a id="5568" class="Symbol">λ</a> <a id="5570" href="BrouwerTree.Properties.html#5570" class="Bound">i</a> <a id="5572" href="BrouwerTree.Properties.html#5572" class="Bound">j</a> <a id="5574" class="Symbol">→</a> <a id="5576" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5582" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="5588" class="Symbol">}</a>
                <a id="5606" class="Symbol">(λ</a> <a id="5609" href="BrouwerTree.Properties.html#5609" class="Bound">i</a> <a id="5611" href="BrouwerTree.Properties.html#5611" class="Bound">j</a> <a id="5613" class="Symbol">→</a> <a id="5615" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="5625" class="Symbol">)</a>
                <a id="5643" class="Symbol">(λ</a> <a id="5646" href="BrouwerTree.Properties.html#5646" class="Bound">j</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5658" class="Symbol">(</a><a id="5659" href="BrouwerTree.Properties.html#5536" class="Bound">p</a> <a id="5661" href="BrouwerTree.Properties.html#5646" class="Bound">j</a><a id="5662" class="Symbol">))</a>
                <a id="5681" class="Symbol">(λ</a> <a id="5684" href="BrouwerTree.Properties.html#5684" class="Bound">j</a> <a id="5686" class="Symbol">→</a> <a id="5688" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5696" class="Symbol">(</a><a id="5697" href="BrouwerTree.Properties.html#5538" class="Bound">q</a> <a id="5699" href="BrouwerTree.Properties.html#5684" class="Bound">j</a><a id="5700" class="Symbol">))</a>
                <a id="5719" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="5740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="5761" href="BrouwerTree.Properties.html#5540" class="Bound">i</a> <a id="5763" href="BrouwerTree.Properties.html#5542" class="Bound">j</a>

<a id="isSucc"></a><a id="5766" href="BrouwerTree.Properties.html#5766" class="Function">isSucc</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="5779" class="Symbol">→</a> <a id="5781" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5786" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="5793" href="BrouwerTree.Properties.html#5766" class="Function">isSucc</a> <a id="5800" href="BrouwerTree.Properties.html#5800" class="Bound">x</a> <a id="5802" class="Symbol">=</a> <a id="5804" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5808" class="Symbol">(</a><a id="5809" href="BrouwerTree.Properties.html#5354" class="Function">isSucc&#39;</a> <a id="5817" href="BrouwerTree.Properties.html#5800" class="Bound">x</a><a id="5818" class="Symbol">)</a>

<a id="succ≠lim"></a><a id="5821" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a> <a id="5830" class="Symbol">:</a> <a id="5832" class="Symbol">∀</a> <a id="5834" class="Symbol">{</a><a id="5835" href="BrouwerTree.Properties.html#5835" class="Bound">x</a> <a id="5837" href="BrouwerTree.Properties.html#5837" class="Bound">f</a> <a id="5839" href="BrouwerTree.Properties.html#5839" class="Bound">f↑</a><a id="5841" class="Symbol">}</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="5850" href="BrouwerTree.Properties.html#5835" class="Bound">x</a> <a id="5852" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5854" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="5860" href="BrouwerTree.Properties.html#5837" class="Bound">f</a> <a id="5862" class="Symbol">{</a><a id="5863" href="BrouwerTree.Properties.html#5839" class="Bound">f↑</a><a id="5865" class="Symbol">}</a> <a id="5867" class="Symbol">→</a> <a id="5869" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="5871" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a> <a id="5880" href="BrouwerTree.Properties.html#5880" class="Bound">sx≡⊔f</a> <a id="5886" class="Symbol">=</a> <a id="5888" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5894" href="BrouwerTree.Properties.html#5766" class="Function">isSucc</a> <a id="5901" href="BrouwerTree.Properties.html#5880" class="Bound">sx≡⊔f</a> <a id="5907" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="5911" class="Comment">{- Successors and limits are not smaller or equal to zero. -}</a>

<a id="≤-isZero-function"></a><a id="5974" href="BrouwerTree.Properties.html#5974" class="Function">≤-isZero-function</a> <a id="5992" class="Symbol">:</a> <a id="5994" class="Symbol">∀</a> <a id="5996" class="Symbol">{</a><a id="5997" href="BrouwerTree.Properties.html#5997" class="Bound">x</a> <a id="5999" href="BrouwerTree.Properties.html#5999" class="Bound">y</a><a id="6000" class="Symbol">}</a> <a id="6002" class="Symbol">→</a> <a id="6004" href="BrouwerTree.Properties.html#5997" class="Bound">x</a> <a id="6006" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6008" href="BrouwerTree.Properties.html#5999" class="Bound">y</a> <a id="6010" class="Symbol">→</a> <a id="6012" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="6019" href="BrouwerTree.Properties.html#5999" class="Bound">y</a> <a id="6021" class="Symbol">→</a> <a id="6023" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="6030" href="BrouwerTree.Properties.html#5997" class="Bound">x</a>
<a id="6032" href="BrouwerTree.Properties.html#5974" class="Function">≤-isZero-function</a> <a id="6050" class="Symbol">{</a><a id="6051" href="BrouwerTree.Properties.html#6051" class="Bound">x</a><a id="6052" class="Symbol">}</a> <a id="6054" class="Symbol">{</a><a id="6055" href="BrouwerTree.Properties.html#6055" class="Bound">y</a><a id="6056" class="Symbol">}</a> <a id="6058" class="Symbol">=</a> <a id="6060" href="BrouwerTree.Base.html#1229" class="Function">≤-ind</a> <a id="6066" class="Symbol">(λ</a> <a id="6069" class="Symbol">{</a><a id="6070" href="BrouwerTree.Properties.html#6070" class="Bound">x</a><a id="6071" class="Symbol">}</a> <a id="6073" class="Symbol">{</a><a id="6074" href="BrouwerTree.Properties.html#6074" class="Bound">y</a><a id="6075" class="Symbol">}</a> <a id="6077" href="BrouwerTree.Properties.html#6077" class="Bound">x≤y</a> <a id="6081" class="Symbol">→</a> <a id="6083" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="6090" href="BrouwerTree.Properties.html#6074" class="Bound">y</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="6101" href="BrouwerTree.Properties.html#6070" class="Bound">x</a><a id="6102" class="Symbol">)</a>
                                  <a id="6138" class="Symbol">(λ</a> <a id="6141" class="Symbol">{</a><a id="6142" href="BrouwerTree.Properties.html#6142" class="Bound">x</a><a id="6143" class="Symbol">}</a> <a id="6145" href="BrouwerTree.Properties.html#6145" class="Bound">x≤y</a> <a id="6149" class="Symbol">→</a> <a id="6151" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="6159" class="Symbol">(</a><a id="6160" href="BrouwerTree.Properties.html#4457" class="Function">isProp⟨isZero⟩</a> <a id="6175" class="Symbol">{</a><a id="6176" href="BrouwerTree.Properties.html#6142" class="Bound">x</a><a id="6177" class="Symbol">}))</a>
                                  <a id="6215" class="Symbol">(λ</a> <a id="6218" href="BrouwerTree.Properties.html#6218" class="Bound">_</a> <a id="6220" class="Symbol">→</a> <a id="6222" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="6224" class="Symbol">)</a>
                                  <a id="6260" class="Symbol">(λ</a> <a id="6263" href="BrouwerTree.Properties.html#6263" class="Bound">ih₁</a> <a id="6267" href="BrouwerTree.Properties.html#6267" class="Bound">ih₂</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="BrouwerTree.Properties.html#6263" class="Bound">ih₁</a> <a id="6277" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6279" href="BrouwerTree.Properties.html#6267" class="Bound">ih₂</a><a id="6282" class="Symbol">)</a>
                                  <a id="6318" class="Symbol">(λ</a> <a id="6321" href="BrouwerTree.Properties.html#6321" class="Bound">_</a> <a id="6323" href="BrouwerTree.Properties.html#6323" class="Bound">_</a> <a id="6325" class="Symbol">())</a>
                                  <a id="6363" class="Symbol">(λ</a> <a id="6366" class="Symbol">{</a><a id="6367" href="BrouwerTree.Properties.html#6367" class="Bound">x</a><a id="6368" class="Symbol">}</a> <a id="6370" href="BrouwerTree.Properties.html#6370" class="Bound">f</a> <a id="6372" class="Symbol">{</a><a id="6373" href="BrouwerTree.Properties.html#6373" class="Bound">f↑</a><a id="6375" class="Symbol">}</a> <a id="6377" href="BrouwerTree.Properties.html#6377" class="Bound">x≤fk</a> <a id="6382" href="BrouwerTree.Properties.html#6382" class="Bound">ih</a> <a id="6385" class="Symbol">())</a>
                                  <a id="6423" class="Symbol">λ</a> <a id="6425" href="BrouwerTree.Properties.html#6425" class="Bound">f</a> <a id="6427" class="Symbol">{</a><a id="6428" href="BrouwerTree.Properties.html#6428" class="Bound">f↑</a><a id="6430" class="Symbol">}</a> <a id="6432" class="Symbol">{</a><a id="6433" href="BrouwerTree.Properties.html#6433" class="Bound">y</a><a id="6434" class="Symbol">}</a> <a id="6436" href="BrouwerTree.Properties.html#6436" class="Bound">f≤y</a> <a id="6440" href="BrouwerTree.Properties.html#6440" class="Bound">ih</a> <a id="6443" href="BrouwerTree.Properties.html#6443" class="Bound">ih↑</a> <a id="6447" href="BrouwerTree.Properties.html#6447" class="Bound">iZ⟨y⟩</a> <a id="6453" class="Symbol">→</a> <a id="6455" href="BrouwerTree.Properties.html#6443" class="Bound">ih↑</a> <a id="6459" class="Number">0</a> <a id="6461" class="Symbol">(</a><a id="6462" href="BrouwerTree.Properties.html#6440" class="Bound">ih</a> <a id="6465" class="Number">1</a> <a id="6467" href="BrouwerTree.Properties.html#6447" class="Bound">iZ⟨y⟩</a><a id="6472" class="Symbol">)</a>

<a id="succ≰zero-aux"></a><a id="6475" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6489" class="Symbol">:</a> <a id="6491" class="Symbol">∀</a> <a id="6493" class="Symbol">{</a><a id="6494" href="BrouwerTree.Properties.html#6494" class="Bound">x</a> <a id="6496" href="BrouwerTree.Properties.html#6496" class="Bound">y</a> <a id="6498" href="BrouwerTree.Properties.html#6498" class="Bound">z</a><a id="6499" class="Symbol">}</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="BrouwerTree.Properties.html#6496" class="Bound">y</a> <a id="6505" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6507" href="BrouwerTree.Properties.html#6498" class="Bound">z</a> <a id="6509" class="Symbol">→</a> <a id="6511" href="BrouwerTree.Properties.html#6496" class="Bound">y</a> <a id="6513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6515" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6520" href="BrouwerTree.Properties.html#6494" class="Bound">x</a> <a id="6522" class="Symbol">→</a> <a id="6524" href="BrouwerTree.Properties.html#4409" class="Function">isZero</a> <a id="6531" href="BrouwerTree.Properties.html#6498" class="Bound">z</a> <a id="6533" class="Symbol">→</a> <a id="6535" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6537" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6551" class="Symbol">{</a><a id="6552" href="BrouwerTree.Properties.html#6552" class="Bound">x</a><a id="6553" class="Symbol">}</a> <a id="6555" class="Symbol">{</a><a id="6556" class="DottedPattern Symbol">.</a><a id="6557" href="BrouwerTree.Core.html#998" class="DottedPattern InductiveConstructor">zero</a><a id="6561" class="Symbol">}</a> <a id="6563" class="Symbol">{</a><a id="6564" href="BrouwerTree.Properties.html#6564" class="Bound">z</a><a id="6565" class="Symbol">}</a> <a id="6567" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="6574" href="BrouwerTree.Properties.html#6574" class="Bound">y≡sx</a> <a id="6579" href="BrouwerTree.Properties.html#6579" class="Bound">iZ⟨z⟩</a> <a id="6585" class="Symbol">=</a> <a id="6587" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="6597" href="BrouwerTree.Properties.html#6574" class="Bound">y≡sx</a>
<a id="6602" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6616" class="Symbol">{</a><a id="6617" href="BrouwerTree.Properties.html#6617" class="Bound">x</a><a id="6618" class="Symbol">}</a> <a id="6620" class="Symbol">{</a><a id="6621" href="BrouwerTree.Properties.html#6621" class="Bound">y</a><a id="6622" class="Symbol">}</a> <a id="6624" class="Symbol">{</a><a id="6625" href="BrouwerTree.Properties.html#6625" class="Bound">z</a><a id="6626" class="Symbol">}</a> <a id="6628" class="Symbol">(</a><a id="6629" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="6637" class="Symbol">{</a><a id="6638" href="BrouwerTree.Properties.html#6621" class="Bound">y</a><a id="6639" class="Symbol">}</a> <a id="6641" class="Symbol">{</a><a id="6642" href="BrouwerTree.Properties.html#6642" class="Bound">y₁</a><a id="6644" class="Symbol">}</a> <a id="6646" class="Symbol">{</a><a id="6647" href="BrouwerTree.Properties.html#6625" class="Bound">z</a><a id="6648" class="Symbol">}</a> <a id="6650" href="BrouwerTree.Properties.html#6650" class="Bound">y≤y₁</a> <a id="6655" href="BrouwerTree.Properties.html#6655" class="Bound">y₁≤z</a><a id="6659" class="Symbol">)</a> <a id="6661" href="BrouwerTree.Properties.html#6661" class="Bound">y≡sx</a> <a id="6666" href="BrouwerTree.Properties.html#6666" class="Bound">iZ⟨z⟩</a> <a id="6672" class="Symbol">=</a>
    <a id="6678" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6692" href="BrouwerTree.Properties.html#6650" class="Bound">y≤y₁</a> <a id="6697" href="BrouwerTree.Properties.html#6661" class="Bound">y≡sx</a> <a id="6702" class="Symbol">(</a><a id="6703" href="BrouwerTree.Properties.html#5974" class="Function">≤-isZero-function</a> <a id="6721" href="BrouwerTree.Properties.html#6655" class="Bound">y₁≤z</a> <a id="6726" href="BrouwerTree.Properties.html#6666" class="Bound">iZ⟨z⟩</a><a id="6731" class="Symbol">)</a>
<a id="6733" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6747" class="Symbol">{</a><a id="6748" href="BrouwerTree.Properties.html#6748" class="Bound">x</a><a id="6749" class="Symbol">}</a> <a id="6751" class="Symbol">{</a><a id="6752" class="DottedPattern Symbol">.(</a><a id="6754" href="BrouwerTree.Core.html#1036" class="DottedPattern InductiveConstructor">limit</a> <a id="6760" href="BrouwerTree.Properties.html#6780" class="DottedPattern Bound">f</a><a id="6761" class="DottedPattern Symbol">)</a><a id="6762" class="Symbol">}</a> <a id="6764" class="Symbol">{</a><a id="6765" href="BrouwerTree.Properties.html#6765" class="Bound">z</a><a id="6766" class="Symbol">}</a> <a id="6768" class="Symbol">(</a><a id="6769" href="BrouwerTree.Core.html#1451" class="InductiveConstructor">≤-limiting</a> <a id="6780" href="BrouwerTree.Properties.html#6780" class="Bound">f</a> <a id="6782" href="BrouwerTree.Properties.html#6782" class="Bound">x₁</a><a id="6784" class="Symbol">)</a> <a id="6786" href="BrouwerTree.Properties.html#6786" class="Bound">y≡sx</a> <a id="6791" href="BrouwerTree.Properties.html#6791" class="Bound">iZ⟨z⟩</a> <a id="6797" class="Symbol">=</a> <a id="6799" href="BrouwerTree.Properties.html#5821" class="Function">succ≠lim</a> <a id="6808" class="Symbol">(</a><a id="6809" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6813" href="BrouwerTree.Properties.html#6786" class="Bound">y≡sx</a><a id="6817" class="Symbol">)</a>
<a id="6819" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6833" class="Symbol">{</a><a id="6834" href="BrouwerTree.Properties.html#6834" class="Bound">x</a><a id="6835" class="Symbol">}</a> <a id="6837" class="Symbol">{</a><a id="6838" href="BrouwerTree.Properties.html#6838" class="Bound">y</a><a id="6839" class="Symbol">}</a> <a id="6841" class="Symbol">{</a><a id="6842" href="BrouwerTree.Properties.html#6842" class="Bound">z</a><a id="6843" class="Symbol">}</a> <a id="6845" class="Symbol">(</a><a id="6846" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="6854" href="BrouwerTree.Properties.html#6854" class="Bound">y≤z</a> <a id="6858" href="BrouwerTree.Properties.html#6858" class="Bound">y≤z₁</a> <a id="6863" href="BrouwerTree.Properties.html#6863" class="Bound">i</a><a id="6864" class="Symbol">)</a> <a id="6866" href="BrouwerTree.Properties.html#6866" class="Bound">y≡sx</a> <a id="6871" href="BrouwerTree.Properties.html#6871" class="Bound">iZ⟨z⟩</a> <a id="6877" class="Symbol">=</a>
    <a id="6883" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="6891" class="Symbol">(</a><a id="6892" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6906" href="BrouwerTree.Properties.html#6854" class="Bound">y≤z</a> <a id="6910" href="BrouwerTree.Properties.html#6866" class="Bound">y≡sx</a> <a id="6915" href="BrouwerTree.Properties.html#6871" class="Bound">iZ⟨z⟩</a><a id="6920" class="Symbol">)</a> <a id="6922" class="Symbol">(</a><a id="6923" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="6937" href="BrouwerTree.Properties.html#6858" class="Bound">y≤z₁</a> <a id="6942" href="BrouwerTree.Properties.html#6866" class="Bound">y≡sx</a> <a id="6947" href="BrouwerTree.Properties.html#6871" class="Bound">iZ⟨z⟩</a><a id="6952" class="Symbol">)</a> <a id="6954" href="BrouwerTree.Properties.html#6863" class="Bound">i</a>

<a id="succ≰zero"></a><a id="6957" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="6967" class="Symbol">:</a> <a id="6969" class="Symbol">∀</a> <a id="6971" class="Symbol">{</a><a id="6972" href="BrouwerTree.Properties.html#6972" class="Bound">x</a><a id="6973" class="Symbol">}</a> <a id="6975" class="Symbol">→</a> <a id="6977" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6982" href="BrouwerTree.Properties.html#6972" class="Bound">x</a> <a id="6984" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6986" class="InductiveConstructor">zero</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6995" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="7005" class="Symbol">{</a><a id="7006" href="BrouwerTree.Properties.html#7006" class="Bound">x</a><a id="7007" class="Symbol">}</a> <a id="7009" href="BrouwerTree.Properties.html#7009" class="Bound">sx≤z</a> <a id="7014" class="Symbol">=</a> <a id="7016" href="BrouwerTree.Properties.html#6475" class="Function">succ≰zero-aux</a> <a id="7030" href="BrouwerTree.Properties.html#7009" class="Bound">sx≤z</a> <a id="7035" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7040" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="x≮zero"></a><a id="7044" href="BrouwerTree.Properties.html#7044" class="Function">x≮zero</a> <a id="7051" class="Symbol">:</a> <a id="7053" class="Symbol">∀</a> <a id="7055" class="Symbol">{</a><a id="7056" href="BrouwerTree.Properties.html#7056" class="Bound">x</a><a id="7057" class="Symbol">}</a> <a id="7059" class="Symbol">→</a> <a id="7061" href="BrouwerTree.Properties.html#7056" class="Bound">x</a> <a id="7063" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7065" class="InductiveConstructor">zero</a> <a id="7070" class="Symbol">→</a> <a id="7072" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="7074" href="BrouwerTree.Properties.html#7044" class="Function">x≮zero</a> <a id="7081" class="Symbol">=</a> <a id="7083" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a>

<a id="x≤zero→x≡zero"></a><a id="7094" href="BrouwerTree.Properties.html#7094" class="Function">x≤zero→x≡zero</a> <a id="7108" class="Symbol">:</a> <a id="7110" class="Symbol">∀</a> <a id="7112" class="Symbol">{</a><a id="7113" href="BrouwerTree.Properties.html#7113" class="Bound">x</a><a id="7114" class="Symbol">}</a> <a id="7116" class="Symbol">→</a> <a id="7118" href="BrouwerTree.Properties.html#7113" class="Bound">x</a> <a id="7120" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7122" class="InductiveConstructor">zero</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="BrouwerTree.Properties.html#7113" class="Bound">x</a> <a id="7131" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7133" class="InductiveConstructor">zero</a>
<a id="7138" href="BrouwerTree.Properties.html#7094" class="Function">x≤zero→x≡zero</a> <a id="7152" href="BrouwerTree.Properties.html#7152" class="Bound">x≤zero</a> <a id="7159" class="Symbol">=</a> <a id="7161" href="BrouwerTree.Properties.html#4722" class="Function">isZero-correct</a> <a id="7176" class="Symbol">(</a><a id="7177" href="BrouwerTree.Properties.html#5974" class="Function">≤-isZero-function</a> <a id="7195" href="BrouwerTree.Properties.html#7152" class="Bound">x≤zero</a> <a id="7202" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="7204" class="Symbol">)</a>

<a id="lim≰zero"></a><a id="7207" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7216" class="Symbol">:</a> <a id="7218" class="Symbol">∀</a> <a id="7220" class="Symbol">{</a><a id="7221" href="BrouwerTree.Properties.html#7221" class="Bound">f</a> <a id="7223" href="BrouwerTree.Properties.html#7223" class="Bound">f↑</a><a id="7225" class="Symbol">}</a> <a id="7227" class="Symbol">→</a> <a id="7229" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7235" href="BrouwerTree.Properties.html#7221" class="Bound">f</a> <a id="7237" class="Symbol">{</a><a id="7238" href="BrouwerTree.Properties.html#7223" class="Bound">f↑</a><a id="7240" class="Symbol">}</a> <a id="7242" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7244" class="InductiveConstructor">zero</a> <a id="7249" class="Symbol">→</a> <a id="7251" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="7253" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7262" class="Symbol">{</a><a id="7263" href="BrouwerTree.Properties.html#7263" class="Bound">f</a><a id="7264" class="Symbol">}</a> <a id="7266" class="Symbol">{</a><a id="7267" href="BrouwerTree.Properties.html#7267" class="Bound">f↑</a><a id="7269" class="Symbol">}</a> <a id="7271" href="BrouwerTree.Properties.html#7271" class="Bound">⊔f≤zero</a> <a id="7279" class="Symbol">=</a> <a id="7281" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a> <a id="7291" class="Symbol">(</a><a id="7292" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7297" class="Symbol">(</a><a id="7298" href="BrouwerTree.Properties.html#7263" class="Bound">f</a> <a id="7300" class="Number">0</a><a id="7301" class="Symbol">)</a> <a id="7303" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="7306" href="BrouwerTree.Properties.html#7267" class="Bound">f↑</a> <a id="7309" class="Number">0</a> <a id="7311" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                                       <a id="7352" href="BrouwerTree.Properties.html#7263" class="Bound">f</a> <a id="7354" class="Number">1</a>        <a id="7363" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="7366" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="7382" href="BrouwerTree.Properties.html#7263" class="Bound">f</a> <a id="7384" class="Symbol">{</a><a id="7385" href="BrouwerTree.Properties.html#7267" class="Bound">f↑</a><a id="7387" class="Symbol">}</a> <a id="7389" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                                       <a id="7430" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7436" href="BrouwerTree.Properties.html#7263" class="Bound">f</a>    <a id="7441" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">≤⟨</a> <a id="7444" href="BrouwerTree.Properties.html#7271" class="Bound">⊔f≤zero</a> <a id="7452" href="BrouwerTree.Properties.Core.html#1295" class="Function Operator">⟩</a>
                                       <a id="7493" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>       <a id="7504" href="BrouwerTree.Properties.Core.html#1388" class="Function Operator">≤∎</a><a id="7506" class="Symbol">)</a>

<a id="lim≢zero"></a><a id="7509" href="BrouwerTree.Properties.html#7509" class="Function">lim≢zero</a> <a id="7518" class="Symbol">:</a> <a id="7520" class="Symbol">∀</a> <a id="7522" class="Symbol">{</a><a id="7523" href="BrouwerTree.Properties.html#7523" class="Bound">f</a> <a id="7525" href="BrouwerTree.Properties.html#7525" class="Bound">f↑</a><a id="7527" class="Symbol">}</a> <a id="7529" class="Symbol">→</a> <a id="7531" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7537" href="BrouwerTree.Properties.html#7523" class="Bound">f</a> <a id="7539" class="Symbol">{</a><a id="7540" href="BrouwerTree.Properties.html#7525" class="Bound">f↑</a><a id="7542" class="Symbol">}</a> <a id="7544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7546" class="InductiveConstructor">zero</a> <a id="7551" class="Symbol">→</a> <a id="7553" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="7555" href="BrouwerTree.Properties.html#7509" class="Function">lim≢zero</a> <a id="7564" href="BrouwerTree.Properties.html#7564" class="Bound">e</a> <a id="7566" class="Symbol">=</a> <a id="7568" href="BrouwerTree.Properties.html#7207" class="Function">lim≰zero</a> <a id="7577" class="Symbol">(</a><a id="7578" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7584" class="Symbol">(</a><a id="7585" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="7588" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="7592" class="Symbol">)</a> <a id="7594" class="Symbol">(</a><a id="7595" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7599" href="BrouwerTree.Properties.html#7564" class="Bound">e</a><a id="7600" class="Symbol">)</a> <a id="7602" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a><a id="7608" class="Symbol">)</a>

<a id="zero&lt;succ"></a><a id="7611" href="BrouwerTree.Properties.html#7611" class="Function">zero&lt;succ</a> <a id="7621" class="Symbol">:</a> <a id="7623" class="Symbol">∀</a> <a id="7625" class="Symbol">{</a><a id="7626" href="BrouwerTree.Properties.html#7626" class="Bound">x</a><a id="7627" class="Symbol">}</a> <a id="7629" class="Symbol">→</a> <a id="7631" class="InductiveConstructor">zero</a> <a id="7636" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7638" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="7643" href="BrouwerTree.Properties.html#7626" class="Bound">x</a>
<a id="7645" href="BrouwerTree.Properties.html#7611" class="Function">zero&lt;succ</a> <a id="7655" class="Symbol">=</a> <a id="7657" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="7669" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

<a id="zero&lt;lim"></a><a id="7677" href="BrouwerTree.Properties.html#7677" class="Function">zero&lt;lim</a> <a id="7686" class="Symbol">:</a> <a id="7688" class="Symbol">∀</a> <a id="7690" class="Symbol">{</a><a id="7691" href="BrouwerTree.Properties.html#7691" class="Bound">f</a> <a id="7693" href="BrouwerTree.Properties.html#7693" class="Bound">f↑</a><a id="7695" class="Symbol">}</a> <a id="7697" class="Symbol">→</a> <a id="7699" class="InductiveConstructor">zero</a> <a id="7704" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="7706" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="7712" href="BrouwerTree.Properties.html#7691" class="Bound">f</a> <a id="7714" class="Symbol">{</a><a id="7715" href="BrouwerTree.Properties.html#7693" class="Bound">f↑</a><a id="7717" class="Symbol">}</a>
<a id="7719" href="BrouwerTree.Properties.html#7677" class="Function">zero&lt;lim</a> <a id="7728" class="Symbol">{</a><a id="7729" href="BrouwerTree.Properties.html#7729" class="Bound">f</a><a id="7730" class="Symbol">}</a> <a id="7732" class="Symbol">{</a><a id="7733" href="BrouwerTree.Properties.html#7733" class="Bound">f↑</a><a id="7735" class="Symbol">}</a> <a id="7737" class="Symbol">=</a> <a id="7739" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7747" class="Symbol">(</a><a id="7748" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="7760" class="Symbol">(</a><a id="7761" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="7768" class="Symbol">{</a><a id="7769" href="BrouwerTree.Properties.html#7729" class="Bound">f</a> <a id="7771" class="Number">0</a><a id="7772" class="Symbol">}))</a> <a id="7776" class="Symbol">(</a><a id="7777" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="7785" class="Symbol">(</a><a id="7786" href="BrouwerTree.Properties.html#7733" class="Bound">f↑</a> <a id="7789" class="Number">0</a><a id="7790" class="Symbol">)</a> <a id="7792" class="Symbol">(</a><a id="7793" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="7809" href="BrouwerTree.Properties.html#7729" class="Bound">f</a><a id="7810" class="Symbol">))</a>

<a id="7814" class="Comment">{- Embedding natural numbers into Brouwer trees -}</a>

<a id="ι-mono"></a><a id="7866" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="7873" class="Symbol">:</a> <a id="7875" class="Symbol">{</a><a id="7876" href="BrouwerTree.Properties.html#7876" class="Bound">n</a> <a id="7878" href="BrouwerTree.Properties.html#7878" class="Bound">m</a> <a id="7880" class="Symbol">:</a> <a id="7882" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7883" class="Symbol">}</a> <a id="7885" class="Symbol">→</a> <a id="7887" href="BrouwerTree.Properties.html#7876" class="Bound">n</a> <a id="7889" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="7893" href="BrouwerTree.Properties.html#7878" class="Bound">m</a> <a id="7895" class="Symbol">→</a> <a id="7897" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7899" href="BrouwerTree.Properties.html#7876" class="Bound">n</a> <a id="7901" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7903" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7905" href="BrouwerTree.Properties.html#7878" class="Bound">m</a>
<a id="7907" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="7914" class="Symbol">(</a><a id="7915" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7920" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7922" href="BrouwerTree.Properties.html#7922" class="Bound">p</a><a id="7923" class="Symbol">)</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="7936" class="Symbol">(</a><a id="7937" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7942" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="7944" href="BrouwerTree.Properties.html#7922" class="Bound">p</a><a id="7945" class="Symbol">)</a>
<a id="7947" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="7954" class="Symbol">{</a><a id="7955" href="BrouwerTree.Properties.html#7955" class="Bound">n</a><a id="7956" class="Symbol">}</a> <a id="7958" class="Symbol">{</a><a id="7959" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7963" class="Symbol">}</a> <a id="7965" class="Symbol">(</a><a id="7966" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7970" href="BrouwerTree.Properties.html#7970" class="Bound">k</a> <a id="7972" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7974" href="BrouwerTree.Properties.html#7974" class="Bound">p</a><a id="7975" class="Symbol">)</a> <a id="7977" class="Symbol">=</a> <a id="7979" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7985" class="Symbol">(</a><a id="7986" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="7992" href="BrouwerTree.Properties.html#7974" class="Bound">p</a><a id="7993" class="Symbol">)</a>
<a id="7995" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="8002" class="Symbol">{</a><a id="8003" href="BrouwerTree.Properties.html#8003" class="Bound">n</a><a id="8004" class="Symbol">}</a> <a id="8006" class="Symbol">{</a><a id="8007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8011" href="BrouwerTree.Properties.html#8011" class="Bound">m</a><a id="8012" class="Symbol">}</a> <a id="8014" class="Symbol">(</a><a id="8015" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8019" href="BrouwerTree.Properties.html#8019" class="Bound">k</a> <a id="8021" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8023" href="BrouwerTree.Properties.html#8023" class="Bound">p</a><a id="8024" class="Symbol">)</a> <a id="8026" class="Symbol">=</a> <a id="8028" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a> <a id="8040" class="Symbol">(</a><a id="8041" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a> <a id="8048" class="Symbol">{</a><a id="8049" href="BrouwerTree.Properties.html#8003" class="Bound">n</a><a id="8050" class="Symbol">}</a> <a id="8052" class="Symbol">{</a><a id="8053" href="BrouwerTree.Properties.html#8011" class="Bound">m</a><a id="8054" class="Symbol">}</a> <a id="8056" class="Symbol">(</a><a id="8057" href="BrouwerTree.Properties.html#8019" class="Bound">k</a> <a id="8059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8061" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="8068" href="BrouwerTree.Properties.html#8023" class="Bound">p</a><a id="8069" class="Symbol">))</a>

<a id="ι-mono-&lt;"></a><a id="8073" href="BrouwerTree.Properties.html#8073" class="Function">ι-mono-&lt;</a> <a id="8082" class="Symbol">:</a> <a id="8084" class="Symbol">{</a><a id="8085" href="BrouwerTree.Properties.html#8085" class="Bound">n</a> <a id="8087" href="BrouwerTree.Properties.html#8087" class="Bound">m</a> <a id="8089" class="Symbol">:</a> <a id="8091" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8092" class="Symbol">}</a> <a id="8094" class="Symbol">→</a> <a id="8096" href="BrouwerTree.Properties.html#8085" class="Bound">n</a> <a id="8098" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="8102" href="BrouwerTree.Properties.html#8087" class="Bound">m</a> <a id="8104" class="Symbol">→</a> <a id="8106" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8108" href="BrouwerTree.Properties.html#8085" class="Bound">n</a> <a id="8110" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="8112" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8114" href="BrouwerTree.Properties.html#8087" class="Bound">m</a>
<a id="8116" href="BrouwerTree.Properties.html#8073" class="Function">ι-mono-&lt;</a> <a id="8125" class="Symbol">=</a> <a id="8127" href="BrouwerTree.Properties.html#7866" class="Function">ι-mono</a>

<a id="ι-injective"></a><a id="8135" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="8147" class="Symbol">:</a> <a id="8149" class="Symbol">{</a><a id="8150" href="BrouwerTree.Properties.html#8150" class="Bound">n</a> <a id="8152" href="BrouwerTree.Properties.html#8152" class="Bound">m</a> <a id="8154" class="Symbol">:</a> <a id="8156" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8157" class="Symbol">}</a> <a id="8159" class="Symbol">→</a> <a id="8161" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8163" href="BrouwerTree.Properties.html#8150" class="Bound">n</a> <a id="8165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8167" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8169" href="BrouwerTree.Properties.html#8152" class="Bound">m</a> <a id="8171" class="Symbol">→</a> <a id="8173" href="BrouwerTree.Properties.html#8150" class="Bound">n</a> <a id="8175" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8177" href="BrouwerTree.Properties.html#8152" class="Bound">m</a>
<a id="8179" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="8191" class="Symbol">{</a><a id="8192" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8196" class="Symbol">}</a> <a id="8198" class="Symbol">{</a><a id="8199" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8203" class="Symbol">}</a> <a id="8205" href="BrouwerTree.Properties.html#8205" class="Bound">p</a> <a id="8207" class="Symbol">=</a> <a id="8209" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8214" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="8226" class="Symbol">{</a><a id="8227" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8231" class="Symbol">}</a> <a id="8233" class="Symbol">{</a><a id="8234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8238" href="BrouwerTree.Properties.html#8238" class="Bound">m</a><a id="8239" class="Symbol">}</a> <a id="8241" href="BrouwerTree.Properties.html#8241" class="Bound">p</a> <a id="8243" class="Symbol">=</a> <a id="8245" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8251" class="Symbol">(</a><a id="8252" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="8262" href="BrouwerTree.Properties.html#8241" class="Bound">p</a><a id="8263" class="Symbol">)</a>
<a id="8265" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="8277" class="Symbol">{</a><a id="8278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8282" href="BrouwerTree.Properties.html#8282" class="Bound">n</a><a id="8283" class="Symbol">}</a> <a id="8285" class="Symbol">{</a><a id="8286" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8290" class="Symbol">}</a> <a id="8292" href="BrouwerTree.Properties.html#8292" class="Bound">p</a> <a id="8294" class="Symbol">=</a> <a id="8296" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8302" class="Symbol">((</a><a id="8304" href="BrouwerTree.Properties.html#4542" class="Function">zero≠succ</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8319" href="BrouwerTree.Properties.html#8292" class="Bound">p</a><a id="8320" class="Symbol">)))</a>
<a id="8324" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="8336" class="Symbol">{</a><a id="8337" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8341" href="BrouwerTree.Properties.html#8341" class="Bound">n</a><a id="8342" class="Symbol">}</a> <a id="8344" class="Symbol">{</a><a id="8345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8349" href="BrouwerTree.Properties.html#8349" class="Bound">m</a><a id="8350" class="Symbol">}</a> <a id="8352" href="BrouwerTree.Properties.html#8352" class="Bound">p</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8365" class="Symbol">(</a><a id="8366" href="BrouwerTree.Properties.html#8135" class="Function">ι-injective</a> <a id="8378" class="Symbol">{</a><a id="8379" href="BrouwerTree.Properties.html#8341" class="Bound">n</a><a id="8380" class="Symbol">}</a> <a id="8382" class="Symbol">{</a><a id="8383" href="BrouwerTree.Properties.html#8349" class="Bound">m</a><a id="8384" class="Symbol">}</a> <a id="8386" class="Symbol">(</a><a id="8387" href="BrouwerTree.Properties.html#3283" class="Function">predecessor.succ-is-inj</a> <a id="8411" href="BrouwerTree.Properties.html#8352" class="Bound">p</a><a id="8412" class="Symbol">))</a>

<a id="ι-pointwise-smaller"></a><a id="8416" href="BrouwerTree.Properties.html#8416" class="Function">ι-pointwise-smaller</a> <a id="8436" class="Symbol">:</a>  <a id="8439" class="Symbol">∀</a> <a id="8441" href="BrouwerTree.Properties.html#8441" class="Bound">f</a> <a id="8443" class="Symbol">(</a><a id="8444" href="BrouwerTree.Properties.html#8444" class="Bound">f↑</a> <a id="8447" class="Symbol">:</a> <a id="8449" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="8460" href="BrouwerTree.Properties.html#8441" class="Bound">f</a><a id="8461" class="Symbol">)</a> <a id="8463" class="Symbol">→</a> <a id="8465" class="Symbol">(</a><a id="8466" href="BrouwerTree.Properties.html#8466" class="Bound">k</a> <a id="8468" class="Symbol">:</a> <a id="8470" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8471" class="Symbol">)</a> <a id="8473" class="Symbol">→</a> <a id="8475" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8477" href="BrouwerTree.Properties.html#8466" class="Bound">k</a> <a id="8479" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8481" href="BrouwerTree.Properties.html#8441" class="Bound">f</a> <a id="8483" href="BrouwerTree.Properties.html#8466" class="Bound">k</a>
<a id="8485" href="BrouwerTree.Properties.html#8416" class="Function">ι-pointwise-smaller</a> <a id="8505" href="BrouwerTree.Properties.html#8505" class="Bound">f</a> <a id="8507" href="BrouwerTree.Properties.html#8507" class="Bound">f↑</a> <a id="8510" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8515" class="Symbol">=</a> <a id="8517" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
<a id="8524" href="BrouwerTree.Properties.html#8416" class="Function">ι-pointwise-smaller</a> <a id="8544" href="BrouwerTree.Properties.html#8544" class="Bound">f</a> <a id="8546" href="BrouwerTree.Properties.html#8546" class="Bound">f↑</a> <a id="8549" class="Symbol">(</a><a id="8550" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8554" href="BrouwerTree.Properties.html#8554" class="Bound">k</a><a id="8555" class="Symbol">)</a> <a id="8557" class="Symbol">=</a> <a id="8559" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8567" class="Symbol">(</a><a id="8568" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="8580" class="Symbol">(</a><a id="8581" href="BrouwerTree.Properties.html#8416" class="Function">ι-pointwise-smaller</a> <a id="8601" href="BrouwerTree.Properties.html#8544" class="Bound">f</a> <a id="8603" href="BrouwerTree.Properties.html#8546" class="Bound">f↑</a> <a id="8606" href="BrouwerTree.Properties.html#8554" class="Bound">k</a><a id="8607" class="Symbol">))</a> <a id="8610" class="Symbol">(</a><a id="8611" href="BrouwerTree.Properties.html#8546" class="Bound">f↑</a> <a id="8614" href="BrouwerTree.Properties.html#8554" class="Bound">k</a><a id="8615" class="Symbol">)</a>

<a id="ι_&lt;lim"></a><a id="8618" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι_&lt;lim</a> <a id="8625" class="Symbol">:</a> <a id="8627" class="Symbol">∀</a> <a id="8629" class="Symbol">{</a><a id="8630" href="BrouwerTree.Properties.html#8630" class="Bound">f</a> <a id="8632" href="BrouwerTree.Properties.html#8632" class="Bound">f↑</a><a id="8634" class="Symbol">}</a> <a id="8636" class="Symbol">→</a> <a id="8638" class="Symbol">(</a><a id="8639" href="BrouwerTree.Properties.html#8639" class="Bound">k</a> <a id="8641" class="Symbol">:</a> <a id="8643" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8644" class="Symbol">)</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8650" href="BrouwerTree.Properties.html#8639" class="Bound">k</a> <a id="8652" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="8654" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="8660" href="BrouwerTree.Properties.html#8630" class="Bound">f</a> <a id="8662" class="Symbol">{</a><a id="8663" href="BrouwerTree.Properties.html#8632" class="Bound">f↑</a><a id="8665" class="Symbol">}</a>
<a id="8667" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι_&lt;lim</a> <a id="8674" class="Symbol">{</a><a id="8675" href="BrouwerTree.Properties.html#8675" class="Bound">f</a><a id="8676" class="Symbol">}</a> <a id="8678" class="Symbol">{</a><a id="8679" href="BrouwerTree.Properties.html#8679" class="Bound">f↑</a><a id="8681" class="Symbol">}</a> <a id="8683" href="BrouwerTree.Properties.html#8683" class="Bound">k</a> <a id="8685" class="Symbol">=</a> <a id="8687" href="BrouwerTree.Properties.html#2577" class="Function">≤∘&lt;-in-&lt;</a> <a id="8696" class="Symbol">(</a><a id="8697" href="BrouwerTree.Properties.html#8416" class="Function">ι-pointwise-smaller</a> <a id="8717" href="BrouwerTree.Properties.html#8675" class="Bound">f</a> <a id="8719" href="BrouwerTree.Properties.html#8679" class="Bound">f↑</a> <a id="8722" href="BrouwerTree.Properties.html#8683" class="Bound">k</a><a id="8723" class="Symbol">)</a> <a id="8725" class="Symbol">(</a><a id="8726" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="8735" class="Symbol">(</a><a id="8736" href="BrouwerTree.Properties.html#8679" class="Bound">f↑</a> <a id="8739" href="BrouwerTree.Properties.html#8683" class="Bound">k</a><a id="8740" class="Symbol">)</a> <a id="8742" class="Symbol">(</a><a id="8743" href="BrouwerTree.Properties.Core.html#1146" class="Function">≤-cocone-simple</a> <a id="8759" href="BrouwerTree.Properties.html#8675" class="Bound">f</a><a id="8760" class="Symbol">))</a>

<a id="ι≰zero"></a><a id="8764" href="BrouwerTree.Properties.html#8764" class="Function">ι≰zero</a> <a id="8771" class="Symbol">:</a> <a id="8773" class="Symbol">(</a><a id="8774" href="BrouwerTree.Properties.html#8774" class="Bound">n</a> <a id="8776" class="Symbol">:</a> <a id="8778" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">→</a> <a id="8783" href="BrouwerTree.Properties.html#8774" class="Bound">n</a> <a id="8785" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">N.&gt;</a> <a id="8789" class="Number">0</a> <a id="8791" class="Symbol">→</a> <a id="8793" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="8795" href="BrouwerTree.Properties.html#8774" class="Bound">n</a> <a id="8797" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8799" class="InductiveConstructor">zero</a> <a id="8804" class="Symbol">→</a> <a id="8806" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="8808" href="BrouwerTree.Properties.html#8764" class="Function">ι≰zero</a> <a id="8815" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8820" href="BrouwerTree.Properties.html#8820" class="Bound">l</a> <a id="8822" class="Symbol">=</a> <a id="8824" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Cubical.Data.Nat.Order.html#3559" class="Function">N.¬m&lt;m</a> <a id="8838" href="BrouwerTree.Properties.html#8820" class="Bound">l</a><a id="8839" class="Symbol">)</a>
<a id="8841" href="BrouwerTree.Properties.html#8764" class="Function">ι≰zero</a> <a id="8848" class="Symbol">(</a><a id="8849" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8853" href="BrouwerTree.Properties.html#8853" class="Bound">n</a><a id="8854" class="Symbol">)</a> <a id="8856" href="BrouwerTree.Properties.html#8856" class="Bound">l</a> <a id="8858" class="Symbol">=</a> <a id="8860" href="BrouwerTree.Properties.html#6957" class="Function">succ≰zero</a>

<a id="zero≠x→zero&lt;x"></a><a id="8871" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="8885" class="Symbol">:</a> <a id="8887" class="Symbol">∀</a> <a id="8889" href="BrouwerTree.Properties.html#8889" class="Bound">x</a> <a id="8891" class="Symbol">→</a> <a id="8893" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8895" class="Symbol">(</a><a id="8896" class="InductiveConstructor">zero</a> <a id="8901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8903" href="BrouwerTree.Properties.html#8889" class="Bound">x</a><a id="8904" class="Symbol">)</a> <a id="8906" class="Symbol">→</a> <a id="8908" class="InductiveConstructor">zero</a> <a id="8913" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="8915" href="BrouwerTree.Properties.html#8889" class="Bound">x</a>
<a id="8917" href="BrouwerTree.Properties.html#8871" class="Function">zero≠x→zero&lt;x</a> <a id="8931" class="Symbol">=</a> <a id="8933" href="BrouwerTree.Core.html#3770" class="Function">Brw-ind</a> <a id="8941" class="Symbol">(λ</a> <a id="8944" href="BrouwerTree.Properties.html#8944" class="Bound">x</a> <a id="8946" class="Symbol">→</a> <a id="8948" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8950" class="Symbol">(</a><a id="8951" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8956" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8958" href="BrouwerTree.Properties.html#8944" class="Bound">x</a><a id="8959" class="Symbol">)</a> <a id="8961" class="Symbol">→</a> <a id="8963" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="8968" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="8970" href="BrouwerTree.Properties.html#8944" class="Bound">x</a><a id="8971" class="Symbol">)</a> <a id="8973" class="Symbol">(λ</a> <a id="8976" href="BrouwerTree.Properties.html#8976" class="Bound">x</a> <a id="8978" class="Symbol">→</a> <a id="8980" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="8988" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a><a id="8995" class="Symbol">)</a>
                  <a id="9015" class="Symbol">(λ</a> <a id="9018" href="BrouwerTree.Properties.html#9018" class="Bound">z≢z</a> <a id="9022" class="Symbol">→</a> <a id="9024" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9030" class="Symbol">(</a><a id="9031" href="BrouwerTree.Properties.html#9018" class="Bound">z≢z</a> <a id="9035" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9039" class="Symbol">))</a>
                  <a id="9060" class="Symbol">(λ</a> <a id="9063" href="BrouwerTree.Properties.html#9063" class="Bound">_</a> <a id="9065" href="BrouwerTree.Properties.html#9065" class="Bound">_</a> <a id="9067" class="Symbol">→</a> <a id="9069" href="BrouwerTree.Properties.html#7611" class="Function">zero&lt;succ</a><a id="9078" class="Symbol">)</a>
                  <a id="9098" class="Symbol">(λ</a> <a id="9101" href="BrouwerTree.Properties.html#9101" class="Bound">_</a> <a id="9103" href="BrouwerTree.Properties.html#9103" class="Bound">_</a> <a id="9105" class="Symbol">→</a> <a id="9107" href="BrouwerTree.Properties.html#7677" class="Function">zero&lt;lim</a><a id="9115" class="Symbol">)</a>

<a id="one&lt;x→x≢zero"></a><a id="9118" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="9131" class="Symbol">:</a> <a id="9133" class="Symbol">∀</a> <a id="9135" class="Symbol">{</a><a id="9136" href="BrouwerTree.Properties.html#9136" class="Bound">x</a><a id="9137" class="Symbol">}</a> <a id="9139" class="Symbol">→</a> <a id="9141" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="9145" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9147" href="BrouwerTree.Properties.html#9136" class="Bound">x</a> <a id="9149" class="Symbol">→</a> <a id="9151" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9153" href="BrouwerTree.Properties.html#9136" class="Bound">x</a> <a id="9155" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9157" class="InductiveConstructor">zero</a>
<a id="9162" href="BrouwerTree.Properties.html#9118" class="Function">one&lt;x→x≢zero</a> <a id="9175" class="Symbol">{</a><a id="9176" href="BrouwerTree.Properties.html#9176" class="Bound">x</a><a id="9177" class="Symbol">}</a> <a id="9179" href="BrouwerTree.Properties.html#9179" class="Bound">one&lt;x</a> <a id="9185" href="BrouwerTree.Properties.html#9185" class="Bound">x≡zero</a> <a id="9192" class="Symbol">=</a> <a id="9194" href="BrouwerTree.Properties.html#7044" class="Function">x≮zero</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9208" class="Symbol">(λ</a> <a id="9211" href="BrouwerTree.Properties.html#9211" class="Bound">z</a> <a id="9213" class="Symbol">→</a> <a id="9215" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="9219" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9221" href="BrouwerTree.Properties.html#9211" class="Bound">z</a><a id="9222" class="Symbol">)</a> <a id="9224" href="BrouwerTree.Properties.html#9185" class="Bound">x≡zero</a> <a id="9231" href="BrouwerTree.Properties.html#9179" class="Bound">one&lt;x</a><a id="9236" class="Symbol">)</a>

<a id="one&lt;lim"></a><a id="9239" href="BrouwerTree.Properties.html#9239" class="Function">one&lt;lim</a> <a id="9247" class="Symbol">:</a> <a id="9249" class="Symbol">∀</a> <a id="9251" class="Symbol">{</a><a id="9252" href="BrouwerTree.Properties.html#9252" class="Bound">f</a> <a id="9254" href="BrouwerTree.Properties.html#9254" class="Bound">f↑</a><a id="9256" class="Symbol">}</a> <a id="9258" class="Symbol">→</a> <a id="9260" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="9264" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9266" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9272" href="BrouwerTree.Properties.html#9252" class="Bound">f</a> <a id="9274" class="Symbol">{</a><a id="9275" href="BrouwerTree.Properties.html#9254" class="Bound">f↑</a><a id="9277" class="Symbol">}</a>
<a id="9279" href="BrouwerTree.Properties.html#9239" class="Function">one&lt;lim</a> <a id="9287" class="Symbol">{</a><a id="9288" href="BrouwerTree.Properties.html#9288" class="Bound">f</a><a id="9289" class="Symbol">}</a> <a id="9291" class="Symbol">{</a><a id="9292" href="BrouwerTree.Properties.html#9292" class="Bound">f↑</a><a id="9294" class="Symbol">}</a> <a id="9296" class="Symbol">=</a> <a id="9298" href="BrouwerTree.Properties.html#8618" class="Function Operator">ι</a> <a id="9300" class="Number">1</a> <a id="9302" href="BrouwerTree.Properties.html#8618" class="Function Operator">&lt;lim</a>

<a id="limit-skip-first"></a><a id="9308" href="BrouwerTree.Properties.html#9308" class="Function">limit-skip-first</a> <a id="9325" class="Symbol">:</a> <a id="9327" class="Symbol">∀</a> <a id="9329" href="BrouwerTree.Properties.html#9329" class="Bound">f</a> <a id="9331" class="Symbol">{</a><a id="9332" href="BrouwerTree.Properties.html#9332" class="Bound">f↑</a><a id="9334" class="Symbol">}</a> <a id="9336" class="Symbol">→</a> <a id="9338" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9344" href="BrouwerTree.Properties.html#9329" class="Bound">f</a> <a id="9346" class="Symbol">{</a><a id="9347" href="BrouwerTree.Properties.html#9332" class="Bound">f↑</a><a id="9349" class="Symbol">}</a> <a id="9351" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9353" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9359" class="Symbol">(</a><a id="9360" href="BrouwerTree.Properties.html#9329" class="Bound">f</a> <a id="9362" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="9367" class="Symbol">)</a> <a id="9369" class="Symbol">{</a><a id="9370" href="BrouwerTree.Properties.html#9332" class="Bound">f↑</a> <a id="9373" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9375" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="9378" class="Symbol">}</a>
<a id="9380" href="BrouwerTree.Properties.html#9308" class="Function">limit-skip-first</a> <a id="9397" href="BrouwerTree.Properties.html#9397" class="Bound">f</a> <a id="9399" class="Symbol">{</a><a id="9400" href="BrouwerTree.Properties.html#9400" class="Bound">f↑</a><a id="9402" class="Symbol">}</a> <a id="9404" class="Symbol">=</a> <a id="9406" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="9412" href="BrouwerTree.Properties.html#9397" class="Bound">f</a> <a id="9414" class="Symbol">(</a><a id="9415" href="BrouwerTree.Properties.html#9397" class="Bound">f</a> <a id="9417" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9419" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="9422" class="Symbol">)</a>
                                <a id="9456" class="Symbol">((λ</a> <a id="9460" href="BrouwerTree.Properties.html#9460" class="Bound">k</a> <a id="9462" class="Symbol">→</a> <a id="9464" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9466" href="BrouwerTree.Properties.html#9460" class="Bound">k</a> <a id="9468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9470" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9477" class="Symbol">(</a><a id="9478" href="BrouwerTree.Properties.html#9400" class="Bound">f↑</a> <a id="9481" href="BrouwerTree.Properties.html#9460" class="Bound">k</a><a id="9482" class="Symbol">)</a> <a id="9484" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="9485" class="Symbol">)</a> <a id="9487" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9489" class="Symbol">λ</a> <a id="9491" href="BrouwerTree.Properties.html#9491" class="Bound">k</a> <a id="9493" class="Symbol">→</a> <a id="9495" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9497" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9501" href="BrouwerTree.Properties.html#9491" class="Bound">k</a> <a id="9503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9505" href="BrouwerTree.Properties.Core.html#851" class="Function">≤-refl</a> <a id="9512" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="9513" class="Symbol">)</a>

<a id="limit-skip-finite"></a><a id="9516" href="BrouwerTree.Properties.html#9516" class="Function">limit-skip-finite</a>
 <a id="9535" class="Symbol">:</a> <a id="9537" class="Symbol">∀</a> <a id="9539" href="BrouwerTree.Properties.html#9539" class="Bound">f</a> <a id="9541" class="Symbol">{</a><a id="9542" href="BrouwerTree.Properties.html#9542" class="Bound">f↑</a><a id="9544" class="Symbol">}</a> <a id="9546" class="Symbol">→</a> <a id="9548" class="Symbol">(</a><a id="9549" href="BrouwerTree.Properties.html#9549" class="Bound">i</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9554" class="Symbol">)</a>
 <a id="9557" class="Symbol">→</a> <a id="9559" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9565" href="BrouwerTree.Properties.html#9539" class="Bound">f</a> <a id="9567" class="Symbol">{</a><a id="9568" href="BrouwerTree.Properties.html#9542" class="Bound">f↑</a><a id="9570" class="Symbol">}</a> <a id="9572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9574" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9580" class="Symbol">(λ</a> <a id="9583" href="BrouwerTree.Properties.html#9583" class="Bound">n</a> <a id="9585" class="Symbol">→</a> <a id="9587" href="BrouwerTree.Properties.html#9539" class="Bound">f</a> <a id="9589" class="Symbol">(</a><a id="9590" href="BrouwerTree.Properties.html#9583" class="Bound">n</a> <a id="9592" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="9596" href="BrouwerTree.Properties.html#9549" class="Bound">i</a><a id="9597" class="Symbol">))</a> <a id="9600" class="Symbol">{λ</a> <a id="9603" href="BrouwerTree.Properties.html#9603" class="Bound">n</a> <a id="9605" class="Symbol">→</a> <a id="9607" href="BrouwerTree.Properties.html#9542" class="Bound">f↑</a> <a id="9610" class="Symbol">(</a><a id="9611" href="BrouwerTree.Properties.html#9603" class="Bound">n</a> <a id="9613" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="9617" href="BrouwerTree.Properties.html#9549" class="Bound">i</a><a id="9618" class="Symbol">)}</a>
<a id="9621" href="BrouwerTree.Properties.html#9516" class="Function">limit-skip-finite</a> <a id="9639" href="BrouwerTree.Properties.html#9639" class="Bound">f</a> <a id="9641" class="Number">0</a> <a id="9643" class="Symbol">=</a> <a id="9645" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="9667" class="Symbol">_</a> <a id="9669" class="Symbol">_</a> <a id="9671" class="Symbol">λ</a> <a id="9673" href="BrouwerTree.Properties.html#9673" class="Bound">n</a> <a id="9675" class="Symbol">→</a> <a id="9677" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9682" href="BrouwerTree.Properties.html#9639" class="Bound">f</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9689" class="Symbol">(</a><a id="9690" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="9697" href="BrouwerTree.Properties.html#9673" class="Bound">n</a><a id="9698" class="Symbol">))</a>
<a id="9701" href="BrouwerTree.Properties.html#9516" class="Function">limit-skip-finite</a> <a id="9719" href="BrouwerTree.Properties.html#9719" class="Bound">f</a> <a id="9721" class="Symbol">(</a><a id="9722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9726" href="BrouwerTree.Properties.html#9726" class="Bound">i</a><a id="9727" class="Symbol">)</a> <a id="9729" class="Symbol">=</a>
 <a id="9732" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9738" href="BrouwerTree.Properties.html#9719" class="Bound">f</a>
  <a id="9742" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9745" href="BrouwerTree.Properties.html#9516" class="Function">limit-skip-finite</a> <a id="9763" href="BrouwerTree.Properties.html#9719" class="Bound">f</a> <a id="9765" href="BrouwerTree.Properties.html#9726" class="Bound">i</a> <a id="9767" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
 <a id="9770" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9776" class="Symbol">(λ</a> <a id="9779" href="BrouwerTree.Properties.html#9779" class="Bound">n</a> <a id="9781" class="Symbol">→</a> <a id="9783" href="BrouwerTree.Properties.html#9719" class="Bound">f</a> <a id="9785" class="Symbol">(</a><a id="9786" href="BrouwerTree.Properties.html#9779" class="Bound">n</a> <a id="9788" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9790" href="BrouwerTree.Properties.html#9726" class="Bound">i</a><a id="9791" class="Symbol">))</a>
  <a id="9796" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9799" href="BrouwerTree.Properties.html#9308" class="Function">limit-skip-first</a> <a id="9816" class="Symbol">(λ</a> <a id="9819" href="BrouwerTree.Properties.html#9819" class="Bound">n</a> <a id="9821" class="Symbol">→</a> <a id="9823" href="BrouwerTree.Properties.html#9719" class="Bound">f</a> <a id="9825" class="Symbol">(</a><a id="9826" href="BrouwerTree.Properties.html#9819" class="Bound">n</a> <a id="9828" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="9832" href="BrouwerTree.Properties.html#9726" class="Bound">i</a><a id="9833" class="Symbol">))</a> <a id="9836" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
 <a id="9839" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9845" class="Symbol">((λ</a> <a id="9849" href="BrouwerTree.Properties.html#9849" class="Bound">n</a> <a id="9851" class="Symbol">→</a> <a id="9853" href="BrouwerTree.Properties.html#9719" class="Bound">f</a> <a id="9855" class="Symbol">(</a><a id="9856" href="BrouwerTree.Properties.html#9849" class="Bound">n</a> <a id="9858" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9860" href="BrouwerTree.Properties.html#9726" class="Bound">i</a><a id="9861" class="Symbol">))</a> <a id="9864" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="9869" class="Symbol">)</a>
  <a id="9873" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9876" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="9898" class="Symbol">_</a> <a id="9900" class="Symbol">_</a> <a id="9902" class="Symbol">(λ</a> <a id="9905" href="BrouwerTree.Properties.html#9905" class="Bound">n</a> <a id="9907" class="Symbol">→</a> <a id="9909" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9914" href="BrouwerTree.Properties.html#9719" class="Bound">f</a> <a id="9916" class="Symbol">(</a><a id="9917" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9921" class="Symbol">(</a><a id="9922" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="9928" href="BrouwerTree.Properties.html#9905" class="Bound">n</a> <a id="9930" href="BrouwerTree.Properties.html#9726" class="Bound">i</a><a id="9931" class="Symbol">)))</a> <a id="9935" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
 <a id="9938" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="9944" class="Symbol">(λ</a> <a id="9947" href="BrouwerTree.Properties.html#9947" class="Bound">n</a> <a id="9949" class="Symbol">→</a> <a id="9951" href="BrouwerTree.Properties.html#9719" class="Bound">f</a> <a id="9953" class="Symbol">(</a><a id="9954" href="BrouwerTree.Properties.html#9947" class="Bound">n</a> <a id="9956" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9958" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9962" href="BrouwerTree.Properties.html#9726" class="Bound">i</a><a id="9963" class="Symbol">))</a>
  <a id="9968" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="increasing-monotone"></a><a id="9971" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="9991" class="Symbol">:</a> <a id="9993" class="Symbol">{</a><a id="9994" href="BrouwerTree.Properties.html#9994" class="Bound">f</a> <a id="9996" class="Symbol">:</a> <a id="9998" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10000" class="Symbol">→</a> <a id="10002" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10005" class="Symbol">}</a> <a id="10007" class="Symbol">→</a> <a id="10009" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="10020" href="BrouwerTree.Properties.html#9994" class="Bound">f</a> <a id="10022" class="Symbol">→</a> <a id="10024" class="Symbol">{</a><a id="10025" href="BrouwerTree.Properties.html#10025" class="Bound">n</a> <a id="10027" href="BrouwerTree.Properties.html#10027" class="Bound">m</a> <a id="10029" class="Symbol">:</a> <a id="10031" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10032" class="Symbol">}</a> <a id="10034" class="Symbol">→</a> <a id="10036" href="BrouwerTree.Properties.html#10025" class="Bound">n</a> <a id="10038" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="10042" href="BrouwerTree.Properties.html#10027" class="Bound">m</a> <a id="10044" class="Symbol">→</a> <a id="10046" href="BrouwerTree.Properties.html#9994" class="Bound">f</a> <a id="10048" href="BrouwerTree.Properties.html#10025" class="Bound">n</a> <a id="10050" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10052" href="BrouwerTree.Properties.html#9994" class="Bound">f</a> <a id="10054" href="BrouwerTree.Properties.html#10027" class="Bound">m</a>
<a id="10056" href="BrouwerTree.Properties.html#9971" class="Function">increasing-monotone</a> <a id="10076" class="Symbol">{</a><a id="10077" href="BrouwerTree.Properties.html#10077" class="Bound">f</a><a id="10078" class="Symbol">}</a> <a id="10080" href="BrouwerTree.Properties.html#10080" class="Bound">f↑</a> <a id="10083" class="Symbol">{</a><a id="10084" href="BrouwerTree.Properties.html#10084" class="Bound">n</a><a id="10085" class="Symbol">}</a> <a id="10087" class="Symbol">{</a><a id="10088" href="BrouwerTree.Properties.html#10088" class="Bound">m</a><a id="10089" class="Symbol">}</a> <a id="10091" class="Symbol">(</a><a id="10092" href="BrouwerTree.Properties.html#10092" class="Bound">k</a> <a id="10094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10096" href="BrouwerTree.Properties.html#10096" class="Bound">p</a><a id="10097" class="Symbol">)</a> <a id="10099" class="Symbol">=</a> <a id="10101" href="BrouwerTree.Properties.html#10131" class="Function">go</a> <a id="10104" class="Symbol">{</a><a id="10105" href="BrouwerTree.Properties.html#10077" class="Bound">f</a><a id="10106" class="Symbol">}</a> <a id="10108" href="BrouwerTree.Properties.html#10080" class="Bound">f↑</a> <a id="10111" class="Symbol">{</a><a id="10112" href="BrouwerTree.Properties.html#10084" class="Bound">n</a><a id="10113" class="Symbol">}</a> <a id="10115" class="Symbol">{</a><a id="10116" href="BrouwerTree.Properties.html#10088" class="Bound">m</a><a id="10117" class="Symbol">}</a> <a id="10119" href="BrouwerTree.Properties.html#10092" class="Bound">k</a> <a id="10121" href="BrouwerTree.Properties.html#10096" class="Bound">p</a> <a id="10123" class="Keyword">where</a>
  <a id="10131" href="BrouwerTree.Properties.html#10131" class="Function">go</a> <a id="10134" class="Symbol">:</a> <a id="10136" class="Symbol">∀</a> <a id="10138" class="Symbol">{</a><a id="10139" href="BrouwerTree.Properties.html#10139" class="Bound">f</a><a id="10140" class="Symbol">}</a> <a id="10142" class="Symbol">(</a><a id="10143" href="BrouwerTree.Properties.html#10143" class="Bound">f↑</a> <a id="10146" class="Symbol">:</a> <a id="10148" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="10159" href="BrouwerTree.Properties.html#10139" class="Bound">f</a><a id="10160" class="Symbol">)</a> <a id="10162" class="Symbol">{</a><a id="10163" href="BrouwerTree.Properties.html#10163" class="Bound">n</a><a id="10164" class="Symbol">}</a> <a id="10166" class="Symbol">{</a><a id="10167" href="BrouwerTree.Properties.html#10167" class="Bound">m</a><a id="10168" class="Symbol">}</a> <a id="10170" href="BrouwerTree.Properties.html#10170" class="Bound">n₁</a> <a id="10173" class="Symbol">(</a><a id="10174" href="BrouwerTree.Properties.html#10174" class="Bound">p</a> <a id="10176" class="Symbol">:</a> <a id="10178" href="BrouwerTree.Properties.html#10170" class="Bound">n₁</a> <a id="10181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10183" href="BrouwerTree.Properties.html#10163" class="Bound">n</a> <a id="10185" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10187" href="BrouwerTree.Properties.html#10167" class="Bound">m</a><a id="10188" class="Symbol">)</a> <a id="10190" class="Symbol">→</a> <a id="10192" href="BrouwerTree.Properties.html#10139" class="Bound">f</a> <a id="10194" href="BrouwerTree.Properties.html#10163" class="Bound">n</a> <a id="10196" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10198" href="BrouwerTree.Properties.html#10139" class="Bound">f</a> <a id="10200" href="BrouwerTree.Properties.html#10167" class="Bound">m</a>
  <a id="10204" href="BrouwerTree.Properties.html#10131" class="Function">go</a> <a id="10207" class="Symbol">{</a><a id="10208" href="BrouwerTree.Properties.html#10208" class="Bound">f</a><a id="10209" class="Symbol">}</a> <a id="10211" href="BrouwerTree.Properties.html#10211" class="Bound">f↑</a> <a id="10214" class="Symbol">{</a><a id="10215" href="BrouwerTree.Properties.html#10215" class="Bound">n</a><a id="10216" class="Symbol">}</a> <a id="10218" class="Symbol">{</a><a id="10219" href="BrouwerTree.Properties.html#10219" class="Bound">m</a><a id="10220" class="Symbol">}</a> <a id="10222" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10227" href="BrouwerTree.Properties.html#10227" class="Bound">p</a> <a id="10229" class="Symbol">=</a> <a id="10231" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="10240" class="Symbol">(</a><a id="10241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10246" href="BrouwerTree.Properties.html#10208" class="Bound">f</a> <a id="10248" href="BrouwerTree.Properties.html#10227" class="Bound">p</a><a id="10249" class="Symbol">)</a>
  <a id="10253" href="BrouwerTree.Properties.html#10131" class="Function">go</a> <a id="10256" class="Symbol">{</a><a id="10257" href="BrouwerTree.Properties.html#10257" class="Bound">f</a><a id="10258" class="Symbol">}</a> <a id="10260" href="BrouwerTree.Properties.html#10260" class="Bound">f↑</a> <a id="10263" class="Symbol">{</a><a id="10264" href="BrouwerTree.Properties.html#10264" class="Bound">n</a><a id="10265" class="Symbol">}</a> <a id="10267" class="Symbol">{</a><a id="10268" href="BrouwerTree.Properties.html#10268" class="Bound">m</a><a id="10269" class="Symbol">}</a> <a id="10271" class="Symbol">(</a><a id="10272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10276" href="BrouwerTree.Properties.html#10276" class="Bound">k</a><a id="10277" class="Symbol">)</a> <a id="10279" href="BrouwerTree.Properties.html#10279" class="Bound">p</a> <a id="10281" class="Symbol">=</a> <a id="10283" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="10290" class="Symbol">(</a><a id="10291" href="BrouwerTree.Properties.html#2496" class="Function">&lt;∘≤-in-&lt;</a> <a id="10300" class="Symbol">(</a><a id="10301" href="BrouwerTree.Properties.html#10260" class="Bound">f↑</a> <a id="10304" href="BrouwerTree.Properties.html#10264" class="Bound">n</a><a id="10305" class="Symbol">)</a> <a id="10307" class="Symbol">(</a><a id="10308" href="BrouwerTree.Properties.html#10131" class="Function">go</a> <a id="10311" href="BrouwerTree.Properties.html#10260" class="Bound">f↑</a> <a id="10314" href="BrouwerTree.Properties.html#10276" class="Bound">k</a> <a id="10316" class="Symbol">(</a><a id="10317" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="10323" href="BrouwerTree.Properties.html#10276" class="Bound">k</a> <a id="10325" href="BrouwerTree.Properties.html#10264" class="Bound">n</a> <a id="10327" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10329" href="BrouwerTree.Properties.html#10279" class="Bound">p</a><a id="10330" class="Symbol">)))</a>

<a id="10335" class="Comment">{- Deciding if = 0, =1 or &gt; 1 -}</a>

<a id="decZeroOneMany"></a><a id="10369" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="10384" class="Symbol">:</a> <a id="10386" class="Symbol">(</a><a id="10387" href="BrouwerTree.Properties.html#10387" class="Bound">x</a> <a id="10389" class="Symbol">:</a> <a id="10391" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10394" class="Symbol">)</a> <a id="10396" class="Symbol">→</a> <a id="10398" class="Symbol">(</a><a id="10399" href="BrouwerTree.Properties.html#10387" class="Bound">x</a> <a id="10401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10403" class="InductiveConstructor">zero</a><a id="10407" class="Symbol">)</a> <a id="10409" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10411" class="Symbol">((</a><a id="10413" href="BrouwerTree.Properties.html#10387" class="Bound">x</a> <a id="10415" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10417" href="BrouwerTree.Core.html#2359" class="Function">one</a><a id="10420" class="Symbol">)</a> <a id="10422" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10424" class="Symbol">(</a><a id="10425" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10429" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10431" href="BrouwerTree.Properties.html#10387" class="Bound">x</a><a id="10432" class="Symbol">))</a>
<a id="10435" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="10450" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10461" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10466" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="10481" class="Symbol">(</a><a id="10482" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10487" href="BrouwerTree.Properties.html#10487" class="Bound">x</a><a id="10488" class="Symbol">)</a> <a id="10490" class="Keyword">with</a> <a id="10495" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="10510" href="BrouwerTree.Properties.html#10487" class="Bound">x</a>
<a id="10512" class="Symbol">...</a> <a id="10516" class="Symbol">|</a> <a id="10518" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10522" href="BrouwerTree.Properties.html#10522" class="Bound">x≡zero</a> <a id="10529" class="Symbol">=</a> <a id="10531" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10535" class="Symbol">(</a><a id="10536" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10540" class="Symbol">(</a><a id="10541" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10546" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="10551" href="BrouwerTree.Properties.html#10522" class="Bound">x≡zero</a><a id="10557" class="Symbol">))</a>
<a id="10560" class="Symbol">...</a> <a id="10564" class="Symbol">|</a> <a id="10566" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10570" class="Symbol">(</a><a id="10571" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10575" href="BrouwerTree.Properties.html#10575" class="Bound">x≡one</a><a id="10580" class="Symbol">)</a> <a id="10582" class="Symbol">=</a> <a id="10584" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10593" class="Symbol">(</a><a id="10594" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a> <a id="10606" class="Symbol">(</a><a id="10607" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="10616" class="Symbol">(</a><a id="10617" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10621" href="BrouwerTree.Properties.html#10575" class="Bound">x≡one</a><a id="10626" class="Symbol">))))</a>
<a id="10631" class="Symbol">...</a> <a id="10635" class="Symbol">|</a> <a id="10637" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10646" href="BrouwerTree.Properties.html#10646" class="Bound">one&lt;x</a><a id="10651" class="Symbol">)</a> <a id="10653" class="Symbol">=</a> <a id="10655" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10659" class="Symbol">(</a><a id="10660" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10664" class="Symbol">(</a><a id="10665" href="BrouwerTree.Properties.Core.html#1928" class="Function">≤-succ-incr</a> <a id="10677" href="BrouwerTree.Properties.html#10646" class="Bound">one&lt;x</a><a id="10682" class="Symbol">))</a>
<a id="10685" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="10700" class="Symbol">(</a><a id="10701" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10707" href="BrouwerTree.Properties.html#10707" class="Bound">f</a><a id="10708" class="Symbol">)</a> <a id="10710" class="Symbol">=</a> <a id="10712" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10716" class="Symbol">(</a><a id="10717" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10721" href="BrouwerTree.Properties.html#9239" class="Function">one&lt;lim</a><a id="10728" class="Symbol">)</a>
<a id="10730" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="10745" class="Symbol">(</a><a id="10746" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10752" href="BrouwerTree.Properties.html#10752" class="Bound">f</a> <a id="10754" class="Symbol">{</a><a id="10755" href="BrouwerTree.Properties.html#10755" class="Bound">f↑</a><a id="10757" class="Symbol">}</a> <a id="10759" href="BrouwerTree.Properties.html#10759" class="Bound">g</a> <a id="10761" class="Symbol">{</a><a id="10762" href="BrouwerTree.Properties.html#10762" class="Bound">g↑</a><a id="10764" class="Symbol">}</a> <a id="10766" href="BrouwerTree.Properties.html#10766" class="Bound">p</a> <a id="10768" href="BrouwerTree.Properties.html#10768" class="Bound">i</a><a id="10769" class="Symbol">)</a> <a id="10771" class="Symbol">=</a> <a id="10773" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10777" class="Symbol">(</a><a id="10778" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10782" class="Symbol">(</a><a id="10783" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="10796" class="Symbol">{</a><a id="10797" class="Argument">B</a> <a id="10799" class="Symbol">=</a> <a id="10801" class="Symbol">λ</a> <a id="10803" href="BrouwerTree.Properties.html#10803" class="Bound">i</a> <a id="10805" class="Symbol">→</a> <a id="10807" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="10811" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="10813" href="BrouwerTree.Core.html#1090" class="InductiveConstructor">bisim</a> <a id="10819" href="BrouwerTree.Properties.html#10752" class="Bound">f</a> <a id="10821" href="BrouwerTree.Properties.html#10759" class="Bound">g</a> <a id="10823" href="BrouwerTree.Properties.html#10766" class="Bound">p</a> <a id="10825" href="BrouwerTree.Properties.html#10803" class="Bound">i</a><a id="10826" class="Symbol">}</a>
                                                                  <a id="10894" class="Symbol">(λ</a> <a id="10897" href="BrouwerTree.Properties.html#10897" class="Bound">i</a> <a id="10899" class="Symbol">→</a> <a id="10901" href="BrouwerTree.Properties.html#2353" class="Function">&lt;-trunc</a><a id="10908" class="Symbol">)</a>
                                                                  <a id="10976" href="BrouwerTree.Properties.html#9239" class="Function">one&lt;lim</a> <a id="10984" href="BrouwerTree.Properties.html#9239" class="Function">one&lt;lim</a> <a id="10992" href="BrouwerTree.Properties.html#10768" class="Bound">i</a><a id="10993" class="Symbol">))</a>
<a id="10996" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="11011" class="Symbol">(</a><a id="11012" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="11018" href="BrouwerTree.Properties.html#11018" class="Bound">x</a> <a id="11020" href="BrouwerTree.Properties.html#11020" class="Bound">y</a> <a id="11022" href="BrouwerTree.Properties.html#11022" class="Bound">p</a> <a id="11024" href="BrouwerTree.Properties.html#11024" class="Bound">q</a> <a id="11026" href="BrouwerTree.Properties.html#11026" class="Bound">i</a> <a id="11028" href="BrouwerTree.Properties.html#11028" class="Bound">j</a><a id="11029" class="Symbol">)</a> <a id="11031" class="Symbol">=</a>
    <a id="11037" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="11051" class="Symbol">{</a><a id="11052" class="Argument">A</a> <a id="11054" class="Symbol">=</a> <a id="11056" class="Symbol">λ</a> <a id="11058" href="BrouwerTree.Properties.html#11058" class="Bound">i</a> <a id="11060" href="BrouwerTree.Properties.html#11060" class="Bound">j</a> <a id="11062" class="Symbol">→</a> <a id="11064" class="Symbol">(</a><a id="11065" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="11071" href="BrouwerTree.Properties.html#11018" class="Bound">x</a> <a id="11073" href="BrouwerTree.Properties.html#11020" class="Bound">y</a> <a id="11075" href="BrouwerTree.Properties.html#11022" class="Bound">p</a> <a id="11077" href="BrouwerTree.Properties.html#11024" class="Bound">q</a> <a id="11079" href="BrouwerTree.Properties.html#11058" class="Bound">i</a> <a id="11081" href="BrouwerTree.Properties.html#11060" class="Bound">j</a> <a id="11083" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11085" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="11089" class="Symbol">)</a>
                             <a id="11120" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11122" class="Symbol">((</a><a id="11124" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="11130" href="BrouwerTree.Properties.html#11018" class="Bound">x</a> <a id="11132" href="BrouwerTree.Properties.html#11020" class="Bound">y</a> <a id="11134" href="BrouwerTree.Properties.html#11022" class="Bound">p</a> <a id="11136" href="BrouwerTree.Properties.html#11024" class="Bound">q</a> <a id="11138" href="BrouwerTree.Properties.html#11058" class="Bound">i</a> <a id="11140" href="BrouwerTree.Properties.html#11060" class="Bound">j</a> <a id="11142" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11144" href="BrouwerTree.Core.html#2359" class="Function">one</a><a id="11147" class="Symbol">)</a>
                             <a id="11178" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11180" class="Symbol">(</a><a id="11181" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="11185" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="11187" href="BrouwerTree.Core.html#1180" class="InductiveConstructor">trunc</a> <a id="11193" href="BrouwerTree.Properties.html#11018" class="Bound">x</a> <a id="11195" href="BrouwerTree.Properties.html#11020" class="Bound">y</a> <a id="11197" href="BrouwerTree.Properties.html#11022" class="Bound">p</a> <a id="11199" href="BrouwerTree.Properties.html#11024" class="Bound">q</a> <a id="11201" href="BrouwerTree.Properties.html#11058" class="Bound">i</a> <a id="11203" href="BrouwerTree.Properties.html#11060" class="Bound">j</a><a id="11204" class="Symbol">))}</a>
                  <a id="11226" class="Symbol">(λ</a> <a id="11229" href="BrouwerTree.Properties.html#11229" class="Bound">i</a> <a id="11231" href="BrouwerTree.Properties.html#11231" class="Bound">j</a> <a id="11233" class="Symbol">→</a> <a id="11235" href="Cubical.Data.Sum.Properties.html#3562" class="Function">isSet⊎</a> <a id="11242" class="Symbol">(</a><a id="11243" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="11256" class="Symbol">(</a><a id="11257" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="11268" class="Symbol">_</a> <a id="11270" class="Symbol">_))</a>
                                    <a id="11310" class="Symbol">(</a><a id="11311" href="Cubical.Data.Sum.Properties.html#3562" class="Function">isSet⊎</a> <a id="11318" class="Symbol">(</a><a id="11319" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="11332" class="Symbol">(</a><a id="11333" href="BrouwerTree.Properties.html#886" class="Function">Brw-is-set</a> <a id="11344" class="Symbol">_</a> <a id="11346" class="Symbol">_))</a>
                                              <a id="11396" class="Symbol">(</a><a id="11397" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="11410" href="BrouwerTree.Properties.html#2353" class="Function">&lt;-trunc</a><a id="11417" class="Symbol">)))</a>
                  <a id="11439" class="Symbol">(λ</a> <a id="11442" href="BrouwerTree.Properties.html#11442" class="Bound">j</a> <a id="11444" class="Symbol">→</a> <a id="11446" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="11461" class="Symbol">(</a><a id="11462" href="BrouwerTree.Properties.html#11022" class="Bound">p</a> <a id="11464" href="BrouwerTree.Properties.html#11442" class="Bound">j</a><a id="11465" class="Symbol">))</a> <a id="11468" class="Symbol">(λ</a> <a id="11471" href="BrouwerTree.Properties.html#11471" class="Bound">j</a> <a id="11473" class="Symbol">→</a> <a id="11475" href="BrouwerTree.Properties.html#10369" class="Function">decZeroOneMany</a> <a id="11490" class="Symbol">(</a><a id="11491" href="BrouwerTree.Properties.html#11024" class="Bound">q</a> <a id="11493" href="BrouwerTree.Properties.html#11471" class="Bound">j</a><a id="11494" class="Symbol">))</a> <a id="11497" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11502" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11507" href="BrouwerTree.Properties.html#11026" class="Bound">i</a> <a id="11509" href="BrouwerTree.Properties.html#11028" class="Bound">j</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Addition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Addition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Addition of Cantor Normal Forms</a>
<a id="137" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical</a> <a id="261" class="Pragma">--erasure</a> <a id="271" class="Pragma">--guardedness</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a> <a id="330" class="Keyword">where</a>

<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="470" class="Keyword">renaming</a> <a id="479" class="Symbol">(</a><a id="480" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="484" class="Symbol">to</a> <a id="487" class="Function">⊥-rec</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="534" class="Symbol">;</a> <a id="536" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="541" class="Symbol">;</a> <a id="543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="546" class="Symbol">)</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>


<a id="585" class="Comment">{- Addition -}</a>

<a id="601" class="Keyword">infixl</a> <a id="608" class="Number">35</a> <a id="611" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+_</a>

<a id="616" class="Keyword">mutual</a>

 <a id="_+_"></a><a id="625" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+_</a> <a id="629" class="Symbol">:</a> <a id="631" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="635" class="Symbol">→</a> <a id="637" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="641" class="Symbol">→</a> <a id="643" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
 <a id="648" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="650" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="652" href="CantorNormalForm.Addition.html#652" class="Bound">b</a> <a id="654" class="Symbol">=</a> <a id="656" href="CantorNormalForm.Addition.html#652" class="Bound">b</a>
 <a id="659" href="CantorNormalForm.Addition.html#659" class="CatchallClause Bound">a</a><a id="660" class="CatchallClause"> </a><a id="661" href="CantorNormalForm.Addition.html#625" class="CatchallClause Function Operator">+</a><a id="662" class="CatchallClause"> </a><a id="663" href="CantorNormalForm.Base.html#1163" class="CatchallClause InductiveConstructor">𝟎</a> <a id="665" class="Symbol">=</a> <a id="667" href="CantorNormalForm.Addition.html#659" class="Bound">a</a>
 <a id="670" class="Symbol">(</a><a id="671" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="674" href="CantorNormalForm.Addition.html#674" class="Bound">a</a> <a id="676" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="678" href="CantorNormalForm.Addition.html#678" class="Bound">c</a> <a id="680" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="682" href="CantorNormalForm.Addition.html#682" class="Bound">r</a> <a id="684" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="685" class="Symbol">)</a> <a id="687" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="689" class="Symbol">(</a><a id="690" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="693" href="CantorNormalForm.Addition.html#693" class="Bound">b</a> <a id="695" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="697" href="CantorNormalForm.Addition.html#697" class="Bound">d</a> <a id="699" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="701" href="CantorNormalForm.Addition.html#701" class="Bound">s</a> <a id="703" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="704" class="Symbol">)</a> <a id="706" class="Keyword">with</a> <a id="711" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="717" href="CantorNormalForm.Addition.html#674" class="Bound">a</a> <a id="719" href="CantorNormalForm.Addition.html#693" class="Bound">b</a>
 <a id="722" class="Symbol">...</a> <a id="726" class="Symbol">|</a> <a id="728" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="732" href="CantorNormalForm.Addition.html#732" class="Bound">a&lt;b</a> <a id="736" class="Symbol">=</a> <a id="738" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="741" class="Bound">b</a> <a id="743" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="745" class="Bound">d</a> <a id="747" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="749" class="Bound">s</a> <a id="751" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
 <a id="754" class="Symbol">...</a> <a id="758" class="Symbol">|</a> <a id="760" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="764" href="CantorNormalForm.Addition.html#764" class="Bound">a≥b</a> <a id="768" class="Symbol">=</a> <a id="770" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="773" class="Bound">a</a> <a id="775" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="777" class="Symbol">(</a><a id="778" class="Bound">c</a> <a id="780" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="782" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="785" class="Bound">b</a> <a id="787" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="789" class="Bound">d</a> <a id="791" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="793" class="Bound">s</a> <a id="795" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="796" class="Symbol">)</a> <a id="798" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="800" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="807" class="Bound">c</a> <a id="809" class="Symbol">_</a> <a id="811" class="Bound">r</a> <a id="813" href="CantorNormalForm.Addition.html#764" class="Bound">a≥b</a> <a id="817" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>

 <a id="≥left+"></a><a id="821" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="828" class="Symbol">:</a> <a id="830" class="Symbol">{</a><a id="831" href="CantorNormalForm.Addition.html#831" class="Bound">a</a> <a id="833" class="Symbol">:</a> <a id="835" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">(</a><a id="841" href="CantorNormalForm.Addition.html#841" class="Bound">b</a> <a id="843" href="CantorNormalForm.Addition.html#843" class="Bound">c</a> <a id="845" class="Symbol">:</a> <a id="847" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="850" class="Symbol">)</a>
        <a id="860" class="Symbol">→</a> <a id="862" href="CantorNormalForm.Addition.html#831" class="Bound">a</a> <a id="864" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="866" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="871" href="CantorNormalForm.Addition.html#841" class="Bound">b</a> <a id="873" class="Symbol">→</a> <a id="875" href="CantorNormalForm.Addition.html#831" class="Bound">a</a> <a id="877" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="879" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="884" href="CantorNormalForm.Addition.html#843" class="Bound">c</a> <a id="886" class="Symbol">→</a> <a id="888" href="CantorNormalForm.Addition.html#831" class="Bound">a</a> <a id="890" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="892" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="897" class="Symbol">(</a><a id="898" href="CantorNormalForm.Addition.html#841" class="Bound">b</a> <a id="900" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="902" href="CantorNormalForm.Addition.html#843" class="Bound">c</a><a id="903" class="Symbol">)</a>
 <a id="906" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="913" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="915" class="Symbol">_</a> <a id="917" href="CantorNormalForm.Addition.html#917" class="Bound">r</a> <a id="919" href="CantorNormalForm.Addition.html#919" class="Bound">s</a> <a id="921" class="Symbol">=</a> <a id="923" href="CantorNormalForm.Addition.html#919" class="Bound">s</a>
 <a id="926" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="933" class="Symbol">(</a><a id="934" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="937" class="Symbol">_</a> <a id="939" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="941" class="Symbol">_</a> <a id="943" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="945" class="Symbol">_</a> <a id="947" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="948" class="Symbol">)</a> <a id="950" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="952" href="CantorNormalForm.Addition.html#952" class="Bound">r</a> <a id="954" href="CantorNormalForm.Addition.html#954" class="Bound">s</a> <a id="956" class="Symbol">=</a> <a id="958" href="CantorNormalForm.Addition.html#952" class="Bound">r</a>
 <a id="961" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="968" class="Symbol">(</a><a id="969" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="972" href="CantorNormalForm.Addition.html#972" class="Bound">b</a> <a id="974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="976" class="Symbol">_</a> <a id="978" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="980" class="Symbol">_</a> <a id="982" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">(</a><a id="986" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="989" href="CantorNormalForm.Addition.html#989" class="Bound">c</a> <a id="991" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="993" class="Symbol">_</a> <a id="995" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="997" class="Symbol">_</a> <a id="999" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1000" class="Symbol">)</a> <a id="1002" href="CantorNormalForm.Addition.html#1002" class="Bound">r</a> <a id="1004" href="CantorNormalForm.Addition.html#1004" class="Bound">s</a> <a id="1006" class="Keyword">with</a> <a id="1011" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1017" href="CantorNormalForm.Addition.html#972" class="Bound">b</a> <a id="1019" href="CantorNormalForm.Addition.html#989" class="Bound">c</a>
 <a id="1022" class="Symbol">...</a> <a id="1026" class="Symbol">|</a> <a id="1028" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1032" href="CantorNormalForm.Addition.html#1032" class="Bound">b&lt;c</a> <a id="1036" class="Symbol">=</a> <a id="1038" class="Bound">s</a>
 <a id="1041" class="Symbol">...</a> <a id="1045" class="Symbol">|</a> <a id="1047" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1051" href="CantorNormalForm.Addition.html#1051" class="Bound">b≥c</a> <a id="1055" class="Symbol">=</a> <a id="1057" class="Bound">r</a>

<a id="1060" class="Comment">{- Some properties of addition -}</a>

<a id="+𝟎-is-identity"></a><a id="1095" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a> <a id="1110" class="Symbol">:</a> <a id="1112" class="Symbol">{</a><a id="1113" href="CantorNormalForm.Addition.html#1113" class="Bound">a</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="CantorNormalForm.Addition.html#1113" class="Bound">a</a> <a id="1126" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1128" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1130" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1132" href="CantorNormalForm.Addition.html#1113" class="Bound">a</a>
<a id="1134" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a> <a id="1149" class="Symbol">{</a><a id="1150" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1151" class="Symbol">}</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1160" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a> <a id="1175" class="Symbol">{</a><a id="1176" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1179" href="CantorNormalForm.Addition.html#1179" class="Bound">a</a> <a id="1181" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1183" href="CantorNormalForm.Addition.html#1183" class="Bound">b</a> <a id="1185" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1187" href="CantorNormalForm.Addition.html#1187" class="Bound">r</a> <a id="1189" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1190" class="Symbol">}</a> <a id="1192" class="Symbol">=</a> <a id="1194" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="+-is-assoc"></a><a id="1200" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1211" class="Symbol">:</a> <a id="1213" class="Symbol">∀</a> <a id="1215" href="CantorNormalForm.Addition.html#1215" class="Bound">a</a> <a id="1217" href="CantorNormalForm.Addition.html#1217" class="Bound">b</a> <a id="1219" href="CantorNormalForm.Addition.html#1219" class="Bound">c</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="CantorNormalForm.Addition.html#1215" class="Bound">a</a> <a id="1225" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1227" class="Symbol">(</a><a id="1228" href="CantorNormalForm.Addition.html#1217" class="Bound">b</a> <a id="1230" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1232" href="CantorNormalForm.Addition.html#1219" class="Bound">c</a><a id="1233" class="Symbol">)</a> <a id="1235" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1237" class="Symbol">(</a><a id="1238" href="CantorNormalForm.Addition.html#1215" class="Bound">a</a> <a id="1240" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1242" href="CantorNormalForm.Addition.html#1217" class="Bound">b</a><a id="1243" class="Symbol">)</a> <a id="1245" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1247" href="CantorNormalForm.Addition.html#1219" class="Bound">c</a>
<a id="1249" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1260" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1262" href="CantorNormalForm.Addition.html#1262" class="Bound">b</a> <a id="1264" href="CantorNormalForm.Addition.html#1264" class="Bound">c</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1273" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1284" class="Symbol">(</a><a id="1285" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1288" href="CantorNormalForm.Addition.html#1288" class="Bound">a</a> <a id="1290" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1292" href="CantorNormalForm.Addition.html#1292" class="Bound">a&#39;</a> <a id="1295" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1297" href="CantorNormalForm.Addition.html#1297" class="Bound">r</a> <a id="1299" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1300" class="Symbol">)</a> <a id="1302" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1304" href="CantorNormalForm.Addition.html#1304" class="Bound">c</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1313" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1324" class="Symbol">(</a><a id="1325" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1328" href="CantorNormalForm.Addition.html#1328" class="Bound">a</a> <a id="1330" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1332" href="CantorNormalForm.Addition.html#1332" class="Bound">a&#39;</a> <a id="1335" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1337" href="CantorNormalForm.Addition.html#1337" class="Bound">r</a> <a id="1339" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1346" href="CantorNormalForm.Addition.html#1346" class="Bound">b</a> <a id="1348" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1350" href="CantorNormalForm.Addition.html#1350" class="Bound">b&#39;</a> <a id="1353" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1355" href="CantorNormalForm.Addition.html#1355" class="Bound">s</a> <a id="1357" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1358" class="Symbol">)</a> <a id="1360" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1368" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a>
<a id="1383" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1394" class="Symbol">(</a><a id="1395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1398" href="CantorNormalForm.Addition.html#1398" class="Bound">a</a> <a id="1400" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1402" href="CantorNormalForm.Addition.html#1402" class="Bound">a&#39;</a> <a id="1405" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1407" href="CantorNormalForm.Addition.html#1407" class="Bound">r</a> <a id="1409" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1416" href="CantorNormalForm.Addition.html#1416" class="Bound">b</a> <a id="1418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1420" href="CantorNormalForm.Addition.html#1420" class="Bound">b&#39;</a> <a id="1423" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1425" href="CantorNormalForm.Addition.html#1425" class="Bound">s</a> <a id="1427" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Symbol">(</a><a id="1431" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1434" href="CantorNormalForm.Addition.html#1434" class="Bound">c</a> <a id="1436" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1438" href="CantorNormalForm.Addition.html#1438" class="Bound">c&#39;</a> <a id="1441" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1443" href="CantorNormalForm.Addition.html#1443" class="Bound">t</a> <a id="1445" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1446" class="Symbol">)</a>
  <a id="1450" class="Keyword">with</a> <a id="1455" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1461" href="CantorNormalForm.Addition.html#1398" class="Bound">a</a> <a id="1463" href="CantorNormalForm.Addition.html#1416" class="Bound">b</a> <a id="1465" class="Keyword">with</a> <a id="1470" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1476" href="CantorNormalForm.Addition.html#1416" class="Bound">b</a> <a id="1478" href="CantorNormalForm.Addition.html#1434" class="Bound">c</a>
<a id="1480" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1491" class="Symbol">(</a><a id="1492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1495" href="CantorNormalForm.Addition.html#1495" class="Bound">a</a> <a id="1497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1499" href="CantorNormalForm.Addition.html#1499" class="Bound">a&#39;</a> <a id="1502" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1504" href="CantorNormalForm.Addition.html#1504" class="Bound">r</a> <a id="1506" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1507" class="Symbol">)</a> <a id="1509" class="Symbol">(</a><a id="1510" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1513" href="CantorNormalForm.Addition.html#1513" class="Bound">b</a> <a id="1515" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1517" href="CantorNormalForm.Addition.html#1517" class="Bound">b&#39;</a> <a id="1520" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1522" href="CantorNormalForm.Addition.html#1522" class="Bound">s</a> <a id="1524" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1525" class="Symbol">)</a> <a id="1527" class="Symbol">(</a><a id="1528" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1531" href="CantorNormalForm.Addition.html#1531" class="Bound">c</a> <a id="1533" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1535" href="CantorNormalForm.Addition.html#1535" class="Bound">c&#39;</a> <a id="1538" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1540" href="CantorNormalForm.Addition.html#1540" class="Bound">t</a> <a id="1542" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1543" class="Symbol">)</a>
  <a id="1547" class="Symbol">|</a> <a id="1549" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1553" href="CantorNormalForm.Addition.html#1553" class="Bound">a&lt;b</a> <a id="1557" class="Symbol">|</a> <a id="1559" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1563" href="CantorNormalForm.Addition.html#1563" class="Bound">b&lt;c</a> <a id="1567" class="Keyword">with</a> <a id="1572" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1578" href="CantorNormalForm.Addition.html#1513" class="Bound">b</a> <a id="1580" href="CantorNormalForm.Addition.html#1531" class="Bound">c</a>
<a id="1582" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1593" class="Symbol">(</a><a id="1594" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1597" href="CantorNormalForm.Addition.html#1597" class="Bound">a</a> <a id="1599" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1601" href="CantorNormalForm.Addition.html#1601" class="Bound">a&#39;</a> <a id="1604" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1606" href="CantorNormalForm.Addition.html#1606" class="Bound">r</a> <a id="1608" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">(</a><a id="1612" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1615" href="CantorNormalForm.Addition.html#1615" class="Bound">b</a> <a id="1617" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1619" href="CantorNormalForm.Addition.html#1619" class="Bound">b&#39;</a> <a id="1622" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1624" href="CantorNormalForm.Addition.html#1624" class="Bound">s</a> <a id="1626" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1627" class="Symbol">)</a> <a id="1629" class="Symbol">(</a><a id="1630" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1633" href="CantorNormalForm.Addition.html#1633" class="Bound">c</a> <a id="1635" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1637" href="CantorNormalForm.Addition.html#1637" class="Bound">c&#39;</a> <a id="1640" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1642" href="CantorNormalForm.Addition.html#1642" class="Bound">t</a> <a id="1644" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1645" class="Symbol">)</a>
  <a id="1649" class="Symbol">|</a> <a id="1651" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1655" href="CantorNormalForm.Addition.html#1655" class="Bound">a&lt;b</a> <a id="1659" class="Symbol">|</a> <a id="1661" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1665" href="CantorNormalForm.Addition.html#1665" class="Bound">b&lt;c</a> <a id="1669" class="Symbol">|</a> <a id="1671" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1675" class="Symbol">_</a> <a id="1677" class="Keyword">with</a> <a id="1682" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1688" href="CantorNormalForm.Addition.html#1597" class="Bound">a</a> <a id="1690" href="CantorNormalForm.Addition.html#1633" class="Bound">c</a>
<a id="1692" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1703" class="Symbol">(</a><a id="1704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1707" href="CantorNormalForm.Addition.html#1707" class="Bound">a</a> <a id="1709" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1711" href="CantorNormalForm.Addition.html#1711" class="Bound">a&#39;</a> <a id="1714" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1716" href="CantorNormalForm.Addition.html#1716" class="Bound">r</a> <a id="1718" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">(</a><a id="1722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1725" href="CantorNormalForm.Addition.html#1725" class="Bound">b</a> <a id="1727" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1729" href="CantorNormalForm.Addition.html#1729" class="Bound">b&#39;</a> <a id="1732" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1734" href="CantorNormalForm.Addition.html#1734" class="Bound">s</a> <a id="1736" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1737" class="Symbol">)</a> <a id="1739" class="Symbol">(</a><a id="1740" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1743" href="CantorNormalForm.Addition.html#1743" class="Bound">c</a> <a id="1745" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1747" href="CantorNormalForm.Addition.html#1747" class="Bound">c&#39;</a> <a id="1750" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1752" href="CantorNormalForm.Addition.html#1752" class="Bound">t</a> <a id="1754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1755" class="Symbol">)</a>
  <a id="1759" class="Symbol">|</a> <a id="1761" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1765" href="CantorNormalForm.Addition.html#1765" class="Bound">a&lt;b</a> <a id="1769" class="Symbol">|</a> <a id="1771" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1775" href="CantorNormalForm.Addition.html#1775" class="Bound">b&lt;c</a> <a id="1779" class="Symbol">|</a> <a id="1781" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1785" class="Symbol">_</a> <a id="1787" class="Symbol">|</a> <a id="1789" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1793" href="CantorNormalForm.Addition.html#1793" class="Bound">a&lt;c</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1804" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1815" class="Symbol">(</a><a id="1816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1819" href="CantorNormalForm.Addition.html#1819" class="Bound">a</a> <a id="1821" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1823" href="CantorNormalForm.Addition.html#1823" class="Bound">a&#39;</a> <a id="1826" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1828" href="CantorNormalForm.Addition.html#1828" class="Bound">r</a> <a id="1830" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">(</a><a id="1834" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1837" href="CantorNormalForm.Addition.html#1837" class="Bound">b</a> <a id="1839" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1841" href="CantorNormalForm.Addition.html#1841" class="Bound">b&#39;</a> <a id="1844" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1846" href="CantorNormalForm.Addition.html#1846" class="Bound">s</a> <a id="1848" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1849" class="Symbol">)</a> <a id="1851" class="Symbol">(</a><a id="1852" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1855" href="CantorNormalForm.Addition.html#1855" class="Bound">c</a> <a id="1857" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1859" href="CantorNormalForm.Addition.html#1859" class="Bound">c&#39;</a> <a id="1862" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1864" href="CantorNormalForm.Addition.html#1864" class="Bound">t</a> <a id="1866" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1867" class="Symbol">)</a>
  <a id="1871" class="Symbol">|</a> <a id="1873" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1877" href="CantorNormalForm.Addition.html#1877" class="Bound">a&lt;b</a> <a id="1881" class="Symbol">|</a> <a id="1883" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1887" href="CantorNormalForm.Addition.html#1887" class="Bound">b&lt;c</a> <a id="1891" class="Symbol">|</a> <a id="1893" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1897" class="Symbol">_</a> <a id="1899" class="Symbol">|</a> <a id="1901" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1905" href="CantorNormalForm.Addition.html#1905" class="Bound">a≥c</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="1917" class="Symbol">(</a><a id="1918" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="1922" href="CantorNormalForm.Addition.html#1905" class="Bound">a≥c</a> <a id="1926" class="Symbol">(</a><a id="1927" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="1935" href="CantorNormalForm.Addition.html#1877" class="Bound">a&lt;b</a> <a id="1939" href="CantorNormalForm.Addition.html#1887" class="Bound">b&lt;c</a><a id="1942" class="Symbol">))</a>
<a id="1945" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1956" class="Symbol">(</a><a id="1957" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1960" href="CantorNormalForm.Addition.html#1960" class="Bound">a</a> <a id="1962" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1964" href="CantorNormalForm.Addition.html#1964" class="Bound">a&#39;</a> <a id="1967" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1969" href="CantorNormalForm.Addition.html#1969" class="Bound">r</a> <a id="1971" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1972" class="Symbol">)</a> <a id="1974" class="Symbol">(</a><a id="1975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1978" href="CantorNormalForm.Addition.html#1978" class="Bound">b</a> <a id="1980" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1982" href="CantorNormalForm.Addition.html#1982" class="Bound">b&#39;</a> <a id="1985" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1987" href="CantorNormalForm.Addition.html#1987" class="Bound">s</a> <a id="1989" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1990" class="Symbol">)</a> <a id="1992" class="Symbol">(</a><a id="1993" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1996" href="CantorNormalForm.Addition.html#1996" class="Bound">c</a> <a id="1998" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2000" href="CantorNormalForm.Addition.html#2000" class="Bound">c&#39;</a> <a id="2003" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2005" href="CantorNormalForm.Addition.html#2005" class="Bound">t</a> <a id="2007" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2008" class="Symbol">)</a>
  <a id="2012" class="Symbol">|</a> <a id="2014" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2018" href="CantorNormalForm.Addition.html#2018" class="Bound">a&lt;b</a> <a id="2022" class="Symbol">|</a> <a id="2024" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2028" href="CantorNormalForm.Addition.html#2028" class="Bound">b&lt;c</a> <a id="2032" class="Symbol">|</a> <a id="2034" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2038" href="CantorNormalForm.Addition.html#2038" class="Bound">b≥c</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="2050" class="Symbol">(</a><a id="2051" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="2055" href="CantorNormalForm.Addition.html#2038" class="Bound">b≥c</a> <a id="2059" href="CantorNormalForm.Addition.html#2028" class="Bound">b&lt;c</a><a id="2062" class="Symbol">)</a>
<a id="2064" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2075" class="Symbol">(</a><a id="2076" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2079" href="CantorNormalForm.Addition.html#2079" class="Bound">a</a> <a id="2081" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2083" href="CantorNormalForm.Addition.html#2083" class="Bound">a&#39;</a> <a id="2086" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2088" href="CantorNormalForm.Addition.html#2088" class="Bound">r</a> <a id="2090" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2091" class="Symbol">)</a> <a id="2093" class="Symbol">(</a><a id="2094" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2097" href="CantorNormalForm.Addition.html#2097" class="Bound">b</a> <a id="2099" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2101" href="CantorNormalForm.Addition.html#2101" class="Bound">b&#39;</a> <a id="2104" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2106" href="CantorNormalForm.Addition.html#2106" class="Bound">s</a> <a id="2108" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">(</a><a id="2112" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2115" href="CantorNormalForm.Addition.html#2115" class="Bound">c</a> <a id="2117" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2119" href="CantorNormalForm.Addition.html#2119" class="Bound">c&#39;</a> <a id="2122" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2124" href="CantorNormalForm.Addition.html#2124" class="Bound">t</a> <a id="2126" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2127" class="Symbol">)</a>
  <a id="2131" class="Symbol">|</a> <a id="2133" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2137" href="CantorNormalForm.Addition.html#2137" class="Bound">a&lt;b</a> <a id="2141" class="Symbol">|</a> <a id="2143" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2147" href="CantorNormalForm.Addition.html#2147" class="Bound">b≥c</a> <a id="2151" class="Keyword">with</a> <a id="2156" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2162" href="CantorNormalForm.Addition.html#2079" class="Bound">a</a> <a id="2164" href="CantorNormalForm.Addition.html#2097" class="Bound">b</a>
<a id="2166" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2177" class="Symbol">(</a><a id="2178" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2181" href="CantorNormalForm.Addition.html#2181" class="Bound">a</a> <a id="2183" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2185" href="CantorNormalForm.Addition.html#2185" class="Bound">a&#39;</a> <a id="2188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2190" href="CantorNormalForm.Addition.html#2190" class="Bound">r</a> <a id="2192" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2193" class="Symbol">)</a> <a id="2195" class="Symbol">(</a><a id="2196" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2199" href="CantorNormalForm.Addition.html#2199" class="Bound">b</a> <a id="2201" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2203" href="CantorNormalForm.Addition.html#2203" class="Bound">b&#39;</a> <a id="2206" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2208" href="CantorNormalForm.Addition.html#2208" class="Bound">s</a> <a id="2210" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2211" class="Symbol">)</a> <a id="2213" class="Symbol">(</a><a id="2214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2217" href="CantorNormalForm.Addition.html#2217" class="Bound">c</a> <a id="2219" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2221" href="CantorNormalForm.Addition.html#2221" class="Bound">c&#39;</a> <a id="2224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2226" href="CantorNormalForm.Addition.html#2226" class="Bound">t</a> <a id="2228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2229" class="Symbol">)</a>
  <a id="2233" class="Symbol">|</a> <a id="2235" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2239" href="CantorNormalForm.Addition.html#2239" class="Bound">a&lt;b</a> <a id="2243" class="Symbol">|</a> <a id="2245" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2249" href="CantorNormalForm.Addition.html#2249" class="Bound">b≥c</a> <a id="2253" class="Symbol">|</a> <a id="2255" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2259" class="Symbol">_</a> <a id="2261" class="Keyword">with</a> <a id="2266" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2272" href="CantorNormalForm.Addition.html#2199" class="Bound">b</a> <a id="2274" href="CantorNormalForm.Addition.html#2217" class="Bound">c</a>
<a id="2276" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2287" class="Symbol">(</a><a id="2288" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2291" href="CantorNormalForm.Addition.html#2291" class="Bound">a</a> <a id="2293" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2295" href="CantorNormalForm.Addition.html#2295" class="Bound">a&#39;</a> <a id="2298" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2300" href="CantorNormalForm.Addition.html#2300" class="Bound">r</a> <a id="2302" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2303" class="Symbol">)</a> <a id="2305" class="Symbol">(</a><a id="2306" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2309" href="CantorNormalForm.Addition.html#2309" class="Bound">b</a> <a id="2311" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2313" href="CantorNormalForm.Addition.html#2313" class="Bound">b&#39;</a> <a id="2316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2318" href="CantorNormalForm.Addition.html#2318" class="Bound">s</a> <a id="2320" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2321" class="Symbol">)</a> <a id="2323" class="Symbol">(</a><a id="2324" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2327" href="CantorNormalForm.Addition.html#2327" class="Bound">c</a> <a id="2329" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2331" href="CantorNormalForm.Addition.html#2331" class="Bound">c&#39;</a> <a id="2334" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2336" href="CantorNormalForm.Addition.html#2336" class="Bound">t</a> <a id="2338" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2339" class="Symbol">)</a>
  <a id="2343" class="Symbol">|</a> <a id="2345" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2349" href="CantorNormalForm.Addition.html#2349" class="Bound">a&lt;b</a> <a id="2353" class="Symbol">|</a> <a id="2355" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2359" href="CantorNormalForm.Addition.html#2359" class="Bound">b≥c</a> <a id="2363" class="Symbol">|</a> <a id="2365" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2369" class="Symbol">_</a> <a id="2371" class="Symbol">|</a> <a id="2373" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2377" href="CantorNormalForm.Addition.html#2377" class="Bound">b&lt;c</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="2389" class="Symbol">(</a><a id="2390" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="2394" href="CantorNormalForm.Addition.html#2359" class="Bound">b≥c</a> <a id="2398" href="CantorNormalForm.Addition.html#2377" class="Bound">b&lt;c</a><a id="2401" class="Symbol">)</a>
<a id="2403" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2414" class="Symbol">(</a><a id="2415" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2418" href="CantorNormalForm.Addition.html#2418" class="Bound">a</a> <a id="2420" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2422" href="CantorNormalForm.Addition.html#2422" class="Bound">a&#39;</a> <a id="2425" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2427" href="CantorNormalForm.Addition.html#2427" class="Bound">r</a> <a id="2429" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2430" class="Symbol">)</a> <a id="2432" class="Symbol">(</a><a id="2433" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2436" href="CantorNormalForm.Addition.html#2436" class="Bound">b</a> <a id="2438" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2440" href="CantorNormalForm.Addition.html#2440" class="Bound">b&#39;</a> <a id="2443" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2445" href="CantorNormalForm.Addition.html#2445" class="Bound">s</a> <a id="2447" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">(</a><a id="2451" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2454" href="CantorNormalForm.Addition.html#2454" class="Bound">c</a> <a id="2456" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2458" href="CantorNormalForm.Addition.html#2458" class="Bound">c&#39;</a> <a id="2461" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2463" href="CantorNormalForm.Addition.html#2463" class="Bound">t</a> <a id="2465" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2466" class="Symbol">)</a>
  <a id="2470" class="Symbol">|</a> <a id="2472" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2476" href="CantorNormalForm.Addition.html#2476" class="Bound">a&lt;b</a> <a id="2480" class="Symbol">|</a> <a id="2482" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2486" href="CantorNormalForm.Addition.html#2486" class="Bound">b≥c</a> <a id="2490" class="Symbol">|</a> <a id="2492" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2496" class="Symbol">_</a> <a id="2498" class="Symbol">|</a> <a id="2500" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2504" class="Symbol">_</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="2513" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2518" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2523" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2534" class="Symbol">(</a><a id="2535" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2538" href="CantorNormalForm.Addition.html#2538" class="Bound">a</a> <a id="2540" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2542" href="CantorNormalForm.Addition.html#2542" class="Bound">a&#39;</a> <a id="2545" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2547" href="CantorNormalForm.Addition.html#2547" class="Bound">r</a> <a id="2549" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">(</a><a id="2553" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2556" href="CantorNormalForm.Addition.html#2556" class="Bound">b</a> <a id="2558" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2560" href="CantorNormalForm.Addition.html#2560" class="Bound">b&#39;</a> <a id="2563" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2565" href="CantorNormalForm.Addition.html#2565" class="Bound">s</a> <a id="2567" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2574" href="CantorNormalForm.Addition.html#2574" class="Bound">c</a> <a id="2576" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2578" href="CantorNormalForm.Addition.html#2578" class="Bound">c&#39;</a> <a id="2581" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2583" href="CantorNormalForm.Addition.html#2583" class="Bound">t</a> <a id="2585" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2586" class="Symbol">)</a>
  <a id="2590" class="Symbol">|</a> <a id="2592" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2596" href="CantorNormalForm.Addition.html#2596" class="Bound">a&lt;b</a> <a id="2600" class="Symbol">|</a> <a id="2602" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2606" href="CantorNormalForm.Addition.html#2606" class="Bound">b≥c</a> <a id="2610" class="Symbol">|</a> <a id="2612" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2616" href="CantorNormalForm.Addition.html#2616" class="Bound">a≥b</a> <a id="2620" class="Symbol">=</a> <a id="2622" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="2628" class="Symbol">(</a><a id="2629" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="2633" href="CantorNormalForm.Addition.html#2616" class="Bound">a≥b</a> <a id="2637" href="CantorNormalForm.Addition.html#2596" class="Bound">a&lt;b</a><a id="2640" class="Symbol">)</a>
<a id="2642" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2653" class="Symbol">(</a><a id="2654" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2657" href="CantorNormalForm.Addition.html#2657" class="Bound">a</a> <a id="2659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2661" href="CantorNormalForm.Addition.html#2661" class="Bound">a&#39;</a> <a id="2664" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2666" href="CantorNormalForm.Addition.html#2666" class="Bound">r</a> <a id="2668" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">(</a><a id="2672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2675" href="CantorNormalForm.Addition.html#2675" class="Bound">b</a> <a id="2677" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2679" href="CantorNormalForm.Addition.html#2679" class="Bound">b&#39;</a> <a id="2682" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2684" href="CantorNormalForm.Addition.html#2684" class="Bound">s</a> <a id="2686" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2687" class="Symbol">)</a> <a id="2689" class="Symbol">(</a><a id="2690" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2693" href="CantorNormalForm.Addition.html#2693" class="Bound">c</a> <a id="2695" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2697" href="CantorNormalForm.Addition.html#2697" class="Bound">c&#39;</a> <a id="2700" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2702" href="CantorNormalForm.Addition.html#2702" class="Bound">t</a> <a id="2704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2705" class="Symbol">)</a>
  <a id="2709" class="Symbol">|</a> <a id="2711" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2715" href="CantorNormalForm.Addition.html#2715" class="Bound">a≥b</a> <a id="2719" class="Symbol">|</a> <a id="2721" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2725" href="CantorNormalForm.Addition.html#2725" class="Bound">b&lt;c</a> <a id="2729" class="Keyword">with</a> <a id="2734" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2740" href="CantorNormalForm.Addition.html#2657" class="Bound">a</a> <a id="2742" href="CantorNormalForm.Addition.html#2693" class="Bound">c</a>
<a id="2744" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2755" class="Symbol">(</a><a id="2756" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2759" href="CantorNormalForm.Addition.html#2759" class="Bound">a</a> <a id="2761" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2763" href="CantorNormalForm.Addition.html#2763" class="Bound">a&#39;</a> <a id="2766" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2768" href="CantorNormalForm.Addition.html#2768" class="Bound">r</a> <a id="2770" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">(</a><a id="2774" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2777" href="CantorNormalForm.Addition.html#2777" class="Bound">b</a> <a id="2779" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2781" href="CantorNormalForm.Addition.html#2781" class="Bound">b&#39;</a> <a id="2784" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2786" href="CantorNormalForm.Addition.html#2786" class="Bound">s</a> <a id="2788" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">(</a><a id="2792" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2795" href="CantorNormalForm.Addition.html#2795" class="Bound">c</a> <a id="2797" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2799" href="CantorNormalForm.Addition.html#2799" class="Bound">c&#39;</a> <a id="2802" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2804" href="CantorNormalForm.Addition.html#2804" class="Bound">t</a> <a id="2806" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2807" class="Symbol">)</a>
  <a id="2811" class="Symbol">|</a> <a id="2813" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2817" href="CantorNormalForm.Addition.html#2817" class="Bound">a≥b</a> <a id="2821" class="Symbol">|</a> <a id="2823" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2827" href="CantorNormalForm.Addition.html#2827" class="Bound">b&lt;c</a> <a id="2831" class="Symbol">|</a> <a id="2833" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2837" href="CantorNormalForm.Addition.html#2837" class="Bound">a&lt;c</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2848" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2859" class="Symbol">(</a><a id="2860" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2863" href="CantorNormalForm.Addition.html#2863" class="Bound">a</a> <a id="2865" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2867" href="CantorNormalForm.Addition.html#2867" class="Bound">a&#39;</a> <a id="2870" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2872" href="CantorNormalForm.Addition.html#2872" class="Bound">r</a> <a id="2874" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2875" class="Symbol">)</a> <a id="2877" class="Symbol">(</a><a id="2878" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2881" href="CantorNormalForm.Addition.html#2881" class="Bound">b</a> <a id="2883" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2885" href="CantorNormalForm.Addition.html#2885" class="Bound">b&#39;</a> <a id="2888" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2890" href="CantorNormalForm.Addition.html#2890" class="Bound">s</a> <a id="2892" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2893" class="Symbol">)</a> <a id="2895" class="Symbol">(</a><a id="2896" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2899" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="2901" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2903" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="2906" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2908" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="2910" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2911" class="Symbol">)</a>
  <a id="2915" class="Symbol">|</a> <a id="2917" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2921" href="CantorNormalForm.Addition.html#2921" class="Bound">a≥b</a> <a id="2925" class="Symbol">|</a> <a id="2927" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2931" href="CantorNormalForm.Addition.html#2931" class="Bound">b&lt;c</a> <a id="2935" class="Symbol">|</a> <a id="2937" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2941" href="CantorNormalForm.Addition.html#2941" class="Bound">a≥c</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="2952" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2957" class="Symbol">(</a><a id="2958" href="CantorNormalForm.Addition.html#3280" class="Function">claim₁</a> <a id="2965" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2967" href="CantorNormalForm.Addition.html#2980" class="Function">IH</a><a id="2969" class="Symbol">)</a>
 <a id="2972" class="Keyword">where</a>
  <a id="2980" href="CantorNormalForm.Addition.html#2980" class="Function">IH</a> <a id="2983" class="Symbol">:</a> <a id="2985" href="CantorNormalForm.Addition.html#2867" class="Bound">a&#39;</a> <a id="2988" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2990" class="Symbol">(</a><a id="2991" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2994" href="CantorNormalForm.Addition.html#2881" class="Bound">b</a> <a id="2996" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2998" href="CantorNormalForm.Addition.html#2885" class="Bound">b&#39;</a> <a id="3001" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3003" href="CantorNormalForm.Addition.html#2890" class="Bound">s</a> <a id="3005" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3007" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3009" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3012" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="3014" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3016" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="3019" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3021" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="3023" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3024" class="Symbol">)</a> <a id="3026" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3028" class="Symbol">(</a><a id="3029" href="CantorNormalForm.Addition.html#2867" class="Bound">a&#39;</a> <a id="3032" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3034" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3037" href="CantorNormalForm.Addition.html#2881" class="Bound">b</a> <a id="3039" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3041" href="CantorNormalForm.Addition.html#2885" class="Bound">b&#39;</a> <a id="3044" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3046" href="CantorNormalForm.Addition.html#2890" class="Bound">s</a> <a id="3048" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3049" class="Symbol">)</a> <a id="3051" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3053" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3056" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="3058" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3060" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="3063" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3065" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="3067" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="3071" href="CantorNormalForm.Addition.html#2980" class="Function">IH</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3087" href="CantorNormalForm.Addition.html#2867" class="Bound">a&#39;</a> <a id="3090" class="Symbol">(</a><a id="3091" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3094" href="CantorNormalForm.Addition.html#2881" class="Bound">b</a> <a id="3096" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3098" href="CantorNormalForm.Addition.html#2885" class="Bound">b&#39;</a> <a id="3101" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3103" href="CantorNormalForm.Addition.html#2890" class="Bound">s</a> <a id="3105" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">(</a><a id="3109" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3112" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="3114" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3116" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="3119" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3121" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="3123" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3124" class="Symbol">)</a>
  <a id="3128" href="CantorNormalForm.Addition.html#3128" class="Function">claim₀</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3140" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="3142" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3144" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="3147" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3149" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="3151" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3155" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3158" href="CantorNormalForm.Addition.html#2881" class="Bound">b</a> <a id="3160" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3162" href="CantorNormalForm.Addition.html#2885" class="Bound">b&#39;</a> <a id="3165" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3167" href="CantorNormalForm.Addition.html#2890" class="Bound">s</a> <a id="3169" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3171" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3173" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3176" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="3178" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3180" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="3183" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3185" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="3187" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="3191" href="CantorNormalForm.Addition.html#3128" class="Function">claim₀</a> <a id="3198" class="Keyword">with</a> <a id="3203" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3209" href="CantorNormalForm.Addition.html#2881" class="Bound">b</a> <a id="3211" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a>
  <a id="3215" href="CantorNormalForm.Addition.html#3128" class="Function">claim₀</a> <a id="3222" class="Symbol">|</a> <a id="3224" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3228" class="Symbol">_</a> <a id="3230" class="Symbol">=</a> <a id="3232" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3239" href="CantorNormalForm.Addition.html#3128" class="Function">claim₀</a> <a id="3246" class="Symbol">|</a> <a id="3248" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3252" href="CantorNormalForm.Addition.html#3252" class="Bound">b≥c</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="3264" class="Symbol">(</a><a id="3265" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="3269" href="CantorNormalForm.Addition.html#3252" class="Bound">b≥c</a> <a id="3273" href="CantorNormalForm.Addition.html#2931" class="Bound">b&lt;c</a><a id="3276" class="Symbol">)</a>
  <a id="3280" href="CantorNormalForm.Addition.html#3280" class="Function">claim₁</a> <a id="3287" class="Symbol">:</a> <a id="3289" href="CantorNormalForm.Addition.html#2867" class="Bound">a&#39;</a> <a id="3292" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3294" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3297" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="3299" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3301" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="3304" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3306" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="3308" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3312" href="CantorNormalForm.Addition.html#2867" class="Bound">a&#39;</a> <a id="3315" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3317" class="Symbol">(</a><a id="3318" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3321" href="CantorNormalForm.Addition.html#2881" class="Bound">b</a> <a id="3323" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3325" href="CantorNormalForm.Addition.html#2885" class="Bound">b&#39;</a> <a id="3328" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3330" href="CantorNormalForm.Addition.html#2890" class="Bound">s</a> <a id="3332" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3334" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3336" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3339" href="CantorNormalForm.Addition.html#2899" class="Bound">c</a> <a id="3341" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3343" href="CantorNormalForm.Addition.html#2903" class="Bound">c&#39;</a> <a id="3346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3348" href="CantorNormalForm.Addition.html#2908" class="Bound">t</a> <a id="3350" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3351" class="Symbol">)</a>
  <a id="3355" href="CantorNormalForm.Addition.html#3280" class="Function">claim₁</a> <a id="3362" class="Symbol">=</a> <a id="3364" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3369" class="Symbol">(</a><a id="3370" href="CantorNormalForm.Addition.html#2867" class="Bound">a&#39;</a> <a id="3373" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="3375" class="Symbol">)</a> <a id="3377" href="CantorNormalForm.Addition.html#3128" class="Function">claim₀</a>
<a id="3384" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3395" class="Symbol">(</a><a id="3396" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3399" href="CantorNormalForm.Addition.html#3399" class="Bound">a</a> <a id="3401" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3403" href="CantorNormalForm.Addition.html#3403" class="Bound">a&#39;</a> <a id="3406" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3408" href="CantorNormalForm.Addition.html#3408" class="Bound">r</a> <a id="3410" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3411" class="Symbol">)</a> <a id="3413" class="Symbol">(</a><a id="3414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3417" href="CantorNormalForm.Addition.html#3417" class="Bound">b</a> <a id="3419" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3421" href="CantorNormalForm.Addition.html#3421" class="Bound">b&#39;</a> <a id="3424" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3426" href="CantorNormalForm.Addition.html#3426" class="Bound">s</a> <a id="3428" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3435" href="CantorNormalForm.Addition.html#3435" class="Bound">c</a> <a id="3437" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3439" href="CantorNormalForm.Addition.html#3439" class="Bound">c&#39;</a> <a id="3442" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3444" href="CantorNormalForm.Addition.html#3444" class="Bound">t</a> <a id="3446" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3447" class="Symbol">)</a>
  <a id="3451" class="Symbol">|</a> <a id="3453" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3457" href="CantorNormalForm.Addition.html#3457" class="Bound">a≥b</a> <a id="3461" class="Symbol">|</a> <a id="3463" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3467" href="CantorNormalForm.Addition.html#3467" class="Bound">b≥c</a> <a id="3471" class="Keyword">with</a> <a id="3476" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3482" href="CantorNormalForm.Addition.html#3399" class="Bound">a</a> <a id="3484" href="CantorNormalForm.Addition.html#3435" class="Bound">c</a>
<a id="3486" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3497" class="Symbol">(</a><a id="3498" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3501" href="CantorNormalForm.Addition.html#3501" class="Bound">a</a> <a id="3503" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3505" href="CantorNormalForm.Addition.html#3505" class="Bound">a&#39;</a> <a id="3508" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3510" href="CantorNormalForm.Addition.html#3510" class="Bound">r</a> <a id="3512" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">(</a><a id="3516" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3519" href="CantorNormalForm.Addition.html#3519" class="Bound">b</a> <a id="3521" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3523" href="CantorNormalForm.Addition.html#3523" class="Bound">b&#39;</a> <a id="3526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3528" href="CantorNormalForm.Addition.html#3528" class="Bound">s</a> <a id="3530" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3531" class="Symbol">)</a> <a id="3533" class="Symbol">(</a><a id="3534" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3537" href="CantorNormalForm.Addition.html#3537" class="Bound">c</a> <a id="3539" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3541" href="CantorNormalForm.Addition.html#3541" class="Bound">c&#39;</a> <a id="3544" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3546" href="CantorNormalForm.Addition.html#3546" class="Bound">t</a> <a id="3548" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3549" class="Symbol">)</a>
  <a id="3553" class="Symbol">|</a> <a id="3555" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3559" href="CantorNormalForm.Addition.html#3559" class="Bound">a≥b</a> <a id="3563" class="Symbol">|</a> <a id="3565" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3569" href="CantorNormalForm.Addition.html#3569" class="Bound">b≥c</a> <a id="3573" class="Symbol">|</a> <a id="3575" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3579" href="CantorNormalForm.Addition.html#3579" class="Bound">a&lt;c</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="3591" class="Symbol">(</a><a id="3592" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="3596" class="Symbol">(</a><a id="3597" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="3605" href="CantorNormalForm.Addition.html#3569" class="Bound">b≥c</a> <a id="3609" href="CantorNormalForm.Addition.html#3559" class="Bound">a≥b</a><a id="3612" class="Symbol">)</a> <a id="3614" href="CantorNormalForm.Addition.html#3579" class="Bound">a&lt;c</a><a id="3617" class="Symbol">)</a>
<a id="3619" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3630" class="Symbol">(</a><a id="3631" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3634" href="CantorNormalForm.Addition.html#3634" class="Bound">a</a> <a id="3636" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3638" href="CantorNormalForm.Addition.html#3638" class="Bound">a&#39;</a> <a id="3641" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3643" href="CantorNormalForm.Addition.html#3643" class="Bound">r</a> <a id="3645" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3646" class="Symbol">)</a> <a id="3648" class="Symbol">(</a><a id="3649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3652" href="CantorNormalForm.Addition.html#3652" class="Bound">b</a> <a id="3654" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3656" href="CantorNormalForm.Addition.html#3656" class="Bound">b&#39;</a> <a id="3659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3661" href="CantorNormalForm.Addition.html#3661" class="Bound">s</a> <a id="3663" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3664" class="Symbol">)</a> <a id="3666" class="Symbol">(</a><a id="3667" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3670" href="CantorNormalForm.Addition.html#3670" class="Bound">c</a> <a id="3672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3674" href="CantorNormalForm.Addition.html#3674" class="Bound">c&#39;</a> <a id="3677" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3679" href="CantorNormalForm.Addition.html#3679" class="Bound">t</a> <a id="3681" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3682" class="Symbol">)</a>
  <a id="3686" class="Symbol">|</a> <a id="3688" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3692" href="CantorNormalForm.Addition.html#3692" class="Bound">a≥b</a> <a id="3696" class="Symbol">|</a> <a id="3698" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3702" href="CantorNormalForm.Addition.html#3702" class="Bound">b≥c</a> <a id="3706" class="Symbol">|</a> <a id="3708" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3712" href="CantorNormalForm.Addition.html#3712" class="Bound">a≥c</a> <a id="3716" class="Keyword">with</a> <a id="3721" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3727" href="CantorNormalForm.Addition.html#3634" class="Bound">a</a> <a id="3729" href="CantorNormalForm.Addition.html#3652" class="Bound">b</a>
<a id="3731" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3742" class="Symbol">(</a><a id="3743" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3746" href="CantorNormalForm.Addition.html#3746" class="Bound">a</a> <a id="3748" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3750" href="CantorNormalForm.Addition.html#3750" class="Bound">a&#39;</a> <a id="3753" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3755" href="CantorNormalForm.Addition.html#3755" class="Bound">r</a> <a id="3757" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">(</a><a id="3761" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3764" href="CantorNormalForm.Addition.html#3764" class="Bound">b</a> <a id="3766" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3768" href="CantorNormalForm.Addition.html#3768" class="Bound">b&#39;</a> <a id="3771" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3773" href="CantorNormalForm.Addition.html#3773" class="Bound">s</a> <a id="3775" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3776" class="Symbol">)</a> <a id="3778" class="Symbol">(</a><a id="3779" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3782" href="CantorNormalForm.Addition.html#3782" class="Bound">c</a> <a id="3784" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3786" href="CantorNormalForm.Addition.html#3786" class="Bound">c&#39;</a> <a id="3789" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3791" href="CantorNormalForm.Addition.html#3791" class="Bound">t</a> <a id="3793" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3794" class="Symbol">)</a>
  <a id="3798" class="Symbol">|</a> <a id="3800" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3804" href="CantorNormalForm.Addition.html#3804" class="Bound">a≥b</a> <a id="3808" class="Symbol">|</a> <a id="3810" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3814" href="CantorNormalForm.Addition.html#3814" class="Bound">b≥c</a> <a id="3818" class="Symbol">|</a> <a id="3820" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3824" href="CantorNormalForm.Addition.html#3824" class="Bound">a≥c</a> <a id="3828" class="Symbol">|</a> <a id="3830" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3834" href="CantorNormalForm.Addition.html#3834" class="Bound">a&lt;b</a> <a id="3838" class="Symbol">=</a> <a id="3840" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="3846" class="Symbol">(</a><a id="3847" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="3851" href="CantorNormalForm.Addition.html#3804" class="Bound">a≥b</a> <a id="3855" href="CantorNormalForm.Addition.html#3834" class="Bound">a&lt;b</a><a id="3858" class="Symbol">)</a>
<a id="3860" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3871" class="Symbol">(</a><a id="3872" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3875" href="CantorNormalForm.Addition.html#3875" class="Bound">a</a> <a id="3877" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3879" href="CantorNormalForm.Addition.html#3879" class="Bound">a&#39;</a> <a id="3882" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3884" href="CantorNormalForm.Addition.html#3884" class="Bound">r</a> <a id="3886" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3887" class="Symbol">)</a> <a id="3889" class="Symbol">(</a><a id="3890" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3893" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="3895" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3897" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="3900" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3902" href="CantorNormalForm.Addition.html#3902" class="Bound">s</a> <a id="3904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3905" class="Symbol">)</a> <a id="3907" class="Symbol">(</a><a id="3908" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3911" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="3913" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3915" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="3918" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3920" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="3922" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3923" class="Symbol">)</a>
  <a id="3927" class="Symbol">|</a> <a id="3929" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3933" href="CantorNormalForm.Addition.html#3933" class="Bound">a≥b</a> <a id="3937" class="Symbol">|</a> <a id="3939" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3943" href="CantorNormalForm.Addition.html#3943" class="Bound">b≥c</a> <a id="3947" class="Symbol">|</a> <a id="3949" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3953" href="CantorNormalForm.Addition.html#3953" class="Bound">a≥c</a> <a id="3957" class="Symbol">|</a> <a id="3959" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3963" class="Symbol">_</a> <a id="3965" class="Symbol">=</a> <a id="3967" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="3972" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3977" class="Symbol">(</a><a id="3978" href="CantorNormalForm.Addition.html#4330" class="Function">claim₁</a> <a id="3985" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3987" href="CantorNormalForm.Addition.html#4000" class="Function">IH</a><a id="3989" class="Symbol">)</a>
 <a id="3992" class="Keyword">where</a>
  <a id="4000" href="CantorNormalForm.Addition.html#4000" class="Function">IH</a> <a id="4003" class="Symbol">:</a> <a id="4005" href="CantorNormalForm.Addition.html#3879" class="Bound">a&#39;</a> <a id="4008" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4010" class="Symbol">(</a><a id="4011" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4014" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4016" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4018" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="4021" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4023" href="CantorNormalForm.Addition.html#3902" class="Bound">s</a> <a id="4025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4027" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4029" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4032" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="4034" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4036" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="4039" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4041" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="4043" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4048" class="Symbol">(</a><a id="4049" href="CantorNormalForm.Addition.html#3879" class="Bound">a&#39;</a> <a id="4052" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4054" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4057" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4059" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4061" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="4064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4066" href="CantorNormalForm.Addition.html#3902" class="Bound">s</a> <a id="4068" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4069" class="Symbol">)</a> <a id="4071" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4076" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="4078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4080" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="4083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4085" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="4087" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4091" href="CantorNormalForm.Addition.html#4000" class="Function">IH</a> <a id="4094" class="Symbol">=</a> <a id="4096" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="4107" href="CantorNormalForm.Addition.html#3879" class="Bound">a&#39;</a> <a id="4110" class="Symbol">(</a><a id="4111" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4114" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4116" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4118" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="4121" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4123" href="CantorNormalForm.Addition.html#3902" class="Bound">s</a> <a id="4125" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">(</a><a id="4129" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4132" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="4134" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4136" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="4139" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4141" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="4143" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4144" class="Symbol">)</a>
  <a id="4148" href="CantorNormalForm.Addition.html#4148" class="Function">claim₀</a> <a id="4155" class="Symbol">:</a> <a id="4157" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4160" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4162" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4164" class="Symbol">(</a><a id="4165" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="4168" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4170" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4173" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="4175" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4177" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="4180" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4182" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="4184" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4185" class="Symbol">)</a> <a id="4187" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4189" class="Symbol">_</a> <a id="4191" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4195" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4198" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4200" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4202" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="4205" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4207" href="CantorNormalForm.Addition.html#3902" class="Bound">s</a> <a id="4209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4211" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4216" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="4218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4220" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="4223" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4225" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="4227" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4231" href="CantorNormalForm.Addition.html#4148" class="Function">claim₀</a> <a id="4238" class="Keyword">with</a> <a id="4243" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4249" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4251" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a>
  <a id="4255" href="CantorNormalForm.Addition.html#4148" class="Function">claim₀</a> <a id="4262" class="Symbol">|</a> <a id="4264" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4268" href="CantorNormalForm.Addition.html#4268" class="Bound">b&lt;c</a> <a id="4272" class="Symbol">=</a> <a id="4274" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="4280" class="Symbol">(</a><a id="4281" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="4285" href="CantorNormalForm.Addition.html#3943" class="Bound">b≥c</a> <a id="4289" href="CantorNormalForm.Addition.html#4268" class="Bound">b&lt;c</a><a id="4292" class="Symbol">)</a>
  <a id="4296" href="CantorNormalForm.Addition.html#4148" class="Function">claim₀</a> <a id="4303" class="Symbol">|</a> <a id="4305" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4309" class="Symbol">_</a> <a id="4311" class="Symbol">=</a> <a id="4313" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="4318" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4323" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4330" href="CantorNormalForm.Addition.html#4330" class="Function">claim₁</a> <a id="4337" class="Symbol">:</a> <a id="4339" href="CantorNormalForm.Addition.html#3879" class="Bound">a&#39;</a> <a id="4342" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4344" class="Symbol">(</a><a id="4345" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4348" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4350" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4352" class="Symbol">(</a><a id="4353" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="4356" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4358" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4361" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="4363" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4365" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="4368" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4370" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="4372" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4373" class="Symbol">)</a> <a id="4375" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4377" class="Symbol">_</a> <a id="4379" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4380" class="Symbol">)</a> <a id="4382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4384" href="CantorNormalForm.Addition.html#3879" class="Bound">a&#39;</a> <a id="4387" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4389" class="Symbol">(</a><a id="4390" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4393" href="CantorNormalForm.Addition.html#3893" class="Bound">b</a> <a id="4395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4397" href="CantorNormalForm.Addition.html#3897" class="Bound">b&#39;</a> <a id="4400" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4402" href="CantorNormalForm.Addition.html#3902" class="Bound">s</a> <a id="4404" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4406" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4408" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4411" href="CantorNormalForm.Addition.html#3911" class="Bound">c</a> <a id="4413" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4415" href="CantorNormalForm.Addition.html#3915" class="Bound">c&#39;</a> <a id="4418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4420" href="CantorNormalForm.Addition.html#3920" class="Bound">t</a> <a id="4422" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4423" class="Symbol">)</a>
  <a id="4427" href="CantorNormalForm.Addition.html#4330" class="Function">claim₁</a> <a id="4434" class="Symbol">=</a> <a id="4436" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4441" class="Symbol">(</a><a id="4442" href="CantorNormalForm.Addition.html#3879" class="Bound">a&#39;</a> <a id="4445" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="4447" class="Symbol">)</a> <a id="4449" href="CantorNormalForm.Addition.html#4148" class="Function">claim₀</a>

<a id="≤+r"></a><a id="4457" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="4461" class="Symbol">:</a> <a id="4463" class="Symbol">∀</a> <a id="4465" href="CantorNormalForm.Addition.html#4465" class="Bound">a</a> <a id="4467" href="CantorNormalForm.Addition.html#4467" class="Bound">b</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="CantorNormalForm.Addition.html#4465" class="Bound">a</a> <a id="4473" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4475" href="CantorNormalForm.Addition.html#4465" class="Bound">a</a> <a id="4477" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4479" href="CantorNormalForm.Addition.html#4467" class="Bound">b</a>
<a id="4481" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="4485" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4487" href="CantorNormalForm.Addition.html#4487" class="Bound">b</a> <a id="4489" class="Symbol">=</a> <a id="4491" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="4494" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="4498" class="Symbol">(</a><a id="4499" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4502" href="CantorNormalForm.Addition.html#4502" class="Bound">a</a> <a id="4504" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4506" href="CantorNormalForm.Addition.html#4506" class="Bound">c</a> <a id="4508" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4510" href="CantorNormalForm.Addition.html#4510" class="Bound">r</a> <a id="4512" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4513" class="Symbol">)</a> <a id="4515" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4517" class="Symbol">=</a> <a id="4519" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4523" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4528" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="4532" class="Symbol">(</a><a id="4533" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4536" href="CantorNormalForm.Addition.html#4536" class="Bound">a</a> <a id="4538" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4540" href="CantorNormalForm.Addition.html#4540" class="Bound">c</a> <a id="4542" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4544" href="CantorNormalForm.Addition.html#4544" class="Bound">r</a> <a id="4546" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4547" class="Symbol">)</a> <a id="4549" class="Symbol">(</a><a id="4550" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4553" href="CantorNormalForm.Addition.html#4553" class="Bound">b</a> <a id="4555" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4557" href="CantorNormalForm.Addition.html#4557" class="Bound">d</a> <a id="4559" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4561" href="CantorNormalForm.Addition.html#4561" class="Bound">s</a> <a id="4563" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4564" class="Symbol">)</a> <a id="4566" class="Keyword">with</a> <a id="4571" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4577" href="CantorNormalForm.Addition.html#4536" class="Bound">a</a> <a id="4579" href="CantorNormalForm.Addition.html#4553" class="Bound">b</a>
<a id="4581" class="Symbol">...</a> <a id="4585" class="Symbol">|</a> <a id="4587" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4591" href="CantorNormalForm.Addition.html#4591" class="Bound">a&lt;b</a> <a id="4595" class="Symbol">=</a> <a id="4597" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4601" class="Symbol">(</a><a id="4602" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4605" href="CantorNormalForm.Addition.html#4591" class="Bound">a&lt;b</a><a id="4608" class="Symbol">)</a>
<a id="4610" class="Symbol">...</a> <a id="4614" class="Symbol">|</a> <a id="4616" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4620" href="CantorNormalForm.Addition.html#4620" class="Bound">a≥b</a> <a id="4624" class="Symbol">=</a> <a id="4626" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="4629" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4634" class="Symbol">(</a><a id="4635" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="4639" class="Bound">c</a> <a id="4641" class="Symbol">_)</a>

<a id="&lt;+r"></a><a id="4645" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="4649" class="Symbol">:</a> <a id="4651" class="Symbol">∀</a> <a id="4653" href="CantorNormalForm.Addition.html#4653" class="Bound">a</a> <a id="4655" href="CantorNormalForm.Addition.html#4655" class="Bound">b</a> <a id="4657" class="Symbol">→</a> <a id="4659" href="CantorNormalForm.Addition.html#4655" class="Bound">b</a> <a id="4661" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4663" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4665" class="Symbol">→</a> <a id="4667" href="CantorNormalForm.Addition.html#4653" class="Bound">a</a> <a id="4669" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4671" href="CantorNormalForm.Addition.html#4653" class="Bound">a</a> <a id="4673" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4675" href="CantorNormalForm.Addition.html#4655" class="Bound">b</a>
<a id="4677" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="4681" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4683" class="Symbol">(</a><a id="4684" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4687" href="CantorNormalForm.Addition.html#4687" class="Bound">b</a> <a id="4689" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4691" href="CantorNormalForm.Addition.html#4691" class="Bound">d</a> <a id="4693" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4695" href="CantorNormalForm.Addition.html#4695" class="Bound">s</a> <a id="4697" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4698" class="Symbol">)</a> <a id="4700" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="4708" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="4712" class="Symbol">(</a><a id="4713" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4716" href="CantorNormalForm.Addition.html#4716" class="Bound">a</a> <a id="4718" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4720" href="CantorNormalForm.Addition.html#4720" class="Bound">c</a> <a id="4722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4724" href="CantorNormalForm.Addition.html#4724" class="Bound">r</a> <a id="4726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4727" class="Symbol">)</a> <a id="4729" class="Symbol">(</a><a id="4730" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4733" href="CantorNormalForm.Addition.html#4733" class="Bound">b</a> <a id="4735" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4737" href="CantorNormalForm.Addition.html#4737" class="Bound">d</a> <a id="4739" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4741" href="CantorNormalForm.Addition.html#4741" class="Bound">s</a> <a id="4743" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4744" class="Symbol">)</a> <a id="4746" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4749" class="Keyword">with</a> <a id="4754" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4760" href="CantorNormalForm.Addition.html#4716" class="Bound">a</a> <a id="4762" href="CantorNormalForm.Addition.html#4733" class="Bound">b</a>
<a id="4764" class="Symbol">...</a> <a id="4768" class="Symbol">|</a> <a id="4770" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4774" href="CantorNormalForm.Addition.html#4774" class="Bound">a&lt;b</a> <a id="4778" class="Symbol">=</a> <a id="4780" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4783" href="CantorNormalForm.Addition.html#4774" class="Bound">a&lt;b</a>
<a id="4787" class="Symbol">...</a> <a id="4791" class="Symbol">|</a> <a id="4793" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4797" href="CantorNormalForm.Addition.html#4797" class="Bound">a≥b</a> <a id="4801" class="Symbol">=</a> <a id="4803" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4806" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4811" class="Symbol">(</a><a id="4812" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="4816" class="Bound">c</a> <a id="4818" class="Symbol">(</a><a id="4819" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4822" class="Bound">b</a> <a id="4824" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4826" class="Bound">d</a> <a id="4828" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4830" class="Bound">s</a> <a id="4832" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4833" class="Symbol">)</a> <a id="4835" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4838" class="Symbol">)</a>

<a id="+r-is-&lt;-monotone"></a><a id="4841" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="4858" class="Symbol">:</a> <a id="4860" class="Symbol">∀</a> <a id="4862" href="CantorNormalForm.Addition.html#4862" class="Bound">a</a> <a id="4864" href="CantorNormalForm.Addition.html#4864" class="Bound">b</a> <a id="4866" href="CantorNormalForm.Addition.html#4866" class="Bound">c</a> <a id="4868" class="Symbol">→</a> <a id="4870" href="CantorNormalForm.Addition.html#4864" class="Bound">b</a> <a id="4872" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4874" href="CantorNormalForm.Addition.html#4866" class="Bound">c</a> <a id="4876" class="Symbol">→</a> <a id="4878" href="CantorNormalForm.Addition.html#4862" class="Bound">a</a> <a id="4880" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4882" href="CantorNormalForm.Addition.html#4864" class="Bound">b</a> <a id="4884" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4886" href="CantorNormalForm.Addition.html#4862" class="Bound">a</a> <a id="4888" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4890" href="CantorNormalForm.Addition.html#4866" class="Bound">c</a>
<a id="4892" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="4909" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4911" href="CantorNormalForm.Addition.html#4911" class="Bound">b</a> <a id="4913" href="CantorNormalForm.Addition.html#4913" class="Bound">c</a> <a id="4915" href="CantorNormalForm.Addition.html#4915" class="Bound">b&lt;c</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="CantorNormalForm.Addition.html#4915" class="Bound">b&lt;c</a>
<a id="4925" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="4942" class="Symbol">(</a><a id="4943" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4946" href="CantorNormalForm.Addition.html#4946" class="Bound">a</a> <a id="4948" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4950" href="CantorNormalForm.Addition.html#4950" class="Bound">a&#39;</a> <a id="4953" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4955" href="CantorNormalForm.Addition.html#4955" class="Bound">r</a> <a id="4957" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4958" class="Symbol">)</a> <a id="4960" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4962" href="CantorNormalForm.Addition.html#4962" class="Bound">c</a> <a id="4964" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="4973" class="Symbol">_</a> <a id="4975" href="CantorNormalForm.Addition.html#4962" class="Bound">c</a> <a id="4977" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="4980" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="4997" class="Symbol">(</a><a id="4998" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5001" href="CantorNormalForm.Addition.html#5001" class="Bound">a</a> <a id="5003" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5005" href="CantorNormalForm.Addition.html#5005" class="Bound">a&#39;</a> <a id="5008" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5010" href="CantorNormalForm.Addition.html#5010" class="Bound">r</a> <a id="5012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5013" class="Symbol">)</a> <a id="5015" class="Symbol">(</a><a id="5016" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5019" href="CantorNormalForm.Addition.html#5019" class="Bound">b</a> <a id="5021" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5023" href="CantorNormalForm.Addition.html#5023" class="Bound">b&#39;</a> <a id="5026" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5028" href="CantorNormalForm.Addition.html#5028" class="Bound">s</a> <a id="5030" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5031" class="Symbol">)</a> <a id="5033" class="Symbol">(</a><a id="5034" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5037" href="CantorNormalForm.Addition.html#5037" class="Bound">c</a> <a id="5039" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5041" href="CantorNormalForm.Addition.html#5041" class="Bound">c&#39;</a> <a id="5044" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5046" href="CantorNormalForm.Addition.html#5046" class="Bound">t</a> <a id="5048" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5049" class="Symbol">)</a> <a id="5051" class="Symbol">(</a><a id="5052" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5055" href="CantorNormalForm.Addition.html#5055" class="Bound">b&lt;c</a><a id="5058" class="Symbol">)</a>
  <a id="5062" class="Keyword">with</a> <a id="5067" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5073" href="CantorNormalForm.Addition.html#5001" class="Bound">a</a> <a id="5075" href="CantorNormalForm.Addition.html#5019" class="Bound">b</a> <a id="5077" class="Keyword">with</a> <a id="5082" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5088" href="CantorNormalForm.Addition.html#5001" class="Bound">a</a> <a id="5090" href="CantorNormalForm.Addition.html#5037" class="Bound">c</a>
<a id="5092" class="Symbol">...</a> <a id="5096" class="Symbol">|</a> <a id="5098" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5102" href="CantorNormalForm.Addition.html#5102" class="Bound">a&lt;b</a> <a id="5106" class="Symbol">|</a> <a id="5108" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5112" href="CantorNormalForm.Addition.html#5112" class="Bound">a&lt;c</a> <a id="5116" class="Symbol">=</a> <a id="5118" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5121" class="Bound">b&lt;c</a>
<a id="5125" class="Symbol">...</a> <a id="5129" class="Symbol">|</a> <a id="5131" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5135" href="CantorNormalForm.Addition.html#5135" class="Bound">a&lt;b</a> <a id="5139" class="Symbol">|</a> <a id="5141" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5145" href="CantorNormalForm.Addition.html#5145" class="Bound">a≥c</a> <a id="5149" class="Symbol">=</a> <a id="5151" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="5157" class="Symbol">(</a><a id="5158" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="5162" href="CantorNormalForm.Addition.html#5145" class="Bound">a≥c</a> <a id="5166" class="Symbol">(</a><a id="5167" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="5175" href="CantorNormalForm.Addition.html#5135" class="Bound">a&lt;b</a> <a id="5179" class="Bound">b&lt;c</a><a id="5182" class="Symbol">))</a>
<a id="5185" class="Symbol">...</a> <a id="5189" class="Symbol">|</a> <a id="5191" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5195" href="CantorNormalForm.Addition.html#5195" class="Bound">a≥b</a> <a id="5199" class="Symbol">|</a> <a id="5201" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5205" href="CantorNormalForm.Addition.html#5205" class="Bound">a&lt;c</a> <a id="5209" class="Symbol">=</a> <a id="5211" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5214" href="CantorNormalForm.Addition.html#5205" class="Bound">a&lt;c</a>
<a id="5218" class="Symbol">...</a> <a id="5222" class="Symbol">|</a> <a id="5224" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5228" href="CantorNormalForm.Addition.html#5228" class="Bound">a≥b</a> <a id="5232" class="Symbol">|</a> <a id="5234" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5238" href="CantorNormalForm.Addition.html#5238" class="Bound">a≥c</a> <a id="5242" class="Symbol">=</a> <a id="5244" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5247" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5252" class="Symbol">(</a><a id="5253" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="5270" class="Bound">a&#39;</a> <a id="5273" class="Symbol">_</a> <a id="5275" class="Symbol">_</a> <a id="5277" class="Symbol">(</a><a id="5278" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5281" class="Bound">b&lt;c</a><a id="5284" class="Symbol">))</a>
<a id="5287" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="5304" class="Symbol">(</a><a id="5305" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5308" href="CantorNormalForm.Addition.html#5308" class="Bound">a</a> <a id="5310" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5312" href="CantorNormalForm.Addition.html#5312" class="Bound">a&#39;</a> <a id="5315" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5317" href="CantorNormalForm.Addition.html#5317" class="Bound">r</a> <a id="5319" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5320" class="Symbol">)</a> <a id="5322" class="Symbol">(</a><a id="5323" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5326" href="CantorNormalForm.Addition.html#5326" class="Bound">b</a> <a id="5328" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5330" href="CantorNormalForm.Addition.html#5330" class="Bound">b&#39;</a> <a id="5333" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5335" href="CantorNormalForm.Addition.html#5335" class="Bound">s</a> <a id="5337" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5338" class="Symbol">)</a> <a id="5340" class="Symbol">(</a><a id="5341" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5344" href="CantorNormalForm.Addition.html#5344" class="Bound">c</a> <a id="5346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5348" href="CantorNormalForm.Addition.html#5348" class="Bound">c&#39;</a> <a id="5351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5353" href="CantorNormalForm.Addition.html#5353" class="Bound">t</a> <a id="5355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5356" class="Symbol">)</a> <a id="5358" class="Symbol">(</a><a id="5359" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5362" href="CantorNormalForm.Addition.html#5362" class="Bound">b≡c</a> <a id="5366" href="CantorNormalForm.Addition.html#5366" class="Bound">b&#39;&lt;c&#39;</a><a id="5371" class="Symbol">)</a>
  <a id="5375" class="Keyword">with</a> <a id="5380" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5386" href="CantorNormalForm.Addition.html#5308" class="Bound">a</a> <a id="5388" href="CantorNormalForm.Addition.html#5326" class="Bound">b</a> <a id="5390" class="Keyword">with</a> <a id="5395" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5401" href="CantorNormalForm.Addition.html#5308" class="Bound">a</a> <a id="5403" href="CantorNormalForm.Addition.html#5344" class="Bound">c</a>
<a id="5405" class="Symbol">...</a> <a id="5409" class="Symbol">|</a> <a id="5411" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5415" href="CantorNormalForm.Addition.html#5415" class="Bound">a&lt;b</a> <a id="5419" class="Symbol">|</a> <a id="5421" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5425" href="CantorNormalForm.Addition.html#5425" class="Bound">a&lt;c</a> <a id="5429" class="Symbol">=</a> <a id="5431" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5434" class="Bound">b≡c</a> <a id="5438" class="Bound">b&#39;&lt;c&#39;</a>
<a id="5444" class="Symbol">...</a> <a id="5448" class="Symbol">|</a> <a id="5450" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5454" href="CantorNormalForm.Addition.html#5454" class="Bound">a&lt;b</a> <a id="5458" class="Symbol">|</a> <a id="5460" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5464" href="CantorNormalForm.Addition.html#5464" class="Bound">a≥c</a> <a id="5468" class="Symbol">=</a> <a id="5470" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="5476" class="Symbol">(</a><a id="5477" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="5481" class="Symbol">(</a><a id="5482" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5500" class="Bound">b≡c</a><a id="5503" class="Symbol">))</a> <a id="5506" href="CantorNormalForm.Addition.html#5464" class="Bound">a≥c</a><a id="5509" class="Symbol">)</a> <a id="5511" href="CantorNormalForm.Addition.html#5454" class="Bound">a&lt;b</a><a id="5514" class="Symbol">)</a>
<a id="5516" class="Symbol">...</a> <a id="5520" class="Symbol">|</a> <a id="5522" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5526" href="CantorNormalForm.Addition.html#5526" class="Bound">a≥b</a> <a id="5530" class="Symbol">|</a> <a id="5532" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5536" href="CantorNormalForm.Addition.html#5536" class="Bound">a&lt;c</a> <a id="5540" class="Symbol">=</a> <a id="5542" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="5548" class="Symbol">(</a><a id="5549" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="5553" class="Symbol">(</a><a id="5554" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="5562" class="Symbol">(</a><a id="5563" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5567" class="Bound">b≡c</a><a id="5570" class="Symbol">)</a> <a id="5572" href="CantorNormalForm.Addition.html#5526" class="Bound">a≥b</a><a id="5575" class="Symbol">)</a> <a id="5577" href="CantorNormalForm.Addition.html#5536" class="Bound">a&lt;c</a><a id="5580" class="Symbol">)</a>
<a id="5582" class="Symbol">...</a> <a id="5586" class="Symbol">|</a> <a id="5588" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5592" href="CantorNormalForm.Addition.html#5592" class="Bound">a≥b</a> <a id="5596" class="Symbol">|</a> <a id="5598" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5602" href="CantorNormalForm.Addition.html#5602" class="Bound">a≥c</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5611" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5616" class="Symbol">(</a><a id="5617" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="5634" class="Bound">a&#39;</a> <a id="5637" class="Symbol">_</a> <a id="5639" class="Symbol">_</a> <a id="5641" class="Symbol">(</a><a id="5642" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5645" class="Bound">b≡c</a> <a id="5649" class="Bound">b&#39;&lt;c&#39;</a><a id="5654" class="Symbol">))</a>

<a id="+r-is-≤-monotone"></a><a id="5658" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="5675" class="Symbol">:</a> <a id="5677" class="Symbol">∀</a> <a id="5679" href="CantorNormalForm.Addition.html#5679" class="Bound">a</a> <a id="5681" href="CantorNormalForm.Addition.html#5681" class="Bound">b</a> <a id="5683" href="CantorNormalForm.Addition.html#5683" class="Bound">c</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="CantorNormalForm.Addition.html#5681" class="Bound">b</a> <a id="5689" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5691" href="CantorNormalForm.Addition.html#5683" class="Bound">c</a> <a id="5693" class="Symbol">→</a> <a id="5695" href="CantorNormalForm.Addition.html#5679" class="Bound">a</a> <a id="5697" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5699" href="CantorNormalForm.Addition.html#5681" class="Bound">b</a> <a id="5701" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5703" href="CantorNormalForm.Addition.html#5679" class="Bound">a</a> <a id="5705" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5707" href="CantorNormalForm.Addition.html#5683" class="Bound">c</a>
<a id="5709" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="5726" href="CantorNormalForm.Addition.html#5726" class="Bound">a</a> <a id="5728" href="CantorNormalForm.Addition.html#5728" class="Bound">b</a> <a id="5730" href="CantorNormalForm.Addition.html#5730" class="Bound">c</a> <a id="5732" class="Symbol">(</a><a id="5733" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5737" href="CantorNormalForm.Addition.html#5737" class="Bound">b&lt;c</a><a id="5740" class="Symbol">)</a> <a id="5742" class="Symbol">=</a> <a id="5744" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5748" class="Symbol">(</a><a id="5749" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="5766" href="CantorNormalForm.Addition.html#5726" class="Bound">a</a> <a id="5768" href="CantorNormalForm.Addition.html#5728" class="Bound">b</a> <a id="5770" href="CantorNormalForm.Addition.html#5730" class="Bound">c</a> <a id="5772" href="CantorNormalForm.Addition.html#5737" class="Bound">b&lt;c</a><a id="5775" class="Symbol">)</a>
<a id="5777" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="5794" href="CantorNormalForm.Addition.html#5794" class="Bound">a</a> <a id="5796" href="CantorNormalForm.Addition.html#5796" class="Bound">b</a> <a id="5798" href="CantorNormalForm.Addition.html#5798" class="Bound">c</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5805" href="CantorNormalForm.Addition.html#5805" class="Bound">c≡b</a><a id="5808" class="Symbol">)</a> <a id="5810" class="Symbol">=</a> <a id="5812" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5816" class="Symbol">(</a><a id="5817" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5822" class="Symbol">(</a><a id="5823" href="CantorNormalForm.Addition.html#5794" class="Bound">a</a> <a id="5825" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="5827" class="Symbol">)</a> <a id="5829" href="CantorNormalForm.Addition.html#5805" class="Bound">c≡b</a><a id="5832" class="Symbol">)</a>

<a id="≤l+"></a><a id="5835" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="5839" class="Symbol">:</a> <a id="5841" class="Symbol">∀</a> <a id="5843" href="CantorNormalForm.Addition.html#5843" class="Bound">a</a> <a id="5845" href="CantorNormalForm.Addition.html#5845" class="Bound">b</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="CantorNormalForm.Addition.html#5843" class="Bound">a</a> <a id="5851" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5853" href="CantorNormalForm.Addition.html#5845" class="Bound">b</a> <a id="5855" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5857" href="CantorNormalForm.Addition.html#5843" class="Bound">a</a>
<a id="5859" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="5863" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5865" href="CantorNormalForm.Addition.html#5865" class="Bound">b</a> <a id="5867" class="Symbol">=</a> <a id="5869" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="5872" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="5876" class="Symbol">(</a><a id="5877" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5880" class="Symbol">_</a> <a id="5882" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5884" class="Symbol">_</a> <a id="5886" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5888" class="Symbol">_</a> <a id="5890" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5891" class="Symbol">)</a> <a id="5893" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5895" class="Symbol">=</a> <a id="5897" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>
<a id="5904" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="5908" class="Symbol">(</a><a id="5909" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5912" href="CantorNormalForm.Addition.html#5912" class="Bound">a</a> <a id="5914" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5916" href="CantorNormalForm.Addition.html#5916" class="Bound">x</a> <a id="5918" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5920" href="CantorNormalForm.Addition.html#5920" class="Bound">r</a> <a id="5922" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5923" class="Symbol">)</a> <a id="5925" class="Symbol">(</a><a id="5926" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5929" href="CantorNormalForm.Addition.html#5929" class="Bound">b</a> <a id="5931" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5933" href="CantorNormalForm.Addition.html#5933" class="Bound">y</a> <a id="5935" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5937" class="Symbol">_</a> <a id="5939" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5940" class="Symbol">)</a> <a id="5942" class="Keyword">with</a> <a id="5947" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5953" href="CantorNormalForm.Addition.html#5929" class="Bound">b</a> <a id="5955" href="CantorNormalForm.Addition.html#5912" class="Bound">a</a>
<a id="5957" class="Symbol">...</a> <a id="5961" class="Symbol">|</a> <a id="5963" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="5972" href="CantorNormalForm.Addition.html#5972" class="Bound">b&lt;a</a>  <a id="5977" class="Symbol">=</a> <a id="5979" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>
<a id="5986" class="Symbol">...</a> <a id="5990" class="Symbol">|</a> <a id="5992" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6001" href="CantorNormalForm.Addition.html#6001" class="Bound">b&gt;a</a><a id="6004" class="Symbol">)</a> <a id="6006" class="Symbol">=</a> <a id="6008" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6012" class="Symbol">(</a><a id="6013" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6016" href="CantorNormalForm.Addition.html#6001" class="Bound">b&gt;a</a><a id="6019" class="Symbol">)</a>
<a id="6021" class="Symbol">...</a> <a id="6025" class="Symbol">|</a> <a id="6027" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6031" class="Symbol">(</a><a id="6032" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6036" href="CantorNormalForm.Addition.html#6036" class="Bound">b≡a</a><a id="6039" class="Symbol">)</a> <a id="6041" class="Symbol">=</a> <a id="6043" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6047" class="Symbol">(</a><a id="6048" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6051" class="Symbol">(</a><a id="6052" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6056" href="CantorNormalForm.Addition.html#6036" class="Bound">b≡a</a><a id="6059" class="Symbol">)</a> <a id="6061" class="Symbol">(</a><a id="6062" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="6071" class="Symbol">(</a><a id="6072" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="6079" class="Bound">a</a> <a id="6081" class="Bound">x</a> <a id="6083" class="Bound">r</a><a id="6084" class="Symbol">)</a> <a id="6086" class="Symbol">(</a><a id="6087" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="6091" class="Symbol">(</a><a id="6092" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6095" class="Bound">a</a> <a id="6097" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6099" class="Bound">x</a> <a id="6101" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6103" class="Bound">r</a> <a id="6105" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6106" class="Symbol">)</a> <a id="6108" class="Bound">y</a><a id="6109" class="Symbol">)))</a>

<a id="&lt;l+"></a><a id="6114" href="CantorNormalForm.Addition.html#6114" class="Function">&lt;l+</a> <a id="6118" class="Symbol">:</a> <a id="6120" class="Symbol">∀</a> <a id="6122" href="CantorNormalForm.Addition.html#6122" class="Bound">a</a> <a id="6124" href="CantorNormalForm.Addition.html#6124" class="Bound">b</a> <a id="6126" class="Symbol">→</a> <a id="6128" href="CantorNormalForm.Addition.html#6124" class="Bound">b</a> <a id="6130" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="6132" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6134" class="Symbol">→</a> <a id="6136" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="6141" href="CantorNormalForm.Addition.html#6122" class="Bound">a</a> <a id="6143" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6145" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="6150" href="CantorNormalForm.Addition.html#6124" class="Bound">b</a> <a id="6152" class="Symbol">→</a> <a id="6154" href="CantorNormalForm.Addition.html#6122" class="Bound">a</a> <a id="6156" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6158" href="CantorNormalForm.Addition.html#6124" class="Bound">b</a> <a id="6160" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6162" href="CantorNormalForm.Addition.html#6122" class="Bound">a</a>
<a id="6164" href="CantorNormalForm.Addition.html#6114" class="Function">&lt;l+</a> <a id="6168" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6170" href="CantorNormalForm.Addition.html#6170" class="Bound">b</a><a id="6171" class="Symbol">@(</a><a id="6173" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6176" href="CantorNormalForm.Addition.html#6176" class="Bound">a₁</a> <a id="6179" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6181" href="CantorNormalForm.Addition.html#6181" class="Bound">a&#39;</a> <a id="6184" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6186" class="Symbol">_</a> <a id="6188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6189" class="Symbol">)</a> <a id="6191" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="6194" class="Symbol">_</a> <a id="6196" class="Symbol">=</a> <a id="6198" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="6201" href="CantorNormalForm.Addition.html#6114" class="Function">&lt;l+</a> <a id="6205" href="CantorNormalForm.Addition.html#6205" class="Bound">a</a><a id="6206" class="Symbol">@(</a><a id="6208" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6211" href="CantorNormalForm.Addition.html#6211" class="Bound">a₁</a> <a id="6214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6216" href="CantorNormalForm.Addition.html#6216" class="Bound">a&#39;</a> <a id="6219" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6221" class="Symbol">_</a> <a id="6223" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6224" class="Symbol">)</a> <a id="6226" href="CantorNormalForm.Addition.html#6226" class="Bound">b</a><a id="6227" class="Symbol">@(</a><a id="6229" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6232" href="CantorNormalForm.Addition.html#6232" class="Bound">b₁</a> <a id="6235" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6237" href="CantorNormalForm.Addition.html#6237" class="Bound">b&#39;</a> <a id="6240" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6242" class="Symbol">_</a> <a id="6244" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6245" class="Symbol">)</a> <a id="6247" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6255" href="CantorNormalForm.Addition.html#6255" class="Bound">a₁&lt;b₁</a><a id="6260" class="Symbol">)</a> <a id="6262" class="Keyword">with</a> <a id="6267" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6273" href="CantorNormalForm.Addition.html#6232" class="Bound">b₁</a> <a id="6276" href="CantorNormalForm.Addition.html#6211" class="Bound">a₁</a>
<a id="6279" class="Symbol">...</a> <a id="6283" class="Symbol">|</a> <a id="6285" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6289" href="CantorNormalForm.Addition.html#6289" class="Bound">b₁&lt;a₁</a> <a id="6295" class="Symbol">=</a> <a id="6297" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="6303" class="Symbol">(</a><a id="6304" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="6308" class="Bound">a₁&lt;b₁</a> <a id="6314" href="CantorNormalForm.Addition.html#6289" class="Bound">b₁&lt;a₁</a><a id="6319" class="Symbol">)</a>
<a id="6321" class="Symbol">...</a> <a id="6325" class="Symbol">|</a> <a id="6327" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6331" class="Symbol">_</a> <a id="6333" class="Symbol">=</a> <a id="6335" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6338" class="Bound">a₁&lt;b₁</a>
<a id="6344" href="CantorNormalForm.Addition.html#6114" class="Function">&lt;l+</a> <a id="6348" href="CantorNormalForm.Addition.html#6348" class="Bound">a</a><a id="6349" class="Symbol">@(</a><a id="6351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6354" href="CantorNormalForm.Addition.html#6354" class="Bound">a₁</a> <a id="6357" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6359" href="CantorNormalForm.Addition.html#6359" class="Bound">a&#39;</a> <a id="6362" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6364" href="CantorNormalForm.Addition.html#6364" class="Bound">r</a> <a id="6366" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6367" class="Symbol">)</a> <a id="6369" href="CantorNormalForm.Addition.html#6369" class="Bound">b</a><a id="6370" class="Symbol">@(</a><a id="6372" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6375" href="CantorNormalForm.Addition.html#6375" class="Bound">b₁</a> <a id="6378" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6380" href="CantorNormalForm.Addition.html#6380" class="Bound">b&#39;</a> <a id="6383" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6385" class="Symbol">_</a> <a id="6387" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6388" class="Symbol">)</a> <a id="6390" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6398" href="CantorNormalForm.Addition.html#6398" class="Bound">b₁≡a₁</a><a id="6403" class="Symbol">)</a> <a id="6405" class="Keyword">with</a> <a id="6410" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6416" href="CantorNormalForm.Addition.html#6375" class="Bound">b₁</a> <a id="6419" href="CantorNormalForm.Addition.html#6354" class="Bound">a₁</a>
<a id="6422" class="Symbol">...</a> <a id="6426" class="Symbol">|</a> <a id="6428" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6432" href="CantorNormalForm.Addition.html#6432" class="Bound">b₁&lt;a₁</a> <a id="6438" class="Symbol">=</a> <a id="6440" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="6446" class="Symbol">(</a><a id="6447" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="6461" class="Bound">b₁≡a₁</a> <a id="6467" href="CantorNormalForm.Addition.html#6432" class="Bound">b₁&lt;a₁</a><a id="6472" class="Symbol">)</a>
<a id="6474" class="Symbol">...</a> <a id="6478" class="Symbol">|</a> <a id="6480" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6484" class="Symbol">_</a> <a id="6486" class="Symbol">=</a> <a id="6488" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6491" class="Symbol">(</a><a id="6492" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6496" class="Bound">b₁≡a₁</a><a id="6501" class="Symbol">)</a> <a id="6503" class="Symbol">(</a><a id="6504" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="6513" class="Symbol">(</a><a id="6514" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="6521" class="Bound">a₁</a> <a id="6524" class="Bound">a&#39;</a> <a id="6527" class="Bound">r</a><a id="6528" class="Symbol">)</a> <a id="6530" class="Symbol">(</a><a id="6531" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="6535" class="Bound">a</a> <a id="6537" class="Bound">b&#39;</a><a id="6539" class="Symbol">))</a>

<a id="l+-is-≤-monotone"></a><a id="6543" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="6560" class="Symbol">:</a> <a id="6562" class="Symbol">∀</a> <a id="6564" href="CantorNormalForm.Addition.html#6564" class="Bound">a</a> <a id="6566" href="CantorNormalForm.Addition.html#6566" class="Bound">b</a> <a id="6568" href="CantorNormalForm.Addition.html#6568" class="Bound">c</a> <a id="6570" class="Symbol">→</a> <a id="6572" href="CantorNormalForm.Addition.html#6564" class="Bound">a</a> <a id="6574" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6576" href="CantorNormalForm.Addition.html#6566" class="Bound">b</a> <a id="6578" class="Symbol">→</a> <a id="6580" href="CantorNormalForm.Addition.html#6564" class="Bound">a</a> <a id="6582" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6584" href="CantorNormalForm.Addition.html#6568" class="Bound">c</a> <a id="6586" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6588" href="CantorNormalForm.Addition.html#6566" class="Bound">b</a> <a id="6590" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6592" href="CantorNormalForm.Addition.html#6568" class="Bound">c</a>
<a id="6594" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="6611" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6613" href="CantorNormalForm.Addition.html#6613" class="Bound">b</a> <a id="6615" href="CantorNormalForm.Addition.html#6615" class="Bound">c</a> <a id="6617" href="CantorNormalForm.Addition.html#6617" class="Bound">a≤b</a> <a id="6621" class="Symbol">=</a> <a id="6623" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="6627" href="CantorNormalForm.Addition.html#6615" class="Bound">c</a> <a id="6629" href="CantorNormalForm.Addition.html#6613" class="Bound">b</a>
<a id="6631" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="6648" class="Symbol">(</a><a id="6649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6652" href="CantorNormalForm.Addition.html#6652" class="Bound">u</a> <a id="6654" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6656" href="CantorNormalForm.Addition.html#6656" class="Bound">x</a> <a id="6658" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6660" href="CantorNormalForm.Addition.html#6660" class="Bound">r</a> <a id="6662" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6663" class="Symbol">)</a> <a id="6665" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6667" href="CantorNormalForm.Addition.html#6667" class="Bound">c</a> <a id="6669" href="CantorNormalForm.Addition.html#6669" class="Bound">a≤b</a> <a id="6673" class="Symbol">=</a> <a id="6675" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="6681" class="Symbol">(</a><a id="6682" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="6687" href="CantorNormalForm.Addition.html#6669" class="Bound">a≤b</a><a id="6690" class="Symbol">)</a>
<a id="6692" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="6709" class="Symbol">(</a><a id="6710" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6713" href="CantorNormalForm.Addition.html#6713" class="Bound">u</a> <a id="6715" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6717" href="CantorNormalForm.Addition.html#6717" class="Bound">x</a> <a id="6719" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6721" href="CantorNormalForm.Addition.html#6721" class="Bound">r</a> <a id="6723" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6724" class="Symbol">)</a> <a id="6726" class="Symbol">(</a><a id="6727" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6730" href="CantorNormalForm.Addition.html#6730" class="Bound">v</a> <a id="6732" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6734" href="CantorNormalForm.Addition.html#6734" class="Bound">y</a> <a id="6736" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6738" href="CantorNormalForm.Addition.html#6738" class="Bound">s</a> <a id="6740" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6741" class="Symbol">)</a> <a id="6743" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6745" href="CantorNormalForm.Addition.html#6745" class="Bound">a≤b</a> <a id="6749" class="Symbol">=</a> <a id="6751" href="CantorNormalForm.Addition.html#6745" class="Bound">a≤b</a>
<a id="6755" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="6772" class="Symbol">(</a><a id="6773" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6776" href="CantorNormalForm.Addition.html#6776" class="Bound">u</a> <a id="6778" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6780" href="CantorNormalForm.Addition.html#6780" class="Bound">x</a> <a id="6782" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6784" href="CantorNormalForm.Addition.html#6784" class="Bound">r</a> <a id="6786" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6787" class="Symbol">)</a> <a id="6789" class="Symbol">(</a><a id="6790" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6793" href="CantorNormalForm.Addition.html#6793" class="Bound">v</a> <a id="6795" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6797" href="CantorNormalForm.Addition.html#6797" class="Bound">y</a> <a id="6799" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6801" href="CantorNormalForm.Addition.html#6801" class="Bound">s</a> <a id="6803" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6804" class="Symbol">)</a> <a id="6806" href="CantorNormalForm.Addition.html#6806" class="Bound">c</a><a id="6807" class="Symbol">@(</a><a id="6809" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6812" href="CantorNormalForm.Addition.html#6812" class="Bound">w</a> <a id="6814" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6816" href="CantorNormalForm.Addition.html#6816" class="Bound">z</a> <a id="6818" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6820" href="CantorNormalForm.Addition.html#6820" class="Bound">t</a> <a id="6822" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6823" class="Symbol">)</a> <a id="6825" class="Symbol">(</a><a id="6826" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6830" href="CantorNormalForm.Addition.html#6830" class="Bound">a≡b</a><a id="6833" class="Symbol">)</a> <a id="6835" class="Symbol">=</a>
  <a id="6839" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6843" class="Symbol">(</a><a id="6844" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6849" class="Symbol">(</a><a id="6850" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="6853" href="CantorNormalForm.Addition.html#6806" class="Bound">c</a><a id="6854" class="Symbol">)</a> <a id="6856" href="CantorNormalForm.Addition.html#6830" class="Bound">a≡b</a><a id="6859" class="Symbol">)</a>
<a id="6861" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="6878" class="Symbol">(</a><a id="6879" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6882" href="CantorNormalForm.Addition.html#6882" class="Bound">u</a> <a id="6884" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6886" href="CantorNormalForm.Addition.html#6886" class="Bound">x</a> <a id="6888" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6890" href="CantorNormalForm.Addition.html#6890" class="Bound">r</a> <a id="6892" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6893" class="Symbol">)</a> <a id="6895" class="Symbol">(</a><a id="6896" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6899" href="CantorNormalForm.Addition.html#6899" class="Bound">v</a> <a id="6901" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6903" href="CantorNormalForm.Addition.html#6903" class="Bound">y</a> <a id="6905" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6907" href="CantorNormalForm.Addition.html#6907" class="Bound">s</a> <a id="6909" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6910" class="Symbol">)</a> <a id="6912" href="CantorNormalForm.Addition.html#6912" class="Bound">c</a><a id="6913" class="Symbol">@(</a><a id="6915" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6918" href="CantorNormalForm.Addition.html#6918" class="Bound">w</a> <a id="6920" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6922" href="CantorNormalForm.Addition.html#6922" class="Bound">z</a> <a id="6924" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6926" href="CantorNormalForm.Addition.html#6926" class="Bound">t</a> <a id="6928" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6929" class="Symbol">)</a> <a id="6931" class="Symbol">(</a><a id="6932" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6936" href="CantorNormalForm.Addition.html#6936" class="Bound">a&lt;b</a><a id="6939" class="Symbol">)</a>
  <a id="6943" class="Keyword">with</a> <a id="6948" class="Symbol">(</a><a id="6949" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6955" href="CantorNormalForm.Addition.html#6882" class="Bound">u</a> <a id="6957" href="CantorNormalForm.Addition.html#6918" class="Bound">w</a><a id="6958" class="Symbol">)</a> <a id="6960" class="Keyword">with</a> <a id="6965" class="Symbol">(</a><a id="6966" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6972" href="CantorNormalForm.Addition.html#6899" class="Bound">v</a> <a id="6974" href="CantorNormalForm.Addition.html#6918" class="Bound">w</a><a id="6975" class="Symbol">)</a> <a id="6977" class="Keyword">with</a> <a id="6982" href="CantorNormalForm.Addition.html#6936" class="Bound">a&lt;b</a>
<a id="6986" class="Symbol">...</a> <a id="6990" class="Symbol">|</a> <a id="6992" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6996" href="CantorNormalForm.Addition.html#6996" class="Bound">u&lt;w</a> <a id="7000" class="Symbol">|</a> <a id="7002" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="7011" href="CantorNormalForm.Addition.html#7011" class="Bound">v&lt;w</a>  <a id="7016" class="Symbol">|</a> <a id="7018" class="Symbol">_</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>
<a id="7029" class="Symbol">...</a> <a id="7033" class="Symbol">|</a> <a id="7035" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7039" href="CantorNormalForm.Addition.html#7039" class="Bound">u&lt;w</a> <a id="7043" class="Symbol">|</a> <a id="7045" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7054" href="CantorNormalForm.Addition.html#7054" class="Bound">v&gt;w</a><a id="7057" class="Symbol">)</a> <a id="7059" class="Symbol">|</a> <a id="7061" class="Symbol">_</a> <a id="7063" class="Symbol">=</a> <a id="7065" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7069" class="Symbol">(</a><a id="7070" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7073" href="CantorNormalForm.Addition.html#7054" class="Bound">v&gt;w</a><a id="7076" class="Symbol">)</a>
<a id="7078" class="Symbol">...</a> <a id="7082" class="Symbol">|</a> <a id="7084" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7088" href="CantorNormalForm.Addition.html#7088" class="Bound">u&lt;w</a> <a id="7092" class="Symbol">|</a> <a id="7094" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7098" class="Symbol">(</a><a id="7099" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7103" href="CantorNormalForm.Addition.html#7103" class="Bound">v≡w</a><a id="7106" class="Symbol">)</a> <a id="7108" class="Symbol">|</a> <a id="7110" class="Symbol">_</a> <a id="7112" class="Symbol">=</a> <a id="7114" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7118" class="Symbol">(</a><a id="7119" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7122" class="Symbol">(</a><a id="7123" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7127" href="CantorNormalForm.Addition.html#7103" class="Bound">v≡w</a><a id="7130" class="Symbol">)</a> <a id="7132" class="Symbol">(</a><a id="7133" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="7142" class="Symbol">(</a><a id="7143" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="7150" class="Bound">w</a> <a id="7152" class="Bound">z</a> <a id="7154" class="Bound">t</a><a id="7155" class="Symbol">)</a> <a id="7157" class="Symbol">(</a><a id="7158" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="7162" class="Bound">c</a> <a id="7164" class="Bound">y</a><a id="7165" class="Symbol">)))</a>
<a id="7169" class="Symbol">...</a> <a id="7173" class="Symbol">|</a> <a id="7175" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7179" href="CantorNormalForm.Addition.html#7179" class="Bound">u≥w</a> <a id="7183" class="Symbol">|</a> <a id="7185" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="7194" href="CantorNormalForm.Addition.html#7194" class="Bound">v&lt;w</a>  <a id="7199" class="Symbol">|</a> <a id="7201" class="Symbol">_</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="7211" class="Symbol">(</a><a id="7212" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7221" class="Bound">a&lt;b</a><a id="7224" class="Symbol">)</a> <a id="7226" class="Symbol">(</a><a id="7227" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7230" class="Symbol">(</a><a id="7231" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="7240" href="CantorNormalForm.Addition.html#7194" class="Bound">v&lt;w</a> <a id="7244" href="CantorNormalForm.Addition.html#7179" class="Bound">u≥w</a><a id="7247" class="Symbol">)))</a>
<a id="7251" class="Symbol">...</a> <a id="7255" class="Symbol">|</a> <a id="7257" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7261" href="CantorNormalForm.Addition.html#7261" class="Bound">u≥w</a> <a id="7265" class="Symbol">|</a> <a id="7267" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>      <a id="7276" href="CantorNormalForm.Addition.html#7276" class="Bound">v≥w</a>  <a id="7281" class="Symbol">|</a> <a id="7283" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7286" href="CantorNormalForm.Addition.html#7286" class="Bound">u&lt;v</a> <a id="7290" class="Symbol">=</a> <a id="7292" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7296" class="Symbol">(</a><a id="7297" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7300" href="CantorNormalForm.Addition.html#7286" class="Bound">u&lt;v</a><a id="7303" class="Symbol">)</a>
<a id="7305" class="Symbol">...</a> <a id="7309" class="Symbol">|</a> <a id="7311" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7315" href="CantorNormalForm.Addition.html#7315" class="Bound">u≥w</a> <a id="7319" class="Symbol">|</a> <a id="7321" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>      <a id="7330" href="CantorNormalForm.Addition.html#7330" class="Bound">v≥w</a>  <a id="7335" class="Symbol">|</a> <a id="7337" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7340" href="CantorNormalForm.Addition.html#7340" class="Bound">u≡v</a> <a id="7344" href="CantorNormalForm.Addition.html#7344" class="Bound">x&lt;y</a> <a id="7348" class="Symbol">=</a> <a id="7350" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="7353" href="CantorNormalForm.Addition.html#7340" class="Bound">u≡v</a> <a id="7357" class="Symbol">(</a><a id="7358" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="7375" class="Bound">x</a> <a id="7377" class="Bound">y</a> <a id="7379" class="Bound">c</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7386" href="CantorNormalForm.Addition.html#7344" class="Bound">x&lt;y</a><a id="7389" class="Symbol">))</a>

<a id="+-is-≤-monotone"></a><a id="7393" href="CantorNormalForm.Addition.html#7393" class="Function">+-is-≤-monotone</a> <a id="7409" class="Symbol">:</a> <a id="7411" class="Symbol">∀</a> <a id="7413" href="CantorNormalForm.Addition.html#7413" class="Bound">a</a> <a id="7415" href="CantorNormalForm.Addition.html#7415" class="Bound">b</a> <a id="7417" href="CantorNormalForm.Addition.html#7417" class="Bound">c</a> <a id="7419" href="CantorNormalForm.Addition.html#7419" class="Bound">d</a> <a id="7421" class="Symbol">→</a> <a id="7423" href="CantorNormalForm.Addition.html#7413" class="Bound">a</a> <a id="7425" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7427" href="CantorNormalForm.Addition.html#7415" class="Bound">b</a> <a id="7429" class="Symbol">→</a> <a id="7431" href="CantorNormalForm.Addition.html#7417" class="Bound">c</a> <a id="7433" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7435" href="CantorNormalForm.Addition.html#7419" class="Bound">d</a> <a id="7437" class="Symbol">→</a> <a id="7439" href="CantorNormalForm.Addition.html#7413" class="Bound">a</a> <a id="7441" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7443" href="CantorNormalForm.Addition.html#7417" class="Bound">c</a> <a id="7445" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7447" href="CantorNormalForm.Addition.html#7415" class="Bound">b</a> <a id="7449" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7451" href="CantorNormalForm.Addition.html#7419" class="Bound">d</a>
<a id="7453" href="CantorNormalForm.Addition.html#7393" class="Function">+-is-≤-monotone</a> <a id="7469" href="CantorNormalForm.Addition.html#7469" class="Bound">a</a> <a id="7471" href="CantorNormalForm.Addition.html#7471" class="Bound">b</a> <a id="7473" href="CantorNormalForm.Addition.html#7473" class="Bound">c</a> <a id="7475" href="CantorNormalForm.Addition.html#7475" class="Bound">d</a> <a id="7477" href="CantorNormalForm.Addition.html#7477" class="Bound">a≤b</a> <a id="7481" href="CantorNormalForm.Addition.html#7481" class="Bound">c≤d</a> <a id="7485" class="Symbol">=</a> <a id="7487" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="7495" href="CantorNormalForm.Addition.html#7520" class="Function">a+c≤b+c</a> <a id="7503" href="CantorNormalForm.Addition.html#7585" class="Function">b+c≤b+d</a>
 <a id="7512" class="Keyword">where</a>
  <a id="7520" href="CantorNormalForm.Addition.html#7520" class="Function">a+c≤b+c</a> <a id="7528" class="Symbol">:</a> <a id="7530" href="CantorNormalForm.Addition.html#7469" class="Bound">a</a> <a id="7532" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7534" href="CantorNormalForm.Addition.html#7473" class="Bound">c</a> <a id="7536" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7538" href="CantorNormalForm.Addition.html#7471" class="Bound">b</a> <a id="7540" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7542" href="CantorNormalForm.Addition.html#7473" class="Bound">c</a>
  <a id="7546" href="CantorNormalForm.Addition.html#7520" class="Function">a+c≤b+c</a> <a id="7554" class="Symbol">=</a> <a id="7556" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="7573" href="CantorNormalForm.Addition.html#7469" class="Bound">a</a> <a id="7575" href="CantorNormalForm.Addition.html#7471" class="Bound">b</a> <a id="7577" href="CantorNormalForm.Addition.html#7473" class="Bound">c</a> <a id="7579" href="CantorNormalForm.Addition.html#7477" class="Bound">a≤b</a>
  <a id="7585" href="CantorNormalForm.Addition.html#7585" class="Function">b+c≤b+d</a> <a id="7593" class="Symbol">:</a> <a id="7595" href="CantorNormalForm.Addition.html#7471" class="Bound">b</a> <a id="7597" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7599" href="CantorNormalForm.Addition.html#7473" class="Bound">c</a> <a id="7601" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7603" href="CantorNormalForm.Addition.html#7471" class="Bound">b</a> <a id="7605" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7607" href="CantorNormalForm.Addition.html#7475" class="Bound">d</a>
  <a id="7611" href="CantorNormalForm.Addition.html#7585" class="Function">b+c≤b+d</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="7638" href="CantorNormalForm.Addition.html#7471" class="Bound">b</a> <a id="7640" href="CantorNormalForm.Addition.html#7473" class="Bound">c</a> <a id="7642" href="CantorNormalForm.Addition.html#7475" class="Bound">d</a> <a id="7644" href="CantorNormalForm.Addition.html#7481" class="Bound">c≤d</a>

<a id="ω^+≡ω^⟨⟩+"></a><a id="7649" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="7659" class="Symbol">:</a> <a id="7661" class="Symbol">∀</a> <a id="7663" class="Symbol">{</a><a id="7664" href="CantorNormalForm.Addition.html#7664" class="Bound">a</a><a id="7665" class="Symbol">}</a> <a id="7667" href="CantorNormalForm.Addition.html#7667" class="Bound">b</a> <a id="7669" href="CantorNormalForm.Addition.html#7669" class="Bound">r</a> <a id="7671" class="Symbol">→</a> <a id="7673" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7676" href="CantorNormalForm.Addition.html#7664" class="Bound">a</a> <a id="7678" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7680" href="CantorNormalForm.Addition.html#7667" class="Bound">b</a> <a id="7682" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7684" href="CantorNormalForm.Addition.html#7669" class="Bound">r</a> <a id="7686" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="7688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7690" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7694" href="CantorNormalForm.Addition.html#7664" class="Bound">a</a> <a id="7696" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7698" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7700" href="CantorNormalForm.Addition.html#7667" class="Bound">b</a>
<a id="7702" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="7712" class="Symbol">{</a><a id="7713" href="CantorNormalForm.Addition.html#7713" class="Bound">a</a><a id="7714" class="Symbol">}</a> <a id="7716" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7718" class="Symbol">_</a> <a id="7720" class="Symbol">=</a> <a id="7722" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="7727" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7732" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7737" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="7747" class="Symbol">{</a><a id="7748" href="CantorNormalForm.Addition.html#7748" class="Bound">a</a><a id="7749" class="Symbol">}</a> <a id="7751" class="Symbol">(</a><a id="7752" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7755" href="CantorNormalForm.Addition.html#7755" class="Bound">b</a> <a id="7757" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7759" href="CantorNormalForm.Addition.html#7759" class="Bound">c</a> <a id="7761" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7763" href="CantorNormalForm.Addition.html#7763" class="Bound">r</a> <a id="7765" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7766" class="Symbol">)</a> <a id="7768" href="CantorNormalForm.Addition.html#7768" class="Bound">a≥b</a> <a id="7772" class="Keyword">with</a> <a id="7777" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="7783" href="CantorNormalForm.Addition.html#7748" class="Bound">a</a> <a id="7785" href="CantorNormalForm.Addition.html#7755" class="Bound">b</a>
<a id="7787" class="Symbol">...</a> <a id="7791" class="Symbol">|</a> <a id="7793" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7797" href="CantorNormalForm.Addition.html#7797" class="Bound">a&lt;b</a> <a id="7801" class="Symbol">=</a> <a id="7803" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="7809" class="Symbol">(</a><a id="7810" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="7814" class="Bound">a≥b</a> <a id="7818" href="CantorNormalForm.Addition.html#7797" class="Bound">a&lt;b</a><a id="7821" class="Symbol">)</a>
<a id="7823" class="Symbol">...</a> <a id="7827" class="Symbol">|</a> <a id="7829" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7833" class="Symbol">_</a> <a id="7835" class="Symbol">=</a> <a id="7837" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="7842" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7847" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="+-left-cancel"></a><a id="7853" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="7867" class="Symbol">:</a> <a id="7869" class="Symbol">∀</a> <a id="7871" href="CantorNormalForm.Addition.html#7871" class="Bound">a</a> <a id="7873" href="CantorNormalForm.Addition.html#7873" class="Bound">b</a> <a id="7875" class="Symbol">→</a> <a id="7877" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="7882" href="CantorNormalForm.Addition.html#7871" class="Bound">a</a> <a id="7884" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7886" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="7891" href="CantorNormalForm.Addition.html#7873" class="Bound">b</a> <a id="7893" class="Symbol">→</a> <a id="7895" href="CantorNormalForm.Addition.html#7871" class="Bound">a</a> <a id="7897" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7899" href="CantorNormalForm.Addition.html#7873" class="Bound">b</a> <a id="7901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7903" href="CantorNormalForm.Addition.html#7873" class="Bound">b</a>
<a id="7905" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="7919" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7921" href="CantorNormalForm.Addition.html#7921" class="Bound">b</a> <a id="7923" class="Symbol">_</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7932" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="7946" class="Symbol">(</a><a id="7947" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7950" href="CantorNormalForm.Addition.html#7950" class="Bound">a</a> <a id="7952" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7954" href="CantorNormalForm.Addition.html#7954" class="Bound">c</a> <a id="7956" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7958" href="CantorNormalForm.Addition.html#7958" class="Bound">r</a> <a id="7960" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7961" class="Symbol">)</a> <a id="7963" class="Symbol">(</a><a id="7964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7967" href="CantorNormalForm.Addition.html#7967" class="Bound">b</a> <a id="7969" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7971" href="CantorNormalForm.Addition.html#7971" class="Bound">d</a> <a id="7973" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7975" href="CantorNormalForm.Addition.html#7975" class="Bound">s</a> <a id="7977" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7978" class="Symbol">)</a> <a id="7980" href="CantorNormalForm.Addition.html#7980" class="Bound">a&lt;b</a> <a id="7984" class="Keyword">with</a> <a id="7989" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="7995" href="CantorNormalForm.Addition.html#7950" class="Bound">a</a> <a id="7997" href="CantorNormalForm.Addition.html#7967" class="Bound">b</a>
<a id="7999" class="Symbol">...</a> <a id="8003" class="Symbol">|</a> <a id="8005" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8009" class="Symbol">_</a>   <a id="8013" class="Symbol">=</a> <a id="8015" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8020" class="Symbol">...</a> <a id="8024" class="Symbol">|</a> <a id="8026" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8030" href="CantorNormalForm.Addition.html#8030" class="Bound">a≥b</a> <a id="8034" class="Symbol">=</a> <a id="8036" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="8042" class="Symbol">(</a><a id="8043" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="8047" href="CantorNormalForm.Addition.html#8030" class="Bound">a≥b</a> <a id="8051" class="Bound">a&lt;b</a><a id="8054" class="Symbol">)</a>

<a id="left⟨+⟩"></a><a id="8057" href="CantorNormalForm.Addition.html#8057" class="Function">left⟨+⟩</a> <a id="8065" class="Symbol">:</a> <a id="8067" class="Symbol">∀</a> <a id="8069" href="CantorNormalForm.Addition.html#8069" class="Bound">a</a> <a id="8071" href="CantorNormalForm.Addition.html#8071" class="Bound">b</a> <a id="8073" class="Symbol">→</a> <a id="8075" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8080" href="CantorNormalForm.Addition.html#8069" class="Bound">a</a> <a id="8082" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="8084" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8089" href="CantorNormalForm.Addition.html#8071" class="Bound">b</a> <a id="8091" class="Symbol">→</a> <a id="8093" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8098" href="CantorNormalForm.Addition.html#8069" class="Bound">a</a> <a id="8100" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8102" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8107" class="Symbol">(</a><a id="8108" href="CantorNormalForm.Addition.html#8069" class="Bound">a</a> <a id="8110" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8112" href="CantorNormalForm.Addition.html#8071" class="Bound">b</a><a id="8113" class="Symbol">)</a>
<a id="8115" href="CantorNormalForm.Addition.html#8057" class="Function">left⟨+⟩</a> <a id="8123" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8125" href="CantorNormalForm.Addition.html#8125" class="Bound">b</a> <a id="8127" href="CantorNormalForm.Addition.html#8127" class="Bound">lb≤𝟎</a> <a id="8132" class="Symbol">=</a> <a id="8134" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8138" class="Symbol">(</a><a id="8139" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="8145" href="CantorNormalForm.Addition.html#8127" class="Bound">lb≤𝟎</a><a id="8149" class="Symbol">)</a>
<a id="8151" href="CantorNormalForm.Addition.html#8057" class="Function">left⟨+⟩</a> <a id="8159" class="Symbol">(</a><a id="8160" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8163" href="CantorNormalForm.Addition.html#8163" class="Bound">a</a> <a id="8165" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8167" href="CantorNormalForm.Addition.html#8167" class="Bound">c</a> <a id="8169" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8171" href="CantorNormalForm.Addition.html#8171" class="Bound">r</a> <a id="8173" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8174" class="Symbol">)</a> <a id="8176" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8178" class="Symbol">_</a> <a id="8180" class="Symbol">=</a> <a id="8182" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8187" href="CantorNormalForm.Addition.html#8057" class="Function">left⟨+⟩</a> <a id="8195" class="Symbol">(</a><a id="8196" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8199" href="CantorNormalForm.Addition.html#8199" class="Bound">a</a> <a id="8201" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8203" href="CantorNormalForm.Addition.html#8203" class="Bound">c</a> <a id="8205" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8207" href="CantorNormalForm.Addition.html#8207" class="Bound">r</a> <a id="8209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8210" class="Symbol">)</a> <a id="8212" class="Symbol">(</a><a id="8213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8216" href="CantorNormalForm.Addition.html#8216" class="Bound">b</a> <a id="8218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8220" href="CantorNormalForm.Addition.html#8220" class="Bound">d</a> <a id="8222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8224" href="CantorNormalForm.Addition.html#8224" class="Bound">s</a> <a id="8226" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8227" class="Symbol">)</a> <a id="8229" href="CantorNormalForm.Addition.html#8229" class="Bound">a≥b</a> <a id="8233" class="Keyword">with</a> <a id="8238" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="8244" href="CantorNormalForm.Addition.html#8199" class="Bound">a</a> <a id="8246" href="CantorNormalForm.Addition.html#8216" class="Bound">b</a>
<a id="8248" class="Symbol">...</a> <a id="8252" class="Symbol">|</a> <a id="8254" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8258" href="CantorNormalForm.Addition.html#8258" class="Bound">a&lt;b</a> <a id="8262" class="Symbol">=</a> <a id="8264" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="8270" class="Symbol">(</a><a id="8271" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="8275" class="Bound">a≥b</a> <a id="8279" href="CantorNormalForm.Addition.html#8258" class="Bound">a&lt;b</a><a id="8282" class="Symbol">)</a>
<a id="8284" class="Symbol">...</a> <a id="8288" class="Symbol">|</a> <a id="8290" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8294" class="Symbol">_</a>   <a id="8298" class="Symbol">=</a> <a id="8300" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="left⟨+⟩≤⁻¹"></a><a id="8306" href="CantorNormalForm.Addition.html#8306" class="Function">left⟨+⟩≤⁻¹</a> <a id="8317" class="Symbol">:</a> <a id="8319" class="Symbol">∀</a> <a id="8321" href="CantorNormalForm.Addition.html#8321" class="Bound">a</a> <a id="8323" href="CantorNormalForm.Addition.html#8323" class="Bound">b</a> <a id="8325" href="CantorNormalForm.Addition.html#8325" class="Bound">c</a> <a id="8327" class="Symbol">→</a> <a id="8329" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8334" class="Symbol">(</a><a id="8335" href="CantorNormalForm.Addition.html#8321" class="Bound">a</a> <a id="8337" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8339" href="CantorNormalForm.Addition.html#8323" class="Bound">b</a><a id="8340" class="Symbol">)</a> <a id="8342" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8344" href="CantorNormalForm.Addition.html#8325" class="Bound">c</a> <a id="8346" class="Symbol">→</a> <a id="8348" class="Symbol">(</a><a id="8349" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8354" href="CantorNormalForm.Addition.html#8321" class="Bound">a</a> <a id="8356" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8358" href="CantorNormalForm.Addition.html#8325" class="Bound">c</a><a id="8359" class="Symbol">)</a> <a id="8361" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8363" class="Symbol">(</a><a id="8364" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8369" href="CantorNormalForm.Addition.html#8323" class="Bound">b</a> <a id="8371" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8373" href="CantorNormalForm.Addition.html#8325" class="Bound">c</a><a id="8374" class="Symbol">)</a>
<a id="8376" href="CantorNormalForm.Addition.html#8306" class="Function">left⟨+⟩≤⁻¹</a> <a id="8387" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8389" href="CantorNormalForm.Addition.html#8389" class="Bound">b</a> <a id="8391" href="CantorNormalForm.Addition.html#8391" class="Bound">c</a> <a id="8393" href="CantorNormalForm.Addition.html#8393" class="Bound">t</a> <a id="8395" class="Symbol">=</a> <a id="8397" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="8400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8402" href="CantorNormalForm.Addition.html#8393" class="Bound">t</a>
<a id="8404" href="CantorNormalForm.Addition.html#8306" class="Function">left⟨+⟩≤⁻¹</a> <a id="8415" class="Symbol">(</a><a id="8416" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8419" href="CantorNormalForm.Addition.html#8419" class="Bound">a</a> <a id="8421" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8423" href="CantorNormalForm.Addition.html#8423" class="Bound">a&#39;</a> <a id="8426" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8428" href="CantorNormalForm.Addition.html#8428" class="Bound">r</a> <a id="8430" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8431" class="Symbol">)</a> <a id="8433" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8435" href="CantorNormalForm.Addition.html#8435" class="Bound">c</a> <a id="8437" href="CantorNormalForm.Addition.html#8437" class="Bound">t</a> <a id="8439" class="Symbol">=</a> <a id="8441" href="CantorNormalForm.Addition.html#8437" class="Bound">t</a> <a id="8443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8445" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="8448" href="CantorNormalForm.Addition.html#8306" class="Function">left⟨+⟩≤⁻¹</a> <a id="8459" class="Symbol">(</a><a id="8460" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8463" href="CantorNormalForm.Addition.html#8463" class="Bound">a</a> <a id="8465" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8467" href="CantorNormalForm.Addition.html#8467" class="Bound">a&#39;</a> <a id="8470" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8472" href="CantorNormalForm.Addition.html#8472" class="Bound">r</a> <a id="8474" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">(</a><a id="8478" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8481" href="CantorNormalForm.Addition.html#8481" class="Bound">b</a> <a id="8483" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8485" href="CantorNormalForm.Addition.html#8485" class="Bound">b&#39;</a> <a id="8488" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8490" href="CantorNormalForm.Addition.html#8490" class="Bound">s</a> <a id="8492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8493" class="Symbol">)</a> <a id="8495" href="CantorNormalForm.Addition.html#8495" class="Bound">c</a> <a id="8497" href="CantorNormalForm.Addition.html#8497" class="Bound">t</a> <a id="8499" class="Keyword">with</a> <a id="8504" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="8510" href="CantorNormalForm.Addition.html#8463" class="Bound">a</a> <a id="8512" href="CantorNormalForm.Addition.html#8481" class="Bound">b</a>
<a id="8514" class="Symbol">...</a> <a id="8518" class="Symbol">|</a> <a id="8520" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8524" href="CantorNormalForm.Addition.html#8524" class="Bound">a&lt;b</a> <a id="8528" class="Symbol">=</a> <a id="8530" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="8538" class="Symbol">(</a><a id="8539" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8543" href="CantorNormalForm.Addition.html#8524" class="Bound">a&lt;b</a><a id="8546" class="Symbol">)</a> <a id="8548" class="Bound">t</a> <a id="8550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8552" class="Bound">t</a>
<a id="8554" class="Symbol">...</a> <a id="8558" class="Symbol">|</a> <a id="8560" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8564" href="CantorNormalForm.Addition.html#8564" class="Bound">a≥b</a> <a id="8568" class="Symbol">=</a> <a id="8570" class="Bound">t</a> <a id="8572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8574" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="8582" href="CantorNormalForm.Addition.html#8564" class="Bound">a≥b</a> <a id="8586" class="Bound">t</a>

<a id="fin+fin&lt;ω"></a><a id="8589" href="CantorNormalForm.Addition.html#8589" class="Function">fin+fin&lt;ω</a> <a id="8599" class="Symbol">:</a> <a id="8601" class="Symbol">∀</a> <a id="8603" href="CantorNormalForm.Addition.html#8603" class="Bound">a</a> <a id="8605" href="CantorNormalForm.Addition.html#8605" class="Bound">b</a> <a id="8607" class="Symbol">→</a> <a id="8609" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8614" href="CantorNormalForm.Addition.html#8603" class="Bound">a</a> <a id="8616" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8618" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8620" class="Symbol">→</a> <a id="8622" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8627" href="CantorNormalForm.Addition.html#8605" class="Bound">b</a> <a id="8629" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8631" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8633" class="Symbol">→</a> <a id="8635" href="CantorNormalForm.Addition.html#8603" class="Bound">a</a> <a id="8637" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8639" href="CantorNormalForm.Addition.html#8605" class="Bound">b</a> <a id="8641" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8643" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="8645" href="CantorNormalForm.Addition.html#8589" class="Function">fin+fin&lt;ω</a> <a id="8655" href="CantorNormalForm.Addition.html#8655" class="Bound">a</a><a id="8656" class="Symbol">@</a><a id="8657" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8659" href="CantorNormalForm.Addition.html#8659" class="Bound">b</a> <a id="8661" class="Symbol">_</a> <a id="8663" href="CantorNormalForm.Addition.html#8663" class="Bound">lb≡𝟎</a> <a id="8668" class="Symbol">=</a> <a id="8670" href="CantorNormalForm.Base.html#11871" class="Function">fin&lt;ω</a> <a id="8676" href="CantorNormalForm.Addition.html#8659" class="Bound">b</a> <a id="8678" href="CantorNormalForm.Addition.html#8663" class="Bound">lb≡𝟎</a>
<a id="8683" href="CantorNormalForm.Addition.html#8589" class="Function">fin+fin&lt;ω</a> <a id="8693" href="CantorNormalForm.Addition.html#8693" class="Bound">a</a><a id="8694" class="Symbol">@(</a><a id="8696" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8699" href="CantorNormalForm.Addition.html#8699" class="Bound">u</a> <a id="8701" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8703" href="CantorNormalForm.Addition.html#8703" class="Bound">x</a> <a id="8705" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8707" class="Symbol">_</a> <a id="8709" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8710" class="Symbol">)</a> <a id="8712" href="CantorNormalForm.Addition.html#8712" class="Bound">b</a><a id="8713" class="Symbol">@</a><a id="8714" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8716" href="CantorNormalForm.Addition.html#8716" class="Bound">u≡𝟎</a> <a id="8720" class="Symbol">_</a> <a id="8722" class="Symbol">=</a> <a id="8724" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8727" class="Symbol">(</a><a id="8728" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8734" class="Symbol">(</a><a id="8735" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="8738" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="8739" class="Symbol">)</a> <a id="8741" class="Symbol">(</a><a id="8742" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8746" href="CantorNormalForm.Addition.html#8716" class="Bound">u≡𝟎</a><a id="8749" class="Symbol">)</a> <a id="8751" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8753" class="Symbol">)</a>
<a id="8755" href="CantorNormalForm.Addition.html#8589" class="Function">fin+fin&lt;ω</a> <a id="8765" href="CantorNormalForm.Addition.html#8765" class="Bound">a</a><a id="8766" class="Symbol">@(</a><a id="8768" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8771" href="CantorNormalForm.Addition.html#8771" class="Bound">u</a> <a id="8773" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8775" href="CantorNormalForm.Addition.html#8775" class="Bound">x</a> <a id="8777" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8779" class="Symbol">_</a> <a id="8781" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8782" class="Symbol">)</a> <a id="8784" href="CantorNormalForm.Addition.html#8784" class="Bound">b</a><a id="8785" class="Symbol">@(</a><a id="8787" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8790" href="CantorNormalForm.Addition.html#8790" class="Bound">v</a> <a id="8792" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8794" href="CantorNormalForm.Addition.html#8794" class="Bound">y</a> <a id="8796" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8798" class="Symbol">_</a> <a id="8800" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8801" class="Symbol">)</a> <a id="8803" href="CantorNormalForm.Addition.html#8803" class="Bound">u≡𝟎</a> <a id="8807" href="CantorNormalForm.Addition.html#8807" class="Bound">v≡𝟎</a> <a id="8811" class="Keyword">with</a> <a id="8816" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="8822" href="CantorNormalForm.Addition.html#8771" class="Bound">u</a> <a id="8824" href="CantorNormalForm.Addition.html#8790" class="Bound">v</a>
<a id="8826" class="Symbol">...</a> <a id="8830" class="Symbol">|</a> <a id="8832" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8836" href="CantorNormalForm.Addition.html#8836" class="Bound">u&lt;v</a> <a id="8840" class="Symbol">=</a> <a id="8842" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="8848" class="Symbol">(</a><a id="8849" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="8863" class="Symbol">(</a><a id="8864" class="Bound">u≡𝟎</a> <a id="8868" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8870" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8874" class="Bound">v≡𝟎</a><a id="8877" class="Symbol">)</a> <a id="8879" href="CantorNormalForm.Addition.html#8836" class="Bound">u&lt;v</a><a id="8882" class="Symbol">)</a>
<a id="8884" class="Symbol">...</a> <a id="8888" class="Symbol">|</a> <a id="8890" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8894" href="CantorNormalForm.Addition.html#8894" class="Bound">u≥v</a> <a id="8898" class="Symbol">=</a> <a id="8900" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8910" class="Symbol">(</a><a id="8911" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="8914" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="8915" class="Symbol">)</a> <a id="8917" class="Symbol">(</a><a id="8918" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8922" class="Bound">u≡𝟎</a><a id="8925" class="Symbol">)</a> <a id="8927" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8929" class="Symbol">)</a>


<a id="ω^-is-add-indecomposable"></a><a id="8933" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="8958" class="Symbol">:</a> <a id="8960" class="Symbol">∀</a> <a id="8962" href="CantorNormalForm.Addition.html#8962" class="Bound">a</a> <a id="8964" href="CantorNormalForm.Addition.html#8964" class="Bound">b</a> <a id="8966" class="Symbol">{</a><a id="8967" href="CantorNormalForm.Addition.html#8967" class="Bound">c</a><a id="8968" class="Symbol">}</a> <a id="8970" class="Symbol">→</a>
    <a id="8976" href="CantorNormalForm.Addition.html#8962" class="Bound">a</a> <a id="8978" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8980" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8984" href="CantorNormalForm.Addition.html#8967" class="Bound">c</a> <a id="8986" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8988" class="Symbol">→</a> <a id="8990" href="CantorNormalForm.Addition.html#8964" class="Bound">b</a> <a id="8992" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8994" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8998" href="CantorNormalForm.Addition.html#8967" class="Bound">c</a> <a id="9000" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9002" class="Symbol">→</a> <a id="9004" href="CantorNormalForm.Addition.html#8962" class="Bound">a</a> <a id="9006" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9008" href="CantorNormalForm.Addition.html#8964" class="Bound">b</a> <a id="9010" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9012" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9016" href="CantorNormalForm.Addition.html#8967" class="Bound">c</a> <a id="9018" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
<a id="9020" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="9045" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9047" href="CantorNormalForm.Addition.html#9047" class="Bound">b</a> <a id="9049" href="CantorNormalForm.Addition.html#9049" class="Bound">a&lt;</a> <a id="9052" href="CantorNormalForm.Addition.html#9052" class="Bound">b&lt;</a> <a id="9055" class="Symbol">=</a> <a id="9057" href="CantorNormalForm.Addition.html#9052" class="Bound">b&lt;</a>
<a id="9060" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="9085" href="CantorNormalForm.Addition.html#9085" class="Bound">a</a><a id="9086" class="Symbol">@(</a><a id="9088" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9091" class="Symbol">_</a> <a id="9093" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9095" class="Symbol">_</a> <a id="9097" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9099" class="Symbol">_</a> <a id="9101" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9102" class="Symbol">)</a> <a id="9104" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9106" href="CantorNormalForm.Addition.html#9106" class="Bound">a&lt;</a> <a id="9109" href="CantorNormalForm.Addition.html#9109" class="Bound">b&lt;</a> <a id="9112" class="Symbol">=</a> <a id="9114" href="CantorNormalForm.Addition.html#9106" class="Bound">a&lt;</a>
<a id="9117" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="9142" href="CantorNormalForm.Addition.html#9142" class="Bound">a</a><a id="9143" class="Symbol">@(</a><a id="9145" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9148" href="CantorNormalForm.Addition.html#9148" class="Bound">a₁</a> <a id="9151" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9153" href="CantorNormalForm.Addition.html#9153" class="Bound">x</a> <a id="9155" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9157" class="Symbol">_</a> <a id="9159" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9160" class="Symbol">)</a>
                         <a id="9187" href="CantorNormalForm.Addition.html#9187" class="Bound">b</a><a id="9188" class="Symbol">@(</a><a id="9190" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9193" href="CantorNormalForm.Addition.html#9193" class="Bound">b₁</a> <a id="9196" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9198" href="CantorNormalForm.Addition.html#9198" class="Bound">y</a> <a id="9200" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9202" class="Symbol">_</a> <a id="9204" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9205" class="Symbol">)</a>
                         <a id="9232" class="Symbol">{</a><a id="9233" href="CantorNormalForm.Addition.html#9233" class="Bound">c</a><a id="9234" class="Symbol">}</a> <a id="9236" href="CantorNormalForm.Addition.html#9236" class="Bound">a&lt;</a> <a id="9239" href="CantorNormalForm.Addition.html#9239" class="Bound">b&lt;</a> <a id="9242" class="Keyword">with</a> <a id="9247" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9253" href="CantorNormalForm.Addition.html#9148" class="Bound">a₁</a> <a id="9256" href="CantorNormalForm.Addition.html#9193" class="Bound">b₁</a> <a id="9259" class="Keyword">with</a> <a id="9264" href="CantorNormalForm.Addition.html#9236" class="Bound">a&lt;</a>
<a id="9267" class="Symbol">...</a> <a id="9271" class="Symbol">|</a> <a id="9273" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9277" href="CantorNormalForm.Addition.html#9277" class="Bound">a₁&lt;b₁</a> <a id="9283" class="Symbol">|</a> <a id="9285" class="Symbol">_</a> <a id="9287" class="Symbol">=</a> <a id="9289" class="Bound">b&lt;</a>
<a id="9292" class="Symbol">...</a> <a id="9296" class="Symbol">|</a> <a id="9298" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9302" href="CantorNormalForm.Addition.html#9302" class="Bound">a₁≥b₁</a> <a id="9308" class="Symbol">|</a> <a id="9310" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9313" href="CantorNormalForm.Addition.html#9313" class="Bound">a₁&lt;c</a> <a id="9318" class="Symbol">=</a> <a id="9320" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9323" href="CantorNormalForm.Addition.html#9313" class="Bound">a₁&lt;c</a>

<a id="9329" class="Comment">{- Successor -}</a>

<a id="&lt;+𝟏"></a><a id="9346" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a> <a id="9350" class="Symbol">:</a> <a id="9352" class="Symbol">∀</a> <a id="9354" class="Symbol">{</a><a id="9355" href="CantorNormalForm.Addition.html#9355" class="Bound">x</a><a id="9356" class="Symbol">}</a> <a id="9358" class="Symbol">→</a> <a id="9360" href="CantorNormalForm.Addition.html#9355" class="Bound">x</a> <a id="9362" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9364" href="CantorNormalForm.Addition.html#9355" class="Bound">x</a> <a id="9366" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9368" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
<a id="9370" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a> <a id="9374" class="Symbol">{</a><a id="9375" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="9376" class="Symbol">}</a> <a id="9378" class="Symbol">=</a> <a id="9380" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="9383" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a> <a id="9387" class="Symbol">{</a><a id="9388" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9391" href="CantorNormalForm.Addition.html#9391" class="Bound">a</a> <a id="9393" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9395" href="CantorNormalForm.Addition.html#9395" class="Bound">b</a> <a id="9397" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9399" href="CantorNormalForm.Addition.html#9399" class="Bound">c</a> <a id="9401" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9402" class="Symbol">}</a> <a id="9404" class="Keyword">with</a> <a id="9409" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9415" href="CantorNormalForm.Addition.html#9391" class="Bound">a</a> <a id="9417" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="9419" class="Symbol">...</a> <a id="9423" class="Symbol">|</a> <a id="9425" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9429" class="Symbol">_</a> <a id="9431" class="Symbol">=</a> <a id="9433" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="9436" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9441" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a>

<a id="9446" class="Comment">{- Some properties of successor -}</a>

<a id="&lt;→+𝟏≤"></a><a id="9482" href="CantorNormalForm.Addition.html#9482" class="Function">&lt;→+𝟏≤</a> <a id="9488" class="Symbol">:</a> <a id="9490" class="Symbol">∀</a> <a id="9492" class="Symbol">{</a><a id="9493" href="CantorNormalForm.Addition.html#9493" class="Bound">x</a> <a id="9495" href="CantorNormalForm.Addition.html#9495" class="Bound">y</a><a id="9496" class="Symbol">}</a> <a id="9498" class="Symbol">→</a> <a id="9500" href="CantorNormalForm.Addition.html#9493" class="Bound">x</a> <a id="9502" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9504" href="CantorNormalForm.Addition.html#9495" class="Bound">y</a> <a id="9506" class="Symbol">→</a> <a id="9508" href="CantorNormalForm.Addition.html#9493" class="Bound">x</a> <a id="9510" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9512" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9514" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9516" href="CantorNormalForm.Addition.html#9495" class="Bound">y</a>
<a id="9518" href="CantorNormalForm.Addition.html#9482" class="Function">&lt;→+𝟏≤</a> <a id="9524" class="Symbol">{</a><a id="9525" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="9526" class="Symbol">}</a> <a id="9528" class="Symbol">{</a><a id="9529" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9532" href="CantorNormalForm.Addition.html#9532" class="Bound">c</a> <a id="9534" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9536" href="CantorNormalForm.Addition.html#9536" class="Bound">d</a> <a id="9538" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9540" href="CantorNormalForm.Addition.html#9540" class="Bound">s</a> <a id="9542" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9543" class="Symbol">}</a> <a id="9545" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="9548" class="Symbol">=</a> <a id="9550" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a>
<a id="9555" href="CantorNormalForm.Addition.html#9482" class="Function">&lt;→+𝟏≤</a> <a id="9561" class="Symbol">{</a><a id="9562" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9565" href="CantorNormalForm.Addition.html#9565" class="Bound">a</a> <a id="9567" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9569" href="CantorNormalForm.Addition.html#9569" class="Bound">b</a> <a id="9571" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9573" href="CantorNormalForm.Addition.html#9573" class="Bound">r</a> <a id="9575" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9576" class="Symbol">}</a> <a id="9578" class="Symbol">{</a><a id="9579" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9582" href="CantorNormalForm.Addition.html#9582" class="Bound">c</a> <a id="9584" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9586" href="CantorNormalForm.Addition.html#9586" class="Bound">d</a> <a id="9588" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9590" href="CantorNormalForm.Addition.html#9590" class="Bound">s</a> <a id="9592" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9593" class="Symbol">}</a> <a id="9595" class="Symbol">(</a><a id="9596" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9599" href="CantorNormalForm.Addition.html#9599" class="Bound">a&lt;c</a><a id="9602" class="Symbol">)</a> <a id="9604" class="Keyword">with</a> <a id="9609" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9615" href="CantorNormalForm.Addition.html#9565" class="Bound">a</a> <a id="9617" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="9619" class="Symbol">...</a> <a id="9623" class="Symbol">|</a> <a id="9625" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9629" class="Symbol">_</a> <a id="9631" class="Symbol">=</a> <a id="9633" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9637" class="Symbol">(</a><a id="9638" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9641" class="Bound">a&lt;c</a><a id="9644" class="Symbol">)</a>
<a id="9646" href="CantorNormalForm.Addition.html#9482" class="Function">&lt;→+𝟏≤</a> <a id="9652" class="Symbol">{</a><a id="9653" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9656" href="CantorNormalForm.Addition.html#9656" class="Bound">a</a> <a id="9658" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9660" href="CantorNormalForm.Addition.html#9660" class="Bound">b</a> <a id="9662" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9664" href="CantorNormalForm.Addition.html#9664" class="Bound">r</a> <a id="9666" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9667" class="Symbol">}</a> <a id="9669" class="Symbol">{</a><a id="9670" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9673" href="CantorNormalForm.Addition.html#9673" class="Bound">c</a> <a id="9675" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9677" href="CantorNormalForm.Addition.html#9677" class="Bound">d</a> <a id="9679" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9681" href="CantorNormalForm.Addition.html#9681" class="Bound">s</a> <a id="9683" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9684" class="Symbol">}</a> <a id="9686" class="Symbol">(</a><a id="9687" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="9690" href="CantorNormalForm.Addition.html#9690" class="Bound">a≡c</a> <a id="9694" href="CantorNormalForm.Addition.html#9694" class="Bound">b&lt;d</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Keyword">with</a> <a id="9704" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9710" href="CantorNormalForm.Addition.html#9656" class="Bound">a</a> <a id="9712" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="9714" class="Symbol">...</a> <a id="9718" class="Symbol">|</a> <a id="9720" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9724" class="Symbol">_</a> <a id="9726" class="Symbol">=</a> <a id="9728" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="9731" class="Bound">a≡c</a> <a id="9735" class="Symbol">(</a><a id="9736" href="CantorNormalForm.Addition.html#9482" class="Function">&lt;→+𝟏≤</a> <a id="9742" class="Bound">b&lt;d</a><a id="9745" class="Symbol">)</a>

<a id="&lt;+𝟏→≤"></a><a id="9748" href="CantorNormalForm.Addition.html#9748" class="Function">&lt;+𝟏→≤</a> <a id="9754" class="Symbol">:</a> <a id="9756" class="Symbol">∀</a> <a id="9758" class="Symbol">{</a><a id="9759" href="CantorNormalForm.Addition.html#9759" class="Bound">x</a> <a id="9761" href="CantorNormalForm.Addition.html#9761" class="Bound">y</a><a id="9762" class="Symbol">}</a> <a id="9764" class="Symbol">→</a> <a id="9766" href="CantorNormalForm.Addition.html#9759" class="Bound">x</a> <a id="9768" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9770" href="CantorNormalForm.Addition.html#9761" class="Bound">y</a> <a id="9772" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9774" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9776" class="Symbol">→</a> <a id="9778" href="CantorNormalForm.Addition.html#9759" class="Bound">x</a> <a id="9780" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9782" href="CantorNormalForm.Addition.html#9761" class="Bound">y</a>
<a id="9784" href="CantorNormalForm.Addition.html#9748" class="Function">&lt;+𝟏→≤</a> <a id="9790" class="Symbol">{</a><a id="9791" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="9792" class="Symbol">}</a> <a id="9794" class="Symbol">{</a><a id="9795" href="CantorNormalForm.Addition.html#9795" class="Bound">y</a><a id="9796" class="Symbol">}</a> <a id="9798" class="Symbol">_</a> <a id="9800" class="Symbol">=</a> <a id="9802" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="9805" href="CantorNormalForm.Addition.html#9748" class="Function">&lt;+𝟏→≤</a> <a id="9811" class="Symbol">{</a><a id="9812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9815" href="CantorNormalForm.Addition.html#9815" class="Bound">a</a> <a id="9817" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9819" href="CantorNormalForm.Addition.html#9819" class="Bound">b</a> <a id="9821" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9823" href="CantorNormalForm.Addition.html#9823" class="Bound">r</a> <a id="9825" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9826" class="Symbol">}</a> <a id="9828" class="Symbol">{</a><a id="9829" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="9830" class="Symbol">}</a> <a id="9832" href="CantorNormalForm.Addition.html#9832" class="Bound">t</a> <a id="9834" class="Symbol">=</a> <a id="9836" href="CantorNormalForm.Addition.html#487" class="Function">⊥-rec</a> <a id="9842" class="Symbol">(</a><a id="9843" href="CantorNormalForm.Base.html#11730" class="Function">ω^≮𝟏</a> <a id="9848" href="CantorNormalForm.Addition.html#9832" class="Bound">t</a><a id="9849" class="Symbol">)</a>
<a id="9851" href="CantorNormalForm.Addition.html#9748" class="Function">&lt;+𝟏→≤</a> <a id="9857" class="Symbol">{</a><a id="9858" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9861" href="CantorNormalForm.Addition.html#9861" class="Bound">a</a> <a id="9863" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9865" href="CantorNormalForm.Addition.html#9865" class="Bound">b</a> <a id="9867" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9869" href="CantorNormalForm.Addition.html#9869" class="Bound">r</a> <a id="9871" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9872" class="Symbol">}</a> <a id="9874" class="Symbol">{</a><a id="9875" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9878" href="CantorNormalForm.Addition.html#9878" class="Bound">c</a> <a id="9880" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9882" href="CantorNormalForm.Addition.html#9882" class="Bound">d</a> <a id="9884" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9886" href="CantorNormalForm.Addition.html#9886" class="Bound">s</a> <a id="9888" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9889" class="Symbol">}</a> <a id="9891" href="CantorNormalForm.Addition.html#9891" class="Bound">t</a> <a id="9893" class="Keyword">with</a> <a id="9898" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9904" href="CantorNormalForm.Addition.html#9878" class="Bound">c</a> <a id="9906" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="9908" class="Symbol">...</a> <a id="9912" class="Symbol">|</a> <a id="9914" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9918" class="Symbol">_</a> <a id="9920" class="Keyword">with</a> <a id="9925" href="CantorNormalForm.Base.html#3930" class="Function">ω^&lt;-cases</a> <a id="9935" class="Bound">t</a>
<a id="9937" class="Symbol">...</a> <a id="9941" class="Symbol">|</a> <a id="9943" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9947" href="CantorNormalForm.Addition.html#9947" class="Bound">a&lt;c</a> <a id="9951" class="Symbol">=</a> <a id="9953" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9957" class="Symbol">(</a><a id="9958" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9961" href="CantorNormalForm.Addition.html#9947" class="Bound">a&lt;c</a><a id="9964" class="Symbol">)</a>
<a id="9966" class="Symbol">...</a> <a id="9970" class="Symbol">|</a> <a id="9972" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9976" class="Symbol">(</a><a id="9977" href="CantorNormalForm.Addition.html#9977" class="Bound">a≡c</a> <a id="9981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9983" href="CantorNormalForm.Addition.html#9983" class="Bound">b&lt;d+1</a><a id="9988" class="Symbol">)</a> <a id="9990" class="Symbol">=</a> <a id="9992" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="9995" href="CantorNormalForm.Addition.html#9977" class="Bound">a≡c</a> <a id="9999" class="Symbol">(</a><a id="10000" href="CantorNormalForm.Addition.html#9748" class="Function">&lt;+𝟏→≤</a> <a id="10006" href="CantorNormalForm.Addition.html#9983" class="Bound">b&lt;d+1</a><a id="10011" class="Symbol">)</a>

<a id="ω^𝟎+-is-+𝟏"></a><a id="10014" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="10025" class="Symbol">:</a> <a id="10027" class="Symbol">(</a><a id="10028" href="CantorNormalForm.Addition.html#10028" class="Bound">a</a> <a id="10030" class="Symbol">:</a> <a id="10032" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="10035" class="Symbol">)</a> <a id="10037" class="Symbol">(</a><a id="10038" href="CantorNormalForm.Addition.html#10038" class="Bound">r</a> <a id="10040" class="Symbol">:</a> <a id="10042" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10044" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="10046" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="10051" href="CantorNormalForm.Addition.html#10028" class="Bound">a</a><a id="10052" class="Symbol">)</a> <a id="10054" class="Symbol">→</a> <a id="10056" href="CantorNormalForm.Addition.html#10028" class="Bound">a</a> <a id="10058" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10060" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="10062" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10067" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10069" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10071" href="CantorNormalForm.Addition.html#10028" class="Bound">a</a> <a id="10073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10075" href="CantorNormalForm.Addition.html#10038" class="Bound">r</a> <a id="10077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="10079" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="10090" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10092" class="Symbol">_</a> <a id="10094" class="Symbol">=</a> <a id="10096" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10101" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10106" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10111" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="10122" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10125" href="CantorNormalForm.Addition.html#10125" class="Bound">a</a> <a id="10127" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10129" href="CantorNormalForm.Addition.html#10129" class="Bound">b</a> <a id="10131" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10133" href="CantorNormalForm.Addition.html#10133" class="Bound">r</a> <a id="10135" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10137" class="Symbol">(</a><a id="10138" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10142" href="CantorNormalForm.Addition.html#10142" class="Bound">𝟎≡a</a><a id="10145" class="Symbol">)</a> <a id="10147" class="Keyword">with</a> <a id="10152" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="10158" href="CantorNormalForm.Addition.html#10125" class="Bound">a</a> <a id="10160" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="10162" class="Symbol">...</a> <a id="10166" class="Symbol">|</a> <a id="10168" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10172" class="Symbol">_</a> <a id="10174" class="Symbol">=</a> <a id="10176" href="CantorNormalForm.Addition.html#10308" class="Function">goal</a>
 <a id="10182" class="Keyword">where</a>
  <a id="10190" href="CantorNormalForm.Addition.html#10190" class="Function">𝟎≥lb</a> <a id="10195" class="Symbol">:</a> <a id="10197" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10199" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="10201" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="10206" class="Bound">b</a>
  <a id="10210" href="CantorNormalForm.Addition.html#10190" class="Function">𝟎≥lb</a> <a id="10215" class="Symbol">=</a> <a id="10217" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10223" class="Symbol">(</a><a id="10224" href="CantorNormalForm.Base.html#1550" class="Function Operator">_≥</a> <a id="10227" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="10232" class="Bound">b</a><a id="10233" class="Symbol">)</a> <a id="10235" class="Symbol">(</a><a id="10236" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10240" class="Bound">𝟎≡a</a><a id="10243" class="Symbol">)</a> <a id="10245" class="Bound">r</a>
  <a id="10249" href="CantorNormalForm.Addition.html#10249" class="Function">IH</a> <a id="10252" class="Symbol">:</a>  <a id="10255" class="Bound">b</a> <a id="10257" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10259" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="10261" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10263" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10266" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10268" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10270" class="Bound">b</a> <a id="10272" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10274" href="CantorNormalForm.Addition.html#10190" class="Function">𝟎≥lb</a> <a id="10279" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="10283" href="CantorNormalForm.Addition.html#10249" class="Function">IH</a> <a id="10286" class="Symbol">=</a> <a id="10288" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="10299" class="Bound">b</a> <a id="10301" href="CantorNormalForm.Addition.html#10190" class="Function">𝟎≥lb</a>
  <a id="10308" href="CantorNormalForm.Addition.html#10308" class="Function">goal</a> <a id="10313" class="Symbol">:</a> <a id="10315" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10318" class="Bound">a</a> <a id="10320" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10322" class="Symbol">(</a><a id="10323" class="Bound">b</a> <a id="10325" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10327" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="10328" class="Symbol">)</a> <a id="10330" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10332" class="Symbol">_</a> <a id="10334" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10336" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10338" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10341" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10343" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10345" class="Symbol">(</a><a id="10346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10349" class="Bound">a</a> <a id="10351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10353" class="Bound">b</a> <a id="10355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10357" class="Bound">r</a> <a id="10359" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10360" class="Symbol">)</a> <a id="10362" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10364" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10368" class="Bound">𝟎≡a</a> <a id="10372" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="10376" href="CantorNormalForm.Addition.html#10308" class="Function">goal</a> <a id="10381" class="Symbol">=</a> <a id="10383" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10388" class="Symbol">(</a><a id="10389" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10393" class="Bound">𝟎≡a</a><a id="10396" class="Symbol">)</a> <a id="10398" class="Symbol">(</a><a id="10399" href="CantorNormalForm.Addition.html#10249" class="Function">IH</a> <a id="10402" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10404" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10409" class="Bound">𝟎≡a</a> <a id="10413" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10417" class="Symbol">)</a>

<a id="NtoC⟨suc⟩≡NtoC+𝟏"></a><a id="10420" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="10437" class="Symbol">:</a> <a id="10439" class="Symbol">∀</a> <a id="10441" href="CantorNormalForm.Addition.html#10441" class="Bound">n</a> <a id="10443" class="Symbol">→</a> <a id="10445" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10450" class="Symbol">(</a><a id="10451" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10455" href="CantorNormalForm.Addition.html#10441" class="Bound">n</a><a id="10456" class="Symbol">)</a> <a id="10458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10460" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10465" href="CantorNormalForm.Addition.html#10441" class="Bound">n</a> <a id="10467" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10469" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
<a id="10471" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="10488" href="CantorNormalForm.Addition.html#10488" class="Bound">n</a> <a id="10490" class="Symbol">=</a> <a id="10492" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10496" class="Symbol">(</a><a id="10497" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="10508" class="Symbol">(</a><a id="10509" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10514" href="CantorNormalForm.Addition.html#10488" class="Bound">n</a><a id="10515" class="Symbol">)</a> <a id="10517" class="Symbol">_)</a>

<a id="NtoC⟨suc⟩≡1+NtoC"></a><a id="10521" href="CantorNormalForm.Addition.html#10521" class="Function">NtoC⟨suc⟩≡1+NtoC</a> <a id="10538" class="Symbol">:</a> <a id="10540" class="Symbol">∀</a> <a id="10542" href="CantorNormalForm.Addition.html#10542" class="Bound">n</a> <a id="10544" class="Symbol">→</a> <a id="10546" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10551" class="Symbol">(</a><a id="10552" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10556" href="CantorNormalForm.Addition.html#10542" class="Bound">n</a><a id="10557" class="Symbol">)</a> <a id="10559" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10561" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="10563" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10565" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10570" href="CantorNormalForm.Addition.html#10542" class="Bound">n</a>
<a id="10572" href="CantorNormalForm.Addition.html#10521" class="Function">NtoC⟨suc⟩≡1+NtoC</a> <a id="10589" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10594" class="Symbol">=</a> <a id="10596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10601" href="CantorNormalForm.Addition.html#10521" class="Function">NtoC⟨suc⟩≡1+NtoC</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10623" href="CantorNormalForm.Addition.html#10623" class="Bound">n</a><a id="10624" class="Symbol">)</a> <a id="10626" class="Symbol">=</a> <a id="10628" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Arithmetic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Arithmetic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Correctness of arithmetic operations on Cantor Normal Forms</a>
<a id="165" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="267" class="Symbol">{-#</a> <a id="271" class="Keyword">OPTIONS</a> <a id="279" class="Pragma">--cubical</a> <a id="289" class="Pragma">--erasure</a> <a id="299" class="Pragma">--guardedness</a> <a id="313" class="Pragma">--safe</a> <a id="320" class="Symbol">#-}</a>

<a id="325" class="Keyword">module</a> <a id="332" href="CantorNormalForm.Arithmetic.html" class="Module">CantorNormalForm.Arithmetic</a> <a id="360" class="Keyword">where</a>

<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="541" class="Keyword">renaming</a> <a id="550" class="Symbol">(</a><a id="551" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="555" class="Symbol">to</a> <a id="558" class="Function">⊥-rec</a><a id="563" class="Symbol">)</a>

<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a> <a id="638" class="Keyword">public</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="CantorNormalForm.Subtraction.html" class="Module">CantorNormalForm.Subtraction</a> <a id="686" class="Keyword">public</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="CantorNormalForm.Multiplication.html" class="Module">CantorNormalForm.Multiplication</a> <a id="737" class="Keyword">public</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="CantorNormalForm.Division.html" class="Module">CantorNormalForm.Division</a> <a id="782" class="Keyword">public</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="CantorNormalForm.Exponentiation.html" class="Module">CantorNormalForm.Exponentiation</a> <a id="833" class="Keyword">public</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="CantorNormalForm.Classifiability.html" class="Module">CantorNormalForm.Classifiability</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="Abstract.Arithmetic.html" class="Module">Abstract.Arithmetic</a> <a id="917" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="921" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤_</a> <a id="925" class="Keyword">public</a>


<a id="934" class="Comment">{- Addition is correct and unique -}</a>

<a id="+r-preserves-sup"></a><a id="972" href="CantorNormalForm.Arithmetic.html#972" class="Function">+r-preserves-sup</a> <a id="989" class="Symbol">:</a> <a id="991" class="Symbol">∀</a> <a id="993" class="Symbol">{</a><a id="994" href="CantorNormalForm.Arithmetic.html#994" class="Bound">a</a><a id="995" class="Symbol">}</a> <a id="997" href="CantorNormalForm.Arithmetic.html#997" class="Bound">c</a> <a id="999" class="Symbol">{</a><a id="1000" href="CantorNormalForm.Arithmetic.html#1000" class="Bound">f</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="CantorNormalForm.Arithmetic.html#994" class="Bound">a</a> <a id="1007" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="1017" href="CantorNormalForm.Arithmetic.html#1000" class="Bound">f</a> <a id="1019" class="Symbol">→</a> <a id="1021" class="Symbol">(</a><a id="1022" href="CantorNormalForm.Arithmetic.html#997" class="Bound">c</a> <a id="1024" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1026" href="CantorNormalForm.Arithmetic.html#994" class="Bound">a</a><a id="1027" class="Symbol">)</a> <a id="1029" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="1039" class="Symbol">(λ</a> <a id="1042" href="CantorNormalForm.Arithmetic.html#1042" class="Bound">i</a> <a id="1044" class="Symbol">→</a> <a id="1046" href="CantorNormalForm.Arithmetic.html#997" class="Bound">c</a> <a id="1048" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1050" href="CantorNormalForm.Arithmetic.html#1000" class="Bound">f</a> <a id="1052" href="CantorNormalForm.Arithmetic.html#1042" class="Bound">i</a><a id="1053" class="Symbol">)</a>
<a id="1055" href="CantorNormalForm.Arithmetic.html#972" class="Function">+r-preserves-sup</a> <a id="1072" class="Symbol">{</a><a id="1073" href="CantorNormalForm.Arithmetic.html#1073" class="Bound">a</a><a id="1074" class="Symbol">}</a> <a id="1076" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1078" class="Symbol">{</a><a id="1079" href="CantorNormalForm.Arithmetic.html#1079" class="Bound">f</a><a id="1080" class="Symbol">}</a> <a id="1082" class="Symbol">(</a><a id="1083" href="CantorNormalForm.Arithmetic.html#1083" class="Bound">f≤a</a> <a id="1087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1089" href="CantorNormalForm.Arithmetic.html#1089" class="Bound">a-min-over-f</a><a id="1101" class="Symbol">)</a> <a id="1103" class="Symbol">=</a> <a id="1105" href="CantorNormalForm.Arithmetic.html#1141" class="Function">c+f≤c+a</a> <a id="1113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1115" href="CantorNormalForm.Arithmetic.html#1220" class="Function">c+a-min-over-c+f</a>
 <a id="1133" class="Keyword">where</a>
  <a id="1141" href="CantorNormalForm.Arithmetic.html#1141" class="Function">c+f≤c+a</a> <a id="1149" class="Symbol">:</a> <a id="1151" class="Symbol">∀</a> <a id="1153" href="CantorNormalForm.Arithmetic.html#1153" class="Bound">i</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1159" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1161" href="CantorNormalForm.Arithmetic.html#1079" class="Bound">f</a> <a id="1163" href="CantorNormalForm.Arithmetic.html#1153" class="Bound">i</a> <a id="1165" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1167" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1169" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1171" href="CantorNormalForm.Arithmetic.html#1073" class="Bound">a</a>
  <a id="1175" href="CantorNormalForm.Arithmetic.html#1141" class="Function">c+f≤c+a</a> <a id="1183" href="CantorNormalForm.Arithmetic.html#1183" class="Bound">i</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="1204" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1206" class="Symbol">_</a> <a id="1208" class="Symbol">_</a> <a id="1210" class="Symbol">(</a><a id="1211" href="CantorNormalForm.Arithmetic.html#1083" class="Bound">f≤a</a> <a id="1215" href="CantorNormalForm.Arithmetic.html#1183" class="Bound">i</a><a id="1216" class="Symbol">)</a>
  <a id="1220" href="CantorNormalForm.Arithmetic.html#1220" class="Function">c+a-min-over-c+f</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">∀</a> <a id="1241" href="CantorNormalForm.Arithmetic.html#1241" class="Bound">x</a> <a id="1243" class="Symbol">→</a> <a id="1245" class="Symbol">(∀</a> <a id="1248" href="CantorNormalForm.Arithmetic.html#1248" class="Bound">i</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1254" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1256" href="CantorNormalForm.Arithmetic.html#1079" class="Bound">f</a> <a id="1258" href="CantorNormalForm.Arithmetic.html#1248" class="Bound">i</a> <a id="1260" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1262" href="CantorNormalForm.Arithmetic.html#1241" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1269" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1271" href="CantorNormalForm.Arithmetic.html#1073" class="Bound">a</a> <a id="1273" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1275" href="CantorNormalForm.Arithmetic.html#1241" class="Bound">x</a>
  <a id="1279" href="CantorNormalForm.Arithmetic.html#1220" class="Function">c+a-min-over-c+f</a> <a id="1296" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1298" href="CantorNormalForm.Arithmetic.html#1298" class="Bound">c+f≤x</a> <a id="1304" class="Symbol">=</a> <a id="1306" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1312" class="Symbol">(</a><a id="1313" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1315" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1317" href="CantorNormalForm.Arithmetic.html#1073" class="Bound">a</a> <a id="1319" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤_</a><a id="1321" class="Symbol">)</a> <a id="1323" href="CantorNormalForm.Arithmetic.html#1574" class="Function">c+⟨x-c⟩≡x</a> <a id="1333" href="CantorNormalForm.Arithmetic.html#1489" class="Function">c+a≤c+⟨x-c⟩</a>
   <a id="1348" class="Keyword">where</a>
    <a id="1358" href="CantorNormalForm.Arithmetic.html#1358" class="Function">f≤x-c</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">∀</a> <a id="1368" href="CantorNormalForm.Arithmetic.html#1368" class="Bound">i</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="CantorNormalForm.Arithmetic.html#1079" class="Bound">f</a> <a id="1374" href="CantorNormalForm.Arithmetic.html#1368" class="Bound">i</a> <a id="1376" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1378" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1380" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1382" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a>
    <a id="1388" href="CantorNormalForm.Arithmetic.html#1358" class="Function">f≤x-c</a> <a id="1394" href="CantorNormalForm.Arithmetic.html#1394" class="Bound">i</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="CantorNormalForm.Subtraction.html#6550" class="Function">+≤→≤-</a> <a id="1404" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1406" class="Symbol">(</a><a id="1407" href="CantorNormalForm.Arithmetic.html#1079" class="Bound">f</a> <a id="1409" href="CantorNormalForm.Arithmetic.html#1394" class="Bound">i</a><a id="1410" class="Symbol">)</a> <a id="1412" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1414" class="Symbol">(</a><a id="1415" href="CantorNormalForm.Arithmetic.html#1298" class="Bound">c+f≤x</a> <a id="1421" href="CantorNormalForm.Arithmetic.html#1394" class="Bound">i</a><a id="1422" class="Symbol">)</a>
    <a id="1428" href="CantorNormalForm.Arithmetic.html#1428" class="Function">a≤x-c</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="CantorNormalForm.Arithmetic.html#1073" class="Bound">a</a> <a id="1438" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1440" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1442" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1444" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a>
    <a id="1450" href="CantorNormalForm.Arithmetic.html#1428" class="Function">a≤x-c</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="CantorNormalForm.Arithmetic.html#1089" class="Bound">a-min-over-f</a> <a id="1471" class="Symbol">(</a><a id="1472" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1474" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1476" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a><a id="1477" class="Symbol">)</a> <a id="1479" href="CantorNormalForm.Arithmetic.html#1358" class="Function">f≤x-c</a>
    <a id="1489" href="CantorNormalForm.Arithmetic.html#1489" class="Function">c+a≤c+⟨x-c⟩</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1505" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1507" href="CantorNormalForm.Arithmetic.html#1073" class="Bound">a</a> <a id="1509" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1511" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1513" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1515" class="Symbol">(</a><a id="1516" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1518" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1520" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a><a id="1521" class="Symbol">)</a>
    <a id="1527" href="CantorNormalForm.Arithmetic.html#1489" class="Function">c+a≤c+⟨x-c⟩</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="1558" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1560" class="Symbol">_</a> <a id="1562" class="Symbol">_</a> <a id="1564" href="CantorNormalForm.Arithmetic.html#1428" class="Function">a≤x-c</a>
    <a id="1574" href="CantorNormalForm.Arithmetic.html#1574" class="Function">c+⟨x-c⟩≡x</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1588" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1590" class="Symbol">(</a><a id="1591" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1593" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1595" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a><a id="1596" class="Symbol">)</a> <a id="1598" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1600" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a>
    <a id="1606" href="CantorNormalForm.Arithmetic.html#1574" class="Function">c+⟨x-c⟩≡x</a> <a id="1616" class="Symbol">=</a> <a id="1618" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1628" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1630" href="CantorNormalForm.Arithmetic.html#1296" class="Bound">x</a> <a id="1632" class="Symbol">(</a><a id="1633" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="1641" class="Symbol">(</a><a id="1642" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="1646" href="CantorNormalForm.Arithmetic.html#1076" class="Bound">c</a> <a id="1648" class="Symbol">(</a><a id="1649" href="CantorNormalForm.Arithmetic.html#1079" class="Bound">f</a> <a id="1651" class="Number">0</a><a id="1652" class="Symbol">))</a> <a id="1655" class="Symbol">(</a><a id="1656" href="CantorNormalForm.Arithmetic.html#1298" class="Bound">c+f≤x</a> <a id="1662" class="Number">0</a><a id="1663" class="Symbol">))</a>

<a id="+-is-add"></a><a id="1667" href="CantorNormalForm.Arithmetic.html#1667" class="Function">+-is-add</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="1685" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+_</a>
<a id="1689" href="CantorNormalForm.Arithmetic.html#1667" class="Function">+-is-add</a> <a id="1698" class="Symbol">=</a> <a id="1700" href="CantorNormalForm.Arithmetic.html#1741" class="Function">case-zero</a> <a id="1710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1712" href="CantorNormalForm.Arithmetic.html#1912" class="Function">case-suc</a> <a id="1721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1723" href="CantorNormalForm.Arithmetic.html#2198" class="Function">case-lim</a>
 <a id="1733" class="Keyword">where</a>
  <a id="1741" href="CantorNormalForm.Arithmetic.html#1741" class="Function">case-zero</a> <a id="1751" class="Symbol">:</a> <a id="1753" class="Symbol">∀</a> <a id="1755" href="CantorNormalForm.Arithmetic.html#1755" class="Bound">a</a> <a id="1757" href="CantorNormalForm.Arithmetic.html#1757" class="Bound">c</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1769" href="CantorNormalForm.Arithmetic.html#1755" class="Bound">a</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="CantorNormalForm.Arithmetic.html#1757" class="Bound">c</a> <a id="1775" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1777" href="CantorNormalForm.Arithmetic.html#1755" class="Bound">a</a> <a id="1779" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1781" href="CantorNormalForm.Arithmetic.html#1757" class="Bound">c</a>
  <a id="1785" href="CantorNormalForm.Arithmetic.html#1741" class="Function">case-zero</a> <a id="1795" href="CantorNormalForm.Arithmetic.html#1795" class="Bound">a</a> <a id="1797" href="CantorNormalForm.Arithmetic.html#1797" class="Bound">c</a> <a id="1799" href="CantorNormalForm.Arithmetic.html#1799" class="Bound">a-is-zero</a> <a id="1809" class="Symbol">=</a>
     <a id="1816" href="CantorNormalForm.Arithmetic.html#1797" class="Bound">c</a> <a id="1818" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1820" href="CantorNormalForm.Arithmetic.html#1795" class="Bound">a</a>
    <a id="1826" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1829" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1834" class="Symbol">(</a><a id="1835" href="CantorNormalForm.Arithmetic.html#1797" class="Bound">c</a> <a id="1837" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="1839" class="Symbol">)</a> <a id="1841" class="Symbol">(</a><a id="1842" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="1853" href="CantorNormalForm.Arithmetic.html#1799" class="Bound">a-is-zero</a><a id="1862" class="Symbol">)</a> <a id="1864" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1871" href="CantorNormalForm.Arithmetic.html#1797" class="Bound">c</a> <a id="1873" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1875" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="1881" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1884" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a> <a id="1899" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1906" href="CantorNormalForm.Arithmetic.html#1797" class="Bound">c</a> <a id="1908" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="1912" href="CantorNormalForm.Arithmetic.html#1912" class="Function">case-suc</a> <a id="1921" class="Symbol">:</a> <a id="1923" class="Symbol">∀</a> <a id="1925" href="CantorNormalForm.Arithmetic.html#1925" class="Bound">a</a> <a id="1927" href="CantorNormalForm.Arithmetic.html#1927" class="Bound">b</a> <a id="1929" href="CantorNormalForm.Arithmetic.html#1929" class="Bound">c</a> <a id="1931" href="CantorNormalForm.Arithmetic.html#1931" class="Bound">d</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="CantorNormalForm.Arithmetic.html#1925" class="Bound">a</a> <a id="1937" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="1947" href="CantorNormalForm.Arithmetic.html#1927" class="Bound">b</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="CantorNormalForm.Arithmetic.html#1931" class="Bound">d</a> <a id="1953" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="1963" class="Symbol">(</a><a id="1964" href="CantorNormalForm.Arithmetic.html#1929" class="Bound">c</a> <a id="1966" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1968" href="CantorNormalForm.Arithmetic.html#1927" class="Bound">b</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="CantorNormalForm.Arithmetic.html#1929" class="Bound">c</a> <a id="1975" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1977" href="CantorNormalForm.Arithmetic.html#1925" class="Bound">a</a> <a id="1979" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1981" href="CantorNormalForm.Arithmetic.html#1931" class="Bound">d</a>
  <a id="1985" href="CantorNormalForm.Arithmetic.html#1912" class="Function">case-suc</a> <a id="1994" href="CantorNormalForm.Arithmetic.html#1994" class="Bound">a</a> <a id="1996" href="CantorNormalForm.Arithmetic.html#1996" class="Bound">b</a> <a id="1998" href="CantorNormalForm.Arithmetic.html#1998" class="Bound">c</a> <a id="2000" href="CantorNormalForm.Arithmetic.html#2000" class="Bound">d</a> <a id="2002" href="CantorNormalForm.Arithmetic.html#2002" class="Bound">a-is-suc-of-b</a> <a id="2016" href="CantorNormalForm.Arithmetic.html#2016" class="Bound">d-is-suc-of-c+d</a> <a id="2032" class="Symbol">=</a>
     <a id="2039" href="CantorNormalForm.Arithmetic.html#1998" class="Bound">c</a> <a id="2041" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2043" href="CantorNormalForm.Arithmetic.html#1994" class="Bound">a</a>
    <a id="2049" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2052" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2057" class="Symbol">(</a><a id="2058" href="CantorNormalForm.Arithmetic.html#1998" class="Bound">c</a> <a id="2060" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="2062" class="Symbol">)</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2069" class="Symbol">(</a><a id="2070" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="2077" href="CantorNormalForm.Arithmetic.html#2002" class="Bound">a-is-suc-of-b</a><a id="2090" class="Symbol">))</a> <a id="2093" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2100" href="CantorNormalForm.Arithmetic.html#1998" class="Bound">c</a> <a id="2102" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2104" class="Symbol">(</a><a id="2105" href="CantorNormalForm.Arithmetic.html#1996" class="Bound">b</a> <a id="2107" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2109" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2110" class="Symbol">)</a>
    <a id="2116" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2119" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2130" href="CantorNormalForm.Arithmetic.html#1998" class="Bound">c</a> <a id="2132" href="CantorNormalForm.Arithmetic.html#1996" class="Bound">b</a> <a id="2134" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="2136" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2143" class="Symbol">(</a><a id="2144" href="CantorNormalForm.Arithmetic.html#1998" class="Bound">c</a> <a id="2146" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2148" href="CantorNormalForm.Arithmetic.html#1996" class="Bound">b</a><a id="2149" class="Symbol">)</a> <a id="2151" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2153" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
    <a id="2159" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2162" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="2169" href="CantorNormalForm.Arithmetic.html#2016" class="Bound">d-is-suc-of-c+d</a> <a id="2185" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2192" href="CantorNormalForm.Arithmetic.html#2000" class="Bound">d</a> <a id="2194" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="2198" href="CantorNormalForm.Arithmetic.html#2198" class="Function">case-lim</a> <a id="2207" class="Symbol">:</a> <a id="2209" class="Symbol">∀</a> <a id="2211" href="CantorNormalForm.Arithmetic.html#2211" class="Bound">a</a> <a id="2213" href="CantorNormalForm.Arithmetic.html#2213" class="Bound">b</a> <a id="2215" href="CantorNormalForm.Arithmetic.html#2215" class="Bound">c</a> <a id="2217" href="CantorNormalForm.Arithmetic.html#2217" class="Bound">f</a> <a id="2219" href="CantorNormalForm.Arithmetic.html#2219" class="Bound">f↑</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="CantorNormalForm.Arithmetic.html#2211" class="Bound">a</a> <a id="2226" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="2236" class="Symbol">(</a><a id="2237" href="CantorNormalForm.Arithmetic.html#2217" class="Bound">f</a> <a id="2239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2241" href="CantorNormalForm.Arithmetic.html#2219" class="Bound">f↑</a><a id="2243" class="Symbol">)</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="CantorNormalForm.Arithmetic.html#2213" class="Bound">b</a> <a id="2249" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="2259" class="Symbol">(λ</a> <a id="2262" href="CantorNormalForm.Arithmetic.html#2262" class="Bound">i</a> <a id="2264" class="Symbol">→</a> <a id="2266" href="CantorNormalForm.Arithmetic.html#2215" class="Bound">c</a> <a id="2268" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2270" href="CantorNormalForm.Arithmetic.html#2217" class="Bound">f</a> <a id="2272" href="CantorNormalForm.Arithmetic.html#2262" class="Bound">i</a><a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">→</a> <a id="2277" href="CantorNormalForm.Arithmetic.html#2215" class="Bound">c</a> <a id="2279" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2281" href="CantorNormalForm.Arithmetic.html#2211" class="Bound">a</a> <a id="2283" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2285" href="CantorNormalForm.Arithmetic.html#2213" class="Bound">b</a>
  <a id="2289" href="CantorNormalForm.Arithmetic.html#2198" class="Function">case-lim</a> <a id="2298" href="CantorNormalForm.Arithmetic.html#2298" class="Bound">a</a> <a id="2300" href="CantorNormalForm.Arithmetic.html#2300" class="Bound">b</a> <a id="2302" href="CantorNormalForm.Arithmetic.html#2302" class="Bound">c</a> <a id="2304" href="CantorNormalForm.Arithmetic.html#2304" class="Bound">f</a> <a id="2306" href="CantorNormalForm.Arithmetic.html#2306" class="Bound">f↑</a> <a id="2309" href="CantorNormalForm.Arithmetic.html#2309" class="Bound">a-is-sup-of-f</a> <a id="2323" href="CantorNormalForm.Arithmetic.html#2323" class="Bound">b-is-sup-of-c+f</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="CantorNormalForm.Arithmetic.html#2475" class="Function">c+a≡b</a>
   <a id="2350" class="Keyword">where</a>
    <a id="2360" href="CantorNormalForm.Arithmetic.html#2360" class="Function">c+a-is-sup-of-c+f</a> <a id="2378" class="Symbol">:</a> <a id="2380" class="Symbol">(</a><a id="2381" href="CantorNormalForm.Arithmetic.html#2302" class="Bound">c</a> <a id="2383" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2385" href="CantorNormalForm.Arithmetic.html#2298" class="Bound">a</a><a id="2386" class="Symbol">)</a> <a id="2388" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="2398" class="Symbol">(λ</a> <a id="2401" href="CantorNormalForm.Arithmetic.html#2401" class="Bound">i</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="CantorNormalForm.Arithmetic.html#2302" class="Bound">c</a> <a id="2407" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2409" href="CantorNormalForm.Arithmetic.html#2304" class="Bound">f</a> <a id="2411" href="CantorNormalForm.Arithmetic.html#2401" class="Bound">i</a><a id="2412" class="Symbol">)</a>
    <a id="2418" href="CantorNormalForm.Arithmetic.html#2360" class="Function">c+a-is-sup-of-c+f</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="CantorNormalForm.Arithmetic.html#972" class="Function">+r-preserves-sup</a> <a id="2455" href="CantorNormalForm.Arithmetic.html#2302" class="Bound">c</a> <a id="2457" href="CantorNormalForm.Arithmetic.html#2309" class="Bound">a-is-sup-of-f</a>
    <a id="2475" href="CantorNormalForm.Arithmetic.html#2475" class="Function">c+a≡b</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="CantorNormalForm.Arithmetic.html#2302" class="Bound">c</a> <a id="2485" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2487" href="CantorNormalForm.Arithmetic.html#2298" class="Bound">a</a> <a id="2489" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2491" href="CantorNormalForm.Arithmetic.html#2300" class="Bound">b</a>
    <a id="2497" href="CantorNormalForm.Arithmetic.html#2475" class="Function">c+a≡b</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Abstract.ZerSucLim.html#9093" class="Function">sup-unique</a> <a id="2516" href="CantorNormalForm.Arithmetic.html#2360" class="Function">c+a-is-sup-of-c+f</a> <a id="2534" href="CantorNormalForm.Arithmetic.html#2323" class="Bound">b-is-sup-of-c+f</a>

<a id="add-is-unique"></a><a id="2551" href="CantorNormalForm.Arithmetic.html#2551" class="Function">add-is-unique</a> <a id="2565" class="Symbol">:</a> <a id="2567" class="Symbol">(</a><a id="2568" href="CantorNormalForm.Arithmetic.html#2568" class="Bound Operator">_+&#39;_</a> <a id="2573" class="Symbol">:</a> <a id="2575" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2590" class="Symbol">)</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Abstract.Arithmetic.html#613" class="Function">is-add</a> <a id="2601" href="CantorNormalForm.Arithmetic.html#2568" class="Bound Operator">_+&#39;_</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+_</a> <a id="2612" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2614" href="CantorNormalForm.Arithmetic.html#2568" class="Bound Operator">_+&#39;_</a>
<a id="2619" href="CantorNormalForm.Arithmetic.html#2551" class="Function">add-is-unique</a> <a id="2633" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">_+&#39;_</a> <a id="2638" class="Symbol">(</a><a id="2639" href="CantorNormalForm.Arithmetic.html#2639" class="Bound">+&#39;-is-add-zero</a> <a id="2654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2656" href="CantorNormalForm.Arithmetic.html#2656" class="Bound">+&#39;-is-add-suc</a> <a id="2670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2672" href="CantorNormalForm.Arithmetic.html#2672" class="Bound">+&#39;-is-add-lim</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2704" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2706" href="CantorNormalForm.Arithmetic.html#2721" class="Function">goal</a><a id="2710" class="Symbol">)</a>
 <a id="2713" class="Keyword">where</a>
  <a id="2721" href="CantorNormalForm.Arithmetic.html#2721" class="Function">goal</a> <a id="2726" class="Symbol">:</a> <a id="2728" class="Symbol">∀</a> <a id="2730" href="CantorNormalForm.Arithmetic.html#2730" class="Bound">c</a> <a id="2732" href="CantorNormalForm.Arithmetic.html#2732" class="Bound">a</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="CantorNormalForm.Arithmetic.html#2730" class="Bound">c</a> <a id="2738" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2740" href="CantorNormalForm.Arithmetic.html#2732" class="Bound">a</a> <a id="2742" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2744" href="CantorNormalForm.Arithmetic.html#2730" class="Bound">c</a> <a id="2746" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="2749" href="CantorNormalForm.Arithmetic.html#2732" class="Bound">a</a>
  <a id="2753" href="CantorNormalForm.Arithmetic.html#2721" class="Function">goal</a> <a id="2758" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="CantorNormalForm.Classifiability.html#15277" class="Function">cf-ind</a> <a id="2769" class="Symbol">(λ</a> <a id="2772" href="CantorNormalForm.Arithmetic.html#2772" class="Bound">_</a> <a id="2774" class="Symbol">→</a> <a id="2776" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="2787" class="Symbol">_</a> <a id="2789" class="Symbol">_)</a> <a id="2792" href="CantorNormalForm.Arithmetic.html#2833" class="Function">case-zero</a> <a id="2802" href="CantorNormalForm.Arithmetic.html#2990" class="Function">case-suc</a> <a id="2811" href="CantorNormalForm.Arithmetic.html#3306" class="Function">case-lim</a>
   <a id="2823" class="Keyword">where</a>
    <a id="2833" href="CantorNormalForm.Arithmetic.html#2833" class="Function">case-zero</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="2847" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2849" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2853" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="2855" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="2858" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="2864" href="CantorNormalForm.Arithmetic.html#2833" class="Function">case-zero</a> <a id="2874" class="Symbol">=</a>
       <a id="2883" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="2885" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2887" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
      <a id="2895" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2898" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a> <a id="2913" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="2922" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a>
      <a id="2930" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2933" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2937" class="Symbol">(</a><a id="2938" href="CantorNormalForm.Arithmetic.html#2639" class="Bound">+&#39;-is-add-zero</a> <a id="2953" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2955" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="2957" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a><a id="2966" class="Symbol">)</a> <a id="2968" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="2977" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="2979" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="2982" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2984" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="2990" href="CantorNormalForm.Arithmetic.html#2990" class="Function">case-suc</a> <a id="2999" class="Symbol">:</a> <a id="3001" class="Symbol">∀</a> <a id="3003" href="CantorNormalForm.Arithmetic.html#3003" class="Bound">a</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3009" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3011" href="CantorNormalForm.Arithmetic.html#3003" class="Bound">a</a> <a id="3013" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3015" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3017" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3020" href="CantorNormalForm.Arithmetic.html#3003" class="Bound">a</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3026" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3028" class="Symbol">(</a><a id="3029" href="CantorNormalForm.Arithmetic.html#3003" class="Bound">a</a> <a id="3031" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3033" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3034" class="Symbol">)</a> <a id="3036" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3038" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3040" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3043" class="Symbol">(</a><a id="3044" href="CantorNormalForm.Arithmetic.html#3003" class="Bound">a</a> <a id="3046" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3048" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3049" class="Symbol">)</a>
    <a id="3055" href="CantorNormalForm.Arithmetic.html#2990" class="Function">case-suc</a> <a id="3064" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a> <a id="3066" href="CantorNormalForm.Arithmetic.html#3066" class="Bound">ih</a> <a id="3069" class="Symbol">=</a>
       <a id="3078" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3080" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3082" class="Symbol">(</a><a id="3083" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a> <a id="3085" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3087" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3088" class="Symbol">)</a>
      <a id="3096" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3099" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3110" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3112" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a> <a id="3114" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3116" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="3125" class="Symbol">(</a><a id="3126" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3128" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3130" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a><a id="3131" class="Symbol">)</a> <a id="3133" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3135" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
      <a id="3143" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3146" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3151" class="Symbol">(</a><a id="3152" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="3155" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3156" class="Symbol">)</a> <a id="3158" href="CantorNormalForm.Arithmetic.html#3066" class="Bound">ih</a> <a id="3161" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="3170" class="Symbol">(</a><a id="3171" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3173" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3176" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a><a id="3177" class="Symbol">)</a> <a id="3179" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3181" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
      <a id="3189" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3192" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3196" class="Symbol">(</a><a id="3197" href="CantorNormalForm.Arithmetic.html#2656" class="Bound">+&#39;-is-add-suc</a> <a id="3211" class="Symbol">(</a><a id="3212" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a> <a id="3214" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3216" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3217" class="Symbol">)</a> <a id="3219" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a> <a id="3221" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3223" class="Symbol">((</a><a id="3225" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3227" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3230" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a><a id="3231" class="Symbol">)</a> <a id="3233" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3235" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3236" class="Symbol">)</a> <a id="3238" class="Symbol">(</a><a id="3239" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="3251" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a><a id="3252" class="Symbol">)</a> <a id="3254" class="Symbol">(</a><a id="3255" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="3267" class="Symbol">(</a><a id="3268" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3270" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3273" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a><a id="3274" class="Symbol">)))</a> <a id="3278" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="3287" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3289" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3292" class="Symbol">(</a><a id="3293" href="CantorNormalForm.Arithmetic.html#3064" class="Bound">a</a> <a id="3295" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3297" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3298" class="Symbol">)</a> <a id="3300" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="3306" href="CantorNormalForm.Arithmetic.html#3306" class="Function">case-lim</a> <a id="3315" class="Symbol">:</a> <a id="3317" class="Symbol">∀</a> <a id="3319" href="CantorNormalForm.Arithmetic.html#3319" class="Bound">a</a> <a id="3321" href="CantorNormalForm.Arithmetic.html#3321" class="Bound">f</a> <a id="3323" href="CantorNormalForm.Arithmetic.html#3323" class="Bound">f↑</a> <a id="3326" class="Symbol">→</a> <a id="3328" href="CantorNormalForm.Arithmetic.html#3319" class="Bound">a</a> <a id="3330" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="3340" class="Symbol">(</a><a id="3341" href="CantorNormalForm.Arithmetic.html#3321" class="Bound">f</a> <a id="3343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3345" href="CantorNormalForm.Arithmetic.html#3323" class="Bound">f↑</a><a id="3347" class="Symbol">)</a>
             <a id="3362" class="Symbol">→</a> <a id="3364" class="Symbol">(∀</a> <a id="3367" href="CantorNormalForm.Arithmetic.html#3367" class="Bound">i</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3373" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3375" href="CantorNormalForm.Arithmetic.html#3321" class="Bound">f</a> <a id="3377" href="CantorNormalForm.Arithmetic.html#3367" class="Bound">i</a> <a id="3379" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3381" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3383" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3386" href="CantorNormalForm.Arithmetic.html#3321" class="Bound">f</a> <a id="3388" href="CantorNormalForm.Arithmetic.html#3367" class="Bound">i</a><a id="3389" class="Symbol">)</a>
             <a id="3404" class="Symbol">→</a> <a id="3406" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3408" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3410" href="CantorNormalForm.Arithmetic.html#3319" class="Bound">a</a> <a id="3412" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3414" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3416" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3419" href="CantorNormalForm.Arithmetic.html#3319" class="Bound">a</a>
    <a id="3425" href="CantorNormalForm.Arithmetic.html#3306" class="Function">case-lim</a> <a id="3434" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a> <a id="3436" href="CantorNormalForm.Arithmetic.html#3436" class="Bound">f</a> <a id="3438" href="CantorNormalForm.Arithmetic.html#3438" class="Bound">f↑</a> <a id="3441" href="CantorNormalForm.Arithmetic.html#3441" class="Bound">a-is-sup-of-f</a> <a id="3455" href="CantorNormalForm.Arithmetic.html#3455" class="Bound">ih</a> <a id="3458" class="Symbol">=</a>
       <a id="3467" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3469" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3471" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a>
      <a id="3479" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3482" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3486" class="Symbol">(</a><a id="3487" href="CantorNormalForm.Arithmetic.html#2672" class="Bound">+&#39;-is-add-lim</a> <a id="3501" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a> <a id="3503" class="Symbol">(</a><a id="3504" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3506" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3508" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a><a id="3509" class="Symbol">)</a> <a id="3511" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3513" href="CantorNormalForm.Arithmetic.html#3436" class="Bound">f</a> <a id="3515" href="CantorNormalForm.Arithmetic.html#3438" class="Bound">f↑</a> <a id="3518" href="CantorNormalForm.Arithmetic.html#3441" class="Bound">a-is-sup-of-f</a> <a id="3532" href="CantorNormalForm.Arithmetic.html#4048" class="Function">c+a-is-sup-of-c+&#39;f</a><a id="3550" class="Symbol">)</a> <a id="3552" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="3561" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3563" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3566" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a> <a id="3568" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
     <a id="3575" class="Keyword">where</a>
      <a id="3587" href="CantorNormalForm.Arithmetic.html#3587" class="Function">c+a-is-sup-of-c+f</a> <a id="3605" class="Symbol">:</a> <a id="3607" class="Symbol">(</a><a id="3608" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3610" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3612" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a><a id="3613" class="Symbol">)</a> <a id="3615" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="3625" class="Symbol">(λ</a> <a id="3628" href="CantorNormalForm.Arithmetic.html#3628" class="Bound">i</a> <a id="3630" class="Symbol">→</a> <a id="3632" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3634" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3636" href="CantorNormalForm.Arithmetic.html#3436" class="Bound">f</a> <a id="3638" href="CantorNormalForm.Arithmetic.html#3628" class="Bound">i</a><a id="3639" class="Symbol">)</a>
      <a id="3647" href="CantorNormalForm.Arithmetic.html#3587" class="Function">c+a-is-sup-of-c+f</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="CantorNormalForm.Arithmetic.html#972" class="Function">+r-preserves-sup</a> <a id="3684" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3686" href="CantorNormalForm.Arithmetic.html#3441" class="Bound">a-is-sup-of-f</a>
      <a id="3706" href="CantorNormalForm.Arithmetic.html#3706" class="Function">c+&#39;f≤c+a</a> <a id="3715" class="Symbol">:</a> <a id="3717" class="Symbol">∀</a> <a id="3719" href="CantorNormalForm.Arithmetic.html#3719" class="Bound">i</a> <a id="3721" class="Symbol">→</a> <a id="3723" class="Symbol">(</a><a id="3724" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3726" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3729" href="CantorNormalForm.Arithmetic.html#3436" class="Bound">f</a> <a id="3731" href="CantorNormalForm.Arithmetic.html#3719" class="Bound">i</a><a id="3732" class="Symbol">)</a> <a id="3734" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3736" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3738" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3740" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a>
      <a id="3748" href="CantorNormalForm.Arithmetic.html#3706" class="Function">c+&#39;f≤c+a</a> <a id="3757" href="CantorNormalForm.Arithmetic.html#3757" class="Bound">i</a> <a id="3759" class="Symbol">=</a> <a id="3761" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="3769" class="Symbol">(</a><a id="3770" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3774" class="Symbol">(</a><a id="3775" href="CantorNormalForm.Arithmetic.html#3455" class="Bound">ih</a> <a id="3778" href="CantorNormalForm.Arithmetic.html#3757" class="Bound">i</a><a id="3779" class="Symbol">))</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3787" href="CantorNormalForm.Arithmetic.html#3587" class="Function">c+a-is-sup-of-c+f</a> <a id="3805" href="CantorNormalForm.Arithmetic.html#3757" class="Bound">i</a><a id="3806" class="Symbol">)</a>
      <a id="3814" href="CantorNormalForm.Arithmetic.html#3814" class="Function">c+a-min-over-c+&#39;f</a> <a id="3832" class="Symbol">:</a> <a id="3834" class="Symbol">∀</a> <a id="3836" href="CantorNormalForm.Arithmetic.html#3836" class="Bound">x</a> <a id="3838" class="Symbol">→</a> <a id="3840" class="Symbol">(∀</a> <a id="3843" href="CantorNormalForm.Arithmetic.html#3843" class="Bound">i</a> <a id="3845" class="Symbol">→</a> <a id="3847" class="Symbol">(</a><a id="3848" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3850" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="3853" href="CantorNormalForm.Arithmetic.html#3436" class="Bound">f</a> <a id="3855" href="CantorNormalForm.Arithmetic.html#3843" class="Bound">i</a><a id="3856" class="Symbol">)</a> <a id="3858" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3860" href="CantorNormalForm.Arithmetic.html#3836" class="Bound">x</a><a id="3861" class="Symbol">)</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3867" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3869" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a> <a id="3871" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3873" href="CantorNormalForm.Arithmetic.html#3836" class="Bound">x</a>
      <a id="3881" href="CantorNormalForm.Arithmetic.html#3814" class="Function">c+a-min-over-c+&#39;f</a> <a id="3899" href="CantorNormalForm.Arithmetic.html#3899" class="Bound">x</a> <a id="3901" href="CantorNormalForm.Arithmetic.html#3901" class="Bound">c+&#39;f≤x</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3914" href="CantorNormalForm.Arithmetic.html#3587" class="Function">c+a-is-sup-of-c+f</a> <a id="3932" href="CantorNormalForm.Arithmetic.html#3899" class="Bound">x</a> <a id="3934" href="CantorNormalForm.Arithmetic.html#3961" class="Function">c+f≤x</a>
       <a id="3947" class="Keyword">where</a>
        <a id="3961" href="CantorNormalForm.Arithmetic.html#3961" class="Function">c+f≤x</a> <a id="3967" class="Symbol">:</a> <a id="3969" class="Symbol">∀</a> <a id="3971" href="CantorNormalForm.Arithmetic.html#3971" class="Bound">i</a> <a id="3973" class="Symbol">→</a> <a id="3975" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="3977" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3979" href="CantorNormalForm.Arithmetic.html#3436" class="Bound">f</a> <a id="3981" href="CantorNormalForm.Arithmetic.html#3971" class="Bound">i</a> <a id="3983" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3985" href="CantorNormalForm.Arithmetic.html#3899" class="Bound">x</a>
        <a id="3995" href="CantorNormalForm.Arithmetic.html#3961" class="Function">c+f≤x</a> <a id="4001" href="CantorNormalForm.Arithmetic.html#4001" class="Bound">i</a> <a id="4003" class="Symbol">=</a> <a id="4005" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4011" class="Symbol">(</a><a id="4012" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤</a> <a id="4015" href="CantorNormalForm.Arithmetic.html#3899" class="Bound">x</a><a id="4016" class="Symbol">)</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4023" class="Symbol">(</a><a id="4024" href="CantorNormalForm.Arithmetic.html#3455" class="Bound">ih</a> <a id="4027" href="CantorNormalForm.Arithmetic.html#4001" class="Bound">i</a><a id="4028" class="Symbol">))</a> <a id="4031" class="Symbol">(</a><a id="4032" href="CantorNormalForm.Arithmetic.html#3901" class="Bound">c+&#39;f≤x</a> <a id="4039" href="CantorNormalForm.Arithmetic.html#4001" class="Bound">i</a><a id="4040" class="Symbol">)</a>
      <a id="4048" href="CantorNormalForm.Arithmetic.html#4048" class="Function">c+a-is-sup-of-c+&#39;f</a> <a id="4067" class="Symbol">:</a> <a id="4069" class="Symbol">(</a><a id="4070" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="4072" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4074" href="CantorNormalForm.Arithmetic.html#3434" class="Bound">a</a><a id="4075" class="Symbol">)</a> <a id="4077" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="4087" class="Symbol">(λ</a> <a id="4090" href="CantorNormalForm.Arithmetic.html#4090" class="Bound">i</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="CantorNormalForm.Arithmetic.html#2758" class="Bound">c</a> <a id="4096" href="CantorNormalForm.Arithmetic.html#2633" class="Bound Operator">+&#39;</a> <a id="4099" href="CantorNormalForm.Arithmetic.html#3436" class="Bound">f</a> <a id="4101" href="CantorNormalForm.Arithmetic.html#4090" class="Bound">i</a><a id="4102" class="Symbol">)</a>
      <a id="4110" href="CantorNormalForm.Arithmetic.html#4048" class="Function">c+a-is-sup-of-c+&#39;f</a> <a id="4129" class="Symbol">=</a> <a id="4131" href="CantorNormalForm.Arithmetic.html#3706" class="Function">c+&#39;f≤c+a</a> <a id="4140" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4142" href="CantorNormalForm.Arithmetic.html#3814" class="Function">c+a-min-over-c+&#39;f</a>

<a id="Cnf-has-unique-add"></a><a id="4161" href="CantorNormalForm.Arithmetic.html#4161" class="Function">Cnf-has-unique-add</a> <a id="4180" class="Symbol">:</a> <a id="4182" href="Abstract.Arithmetic.html#899" class="Function">has-unique-add</a>
<a id="4197" href="CantorNormalForm.Arithmetic.html#4161" class="Function">Cnf-has-unique-add</a> <a id="4216" class="Symbol">=</a> <a id="4218" class="Symbol">(</a><a id="4219" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+_</a> <a id="4223" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4225" href="CantorNormalForm.Arithmetic.html#1667" class="Function">+-is-add</a><a id="4233" class="Symbol">)</a> <a id="4235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="4258" class="Symbol">(λ</a> <a id="4261" class="Symbol">(</a><a id="4262" href="CantorNormalForm.Arithmetic.html#4262" class="Bound">f</a> <a id="4264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4266" href="CantorNormalForm.Arithmetic.html#4266" class="Bound">p</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">→</a> <a id="4271" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Abstract.Arithmetic.html#957" class="Function">isProp⟨is-add⟩</a> <a id="4294" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a><a id="4304" class="Symbol">)</a> <a id="4306" class="Symbol">(</a><a id="4307" href="CantorNormalForm.Arithmetic.html#2551" class="Function">add-is-unique</a> <a id="4321" href="CantorNormalForm.Arithmetic.html#4262" class="Bound">f</a> <a id="4323" href="CantorNormalForm.Arithmetic.html#4266" class="Bound">p</a><a id="4324" class="Symbol">))</a>


<a id="4329" class="Comment">{- Multiplication is correct and unique -}</a>

<a id="4373" class="Keyword">open</a> <a id="4378" href="Abstract.Arithmetic.html#1291" class="Module">Multiplication</a> <a id="4393" class="Symbol">(</a><a id="4394" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+_</a> <a id="4398" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4400" href="CantorNormalForm.Arithmetic.html#1667" class="Function">+-is-add</a><a id="4408" class="Symbol">)</a> <a id="4410" class="Keyword">hiding</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Abstract.Arithmetic.html#1335" class="Function Operator">_+_</a><a id="4421" class="Symbol">)</a> <a id="4423" class="Keyword">public</a>

<a id="·r-preserves-sup"></a><a id="4431" href="CantorNormalForm.Arithmetic.html#4431" class="Function">·r-preserves-sup</a> <a id="4448" class="Symbol">:</a> <a id="4450" class="Symbol">∀</a> <a id="4452" class="Symbol">{</a><a id="4453" href="CantorNormalForm.Arithmetic.html#4453" class="Bound">a</a><a id="4454" class="Symbol">}</a> <a id="4456" href="CantorNormalForm.Arithmetic.html#4456" class="Bound">c</a> <a id="4458" class="Symbol">{</a><a id="4459" href="CantorNormalForm.Arithmetic.html#4459" class="Bound">f</a><a id="4460" class="Symbol">}</a> <a id="4462" class="Symbol">→</a> <a id="4464" href="CantorNormalForm.Arithmetic.html#4453" class="Bound">a</a> <a id="4466" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="4476" href="CantorNormalForm.Arithmetic.html#4459" class="Bound">f</a> <a id="4478" class="Symbol">→</a> <a id="4480" class="Symbol">(</a><a id="4481" href="CantorNormalForm.Arithmetic.html#4456" class="Bound">c</a> <a id="4483" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4485" href="CantorNormalForm.Arithmetic.html#4453" class="Bound">a</a><a id="4486" class="Symbol">)</a> <a id="4488" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="4498" class="Symbol">(λ</a> <a id="4501" href="CantorNormalForm.Arithmetic.html#4501" class="Bound">i</a> <a id="4503" class="Symbol">→</a> <a id="4505" href="CantorNormalForm.Arithmetic.html#4456" class="Bound">c</a> <a id="4507" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4509" href="CantorNormalForm.Arithmetic.html#4459" class="Bound">f</a> <a id="4511" href="CantorNormalForm.Arithmetic.html#4501" class="Bound">i</a><a id="4512" class="Symbol">)</a>
<a id="4514" href="CantorNormalForm.Arithmetic.html#4431" class="Function">·r-preserves-sup</a> <a id="4531" class="Symbol">{</a><a id="4532" href="CantorNormalForm.Arithmetic.html#4532" class="Bound">a</a><a id="4533" class="Symbol">}</a> <a id="4535" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4537" class="Symbol">{</a><a id="4538" href="CantorNormalForm.Arithmetic.html#4538" class="Bound">f</a><a id="4539" class="Symbol">}</a> <a id="4541" class="Symbol">_</a> <a id="4543" class="Symbol">=</a> <a id="4545" class="Symbol">(λ</a> <a id="4548" href="CantorNormalForm.Arithmetic.html#4548" class="Bound">_</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="4554" class="Symbol">)</a> <a id="4556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4558" class="Symbol">(λ</a> <a id="4561" href="CantorNormalForm.Arithmetic.html#4561" class="Bound">_</a> <a id="4563" href="CantorNormalForm.Arithmetic.html#4563" class="Bound">_</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="4569" class="Symbol">)</a>
<a id="4571" href="CantorNormalForm.Arithmetic.html#4431" class="Function">·r-preserves-sup</a> <a id="4588" class="Symbol">{</a><a id="4589" href="CantorNormalForm.Arithmetic.html#4589" class="Bound">a</a><a id="4590" class="Symbol">}</a> <a id="4592" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a><a id="4593" class="Symbol">@(</a><a id="4595" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4598" class="Symbol">_</a> <a id="4600" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4602" class="Symbol">_</a> <a id="4604" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4606" class="Symbol">_</a> <a id="4608" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">{</a><a id="4612" href="CantorNormalForm.Arithmetic.html#4612" class="Bound">f</a><a id="4613" class="Symbol">}</a> <a id="4615" class="Symbol">(</a><a id="4616" href="CantorNormalForm.Arithmetic.html#4616" class="Bound">f≤a</a> <a id="4620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4622" href="CantorNormalForm.Arithmetic.html#4622" class="Bound">a-min-over-f</a><a id="4634" class="Symbol">)</a> <a id="4636" class="Symbol">=</a> <a id="4638" href="CantorNormalForm.Arithmetic.html#4674" class="Function">c·f≤c·a</a> <a id="4646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4648" href="CantorNormalForm.Arithmetic.html#4753" class="Function">c·a-min-over-c·f</a>
 <a id="4666" class="Keyword">where</a>
  <a id="4674" href="CantorNormalForm.Arithmetic.html#4674" class="Function">c·f≤c·a</a> <a id="4682" class="Symbol">:</a> <a id="4684" class="Symbol">∀</a> <a id="4686" href="CantorNormalForm.Arithmetic.html#4686" class="Bound">i</a> <a id="4688" class="Symbol">→</a> <a id="4690" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="4692" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4694" href="CantorNormalForm.Arithmetic.html#4612" class="Bound">f</a> <a id="4696" href="CantorNormalForm.Arithmetic.html#4686" class="Bound">i</a> <a id="4698" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4700" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="4702" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4704" href="CantorNormalForm.Arithmetic.html#4589" class="Bound">a</a>
  <a id="4708" href="CantorNormalForm.Arithmetic.html#4674" class="Function">c·f≤c·a</a> <a id="4716" href="CantorNormalForm.Arithmetic.html#4716" class="Bound">i</a> <a id="4718" class="Symbol">=</a> <a id="4720" href="CantorNormalForm.Multiplication.html#5803" class="Function">·r-is-≤-monotone</a> <a id="4737" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="4739" class="Symbol">_</a> <a id="4741" class="Symbol">_</a> <a id="4743" class="Symbol">(</a><a id="4744" href="CantorNormalForm.Arithmetic.html#4616" class="Bound">f≤a</a> <a id="4748" href="CantorNormalForm.Arithmetic.html#4716" class="Bound">i</a><a id="4749" class="Symbol">)</a>
  <a id="4753" href="CantorNormalForm.Arithmetic.html#4753" class="Function">c·a-min-over-c·f</a> <a id="4770" class="Symbol">:</a> <a id="4772" class="Symbol">∀</a> <a id="4774" href="CantorNormalForm.Arithmetic.html#4774" class="Bound">x</a> <a id="4776" class="Symbol">→</a> <a id="4778" class="Symbol">(∀</a> <a id="4781" href="CantorNormalForm.Arithmetic.html#4781" class="Bound">i</a> <a id="4783" class="Symbol">→</a> <a id="4785" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="4787" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4789" href="CantorNormalForm.Arithmetic.html#4612" class="Bound">f</a> <a id="4791" href="CantorNormalForm.Arithmetic.html#4781" class="Bound">i</a> <a id="4793" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4795" href="CantorNormalForm.Arithmetic.html#4774" class="Bound">x</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">→</a> <a id="4800" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="4802" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4804" href="CantorNormalForm.Arithmetic.html#4589" class="Bound">a</a> <a id="4806" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4808" href="CantorNormalForm.Arithmetic.html#4774" class="Bound">x</a>
  <a id="4812" href="CantorNormalForm.Arithmetic.html#4753" class="Function">c·a-min-over-c·f</a> <a id="4829" href="CantorNormalForm.Arithmetic.html#4829" class="Bound">x</a> <a id="4831" href="CantorNormalForm.Arithmetic.html#4831" class="Bound">c·f≤x</a> <a id="4837" class="Symbol">=</a> <a id="4839" href="CantorNormalForm.Arithmetic.html#5127" class="Function">c·a≤x</a>
   <a id="4848" class="Keyword">where</a>
    <a id="4858" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a> <a id="4860" class="Symbol">:</a> <a id="4862" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
    <a id="4870" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a> <a id="4872" class="Symbol">=</a> <a id="4874" href="CantorNormalForm.Arithmetic.html#4829" class="Bound">x</a> <a id="4876" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="4878" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="4880" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="4882" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4885" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a>
    <a id="4891" href="CantorNormalForm.Arithmetic.html#4891" class="Function">f≤y</a> <a id="4895" class="Symbol">:</a> <a id="4897" class="Symbol">∀</a> <a id="4899" href="CantorNormalForm.Arithmetic.html#4899" class="Bound">i</a> <a id="4901" class="Symbol">→</a> <a id="4903" href="CantorNormalForm.Arithmetic.html#4612" class="Bound">f</a> <a id="4905" href="CantorNormalForm.Arithmetic.html#4899" class="Bound">i</a> <a id="4907" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4909" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a>
    <a id="4915" href="CantorNormalForm.Arithmetic.html#4891" class="Function">f≤y</a> <a id="4919" href="CantorNormalForm.Arithmetic.html#4919" class="Bound">i</a> <a id="4921" class="Symbol">=</a> <a id="4923" href="CantorNormalForm.Division.html#4456" class="Function">greatest-div</a> <a id="4936" href="CantorNormalForm.Arithmetic.html#4829" class="Bound">x</a> <a id="4938" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="4940" class="Symbol">(</a><a id="4941" href="CantorNormalForm.Arithmetic.html#4612" class="Bound">f</a> <a id="4943" href="CantorNormalForm.Arithmetic.html#4919" class="Bound">i</a><a id="4944" class="Symbol">)</a> <a id="4946" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4949" class="Symbol">(</a><a id="4950" href="CantorNormalForm.Arithmetic.html#4831" class="Bound">c·f≤x</a> <a id="4956" href="CantorNormalForm.Arithmetic.html#4919" class="Bound">i</a><a id="4957" class="Symbol">)</a>
    <a id="4963" href="CantorNormalForm.Arithmetic.html#4963" class="Function">a≤y</a> <a id="4967" class="Symbol">:</a> <a id="4969" href="CantorNormalForm.Arithmetic.html#4589" class="Bound">a</a> <a id="4971" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4973" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a>
    <a id="4979" href="CantorNormalForm.Arithmetic.html#4963" class="Function">a≤y</a> <a id="4983" class="Symbol">=</a> <a id="4985" href="CantorNormalForm.Arithmetic.html#4622" class="Bound">a-min-over-f</a> <a id="4998" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a> <a id="5000" href="CantorNormalForm.Arithmetic.html#4891" class="Function">f≤y</a>
    <a id="5008" href="CantorNormalForm.Arithmetic.html#5008" class="Function">c·a≤c·y</a> <a id="5016" class="Symbol">:</a> <a id="5018" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="5020" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5022" href="CantorNormalForm.Arithmetic.html#4589" class="Bound">a</a> <a id="5024" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5026" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="5028" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5030" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a>
    <a id="5036" href="CantorNormalForm.Arithmetic.html#5008" class="Function">c·a≤c·y</a> <a id="5044" class="Symbol">=</a> <a id="5046" href="CantorNormalForm.Multiplication.html#5803" class="Function">·r-is-≤-monotone</a> <a id="5063" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="5065" href="CantorNormalForm.Arithmetic.html#4589" class="Bound">a</a> <a id="5067" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a> <a id="5069" href="CantorNormalForm.Arithmetic.html#4963" class="Function">a≤y</a>
    <a id="5077" href="CantorNormalForm.Arithmetic.html#5077" class="Function">c·y≤x</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="5087" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5089" href="CantorNormalForm.Arithmetic.html#4858" class="Function">y</a> <a id="5091" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5093" href="CantorNormalForm.Arithmetic.html#4829" class="Bound">x</a>
    <a id="5099" href="CantorNormalForm.Arithmetic.html#5077" class="Function">c·y≤x</a> <a id="5105" class="Symbol">=</a> <a id="5107" href="CantorNormalForm.Division.html#4108" class="Function">div-spec</a> <a id="5116" href="CantorNormalForm.Arithmetic.html#4829" class="Bound">x</a> <a id="5118" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="5120" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
    <a id="5127" href="CantorNormalForm.Arithmetic.html#5127" class="Function">c·a≤x</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="CantorNormalForm.Arithmetic.html#4592" class="Bound">c</a> <a id="5137" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5139" href="CantorNormalForm.Arithmetic.html#4589" class="Bound">a</a> <a id="5141" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5143" href="CantorNormalForm.Arithmetic.html#4829" class="Bound">x</a>
    <a id="5149" href="CantorNormalForm.Arithmetic.html#5127" class="Function">c·a≤x</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="5165" href="CantorNormalForm.Arithmetic.html#5008" class="Function">c·a≤c·y</a> <a id="5173" href="CantorNormalForm.Arithmetic.html#5077" class="Function">c·y≤x</a>

<a id="·-is-mul"></a><a id="5180" href="CantorNormalForm.Arithmetic.html#5180" class="Function">·-is-mul</a> <a id="5189" class="Symbol">:</a> <a id="5191" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="5198" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·_</a>
<a id="5202" href="CantorNormalForm.Arithmetic.html#5180" class="Function">·-is-mul</a> <a id="5211" class="Symbol">=</a> <a id="5213" href="CantorNormalForm.Arithmetic.html#5254" class="Function">case-zero</a> <a id="5223" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5225" href="CantorNormalForm.Arithmetic.html#5463" class="Function">case-suc</a> <a id="5234" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5236" href="CantorNormalForm.Arithmetic.html#5670" class="Function">case-lim</a>
 <a id="5246" class="Keyword">where</a>
  <a id="5254" href="CantorNormalForm.Arithmetic.html#5254" class="Function">case-zero</a> <a id="5264" class="Symbol">:</a> <a id="5266" class="Symbol">∀</a> <a id="5268" href="CantorNormalForm.Arithmetic.html#5268" class="Bound">a</a> <a id="5270" href="CantorNormalForm.Arithmetic.html#5270" class="Bound">c</a> <a id="5272" class="Symbol">→</a> <a id="5274" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="5282" href="CantorNormalForm.Arithmetic.html#5268" class="Bound">a</a> <a id="5284" class="Symbol">→</a> <a id="5286" href="CantorNormalForm.Arithmetic.html#5270" class="Bound">c</a> <a id="5288" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5290" href="CantorNormalForm.Arithmetic.html#5268" class="Bound">a</a> <a id="5292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5294" href="CantorNormalForm.Arithmetic.html#5268" class="Bound">a</a>
  <a id="5298" href="CantorNormalForm.Arithmetic.html#5254" class="Function">case-zero</a> <a id="5308" href="CantorNormalForm.Arithmetic.html#5308" class="Bound">a</a> <a id="5310" href="CantorNormalForm.Arithmetic.html#5310" class="Bound">c</a> <a id="5312" href="CantorNormalForm.Arithmetic.html#5312" class="Bound">a-is-zero</a> <a id="5322" class="Symbol">=</a>
     <a id="5329" href="CantorNormalForm.Arithmetic.html#5310" class="Bound">c</a> <a id="5331" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5333" href="CantorNormalForm.Arithmetic.html#5308" class="Bound">a</a>
    <a id="5339" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5342" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5347" class="Symbol">(</a><a id="5348" href="CantorNormalForm.Arithmetic.html#5310" class="Bound">c</a> <a id="5350" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="5352" class="Symbol">)</a> <a id="5354" class="Symbol">(</a><a id="5355" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="5366" href="CantorNormalForm.Arithmetic.html#5312" class="Bound">a-is-zero</a><a id="5375" class="Symbol">)</a> <a id="5377" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="5384" href="CantorNormalForm.Arithmetic.html#5310" class="Bound">c</a> <a id="5386" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5388" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="5394" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5397" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a> <a id="5405" href="CantorNormalForm.Arithmetic.html#5310" class="Bound">c</a> <a id="5407" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="5414" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="5420" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5423" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5427" class="Symbol">(</a><a id="5428" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="5439" href="CantorNormalForm.Arithmetic.html#5312" class="Bound">a-is-zero</a><a id="5448" class="Symbol">)</a> <a id="5450" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="5457" href="CantorNormalForm.Arithmetic.html#5308" class="Bound">a</a> <a id="5459" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="5463" href="CantorNormalForm.Arithmetic.html#5463" class="Function">case-suc</a> <a id="5472" class="Symbol">:</a> <a id="5474" class="Symbol">∀</a> <a id="5476" href="CantorNormalForm.Arithmetic.html#5476" class="Bound">a</a> <a id="5478" href="CantorNormalForm.Arithmetic.html#5478" class="Bound">b</a> <a id="5480" href="CantorNormalForm.Arithmetic.html#5480" class="Bound">c</a> <a id="5482" class="Symbol">→</a> <a id="5484" href="CantorNormalForm.Arithmetic.html#5476" class="Bound">a</a> <a id="5486" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="5496" href="CantorNormalForm.Arithmetic.html#5478" class="Bound">b</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="CantorNormalForm.Arithmetic.html#5480" class="Bound">c</a> <a id="5502" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5504" href="CantorNormalForm.Arithmetic.html#5476" class="Bound">a</a> <a id="5506" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5508" href="CantorNormalForm.Arithmetic.html#5480" class="Bound">c</a> <a id="5510" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5512" href="CantorNormalForm.Arithmetic.html#5478" class="Bound">b</a> <a id="5514" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5516" href="CantorNormalForm.Arithmetic.html#5480" class="Bound">c</a>
  <a id="5520" href="CantorNormalForm.Arithmetic.html#5463" class="Function">case-suc</a> <a id="5529" href="CantorNormalForm.Arithmetic.html#5529" class="Bound">a</a> <a id="5531" href="CantorNormalForm.Arithmetic.html#5531" class="Bound">b</a> <a id="5533" href="CantorNormalForm.Arithmetic.html#5533" class="Bound">c</a> <a id="5535" href="CantorNormalForm.Arithmetic.html#5535" class="Bound">a-is-suc-of-b</a> <a id="5549" class="Symbol">=</a>
     <a id="5556" href="CantorNormalForm.Arithmetic.html#5533" class="Bound">c</a> <a id="5558" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5560" href="CantorNormalForm.Arithmetic.html#5529" class="Bound">a</a>
    <a id="5566" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5569" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5574" class="Symbol">(</a><a id="5575" href="CantorNormalForm.Arithmetic.html#5533" class="Bound">c</a> <a id="5577" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="5579" class="Symbol">)</a> <a id="5581" class="Symbol">(</a><a id="5582" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5586" class="Symbol">(</a><a id="5587" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="5594" href="CantorNormalForm.Arithmetic.html#5535" class="Bound">a-is-suc-of-b</a><a id="5607" class="Symbol">))</a> <a id="5610" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="5617" href="CantorNormalForm.Arithmetic.html#5533" class="Bound">c</a> <a id="5619" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5621" class="Symbol">(</a><a id="5622" href="CantorNormalForm.Arithmetic.html#5531" class="Bound">b</a> <a id="5624" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5626" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="5627" class="Symbol">)</a>
    <a id="5633" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5636" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="5645" href="CantorNormalForm.Arithmetic.html#5533" class="Bound">c</a> <a id="5647" href="CantorNormalForm.Arithmetic.html#5531" class="Bound">b</a> <a id="5649" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="5656" href="CantorNormalForm.Arithmetic.html#5533" class="Bound">c</a> <a id="5658" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5660" href="CantorNormalForm.Arithmetic.html#5531" class="Bound">b</a> <a id="5662" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5664" href="CantorNormalForm.Arithmetic.html#5533" class="Bound">c</a> <a id="5666" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="5670" href="CantorNormalForm.Arithmetic.html#5670" class="Function">case-lim</a> <a id="5679" class="Symbol">:</a> <a id="5681" class="Symbol">∀</a> <a id="5683" href="CantorNormalForm.Arithmetic.html#5683" class="Bound">a</a> <a id="5685" href="CantorNormalForm.Arithmetic.html#5685" class="Bound">b</a> <a id="5687" href="CantorNormalForm.Arithmetic.html#5687" class="Bound">c</a> <a id="5689" href="CantorNormalForm.Arithmetic.html#5689" class="Bound">f</a> <a id="5691" href="CantorNormalForm.Arithmetic.html#5691" class="Bound">f↑</a> <a id="5694" class="Symbol">→</a> <a id="5696" href="CantorNormalForm.Arithmetic.html#5683" class="Bound">a</a> <a id="5698" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="5708" class="Symbol">(</a><a id="5709" href="CantorNormalForm.Arithmetic.html#5689" class="Bound">f</a> <a id="5711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5713" href="CantorNormalForm.Arithmetic.html#5691" class="Bound">f↑</a><a id="5715" class="Symbol">)</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="CantorNormalForm.Arithmetic.html#5685" class="Bound">b</a> <a id="5721" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="5731" class="Symbol">(λ</a> <a id="5734" href="CantorNormalForm.Arithmetic.html#5734" class="Bound">i</a> <a id="5736" class="Symbol">→</a> <a id="5738" href="CantorNormalForm.Arithmetic.html#5687" class="Bound">c</a> <a id="5740" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5742" href="CantorNormalForm.Arithmetic.html#5689" class="Bound">f</a> <a id="5744" href="CantorNormalForm.Arithmetic.html#5734" class="Bound">i</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">→</a> <a id="5749" href="CantorNormalForm.Arithmetic.html#5687" class="Bound">c</a> <a id="5751" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5753" href="CantorNormalForm.Arithmetic.html#5683" class="Bound">a</a> <a id="5755" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5757" href="CantorNormalForm.Arithmetic.html#5685" class="Bound">b</a>
  <a id="5761" href="CantorNormalForm.Arithmetic.html#5670" class="Function">case-lim</a> <a id="5770" href="CantorNormalForm.Arithmetic.html#5770" class="Bound">a</a> <a id="5772" href="CantorNormalForm.Arithmetic.html#5772" class="Bound">b</a> <a id="5774" href="CantorNormalForm.Arithmetic.html#5774" class="Bound">c</a> <a id="5776" href="CantorNormalForm.Arithmetic.html#5776" class="Bound">f</a> <a id="5778" href="CantorNormalForm.Arithmetic.html#5778" class="Bound">f↑</a> <a id="5781" href="CantorNormalForm.Arithmetic.html#5781" class="Bound">a-is-sup-of-f</a> <a id="5795" href="CantorNormalForm.Arithmetic.html#5795" class="Bound">b-is-sup-of-c·f</a> <a id="5811" class="Symbol">=</a> <a id="5813" href="CantorNormalForm.Arithmetic.html#5947" class="Function">c·a≡b</a>
   <a id="5822" class="Keyword">where</a>
    <a id="5832" href="CantorNormalForm.Arithmetic.html#5832" class="Function">c·a-is-sup-of-c·f</a> <a id="5850" class="Symbol">:</a> <a id="5852" class="Symbol">(</a><a id="5853" href="CantorNormalForm.Arithmetic.html#5774" class="Bound">c</a> <a id="5855" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5857" href="CantorNormalForm.Arithmetic.html#5770" class="Bound">a</a><a id="5858" class="Symbol">)</a> <a id="5860" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="5870" class="Symbol">(λ</a> <a id="5873" href="CantorNormalForm.Arithmetic.html#5873" class="Bound">i</a> <a id="5875" class="Symbol">→</a> <a id="5877" href="CantorNormalForm.Arithmetic.html#5774" class="Bound">c</a> <a id="5879" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5881" href="CantorNormalForm.Arithmetic.html#5776" class="Bound">f</a> <a id="5883" href="CantorNormalForm.Arithmetic.html#5873" class="Bound">i</a><a id="5884" class="Symbol">)</a>
    <a id="5890" href="CantorNormalForm.Arithmetic.html#5832" class="Function">c·a-is-sup-of-c·f</a> <a id="5908" class="Symbol">=</a> <a id="5910" href="CantorNormalForm.Arithmetic.html#4431" class="Function">·r-preserves-sup</a> <a id="5927" href="CantorNormalForm.Arithmetic.html#5774" class="Bound">c</a> <a id="5929" href="CantorNormalForm.Arithmetic.html#5781" class="Bound">a-is-sup-of-f</a>
    <a id="5947" href="CantorNormalForm.Arithmetic.html#5947" class="Function">c·a≡b</a> <a id="5953" class="Symbol">:</a> <a id="5955" href="CantorNormalForm.Arithmetic.html#5774" class="Bound">c</a> <a id="5957" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5959" href="CantorNormalForm.Arithmetic.html#5770" class="Bound">a</a> <a id="5961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5963" href="CantorNormalForm.Arithmetic.html#5772" class="Bound">b</a>
    <a id="5969" href="CantorNormalForm.Arithmetic.html#5947" class="Function">c·a≡b</a> <a id="5975" class="Symbol">=</a> <a id="5977" href="Abstract.ZerSucLim.html#9093" class="Function">sup-unique</a> <a id="5988" href="CantorNormalForm.Arithmetic.html#5832" class="Function">c·a-is-sup-of-c·f</a> <a id="6006" href="CantorNormalForm.Arithmetic.html#5795" class="Bound">b-is-sup-of-c·f</a>

<a id="mul-is-unique"></a><a id="6023" href="CantorNormalForm.Arithmetic.html#6023" class="Function">mul-is-unique</a> <a id="6037" class="Symbol">:</a> <a id="6039" class="Symbol">(</a><a id="6040" href="CantorNormalForm.Arithmetic.html#6040" class="Bound Operator">_·&#39;_</a> <a id="6045" class="Symbol">:</a> <a id="6047" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="6051" class="Symbol">→</a> <a id="6053" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="6057" class="Symbol">→</a> <a id="6059" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="6062" class="Symbol">)</a> <a id="6064" class="Symbol">→</a> <a id="6066" href="Abstract.Arithmetic.html#1370" class="Function">is-mul</a> <a id="6073" href="CantorNormalForm.Arithmetic.html#6040" class="Bound Operator">_·&#39;_</a> <a id="6078" class="Symbol">→</a> <a id="6080" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·_</a> <a id="6084" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6086" href="CantorNormalForm.Arithmetic.html#6040" class="Bound Operator">_·&#39;_</a>
<a id="6091" href="CantorNormalForm.Arithmetic.html#6023" class="Function">mul-is-unique</a> <a id="6105" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">_·&#39;_</a> <a id="6110" class="Symbol">(</a><a id="6111" href="CantorNormalForm.Arithmetic.html#6111" class="Bound">·&#39;-is-mul-zero</a> <a id="6126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6128" href="CantorNormalForm.Arithmetic.html#6128" class="Bound">·&#39;-is-mul-suc</a> <a id="6142" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6144" href="CantorNormalForm.Arithmetic.html#6144" class="Bound">·&#39;-is-mul-lim</a><a id="6157" class="Symbol">)</a> <a id="6159" class="Symbol">=</a> <a id="6161" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6168" class="Symbol">(</a><a id="6169" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6176" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6178" href="CantorNormalForm.Arithmetic.html#6193" class="Function">goal</a><a id="6182" class="Symbol">)</a>
 <a id="6185" class="Keyword">where</a>
  <a id="6193" href="CantorNormalForm.Arithmetic.html#6193" class="Function">goal</a> <a id="6198" class="Symbol">:</a> <a id="6200" class="Symbol">∀</a> <a id="6202" href="CantorNormalForm.Arithmetic.html#6202" class="Bound">c</a> <a id="6204" href="CantorNormalForm.Arithmetic.html#6204" class="Bound">a</a> <a id="6206" class="Symbol">→</a> <a id="6208" href="CantorNormalForm.Arithmetic.html#6202" class="Bound">c</a> <a id="6210" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6212" href="CantorNormalForm.Arithmetic.html#6204" class="Bound">a</a> <a id="6214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6216" href="CantorNormalForm.Arithmetic.html#6202" class="Bound">c</a> <a id="6218" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6221" href="CantorNormalForm.Arithmetic.html#6204" class="Bound">a</a>
  <a id="6225" href="CantorNormalForm.Arithmetic.html#6193" class="Function">goal</a> <a id="6230" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="CantorNormalForm.Classifiability.html#15277" class="Function">cf-ind</a> <a id="6241" class="Symbol">(λ</a> <a id="6244" href="CantorNormalForm.Arithmetic.html#6244" class="Bound">_</a> <a id="6246" class="Symbol">→</a> <a id="6248" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="6259" class="Symbol">_</a> <a id="6261" class="Symbol">_)</a> <a id="6264" href="CantorNormalForm.Arithmetic.html#6305" class="Function">case-zero</a> <a id="6274" href="CantorNormalForm.Arithmetic.html#6457" class="Function">case-suc</a> <a id="6283" href="CantorNormalForm.Arithmetic.html#6729" class="Function">case-lim</a>
   <a id="6295" class="Keyword">where</a>
    <a id="6305" href="CantorNormalForm.Arithmetic.html#6305" class="Function">case-zero</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6319" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6321" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6323" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6325" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6327" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6330" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="6336" href="CantorNormalForm.Arithmetic.html#6305" class="Function">case-zero</a> <a id="6346" class="Symbol">=</a>
       <a id="6355" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6357" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6359" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
      <a id="6367" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6370" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a> <a id="6378" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6380" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="6389" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
      <a id="6397" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6400" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6404" class="Symbol">(</a><a id="6405" href="CantorNormalForm.Arithmetic.html#6111" class="Bound">·&#39;-is-mul-zero</a> <a id="6420" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6422" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6424" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a><a id="6433" class="Symbol">)</a> <a id="6435" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="6444" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6446" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6449" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6451" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="6457" href="CantorNormalForm.Arithmetic.html#6457" class="Function">case-suc</a> <a id="6466" class="Symbol">:</a> <a id="6468" class="Symbol">∀</a> <a id="6470" href="CantorNormalForm.Arithmetic.html#6470" class="Bound">a</a> <a id="6472" class="Symbol">→</a> <a id="6474" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6476" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6478" href="CantorNormalForm.Arithmetic.html#6470" class="Bound">a</a> <a id="6480" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6482" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6484" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6487" href="CantorNormalForm.Arithmetic.html#6470" class="Bound">a</a> <a id="6489" class="Symbol">→</a> <a id="6491" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6493" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6495" class="Symbol">(</a><a id="6496" href="CantorNormalForm.Arithmetic.html#6470" class="Bound">a</a> <a id="6498" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6500" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6501" class="Symbol">)</a> <a id="6503" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6505" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6507" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6510" class="Symbol">(</a><a id="6511" href="CantorNormalForm.Arithmetic.html#6470" class="Bound">a</a> <a id="6513" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6515" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6516" class="Symbol">)</a>
    <a id="6522" href="CantorNormalForm.Arithmetic.html#6457" class="Function">case-suc</a> <a id="6531" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a> <a id="6533" href="CantorNormalForm.Arithmetic.html#6533" class="Bound">ih</a> <a id="6536" class="Symbol">=</a>
       <a id="6545" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6547" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6549" class="Symbol">(</a><a id="6550" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a> <a id="6552" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6554" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6555" class="Symbol">)</a>
      <a id="6563" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6566" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="6575" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6577" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a> <a id="6579" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="6588" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6590" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6592" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a> <a id="6594" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6596" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a>
      <a id="6604" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6607" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6612" class="Symbol">(</a><a id="6613" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="6616" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a><a id="6617" class="Symbol">)</a> <a id="6619" href="CantorNormalForm.Arithmetic.html#6533" class="Bound">ih</a> <a id="6622" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="6631" class="Symbol">(</a><a id="6632" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6634" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6637" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a><a id="6638" class="Symbol">)</a> <a id="6640" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6642" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a>
      <a id="6650" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6653" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6657" class="Symbol">(</a><a id="6658" href="CantorNormalForm.Arithmetic.html#6128" class="Bound">·&#39;-is-mul-suc</a> <a id="6672" class="Symbol">(</a><a id="6673" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a> <a id="6675" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6677" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6678" class="Symbol">)</a> <a id="6680" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a> <a id="6682" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6684" class="Symbol">(</a><a id="6685" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="6697" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a><a id="6698" class="Symbol">))</a> <a id="6701" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="6710" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6712" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6715" class="Symbol">(</a><a id="6716" href="CantorNormalForm.Arithmetic.html#6531" class="Bound">a</a> <a id="6718" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6720" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6721" class="Symbol">)</a> <a id="6723" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="6729" href="CantorNormalForm.Arithmetic.html#6729" class="Function">case-lim</a> <a id="6738" class="Symbol">:</a> <a id="6740" class="Symbol">∀</a> <a id="6742" href="CantorNormalForm.Arithmetic.html#6742" class="Bound">a</a> <a id="6744" href="CantorNormalForm.Arithmetic.html#6744" class="Bound">f</a> <a id="6746" href="CantorNormalForm.Arithmetic.html#6746" class="Bound">f↑</a> <a id="6749" class="Symbol">→</a> <a id="6751" href="CantorNormalForm.Arithmetic.html#6742" class="Bound">a</a> <a id="6753" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="6763" class="Symbol">(</a><a id="6764" href="CantorNormalForm.Arithmetic.html#6744" class="Bound">f</a> <a id="6766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6768" href="CantorNormalForm.Arithmetic.html#6746" class="Bound">f↑</a><a id="6770" class="Symbol">)</a>
             <a id="6785" class="Symbol">→</a> <a id="6787" class="Symbol">(∀</a> <a id="6790" href="CantorNormalForm.Arithmetic.html#6790" class="Bound">i</a> <a id="6792" class="Symbol">→</a> <a id="6794" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6796" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6798" href="CantorNormalForm.Arithmetic.html#6744" class="Bound">f</a> <a id="6800" href="CantorNormalForm.Arithmetic.html#6790" class="Bound">i</a> <a id="6802" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6804" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6806" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6809" href="CantorNormalForm.Arithmetic.html#6744" class="Bound">f</a> <a id="6811" href="CantorNormalForm.Arithmetic.html#6790" class="Bound">i</a><a id="6812" class="Symbol">)</a>
             <a id="6827" class="Symbol">→</a> <a id="6829" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6831" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6833" href="CantorNormalForm.Arithmetic.html#6742" class="Bound">a</a> <a id="6835" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6837" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6839" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6842" href="CantorNormalForm.Arithmetic.html#6742" class="Bound">a</a>
    <a id="6848" href="CantorNormalForm.Arithmetic.html#6729" class="Function">case-lim</a> <a id="6857" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a> <a id="6859" href="CantorNormalForm.Arithmetic.html#6859" class="Bound">f</a> <a id="6861" href="CantorNormalForm.Arithmetic.html#6861" class="Bound">f↑</a> <a id="6864" href="CantorNormalForm.Arithmetic.html#6864" class="Bound">a-is-sup-of-f</a> <a id="6878" href="CantorNormalForm.Arithmetic.html#6878" class="Bound">ih</a> <a id="6881" class="Symbol">=</a>
       <a id="6890" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6892" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6894" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a>
      <a id="6902" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6905" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6909" class="Symbol">(</a><a id="6910" href="CantorNormalForm.Arithmetic.html#6144" class="Bound">·&#39;-is-mul-lim</a> <a id="6924" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a> <a id="6926" class="Symbol">(</a><a id="6927" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6929" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6931" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a><a id="6932" class="Symbol">)</a> <a id="6934" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6936" href="CantorNormalForm.Arithmetic.html#6859" class="Bound">f</a> <a id="6938" href="CantorNormalForm.Arithmetic.html#6861" class="Bound">f↑</a> <a id="6941" href="CantorNormalForm.Arithmetic.html#6864" class="Bound">a-is-sup-of-f</a> <a id="6955" href="CantorNormalForm.Arithmetic.html#7471" class="Function">c·a-is-sup-of-c·&#39;f</a><a id="6973" class="Symbol">)</a> <a id="6975" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="6984" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="6986" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="6989" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a> <a id="6991" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
     <a id="6998" class="Keyword">where</a>
      <a id="7010" href="CantorNormalForm.Arithmetic.html#7010" class="Function">c·a-is-sup-of-c·f</a> <a id="7028" class="Symbol">:</a> <a id="7030" class="Symbol">(</a><a id="7031" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7033" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7035" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a><a id="7036" class="Symbol">)</a> <a id="7038" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="7048" class="Symbol">(λ</a> <a id="7051" href="CantorNormalForm.Arithmetic.html#7051" class="Bound">i</a> <a id="7053" class="Symbol">→</a> <a id="7055" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7057" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7059" href="CantorNormalForm.Arithmetic.html#6859" class="Bound">f</a> <a id="7061" href="CantorNormalForm.Arithmetic.html#7051" class="Bound">i</a><a id="7062" class="Symbol">)</a>
      <a id="7070" href="CantorNormalForm.Arithmetic.html#7010" class="Function">c·a-is-sup-of-c·f</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="CantorNormalForm.Arithmetic.html#4431" class="Function">·r-preserves-sup</a> <a id="7107" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7109" href="CantorNormalForm.Arithmetic.html#6864" class="Bound">a-is-sup-of-f</a>
      <a id="7129" href="CantorNormalForm.Arithmetic.html#7129" class="Function">c·&#39;f≤c·a</a> <a id="7138" class="Symbol">:</a> <a id="7140" class="Symbol">∀</a> <a id="7142" href="CantorNormalForm.Arithmetic.html#7142" class="Bound">i</a> <a id="7144" class="Symbol">→</a> <a id="7146" class="Symbol">(</a><a id="7147" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7149" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="7152" href="CantorNormalForm.Arithmetic.html#6859" class="Bound">f</a> <a id="7154" href="CantorNormalForm.Arithmetic.html#7142" class="Bound">i</a><a id="7155" class="Symbol">)</a> <a id="7157" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7159" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7161" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7163" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a>
      <a id="7171" href="CantorNormalForm.Arithmetic.html#7129" class="Function">c·&#39;f≤c·a</a> <a id="7180" href="CantorNormalForm.Arithmetic.html#7180" class="Bound">i</a> <a id="7182" class="Symbol">=</a> <a id="7184" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7197" class="Symbol">(</a><a id="7198" href="CantorNormalForm.Arithmetic.html#6878" class="Bound">ih</a> <a id="7201" href="CantorNormalForm.Arithmetic.html#7180" class="Bound">i</a><a id="7202" class="Symbol">))</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7210" href="CantorNormalForm.Arithmetic.html#7010" class="Function">c·a-is-sup-of-c·f</a> <a id="7228" href="CantorNormalForm.Arithmetic.html#7180" class="Bound">i</a><a id="7229" class="Symbol">)</a>
      <a id="7237" href="CantorNormalForm.Arithmetic.html#7237" class="Function">c·a-min-over-c·&#39;f</a> <a id="7255" class="Symbol">:</a> <a id="7257" class="Symbol">∀</a> <a id="7259" href="CantorNormalForm.Arithmetic.html#7259" class="Bound">x</a> <a id="7261" class="Symbol">→</a> <a id="7263" class="Symbol">(∀</a> <a id="7266" href="CantorNormalForm.Arithmetic.html#7266" class="Bound">i</a> <a id="7268" class="Symbol">→</a> <a id="7270" class="Symbol">(</a><a id="7271" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7273" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="7276" href="CantorNormalForm.Arithmetic.html#6859" class="Bound">f</a> <a id="7278" href="CantorNormalForm.Arithmetic.html#7266" class="Bound">i</a><a id="7279" class="Symbol">)</a> <a id="7281" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7283" href="CantorNormalForm.Arithmetic.html#7259" class="Bound">x</a><a id="7284" class="Symbol">)</a> <a id="7286" class="Symbol">→</a> <a id="7288" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7290" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7292" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a> <a id="7294" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7296" href="CantorNormalForm.Arithmetic.html#7259" class="Bound">x</a>
      <a id="7304" href="CantorNormalForm.Arithmetic.html#7237" class="Function">c·a-min-over-c·&#39;f</a> <a id="7322" href="CantorNormalForm.Arithmetic.html#7322" class="Bound">x</a> <a id="7324" href="CantorNormalForm.Arithmetic.html#7324" class="Bound">c·&#39;f≤x</a> <a id="7331" class="Symbol">=</a> <a id="7333" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7337" href="CantorNormalForm.Arithmetic.html#7010" class="Function">c·a-is-sup-of-c·f</a> <a id="7355" href="CantorNormalForm.Arithmetic.html#7322" class="Bound">x</a> <a id="7357" href="CantorNormalForm.Arithmetic.html#7384" class="Function">c·f≤x</a>
       <a id="7370" class="Keyword">where</a>
        <a id="7384" href="CantorNormalForm.Arithmetic.html#7384" class="Function">c·f≤x</a> <a id="7390" class="Symbol">:</a> <a id="7392" class="Symbol">∀</a> <a id="7394" href="CantorNormalForm.Arithmetic.html#7394" class="Bound">i</a> <a id="7396" class="Symbol">→</a> <a id="7398" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7400" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7402" href="CantorNormalForm.Arithmetic.html#6859" class="Bound">f</a> <a id="7404" href="CantorNormalForm.Arithmetic.html#7394" class="Bound">i</a> <a id="7406" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7408" href="CantorNormalForm.Arithmetic.html#7322" class="Bound">x</a>
        <a id="7418" href="CantorNormalForm.Arithmetic.html#7384" class="Function">c·f≤x</a> <a id="7424" href="CantorNormalForm.Arithmetic.html#7424" class="Bound">i</a> <a id="7426" class="Symbol">=</a> <a id="7428" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7434" class="Symbol">(</a><a id="7435" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤</a> <a id="7438" href="CantorNormalForm.Arithmetic.html#7322" class="Bound">x</a><a id="7439" class="Symbol">)</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7446" class="Symbol">(</a><a id="7447" href="CantorNormalForm.Arithmetic.html#6878" class="Bound">ih</a> <a id="7450" href="CantorNormalForm.Arithmetic.html#7424" class="Bound">i</a><a id="7451" class="Symbol">))</a> <a id="7454" class="Symbol">(</a><a id="7455" href="CantorNormalForm.Arithmetic.html#7324" class="Bound">c·&#39;f≤x</a> <a id="7462" href="CantorNormalForm.Arithmetic.html#7424" class="Bound">i</a><a id="7463" class="Symbol">)</a>
      <a id="7471" href="CantorNormalForm.Arithmetic.html#7471" class="Function">c·a-is-sup-of-c·&#39;f</a> <a id="7490" class="Symbol">:</a> <a id="7492" class="Symbol">(</a><a id="7493" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7495" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7497" href="CantorNormalForm.Arithmetic.html#6857" class="Bound">a</a><a id="7498" class="Symbol">)</a> <a id="7500" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="7510" class="Symbol">(λ</a> <a id="7513" href="CantorNormalForm.Arithmetic.html#7513" class="Bound">i</a> <a id="7515" class="Symbol">→</a> <a id="7517" href="CantorNormalForm.Arithmetic.html#6230" class="Bound">c</a> <a id="7519" href="CantorNormalForm.Arithmetic.html#6105" class="Bound Operator">·&#39;</a> <a id="7522" href="CantorNormalForm.Arithmetic.html#6859" class="Bound">f</a> <a id="7524" href="CantorNormalForm.Arithmetic.html#7513" class="Bound">i</a><a id="7525" class="Symbol">)</a>
      <a id="7533" href="CantorNormalForm.Arithmetic.html#7471" class="Function">c·a-is-sup-of-c·&#39;f</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="CantorNormalForm.Arithmetic.html#7129" class="Function">c·&#39;f≤c·a</a> <a id="7563" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7565" href="CantorNormalForm.Arithmetic.html#7237" class="Function">c·a-min-over-c·&#39;f</a>

<a id="Cnf-has-unique-mul"></a><a id="7584" href="CantorNormalForm.Arithmetic.html#7584" class="Function">Cnf-has-unique-mul</a> <a id="7603" class="Symbol">:</a> <a id="7605" href="Abstract.Arithmetic.html#1656" class="Function">has-unique-mul</a>
<a id="7620" href="CantorNormalForm.Arithmetic.html#7584" class="Function">Cnf-has-unique-mul</a> <a id="7639" class="Symbol">=</a> <a id="7641" class="Symbol">(</a><a id="7642" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·_</a> <a id="7646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7648" href="CantorNormalForm.Arithmetic.html#5180" class="Function">·-is-mul</a><a id="7656" class="Symbol">)</a> <a id="7658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                     <a id="7681" class="Symbol">(λ</a> <a id="7684" class="Symbol">(</a><a id="7685" href="CantorNormalForm.Arithmetic.html#7685" class="Bound">f</a> <a id="7687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7689" href="CantorNormalForm.Arithmetic.html#7689" class="Bound">p</a><a id="7690" class="Symbol">)</a> <a id="7692" class="Symbol">→</a> <a id="7694" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Abstract.Arithmetic.html#1718" class="Function">isProp⟨is-mul⟩</a> <a id="7717" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a><a id="7727" class="Symbol">)</a> <a id="7729" class="Symbol">(</a><a id="7730" href="CantorNormalForm.Arithmetic.html#6023" class="Function">mul-is-unique</a> <a id="7744" href="CantorNormalForm.Arithmetic.html#7685" class="Bound">f</a> <a id="7746" href="CantorNormalForm.Arithmetic.html#7689" class="Bound">p</a><a id="7747" class="Symbol">))</a>


<a id="7752" class="Comment">{- Exponentiation with base ω is correct and unique -}</a>

<a id="7808" class="Keyword">open</a> <a id="7813" href="Abstract.Arithmetic.html#2041" class="Module">Exponentiation</a>
  <a id="7830" class="Symbol">(</a><a id="7831" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+_</a> <a id="7835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7837" href="CantorNormalForm.Arithmetic.html#1667" class="Function">+-is-add</a><a id="7845" class="Symbol">)</a>
  <a id="7849" class="Symbol">(</a><a id="7850" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·_</a> <a id="7854" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7856" href="CantorNormalForm.Arithmetic.html#5180" class="Function">·-is-mul</a><a id="7864" class="Symbol">)</a>
  <a id="7868" class="Keyword">hiding</a> <a id="7875" class="Symbol">(</a><a id="7876" href="Abstract.Arithmetic.html#2122" class="Function Operator">_·_</a><a id="7879" class="Symbol">)</a>
  <a id="7883" class="Keyword">public</a>

<a id="ω^⟨⟩-is-exp-with-base-ω"></a><a id="7891" href="CantorNormalForm.Arithmetic.html#7891" class="Function">ω^⟨⟩-is-exp-with-base-ω</a> <a id="7915" class="Symbol">:</a> <a id="7917" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="7923" href="Abstract.Arithmetic.html#2157" class="Function Operator">is-exp-with-base</a> <a id="7940" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="7942" href="CantorNormalForm.Arithmetic.html#7891" class="Function">ω^⟨⟩-is-exp-with-base-ω</a> <a id="7966" class="Symbol">=</a> <a id="7968" href="CantorNormalForm.Arithmetic.html#8048" class="Function">case-zero</a> <a id="7978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7980" href="CantorNormalForm.Arithmetic.html#8321" class="Function">case-suc</a> <a id="7989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7991" href="CantorNormalForm.Arithmetic.html#8523" class="Function">case-lim</a> <a id="8000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8002" class="Symbol">(λ</a> <a id="8005" href="CantorNormalForm.Arithmetic.html#8005" class="Bound">_</a> <a id="8007" href="CantorNormalForm.Arithmetic.html#8007" class="Bound">_</a> <a id="8009" href="CantorNormalForm.Arithmetic.html#8009" class="Bound">_</a> <a id="8011" href="CantorNormalForm.Arithmetic.html#8011" class="Bound">_</a> <a id="8013" href="CantorNormalForm.Arithmetic.html#8013" class="Bound">ωz</a> <a id="8016" class="Symbol">→</a> <a id="8018" href="CantorNormalForm.Arithmetic.html#558" class="Function">⊥-rec</a> <a id="8024" class="Symbol">(</a><a id="8025" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="8030" class="Symbol">(</a><a id="8031" href="CantorNormalForm.Arithmetic.html#8013" class="Bound">ωz</a> <a id="8034" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="8035" class="Symbol">)))</a>
 <a id="8040" class="Keyword">where</a>
  <a id="8048" href="CantorNormalForm.Arithmetic.html#8048" class="Function">case-zero</a> <a id="8058" class="Symbol">:</a> <a id="8060" class="Symbol">∀</a> <a id="8062" href="CantorNormalForm.Arithmetic.html#8062" class="Bound">a</a> <a id="8064" href="CantorNormalForm.Arithmetic.html#8064" class="Bound">b</a> <a id="8066" class="Symbol">→</a> <a id="8068" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="8076" href="CantorNormalForm.Arithmetic.html#8062" class="Bound">a</a> <a id="8078" class="Symbol">→</a> <a id="8080" href="CantorNormalForm.Arithmetic.html#8064" class="Bound">b</a> <a id="8082" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="8092" href="CantorNormalForm.Arithmetic.html#8062" class="Bound">a</a> <a id="8094" class="Symbol">→</a> <a id="8096" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8100" href="CantorNormalForm.Arithmetic.html#8062" class="Bound">a</a> <a id="8102" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8104" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8106" href="CantorNormalForm.Arithmetic.html#8064" class="Bound">b</a>
  <a id="8110" href="CantorNormalForm.Arithmetic.html#8048" class="Function">case-zero</a> <a id="8120" href="CantorNormalForm.Arithmetic.html#8120" class="Bound">a</a> <a id="8122" href="CantorNormalForm.Arithmetic.html#8122" class="Bound">b</a> <a id="8124" href="CantorNormalForm.Arithmetic.html#8124" class="Bound">a-is-zero</a> <a id="8134" href="CantorNormalForm.Arithmetic.html#8134" class="Bound">b-is-suc-of-a</a> <a id="8148" class="Symbol">=</a>
     <a id="8155" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8159" href="CantorNormalForm.Arithmetic.html#8120" class="Bound">a</a> <a id="8161" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
    <a id="8167" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8170" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8175" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="8181" class="Symbol">(</a><a id="8182" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="8193" href="CantorNormalForm.Arithmetic.html#8124" class="Bound">a-is-zero</a><a id="8202" class="Symbol">)</a> <a id="8204" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8211" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8215" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8217" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
    <a id="8223" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8226" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8231" class="Symbol">(</a><a id="8232" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="8235" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="8236" class="Symbol">)</a> <a id="8238" class="Symbol">(</a><a id="8239" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8243" class="Symbol">(</a><a id="8244" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="8255" href="CantorNormalForm.Arithmetic.html#8124" class="Bound">a-is-zero</a><a id="8264" class="Symbol">))</a> <a id="8267" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8274" href="CantorNormalForm.Arithmetic.html#8120" class="Bound">a</a> <a id="8276" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8278" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
    <a id="8284" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8287" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="8294" href="CantorNormalForm.Arithmetic.html#8134" class="Bound">b-is-suc-of-a</a> <a id="8308" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8315" href="CantorNormalForm.Arithmetic.html#8122" class="Bound">b</a> <a id="8317" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="8321" href="CantorNormalForm.Arithmetic.html#8321" class="Function">case-suc</a> <a id="8330" class="Symbol">:</a> <a id="8332" class="Symbol">∀</a> <a id="8334" href="CantorNormalForm.Arithmetic.html#8334" class="Bound">a</a> <a id="8336" href="CantorNormalForm.Arithmetic.html#8336" class="Bound">b</a> <a id="8338" class="Symbol">→</a> <a id="8340" href="CantorNormalForm.Arithmetic.html#8334" class="Bound">a</a> <a id="8342" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="8352" href="CantorNormalForm.Arithmetic.html#8336" class="Bound">b</a> <a id="8354" class="Symbol">→</a> <a id="8356" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8360" href="CantorNormalForm.Arithmetic.html#8334" class="Bound">a</a> <a id="8362" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8366" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8370" href="CantorNormalForm.Arithmetic.html#8336" class="Bound">b</a> <a id="8372" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8374" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8376" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="8380" href="CantorNormalForm.Arithmetic.html#8321" class="Function">case-suc</a> <a id="8389" href="CantorNormalForm.Arithmetic.html#8389" class="Bound">a</a> <a id="8391" href="CantorNormalForm.Arithmetic.html#8391" class="Bound">b</a> <a id="8393" href="CantorNormalForm.Arithmetic.html#8393" class="Bound">a-is-suc-of-b</a> <a id="8407" class="Symbol">=</a>
     <a id="8414" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8418" href="CantorNormalForm.Arithmetic.html#8389" class="Bound">a</a> <a id="8420" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
    <a id="8426" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8429" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8434" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="8440" class="Symbol">(</a><a id="8441" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8445" class="Symbol">(</a><a id="8446" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="8453" href="CantorNormalForm.Arithmetic.html#8393" class="Bound">a-is-suc-of-b</a><a id="8466" class="Symbol">))</a> <a id="8469" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8476" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8480" href="CantorNormalForm.Arithmetic.html#8391" class="Bound">b</a> <a id="8482" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8484" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8486" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
    <a id="8492" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8495" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8500" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8507" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8511" href="CantorNormalForm.Arithmetic.html#8391" class="Bound">b</a> <a id="8513" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8515" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8517" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="8519" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="8523" href="CantorNormalForm.Arithmetic.html#8523" class="Function">case-lim</a> <a id="8532" class="Symbol">:</a> <a id="8534" class="Symbol">∀</a> <a id="8536" href="CantorNormalForm.Arithmetic.html#8536" class="Bound">a</a> <a id="8538" href="CantorNormalForm.Arithmetic.html#8538" class="Bound">b</a> <a id="8540" href="CantorNormalForm.Arithmetic.html#8540" class="Bound">f</a> <a id="8542" href="CantorNormalForm.Arithmetic.html#8542" class="Bound">f↑</a> <a id="8545" class="Symbol">→</a> <a id="8547" href="CantorNormalForm.Arithmetic.html#8536" class="Bound">a</a> <a id="8549" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="8559" class="Symbol">(</a><a id="8560" href="CantorNormalForm.Arithmetic.html#8540" class="Bound">f</a> <a id="8562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8564" href="CantorNormalForm.Arithmetic.html#8542" class="Bound">f↑</a><a id="8566" class="Symbol">)</a> <a id="8568" class="Symbol">→</a> <a id="8570" class="Symbol">_</a> <a id="8572" class="Symbol">→</a> <a id="8574" href="CantorNormalForm.Arithmetic.html#8538" class="Bound">b</a> <a id="8576" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="8586" class="Symbol">(λ</a> <a id="8589" href="CantorNormalForm.Arithmetic.html#8589" class="Bound">i</a> <a id="8591" class="Symbol">→</a> <a id="8593" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8597" href="CantorNormalForm.Arithmetic.html#8540" class="Bound">f</a> <a id="8599" href="CantorNormalForm.Arithmetic.html#8589" class="Bound">i</a> <a id="8601" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="8602" class="Symbol">)</a> <a id="8604" class="Symbol">→</a> <a id="8606" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8610" href="CantorNormalForm.Arithmetic.html#8536" class="Bound">a</a> <a id="8612" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8614" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8616" href="CantorNormalForm.Arithmetic.html#8538" class="Bound">b</a>
  <a id="8620" href="CantorNormalForm.Arithmetic.html#8523" class="Function">case-lim</a> <a id="8629" href="CantorNormalForm.Arithmetic.html#8629" class="Bound">a</a> <a id="8631" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8633" href="CantorNormalForm.Arithmetic.html#8633" class="Bound">f</a> <a id="8635" href="CantorNormalForm.Arithmetic.html#8635" class="Bound">f↑</a> <a id="8638" href="CantorNormalForm.Arithmetic.html#8638" class="Bound">a-is-sup-of-f</a> <a id="8652" class="Symbol">_</a> <a id="8654" href="CantorNormalForm.Arithmetic.html#8654" class="Bound">𝟎-is-sup-of-ω^f</a> <a id="8670" class="Symbol">=</a> <a id="8672" href="CantorNormalForm.Arithmetic.html#558" class="Function">⊥-rec</a> <a id="8678" class="Symbol">(</a><a id="8679" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="8684" class="Symbol">(</a><a id="8685" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8689" href="CantorNormalForm.Arithmetic.html#8654" class="Bound">𝟎-is-sup-of-ω^f</a> <a id="8705" class="Number">0</a><a id="8706" class="Symbol">))</a>
  <a id="8711" href="CantorNormalForm.Arithmetic.html#8523" class="Function">case-lim</a> <a id="8720" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a> <a id="8722" href="CantorNormalForm.Arithmetic.html#8722" class="Bound">b</a><a id="8723" class="Symbol">@(</a><a id="8725" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8728" href="CantorNormalForm.Arithmetic.html#8728" class="Bound">u</a> <a id="8730" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8732" href="CantorNormalForm.Arithmetic.html#8732" class="Bound">v</a> <a id="8734" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8736" href="CantorNormalForm.Arithmetic.html#8736" class="Bound">r</a> <a id="8738" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8739" class="Symbol">)</a> <a id="8741" href="CantorNormalForm.Arithmetic.html#8741" class="Bound">f</a> <a id="8743" href="CantorNormalForm.Arithmetic.html#8743" class="Bound">f↑</a> <a id="8746" href="CantorNormalForm.Arithmetic.html#8746" class="Bound">a-is-sup-of-f</a> <a id="8760" class="Symbol">_</a> <a id="8762" href="CantorNormalForm.Arithmetic.html#8762" class="Bound">b-is-sup-of-ω^f</a> <a id="8778" class="Symbol">=</a> <a id="8780" href="CantorNormalForm.Arithmetic.html#9178" class="Function">goal</a>
   <a id="8788" class="Keyword">where</a>
    <a id="8798" href="CantorNormalForm.Arithmetic.html#8798" class="Function">f≤u</a> <a id="8802" class="Symbol">:</a> <a id="8804" class="Symbol">∀</a> <a id="8806" href="CantorNormalForm.Arithmetic.html#8806" class="Bound">i</a> <a id="8808" class="Symbol">→</a> <a id="8810" href="CantorNormalForm.Arithmetic.html#8741" class="Bound">f</a> <a id="8812" href="CantorNormalForm.Arithmetic.html#8806" class="Bound">i</a> <a id="8814" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8816" href="CantorNormalForm.Arithmetic.html#8728" class="Bound">u</a>
    <a id="8822" href="CantorNormalForm.Arithmetic.html#8798" class="Function">f≤u</a> <a id="8826" href="CantorNormalForm.Arithmetic.html#8826" class="Bound">i</a> <a id="8828" class="Symbol">=</a> <a id="8830" href="CantorNormalForm.Base.html#11263" class="Function">≮→≥</a> <a id="8834" class="Symbol">(λ</a> <a id="8837" href="CantorNormalForm.Arithmetic.html#8837" class="Bound">u&lt;fi</a> <a id="8842" class="Symbol">→</a> <a id="8844" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="8848" class="Symbol">(</a><a id="8849" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8853" href="CantorNormalForm.Arithmetic.html#8762" class="Bound">b-is-sup-of-ω^f</a> <a id="8869" href="CantorNormalForm.Arithmetic.html#8826" class="Bound">i</a><a id="8870" class="Symbol">)</a> <a id="8872" class="Symbol">(</a><a id="8873" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8876" href="CantorNormalForm.Arithmetic.html#8837" class="Bound">u&lt;fi</a><a id="8880" class="Symbol">))</a>
    <a id="8887" href="CantorNormalForm.Arithmetic.html#8887" class="Function">a≤u</a> <a id="8891" class="Symbol">:</a> <a id="8893" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a> <a id="8895" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8897" href="CantorNormalForm.Arithmetic.html#8728" class="Bound">u</a>
    <a id="8903" href="CantorNormalForm.Arithmetic.html#8887" class="Function">a≤u</a> <a id="8907" class="Symbol">=</a> <a id="8909" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8913" href="CantorNormalForm.Arithmetic.html#8746" class="Bound">a-is-sup-of-f</a> <a id="8927" href="CantorNormalForm.Arithmetic.html#8728" class="Bound">u</a> <a id="8929" href="CantorNormalForm.Arithmetic.html#8798" class="Function">f≤u</a>
    <a id="8937" href="CantorNormalForm.Arithmetic.html#8937" class="Function">ω^a≤b</a> <a id="8943" class="Symbol">:</a> <a id="8945" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8949" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a> <a id="8951" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8953" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8955" href="CantorNormalForm.Arithmetic.html#8722" class="Bound">b</a>
    <a id="8961" href="CantorNormalForm.Arithmetic.html#8937" class="Function">ω^a≤b</a> <a id="8967" class="Symbol">=</a> <a id="8969" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="8977" class="Symbol">(</a><a id="8978" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="8981" class="Symbol">{</a><a id="8982" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a><a id="8983" class="Symbol">}</a> <a id="8985" class="Symbol">{</a><a id="8986" href="CantorNormalForm.Arithmetic.html#8728" class="Bound">u</a><a id="8987" class="Symbol">}</a> <a id="8989" class="Symbol">{</a><a id="8990" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="8991" class="Symbol">}</a> <a id="8993" class="Symbol">{</a><a id="8994" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="8996" class="Symbol">}</a> <a id="8998" class="Symbol">{</a><a id="8999" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="9001" class="Symbol">}</a> <a id="9003" href="CantorNormalForm.Arithmetic.html#8887" class="Function">a≤u</a><a id="9006" class="Symbol">)</a> <a id="9008" class="Symbol">(</a><a id="9009" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="9012" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9017" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="9019" class="Symbol">)</a>
    <a id="9025" href="CantorNormalForm.Arithmetic.html#9025" class="Function">ω^f&lt;ω^a</a> <a id="9033" class="Symbol">:</a> <a id="9035" class="Symbol">∀</a> <a id="9037" href="CantorNormalForm.Arithmetic.html#9037" class="Bound">i</a> <a id="9039" class="Symbol">→</a> <a id="9041" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9045" href="CantorNormalForm.Arithmetic.html#8741" class="Bound">f</a> <a id="9047" href="CantorNormalForm.Arithmetic.html#9037" class="Bound">i</a> <a id="9049" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9051" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9053" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9057" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a> <a id="9059" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
    <a id="9065" href="CantorNormalForm.Arithmetic.html#9025" class="Function">ω^f&lt;ω^a</a> <a id="9073" href="CantorNormalForm.Arithmetic.html#9073" class="Bound">i</a> <a id="9075" class="Symbol">=</a> <a id="9077" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="9080" class="Symbol">(</a><a id="9081" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9085" href="CantorNormalForm.Arithmetic.html#8746" class="Bound">a-is-sup-of-f</a> <a id="9099" href="CantorNormalForm.Arithmetic.html#9073" class="Bound">i</a><a id="9100" class="Symbol">)</a>
    <a id="9106" href="CantorNormalForm.Arithmetic.html#9106" class="Function">b≤ω^a</a> <a id="9112" class="Symbol">:</a> <a id="9114" href="CantorNormalForm.Arithmetic.html#8722" class="Bound">b</a> <a id="9116" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9118" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9122" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a> <a id="9124" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
    <a id="9130" href="CantorNormalForm.Arithmetic.html#9106" class="Function">b≤ω^a</a> <a id="9136" class="Symbol">=</a> <a id="9138" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9142" href="CantorNormalForm.Arithmetic.html#8762" class="Bound">b-is-sup-of-ω^f</a> <a id="9158" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9162" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a> <a id="9164" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9166" href="CantorNormalForm.Arithmetic.html#9025" class="Function">ω^f&lt;ω^a</a>
    <a id="9178" href="CantorNormalForm.Arithmetic.html#9178" class="Function">goal</a> <a id="9183" class="Symbol">:</a> <a id="9185" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9189" href="CantorNormalForm.Arithmetic.html#8720" class="Bound">a</a> <a id="9191" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9195" href="CantorNormalForm.Arithmetic.html#8722" class="Bound">b</a>
    <a id="9201" href="CantorNormalForm.Arithmetic.html#9178" class="Function">goal</a> <a id="9206" class="Symbol">=</a> <a id="9208" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="9218" href="CantorNormalForm.Arithmetic.html#8937" class="Function">ω^a≤b</a> <a id="9224" href="CantorNormalForm.Arithmetic.html#9106" class="Function">b≤ω^a</a>


<a id="exp-is-unique"></a><a id="9232" href="CantorNormalForm.Arithmetic.html#9232" class="Function">exp-is-unique</a> <a id="9246" class="Symbol">:</a> <a id="9248" class="Symbol">(</a><a id="9249" href="CantorNormalForm.Arithmetic.html#9249" class="Bound">exp</a> <a id="9253" class="Symbol">:</a> <a id="9255" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="9259" class="Symbol">→</a> <a id="9261" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="9264" class="Symbol">)</a> <a id="9266" class="Symbol">→</a> <a id="9268" href="CantorNormalForm.Arithmetic.html#9249" class="Bound">exp</a> <a id="9272" href="Abstract.Arithmetic.html#2157" class="Function Operator">is-exp-with-base</a> <a id="9289" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9291" class="Symbol">→</a> <a id="9293" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="9299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9301" href="CantorNormalForm.Arithmetic.html#9249" class="Bound">exp</a>
<a id="9305" href="CantorNormalForm.Arithmetic.html#9232" class="Function">exp-is-unique</a> <a id="9319" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9323" href="CantorNormalForm.Arithmetic.html#9323" class="Bound">exp-is-exp</a> <a id="9334" class="Symbol">=</a> <a id="9336" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9343" href="CantorNormalForm.Arithmetic.html#9357" class="Function">goal</a>
 <a id="9349" class="Keyword">where</a>
  <a id="9357" href="CantorNormalForm.Arithmetic.html#9357" class="Function">goal</a> <a id="9362" class="Symbol">:</a> <a id="9364" class="Symbol">∀</a> <a id="9366" href="CantorNormalForm.Arithmetic.html#9366" class="Bound">a</a> <a id="9368" class="Symbol">→</a> <a id="9370" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9374" href="CantorNormalForm.Arithmetic.html#9366" class="Bound">a</a> <a id="9376" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9380" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9384" href="CantorNormalForm.Arithmetic.html#9366" class="Bound">a</a>
  <a id="9388" href="CantorNormalForm.Arithmetic.html#9357" class="Function">goal</a> <a id="9393" class="Symbol">=</a> <a id="9395" href="CantorNormalForm.Classifiability.html#15277" class="Function">cf-ind</a> <a id="9402" class="Symbol">(λ</a> <a id="9405" href="CantorNormalForm.Arithmetic.html#9405" class="Bound">_</a> <a id="9407" class="Symbol">→</a> <a id="9409" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="9420" class="Symbol">_</a> <a id="9422" class="Symbol">_)</a> <a id="9425" href="CantorNormalForm.Arithmetic.html#9466" class="Function">case-zero</a> <a id="9435" href="CantorNormalForm.Arithmetic.html#9565" class="Function">case-suc</a> <a id="9444" href="CantorNormalForm.Arithmetic.html#9832" class="Function">case-lim</a>
   <a id="9456" class="Keyword">where</a>
    <a id="9466" href="CantorNormalForm.Arithmetic.html#9466" class="Function">case-zero</a> <a id="9476" class="Symbol">:</a> <a id="9478" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9482" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9484" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9486" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9488" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9492" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="9498" href="CantorNormalForm.Arithmetic.html#9466" class="Function">case-zero</a> <a id="9508" class="Symbol">=</a> <a id="9510" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9514" class="Symbol">(</a><a id="9515" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9519" href="CantorNormalForm.Arithmetic.html#9323" class="Bound">exp-is-exp</a> <a id="9530" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9532" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9534" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a> <a id="9544" class="Symbol">(</a><a id="9545" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="9557" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="9558" class="Symbol">))</a>
    <a id="9565" href="CantorNormalForm.Arithmetic.html#9565" class="Function">case-suc</a> <a id="9574" class="Symbol">:</a> <a id="9576" class="Symbol">∀</a> <a id="9578" href="CantorNormalForm.Arithmetic.html#9578" class="Bound">a</a> <a id="9580" class="Symbol">→</a> <a id="9582" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9586" href="CantorNormalForm.Arithmetic.html#9578" class="Bound">a</a> <a id="9588" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9590" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9592" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9596" href="CantorNormalForm.Arithmetic.html#9578" class="Bound">a</a> <a id="9598" class="Symbol">→</a> <a id="9600" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9604" href="CantorNormalForm.Arithmetic.html#9578" class="Bound">a</a> <a id="9606" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9608" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9610" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9612" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9614" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9618" class="Symbol">(</a><a id="9619" href="CantorNormalForm.Arithmetic.html#9578" class="Bound">a</a> <a id="9621" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9623" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9624" class="Symbol">)</a>
    <a id="9630" href="CantorNormalForm.Arithmetic.html#9565" class="Function">case-suc</a> <a id="9639" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a> <a id="9641" href="CantorNormalForm.Arithmetic.html#9641" class="Bound">ih</a> <a id="9644" class="Symbol">=</a>
       <a id="9653" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9657" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a> <a id="9659" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9661" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9663" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
      <a id="9671" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9674" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9679" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="9688" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9692" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a> <a id="9694" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9696" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9698" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
      <a id="9706" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9709" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9714" class="Symbol">(</a><a id="9715" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·</a> <a id="9718" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="9719" class="Symbol">)</a> <a id="9721" href="CantorNormalForm.Arithmetic.html#9641" class="Bound">ih</a> <a id="9724" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="9733" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9737" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a> <a id="9739" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9741" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
      <a id="9749" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9756" class="Symbol">(</a><a id="9757" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9766" href="CantorNormalForm.Arithmetic.html#9323" class="Bound">exp-is-exp</a><a id="9776" class="Symbol">)</a> <a id="9778" class="Symbol">(</a><a id="9779" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a> <a id="9781" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9783" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9784" class="Symbol">)</a> <a id="9786" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a> <a id="9788" class="Symbol">(</a><a id="9789" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="9801" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a><a id="9802" class="Symbol">))</a> <a id="9805" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
       <a id="9814" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9818" class="Symbol">(</a><a id="9819" href="CantorNormalForm.Arithmetic.html#9639" class="Bound">a</a> <a id="9821" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9823" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9824" class="Symbol">)</a> <a id="9826" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="9832" href="CantorNormalForm.Arithmetic.html#9832" class="Function">case-lim</a> <a id="9841" class="Symbol">:</a> <a id="9843" class="Symbol">∀</a> <a id="9845" href="CantorNormalForm.Arithmetic.html#9845" class="Bound">a</a> <a id="9847" href="CantorNormalForm.Arithmetic.html#9847" class="Bound">f</a> <a id="9849" href="CantorNormalForm.Arithmetic.html#9849" class="Bound">f↑</a> <a id="9852" class="Symbol">→</a> <a id="9854" href="CantorNormalForm.Arithmetic.html#9845" class="Bound">a</a> <a id="9856" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="9866" class="Symbol">(</a><a id="9867" href="CantorNormalForm.Arithmetic.html#9847" class="Bound">f</a> <a id="9869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9871" href="CantorNormalForm.Arithmetic.html#9849" class="Bound">f↑</a><a id="9873" class="Symbol">)</a> <a id="9875" class="Symbol">→</a> <a id="9877" class="Symbol">(∀</a> <a id="9880" href="CantorNormalForm.Arithmetic.html#9880" class="Bound">i</a> <a id="9882" class="Symbol">→</a> <a id="9884" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9888" href="CantorNormalForm.Arithmetic.html#9847" class="Bound">f</a> <a id="9890" href="CantorNormalForm.Arithmetic.html#9880" class="Bound">i</a> <a id="9892" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9894" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9896" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9900" class="Symbol">(</a><a id="9901" href="CantorNormalForm.Arithmetic.html#9847" class="Bound">f</a> <a id="9903" href="CantorNormalForm.Arithmetic.html#9880" class="Bound">i</a><a id="9904" class="Symbol">))</a> <a id="9907" class="Symbol">→</a> <a id="9909" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9913" href="CantorNormalForm.Arithmetic.html#9845" class="Bound">a</a> <a id="9915" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9917" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9919" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="9923" href="CantorNormalForm.Arithmetic.html#9845" class="Bound">a</a>
    <a id="9929" href="CantorNormalForm.Arithmetic.html#9832" class="Function">case-lim</a> <a id="9938" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="9940" href="CantorNormalForm.Arithmetic.html#9940" class="Bound">f</a> <a id="9942" href="CantorNormalForm.Arithmetic.html#9942" class="Bound">f↑</a> <a id="9945" href="CantorNormalForm.Arithmetic.html#9945" class="Bound">a-is-sup-of-f</a> <a id="9959" href="CantorNormalForm.Arithmetic.html#9959" class="Bound">ih</a> <a id="9962" class="Symbol">=</a> <a id="9964" href="CantorNormalForm.Arithmetic.html#10707" class="Function">ω^a≡expa</a>
      <a id="9979" class="Keyword">where</a>
       <a id="9992" href="CantorNormalForm.Arithmetic.html#9992" class="Function">expf≤ω^a</a> <a id="10001" class="Symbol">:</a> <a id="10003" class="Symbol">∀</a> <a id="10005" href="CantorNormalForm.Arithmetic.html#10005" class="Bound">i</a> <a id="10007" class="Symbol">→</a> <a id="10009" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="10013" class="Symbol">(</a><a id="10014" href="CantorNormalForm.Arithmetic.html#9940" class="Bound">f</a> <a id="10016" href="CantorNormalForm.Arithmetic.html#10005" class="Bound">i</a><a id="10017" class="Symbol">)</a> <a id="10019" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10021" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10025" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10027" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
       <a id="10036" href="CantorNormalForm.Arithmetic.html#9992" class="Function">expf≤ω^a</a> <a id="10045" href="CantorNormalForm.Arithmetic.html#10045" class="Bound">i</a> <a id="10047" class="Symbol">=</a> <a id="10049" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="10057" class="Symbol">(</a><a id="10058" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10062" class="Symbol">(</a><a id="10063" href="CantorNormalForm.Arithmetic.html#9959" class="Bound">ih</a> <a id="10066" href="CantorNormalForm.Arithmetic.html#10045" class="Bound">i</a><a id="10067" class="Symbol">))</a> <a id="10070" class="Symbol">(</a><a id="10071" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="10074" class="Symbol">(</a><a id="10075" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10079" href="CantorNormalForm.Arithmetic.html#9945" class="Bound">a-is-sup-of-f</a> <a id="10093" href="CantorNormalForm.Arithmetic.html#10045" class="Bound">i</a><a id="10094" class="Symbol">))</a>
       <a id="10104" href="CantorNormalForm.Arithmetic.html#10104" class="Function">ω^a-min-over-expf</a> <a id="10122" class="Symbol">:</a> <a id="10124" class="Symbol">∀</a> <a id="10126" href="CantorNormalForm.Arithmetic.html#10126" class="Bound">x</a> <a id="10128" class="Symbol">→</a> <a id="10130" class="Symbol">(∀</a> <a id="10133" href="CantorNormalForm.Arithmetic.html#10133" class="Bound">i</a> <a id="10135" class="Symbol">→</a> <a id="10137" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="10141" class="Symbol">(</a><a id="10142" href="CantorNormalForm.Arithmetic.html#9940" class="Bound">f</a> <a id="10144" href="CantorNormalForm.Arithmetic.html#10133" class="Bound">i</a><a id="10145" class="Symbol">)</a> <a id="10147" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10149" href="CantorNormalForm.Arithmetic.html#10126" class="Bound">x</a><a id="10150" class="Symbol">)</a> <a id="10152" class="Symbol">→</a> <a id="10154" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10158" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10160" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10162" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10164" href="CantorNormalForm.Arithmetic.html#10126" class="Bound">x</a>
       <a id="10173" href="CantorNormalForm.Arithmetic.html#10104" class="Function">ω^a-min-over-expf</a> <a id="10191" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10193" href="CantorNormalForm.Arithmetic.html#10193" class="Bound">h</a> <a id="10195" class="Symbol">=</a> <a id="10197" href="CantorNormalForm.Arithmetic.html#558" class="Function">⊥-rec</a> <a id="10203" class="Symbol">(</a><a id="10204" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="10209" class="Symbol">(</a><a id="10210" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10216" class="Symbol">(</a><a id="10217" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤</a> <a id="10220" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="10221" class="Symbol">)</a> <a id="10223" class="Symbol">(</a><a id="10224" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10228" class="Symbol">(</a><a id="10229" href="CantorNormalForm.Arithmetic.html#9959" class="Bound">ih</a> <a id="10232" class="Number">0</a><a id="10233" class="Symbol">))</a> <a id="10236" class="Symbol">(</a><a id="10237" href="CantorNormalForm.Arithmetic.html#10193" class="Bound">h</a> <a id="10239" class="Number">0</a><a id="10240" class="Symbol">)))</a>
       <a id="10251" href="CantorNormalForm.Arithmetic.html#10104" class="Function">ω^a-min-over-expf</a> <a id="10269" href="CantorNormalForm.Arithmetic.html#10269" class="Bound">x</a><a id="10270" class="Symbol">@(</a><a id="10272" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10275" href="CantorNormalForm.Arithmetic.html#10275" class="Bound">u</a> <a id="10277" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10279" href="CantorNormalForm.Arithmetic.html#10279" class="Bound">v</a> <a id="10281" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10283" href="CantorNormalForm.Arithmetic.html#10283" class="Bound">r</a> <a id="10285" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10286" class="Symbol">)</a> <a id="10288" href="CantorNormalForm.Arithmetic.html#10288" class="Bound">h</a> <a id="10290" class="Symbol">=</a> <a id="10292" href="CantorNormalForm.Arithmetic.html#10490" class="Function">ω^a≤x</a>
        <a id="10306" class="Keyword">where</a>
         <a id="10321" href="CantorNormalForm.Arithmetic.html#10321" class="Function">f≤u</a> <a id="10325" class="Symbol">:</a> <a id="10327" class="Symbol">∀</a> <a id="10329" href="CantorNormalForm.Arithmetic.html#10329" class="Bound">i</a> <a id="10331" class="Symbol">→</a> <a id="10333" href="CantorNormalForm.Arithmetic.html#9940" class="Bound">f</a> <a id="10335" href="CantorNormalForm.Arithmetic.html#10329" class="Bound">i</a> <a id="10337" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10339" href="CantorNormalForm.Arithmetic.html#10275" class="Bound">u</a>
         <a id="10350" href="CantorNormalForm.Arithmetic.html#10321" class="Function">f≤u</a> <a id="10354" href="CantorNormalForm.Arithmetic.html#10354" class="Bound">i</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="CantorNormalForm.Base.html#11263" class="Function">≮→≥</a> <a id="10362" class="Symbol">(λ</a> <a id="10365" href="CantorNormalForm.Arithmetic.html#10365" class="Bound">u&lt;fi</a> <a id="10370" class="Symbol">→</a> <a id="10372" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="10376" class="Symbol">(</a><a id="10377" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10383" class="Symbol">(</a><a id="10384" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤</a> <a id="10387" class="Symbol">_)</a> <a id="10390" class="Symbol">(</a><a id="10391" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10395" class="Symbol">(</a><a id="10396" href="CantorNormalForm.Arithmetic.html#9959" class="Bound">ih</a> <a id="10399" href="CantorNormalForm.Arithmetic.html#10354" class="Bound">i</a><a id="10400" class="Symbol">))</a> <a id="10403" class="Symbol">(</a><a id="10404" href="CantorNormalForm.Arithmetic.html#10288" class="Bound">h</a> <a id="10406" href="CantorNormalForm.Arithmetic.html#10354" class="Bound">i</a><a id="10407" class="Symbol">))</a> <a id="10410" class="Symbol">(</a><a id="10411" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10414" href="CantorNormalForm.Arithmetic.html#10365" class="Bound">u&lt;fi</a><a id="10418" class="Symbol">))</a>
         <a id="10430" href="CantorNormalForm.Arithmetic.html#10430" class="Function">a≤u</a> <a id="10434" class="Symbol">:</a> <a id="10436" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10438" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10440" href="CantorNormalForm.Arithmetic.html#10275" class="Bound">u</a>
         <a id="10451" href="CantorNormalForm.Arithmetic.html#10430" class="Function">a≤u</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10461" href="CantorNormalForm.Arithmetic.html#9945" class="Bound">a-is-sup-of-f</a> <a id="10475" href="CantorNormalForm.Arithmetic.html#10275" class="Bound">u</a> <a id="10477" href="CantorNormalForm.Arithmetic.html#10321" class="Function">f≤u</a>
         <a id="10490" href="CantorNormalForm.Arithmetic.html#10490" class="Function">ω^a≤x</a> <a id="10496" class="Symbol">:</a> <a id="10498" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10502" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10504" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10506" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10508" href="CantorNormalForm.Arithmetic.html#10269" class="Bound">x</a>
         <a id="10519" href="CantorNormalForm.Arithmetic.html#10490" class="Function">ω^a≤x</a> <a id="10525" class="Symbol">=</a> <a id="10527" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="10535" class="Symbol">(</a><a id="10536" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="10539" class="Symbol">{</a><a id="10540" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a><a id="10541" class="Symbol">}</a> <a id="10543" class="Symbol">{</a><a id="10544" href="CantorNormalForm.Arithmetic.html#10275" class="Bound">u</a><a id="10545" class="Symbol">}</a> <a id="10547" class="Symbol">{</a><a id="10548" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="10549" class="Symbol">}</a> <a id="10551" class="Symbol">{</a><a id="10552" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="10554" class="Symbol">}</a> <a id="10556" class="Symbol">{</a><a id="10557" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="10559" class="Symbol">}</a> <a id="10561" href="CantorNormalForm.Arithmetic.html#10430" class="Function">a≤u</a><a id="10564" class="Symbol">)</a> <a id="10566" class="Symbol">(</a><a id="10567" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="10570" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10575" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="10577" class="Symbol">)</a>
       <a id="10586" href="CantorNormalForm.Arithmetic.html#10586" class="Function">ω^a-is-sup-of-expf</a> <a id="10605" class="Symbol">:</a> <a id="10607" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10611" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10613" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10615" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="10625" class="Symbol">(λ</a> <a id="10628" href="CantorNormalForm.Arithmetic.html#10628" class="Bound">i</a> <a id="10630" class="Symbol">→</a> <a id="10632" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="10636" class="Symbol">(</a><a id="10637" href="CantorNormalForm.Arithmetic.html#9940" class="Bound">f</a> <a id="10639" href="CantorNormalForm.Arithmetic.html#10628" class="Bound">i</a><a id="10640" class="Symbol">))</a>
       <a id="10650" href="CantorNormalForm.Arithmetic.html#10586" class="Function">ω^a-is-sup-of-expf</a> <a id="10669" class="Symbol">=</a> <a id="10671" href="CantorNormalForm.Arithmetic.html#9992" class="Function">expf≤ω^a</a> <a id="10680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10682" href="CantorNormalForm.Arithmetic.html#10104" class="Function">ω^a-min-over-expf</a>
       <a id="10707" href="CantorNormalForm.Arithmetic.html#10707" class="Function">ω^a≡expa</a> <a id="10716" class="Symbol">:</a> <a id="10718" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10722" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10724" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10728" href="CantorNormalForm.Arithmetic.html#9319" class="Bound">exp</a> <a id="10732" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a>
       <a id="10741" href="CantorNormalForm.Arithmetic.html#10707" class="Function">ω^a≡expa</a> <a id="10750" class="Symbol">=</a> <a id="10752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10756" class="Symbol">(</a><a id="10757" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10761" class="Symbol">(</a><a id="10762" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10771" href="CantorNormalForm.Arithmetic.html#9323" class="Bound">exp-is-exp</a><a id="10781" class="Symbol">))</a> <a id="10784" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10786" class="Symbol">(</a><a id="10787" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10791" href="CantorNormalForm.Arithmetic.html#9938" class="Bound">a</a> <a id="10793" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="10794" class="Symbol">)</a> <a id="10796" href="CantorNormalForm.Arithmetic.html#9940" class="Bound">f</a> <a id="10798" href="CantorNormalForm.Arithmetic.html#9942" class="Bound">f↑</a> <a id="10801" href="CantorNormalForm.Arithmetic.html#9945" class="Bound">a-is-sup-of-f</a>
                           <a id="10842" class="Symbol">(λ</a> <a id="10845" href="CantorNormalForm.Arithmetic.html#10845" class="Bound">ωz</a> <a id="10848" class="Symbol">→</a> <a id="10850" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="10855" class="Symbol">(</a><a id="10856" href="CantorNormalForm.Arithmetic.html#10845" class="Bound">ωz</a> <a id="10859" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="10860" class="Symbol">))</a> <a id="10863" href="CantorNormalForm.Arithmetic.html#10586" class="Function">ω^a-is-sup-of-expf</a><a id="10881" class="Symbol">)</a>

<a id="Cnf-has-unique-exp-with-base-ω"></a><a id="10884" href="CantorNormalForm.Arithmetic.html#10884" class="Function">Cnf-has-unique-exp-with-base-ω</a> <a id="10915" class="Symbol">:</a> <a id="10917" href="Abstract.Arithmetic.html#2622" class="Function">has-unique-exp-with-base</a> <a id="10942" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="10944" href="CantorNormalForm.Arithmetic.html#10884" class="Function">Cnf-has-unique-exp-with-base-ω</a> <a id="10975" class="Symbol">=</a>
  <a id="10979" class="Symbol">(</a><a id="10980" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="10986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10988" href="CantorNormalForm.Arithmetic.html#7891" class="Function">ω^⟨⟩-is-exp-with-base-ω</a><a id="11011" class="Symbol">)</a> <a id="11013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="11017" class="Symbol">(λ</a> <a id="11020" class="Symbol">(</a><a id="11021" href="CantorNormalForm.Arithmetic.html#11021" class="Bound">f</a> <a id="11023" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11025" href="CantorNormalForm.Arithmetic.html#11025" class="Bound">p</a><a id="11026" class="Symbol">)</a> <a id="11028" class="Symbol">→</a> <a id="11030" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="11037" class="Symbol">(λ</a> <a id="11040" href="CantorNormalForm.Arithmetic.html#11040" class="Bound">_</a> <a id="11042" class="Symbol">→</a> <a id="11044" href="Abstract.Arithmetic.html#2803" class="Function">isProp⟨is-exp⟩</a> <a id="11059" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="11070" class="Symbol">_</a> <a id="11072" class="Symbol">_)</a> <a id="11075" class="Symbol">(</a><a id="11076" href="CantorNormalForm.Arithmetic.html#9232" class="Function">exp-is-unique</a> <a id="11090" href="CantorNormalForm.Arithmetic.html#11021" class="Bound">f</a> <a id="11092" href="CantorNormalForm.Arithmetic.html#11025" class="Bound">p</a><a id="11093" class="Symbol">))</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Cantor Normal Forms as subset of unlabeled binary trees</a>
<a id="161" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="263" class="Comment">{- We work with the mutual definition of Cantor Normal Forms and its
   ordering, which has been developed in

     Fredrik Nordvall Forsberg, Chuangjie Xu, and Neil Ghani.
     Threee quivalent ordinal notation systems in cubical agda.
     In Proceedings of the 9th ACM SIGPLAN International Conference
     on Certified Programs and Proofs, CPP 2020, page 172–185.
     Association for Computing Machinery, 2020.
-}</a>

<a id="683" class="Symbol">{-#</a> <a id="687" class="Keyword">OPTIONS</a> <a id="695" class="Pragma">--cubical</a> <a id="705" class="Pragma">--erasure</a> <a id="715" class="Pragma">--guardedness</a> <a id="729" class="Pragma">--safe</a> <a id="736" class="Symbol">#-}</a>

<a id="741" class="Keyword">module</a> <a id="748" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a> <a id="770" class="Keyword">where</a>

<a id="777" class="Keyword">open</a> <a id="782" class="Keyword">import</a> <a id="789" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="817" class="Keyword">open</a> <a id="822" class="Keyword">import</a> <a id="829" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="922" class="Keyword">open</a> <a id="927" class="Keyword">import</a> <a id="934" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="955" class="Keyword">renaming</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="969" class="Symbol">to</a> <a id="972" class="Function">⊥-rec</a><a id="977" class="Symbol">)</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="1047" class="Keyword">using</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1056" class="Symbol">;</a> <a id="1058" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1063" class="Symbol">;</a> <a id="1065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1068" class="Symbol">)</a>

<a id="1071" class="Keyword">open</a> <a id="1076" class="Keyword">import</a> <a id="1083" href="General-Properties.html" class="Module">General-Properties</a>


<a id="1104" class="Comment">{- Cantor Normal Forms -}</a>

<a id="1131" class="Keyword">mutual</a>

 <a id="1140" class="Keyword">data</a> <a id="Cnf"></a><a id="1145" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1155" class="Keyword">where</a>
  <a id="Cnf.𝟎"></a><a id="1163" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="Cnf.ω^_+_[_]"></a><a id="1173" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^_+_[_]</a> <a id="1182" class="Symbol">:</a> <a id="1184" class="Symbol">(</a><a id="1185" href="CantorNormalForm.Base.html#1185" class="Bound">a</a> <a id="1187" href="CantorNormalForm.Base.html#1187" class="Bound">b</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">→</a> <a id="1198" class="Symbol">(</a><a id="1199" href="CantorNormalForm.Base.html#1185" class="Bound">a</a> <a id="1201" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1203" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1208" href="CantorNormalForm.Base.html#1187" class="Bound">b</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>

 <a id="1219" class="Keyword">data</a> <a id="_&lt;_"></a><a id="1224" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1246" class="Keyword">where</a>
  <a id="_&lt;_.&lt;₁"></a><a id="1254" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">∀</a> <a id="1261" class="Symbol">{</a><a id="1262" href="CantorNormalForm.Base.html#1262" class="Bound">a</a> <a id="1264" href="CantorNormalForm.Base.html#1264" class="Bound">b</a> <a id="1266" href="CantorNormalForm.Base.html#1266" class="Bound">r</a><a id="1267" class="Symbol">}</a>                       <a id="1291" class="Symbol">→</a> <a id="1293" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>              <a id="1308" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1310" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1313" href="CantorNormalForm.Base.html#1262" class="Bound">a</a> <a id="1315" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1317" href="CantorNormalForm.Base.html#1264" class="Bound">b</a> <a id="1319" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1321" href="CantorNormalForm.Base.html#1266" class="Bound">r</a> <a id="1323" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="_&lt;_.&lt;₂"></a><a id="1327" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1330" class="Symbol">:</a> <a id="1332" class="Symbol">∀</a> <a id="1334" class="Symbol">{</a><a id="1335" href="CantorNormalForm.Base.html#1335" class="Bound">a</a> <a id="1337" href="CantorNormalForm.Base.html#1337" class="Bound">b</a> <a id="1339" href="CantorNormalForm.Base.html#1339" class="Bound">c</a> <a id="1341" href="CantorNormalForm.Base.html#1341" class="Bound">d</a> <a id="1343" href="CantorNormalForm.Base.html#1343" class="Bound">r</a> <a id="1345" href="CantorNormalForm.Base.html#1345" class="Bound">s</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="CantorNormalForm.Base.html#1335" class="Bound">a</a> <a id="1352" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1354" href="CantorNormalForm.Base.html#1337" class="Bound">b</a>         <a id="1364" class="Symbol">→</a> <a id="1366" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1369" href="CantorNormalForm.Base.html#1335" class="Bound">a</a> <a id="1371" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1373" href="CantorNormalForm.Base.html#1339" class="Bound">c</a> <a id="1375" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1377" href="CantorNormalForm.Base.html#1343" class="Bound">r</a> <a id="1379" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="1381" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1383" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1386" href="CantorNormalForm.Base.html#1337" class="Bound">b</a> <a id="1388" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1390" href="CantorNormalForm.Base.html#1341" class="Bound">d</a> <a id="1392" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1394" href="CantorNormalForm.Base.html#1345" class="Bound">s</a> <a id="1396" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="_&lt;_.&lt;₃"></a><a id="1400" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">∀</a> <a id="1407" class="Symbol">{</a><a id="1408" href="CantorNormalForm.Base.html#1408" class="Bound">a</a> <a id="1410" href="CantorNormalForm.Base.html#1410" class="Bound">b</a> <a id="1412" href="CantorNormalForm.Base.html#1412" class="Bound">c</a> <a id="1414" href="CantorNormalForm.Base.html#1414" class="Bound">d</a> <a id="1416" href="CantorNormalForm.Base.html#1416" class="Bound">r</a> <a id="1418" href="CantorNormalForm.Base.html#1418" class="Bound">s</a><a id="1419" class="Symbol">}</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="CantorNormalForm.Base.html#1408" class="Bound">a</a> <a id="1425" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1427" href="CantorNormalForm.Base.html#1410" class="Bound">b</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="CantorNormalForm.Base.html#1412" class="Bound">c</a> <a id="1433" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1435" href="CantorNormalForm.Base.html#1414" class="Bound">d</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1442" href="CantorNormalForm.Base.html#1408" class="Bound">a</a> <a id="1444" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1446" href="CantorNormalForm.Base.html#1412" class="Bound">c</a> <a id="1448" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1450" href="CantorNormalForm.Base.html#1416" class="Bound">r</a> <a id="1452" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="1454" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1456" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1459" href="CantorNormalForm.Base.html#1410" class="Bound">b</a> <a id="1461" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1463" href="CantorNormalForm.Base.html#1414" class="Bound">d</a> <a id="1465" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1467" href="CantorNormalForm.Base.html#1418" class="Bound">s</a> <a id="1469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>

 <a id="left"></a><a id="1473" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
 <a id="1491" href="CantorNormalForm.Base.html#1473" class="Function">left</a>  <a id="1497" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1513" class="Symbol">=</a> <a id="1515" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
 <a id="1518" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1523" class="Symbol">(</a><a id="1524" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1527" href="CantorNormalForm.Base.html#1527" class="Bound">a</a> <a id="1529" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1531" class="Symbol">_</a> <a id="1533" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1535" class="Symbol">_</a> <a id="1537" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">=</a> <a id="1542" href="CantorNormalForm.Base.html#1527" class="Bound">a</a>

 <a id="_&gt;_"></a><a id="1546" href="CantorNormalForm.Base.html#1546" class="Function Operator">_&gt;_</a> <a id="_≥_"></a><a id="1550" href="CantorNormalForm.Base.html#1550" class="Function Operator">_≥_</a> <a id="_≤_"></a><a id="1554" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤_</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Agda.Primitive.html#388" class="Primitive">Set</a>
 <a id="1577" href="CantorNormalForm.Base.html#1577" class="Bound">a</a> <a id="1579" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="1581" href="CantorNormalForm.Base.html#1581" class="Bound">b</a> <a id="1583" class="Symbol">=</a>  <a id="1586" href="CantorNormalForm.Base.html#1581" class="Bound">b</a> <a id="1588" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1590" href="CantorNormalForm.Base.html#1577" class="Bound">a</a>
 <a id="1593" href="CantorNormalForm.Base.html#1593" class="Bound">a</a> <a id="1595" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1597" href="CantorNormalForm.Base.html#1597" class="Bound">b</a> <a id="1599" class="Symbol">=</a> <a id="1601" class="Symbol">(</a><a id="1602" href="CantorNormalForm.Base.html#1593" class="Bound">a</a> <a id="1604" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="1606" href="CantorNormalForm.Base.html#1597" class="Bound">b</a><a id="1607" class="Symbol">)</a> <a id="1609" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1611" class="Symbol">(</a><a id="1612" href="CantorNormalForm.Base.html#1593" class="Bound">a</a> <a id="1614" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1616" href="CantorNormalForm.Base.html#1597" class="Bound">b</a><a id="1617" class="Symbol">)</a>
 <a id="1620" href="CantorNormalForm.Base.html#1620" class="Bound">a</a> <a id="1622" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1624" href="CantorNormalForm.Base.html#1624" class="Bound">b</a> <a id="1626" class="Symbol">=</a>  <a id="1629" href="CantorNormalForm.Base.html#1624" class="Bound">b</a> <a id="1631" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1633" href="CantorNormalForm.Base.html#1620" class="Bound">a</a>


<a id="1637" class="Comment">{- Basic properties of CNF -}</a>

<a id="&lt;₂&#39;"></a><a id="1668" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="1672" class="Symbol">:</a> <a id="1674" class="Symbol">∀</a> <a id="1676" class="Symbol">{</a><a id="1677" href="CantorNormalForm.Base.html#1677" class="Bound">a</a> <a id="1679" href="CantorNormalForm.Base.html#1679" class="Bound">b</a><a id="1680" class="Symbol">}</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1689" href="CantorNormalForm.Base.html#1677" class="Bound">a</a> <a id="1691" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1693" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1698" href="CantorNormalForm.Base.html#1679" class="Bound">b</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="CantorNormalForm.Base.html#1677" class="Bound">a</a> <a id="1704" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1706" href="CantorNormalForm.Base.html#1679" class="Bound">b</a>
<a id="1708" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="1712" class="Symbol">{</a><a id="1713" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1714" class="Symbol">}</a> <a id="1716" class="Symbol">{</a><a id="1717" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1720" class="Symbol">_</a> <a id="1722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1724" class="Symbol">_</a> <a id="1726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1728" href="CantorNormalForm.Base.html#1728" class="Bound">x</a> <a id="1730" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1731" class="Symbol">}</a> <a id="1733" class="Symbol">_</a> <a id="1735" class="Symbol">=</a> <a id="1737" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="1740" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="1744" class="Symbol">{</a><a id="1745" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1748" class="Symbol">_</a> <a id="1750" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1752" class="Symbol">_</a> <a id="1754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1756" class="Symbol">_</a> <a id="1758" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1759" class="Symbol">}</a> <a id="1761" class="Symbol">{</a><a id="1762" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1765" class="Symbol">_</a> <a id="1767" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1769" class="Symbol">_</a> <a id="1771" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1773" class="Symbol">_</a> <a id="1775" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1776" class="Symbol">}</a> <a id="1778" href="CantorNormalForm.Base.html#1778" class="Bound">a&lt;b</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1787" href="CantorNormalForm.Base.html#1778" class="Bound">a&lt;b</a>

<a id="&lt;₂&#39;&#39;"></a><a id="1792" href="CantorNormalForm.Base.html#1792" class="Function">&lt;₂&#39;&#39;</a> <a id="1797" class="Symbol">:</a> <a id="1799" class="Symbol">∀</a> <a id="1801" class="Symbol">{</a><a id="1802" href="CantorNormalForm.Base.html#1802" class="Bound">a</a> <a id="1804" href="CantorNormalForm.Base.html#1804" class="Bound">b</a> <a id="1806" href="CantorNormalForm.Base.html#1806" class="Bound">d</a> <a id="1808" href="CantorNormalForm.Base.html#1808" class="Bound">s</a><a id="1809" class="Symbol">}</a> <a id="1811" class="Symbol">→</a> <a id="1813" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1818" href="CantorNormalForm.Base.html#1802" class="Bound">a</a> <a id="1820" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1822" href="CantorNormalForm.Base.html#1804" class="Bound">b</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="CantorNormalForm.Base.html#1802" class="Bound">a</a> <a id="1828" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1830" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1833" href="CantorNormalForm.Base.html#1804" class="Bound">b</a> <a id="1835" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1837" href="CantorNormalForm.Base.html#1806" class="Bound">d</a> <a id="1839" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1841" href="CantorNormalForm.Base.html#1808" class="Bound">s</a> <a id="1843" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="1845" href="CantorNormalForm.Base.html#1792" class="Function">&lt;₂&#39;&#39;</a> <a id="1850" class="Symbol">{</a><a id="1851" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1852" class="Symbol">}</a> <a id="1854" class="Symbol">_</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="1861" href="CantorNormalForm.Base.html#1792" class="Function">&lt;₂&#39;&#39;</a> <a id="1866" class="Symbol">{</a><a id="1867" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1870" class="Symbol">_</a> <a id="1872" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1874" class="Symbol">_</a> <a id="1876" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1878" class="Symbol">_</a> <a id="1880" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1881" class="Symbol">}</a> <a id="1883" href="CantorNormalForm.Base.html#1883" class="Bound">a&lt;b</a> <a id="1887" class="Symbol">=</a> <a id="1889" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1892" href="CantorNormalForm.Base.html#1883" class="Bound">a&lt;b</a>

<a id="right"></a><a id="1897" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="1915" href="CantorNormalForm.Base.html#1897" class="Function">right</a>  <a id="1922" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1938" class="Symbol">=</a> <a id="1940" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1942" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="1948" class="Symbol">(</a><a id="1949" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1952" class="Symbol">_</a> <a id="1954" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1956" href="CantorNormalForm.Base.html#1956" class="Bound">b</a> <a id="1958" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1960" class="Symbol">_</a> <a id="1962" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">=</a> <a id="1967" href="CantorNormalForm.Base.html#1956" class="Bound">b</a>

<a id="caseCnf"></a><a id="1970" href="CantorNormalForm.Base.html#1970" class="Function">caseCnf</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">∀</a> <a id="1982" class="Symbol">{</a><a id="1983" href="CantorNormalForm.Base.html#1983" class="Bound">ℓ</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">{</a><a id="1987" href="CantorNormalForm.Base.html#1987" class="Bound">A</a> <a id="1989" class="Symbol">:</a> <a id="1991" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1996" href="CantorNormalForm.Base.html#1983" class="Bound">ℓ</a><a id="1997" class="Symbol">}</a> <a id="1999" class="Symbol">(</a><a id="2000" href="CantorNormalForm.Base.html#2000" class="Bound">x</a> <a id="2002" href="CantorNormalForm.Base.html#2002" class="Bound">y</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="CantorNormalForm.Base.html#1987" class="Bound">A</a><a id="2007" class="Symbol">)</a> <a id="2009" class="Symbol">→</a> <a id="2011" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2015" class="Symbol">→</a> <a id="2017" href="CantorNormalForm.Base.html#1987" class="Bound">A</a>
<a id="2019" href="CantorNormalForm.Base.html#1970" class="Function">caseCnf</a> <a id="2027" href="CantorNormalForm.Base.html#2027" class="Bound">x</a> <a id="2029" href="CantorNormalForm.Base.html#2029" class="Bound">y</a>  <a id="2032" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="2048" class="Symbol">=</a> <a id="2050" href="CantorNormalForm.Base.html#2027" class="Bound">x</a>
<a id="2052" href="CantorNormalForm.Base.html#1970" class="Function">caseCnf</a> <a id="2060" href="CantorNormalForm.Base.html#2060" class="Bound">x</a> <a id="2062" href="CantorNormalForm.Base.html#2062" class="Bound">y</a> <a id="2064" class="Symbol">(</a><a id="2065" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2068" class="Symbol">_</a> <a id="2070" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2072" class="Symbol">_</a> <a id="2074" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2076" class="Symbol">_</a> <a id="2078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="CantorNormalForm.Base.html#2062" class="Bound">y</a>

<a id="𝟎≢ω"></a><a id="2086" href="CantorNormalForm.Base.html#2086" class="Function">𝟎≢ω</a> <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">∀</a> <a id="2094" class="Symbol">{</a><a id="2095" href="CantorNormalForm.Base.html#2095" class="Bound">a</a> <a id="2097" href="CantorNormalForm.Base.html#2097" class="Bound">b</a><a id="2098" class="Symbol">}</a> <a id="2100" class="Symbol">{</a><a id="2101" href="CantorNormalForm.Base.html#2101" class="Bound">r</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="CantorNormalForm.Base.html#2095" class="Bound">a</a> <a id="2107" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="2109" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2114" href="CantorNormalForm.Base.html#2097" class="Bound">b</a><a id="2115" class="Symbol">}</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2121" class="Symbol">(</a><a id="2122" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2124" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2126" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2129" href="CantorNormalForm.Base.html#2095" class="Bound">a</a> <a id="2131" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2133" href="CantorNormalForm.Base.html#2097" class="Bound">b</a> <a id="2135" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2137" href="CantorNormalForm.Base.html#2101" class="Bound">r</a> <a id="2139" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2140" class="Symbol">)</a>
<a id="2142" href="CantorNormalForm.Base.html#2086" class="Function">𝟎≢ω</a> <a id="2146" href="CantorNormalForm.Base.html#2146" class="Bound">e</a> <a id="2148" class="Symbol">=</a> <a id="2150" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2156" class="Symbol">(</a><a id="2157" href="CantorNormalForm.Base.html#1970" class="Function">caseCnf</a> <a id="2165" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2169" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="2170" class="Symbol">)</a> <a id="2172" href="CantorNormalForm.Base.html#2146" class="Bound">e</a> <a id="2174" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>

<a id="ω≢𝟎"></a><a id="2177" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="2181" class="Symbol">:</a> <a id="2183" class="Symbol">∀</a> <a id="2185" class="Symbol">{</a><a id="2186" href="CantorNormalForm.Base.html#2186" class="Bound">a</a> <a id="2188" href="CantorNormalForm.Base.html#2188" class="Bound">b</a><a id="2189" class="Symbol">}</a> <a id="2191" class="Symbol">{</a><a id="2192" href="CantorNormalForm.Base.html#2192" class="Bound">r</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="CantorNormalForm.Base.html#2186" class="Bound">a</a> <a id="2198" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="2200" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2205" href="CantorNormalForm.Base.html#2188" class="Bound">b</a><a id="2206" class="Symbol">}</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2212" class="Symbol">(</a><a id="2213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2216" href="CantorNormalForm.Base.html#2186" class="Bound">a</a> <a id="2218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2220" href="CantorNormalForm.Base.html#2188" class="Bound">b</a> <a id="2222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2224" href="CantorNormalForm.Base.html#2192" class="Bound">r</a> <a id="2226" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="2228" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2230" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="2231" class="Symbol">)</a>
<a id="2233" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="2237" href="CantorNormalForm.Base.html#2237" class="Bound">e</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2247" class="Symbol">(</a><a id="2248" href="CantorNormalForm.Base.html#1970" class="Function">caseCnf</a> <a id="2256" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="2258" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2261" class="Symbol">)</a> <a id="2263" href="CantorNormalForm.Base.html#2237" class="Bound">e</a> <a id="2265" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>

<a id="≢𝟎→&gt;𝟎"></a><a id="2268" href="CantorNormalForm.Base.html#2268" class="Function">≢𝟎→&gt;𝟎</a> <a id="2274" class="Symbol">:</a> <a id="2276" class="Symbol">∀</a> <a id="2278" href="CantorNormalForm.Base.html#2278" class="Bound">a</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2284" class="Symbol">(</a><a id="2285" href="CantorNormalForm.Base.html#2278" class="Bound">a</a> <a id="2287" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2289" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">→</a> <a id="2294" href="CantorNormalForm.Base.html#2278" class="Bound">a</a> <a id="2296" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2298" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2300" href="CantorNormalForm.Base.html#2268" class="Function">≢𝟎→&gt;𝟎</a> <a id="2306" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2308" href="CantorNormalForm.Base.html#2308" class="Bound">f</a> <a id="2310" class="Symbol">=</a> <a id="2312" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="2318" class="Symbol">(</a><a id="2319" href="CantorNormalForm.Base.html#2308" class="Bound">f</a> <a id="2321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2325" class="Symbol">)</a>
<a id="2327" href="CantorNormalForm.Base.html#2268" class="Function">≢𝟎→&gt;𝟎</a> <a id="2333" class="Symbol">(</a><a id="2334" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2337" class="Symbol">_</a> <a id="2339" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2341" class="Symbol">_</a> <a id="2343" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2345" class="Symbol">_</a> <a id="2347" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2348" class="Symbol">)</a> <a id="2350" href="CantorNormalForm.Base.html#2350" class="Bound">f</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>

<a id="𝟎≤"></a><a id="2358" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="2361" class="Symbol">:</a> <a id="2363" class="Symbol">{</a><a id="2364" href="CantorNormalForm.Base.html#2364" class="Bound">a</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2371" class="Symbol">}</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2377" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2379" href="CantorNormalForm.Base.html#2364" class="Bound">a</a>
<a id="2381" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="2384" class="Symbol">{</a><a id="2385" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="2386" class="Symbol">}</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2399" class="Symbol">)</a>
<a id="2401" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="2404" class="Symbol">{</a><a id="2405" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2408" href="CantorNormalForm.Base.html#2408" class="Bound">a</a> <a id="2410" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2412" href="CantorNormalForm.Base.html#2412" class="Bound">b</a> <a id="2414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2416" href="CantorNormalForm.Base.html#2416" class="Bound">r</a> <a id="2418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2419" class="Symbol">}</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2427" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>

<a id="≮𝟎"></a><a id="2431" href="CantorNormalForm.Base.html#2431" class="Function">≮𝟎</a> <a id="2434" class="Symbol">:</a> <a id="2436" class="Symbol">∀</a> <a id="2438" class="Symbol">{</a><a id="2439" href="CantorNormalForm.Base.html#2439" class="Bound">a</a><a id="2440" class="Symbol">}</a> <a id="2442" class="Symbol">→</a> <a id="2444" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2446" class="Symbol">(</a><a id="2447" href="CantorNormalForm.Base.html#2439" class="Bound">a</a> <a id="2449" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2451" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="2452" class="Symbol">)</a>
<a id="2454" href="CantorNormalForm.Base.html#2431" class="Function">≮𝟎</a> <a id="2457" class="Symbol">()</a>

<a id="ω^≰𝟎"></a><a id="2461" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="2466" class="Symbol">:</a> <a id="2468" class="Symbol">∀</a> <a id="2470" class="Symbol">{</a><a id="2471" href="CantorNormalForm.Base.html#2471" class="Bound">a</a> <a id="2473" href="CantorNormalForm.Base.html#2473" class="Bound">b</a> <a id="2475" href="CantorNormalForm.Base.html#2475" class="Bound">r</a><a id="2476" class="Symbol">}</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2482" class="Symbol">(</a><a id="2483" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2486" href="CantorNormalForm.Base.html#2471" class="Bound">a</a> <a id="2488" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2490" href="CantorNormalForm.Base.html#2473" class="Bound">b</a> <a id="2492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2494" href="CantorNormalForm.Base.html#2475" class="Bound">r</a> <a id="2496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="2498" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2500" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="2501" class="Symbol">)</a>
<a id="2503" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="2508" class="Symbol">(</a><a id="2509" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2513" href="CantorNormalForm.Base.html#2513" class="Bound">e</a><a id="2514" class="Symbol">)</a> <a id="2516" class="Symbol">=</a> <a id="2518" href="CantorNormalForm.Base.html#2086" class="Function">𝟎≢ω</a> <a id="2522" href="CantorNormalForm.Base.html#2513" class="Bound">e</a>

<a id="≤𝟎→≡𝟎"></a><a id="2525" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="2531" class="Symbol">:</a> <a id="2533" class="Symbol">∀</a> <a id="2535" class="Symbol">{</a><a id="2536" href="CantorNormalForm.Base.html#2536" class="Bound">a</a><a id="2537" class="Symbol">}</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="CantorNormalForm.Base.html#2536" class="Bound">a</a> <a id="2543" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2545" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="CantorNormalForm.Base.html#2536" class="Bound">a</a> <a id="2551" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2553" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2555" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2566" href="CantorNormalForm.Base.html#2566" class="Bound">e</a><a id="2567" class="Symbol">)</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2575" href="CantorNormalForm.Base.html#2566" class="Bound">e</a>

<a id="left-is-≤-monotone"></a><a id="2578" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="2597" class="Symbol">:</a> <a id="2599" class="Symbol">{</a><a id="2600" href="CantorNormalForm.Base.html#2600" class="Bound">a</a> <a id="2602" href="CantorNormalForm.Base.html#2602" class="Bound">b</a> <a id="2604" class="Symbol">:</a> <a id="2606" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2609" class="Symbol">}</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="CantorNormalForm.Base.html#2600" class="Bound">a</a> <a id="2615" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2617" href="CantorNormalForm.Base.html#2602" class="Bound">b</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2626" href="CantorNormalForm.Base.html#2600" class="Bound">a</a> <a id="2628" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2630" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2635" href="CantorNormalForm.Base.html#2602" class="Bound">b</a>
<a id="2637" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2661" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="2663" class="Symbol">)</a> <a id="2665" class="Symbol">=</a> <a id="2667" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="2670" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2694" class="Symbol">(</a><a id="2695" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2698" href="CantorNormalForm.Base.html#2698" class="Bound">r</a><a id="2699" class="Symbol">))</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2708" href="CantorNormalForm.Base.html#2698" class="Bound">r</a>
<a id="2710" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2734" class="Symbol">(</a><a id="2735" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2738" href="CantorNormalForm.Base.html#2738" class="Bound">e</a> <a id="2740" href="CantorNormalForm.Base.html#2740" class="Bound">r</a><a id="2741" class="Symbol">))</a> <a id="2744" class="Symbol">=</a> <a id="2746" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2755" href="CantorNormalForm.Base.html#2738" class="Bound">e</a><a id="2756" class="Symbol">)</a>
<a id="2758" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2782" href="CantorNormalForm.Base.html#2782" class="Bound">e</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">=</a> <a id="2787" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2797" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2802" href="CantorNormalForm.Base.html#2782" class="Bound">e</a><a id="2803" class="Symbol">)</a>

<a id="left-is-&lt;-≤-monotone"></a><a id="2806" href="CantorNormalForm.Base.html#2806" class="Function">left-is-&lt;-≤-monotone</a> <a id="2827" class="Symbol">:</a> <a id="2829" class="Symbol">{</a><a id="2830" href="CantorNormalForm.Base.html#2830" class="Bound">a</a> <a id="2832" href="CantorNormalForm.Base.html#2832" class="Bound">b</a> <a id="2834" class="Symbol">:</a> <a id="2836" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="CantorNormalForm.Base.html#2830" class="Bound">a</a> <a id="2845" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2847" href="CantorNormalForm.Base.html#2832" class="Bound">b</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2856" href="CantorNormalForm.Base.html#2830" class="Bound">a</a> <a id="2858" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2860" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2865" href="CantorNormalForm.Base.html#2832" class="Bound">b</a>
<a id="2867" href="CantorNormalForm.Base.html#2806" class="Function">left-is-&lt;-≤-monotone</a> <a id="2888" href="CantorNormalForm.Base.html#2888" class="Bound">r</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="2911" class="Symbol">(</a><a id="2912" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2916" href="CantorNormalForm.Base.html#2888" class="Bound">r</a><a id="2917" class="Symbol">)</a>

<a id="&lt;-irrefl"></a><a id="2920" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="2929" class="Symbol">:</a> <a id="2931" class="Symbol">∀</a> <a id="2933" class="Symbol">{</a><a id="2934" href="CantorNormalForm.Base.html#2934" class="Bound">a</a><a id="2935" class="Symbol">}</a> <a id="2937" class="Symbol">→</a> <a id="2939" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2941" href="CantorNormalForm.Base.html#2934" class="Bound">a</a> <a id="2943" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2945" href="CantorNormalForm.Base.html#2934" class="Bound">a</a>
<a id="2947" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="2956" class="Symbol">(</a><a id="2957" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2960" href="CantorNormalForm.Base.html#2960" class="Bound">r</a><a id="2961" class="Symbol">)</a>     <a id="2967" class="Symbol">=</a> <a id="2969" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="2978" href="CantorNormalForm.Base.html#2960" class="Bound">r</a>
<a id="2980" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="2989" class="Symbol">(</a><a id="2990" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2993" href="CantorNormalForm.Base.html#2993" class="Bound">a=a</a> <a id="2997" href="CantorNormalForm.Base.html#2997" class="Bound">r</a><a id="2998" class="Symbol">)</a> <a id="3000" class="Symbol">=</a> <a id="3002" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="3011" href="CantorNormalForm.Base.html#2997" class="Bound">r</a>

<a id="&lt;-irreflexive"></a><a id="3014" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="3028" class="Symbol">:</a> <a id="3030" class="Symbol">∀</a> <a id="3032" class="Symbol">{</a><a id="3033" href="CantorNormalForm.Base.html#3033" class="Bound">a</a> <a id="3035" href="CantorNormalForm.Base.html#3035" class="Bound">b</a><a id="3036" class="Symbol">}</a> <a id="3038" class="Symbol">→</a> <a id="3040" href="CantorNormalForm.Base.html#3033" class="Bound">a</a> <a id="3042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3044" href="CantorNormalForm.Base.html#3035" class="Bound">b</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3050" href="CantorNormalForm.Base.html#3033" class="Bound">a</a> <a id="3052" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3054" href="CantorNormalForm.Base.html#3035" class="Bound">b</a>
<a id="3056" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="3070" href="CantorNormalForm.Base.html#3070" class="Bound">e</a> <a id="3072" class="Symbol">=</a> <a id="3074" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3080" class="Symbol">(λ</a> <a id="3083" href="CantorNormalForm.Base.html#3083" class="Bound">x</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3089" class="Symbol">_</a> <a id="3091" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3093" href="CantorNormalForm.Base.html#3083" class="Bound">x</a><a id="3094" class="Symbol">)</a> <a id="3096" href="CantorNormalForm.Base.html#3070" class="Bound">e</a> <a id="3098" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a>

<a id="&lt;-trans"></a><a id="3108" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3116" class="Symbol">:</a> <a id="3118" class="Symbol">∀</a> <a id="3120" class="Symbol">{</a><a id="3121" href="CantorNormalForm.Base.html#3121" class="Bound">a</a> <a id="3123" href="CantorNormalForm.Base.html#3123" class="Bound">b</a> <a id="3125" href="CantorNormalForm.Base.html#3125" class="Bound">c</a><a id="3126" class="Symbol">}</a> <a id="3128" class="Symbol">→</a> <a id="3130" href="CantorNormalForm.Base.html#3121" class="Bound">a</a> <a id="3132" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3134" href="CantorNormalForm.Base.html#3123" class="Bound">b</a> <a id="3136" class="Symbol">→</a> <a id="3138" href="CantorNormalForm.Base.html#3123" class="Bound">b</a> <a id="3140" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3142" href="CantorNormalForm.Base.html#3125" class="Bound">c</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="CantorNormalForm.Base.html#3121" class="Bound">a</a> <a id="3148" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3150" href="CantorNormalForm.Base.html#3125" class="Bound">c</a>
<a id="3152" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a>  <a id="3161" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>      <a id="3169" class="Symbol">(</a><a id="3170" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3173" class="Symbol">_)</a>   <a id="3178" class="Symbol">=</a> <a id="3180" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="3183" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a>  <a id="3192" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>      <a id="3200" class="Symbol">(</a><a id="3201" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3204" class="Symbol">_</a> <a id="3206" class="Symbol">_)</a> <a id="3209" class="Symbol">=</a> <a id="3211" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="3214" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3222" class="Symbol">(</a><a id="3223" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3226" href="CantorNormalForm.Base.html#3226" class="Bound">r</a><a id="3227" class="Symbol">)</a>   <a id="3231" class="Symbol">(</a><a id="3232" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3235" href="CantorNormalForm.Base.html#3235" class="Bound">s</a><a id="3236" class="Symbol">)</a>   <a id="3240" class="Symbol">=</a> <a id="3242" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3245" class="Symbol">(</a><a id="3246" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3254" href="CantorNormalForm.Base.html#3226" class="Bound">r</a> <a id="3256" href="CantorNormalForm.Base.html#3235" class="Bound">s</a><a id="3257" class="Symbol">)</a>
<a id="3259" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3267" class="Symbol">(</a><a id="3268" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3271" href="CantorNormalForm.Base.html#3271" class="Bound">r</a><a id="3272" class="Symbol">)</a>   <a id="3276" class="Symbol">(</a><a id="3277" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3280" href="CantorNormalForm.Base.html#3280" class="Bound">p</a> <a id="3282" class="Symbol">_)</a> <a id="3285" class="Symbol">=</a> <a id="3287" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3297" class="Symbol">(λ</a> <a id="3300" href="CantorNormalForm.Base.html#3300" class="Bound">x</a> <a id="3302" class="Symbol">→</a> <a id="3304" class="Symbol">_</a> <a id="3306" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3308" href="CantorNormalForm.Base.html#3300" class="Bound">x</a><a id="3309" class="Symbol">)</a> <a id="3311" href="CantorNormalForm.Base.html#3280" class="Bound">p</a> <a id="3313" href="CantorNormalForm.Base.html#3271" class="Bound">r</a><a id="3314" class="Symbol">)</a>
<a id="3316" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3324" class="Symbol">(</a><a id="3325" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3328" href="CantorNormalForm.Base.html#3328" class="Bound">p</a> <a id="3330" class="Symbol">_)</a> <a id="3333" class="Symbol">(</a><a id="3334" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3337" href="CantorNormalForm.Base.html#3337" class="Bound">s</a><a id="3338" class="Symbol">)</a>   <a id="3342" class="Symbol">=</a> <a id="3344" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3354" class="Symbol">(λ</a> <a id="3357" href="CantorNormalForm.Base.html#3357" class="Bound">x</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="CantorNormalForm.Base.html#3357" class="Bound">x</a> <a id="3363" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3365" class="Symbol">_)</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3373" href="CantorNormalForm.Base.html#3328" class="Bound">p</a><a id="3374" class="Symbol">)</a> <a id="3376" href="CantorNormalForm.Base.html#3337" class="Bound">s</a><a id="3377" class="Symbol">)</a>
<a id="3379" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3387" class="Symbol">(</a><a id="3388" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3391" href="CantorNormalForm.Base.html#3391" class="Bound">p</a> <a id="3393" href="CantorNormalForm.Base.html#3393" class="Bound">r</a><a id="3394" class="Symbol">)</a> <a id="3396" class="Symbol">(</a><a id="3397" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3400" href="CantorNormalForm.Base.html#3400" class="Bound">q</a> <a id="3402" href="CantorNormalForm.Base.html#3402" class="Bound">s</a><a id="3403" class="Symbol">)</a> <a id="3405" class="Symbol">=</a> <a id="3407" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3410" class="Symbol">(</a><a id="3411" href="CantorNormalForm.Base.html#3391" class="Bound">p</a> <a id="3413" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3415" href="CantorNormalForm.Base.html#3400" class="Bound">q</a><a id="3416" class="Symbol">)</a> <a id="3418" class="Symbol">(</a><a id="3419" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3427" href="CantorNormalForm.Base.html#3393" class="Bound">r</a> <a id="3429" href="CantorNormalForm.Base.html#3402" class="Bound">s</a><a id="3430" class="Symbol">)</a>

<a id="left&lt;"></a><a id="3433" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a> <a id="3439" class="Symbol">:</a> <a id="3441" class="Symbol">{</a><a id="3442" href="CantorNormalForm.Base.html#3442" class="Bound">a</a> <a id="3444" href="CantorNormalForm.Base.html#3444" class="Bound">b</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3451" class="Symbol">}</a> <a id="3453" class="Symbol">{</a><a id="3454" href="CantorNormalForm.Base.html#3454" class="Bound">r</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="CantorNormalForm.Base.html#3442" class="Bound">a</a> <a id="3460" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="3462" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3467" href="CantorNormalForm.Base.html#3444" class="Bound">b</a><a id="3468" class="Symbol">}</a> <a id="3470" class="Symbol">→</a> <a id="3472" href="CantorNormalForm.Base.html#3442" class="Bound">a</a> <a id="3474" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3476" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3479" href="CantorNormalForm.Base.html#3442" class="Bound">a</a> <a id="3481" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3483" href="CantorNormalForm.Base.html#3444" class="Bound">b</a> <a id="3485" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3487" href="CantorNormalForm.Base.html#3454" class="Bound">r</a> <a id="3489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="3491" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a> <a id="3497" class="Symbol">{</a><a id="3498" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="3499" class="Symbol">}</a> <a id="3501" class="Symbol">=</a> <a id="3503" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="3506" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a> <a id="3512" class="Symbol">{</a><a id="3513" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3516" href="CantorNormalForm.Base.html#3516" class="Bound">a</a> <a id="3518" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3520" href="CantorNormalForm.Base.html#3520" class="Bound">c</a> <a id="3522" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3524" href="CantorNormalForm.Base.html#3524" class="Bound">s</a> <a id="3526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3527" class="Symbol">}</a> <a id="3529" class="Symbol">=</a> <a id="3531" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3534" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a>

<a id="left≤"></a><a id="3541" href="CantorNormalForm.Base.html#3541" class="Function">left≤</a> <a id="3547" class="Symbol">:</a> <a id="3549" class="Symbol">{</a><a id="3550" href="CantorNormalForm.Base.html#3550" class="Bound">a</a> <a id="3552" class="Symbol">:</a> <a id="3554" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3566" href="CantorNormalForm.Base.html#3550" class="Bound">a</a> <a id="3568" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3570" href="CantorNormalForm.Base.html#3550" class="Bound">a</a>
<a id="3572" href="CantorNormalForm.Base.html#3541" class="Function">left≤</a> <a id="3578" class="Symbol">{</a><a id="3579" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="3580" class="Symbol">}</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3588" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3593" href="CantorNormalForm.Base.html#3541" class="Function">left≤</a> <a id="3599" class="Symbol">{</a><a id="3600" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3603" href="CantorNormalForm.Base.html#3603" class="Bound">a</a> <a id="3605" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3607" href="CantorNormalForm.Base.html#3607" class="Bound">b</a> <a id="3609" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3611" href="CantorNormalForm.Base.html#3611" class="Bound">r</a> <a id="3613" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3614" class="Symbol">}</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3622" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a>

<a id="right&lt;"></a><a id="3629" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3636" class="Symbol">:</a> <a id="3638" class="Symbol">(</a><a id="3639" href="CantorNormalForm.Base.html#3639" class="Bound">a</a> <a id="3641" href="CantorNormalForm.Base.html#3641" class="Bound">b</a> <a id="3643" class="Symbol">:</a> <a id="3645" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">(</a><a id="3651" href="CantorNormalForm.Base.html#3651" class="Bound">r</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="CantorNormalForm.Base.html#3639" class="Bound">a</a> <a id="3657" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="3659" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3664" href="CantorNormalForm.Base.html#3641" class="Bound">b</a><a id="3665" class="Symbol">)</a> <a id="3667" class="Symbol">→</a> <a id="3669" href="CantorNormalForm.Base.html#3641" class="Bound">b</a> <a id="3671" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3673" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3676" href="CantorNormalForm.Base.html#3639" class="Bound">a</a> <a id="3678" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3680" href="CantorNormalForm.Base.html#3641" class="Bound">b</a> <a id="3682" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3684" href="CantorNormalForm.Base.html#3651" class="Bound">r</a> <a id="3686" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="3688" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3695" href="CantorNormalForm.Base.html#3695" class="Bound">a</a>  <a id="3698" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>                <a id="3715" class="Symbol">_</a>      <a id="3722" class="Symbol">=</a> <a id="3724" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="3727" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3734" href="CantorNormalForm.Base.html#3734" class="Bound">a</a> <a id="3736" class="Symbol">(</a><a id="3737" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3740" href="CantorNormalForm.Base.html#3740" class="Bound">b</a> <a id="3742" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3744" href="CantorNormalForm.Base.html#3744" class="Bound">c</a> <a id="3746" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3748" href="CantorNormalForm.Base.html#3748" class="Bound">s</a> <a id="3750" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3751" class="Symbol">)</a> <a id="3753" class="Symbol">(</a><a id="3754" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3758" href="CantorNormalForm.Base.html#3758" class="Bound">r</a><a id="3759" class="Symbol">)</a> <a id="3761" class="Symbol">=</a> <a id="3763" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3766" href="CantorNormalForm.Base.html#3758" class="Bound">r</a>
<a id="3768" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3775" href="CantorNormalForm.Base.html#3775" class="Bound">a</a> <a id="3777" class="Symbol">(</a><a id="3778" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3781" href="CantorNormalForm.Base.html#3781" class="Bound">b</a> <a id="3783" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3785" href="CantorNormalForm.Base.html#3785" class="Bound">c</a> <a id="3787" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3789" href="CantorNormalForm.Base.html#3789" class="Bound">s</a> <a id="3791" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3792" class="Symbol">)</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3799" href="CantorNormalForm.Base.html#3799" class="Bound">e</a><a id="3800" class="Symbol">)</a> <a id="3802" class="Symbol">=</a> <a id="3804" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3812" href="CantorNormalForm.Base.html#3799" class="Bound">e</a><a id="3813" class="Symbol">)</a> <a id="3815" class="Symbol">(</a><a id="3816" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3823" href="CantorNormalForm.Base.html#3781" class="Bound">b</a> <a id="3825" href="CantorNormalForm.Base.html#3785" class="Bound">c</a> <a id="3827" href="CantorNormalForm.Base.html#3789" class="Bound">s</a><a id="3828" class="Symbol">)</a>

<a id="right≤"></a><a id="3831" href="CantorNormalForm.Base.html#3831" class="Function">right≤</a> <a id="3838" class="Symbol">:</a> <a id="3840" class="Symbol">(</a><a id="3841" href="CantorNormalForm.Base.html#3841" class="Bound">a</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3848" class="Symbol">)</a> <a id="3850" class="Symbol">→</a> <a id="3852" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="3858" href="CantorNormalForm.Base.html#3841" class="Bound">a</a> <a id="3860" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3862" href="CantorNormalForm.Base.html#3841" class="Bound">a</a>
<a id="3864" href="CantorNormalForm.Base.html#3831" class="Function">right≤</a> <a id="3871" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3879" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3884" href="CantorNormalForm.Base.html#3831" class="Function">right≤</a> <a id="3891" class="Symbol">(</a><a id="3892" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3895" href="CantorNormalForm.Base.html#3895" class="Bound">a</a> <a id="3897" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3899" href="CantorNormalForm.Base.html#3899" class="Bound">b</a> <a id="3901" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3903" href="CantorNormalForm.Base.html#3903" class="Bound">r</a> <a id="3905" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3914" class="Symbol">(</a><a id="3915" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3922" href="CantorNormalForm.Base.html#3895" class="Bound">a</a> <a id="3924" href="CantorNormalForm.Base.html#3899" class="Bound">b</a> <a id="3926" href="CantorNormalForm.Base.html#3903" class="Bound">r</a><a id="3927" class="Symbol">)</a>

<a id="ω^&lt;-cases"></a><a id="3930" href="CantorNormalForm.Base.html#3930" class="Function">ω^&lt;-cases</a> <a id="3940" class="Symbol">:</a> <a id="3942" class="Symbol">∀</a> <a id="3944" class="Symbol">{</a><a id="3945" href="CantorNormalForm.Base.html#3945" class="Bound">a</a> <a id="3947" href="CantorNormalForm.Base.html#3947" class="Bound">b</a> <a id="3949" href="CantorNormalForm.Base.html#3949" class="Bound">c</a> <a id="3951" href="CantorNormalForm.Base.html#3951" class="Bound">d</a> <a id="3953" href="CantorNormalForm.Base.html#3953" class="Bound">r</a> <a id="3955" href="CantorNormalForm.Base.html#3955" class="Bound">s</a><a id="3956" class="Symbol">}</a>
          <a id="3968" class="Symbol">→</a> <a id="3970" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3973" href="CantorNormalForm.Base.html#3945" class="Bound">a</a> <a id="3975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3977" href="CantorNormalForm.Base.html#3949" class="Bound">c</a> <a id="3979" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3981" href="CantorNormalForm.Base.html#3953" class="Bound">r</a> <a id="3983" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3985" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3987" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3990" href="CantorNormalForm.Base.html#3947" class="Bound">b</a> <a id="3992" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3994" href="CantorNormalForm.Base.html#3951" class="Bound">d</a> <a id="3996" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3998" href="CantorNormalForm.Base.html#3955" class="Bound">s</a> <a id="4000" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
          <a id="4012" class="Symbol">→</a> <a id="4014" class="Symbol">(</a><a id="4015" href="CantorNormalForm.Base.html#3945" class="Bound">a</a> <a id="4017" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4019" href="CantorNormalForm.Base.html#3947" class="Bound">b</a><a id="4020" class="Symbol">)</a> <a id="4022" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4024" class="Symbol">((</a><a id="4026" href="CantorNormalForm.Base.html#3945" class="Bound">a</a> <a id="4028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4030" href="CantorNormalForm.Base.html#3947" class="Bound">b</a><a id="4031" class="Symbol">)</a> <a id="4033" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4035" class="Symbol">(</a><a id="4036" href="CantorNormalForm.Base.html#3949" class="Bound">c</a> <a id="4038" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4040" href="CantorNormalForm.Base.html#3951" class="Bound">d</a><a id="4041" class="Symbol">))</a>
<a id="4044" href="CantorNormalForm.Base.html#3930" class="Function">ω^&lt;-cases</a> <a id="4054" class="Symbol">(</a><a id="4055" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4058" href="CantorNormalForm.Base.html#4058" class="Bound">a&lt;b</a><a id="4061" class="Symbol">)</a>     <a id="4067" class="Symbol">=</a> <a id="4069" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4073" href="CantorNormalForm.Base.html#4058" class="Bound">a&lt;b</a>
<a id="4077" href="CantorNormalForm.Base.html#3930" class="Function">ω^&lt;-cases</a> <a id="4087" class="Symbol">(</a><a id="4088" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4091" href="CantorNormalForm.Base.html#4091" class="Bound">a≡b</a> <a id="4095" href="CantorNormalForm.Base.html#4095" class="Bound">c&lt;d</a><a id="4098" class="Symbol">)</a> <a id="4100" class="Symbol">=</a> <a id="4102" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4106" class="Symbol">(</a><a id="4107" href="CantorNormalForm.Base.html#4091" class="Bound">a≡b</a> <a id="4111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4113" href="CantorNormalForm.Base.html#4095" class="Bound">c&lt;d</a><a id="4116" class="Symbol">)</a>

<a id="&lt;→≯"></a><a id="4119" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4123" class="Symbol">:</a> <a id="4125" class="Symbol">{</a><a id="4126" href="CantorNormalForm.Base.html#4126" class="Bound">a</a> <a id="4128" href="CantorNormalForm.Base.html#4128" class="Bound">b</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="4135" class="Symbol">}</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="CantorNormalForm.Base.html#4126" class="Bound">a</a> <a id="4141" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4143" href="CantorNormalForm.Base.html#4128" class="Bound">b</a> <a id="4145" class="Symbol">→</a> <a id="4147" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4149" class="Symbol">(</a><a id="4150" href="CantorNormalForm.Base.html#4126" class="Bound">a</a> <a id="4152" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4154" href="CantorNormalForm.Base.html#4128" class="Bound">b</a><a id="4155" class="Symbol">)</a>
<a id="4157" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4161" class="Symbol">(</a><a id="4162" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4165" href="CantorNormalForm.Base.html#4165" class="Bound">r</a><a id="4166" class="Symbol">)</a>   <a id="4170" class="Symbol">(</a><a id="4171" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4174" href="CantorNormalForm.Base.html#4174" class="Bound">s</a><a id="4175" class="Symbol">)</a>   <a id="4179" class="Symbol">=</a> <a id="4181" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4185" href="CantorNormalForm.Base.html#4165" class="Bound">r</a> <a id="4187" href="CantorNormalForm.Base.html#4174" class="Bound">s</a>
<a id="4189" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4193" class="Symbol">(</a><a id="4194" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4197" href="CantorNormalForm.Base.html#4197" class="Bound">r</a><a id="4198" class="Symbol">)</a>   <a id="4202" class="Symbol">(</a><a id="4203" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4206" href="CantorNormalForm.Base.html#4206" class="Bound">e</a> <a id="4208" href="CantorNormalForm.Base.html#4208" class="Bound">s</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">=</a> <a id="4213" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="4227" class="Symbol">(</a><a id="4228" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4232" href="CantorNormalForm.Base.html#4206" class="Bound">e</a><a id="4233" class="Symbol">)</a> <a id="4235" href="CantorNormalForm.Base.html#4197" class="Bound">r</a>
<a id="4237" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4241" class="Symbol">(</a><a id="4242" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4245" href="CantorNormalForm.Base.html#4245" class="Bound">e</a> <a id="4247" href="CantorNormalForm.Base.html#4247" class="Bound">r</a><a id="4248" class="Symbol">)</a> <a id="4250" class="Symbol">(</a><a id="4251" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4254" href="CantorNormalForm.Base.html#4254" class="Bound">s</a><a id="4255" class="Symbol">)</a>   <a id="4259" class="Symbol">=</a> <a id="4261" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4280" href="CantorNormalForm.Base.html#4245" class="Bound">e</a><a id="4281" class="Symbol">)</a> <a id="4283" href="CantorNormalForm.Base.html#4254" class="Bound">s</a>
<a id="4285" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4289" class="Symbol">(</a><a id="4290" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4293" href="CantorNormalForm.Base.html#4293" class="Bound">e</a> <a id="4295" href="CantorNormalForm.Base.html#4295" class="Bound">r</a><a id="4296" class="Symbol">)</a> <a id="4298" class="Symbol">(</a><a id="4299" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4302" class="Symbol">_</a> <a id="4304" href="CantorNormalForm.Base.html#4304" class="Bound">s</a><a id="4305" class="Symbol">)</a> <a id="4307" class="Symbol">=</a> <a id="4309" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4313" href="CantorNormalForm.Base.html#4295" class="Bound">r</a> <a id="4315" href="CantorNormalForm.Base.html#4304" class="Bound">s</a>

<a id="≤→≯"></a><a id="4318" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="4322" class="Symbol">:</a> <a id="4324" class="Symbol">{</a><a id="4325" href="CantorNormalForm.Base.html#4325" class="Bound">a</a> <a id="4327" href="CantorNormalForm.Base.html#4327" class="Bound">b</a> <a id="4329" class="Symbol">:</a> <a id="4331" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="4334" class="Symbol">}</a> <a id="4336" class="Symbol">→</a> <a id="4338" href="CantorNormalForm.Base.html#4325" class="Bound">a</a> <a id="4340" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4342" href="CantorNormalForm.Base.html#4327" class="Bound">b</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4348" class="Symbol">(</a><a id="4349" href="CantorNormalForm.Base.html#4325" class="Bound">a</a> <a id="4351" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4353" href="CantorNormalForm.Base.html#4327" class="Bound">b</a><a id="4354" class="Symbol">)</a>
<a id="4356" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4365" href="CantorNormalForm.Base.html#4365" class="Bound">a&lt;b</a><a id="4368" class="Symbol">)</a> <a id="4370" class="Symbol">=</a> <a id="4372" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4376" href="CantorNormalForm.Base.html#4365" class="Bound">a&lt;b</a>
<a id="4380" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4389" href="CantorNormalForm.Base.html#4389" class="Bound">b≡a</a><a id="4392" class="Symbol">)</a> <a id="4394" class="Symbol">=</a> <a id="4396" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="4410" href="CantorNormalForm.Base.html#4389" class="Bound">b≡a</a>

<a id="≤∧≮→≡"></a><a id="4415" href="CantorNormalForm.Base.html#4415" class="Function">≤∧≮→≡</a> <a id="4421" class="Symbol">:</a> <a id="4423" class="Symbol">{</a><a id="4424" href="CantorNormalForm.Base.html#4424" class="Bound">a</a> <a id="4426" href="CantorNormalForm.Base.html#4426" class="Bound">b</a> <a id="4428" class="Symbol">:</a> <a id="4430" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="4433" class="Symbol">}</a> <a id="4435" class="Symbol">→</a> <a id="4437" href="CantorNormalForm.Base.html#4424" class="Bound">a</a> <a id="4439" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4441" href="CantorNormalForm.Base.html#4426" class="Bound">b</a> <a id="4443" class="Symbol">→</a> <a id="4445" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4447" class="Symbol">(</a><a id="4448" href="CantorNormalForm.Base.html#4424" class="Bound">a</a> <a id="4450" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4452" href="CantorNormalForm.Base.html#4426" class="Bound">b</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">→</a> <a id="4457" href="CantorNormalForm.Base.html#4424" class="Bound">a</a> <a id="4459" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4461" href="CantorNormalForm.Base.html#4426" class="Bound">b</a>
<a id="4463" href="CantorNormalForm.Base.html#4415" class="Function">≤∧≮→≡</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4474" href="CantorNormalForm.Base.html#4474" class="Bound">a&lt;b</a><a id="4477" class="Symbol">)</a> <a id="4479" href="CantorNormalForm.Base.html#4479" class="Bound">a≮b</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="4491" class="Symbol">(</a><a id="4492" href="CantorNormalForm.Base.html#4479" class="Bound">a≮b</a> <a id="4496" href="CantorNormalForm.Base.html#4474" class="Bound">a&lt;b</a><a id="4499" class="Symbol">)</a>
<a id="4501" href="CantorNormalForm.Base.html#4415" class="Function">≤∧≮→≡</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4512" href="CantorNormalForm.Base.html#4512" class="Bound">b≡a</a><a id="4515" class="Symbol">)</a> <a id="4517" class="Symbol">_</a> <a id="4519" class="Symbol">=</a> <a id="4521" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4525" href="CantorNormalForm.Base.html#4512" class="Bound">b≡a</a>

<a id="≤-refl"></a><a id="4530" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a> <a id="4537" class="Symbol">:</a> <a id="4539" class="Symbol">∀</a> <a id="4541" class="Symbol">{</a><a id="4542" href="CantorNormalForm.Base.html#4542" class="Bound">a</a><a id="4543" class="Symbol">}</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="CantorNormalForm.Base.html#4542" class="Bound">a</a> <a id="4549" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4551" href="CantorNormalForm.Base.html#4542" class="Bound">a</a>
<a id="4553" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a> <a id="4560" class="Symbol">=</a> <a id="4562" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4566" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≤-trans"></a><a id="4572" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">{</a><a id="4583" href="CantorNormalForm.Base.html#4583" class="Bound">a</a> <a id="4585" href="CantorNormalForm.Base.html#4585" class="Bound">b</a> <a id="4587" href="CantorNormalForm.Base.html#4587" class="Bound">c</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="4594" class="Symbol">}</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="CantorNormalForm.Base.html#4583" class="Bound">a</a> <a id="4600" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4602" href="CantorNormalForm.Base.html#4585" class="Bound">b</a> <a id="4604" class="Symbol">→</a> <a id="4606" href="CantorNormalForm.Base.html#4585" class="Bound">b</a> <a id="4608" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4610" href="CantorNormalForm.Base.html#4587" class="Bound">c</a> <a id="4612" class="Symbol">→</a> <a id="4614" href="CantorNormalForm.Base.html#4583" class="Bound">a</a> <a id="4616" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4618" href="CantorNormalForm.Base.html#4587" class="Bound">c</a>
<a id="4620" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="4628" class="Symbol">(</a><a id="4629" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4633" href="CantorNormalForm.Base.html#4633" class="Bound">a&lt;b</a><a id="4636" class="Symbol">)</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4643" href="CantorNormalForm.Base.html#4643" class="Bound">b&lt;c</a><a id="4646" class="Symbol">)</a> <a id="4648" class="Symbol">=</a> <a id="4650" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4654" class="Symbol">(</a><a id="4655" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="4663" href="CantorNormalForm.Base.html#4633" class="Bound">a&lt;b</a> <a id="4667" href="CantorNormalForm.Base.html#4643" class="Bound">b&lt;c</a><a id="4670" class="Symbol">)</a>
<a id="4672" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="4680" class="Symbol">(</a><a id="4681" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4685" href="CantorNormalForm.Base.html#4685" class="Bound">a&lt;b</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4695" href="CantorNormalForm.Base.html#4695" class="Bound">c≡b</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">=</a> <a id="4702" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4713" class="Symbol">(_</a> <a id="4716" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="4718" class="Symbol">)</a> <a id="4720" class="Symbol">(</a><a id="4721" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4725" href="CantorNormalForm.Base.html#4695" class="Bound">c≡b</a><a id="4728" class="Symbol">)</a> <a id="4730" href="CantorNormalForm.Base.html#4685" class="Bound">a&lt;b</a><a id="4733" class="Symbol">)</a>
<a id="4735" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4748" href="CantorNormalForm.Base.html#4748" class="Bound">b≡a</a><a id="4751" class="Symbol">)</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4758" href="CantorNormalForm.Base.html#4758" class="Bound">b&lt;c</a><a id="4761" class="Symbol">)</a> <a id="4763" class="Symbol">=</a> <a id="4765" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4776" class="Symbol">(</a><a id="4777" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="4780" class="Symbol">_)</a> <a id="4783" href="CantorNormalForm.Base.html#4748" class="Bound">b≡a</a> <a id="4787" href="CantorNormalForm.Base.html#4758" class="Bound">b&lt;c</a><a id="4790" class="Symbol">)</a>
<a id="4792" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4805" href="CantorNormalForm.Base.html#4805" class="Bound">b≡a</a><a id="4808" class="Symbol">)</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4815" href="CantorNormalForm.Base.html#4815" class="Bound">c≡b</a><a id="4818" class="Symbol">)</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4826" class="Symbol">(</a><a id="4827" href="CantorNormalForm.Base.html#4815" class="Bound">c≡b</a> <a id="4831" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4833" href="CantorNormalForm.Base.html#4805" class="Bound">b≡a</a><a id="4836" class="Symbol">)</a>

<a id="≤-antisym"></a><a id="4839" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="4849" class="Symbol">:</a> <a id="4851" class="Symbol">{</a><a id="4852" href="CantorNormalForm.Base.html#4852" class="Bound">a</a> <a id="4854" href="CantorNormalForm.Base.html#4854" class="Bound">b</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="4861" class="Symbol">}</a> <a id="4863" class="Symbol">→</a> <a id="4865" href="CantorNormalForm.Base.html#4852" class="Bound">a</a> <a id="4867" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4869" href="CantorNormalForm.Base.html#4854" class="Bound">b</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="CantorNormalForm.Base.html#4854" class="Bound">b</a> <a id="4875" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4877" href="CantorNormalForm.Base.html#4852" class="Bound">a</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="CantorNormalForm.Base.html#4852" class="Bound">a</a> <a id="4883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4885" href="CantorNormalForm.Base.html#4854" class="Bound">b</a>
<a id="4887" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="4897" class="Symbol">(</a><a id="4898" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4902" href="CantorNormalForm.Base.html#4902" class="Bound">a&lt;b</a><a id="4905" class="Symbol">)</a> <a id="4907" class="Symbol">(</a><a id="4908" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4912" href="CantorNormalForm.Base.html#4912" class="Bound">a&gt;b</a><a id="4915" class="Symbol">)</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="4925" class="Symbol">(</a><a id="4926" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="4930" href="CantorNormalForm.Base.html#4902" class="Bound">a&lt;b</a> <a id="4934" href="CantorNormalForm.Base.html#4912" class="Bound">a&gt;b</a><a id="4937" class="Symbol">)</a>
<a id="4939" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="4949" class="Symbol">(</a><a id="4950" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4954" href="CantorNormalForm.Base.html#4954" class="Bound">a&lt;b</a><a id="4957" class="Symbol">)</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4964" href="CantorNormalForm.Base.html#4964" class="Bound">a≡b</a><a id="4967" class="Symbol">)</a> <a id="4969" class="Symbol">=</a> <a id="4971" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="4977" class="Symbol">(</a><a id="4978" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="4992" href="CantorNormalForm.Base.html#4964" class="Bound">a≡b</a> <a id="4996" href="CantorNormalForm.Base.html#4954" class="Bound">a&lt;b</a><a id="4999" class="Symbol">)</a>
<a id="5001" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5016" href="CantorNormalForm.Base.html#5016" class="Bound">b≡a</a><a id="5019" class="Symbol">)</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5026" href="CantorNormalForm.Base.html#5026" class="Bound">a&gt;b</a><a id="5029" class="Symbol">)</a> <a id="5031" class="Symbol">=</a> <a id="5033" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="5039" class="Symbol">(</a><a id="5040" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="5054" href="CantorNormalForm.Base.html#5016" class="Bound">b≡a</a> <a id="5058" href="CantorNormalForm.Base.html#5026" class="Bound">a&gt;b</a><a id="5061" class="Symbol">)</a>
<a id="5063" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5078" href="CantorNormalForm.Base.html#5078" class="Bound">b≡a</a><a id="5081" class="Symbol">)</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5088" href="CantorNormalForm.Base.html#5088" class="Bound">a≡b</a><a id="5091" class="Symbol">)</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="CantorNormalForm.Base.html#5088" class="Bound">a≡b</a>

<a id="&lt;-in-≤"></a><a id="5100" href="CantorNormalForm.Base.html#5100" class="Function">&lt;-in-≤</a> <a id="5107" class="Symbol">:</a> <a id="5109" class="Symbol">{</a><a id="5110" href="CantorNormalForm.Base.html#5110" class="Bound">a</a> <a id="5112" href="CantorNormalForm.Base.html#5112" class="Bound">b</a> <a id="5114" class="Symbol">:</a> <a id="5116" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5119" class="Symbol">}</a> <a id="5121" class="Symbol">→</a> <a id="5123" href="CantorNormalForm.Base.html#5110" class="Bound">a</a> <a id="5125" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5127" href="CantorNormalForm.Base.html#5112" class="Bound">b</a> <a id="5129" class="Symbol">→</a> <a id="5131" href="CantorNormalForm.Base.html#5110" class="Bound">a</a> <a id="5133" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5135" href="CantorNormalForm.Base.html#5112" class="Bound">b</a>
<a id="5137" href="CantorNormalForm.Base.html#5100" class="Function">&lt;-in-≤</a> <a id="5144" class="Symbol">=</a> <a id="5146" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>

<a id="&lt;∘≤-in-&lt;"></a><a id="5151" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="5160" class="Symbol">:</a> <a id="5162" class="Symbol">{</a><a id="5163" href="CantorNormalForm.Base.html#5163" class="Bound">a</a> <a id="5165" href="CantorNormalForm.Base.html#5165" class="Bound">b</a> <a id="5167" href="CantorNormalForm.Base.html#5167" class="Bound">c</a> <a id="5169" class="Symbol">:</a> <a id="5171" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5174" class="Symbol">}</a> <a id="5176" class="Symbol">→</a> <a id="5178" href="CantorNormalForm.Base.html#5163" class="Bound">a</a> <a id="5180" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5182" href="CantorNormalForm.Base.html#5165" class="Bound">b</a> <a id="5184" class="Symbol">→</a> <a id="5186" href="CantorNormalForm.Base.html#5165" class="Bound">b</a> <a id="5188" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5190" href="CantorNormalForm.Base.html#5167" class="Bound">c</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="CantorNormalForm.Base.html#5163" class="Bound">a</a> <a id="5196" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5198" href="CantorNormalForm.Base.html#5167" class="Bound">c</a>
<a id="5200" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="5209" href="CantorNormalForm.Base.html#5209" class="Bound">a&lt;b</a> <a id="5213" class="Symbol">(</a><a id="5214" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5218" href="CantorNormalForm.Base.html#5218" class="Bound">b&lt;c</a><a id="5221" class="Symbol">)</a> <a id="5223" class="Symbol">=</a> <a id="5225" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="5233" href="CantorNormalForm.Base.html#5209" class="Bound">a&lt;b</a> <a id="5237" href="CantorNormalForm.Base.html#5218" class="Bound">b&lt;c</a>
<a id="5241" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="5250" href="CantorNormalForm.Base.html#5250" class="Bound">a&lt;b</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5259" href="CantorNormalForm.Base.html#5259" class="Bound">c≡b</a><a id="5262" class="Symbol">)</a> <a id="5264" class="Symbol">=</a> <a id="5266" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5272" class="Symbol">(_</a> <a id="5275" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="5277" class="Symbol">)</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5284" href="CantorNormalForm.Base.html#5259" class="Bound">c≡b</a><a id="5287" class="Symbol">)</a> <a id="5289" href="CantorNormalForm.Base.html#5250" class="Bound">a&lt;b</a>

<a id="≤∘&lt;-in-&lt;"></a><a id="5294" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="5303" class="Symbol">:</a> <a id="5305" class="Symbol">{</a><a id="5306" href="CantorNormalForm.Base.html#5306" class="Bound">a</a> <a id="5308" href="CantorNormalForm.Base.html#5308" class="Bound">b</a> <a id="5310" href="CantorNormalForm.Base.html#5310" class="Bound">c</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5317" class="Symbol">}</a> <a id="5319" class="Symbol">→</a> <a id="5321" href="CantorNormalForm.Base.html#5306" class="Bound">a</a> <a id="5323" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5325" href="CantorNormalForm.Base.html#5308" class="Bound">b</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="CantorNormalForm.Base.html#5308" class="Bound">b</a> <a id="5331" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5333" href="CantorNormalForm.Base.html#5310" class="Bound">c</a> <a id="5335" class="Symbol">→</a> <a id="5337" href="CantorNormalForm.Base.html#5306" class="Bound">a</a> <a id="5339" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5341" href="CantorNormalForm.Base.html#5310" class="Bound">c</a>
<a id="5343" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="5352" class="Symbol">(</a><a id="5353" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5357" href="CantorNormalForm.Base.html#5357" class="Bound">a&lt;b</a><a id="5360" class="Symbol">)</a> <a id="5362" href="CantorNormalForm.Base.html#5362" class="Bound">b&lt;c</a> <a id="5366" class="Symbol">=</a> <a id="5368" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="5376" href="CantorNormalForm.Base.html#5357" class="Bound">a&lt;b</a> <a id="5380" href="CantorNormalForm.Base.html#5362" class="Bound">b&lt;c</a>
<a id="5384" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5398" href="CantorNormalForm.Base.html#5398" class="Bound">b≡a</a><a id="5401" class="Symbol">)</a> <a id="5403" href="CantorNormalForm.Base.html#5403" class="Bound">b&lt;c</a> <a id="5407" class="Symbol">=</a> <a id="5409" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5415" class="Symbol">(</a><a id="5416" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="5419" class="Symbol">_)</a> <a id="5422" href="CantorNormalForm.Base.html#5398" class="Bound">b≡a</a> <a id="5426" href="CantorNormalForm.Base.html#5403" class="Bound">b&lt;c</a>

<a id="≤-splits"></a><a id="5431" href="CantorNormalForm.Base.html#5431" class="Function">≤-splits</a> <a id="5440" class="Symbol">:</a> <a id="5442" class="Symbol">{</a><a id="5443" href="CantorNormalForm.Base.html#5443" class="Bound">a</a> <a id="5445" href="CantorNormalForm.Base.html#5445" class="Bound">b</a> <a id="5447" class="Symbol">:</a> <a id="5449" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5452" class="Symbol">}</a> <a id="5454" class="Symbol">→</a> <a id="5456" href="CantorNormalForm.Base.html#5443" class="Bound">a</a> <a id="5458" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5460" href="CantorNormalForm.Base.html#5445" class="Bound">b</a> <a id="5462" class="Symbol">→</a> <a id="5464" class="Symbol">(</a><a id="5465" href="CantorNormalForm.Base.html#5443" class="Bound">a</a> <a id="5467" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5469" href="CantorNormalForm.Base.html#5445" class="Bound">b</a><a id="5470" class="Symbol">)</a> <a id="5472" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5474" class="Symbol">(</a><a id="5475" href="CantorNormalForm.Base.html#5443" class="Bound">a</a> <a id="5477" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5479" href="CantorNormalForm.Base.html#5445" class="Bound">b</a><a id="5480" class="Symbol">)</a>
<a id="5482" href="CantorNormalForm.Base.html#5431" class="Function">≤-splits</a> <a id="5491" class="Symbol">(</a><a id="5492" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5496" href="CantorNormalForm.Base.html#5496" class="Bound">a&lt;b</a><a id="5499" class="Symbol">)</a> <a id="5501" class="Symbol">=</a> <a id="5503" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5507" href="CantorNormalForm.Base.html#5496" class="Bound">a&lt;b</a>
<a id="5511" href="CantorNormalForm.Base.html#5431" class="Function">≤-splits</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5525" href="CantorNormalForm.Base.html#5525" class="Bound">b≡a</a><a id="5528" class="Symbol">)</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5536" class="Symbol">(</a><a id="5537" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5541" href="CantorNormalForm.Base.html#5525" class="Bound">b≡a</a><a id="5544" class="Symbol">)</a>

<a id="5547" class="Comment">{- Convert paths to propositional equality to help Agda&#39;s termination checker. -}</a>
<a id="5629" class="Keyword">import</a> <a id="5636" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="5658" class="Symbol">as</a> <a id="5661" class="Module">P</a>

<a id="PropEqfromPath"></a><a id="5664" href="CantorNormalForm.Base.html#5664" class="Function">PropEqfromPath</a> <a id="5679" class="Symbol">:</a> <a id="5681" class="Symbol">∀</a> <a id="5683" class="Symbol">{</a><a id="5684" href="CantorNormalForm.Base.html#5684" class="Bound">ℓ</a><a id="5685" class="Symbol">}</a> <a id="5687" class="Symbol">{</a><a id="5688" href="CantorNormalForm.Base.html#5688" class="Bound">A</a> <a id="5690" class="Symbol">:</a> <a id="5692" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5696" href="CantorNormalForm.Base.html#5684" class="Bound">ℓ</a><a id="5697" class="Symbol">}</a> <a id="5699" class="Symbol">{</a><a id="5700" href="CantorNormalForm.Base.html#5700" class="Bound">x</a> <a id="5702" href="CantorNormalForm.Base.html#5702" class="Bound">y</a> <a id="5704" class="Symbol">:</a> <a id="5706" href="CantorNormalForm.Base.html#5688" class="Bound">A</a><a id="5707" class="Symbol">}</a> <a id="5709" class="Symbol">→</a> <a id="5711" href="CantorNormalForm.Base.html#5700" class="Bound">x</a> <a id="5713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5715" href="CantorNormalForm.Base.html#5702" class="Bound">y</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="CantorNormalForm.Base.html#5700" class="Bound">x</a> <a id="5721" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">P.≡</a> <a id="5725" href="CantorNormalForm.Base.html#5702" class="Bound">y</a>
<a id="5727" href="CantorNormalForm.Base.html#5664" class="Function">PropEqfromPath</a> <a id="5742" class="Symbol">{</a><a id="5743" class="Argument">x</a> <a id="5745" class="Symbol">=</a> <a id="5747" href="CantorNormalForm.Base.html#5747" class="Bound">x</a><a id="5748" class="Symbol">}</a> <a id="5750" href="CantorNormalForm.Base.html#5750" class="Bound">p</a> <a id="5752" class="Symbol">=</a> <a id="5754" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5760" class="Symbol">(</a><a id="5761" href="CantorNormalForm.Base.html#5747" class="Bound">x</a> <a id="5763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">P.≡_</a><a id="5767" class="Symbol">)</a> <a id="5769" href="CantorNormalForm.Base.html#5750" class="Bound">p</a> <a id="5771" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="5779" class="Keyword">mutual</a>

 <a id="Cnf-is-discrete"></a><a id="5788" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="5804" class="Symbol">:</a> <a id="5806" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5815" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
 <a id="5820" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a>  <a id="5837" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>                <a id="5854" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="5870" class="Symbol">=</a> <a id="5872" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5876" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="5882" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a>  <a id="5899" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="5915" class="Symbol">(</a><a id="5916" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5919" href="CantorNormalForm.Base.html#5919" class="Bound">b</a> <a id="5921" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5923" href="CantorNormalForm.Base.html#5923" class="Bound">d</a> <a id="5925" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5927" href="CantorNormalForm.Base.html#5927" class="Bound">s</a> <a id="5929" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5930" class="Symbol">)</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5937" href="CantorNormalForm.Base.html#2086" class="Function">𝟎≢ω</a>
 <a id="5942" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="5958" class="Symbol">(</a><a id="5959" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5962" href="CantorNormalForm.Base.html#5962" class="Bound">a</a> <a id="5964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5966" href="CantorNormalForm.Base.html#5966" class="Bound">c</a> <a id="5968" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5970" href="CantorNormalForm.Base.html#5970" class="Bound">r</a> <a id="5972" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5973" class="Symbol">)</a>  <a id="5976" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="5992" class="Symbol">=</a> <a id="5994" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5997" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a>
 <a id="6002" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="6018" class="Symbol">(</a><a id="6019" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6022" href="CantorNormalForm.Base.html#6022" class="Bound">a</a> <a id="6024" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6026" href="CantorNormalForm.Base.html#6026" class="Bound">c</a> <a id="6028" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6030" href="CantorNormalForm.Base.html#6030" class="Bound">r</a> <a id="6032" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6033" class="Symbol">)</a> <a id="6035" class="Symbol">(</a><a id="6036" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6039" href="CantorNormalForm.Base.html#6039" class="Bound">b</a> <a id="6041" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6043" href="CantorNormalForm.Base.html#6043" class="Bound">d</a> <a id="6045" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6047" href="CantorNormalForm.Base.html#6047" class="Bound">s</a> <a id="6049" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6050" class="Symbol">)</a>
     <a id="6057" class="Keyword">with</a> <a id="6062" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="6078" href="CantorNormalForm.Base.html#6022" class="Bound">a</a> <a id="6080" href="CantorNormalForm.Base.html#6039" class="Bound">b</a> <a id="6082" class="Keyword">with</a> <a id="6087" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="6103" href="CantorNormalForm.Base.html#6026" class="Bound">c</a> <a id="6105" href="CantorNormalForm.Base.html#6043" class="Bound">d</a>
 <a id="6108" class="Comment">{---- Pattern match on c, to please Agda&#39;s termination checker ----}</a>
 <a id="6178" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="6194" class="Symbol">(</a><a id="6195" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6198" href="CantorNormalForm.Base.html#6198" class="Bound">a</a> <a id="6200" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6202" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6204" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6206" href="CantorNormalForm.Base.html#6206" class="Bound">r</a> <a id="6208" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6209" class="Symbol">)</a> <a id="6211" class="Symbol">(</a><a id="6212" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6215" href="CantorNormalForm.Base.html#6215" class="Bound">b</a> <a id="6217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6219" href="CantorNormalForm.Base.html#6219" class="Bound">d</a> <a id="6221" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6223" href="CantorNormalForm.Base.html#6223" class="Bound">s</a> <a id="6225" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">|</a> <a id="6230" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6234" href="CantorNormalForm.Base.html#6234" class="Bound">a≡b</a> <a id="6238" class="Symbol">|</a> <a id="6240" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6244" href="CantorNormalForm.Base.html#6244" class="Bound">𝟎≡d</a>
     <a id="6253" class="Keyword">with</a> <a id="6258" href="CantorNormalForm.Base.html#5664" class="Function">PropEqfromPath</a> <a id="6273" href="CantorNormalForm.Base.html#6234" class="Bound">a≡b</a> <a id="6277" class="Symbol">|</a> <a id="6279" href="CantorNormalForm.Base.html#5664" class="Function">PropEqfromPath</a> <a id="6294" href="CantorNormalForm.Base.html#6244" class="Bound">𝟎≡d</a>
 <a id="6299" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="6315" class="Symbol">(</a><a id="6316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6319" href="CantorNormalForm.Base.html#6319" class="Bound">a</a> <a id="6321" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6323" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6325" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6327" href="CantorNormalForm.Base.html#6327" class="Bound">r</a> <a id="6329" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6330" class="Symbol">)</a> <a id="6332" class="Symbol">(</a><a id="6333" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6336" href="CantorNormalForm.Base.html#6336" class="Bound">b</a> <a id="6338" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6340" href="CantorNormalForm.Base.html#6340" class="Bound">d</a> <a id="6342" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6344" href="CantorNormalForm.Base.html#6344" class="Bound">s</a> <a id="6346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6347" class="Symbol">)</a> <a id="6349" class="Symbol">|</a> <a id="6351" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6355" href="CantorNormalForm.Base.html#6355" class="Bound">a≡b</a> <a id="6359" class="Symbol">|</a> <a id="6361" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6365" href="CantorNormalForm.Base.html#6365" class="Bound">𝟎≡d</a>
     <a id="6374" class="Symbol">|</a> <a id="6376" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="6383" class="Symbol">|</a> <a id="6385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="6392" class="Symbol">=</a> <a id="6394" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6404" class="Symbol">(</a><a id="6405" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6408" href="CantorNormalForm.Base.html#6319" class="Bound">a</a> <a id="6410" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6412" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[_]</a><a id="6417" class="Symbol">)</a> <a id="6419" class="Symbol">(</a><a id="6420" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="6430" href="CantorNormalForm.Base.html#6327" class="Bound">r</a> <a id="6432" href="CantorNormalForm.Base.html#6344" class="Bound">s</a><a id="6433" class="Symbol">))</a>
 <a id="6437" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="6453" class="Symbol">(</a><a id="6454" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6457" href="CantorNormalForm.Base.html#6457" class="Bound">a</a> <a id="6459" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6461" href="CantorNormalForm.Base.html#6461" class="Bound">c</a><a id="6462" class="Symbol">@(</a><a id="6464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6467" class="Symbol">_</a> <a id="6469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6471" class="Symbol">_</a> <a id="6473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6475" class="Symbol">_</a> <a id="6477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6478" class="Symbol">)</a> <a id="6480" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6482" href="CantorNormalForm.Base.html#6482" class="Bound">r</a> <a id="6484" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6485" class="Symbol">)</a> <a id="6487" class="Symbol">(</a><a id="6488" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6491" href="CantorNormalForm.Base.html#6491" class="Bound">b</a> <a id="6493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6495" href="CantorNormalForm.Base.html#6495" class="Bound">d</a> <a id="6497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6499" href="CantorNormalForm.Base.html#6499" class="Bound">s</a> <a id="6501" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6502" class="Symbol">)</a> <a id="6504" class="Symbol">|</a> <a id="6506" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6510" href="CantorNormalForm.Base.html#6510" class="Bound">a≡b</a> <a id="6514" class="Symbol">|</a> <a id="6516" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6520" href="CantorNormalForm.Base.html#6520" class="Bound">c≡d</a>
     <a id="6529" class="Keyword">with</a> <a id="6534" href="CantorNormalForm.Base.html#5664" class="Function">PropEqfromPath</a> <a id="6549" href="CantorNormalForm.Base.html#6510" class="Bound">a≡b</a> <a id="6553" class="Symbol">|</a> <a id="6555" href="CantorNormalForm.Base.html#5664" class="Function">PropEqfromPath</a> <a id="6570" href="CantorNormalForm.Base.html#6520" class="Bound">c≡d</a>
 <a id="6575" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="6591" class="Symbol">(</a><a id="6592" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6595" href="CantorNormalForm.Base.html#6595" class="Bound">a</a> <a id="6597" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6599" href="CantorNormalForm.Base.html#6599" class="Bound">c</a><a id="6600" class="Symbol">@(</a><a id="6602" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6605" class="Symbol">_</a> <a id="6607" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6609" class="Symbol">_</a> <a id="6611" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6613" class="Symbol">_</a> <a id="6615" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6616" class="Symbol">)</a> <a id="6618" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6620" href="CantorNormalForm.Base.html#6620" class="Bound">r</a> <a id="6622" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6623" class="Symbol">)</a> <a id="6625" class="Symbol">(</a><a id="6626" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6629" href="CantorNormalForm.Base.html#6629" class="Bound">b</a> <a id="6631" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6633" href="CantorNormalForm.Base.html#6633" class="Bound">d</a> <a id="6635" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6637" href="CantorNormalForm.Base.html#6637" class="Bound">s</a> <a id="6639" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6640" class="Symbol">)</a> <a id="6642" class="Symbol">|</a> <a id="6644" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6648" href="CantorNormalForm.Base.html#6648" class="Bound">a≡b</a> <a id="6652" class="Symbol">|</a> <a id="6654" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6658" href="CantorNormalForm.Base.html#6658" class="Bound">c≡d</a>
     <a id="6667" class="Symbol">|</a> <a id="6669" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="6676" class="Symbol">|</a> <a id="6678" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="6685" class="Symbol">=</a> <a id="6687" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6691" class="Symbol">(</a><a id="6692" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6697" class="Symbol">(</a><a id="6698" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6701" href="CantorNormalForm.Base.html#6595" class="Bound">a</a> <a id="6703" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6705" href="CantorNormalForm.Base.html#6599" class="Bound">c</a> <a id="6707" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[_]</a><a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">(</a><a id="6713" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="6723" href="CantorNormalForm.Base.html#6620" class="Bound">r</a> <a id="6725" href="CantorNormalForm.Base.html#6637" class="Bound">s</a><a id="6726" class="Symbol">))</a>
 <a id="6730" class="Comment">{---------------- End of the pattern matching on c ----------------}</a>
 <a id="6800" href="CantorNormalForm.Base.html#5788" class="CatchallClause Function">Cnf-is-discrete</a><a id="6815" class="CatchallClause"> </a><a id="6816" class="CatchallClause Symbol">(</a><a id="6817" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="6819" class="CatchallClause"> </a><a id="6820" href="CantorNormalForm.Base.html#6820" class="CatchallClause Bound">a</a><a id="6821" class="CatchallClause"> </a><a id="6822" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="6823" class="CatchallClause"> </a><a id="6824" href="CantorNormalForm.Base.html#6824" class="CatchallClause Bound">c</a><a id="6825" class="CatchallClause"> </a><a id="6826" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="6827" class="CatchallClause"> </a><a id="6828" href="CantorNormalForm.Base.html#6828" class="CatchallClause Bound">r</a><a id="6829" class="CatchallClause"> </a><a id="6830" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="6831" class="CatchallClause Symbol">)</a><a id="6832" class="CatchallClause"> </a><a id="6833" class="CatchallClause Symbol">(</a><a id="6834" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="6836" class="CatchallClause"> </a><a id="6837" href="CantorNormalForm.Base.html#6837" class="CatchallClause Bound">b</a><a id="6838" class="CatchallClause"> </a><a id="6839" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="6840" class="CatchallClause"> </a><a id="6841" href="CantorNormalForm.Base.html#6841" class="CatchallClause Bound">d</a><a id="6842" class="CatchallClause"> </a><a id="6843" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="6844" class="CatchallClause"> </a><a id="6845" href="CantorNormalForm.Base.html#6845" class="CatchallClause Bound">s</a><a id="6846" class="CatchallClause"> </a><a id="6847" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="6848" class="CatchallClause Symbol">)</a><a id="6849" class="CatchallClause"> </a><a id="6850" class="CatchallClause Symbol">|</a><a id="6851" class="CatchallClause"> </a><a id="6852" href="Cubical.Relation.Nullary.Base.html#455" class="CatchallClause InductiveConstructor">yes</a><a id="6855" class="CatchallClause"> </a><a id="6856" href="CantorNormalForm.Base.html#6856" class="CatchallClause Bound">a≡b</a><a id="6859" class="CatchallClause"> </a><a id="6860" class="CatchallClause Symbol">|</a><a id="6861" class="CatchallClause"> </a><a id="6862" href="Cubical.Relation.Nullary.Base.html#482" class="CatchallClause InductiveConstructor">no</a><a id="6864" class="CatchallClause"> </a><a id="6865" href="CantorNormalForm.Base.html#6865" class="CatchallClause Bound">c≢d</a> <a id="6869" class="Symbol">=</a>
   <a id="6874" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6877" class="Symbol">(λ</a> <a id="6880" href="CantorNormalForm.Base.html#6880" class="Bound">e</a> <a id="6882" class="Symbol">→</a> <a id="6884" href="CantorNormalForm.Base.html#6865" class="Bound">c≢d</a> <a id="6888" class="Symbol">(</a><a id="6889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6894" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="6900" href="CantorNormalForm.Base.html#6880" class="Bound">e</a><a id="6901" class="Symbol">))</a>
 <a id="6905" href="CantorNormalForm.Base.html#5788" class="CatchallClause Function">Cnf-is-discrete</a><a id="6920" class="CatchallClause"> </a><a id="6921" class="CatchallClause Symbol">(</a><a id="6922" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="6924" class="CatchallClause"> </a><a id="6925" href="CantorNormalForm.Base.html#6925" class="CatchallClause Bound">a</a><a id="6926" class="CatchallClause"> </a><a id="6927" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="6928" class="CatchallClause"> </a><a id="6929" href="CantorNormalForm.Base.html#6929" class="CatchallClause Bound">c</a><a id="6930" class="CatchallClause"> </a><a id="6931" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="6932" class="CatchallClause"> </a><a id="6933" href="CantorNormalForm.Base.html#6933" class="CatchallClause Bound">r</a><a id="6934" class="CatchallClause"> </a><a id="6935" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="6936" class="CatchallClause Symbol">)</a><a id="6937" class="CatchallClause"> </a><a id="6938" class="CatchallClause Symbol">(</a><a id="6939" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="6941" class="CatchallClause"> </a><a id="6942" href="CantorNormalForm.Base.html#6942" class="CatchallClause Bound">b</a><a id="6943" class="CatchallClause"> </a><a id="6944" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="6945" class="CatchallClause"> </a><a id="6946" href="CantorNormalForm.Base.html#6946" class="CatchallClause Bound">d</a><a id="6947" class="CatchallClause"> </a><a id="6948" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="6949" class="CatchallClause"> </a><a id="6950" href="CantorNormalForm.Base.html#6950" class="CatchallClause Bound">s</a><a id="6951" class="CatchallClause"> </a><a id="6952" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="6953" class="CatchallClause Symbol">)</a><a id="6954" class="CatchallClause"> </a><a id="6955" class="CatchallClause Symbol">|</a><a id="6956" class="CatchallClause"> </a><a id="6957" href="Cubical.Relation.Nullary.Base.html#482" class="CatchallClause InductiveConstructor">no</a><a id="6959" class="CatchallClause"> </a><a id="6960" href="CantorNormalForm.Base.html#6960" class="CatchallClause Bound">a≢b</a><a id="6963" class="CatchallClause"> </a><a id="6964" class="CatchallClause Symbol">|</a><a id="6965" class="CatchallClause"> </a><a id="6966" href="CantorNormalForm.Base.html#6966" class="CatchallClause Bound">v</a> <a id="6968" class="Symbol">=</a>
   <a id="6973" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6976" class="Symbol">(λ</a> <a id="6979" href="CantorNormalForm.Base.html#6979" class="Bound">e</a> <a id="6981" class="Symbol">→</a> <a id="6983" href="CantorNormalForm.Base.html#6960" class="Bound">a≢b</a> <a id="6987" class="Symbol">(</a><a id="6988" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6993" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="6998" href="CantorNormalForm.Base.html#6979" class="Bound">e</a><a id="6999" class="Symbol">))</a>

 <a id="7004" class="Comment">{----- Inlining the proof of &quot;Discrete→isSet Cnf-is-discrete&quot; -----}</a>
 <a id="≡-normalise"></a><a id="7074" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7086" class="Symbol">:</a> <a id="7088" class="Symbol">∀</a> <a id="7090" class="Symbol">{</a><a id="7091" href="CantorNormalForm.Base.html#7091" class="Bound">a</a> <a id="7093" href="CantorNormalForm.Base.html#7093" class="Bound">b</a><a id="7094" class="Symbol">}</a> <a id="7096" class="Symbol">→</a> <a id="7098" href="CantorNormalForm.Base.html#7091" class="Bound">a</a> <a id="7100" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7102" href="CantorNormalForm.Base.html#7093" class="Bound">b</a> <a id="7104" class="Symbol">→</a> <a id="7106" href="CantorNormalForm.Base.html#7091" class="Bound">a</a> <a id="7108" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7110" href="CantorNormalForm.Base.html#7093" class="Bound">b</a>
 <a id="7113" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7125" class="Symbol">{</a><a id="7126" href="CantorNormalForm.Base.html#7126" class="Bound">a</a><a id="7127" class="Symbol">}</a> <a id="7129" class="Symbol">{</a><a id="7130" href="CantorNormalForm.Base.html#7130" class="Bound">b</a><a id="7131" class="Symbol">}</a> <a id="7133" href="CantorNormalForm.Base.html#7133" class="Bound">a≡b</a> <a id="7137" class="Keyword">with</a> <a id="7142" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="7158" href="CantorNormalForm.Base.html#7126" class="Bound">a</a> <a id="7160" href="CantorNormalForm.Base.html#7130" class="Bound">b</a>
 <a id="7163" class="Symbol">...</a> <a id="7167" class="Symbol">|</a> <a id="7169" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7173" href="CantorNormalForm.Base.html#7173" class="Bound">p</a> <a id="7175" class="Symbol">=</a> <a id="7177" href="CantorNormalForm.Base.html#7173" class="Bound">p</a>
 <a id="7180" class="Symbol">...</a> <a id="7184" class="Symbol">|</a> <a id="7186" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7189" href="CantorNormalForm.Base.html#7189" class="Bound">¬p</a> <a id="7192" class="Symbol">=</a> <a id="7194" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="7200" class="Symbol">(</a><a id="7201" href="CantorNormalForm.Base.html#7189" class="Bound">¬p</a> <a id="7204" class="Bound">a≡b</a><a id="7207" class="Symbol">)</a>

 <a id="≡-normalise-constant"></a><a id="7211" href="CantorNormalForm.Base.html#7211" class="Function">≡-normalise-constant</a> <a id="7232" class="Symbol">:</a> <a id="7234" class="Symbol">∀</a> <a id="7236" class="Symbol">{</a><a id="7237" href="CantorNormalForm.Base.html#7237" class="Bound">a</a> <a id="7239" href="CantorNormalForm.Base.html#7239" class="Bound">b</a><a id="7240" class="Symbol">}</a> <a id="7242" class="Symbol">(</a><a id="7243" href="CantorNormalForm.Base.html#7243" class="Bound">p</a> <a id="7245" href="CantorNormalForm.Base.html#7245" class="Bound">q</a> <a id="7247" class="Symbol">:</a> <a id="7249" href="CantorNormalForm.Base.html#7237" class="Bound">a</a> <a id="7251" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7253" href="CantorNormalForm.Base.html#7239" class="Bound">b</a><a id="7254" class="Symbol">)</a> <a id="7256" class="Symbol">→</a> <a id="7258" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7270" href="CantorNormalForm.Base.html#7243" class="Bound">p</a> <a id="7272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7274" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7286" href="CantorNormalForm.Base.html#7245" class="Bound">q</a>
 <a id="7289" href="CantorNormalForm.Base.html#7211" class="Function">≡-normalise-constant</a> <a id="7310" class="Symbol">{</a><a id="7311" href="CantorNormalForm.Base.html#7311" class="Bound">a</a><a id="7312" class="Symbol">}</a> <a id="7314" class="Symbol">{</a><a id="7315" href="CantorNormalForm.Base.html#7315" class="Bound">b</a><a id="7316" class="Symbol">}</a> <a id="7318" href="CantorNormalForm.Base.html#7318" class="Bound">p</a> <a id="7320" href="CantorNormalForm.Base.html#7320" class="Bound">q</a> <a id="7322" class="Keyword">with</a> <a id="7327" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="7343" href="CantorNormalForm.Base.html#7311" class="Bound">a</a> <a id="7345" href="CantorNormalForm.Base.html#7315" class="Bound">b</a>
 <a id="7348" class="Symbol">...</a> <a id="7352" class="Symbol">|</a> <a id="7354" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7358" class="Symbol">_</a> <a id="7360" class="Symbol">=</a> <a id="7362" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="7368" class="Symbol">...</a> <a id="7372" class="Symbol">|</a> <a id="7374" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7377" href="CantorNormalForm.Base.html#7377" class="Bound">¬p</a> <a id="7380" class="Symbol">=</a> <a id="7382" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="7388" class="Symbol">(</a><a id="7389" href="CantorNormalForm.Base.html#7377" class="Bound">¬p</a> <a id="7392" class="Bound">p</a><a id="7393" class="Symbol">)</a>

 <a id="≡-canonical"></a><a id="7397" href="CantorNormalForm.Base.html#7397" class="Function">≡-canonical</a> <a id="7409" class="Symbol">:</a> <a id="7411" class="Symbol">∀</a> <a id="7413" class="Symbol">{</a><a id="7414" href="CantorNormalForm.Base.html#7414" class="Bound">a</a> <a id="7416" href="CantorNormalForm.Base.html#7416" class="Bound">b</a><a id="7417" class="Symbol">}</a> <a id="7419" class="Symbol">(</a><a id="7420" href="CantorNormalForm.Base.html#7420" class="Bound">p</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="CantorNormalForm.Base.html#7414" class="Bound">a</a> <a id="7426" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7428" href="CantorNormalForm.Base.html#7416" class="Bound">b</a><a id="7429" class="Symbol">)</a>
            <a id="7443" class="Symbol">→</a> <a id="7445" class="Symbol">(</a><a id="7446" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7450" class="Symbol">(</a><a id="7451" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7467" class="Symbol">))</a> <a id="7470" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7472" class="Symbol">(</a><a id="7473" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7485" href="CantorNormalForm.Base.html#7420" class="Bound">p</a><a id="7486" class="Symbol">)</a> <a id="7488" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7490" href="CantorNormalForm.Base.html#7420" class="Bound">p</a>
 <a id="7493" href="CantorNormalForm.Base.html#7397" class="Function">≡-canonical</a> <a id="7505" class="Symbol">=</a> <a id="7507" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7509" class="Symbol">(λ</a> <a id="7512" href="CantorNormalForm.Base.html#7512" class="Bound">y</a> <a id="7514" href="CantorNormalForm.Base.html#7514" class="Bound">p</a> <a id="7516" class="Symbol">→</a> <a id="7518" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7522" class="Symbol">(</a><a id="7523" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7535" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7539" class="Symbol">)</a> <a id="7541" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7543" class="Symbol">(</a><a id="7544" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7556" href="CantorNormalForm.Base.html#7514" class="Bound">p</a><a id="7557" class="Symbol">)</a> <a id="7559" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7561" href="CantorNormalForm.Base.html#7514" class="Bound">p</a><a id="7562" class="Symbol">)</a>
                <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7589" class="Symbol">(</a><a id="7590" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7602" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7606" class="Symbol">))</a>

 <a id="Cnf-is-set"></a><a id="7611" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="7622" class="Symbol">:</a> <a id="7624" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7630" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
 <a id="7635" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="7646" class="Symbol">_</a> <a id="7648" class="Symbol">_</a> <a id="7650" href="CantorNormalForm.Base.html#7650" class="Bound">p</a> <a id="7652" href="CantorNormalForm.Base.html#7652" class="Bound">q</a> <a id="7654" class="Symbol">=</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7661" class="Symbol">(</a><a id="7662" href="CantorNormalForm.Base.html#7397" class="Function">≡-canonical</a> <a id="7674" href="CantorNormalForm.Base.html#7650" class="Bound">p</a><a id="7675" class="Symbol">))</a> <a id="7678" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
  <a id="7682" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7687" class="Symbol">(</a><a id="7688" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7692" class="Symbol">(</a><a id="7693" href="CantorNormalForm.Base.html#7074" class="Function">≡-normalise</a> <a id="7705" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7709" class="Symbol">)</a> <a id="7711" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="7713" class="Symbol">)</a> <a id="7715" class="Symbol">(</a><a id="7716" href="CantorNormalForm.Base.html#7211" class="Function">≡-normalise-constant</a> <a id="7737" href="CantorNormalForm.Base.html#7650" class="Bound">p</a> <a id="7739" href="CantorNormalForm.Base.html#7652" class="Bound">q</a><a id="7740" class="Symbol">)</a> <a id="7742" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
  <a id="7746" href="CantorNormalForm.Base.html#7397" class="Function">≡-canonical</a> <a id="7758" href="CantorNormalForm.Base.html#7652" class="Bound">q</a>
 <a id="7761" class="Comment">{---------  Cnf-is-set = Discrete→isSet Cnf-is-discrete  ----------}</a>
 <a id="7831" class="Comment">{---------------------- End of the inlining -----------------------}</a>

 <a id="isProp⟨&lt;⟩"></a><a id="7902" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="7912" class="Symbol">:</a> <a id="7914" class="Symbol">∀</a> <a id="7916" class="Symbol">{</a><a id="7917" href="CantorNormalForm.Base.html#7917" class="Bound">a</a> <a id="7919" href="CantorNormalForm.Base.html#7919" class="Bound">b</a><a id="7920" class="Symbol">}</a> <a id="7922" class="Symbol">→</a> <a id="7924" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7931" class="Symbol">(</a><a id="7932" href="CantorNormalForm.Base.html#7917" class="Bound">a</a> <a id="7934" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7936" href="CantorNormalForm.Base.html#7919" class="Bound">b</a><a id="7937" class="Symbol">)</a>
 <a id="7940" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a>  <a id="7951" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>       <a id="7960" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>      <a id="7968" class="Symbol">=</a> <a id="7970" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="7976" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="7986" class="Symbol">(</a><a id="7987" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7990" href="CantorNormalForm.Base.html#7990" class="Bound">r</a><a id="7991" class="Symbol">)</a>   <a id="7995" class="Symbol">(</a><a id="7996" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7999" href="CantorNormalForm.Base.html#7999" class="Bound">s</a><a id="8000" class="Symbol">)</a>   <a id="8004" class="Symbol">=</a> <a id="8006" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8011" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8014" class="Symbol">(</a><a id="8015" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="8025" href="CantorNormalForm.Base.html#7990" class="Bound">r</a> <a id="8027" href="CantorNormalForm.Base.html#7999" class="Bound">s</a><a id="8028" class="Symbol">)</a>
 <a id="8031" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="8041" class="Symbol">(</a><a id="8042" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8045" href="CantorNormalForm.Base.html#8045" class="Bound">r</a><a id="8046" class="Symbol">)</a>   <a id="8050" class="Symbol">(</a><a id="8051" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8054" href="CantorNormalForm.Base.html#8054" class="Bound">q</a> <a id="8056" href="CantorNormalForm.Base.html#8056" class="Bound">s</a><a id="8057" class="Symbol">)</a> <a id="8059" class="Symbol">=</a> <a id="8061" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="8067" class="Symbol">(</a><a id="8068" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="8082" href="CantorNormalForm.Base.html#8054" class="Bound">q</a> <a id="8084" href="CantorNormalForm.Base.html#8045" class="Bound">r</a><a id="8085" class="Symbol">)</a>
 <a id="8088" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="8098" class="Symbol">(</a><a id="8099" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8102" href="CantorNormalForm.Base.html#8102" class="Bound">p</a> <a id="8104" href="CantorNormalForm.Base.html#8104" class="Bound">r</a><a id="8105" class="Symbol">)</a> <a id="8107" class="Symbol">(</a><a id="8108" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8111" href="CantorNormalForm.Base.html#8111" class="Bound">s</a><a id="8112" class="Symbol">)</a>   <a id="8116" class="Symbol">=</a> <a id="8118" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="8124" class="Symbol">(</a><a id="8125" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="8139" href="CantorNormalForm.Base.html#8102" class="Bound">p</a> <a id="8141" href="CantorNormalForm.Base.html#8111" class="Bound">s</a><a id="8142" class="Symbol">)</a>
 <a id="8145" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="8155" class="Symbol">(</a><a id="8156" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8159" href="CantorNormalForm.Base.html#8159" class="Bound">p</a> <a id="8161" href="CantorNormalForm.Base.html#8161" class="Bound">r</a><a id="8162" class="Symbol">)</a> <a id="8164" class="Symbol">(</a><a id="8165" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8168" href="CantorNormalForm.Base.html#8168" class="Bound">q</a> <a id="8170" href="CantorNormalForm.Base.html#8170" class="Bound">s</a><a id="8171" class="Symbol">)</a> <a id="8173" class="Symbol">=</a> <a id="8175" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="8181" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8184" class="Symbol">(</a><a id="8185" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="8196" class="Symbol">_</a> <a id="8198" class="Symbol">_</a> <a id="8200" href="CantorNormalForm.Base.html#8159" class="Bound">p</a> <a id="8202" href="CantorNormalForm.Base.html#8168" class="Bound">q</a><a id="8203" class="Symbol">)</a> <a id="8205" class="Symbol">(</a><a id="8206" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="8216" href="CantorNormalForm.Base.html#8161" class="Bound">r</a> <a id="8218" href="CantorNormalForm.Base.html#8170" class="Bound">s</a><a id="8219" class="Symbol">)</a>

 <a id="isProp⟨≤⟩"></a><a id="8223" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="8233" class="Symbol">:</a> <a id="8235" class="Symbol">∀</a> <a id="8237" class="Symbol">{</a><a id="8238" href="CantorNormalForm.Base.html#8238" class="Bound">a</a> <a id="8240" href="CantorNormalForm.Base.html#8240" class="Bound">b</a><a id="8241" class="Symbol">}</a> <a id="8243" class="Symbol">→</a> <a id="8245" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8252" class="Symbol">(</a><a id="8253" href="CantorNormalForm.Base.html#8238" class="Bound">a</a> <a id="8255" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8257" href="CantorNormalForm.Base.html#8240" class="Bound">b</a><a id="8258" class="Symbol">)</a>
 <a id="8261" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="8271" class="Symbol">(</a><a id="8272" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8276" href="CantorNormalForm.Base.html#8276" class="Bound">r</a><a id="8277" class="Symbol">)</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8284" href="CantorNormalForm.Base.html#8284" class="Bound">s</a><a id="8285" class="Symbol">)</a> <a id="8287" class="Symbol">=</a> <a id="8289" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8294" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8298" class="Symbol">(</a><a id="8299" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="8309" href="CantorNormalForm.Base.html#8276" class="Bound">r</a> <a id="8311" href="CantorNormalForm.Base.html#8284" class="Bound">s</a><a id="8312" class="Symbol">)</a>
 <a id="8315" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="8325" class="Symbol">(</a><a id="8326" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8330" href="CantorNormalForm.Base.html#8330" class="Bound">r</a><a id="8331" class="Symbol">)</a> <a id="8333" class="Symbol">(</a><a id="8334" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8338" href="CantorNormalForm.Base.html#8338" class="Bound">q</a><a id="8339" class="Symbol">)</a> <a id="8341" class="Symbol">=</a> <a id="8343" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="8349" class="Symbol">(</a><a id="8350" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8369" href="CantorNormalForm.Base.html#8338" class="Bound">q</a><a id="8370" class="Symbol">)</a> <a id="8372" href="CantorNormalForm.Base.html#8330" class="Bound">r</a><a id="8373" class="Symbol">)</a>
 <a id="8376" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8391" href="CantorNormalForm.Base.html#8391" class="Bound">p</a><a id="8392" class="Symbol">)</a> <a id="8394" class="Symbol">(</a><a id="8395" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8399" href="CantorNormalForm.Base.html#8399" class="Bound">s</a><a id="8400" class="Symbol">)</a> <a id="8402" class="Symbol">=</a> <a id="8404" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="8410" class="Symbol">(</a><a id="8411" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="8425" class="Symbol">(</a><a id="8426" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8430" href="CantorNormalForm.Base.html#8391" class="Bound">p</a><a id="8431" class="Symbol">)</a> <a id="8433" href="CantorNormalForm.Base.html#8399" class="Bound">s</a><a id="8434" class="Symbol">)</a>
 <a id="8437" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="8447" class="Symbol">(</a><a id="8448" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8452" href="CantorNormalForm.Base.html#8452" class="Bound">p</a><a id="8453" class="Symbol">)</a> <a id="8455" class="Symbol">(</a><a id="8456" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8460" href="CantorNormalForm.Base.html#8460" class="Bound">q</a><a id="8461" class="Symbol">)</a> <a id="8463" class="Symbol">=</a> <a id="8465" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8470" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8474" class="Symbol">(</a><a id="8475" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a> <a id="8486" class="Symbol">_</a> <a id="8488" class="Symbol">_</a> <a id="8490" href="CantorNormalForm.Base.html#8452" class="Bound">p</a> <a id="8492" href="CantorNormalForm.Base.html#8460" class="Bound">q</a><a id="8493" class="Symbol">)</a>

<a id="Cnf⁼"></a><a id="8496" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="8501" class="Symbol">:</a> <a id="8503" class="Symbol">∀</a> <a id="8505" class="Symbol">{</a><a id="8506" href="CantorNormalForm.Base.html#8506" class="Bound">a</a> <a id="8508" href="CantorNormalForm.Base.html#8508" class="Bound">b</a> <a id="8510" href="CantorNormalForm.Base.html#8510" class="Bound">c</a> <a id="8512" href="CantorNormalForm.Base.html#8512" class="Bound">d</a> <a id="8514" href="CantorNormalForm.Base.html#8514" class="Bound">r</a> <a id="8516" href="CantorNormalForm.Base.html#8516" class="Bound">s</a><a id="8517" class="Symbol">}</a> <a id="8519" class="Symbol">→</a> <a id="8521" href="CantorNormalForm.Base.html#8506" class="Bound">a</a> <a id="8523" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8525" href="CantorNormalForm.Base.html#8510" class="Bound">c</a> <a id="8527" class="Symbol">→</a> <a id="8529" href="CantorNormalForm.Base.html#8508" class="Bound">b</a> <a id="8531" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8533" href="CantorNormalForm.Base.html#8512" class="Bound">d</a> <a id="8535" class="Symbol">→</a> <a id="8537" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8540" href="CantorNormalForm.Base.html#8506" class="Bound">a</a> <a id="8542" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8544" href="CantorNormalForm.Base.html#8508" class="Bound">b</a> <a id="8546" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8548" href="CantorNormalForm.Base.html#8514" class="Bound">r</a> <a id="8550" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8552" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8554" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8557" href="CantorNormalForm.Base.html#8510" class="Bound">c</a> <a id="8559" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8561" href="CantorNormalForm.Base.html#8512" class="Bound">d</a> <a id="8563" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8565" href="CantorNormalForm.Base.html#8516" class="Bound">s</a> <a id="8567" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="8569" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="8574" class="Symbol">{</a><a id="8575" href="CantorNormalForm.Base.html#8575" class="Bound">a</a><a id="8576" class="Symbol">}</a> <a id="8578" class="Symbol">{</a><a id="8579" href="CantorNormalForm.Base.html#8579" class="Bound">b</a><a id="8580" class="Symbol">}</a> <a id="8582" class="Symbol">{</a><a id="8583" href="CantorNormalForm.Base.html#8583" class="Bound">c</a><a id="8584" class="Symbol">}</a> <a id="8586" class="Symbol">{</a><a id="8587" href="CantorNormalForm.Base.html#8587" class="Bound">d</a><a id="8588" class="Symbol">}</a> <a id="8590" class="Symbol">{</a><a id="8591" href="CantorNormalForm.Base.html#8591" class="Bound">r</a><a id="8592" class="Symbol">}</a> <a id="8594" class="Symbol">{</a><a id="8595" href="CantorNormalForm.Base.html#8595" class="Bound">s</a><a id="8596" class="Symbol">}</a> <a id="8598" href="CantorNormalForm.Base.html#8598" class="Bound">a≡c</a> <a id="8602" href="CantorNormalForm.Base.html#8602" class="Bound">b≡d</a> <a id="8606" class="Symbol">=</a> <a id="8608" href="CantorNormalForm.Base.html#8788" class="Function">claim₁</a> <a id="8615" href="CantorNormalForm.Base.html#8591" class="Bound">r</a> <a id="8617" href="CantorNormalForm.Base.html#8643" class="Function">r&#39;</a> <a id="8620" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8622" href="CantorNormalForm.Base.html#9005" class="Function">claim₃</a> <a id="8629" href="CantorNormalForm.Base.html#8643" class="Function">r&#39;</a> <a id="8632" href="CantorNormalForm.Base.html#8595" class="Bound">s</a>
 <a id="8635" class="Keyword">where</a>
  <a id="8643" href="CantorNormalForm.Base.html#8643" class="Function">r&#39;</a> <a id="8646" class="Symbol">:</a> <a id="8648" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="8650" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="8652" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8657" href="CantorNormalForm.Base.html#8579" class="Bound">b</a>
  <a id="8661" href="CantorNormalForm.Base.html#8643" class="Function">r&#39;</a> <a id="8664" class="Symbol">=</a> <a id="8666" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8672" class="Symbol">_</a> <a id="8674" href="CantorNormalForm.Base.html#8598" class="Bound">a≡c</a> <a id="8678" href="CantorNormalForm.Base.html#8591" class="Bound">r</a>
  <a id="8682" href="CantorNormalForm.Base.html#8682" class="Function">claim₀</a> <a id="8689" class="Symbol">:</a> <a id="8691" class="Symbol">∀</a> <a id="8693" href="CantorNormalForm.Base.html#8693" class="Bound">r</a> <a id="8695" href="CantorNormalForm.Base.html#8695" class="Bound">r&#39;</a> <a id="8698" class="Symbol">→</a> <a id="8700" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8703" href="CantorNormalForm.Base.html#8575" class="Bound">a</a> <a id="8705" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8707" href="CantorNormalForm.Base.html#8579" class="Bound">b</a> <a id="8709" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8711" href="CantorNormalForm.Base.html#8693" class="Bound">r</a> <a id="8713" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8715" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8717" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8720" href="CantorNormalForm.Base.html#8575" class="Bound">a</a> <a id="8722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8724" href="CantorNormalForm.Base.html#8579" class="Bound">b</a> <a id="8726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8728" href="CantorNormalForm.Base.html#8695" class="Bound">r&#39;</a> <a id="8731" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="8735" href="CantorNormalForm.Base.html#8682" class="Function">claim₀</a> <a id="8742" href="CantorNormalForm.Base.html#8742" class="Bound">r</a> <a id="8744" href="CantorNormalForm.Base.html#8744" class="Bound">r&#39;</a> <a id="8747" class="Symbol">=</a> <a id="8749" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8754" class="Symbol">(</a><a id="8755" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8758" href="CantorNormalForm.Base.html#8575" class="Bound">a</a> <a id="8760" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8762" href="CantorNormalForm.Base.html#8579" class="Bound">b</a> <a id="8764" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[_]</a><a id="8767" class="Symbol">)</a> <a id="8769" class="Symbol">(</a><a id="8770" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="8780" href="CantorNormalForm.Base.html#8742" class="Bound">r</a> <a id="8782" href="CantorNormalForm.Base.html#8744" class="Bound">r&#39;</a><a id="8784" class="Symbol">)</a>
  <a id="8788" href="CantorNormalForm.Base.html#8788" class="Function">claim₁</a> <a id="8795" class="Symbol">:</a> <a id="8797" class="Symbol">(</a><a id="8798" href="CantorNormalForm.Base.html#8798" class="Bound">r</a> <a id="8800" class="Symbol">:</a> <a id="8802" href="CantorNormalForm.Base.html#8575" class="Bound">a</a> <a id="8804" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="8806" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8811" href="CantorNormalForm.Base.html#8579" class="Bound">b</a><a id="8812" class="Symbol">)</a> <a id="8814" class="Symbol">(</a><a id="8815" href="CantorNormalForm.Base.html#8815" class="Bound">r&#39;</a> <a id="8818" class="Symbol">:</a> <a id="8820" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="8822" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="8824" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8829" href="CantorNormalForm.Base.html#8579" class="Bound">b</a><a id="8830" class="Symbol">)</a> <a id="8832" class="Symbol">→</a> <a id="8834" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8837" href="CantorNormalForm.Base.html#8575" class="Bound">a</a> <a id="8839" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8841" href="CantorNormalForm.Base.html#8579" class="Bound">b</a> <a id="8843" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8845" href="CantorNormalForm.Base.html#8798" class="Bound">r</a> <a id="8847" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8849" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8851" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8854" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="8856" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8858" href="CantorNormalForm.Base.html#8579" class="Bound">b</a> <a id="8860" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8862" href="CantorNormalForm.Base.html#8815" class="Bound">r&#39;</a> <a id="8865" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="8869" href="CantorNormalForm.Base.html#8788" class="Function">claim₁</a> <a id="8876" class="Symbol">=</a> <a id="8878" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8884" class="Symbol">_</a> <a id="8886" href="CantorNormalForm.Base.html#8598" class="Bound">a≡c</a> <a id="8890" href="CantorNormalForm.Base.html#8682" class="Function">claim₀</a>
  <a id="8899" href="CantorNormalForm.Base.html#8899" class="Function">claim₂</a> <a id="8906" class="Symbol">:</a> <a id="8908" class="Symbol">∀</a> <a id="8910" href="CantorNormalForm.Base.html#8910" class="Bound">r&#39;</a> <a id="8913" href="CantorNormalForm.Base.html#8913" class="Bound">s</a> <a id="8915" class="Symbol">→</a> <a id="8917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8920" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="8922" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8924" href="CantorNormalForm.Base.html#8587" class="Bound">d</a> <a id="8926" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8928" href="CantorNormalForm.Base.html#8910" class="Bound">r&#39;</a> <a id="8931" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8933" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8935" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8938" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="8940" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8942" href="CantorNormalForm.Base.html#8587" class="Bound">d</a> <a id="8944" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8946" href="CantorNormalForm.Base.html#8913" class="Bound">s</a> <a id="8948" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="8952" href="CantorNormalForm.Base.html#8899" class="Function">claim₂</a> <a id="8959" href="CantorNormalForm.Base.html#8959" class="Bound">r&#39;</a> <a id="8962" href="CantorNormalForm.Base.html#8962" class="Bound">s</a> <a id="8964" class="Symbol">=</a> <a id="8966" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8971" class="Symbol">(</a><a id="8972" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8975" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="8977" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8979" href="CantorNormalForm.Base.html#8587" class="Bound">d</a> <a id="8981" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[_]</a><a id="8984" class="Symbol">)</a> <a id="8986" class="Symbol">(</a><a id="8987" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a> <a id="8997" href="CantorNormalForm.Base.html#8959" class="Bound">r&#39;</a> <a id="9000" href="CantorNormalForm.Base.html#8962" class="Bound">s</a><a id="9001" class="Symbol">)</a>
  <a id="9005" href="CantorNormalForm.Base.html#9005" class="Function">claim₃</a> <a id="9012" class="Symbol">:</a> <a id="9014" class="Symbol">(</a><a id="9015" href="CantorNormalForm.Base.html#9015" class="Bound">r&#39;</a> <a id="9018" class="Symbol">:</a> <a id="9020" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="9022" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="9024" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="9029" href="CantorNormalForm.Base.html#8579" class="Bound">b</a><a id="9030" class="Symbol">)</a> <a id="9032" class="Symbol">(</a><a id="9033" href="CantorNormalForm.Base.html#9033" class="Bound">s</a> <a id="9035" class="Symbol">:</a> <a id="9037" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="9039" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="9041" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="9046" href="CantorNormalForm.Base.html#8587" class="Bound">d</a><a id="9047" class="Symbol">)</a> <a id="9049" class="Symbol">→</a> <a id="9051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9054" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="9056" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9058" href="CantorNormalForm.Base.html#8579" class="Bound">b</a> <a id="9060" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9062" href="CantorNormalForm.Base.html#9015" class="Bound">r&#39;</a> <a id="9065" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9067" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9069" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9072" href="CantorNormalForm.Base.html#8583" class="Bound">c</a> <a id="9074" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9076" href="CantorNormalForm.Base.html#8587" class="Bound">d</a> <a id="9078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9080" href="CantorNormalForm.Base.html#9033" class="Bound">s</a> <a id="9082" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="9086" href="CantorNormalForm.Base.html#9005" class="Function">claim₃</a> <a id="9093" class="Symbol">=</a> <a id="9095" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9101" class="Symbol">_</a> <a id="9103" class="Symbol">(</a><a id="9104" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9108" href="CantorNormalForm.Base.html#8602" class="Bound">b≡d</a><a id="9111" class="Symbol">)</a> <a id="9113" href="CantorNormalForm.Base.html#8899" class="Function">claim₂</a>

<a id="&lt;-tri"></a><a id="9121" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9127" class="Symbol">:</a> <a id="9129" class="Symbol">(</a><a id="9130" href="CantorNormalForm.Base.html#9130" class="Bound">a</a> <a id="9132" href="CantorNormalForm.Base.html#9132" class="Bound">b</a> <a id="9134" class="Symbol">:</a> <a id="9136" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="9139" class="Symbol">)</a> <a id="9141" class="Symbol">→</a> <a id="9143" class="Symbol">(</a><a id="9144" href="CantorNormalForm.Base.html#9130" class="Bound">a</a> <a id="9146" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9148" href="CantorNormalForm.Base.html#9132" class="Bound">b</a><a id="9149" class="Symbol">)</a> <a id="9151" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9153" class="Symbol">(</a><a id="9154" href="CantorNormalForm.Base.html#9130" class="Bound">a</a> <a id="9156" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="9158" href="CantorNormalForm.Base.html#9132" class="Bound">b</a><a id="9159" class="Symbol">)</a>
<a id="9161" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a>  <a id="9168" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>                <a id="9185" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="9201" class="Symbol">=</a> <a id="9203" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9207" class="Symbol">(</a><a id="9208" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9212" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9216" class="Symbol">)</a>
<a id="9218" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a>  <a id="9225" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="9241" class="Symbol">(</a><a id="9242" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9245" href="CantorNormalForm.Base.html#9245" class="Bound">b</a> <a id="9247" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9249" href="CantorNormalForm.Base.html#9249" class="Bound">d</a> <a id="9251" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9253" class="Symbol">_</a> <a id="9255" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9256" class="Symbol">)</a> <a id="9258" class="Symbol">=</a> <a id="9260" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9264" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="9267" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9273" class="Symbol">(</a><a id="9274" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9277" href="CantorNormalForm.Base.html#9277" class="Bound">a</a> <a id="9279" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9281" href="CantorNormalForm.Base.html#9281" class="Bound">c</a> <a id="9283" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9285" class="Symbol">_</a> <a id="9287" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9288" class="Symbol">)</a>  <a id="9291" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="9307" class="Symbol">=</a> <a id="9309" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9313" class="Symbol">(</a><a id="9314" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9318" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="9320" class="Symbol">)</a>
<a id="9322" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9328" class="Symbol">(</a><a id="9329" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9332" href="CantorNormalForm.Base.html#9332" class="Bound">a</a> <a id="9334" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9336" href="CantorNormalForm.Base.html#9336" class="Bound">c</a> <a id="9338" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9340" class="Symbol">_</a> <a id="9342" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9343" class="Symbol">)</a> <a id="9345" class="Symbol">(</a><a id="9346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9349" href="CantorNormalForm.Base.html#9349" class="Bound">b</a> <a id="9351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9353" href="CantorNormalForm.Base.html#9353" class="Bound">d</a> <a id="9355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9357" class="Symbol">_</a> <a id="9359" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9360" class="Symbol">)</a> <a id="9362" class="Keyword">with</a> <a id="9367" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9373" href="CantorNormalForm.Base.html#9332" class="Bound">a</a> <a id="9375" href="CantorNormalForm.Base.html#9349" class="Bound">b</a> <a id="9377" class="Keyword">with</a> <a id="9382" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9388" href="CantorNormalForm.Base.html#9336" class="Bound">c</a> <a id="9390" href="CantorNormalForm.Base.html#9353" class="Bound">d</a>
<a id="9392" class="Symbol">...</a> <a id="9396" class="Symbol">|</a> <a id="9398" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="9407" href="CantorNormalForm.Base.html#9407" class="Bound">a&lt;b</a>  <a id="9412" class="Symbol">|</a> <a id="9414" class="Symbol">_</a>             <a id="9428" class="Symbol">=</a> <a id="9430" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9434" class="Symbol">(</a><a id="9435" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9438" href="CantorNormalForm.Base.html#9407" class="Bound">a&lt;b</a><a id="9441" class="Symbol">)</a>
<a id="9443" class="Symbol">...</a> <a id="9447" class="Symbol">|</a> <a id="9449" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9453" class="Symbol">(</a><a id="9454" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9458" href="CantorNormalForm.Base.html#9458" class="Bound">a&gt;b</a><a id="9461" class="Symbol">)</a> <a id="9463" class="Symbol">|</a> <a id="9465" class="Symbol">_</a>             <a id="9479" class="Symbol">=</a> <a id="9481" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9490" class="Symbol">(</a><a id="9491" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9494" href="CantorNormalForm.Base.html#9458" class="Bound">a&gt;b</a><a id="9497" class="Symbol">))</a>
<a id="9500" class="Symbol">...</a> <a id="9504" class="Symbol">|</a> <a id="9506" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9515" href="CantorNormalForm.Base.html#9515" class="Bound">a≡b</a><a id="9518" class="Symbol">)</a> <a id="9520" class="Symbol">|</a> <a id="9522" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="9531" href="CantorNormalForm.Base.html#9531" class="Bound">c&lt;d</a>  <a id="9536" class="Symbol">=</a> <a id="9538" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9542" class="Symbol">(</a><a id="9543" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="9546" href="CantorNormalForm.Base.html#9515" class="Bound">a≡b</a> <a id="9550" href="CantorNormalForm.Base.html#9531" class="Bound">c&lt;d</a><a id="9553" class="Symbol">)</a>
<a id="9555" class="Symbol">...</a> <a id="9559" class="Symbol">|</a> <a id="9561" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9565" class="Symbol">(</a><a id="9566" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9570" href="CantorNormalForm.Base.html#9570" class="Bound">a≡b</a><a id="9573" class="Symbol">)</a> <a id="9575" class="Symbol">|</a> <a id="9577" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9586" href="CantorNormalForm.Base.html#9586" class="Bound">c&gt;d</a><a id="9589" class="Symbol">)</a> <a id="9591" class="Symbol">=</a> <a id="9593" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9597" class="Symbol">(</a><a id="9598" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9602" class="Symbol">(</a><a id="9603" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="9606" class="Symbol">(</a><a id="9607" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9611" href="CantorNormalForm.Base.html#9570" class="Bound">a≡b</a><a id="9614" class="Symbol">)</a> <a id="9616" href="CantorNormalForm.Base.html#9586" class="Bound">c&gt;d</a><a id="9619" class="Symbol">))</a>
<a id="9622" class="Symbol">...</a> <a id="9626" class="Symbol">|</a> <a id="9628" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9632" class="Symbol">(</a><a id="9633" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9637" href="CantorNormalForm.Base.html#9637" class="Bound">a≡b</a><a id="9640" class="Symbol">)</a> <a id="9642" class="Symbol">|</a> <a id="9644" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9653" href="CantorNormalForm.Base.html#9653" class="Bound">c≡d</a><a id="9656" class="Symbol">)</a> <a id="9658" class="Symbol">=</a> <a id="9660" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9664" class="Symbol">(</a><a id="9665" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9669" class="Symbol">(</a><a id="9670" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="9675" href="CantorNormalForm.Base.html#9637" class="Bound">a≡b</a> <a id="9679" href="CantorNormalForm.Base.html#9653" class="Bound">c≡d</a><a id="9682" class="Symbol">))</a>

<a id="&lt;-dec"></a><a id="9686" href="CantorNormalForm.Base.html#9686" class="Function">&lt;-dec</a> <a id="9692" class="Symbol">:</a> <a id="9694" class="Symbol">(</a><a id="9695" href="CantorNormalForm.Base.html#9695" class="Bound">a</a> <a id="9697" href="CantorNormalForm.Base.html#9697" class="Bound">b</a> <a id="9699" class="Symbol">:</a> <a id="9701" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="9704" class="Symbol">)</a> <a id="9706" class="Symbol">→</a> <a id="9708" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9712" class="Symbol">(</a><a id="9713" href="CantorNormalForm.Base.html#9695" class="Bound">a</a> <a id="9715" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9717" href="CantorNormalForm.Base.html#9697" class="Bound">b</a><a id="9718" class="Symbol">)</a>
<a id="9720" href="CantorNormalForm.Base.html#9686" class="Function">&lt;-dec</a> <a id="9726" href="CantorNormalForm.Base.html#9726" class="Bound">a</a> <a id="9728" href="CantorNormalForm.Base.html#9728" class="Bound">b</a> <a id="9730" class="Keyword">with</a> <a id="9735" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9741" href="CantorNormalForm.Base.html#9726" class="Bound">a</a> <a id="9743" href="CantorNormalForm.Base.html#9728" class="Bound">b</a>
<a id="9745" class="Symbol">...</a> <a id="9749" class="Symbol">|</a> <a id="9751" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9755" href="CantorNormalForm.Base.html#9755" class="Bound">a&lt;b</a> <a id="9759" class="Symbol">=</a> <a id="9761" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9765" href="CantorNormalForm.Base.html#9755" class="Bound">a&lt;b</a>
<a id="9769" class="Symbol">...</a> <a id="9773" class="Symbol">|</a> <a id="9775" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9779" href="CantorNormalForm.Base.html#9779" class="Bound">a≥b</a> <a id="9783" class="Symbol">=</a> <a id="9785" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9788" class="Symbol">(</a><a id="9789" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9793" href="CantorNormalForm.Base.html#9779" class="Bound">a≥b</a><a id="9796" class="Symbol">)</a>

<a id="≤-dec"></a><a id="9799" href="CantorNormalForm.Base.html#9799" class="Function">≤-dec</a> <a id="9805" class="Symbol">:</a> <a id="9807" class="Symbol">(</a><a id="9808" href="CantorNormalForm.Base.html#9808" class="Bound">a</a> <a id="9810" href="CantorNormalForm.Base.html#9810" class="Bound">b</a> <a id="9812" class="Symbol">:</a> <a id="9814" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="9817" class="Symbol">)</a> <a id="9819" class="Symbol">→</a> <a id="9821" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9825" class="Symbol">(</a><a id="9826" href="CantorNormalForm.Base.html#9808" class="Bound">a</a> <a id="9828" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9830" href="CantorNormalForm.Base.html#9810" class="Bound">b</a><a id="9831" class="Symbol">)</a>
<a id="9833" href="CantorNormalForm.Base.html#9799" class="Function">≤-dec</a> <a id="9839" href="CantorNormalForm.Base.html#9839" class="Bound">a</a> <a id="9841" href="CantorNormalForm.Base.html#9841" class="Bound">b</a> <a id="9843" class="Keyword">with</a> <a id="9848" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9854" href="CantorNormalForm.Base.html#9841" class="Bound">b</a> <a id="9856" href="CantorNormalForm.Base.html#9839" class="Bound">a</a>
<a id="9858" class="Symbol">...</a> <a id="9862" class="Symbol">|</a> <a id="9864" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9868" href="CantorNormalForm.Base.html#9868" class="Bound">a&gt;b</a> <a id="9872" class="Symbol">=</a> <a id="9874" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9877" class="Symbol">(λ</a> <a id="9880" href="CantorNormalForm.Base.html#9880" class="Bound">a≤b</a> <a id="9884" class="Symbol">→</a> <a id="9886" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9890" href="CantorNormalForm.Base.html#9880" class="Bound">a≤b</a> <a id="9894" href="CantorNormalForm.Base.html#9868" class="Bound">a&gt;b</a><a id="9897" class="Symbol">)</a>
<a id="9899" class="Symbol">...</a> <a id="9903" class="Symbol">|</a> <a id="9905" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9909" href="CantorNormalForm.Base.html#9909" class="Bound">a≤b</a> <a id="9913" class="Symbol">=</a> <a id="9915" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9919" href="CantorNormalForm.Base.html#9909" class="Bound">a≤b</a>

<a id="≤-connex"></a><a id="9924" href="CantorNormalForm.Base.html#9924" class="Function">≤-connex</a> <a id="9933" class="Symbol">:</a> <a id="9935" class="Symbol">(</a><a id="9936" href="CantorNormalForm.Base.html#9936" class="Bound">a</a> <a id="9938" href="CantorNormalForm.Base.html#9938" class="Bound">b</a> <a id="9940" class="Symbol">:</a> <a id="9942" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="9945" class="Symbol">)</a> <a id="9947" class="Symbol">→</a> <a id="9949" class="Symbol">(</a><a id="9950" href="CantorNormalForm.Base.html#9936" class="Bound">a</a> <a id="9952" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9954" href="CantorNormalForm.Base.html#9938" class="Bound">b</a><a id="9955" class="Symbol">)</a> <a id="9957" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9959" class="Symbol">(</a><a id="9960" href="CantorNormalForm.Base.html#9936" class="Bound">a</a> <a id="9962" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="9964" href="CantorNormalForm.Base.html#9938" class="Bound">b</a><a id="9965" class="Symbol">)</a>
<a id="9967" href="CantorNormalForm.Base.html#9924" class="Function">≤-connex</a> <a id="9976" href="CantorNormalForm.Base.html#9976" class="Bound">a</a> <a id="9978" href="CantorNormalForm.Base.html#9978" class="Bound">b</a> <a id="9980" class="Keyword">with</a> <a id="9985" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9991" href="CantorNormalForm.Base.html#9976" class="Bound">a</a> <a id="9993" href="CantorNormalForm.Base.html#9978" class="Bound">b</a>
<a id="9995" class="Symbol">...</a> <a id="9999" class="Symbol">|</a> <a id="10001" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10005" href="CantorNormalForm.Base.html#10005" class="Bound">a&lt;b</a> <a id="10009" class="Symbol">=</a> <a id="10011" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10015" class="Symbol">(</a><a id="10016" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10020" href="CantorNormalForm.Base.html#10005" class="Bound">a&lt;b</a><a id="10023" class="Symbol">)</a>
<a id="10025" class="Symbol">...</a> <a id="10029" class="Symbol">|</a> <a id="10031" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10035" href="CantorNormalForm.Base.html#10035" class="Bound">a≥b</a> <a id="10039" class="Symbol">=</a> <a id="10041" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10045" href="CantorNormalForm.Base.html#10035" class="Bound">a≥b</a>

<a id="&lt;-extensional"></a><a id="10050" href="CantorNormalForm.Base.html#10050" class="Function">&lt;-extensional</a> <a id="10064" class="Symbol">:</a> <a id="10066" href="General-Properties.html#2924" class="Function">isExtensional</a> <a id="10080" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a>
<a id="10084" href="CantorNormalForm.Base.html#10050" class="Function">&lt;-extensional</a> <a id="10098" href="CantorNormalForm.Base.html#10098" class="Bound">a</a> <a id="10100" href="CantorNormalForm.Base.html#10100" class="Bound">b</a> <a id="10102" href="CantorNormalForm.Base.html#10102" class="Bound">h</a> <a id="10104" class="Keyword">with</a> <a id="10109" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="10115" href="CantorNormalForm.Base.html#10098" class="Bound">a</a> <a id="10117" href="CantorNormalForm.Base.html#10100" class="Bound">b</a>
<a id="10119" class="Symbol">...</a> <a id="10123" class="Symbol">|</a> <a id="10125" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="10134" href="CantorNormalForm.Base.html#10134" class="Bound">a&lt;b</a>  <a id="10139" class="Symbol">=</a> <a id="10141" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="10147" class="Symbol">(</a><a id="10148" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="10157" class="Symbol">(</a><a id="10158" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10162" class="Symbol">(</a><a id="10163" class="Bound">h</a> <a id="10165" class="Bound">a</a><a id="10166" class="Symbol">)</a> <a id="10168" href="CantorNormalForm.Base.html#10134" class="Bound">a&lt;b</a><a id="10171" class="Symbol">))</a>
<a id="10174" class="Symbol">...</a> <a id="10178" class="Symbol">|</a> <a id="10180" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10184" class="Symbol">(</a><a id="10185" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10189" href="CantorNormalForm.Base.html#10189" class="Bound">a&gt;b</a><a id="10192" class="Symbol">)</a> <a id="10194" class="Symbol">=</a> <a id="10196" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="10202" class="Symbol">(</a><a id="10203" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="10212" class="Symbol">(</a><a id="10213" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10217" class="Symbol">(</a><a id="10218" class="Bound">h</a> <a id="10220" class="Bound">b</a><a id="10221" class="Symbol">)</a> <a id="10223" href="CantorNormalForm.Base.html#10189" class="Bound">a&gt;b</a><a id="10226" class="Symbol">))</a>
<a id="10229" class="Symbol">...</a> <a id="10233" class="Symbol">|</a> <a id="10235" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10239" class="Symbol">(</a><a id="10240" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10244" href="CantorNormalForm.Base.html#10244" class="Bound">a≡b</a><a id="10247" class="Symbol">)</a> <a id="10249" class="Symbol">=</a> <a id="10251" href="CantorNormalForm.Base.html#10244" class="Bound">a≡b</a>

<a id="≤-extensional"></a><a id="10256" href="CantorNormalForm.Base.html#10256" class="Function">≤-extensional</a> <a id="10270" class="Symbol">:</a> <a id="10272" href="General-Properties.html#2924" class="Function">isExtensional</a> <a id="10286" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤_</a>
<a id="10290" href="CantorNormalForm.Base.html#10256" class="Function">≤-extensional</a> <a id="10304" href="CantorNormalForm.Base.html#10304" class="Bound">a</a> <a id="10306" href="CantorNormalForm.Base.html#10306" class="Bound">b</a> <a id="10308" href="CantorNormalForm.Base.html#10308" class="Bound">h</a> <a id="10310" class="Symbol">=</a> <a id="10312" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="10322" class="Symbol">(</a><a id="10323" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10327" class="Symbol">(</a><a id="10328" href="CantorNormalForm.Base.html#10308" class="Bound">h</a> <a id="10330" href="CantorNormalForm.Base.html#10304" class="Bound">a</a><a id="10331" class="Symbol">)</a> <a id="10333" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a><a id="10339" class="Symbol">)</a> <a id="10341" class="Symbol">(</a><a id="10342" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10346" class="Symbol">(</a><a id="10347" href="CantorNormalForm.Base.html#10308" class="Bound">h</a> <a id="10349" href="CantorNormalForm.Base.html#10306" class="Bound">b</a><a id="10350" class="Symbol">)</a> <a id="10352" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a><a id="10358" class="Symbol">)</a>

<a id="≤₂"></a><a id="10361" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="10364" class="Symbol">:</a> <a id="10366" class="Symbol">∀</a> <a id="10368" class="Symbol">{</a><a id="10369" href="CantorNormalForm.Base.html#10369" class="Bound">a</a> <a id="10371" href="CantorNormalForm.Base.html#10371" class="Bound">b</a> <a id="10373" href="CantorNormalForm.Base.html#10373" class="Bound">c</a> <a id="10375" href="CantorNormalForm.Base.html#10375" class="Bound">r</a> <a id="10377" href="CantorNormalForm.Base.html#10377" class="Bound">s</a><a id="10378" class="Symbol">}</a> <a id="10380" class="Symbol">→</a> <a id="10382" href="CantorNormalForm.Base.html#10369" class="Bound">a</a> <a id="10384" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10386" href="CantorNormalForm.Base.html#10371" class="Bound">b</a> <a id="10388" class="Symbol">→</a> <a id="10390" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10393" href="CantorNormalForm.Base.html#10369" class="Bound">a</a> <a id="10395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10397" href="CantorNormalForm.Base.html#10373" class="Bound">c</a> <a id="10399" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10401" href="CantorNormalForm.Base.html#10375" class="Bound">r</a> <a id="10403" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10405" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10407" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10410" href="CantorNormalForm.Base.html#10371" class="Bound">b</a> <a id="10412" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10414" href="CantorNormalForm.Base.html#10373" class="Bound">c</a> <a id="10416" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10418" href="CantorNormalForm.Base.html#10377" class="Bound">s</a> <a id="10420" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="10422" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="10425" class="Symbol">(</a><a id="10426" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10430" href="CantorNormalForm.Base.html#10430" class="Bound">a&lt;b</a><a id="10433" class="Symbol">)</a> <a id="10435" class="Symbol">=</a> <a id="10437" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10441" class="Symbol">(</a><a id="10442" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10445" href="CantorNormalForm.Base.html#10430" class="Bound">a&lt;b</a><a id="10448" class="Symbol">)</a>
<a id="10450" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="10453" class="Symbol">(</a><a id="10454" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10458" href="CantorNormalForm.Base.html#10458" class="Bound">b≡a</a><a id="10461" class="Symbol">)</a> <a id="10463" class="Symbol">=</a> <a id="10465" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10469" class="Symbol">(</a><a id="10470" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10475" href="CantorNormalForm.Base.html#10458" class="Bound">b≡a</a> <a id="10479" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10483" class="Symbol">)</a>

<a id="≤₂⁻¹"></a><a id="10486" href="CantorNormalForm.Base.html#10486" class="Function">≤₂⁻¹</a> <a id="10491" class="Symbol">:</a> <a id="10493" class="Symbol">∀</a> <a id="10495" class="Symbol">{</a><a id="10496" href="CantorNormalForm.Base.html#10496" class="Bound">a</a> <a id="10498" href="CantorNormalForm.Base.html#10498" class="Bound">b</a> <a id="10500" href="CantorNormalForm.Base.html#10500" class="Bound">c</a> <a id="10502" href="CantorNormalForm.Base.html#10502" class="Bound">d</a> <a id="10504" href="CantorNormalForm.Base.html#10504" class="Bound">r</a> <a id="10506" href="CantorNormalForm.Base.html#10506" class="Bound">s</a><a id="10507" class="Symbol">}</a> <a id="10509" class="Symbol">→</a> <a id="10511" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10514" href="CantorNormalForm.Base.html#10496" class="Bound">a</a> <a id="10516" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10518" href="CantorNormalForm.Base.html#10500" class="Bound">c</a> <a id="10520" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10522" href="CantorNormalForm.Base.html#10504" class="Bound">r</a> <a id="10524" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10526" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10528" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10531" href="CantorNormalForm.Base.html#10498" class="Bound">b</a> <a id="10533" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10535" href="CantorNormalForm.Base.html#10502" class="Bound">d</a> <a id="10537" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10539" href="CantorNormalForm.Base.html#10506" class="Bound">s</a> <a id="10541" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10543" class="Symbol">→</a> <a id="10545" href="CantorNormalForm.Base.html#10496" class="Bound">a</a> <a id="10547" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10549" href="CantorNormalForm.Base.html#10498" class="Bound">b</a>
<a id="10551" href="CantorNormalForm.Base.html#10486" class="Function">≤₂⁻¹</a> <a id="10556" class="Symbol">(</a><a id="10557" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10561" class="Symbol">(</a><a id="10562" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10565" href="CantorNormalForm.Base.html#10565" class="Bound">a&lt;b</a><a id="10568" class="Symbol">))</a>     <a id="10575" class="Symbol">=</a> <a id="10577" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10581" href="CantorNormalForm.Base.html#10565" class="Bound">a&lt;b</a>
<a id="10585" href="CantorNormalForm.Base.html#10486" class="Function">≤₂⁻¹</a> <a id="10590" class="Symbol">(</a><a id="10591" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10595" class="Symbol">(</a><a id="10596" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="10599" href="CantorNormalForm.Base.html#10599" class="Bound">a≡b</a> <a id="10603" href="CantorNormalForm.Base.html#10603" class="Bound">c&lt;d</a><a id="10606" class="Symbol">))</a> <a id="10609" class="Symbol">=</a> <a id="10611" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10615" class="Symbol">(</a><a id="10616" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10620" href="CantorNormalForm.Base.html#10599" class="Bound">a≡b</a><a id="10623" class="Symbol">)</a>
<a id="10625" href="CantorNormalForm.Base.html#10486" class="Function">≤₂⁻¹</a> <a id="10630" class="Symbol">(</a><a id="10631" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10635" href="CantorNormalForm.Base.html#10635" class="Bound">e</a><a id="10636" class="Symbol">)</a>            <a id="10649" class="Symbol">=</a> <a id="10651" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10655" class="Symbol">(</a><a id="10656" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10661" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="10666" href="CantorNormalForm.Base.html#10635" class="Bound">e</a><a id="10667" class="Symbol">)</a>

<a id="≤₃"></a><a id="10670" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="10673" class="Symbol">:</a> <a id="10675" class="Symbol">∀</a> <a id="10677" class="Symbol">{</a><a id="10678" href="CantorNormalForm.Base.html#10678" class="Bound">a</a> <a id="10680" href="CantorNormalForm.Base.html#10680" class="Bound">b</a> <a id="10682" href="CantorNormalForm.Base.html#10682" class="Bound">c</a> <a id="10684" href="CantorNormalForm.Base.html#10684" class="Bound">d</a> <a id="10686" href="CantorNormalForm.Base.html#10686" class="Bound">r</a> <a id="10688" href="CantorNormalForm.Base.html#10688" class="Bound">s</a><a id="10689" class="Symbol">}</a> <a id="10691" class="Symbol">→</a> <a id="10693" href="CantorNormalForm.Base.html#10678" class="Bound">a</a> <a id="10695" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10697" href="CantorNormalForm.Base.html#10680" class="Bound">b</a> <a id="10699" class="Symbol">→</a> <a id="10701" href="CantorNormalForm.Base.html#10682" class="Bound">c</a> <a id="10703" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10705" href="CantorNormalForm.Base.html#10684" class="Bound">d</a> <a id="10707" class="Symbol">→</a> <a id="10709" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10712" href="CantorNormalForm.Base.html#10678" class="Bound">a</a> <a id="10714" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10716" href="CantorNormalForm.Base.html#10682" class="Bound">c</a> <a id="10718" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10720" href="CantorNormalForm.Base.html#10686" class="Bound">r</a> <a id="10722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10724" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10729" href="CantorNormalForm.Base.html#10680" class="Bound">b</a> <a id="10731" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10733" href="CantorNormalForm.Base.html#10684" class="Bound">d</a> <a id="10735" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10737" href="CantorNormalForm.Base.html#10688" class="Bound">s</a> <a id="10739" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="10741" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="10744" href="CantorNormalForm.Base.html#10744" class="Bound">a≡b</a> <a id="10748" class="Symbol">(</a><a id="10749" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10753" href="CantorNormalForm.Base.html#10753" class="Bound">c&lt;d</a><a id="10756" class="Symbol">)</a> <a id="10758" class="Symbol">=</a> <a id="10760" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10764" class="Symbol">(</a><a id="10765" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="10768" href="CantorNormalForm.Base.html#10744" class="Bound">a≡b</a> <a id="10772" href="CantorNormalForm.Base.html#10753" class="Bound">c&lt;d</a><a id="10775" class="Symbol">)</a>
<a id="10777" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="10780" href="CantorNormalForm.Base.html#10780" class="Bound">a≡b</a> <a id="10784" class="Symbol">(</a><a id="10785" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10789" href="CantorNormalForm.Base.html#10789" class="Bound">d≡c</a><a id="10792" class="Symbol">)</a> <a id="10794" class="Symbol">=</a> <a id="10796" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10800" class="Symbol">(</a><a id="10801" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10806" class="Symbol">(</a><a id="10807" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10811" href="CantorNormalForm.Base.html#10780" class="Bound">a≡b</a><a id="10814" class="Symbol">)</a> <a id="10816" href="CantorNormalForm.Base.html#10789" class="Bound">d≡c</a><a id="10819" class="Symbol">)</a>

<a id="&lt;₃⁻¹"></a><a id="10822" href="CantorNormalForm.Base.html#10822" class="Function">&lt;₃⁻¹</a> <a id="10827" class="Symbol">:</a> <a id="10829" class="Symbol">∀</a> <a id="10831" class="Symbol">{</a><a id="10832" href="CantorNormalForm.Base.html#10832" class="Bound">a</a> <a id="10834" href="CantorNormalForm.Base.html#10834" class="Bound">b</a> <a id="10836" href="CantorNormalForm.Base.html#10836" class="Bound">c</a> <a id="10838" href="CantorNormalForm.Base.html#10838" class="Bound">d</a> <a id="10840" href="CantorNormalForm.Base.html#10840" class="Bound">r</a> <a id="10842" href="CantorNormalForm.Base.html#10842" class="Bound">s</a><a id="10843" class="Symbol">}</a> <a id="10845" class="Symbol">→</a> <a id="10847" href="CantorNormalForm.Base.html#10832" class="Bound">a</a> <a id="10849" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10851" href="CantorNormalForm.Base.html#10834" class="Bound">b</a> <a id="10853" class="Symbol">→</a> <a id="10855" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10858" href="CantorNormalForm.Base.html#10832" class="Bound">a</a> <a id="10860" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10862" href="CantorNormalForm.Base.html#10836" class="Bound">c</a> <a id="10864" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10866" href="CantorNormalForm.Base.html#10840" class="Bound">r</a> <a id="10868" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10870" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10872" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10875" href="CantorNormalForm.Base.html#10834" class="Bound">b</a> <a id="10877" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10879" href="CantorNormalForm.Base.html#10838" class="Bound">d</a> <a id="10881" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10883" href="CantorNormalForm.Base.html#10842" class="Bound">s</a> <a id="10885" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10887" class="Symbol">→</a> <a id="10889" href="CantorNormalForm.Base.html#10836" class="Bound">c</a> <a id="10891" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10893" href="CantorNormalForm.Base.html#10838" class="Bound">d</a>
<a id="10895" href="CantorNormalForm.Base.html#10822" class="Function">&lt;₃⁻¹</a> <a id="10900" href="CantorNormalForm.Base.html#10900" class="Bound">a≡b</a> <a id="10904" class="Symbol">(</a><a id="10905" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10908" href="CantorNormalForm.Base.html#10908" class="Bound">a&lt;b</a><a id="10911" class="Symbol">)</a> <a id="10913" class="Symbol">=</a> <a id="10915" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="10921" class="Symbol">(</a><a id="10922" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="10936" href="CantorNormalForm.Base.html#10900" class="Bound">a≡b</a> <a id="10940" href="CantorNormalForm.Base.html#10908" class="Bound">a&lt;b</a><a id="10943" class="Symbol">)</a>
<a id="10945" href="CantorNormalForm.Base.html#10822" class="Function">&lt;₃⁻¹</a> <a id="10950" href="CantorNormalForm.Base.html#10950" class="Bound">a≡b</a> <a id="10954" class="Symbol">(</a><a id="10955" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="10958" class="Symbol">_</a> <a id="10960" href="CantorNormalForm.Base.html#10960" class="Bound">c&lt;d</a><a id="10963" class="Symbol">)</a> <a id="10965" class="Symbol">=</a> <a id="10967" href="CantorNormalForm.Base.html#10960" class="Bound">c&lt;d</a>

<a id="≤₃⁻¹"></a><a id="10972" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="10977" class="Symbol">:</a> <a id="10979" class="Symbol">∀</a> <a id="10981" class="Symbol">{</a><a id="10982" href="CantorNormalForm.Base.html#10982" class="Bound">a</a> <a id="10984" href="CantorNormalForm.Base.html#10984" class="Bound">b</a> <a id="10986" href="CantorNormalForm.Base.html#10986" class="Bound">c</a> <a id="10988" href="CantorNormalForm.Base.html#10988" class="Bound">d</a> <a id="10990" href="CantorNormalForm.Base.html#10990" class="Bound">r</a> <a id="10992" href="CantorNormalForm.Base.html#10992" class="Bound">s</a><a id="10993" class="Symbol">}</a> <a id="10995" class="Symbol">→</a> <a id="10997" href="CantorNormalForm.Base.html#10982" class="Bound">a</a> <a id="10999" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11001" href="CantorNormalForm.Base.html#10984" class="Bound">b</a> <a id="11003" class="Symbol">→</a> <a id="11005" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11008" href="CantorNormalForm.Base.html#10982" class="Bound">a</a> <a id="11010" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11012" href="CantorNormalForm.Base.html#10986" class="Bound">c</a> <a id="11014" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11016" href="CantorNormalForm.Base.html#10990" class="Bound">r</a> <a id="11018" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11020" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11022" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11025" href="CantorNormalForm.Base.html#10984" class="Bound">b</a> <a id="11027" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11029" href="CantorNormalForm.Base.html#10988" class="Bound">d</a> <a id="11031" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11033" href="CantorNormalForm.Base.html#10992" class="Bound">s</a> <a id="11035" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11037" class="Symbol">→</a> <a id="11039" href="CantorNormalForm.Base.html#10986" class="Bound">c</a> <a id="11041" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11043" href="CantorNormalForm.Base.html#10988" class="Bound">d</a>
<a id="11045" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="11050" href="CantorNormalForm.Base.html#11050" class="Bound">a≡b</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11059" href="CantorNormalForm.Base.html#11059" class="Bound">r</a><a id="11060" class="Symbol">)</a> <a id="11062" class="Symbol">=</a> <a id="11064" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11068" class="Symbol">(</a><a id="11069" href="CantorNormalForm.Base.html#10822" class="Function">&lt;₃⁻¹</a> <a id="11074" href="CantorNormalForm.Base.html#11050" class="Bound">a≡b</a> <a id="11078" href="CantorNormalForm.Base.html#11059" class="Bound">r</a><a id="11079" class="Symbol">)</a>
<a id="11081" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="11086" href="CantorNormalForm.Base.html#11086" class="Bound">a≡b</a> <a id="11090" class="Symbol">(</a><a id="11091" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11095" href="CantorNormalForm.Base.html#11095" class="Bound">e</a><a id="11096" class="Symbol">)</a> <a id="11098" class="Symbol">=</a> <a id="11100" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11104" class="Symbol">(</a><a id="11105" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11110" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="11116" href="CantorNormalForm.Base.html#11095" class="Bound">e</a><a id="11117" class="Symbol">)</a>

<a id="≤₂&#39;"></a><a id="11120" href="CantorNormalForm.Base.html#11120" class="Function">≤₂&#39;</a> <a id="11124" class="Symbol">:</a> <a id="11126" class="Symbol">∀</a> <a id="11128" class="Symbol">{</a><a id="11129" href="CantorNormalForm.Base.html#11129" class="Bound">a</a> <a id="11131" href="CantorNormalForm.Base.html#11131" class="Bound">b</a> <a id="11133" href="CantorNormalForm.Base.html#11133" class="Bound">c</a> <a id="11135" href="CantorNormalForm.Base.html#11135" class="Bound">d</a> <a id="11137" href="CantorNormalForm.Base.html#11137" class="Bound">r</a> <a id="11139" href="CantorNormalForm.Base.html#11139" class="Bound">s</a><a id="11140" class="Symbol">}</a> <a id="11142" class="Symbol">→</a> <a id="11144" href="CantorNormalForm.Base.html#11129" class="Bound">a</a> <a id="11146" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11148" href="CantorNormalForm.Base.html#11131" class="Bound">b</a> <a id="11150" class="Symbol">→</a> <a id="11152" href="CantorNormalForm.Base.html#11133" class="Bound">c</a> <a id="11154" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11156" href="CantorNormalForm.Base.html#11135" class="Bound">d</a> <a id="11158" class="Symbol">→</a> <a id="11160" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11163" href="CantorNormalForm.Base.html#11129" class="Bound">a</a> <a id="11165" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11167" href="CantorNormalForm.Base.html#11133" class="Bound">c</a> <a id="11169" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11171" href="CantorNormalForm.Base.html#11137" class="Bound">r</a> <a id="11173" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11175" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11177" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11180" href="CantorNormalForm.Base.html#11131" class="Bound">b</a> <a id="11182" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11184" href="CantorNormalForm.Base.html#11135" class="Bound">d</a> <a id="11186" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11188" href="CantorNormalForm.Base.html#11139" class="Bound">s</a> <a id="11190" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="11192" href="CantorNormalForm.Base.html#11120" class="Function">≤₂&#39;</a> <a id="11196" class="Symbol">(</a><a id="11197" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11201" href="CantorNormalForm.Base.html#11201" class="Bound">a&lt;b</a><a id="11204" class="Symbol">)</a> <a id="11206" href="CantorNormalForm.Base.html#11206" class="Bound">c≤d</a> <a id="11210" class="Symbol">=</a> <a id="11212" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11216" class="Symbol">(</a><a id="11217" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="11220" href="CantorNormalForm.Base.html#11201" class="Bound">a&lt;b</a><a id="11223" class="Symbol">)</a>
<a id="11225" href="CantorNormalForm.Base.html#11120" class="Function">≤₂&#39;</a> <a id="11229" class="Symbol">(</a><a id="11230" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11234" href="CantorNormalForm.Base.html#11234" class="Bound">b≡a</a><a id="11237" class="Symbol">)</a> <a id="11239" href="CantorNormalForm.Base.html#11239" class="Bound">c≤d</a> <a id="11243" class="Symbol">=</a> <a id="11245" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="11248" class="Symbol">(</a><a id="11249" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11253" href="CantorNormalForm.Base.html#11234" class="Bound">b≡a</a><a id="11256" class="Symbol">)</a> <a id="11258" href="CantorNormalForm.Base.html#11239" class="Bound">c≤d</a>

<a id="≮→≥"></a><a id="11263" href="CantorNormalForm.Base.html#11263" class="Function">≮→≥</a> <a id="11267" class="Symbol">:</a> <a id="11269" class="Symbol">{</a><a id="11270" href="CantorNormalForm.Base.html#11270" class="Bound">a</a> <a id="11272" href="CantorNormalForm.Base.html#11272" class="Bound">b</a> <a id="11274" class="Symbol">:</a> <a id="11276" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="11279" class="Symbol">}</a> <a id="11281" class="Symbol">→</a> <a id="11283" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11285" class="Symbol">(</a><a id="11286" href="CantorNormalForm.Base.html#11270" class="Bound">a</a> <a id="11288" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11290" href="CantorNormalForm.Base.html#11272" class="Bound">b</a><a id="11291" class="Symbol">)</a> <a id="11293" class="Symbol">→</a> <a id="11295" href="CantorNormalForm.Base.html#11270" class="Bound">a</a> <a id="11297" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="11299" href="CantorNormalForm.Base.html#11272" class="Bound">b</a>
<a id="11301" href="CantorNormalForm.Base.html#11263" class="Function">≮→≥</a> <a id="11305" class="Symbol">{</a><a id="11306" href="CantorNormalForm.Base.html#11306" class="Bound">a</a><a id="11307" class="Symbol">}</a> <a id="11309" class="Symbol">{</a><a id="11310" href="CantorNormalForm.Base.html#11310" class="Bound">b</a><a id="11311" class="Symbol">}</a> <a id="11313" href="CantorNormalForm.Base.html#11313" class="Bound">¬a&lt;b</a> <a id="11318" class="Keyword">with</a> <a id="11323" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="11329" href="CantorNormalForm.Base.html#11306" class="Bound">a</a> <a id="11331" href="CantorNormalForm.Base.html#11310" class="Bound">b</a>
<a id="11333" class="Symbol">...</a> <a id="11337" class="Symbol">|</a> <a id="11339" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11343" href="CantorNormalForm.Base.html#11343" class="Bound">a&lt;b</a> <a id="11347" class="Symbol">=</a> <a id="11349" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="11355" class="Symbol">(</a><a id="11356" class="Bound">¬a&lt;b</a> <a id="11361" href="CantorNormalForm.Base.html#11343" class="Bound">a&lt;b</a><a id="11364" class="Symbol">)</a>
<a id="11366" class="Symbol">...</a> <a id="11370" class="Symbol">|</a> <a id="11372" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11376" href="CantorNormalForm.Base.html#11376" class="Bound">a≥b</a> <a id="11380" class="Symbol">=</a> <a id="11382" href="CantorNormalForm.Base.html#11376" class="Bound">a≥b</a>

<a id="≰→&gt;"></a><a id="11387" href="CantorNormalForm.Base.html#11387" class="Function">≰→&gt;</a> <a id="11391" class="Symbol">:</a> <a id="11393" class="Symbol">{</a><a id="11394" href="CantorNormalForm.Base.html#11394" class="Bound">a</a> <a id="11396" href="CantorNormalForm.Base.html#11396" class="Bound">b</a> <a id="11398" class="Symbol">:</a> <a id="11400" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="11403" class="Symbol">}</a> <a id="11405" class="Symbol">→</a> <a id="11407" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11409" class="Symbol">(</a><a id="11410" href="CantorNormalForm.Base.html#11394" class="Bound">a</a> <a id="11412" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11414" href="CantorNormalForm.Base.html#11396" class="Bound">b</a><a id="11415" class="Symbol">)</a> <a id="11417" class="Symbol">→</a> <a id="11419" href="CantorNormalForm.Base.html#11394" class="Bound">a</a> <a id="11421" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="11423" href="CantorNormalForm.Base.html#11396" class="Bound">b</a>
<a id="11425" href="CantorNormalForm.Base.html#11387" class="Function">≰→&gt;</a> <a id="11429" class="Symbol">{</a><a id="11430" href="CantorNormalForm.Base.html#11430" class="Bound">a</a><a id="11431" class="Symbol">}</a> <a id="11433" class="Symbol">{</a><a id="11434" href="CantorNormalForm.Base.html#11434" class="Bound">b</a><a id="11435" class="Symbol">}</a> <a id="11437" href="CantorNormalForm.Base.html#11437" class="Bound">¬a≤b</a> <a id="11442" class="Keyword">with</a> <a id="11447" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="11453" href="CantorNormalForm.Base.html#11434" class="Bound">b</a> <a id="11455" href="CantorNormalForm.Base.html#11430" class="Bound">a</a>
<a id="11457" class="Symbol">...</a> <a id="11461" class="Symbol">|</a> <a id="11463" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11467" href="CantorNormalForm.Base.html#11467" class="Bound">a&gt;b</a> <a id="11471" class="Symbol">=</a> <a id="11473" href="CantorNormalForm.Base.html#11467" class="Bound">a&gt;b</a>
<a id="11477" class="Symbol">...</a> <a id="11481" class="Symbol">|</a> <a id="11483" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11487" href="CantorNormalForm.Base.html#11487" class="Bound">a≤b</a> <a id="11491" class="Symbol">=</a> <a id="11493" href="CantorNormalForm.Base.html#972" class="Function">⊥-rec</a> <a id="11499" class="Symbol">(</a><a id="11500" class="Bound">¬a≤b</a> <a id="11505" href="CantorNormalForm.Base.html#11487" class="Bound">a≤b</a><a id="11508" class="Symbol">)</a>


<a id="11512" class="Comment">{- Exponentiation with base ω -}</a>

<a id="ω^⟨_⟩"></a><a id="11546" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="11552" class="Symbol">:</a> <a id="11554" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="11558" class="Symbol">→</a> <a id="11560" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="11564" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11568" href="CantorNormalForm.Base.html#11568" class="Bound">a</a> <a id="11570" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11572" class="Symbol">=</a> <a id="11574" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11577" href="CantorNormalForm.Base.html#11568" class="Bound">a</a> <a id="11579" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11581" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11583" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11585" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="11588" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>

<a id="𝟏"></a><a id="11591" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11593" class="Symbol">:</a> <a id="11595" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="11599" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11601" class="Symbol">=</a> <a id="11603" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11607" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11609" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>

<a id="ω"></a><a id="11612" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="11614" class="Symbol">:</a> <a id="11616" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="11620" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="11622" class="Symbol">=</a> <a id="11624" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11628" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11630" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>

<a id="𝟏≤ω^"></a><a id="11633" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a> <a id="11638" class="Symbol">:</a> <a id="11640" class="Symbol">∀</a> <a id="11642" class="Symbol">{</a><a id="11643" href="CantorNormalForm.Base.html#11643" class="Bound">a</a> <a id="11645" href="CantorNormalForm.Base.html#11645" class="Bound">b</a> <a id="11647" href="CantorNormalForm.Base.html#11647" class="Bound">r</a><a id="11648" class="Symbol">}</a> <a id="11650" class="Symbol">→</a> <a id="11652" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11654" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11656" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11659" href="CantorNormalForm.Base.html#11643" class="Bound">a</a> <a id="11661" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11663" href="CantorNormalForm.Base.html#11645" class="Bound">b</a> <a id="11665" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11667" href="CantorNormalForm.Base.html#11647" class="Bound">r</a> <a id="11669" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="11671" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a> <a id="11676" class="Symbol">{</a><a id="11677" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="11678" class="Symbol">}</a> <a id="11680" class="Symbol">=</a> <a id="11682" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="11685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11690" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="11693" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a> <a id="11698" class="Symbol">{</a><a id="11699" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11702" href="CantorNormalForm.Base.html#11702" class="Bound">a</a> <a id="11704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11706" href="CantorNormalForm.Base.html#11706" class="Bound">c</a> <a id="11708" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11710" href="CantorNormalForm.Base.html#11710" class="Bound">s</a> <a id="11712" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11713" class="Symbol">}</a> <a id="11715" class="Symbol">=</a> <a id="11717" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11721" class="Symbol">(</a><a id="11722" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="11725" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="11727" class="Symbol">)</a>

<a id="ω^≮𝟏"></a><a id="11730" href="CantorNormalForm.Base.html#11730" class="Function">ω^≮𝟏</a> <a id="11735" class="Symbol">:</a> <a id="11737" class="Symbol">∀</a> <a id="11739" class="Symbol">{</a><a id="11740" href="CantorNormalForm.Base.html#11740" class="Bound">a</a> <a id="11742" href="CantorNormalForm.Base.html#11742" class="Bound">b</a> <a id="11744" href="CantorNormalForm.Base.html#11744" class="Bound">r</a><a id="11745" class="Symbol">}</a> <a id="11747" class="Symbol">→</a> <a id="11749" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11751" class="Symbol">(</a><a id="11752" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11755" href="CantorNormalForm.Base.html#11740" class="Bound">a</a> <a id="11757" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11759" href="CantorNormalForm.Base.html#11742" class="Bound">b</a> <a id="11761" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11763" href="CantorNormalForm.Base.html#11744" class="Bound">r</a> <a id="11765" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11767" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11769" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="11770" class="Symbol">)</a>
<a id="11772" href="CantorNormalForm.Base.html#11730" class="Function">ω^≮𝟏</a> <a id="11777" class="Symbol">=</a> <a id="11779" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="11783" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a>

<a id="&lt;𝟏→≡𝟎"></a><a id="11789" href="CantorNormalForm.Base.html#11789" class="Function">&lt;𝟏→≡𝟎</a> <a id="11795" class="Symbol">:</a> <a id="11797" class="Symbol">∀</a> <a id="11799" class="Symbol">{</a><a id="11800" href="CantorNormalForm.Base.html#11800" class="Bound">a</a><a id="11801" class="Symbol">}</a> <a id="11803" class="Symbol">→</a> <a id="11805" href="CantorNormalForm.Base.html#11800" class="Bound">a</a> <a id="11807" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11809" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11811" class="Symbol">→</a> <a id="11813" href="CantorNormalForm.Base.html#11800" class="Bound">a</a> <a id="11815" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11817" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="11819" href="CantorNormalForm.Base.html#11789" class="Function">&lt;𝟏→≡𝟎</a> <a id="11825" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11828" class="Symbol">=</a> <a id="11830" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="11837" class="Comment">{- a is finite iff left a ≡ 𝟎 -}</a>

<a id="fin&lt;ω"></a><a id="11871" href="CantorNormalForm.Base.html#11871" class="Function">fin&lt;ω</a> <a id="11877" class="Symbol">:</a> <a id="11879" class="Symbol">∀</a> <a id="11881" href="CantorNormalForm.Base.html#11881" class="Bound">a</a> <a id="11883" class="Symbol">→</a> <a id="11885" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="11890" href="CantorNormalForm.Base.html#11881" class="Bound">a</a> <a id="11892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11894" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11896" class="Symbol">→</a> <a id="11898" href="CantorNormalForm.Base.html#11881" class="Bound">a</a> <a id="11900" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11902" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="11904" href="CantorNormalForm.Base.html#11871" class="Function">fin&lt;ω</a> <a id="11910" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11912" href="CantorNormalForm.Base.html#11912" class="Bound">p</a> <a id="11914" class="Symbol">=</a> <a id="11916" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="11919" href="CantorNormalForm.Base.html#11871" class="Function">fin&lt;ω</a> <a id="11925" class="Symbol">(</a><a id="11926" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11929" href="CantorNormalForm.Base.html#11929" class="Bound">u</a> <a id="11931" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11933" href="CantorNormalForm.Base.html#11933" class="Bound">x</a> <a id="11935" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11937" class="Symbol">_</a> <a id="11939" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11940" class="Symbol">)</a> <a id="11942" href="CantorNormalForm.Base.html#11942" class="Bound">u≡𝟎</a> <a id="11946" class="Symbol">=</a> <a id="11948" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="11951" class="Symbol">(</a><a id="11952" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11958" class="Symbol">(</a><a id="11959" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="11962" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="11963" class="Symbol">)</a> <a id="11965" class="Symbol">(</a><a id="11966" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11970" href="CantorNormalForm.Base.html#11942" class="Bound">u≡𝟎</a><a id="11973" class="Symbol">)</a> <a id="11975" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="11977" class="Symbol">)</a>

<a id="&lt;ω→fin"></a><a id="11980" href="CantorNormalForm.Base.html#11980" class="Function">&lt;ω→fin</a> <a id="11987" class="Symbol">:</a> <a id="11989" class="Symbol">∀</a> <a id="11991" class="Symbol">{</a><a id="11992" href="CantorNormalForm.Base.html#11992" class="Bound">a</a><a id="11993" class="Symbol">}</a> <a id="11995" class="Symbol">→</a> <a id="11997" href="CantorNormalForm.Base.html#11992" class="Bound">a</a> <a id="11999" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="12001" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12003" class="Symbol">→</a> <a id="12005" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="12010" href="CantorNormalForm.Base.html#11992" class="Bound">a</a> <a id="12012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12014" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="12016" href="CantorNormalForm.Base.html#11980" class="Function">&lt;ω→fin</a>  <a id="12024" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>    <a id="12030" class="Symbol">=</a> <a id="12032" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12037" href="CantorNormalForm.Base.html#11980" class="Function">&lt;ω→fin</a> <a id="12044" class="Symbol">(</a><a id="12045" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="12048" href="CantorNormalForm.Base.html#12048" class="Bound">r</a><a id="12049" class="Symbol">)</a> <a id="12051" class="Symbol">=</a> <a id="12053" href="CantorNormalForm.Base.html#11789" class="Function">&lt;𝟏→≡𝟎</a> <a id="12059" href="CantorNormalForm.Base.html#12048" class="Bound">r</a>


<a id="12063" class="Comment">{- Embedding natural numbers into CNF -}</a>
<a id="12104" class="Keyword">mutual</a>

 <a id="NtoC"></a><a id="12113" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12118" class="Symbol">:</a> <a id="12120" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12122" class="Symbol">→</a> <a id="12124" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
 <a id="12129" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a>  <a id="12135" class="Number">0</a>      <a id="12142" class="Symbol">=</a> <a id="12144" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
 <a id="12147" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12157" href="CantorNormalForm.Base.html#12157" class="Bound">n</a><a id="12158" class="Symbol">)</a> <a id="12160" class="Symbol">=</a> <a id="12162" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12165" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12167" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12169" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12174" href="CantorNormalForm.Base.html#12157" class="Bound">n</a> <a id="12176" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12178" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12182" class="Symbol">(</a><a id="12183" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12187" class="Symbol">(</a><a id="12188" href="CantorNormalForm.Base.html#12211" class="Function">left-NtoC-is-𝟎</a> <a id="12203" href="CantorNormalForm.Base.html#12157" class="Bound">n</a><a id="12204" class="Symbol">))</a> <a id="12207" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>

 <a id="left-NtoC-is-𝟎"></a><a id="12211" href="CantorNormalForm.Base.html#12211" class="Function">left-NtoC-is-𝟎</a> <a id="12226" class="Symbol">:</a> <a id="12228" class="Symbol">∀</a> <a id="12230" href="CantorNormalForm.Base.html#12230" class="Bound">n</a> <a id="12232" class="Symbol">→</a> <a id="12234" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="12239" class="Symbol">(</a><a id="12240" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12245" href="CantorNormalForm.Base.html#12230" class="Bound">n</a><a id="12246" class="Symbol">)</a> <a id="12248" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12250" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
 <a id="12253" href="CantorNormalForm.Base.html#12211" class="Function">left-NtoC-is-𝟎</a>  <a id="12269" class="Number">0</a>      <a id="12276" class="Symbol">=</a> <a id="12278" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12284" href="CantorNormalForm.Base.html#12211" class="Function">left-NtoC-is-𝟎</a> <a id="12299" class="Symbol">(</a><a id="12300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12304" href="CantorNormalForm.Base.html#12304" class="Bound">n</a><a id="12305" class="Symbol">)</a> <a id="12307" class="Symbol">=</a> <a id="12309" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="left≡𝟎-is-nat"></a><a id="12315" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="12329" class="Symbol">:</a> <a id="12331" class="Symbol">∀</a> <a id="12333" href="CantorNormalForm.Base.html#12333" class="Bound">a</a> <a id="12335" class="Symbol">→</a> <a id="12337" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="12342" href="CantorNormalForm.Base.html#12333" class="Bound">a</a> <a id="12344" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12346" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12348" class="Symbol">→</a> <a id="12350" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12353" href="CantorNormalForm.Base.html#12353" class="Bound">n</a> <a id="12355" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12357" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12359" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12361" href="CantorNormalForm.Base.html#12333" class="Bound">a</a> <a id="12363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12365" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12370" href="CantorNormalForm.Base.html#12353" class="Bound">n</a>
<a id="12372" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="12386" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12388" href="CantorNormalForm.Base.html#12388" class="Bound">e</a> <a id="12390" class="Symbol">=</a> <a id="12392" class="Number">0</a> <a id="12394" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12396" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12401" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="12415" class="Symbol">(</a><a id="12416" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12419" href="CantorNormalForm.Base.html#12419" class="Bound">a</a> <a id="12421" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12423" href="CantorNormalForm.Base.html#12423" class="Bound">b</a> <a id="12425" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12427" href="CantorNormalForm.Base.html#12427" class="Bound">r</a> <a id="12429" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12430" class="Symbol">)</a> <a id="12432" href="CantorNormalForm.Base.html#12432" class="Bound">a≡𝟎</a> <a id="12436" class="Symbol">=</a> <a id="12438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12442" href="CantorNormalForm.Base.html#12579" class="Function">n</a> <a id="12444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12446" href="CantorNormalForm.Base.html#12600" class="Function">claim</a>
 <a id="12453" class="Keyword">where</a>
  <a id="12461" href="CantorNormalForm.Base.html#12461" class="Function">lb≡𝟎</a> <a id="12466" class="Symbol">:</a> <a id="12468" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="12473" href="CantorNormalForm.Base.html#12423" class="Bound">b</a> <a id="12475" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12477" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
  <a id="12481" href="CantorNormalForm.Base.html#12461" class="Function">lb≡𝟎</a> <a id="12486" class="Symbol">=</a> <a id="12488" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="12494" class="Symbol">(</a><a id="12495" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12501" class="Symbol">(</a><a id="12502" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="12507" href="CantorNormalForm.Base.html#12423" class="Bound">b</a> <a id="12509" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤_</a><a id="12511" class="Symbol">)</a> <a id="12513" href="CantorNormalForm.Base.html#12432" class="Bound">a≡𝟎</a> <a id="12517" href="CantorNormalForm.Base.html#12427" class="Bound">r</a><a id="12518" class="Symbol">)</a>
  <a id="12522" href="CantorNormalForm.Base.html#12522" class="Function">IH</a> <a id="12525" class="Symbol">:</a> <a id="12527" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12530" href="CantorNormalForm.Base.html#12530" class="Bound">n</a> <a id="12532" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12534" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12536" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12538" href="CantorNormalForm.Base.html#12423" class="Bound">b</a> <a id="12540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12542" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12547" href="CantorNormalForm.Base.html#12530" class="Bound">n</a>
  <a id="12551" href="CantorNormalForm.Base.html#12522" class="Function">IH</a> <a id="12554" class="Symbol">=</a> <a id="12556" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="12570" href="CantorNormalForm.Base.html#12423" class="Bound">b</a> <a id="12572" href="CantorNormalForm.Base.html#12461" class="Function">lb≡𝟎</a>
  <a id="12579" href="CantorNormalForm.Base.html#12579" class="Function">n</a> <a id="12581" class="Symbol">:</a> <a id="12583" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="12587" href="CantorNormalForm.Base.html#12579" class="Function">n</a> <a id="12589" class="Symbol">=</a> <a id="12591" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12595" href="CantorNormalForm.Base.html#12522" class="Function">IH</a>
  <a id="12600" href="CantorNormalForm.Base.html#12600" class="Function">claim</a> <a id="12606" class="Symbol">:</a> <a id="12608" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12611" href="CantorNormalForm.Base.html#12419" class="Bound">a</a> <a id="12613" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12615" href="CantorNormalForm.Base.html#12423" class="Bound">b</a> <a id="12617" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12619" href="CantorNormalForm.Base.html#12427" class="Bound">r</a> <a id="12621" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="12623" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12625" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12630" class="Symbol">(</a><a id="12631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12635" href="CantorNormalForm.Base.html#12579" class="Function">n</a><a id="12636" class="Symbol">)</a>
  <a id="12640" href="CantorNormalForm.Base.html#12600" class="Function">claim</a> <a id="12646" class="Symbol">=</a> <a id="12648" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="12653" href="CantorNormalForm.Base.html#12432" class="Bound">a≡𝟎</a> <a id="12657" class="Symbol">(</a><a id="12658" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12662" href="CantorNormalForm.Base.html#12522" class="Function">IH</a><a id="12664" class="Symbol">)</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Classifiability.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Classifiability</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Classifiability of Cantor Normal Forms</a>
<a id="144" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical</a> <a id="267" class="Pragma">--erasure</a> <a id="277" class="Pragma">--guardedness</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">module</a> <a id="310" href="CantorNormalForm.Classifiability.html" class="Module">CantorNormalForm.Classifiability</a> <a id="343" class="Keyword">where</a>

<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="483" class="Keyword">renaming</a> <a id="492" class="Symbol">(</a><a id="493" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="497" class="Symbol">to</a> <a id="500" class="Function">⊥-rec</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="536" class="Symbol">as</a> <a id="539" class="Module">N</a>
  <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="552" class="Symbol">;</a> <a id="554" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="559" class="Symbol">;</a> <a id="561" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="564" class="Symbol">)</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="601" class="Symbol">as</a> <a id="604" class="Module">N</a> <a id="606" class="Keyword">using</a> <a id="612" class="Symbol">()</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="661" class="Symbol">)</a>

<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="CantorNormalForm.Multiplication.html" class="Module">CantorNormalForm.Multiplication</a>
<a id="780" class="Keyword">open</a> <a id="785" class="Keyword">import</a> <a id="792" href="CantorNormalForm.Wellfoundedness.html" class="Module">CantorNormalForm.Wellfoundedness</a>
<a id="825" class="Keyword">open</a> <a id="830" class="Keyword">import</a> <a id="837" href="Abstract.ZerSucLim.html" class="Module">Abstract.ZerSucLim</a> <a id="856" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="860" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤_</a> <a id="864" class="Keyword">public</a>

<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="895" class="Keyword">open</a> <a id="900" href="Abstract.ZerSucLim.html#5895" class="Module">Properties</a>
 <a id="912" href="CantorNormalForm.Base.html#7611" class="Function">Cnf-is-set</a>
 <a id="924" class="Symbol">(λ</a> <a id="927" href="CantorNormalForm.Classifiability.html#927" class="Bound">_</a> <a id="929" href="CantorNormalForm.Classifiability.html#929" class="Bound">_</a> <a id="931" class="Symbol">→</a> <a id="933" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a><a id="942" class="Symbol">)</a>
 <a id="945" class="Symbol">(λ</a> <a id="948" href="CantorNormalForm.Classifiability.html#948" class="Bound">_</a> <a id="950" href="CantorNormalForm.Classifiability.html#950" class="Bound">_</a> <a id="952" class="Symbol">→</a> <a id="954" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a><a id="963" class="Symbol">)</a>
 <a id="966" class="Symbol">(λ</a> <a id="969" href="CantorNormalForm.Classifiability.html#969" class="Bound">_</a> <a id="971" class="Symbol">→</a> <a id="973" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a><a id="981" class="Symbol">)</a>
 <a id="984" class="Symbol">(λ</a> <a id="987" href="CantorNormalForm.Classifiability.html#987" class="Bound">_</a> <a id="989" class="Symbol">→</a> <a id="991" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a><a id="997" class="Symbol">)</a>
 <a id="1000" class="Symbol">(λ</a> <a id="1003" href="CantorNormalForm.Classifiability.html#1003" class="Bound">_</a> <a id="1005" href="CantorNormalForm.Classifiability.html#1005" class="Bound">_</a> <a id="1007" href="CantorNormalForm.Classifiability.html#1007" class="Bound">_</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a><a id="1018" class="Symbol">)</a>
 <a id="1021" class="Symbol">(λ</a> <a id="1024" href="CantorNormalForm.Classifiability.html#1024" class="Bound">_</a> <a id="1026" href="CantorNormalForm.Classifiability.html#1026" class="Bound">_</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a><a id="1039" class="Symbol">)</a>
 <a id="1042" href="CantorNormalForm.Base.html#5100" class="Function">&lt;-in-≤</a>
 <a id="1050" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a>
 <a id="1060" class="Keyword">public</a>


<a id="1069" class="Comment">{- Zero -}</a>

<a id="𝟎-is-zero"></a><a id="1081" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1101" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1103" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a> <a id="1113" class="Symbol">_</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>

<a id="Cnf-has-zero"></a><a id="1121" href="CantorNormalForm.Classifiability.html#1121" class="Function">Cnf-has-zero</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Abstract.ZerSucLim.html#2068" class="Function">has-zero</a>
<a id="1145" href="CantorNormalForm.Classifiability.html#1121" class="Function">Cnf-has-zero</a> <a id="1158" class="Symbol">=</a> <a id="1160" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1164" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a>

<a id="is-zero→≡𝟎"></a><a id="1175" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="1186" class="Symbol">:</a> <a id="1188" class="Symbol">{</a><a id="1189" href="CantorNormalForm.Classifiability.html#1189" class="Bound">a</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1208" href="CantorNormalForm.Classifiability.html#1189" class="Bound">a</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="CantorNormalForm.Classifiability.html#1189" class="Bound">a</a> <a id="1214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1216" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1218" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="1229" class="Symbol">{</a><a id="1230" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1231" class="Symbol">}</a> <a id="1233" class="Symbol">_</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1242" href="CantorNormalForm.Classifiability.html#1175" class="Function">is-zero→≡𝟎</a> <a id="1253" class="Symbol">{</a><a id="1254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1257" href="CantorNormalForm.Classifiability.html#1257" class="Bound">a</a> <a id="1259" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1261" href="CantorNormalForm.Classifiability.html#1261" class="Bound">b</a> <a id="1263" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1265" href="CantorNormalForm.Classifiability.html#1265" class="Bound">r</a> <a id="1267" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1268" class="Symbol">}</a> <a id="1270" href="CantorNormalForm.Classifiability.html#1270" class="Bound">h</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="1280" class="Symbol">(</a><a id="1281" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="1286" class="Symbol">(</a><a id="1287" href="CantorNormalForm.Classifiability.html#1270" class="Bound">h</a> <a id="1289" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1290" class="Symbol">))</a>

<a id="ω^-is-not-zero"></a><a id="1294" href="CantorNormalForm.Classifiability.html#1294" class="Function">ω^-is-not-zero</a> <a id="1309" class="Symbol">:</a> <a id="1311" class="Symbol">∀</a> <a id="1313" class="Symbol">{</a><a id="1314" href="CantorNormalForm.Classifiability.html#1314" class="Bound">a</a> <a id="1316" href="CantorNormalForm.Classifiability.html#1316" class="Bound">b</a> <a id="1318" href="CantorNormalForm.Classifiability.html#1318" class="Bound">r</a><a id="1319" class="Symbol">}</a> <a id="1321" class="Symbol">→</a> <a id="1323" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1334" class="Symbol">(</a><a id="1335" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1338" href="CantorNormalForm.Classifiability.html#1314" class="Bound">a</a> <a id="1340" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1342" href="CantorNormalForm.Classifiability.html#1316" class="Bound">b</a> <a id="1344" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1346" href="CantorNormalForm.Classifiability.html#1318" class="Bound">r</a> <a id="1348" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1349" class="Symbol">))</a>
<a id="1352" href="CantorNormalForm.Classifiability.html#1294" class="Function">ω^-is-not-zero</a> <a id="1367" href="CantorNormalForm.Classifiability.html#1367" class="Bound">p</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="1376" class="Symbol">(</a><a id="1377" href="CantorNormalForm.Classifiability.html#1367" class="Bound">p</a> <a id="1379" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1380" class="Symbol">)</a>

<a id="not-zero-is-&gt;𝟎"></a><a id="1383" href="CantorNormalForm.Classifiability.html#1383" class="Function">not-zero-is-&gt;𝟎</a> <a id="1398" class="Symbol">:</a> <a id="1400" class="Symbol">∀</a> <a id="1402" class="Symbol">{</a><a id="1403" href="CantorNormalForm.Classifiability.html#1403" class="Bound">a</a><a id="1404" class="Symbol">}</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1410" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="1418" href="CantorNormalForm.Classifiability.html#1403" class="Bound">a</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="CantorNormalForm.Classifiability.html#1403" class="Bound">a</a> <a id="1424" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="1426" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1428" href="CantorNormalForm.Classifiability.html#1383" class="Function">not-zero-is-&gt;𝟎</a> <a id="1443" class="Symbol">{</a><a id="1444" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1445" class="Symbol">}</a> <a id="1447" href="CantorNormalForm.Classifiability.html#1447" class="Bound">f</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="1457" class="Symbol">(</a><a id="1458" href="CantorNormalForm.Classifiability.html#1447" class="Bound">f</a> <a id="1460" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a><a id="1469" class="Symbol">)</a>
<a id="1471" href="CantorNormalForm.Classifiability.html#1383" class="Function">not-zero-is-&gt;𝟎</a> <a id="1486" class="Symbol">{</a><a id="1487" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1490" class="Symbol">_</a> <a id="1492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1494" class="Symbol">_</a> <a id="1496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1498" class="Symbol">_</a> <a id="1500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1501" class="Symbol">}</a> <a id="1503" href="CantorNormalForm.Classifiability.html#1503" class="Bound">f</a> <a id="1505" class="Symbol">=</a> <a id="1507" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>


<a id="1512" class="Comment">{- Successor -}</a>

<a id="+𝟏-calc-strong-suc"></a><a id="1529" href="CantorNormalForm.Classifiability.html#1529" class="Function">+𝟏-calc-strong-suc</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">(</a><a id="1551" href="CantorNormalForm.Classifiability.html#1551" class="Bound">a</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">→</a> <a id="1562" class="Symbol">(</a><a id="1563" href="CantorNormalForm.Classifiability.html#1551" class="Bound">a</a> <a id="1565" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1567" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="1568" class="Symbol">)</a> <a id="1570" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="1587" href="CantorNormalForm.Classifiability.html#1551" class="Bound">a</a>
<a id="1589" href="CantorNormalForm.Classifiability.html#1529" class="Function">+𝟏-calc-strong-suc</a> <a id="1608" href="CantorNormalForm.Classifiability.html#1608" class="Bound">a</a> <a id="1610" class="Symbol">=</a> <a id="1612" class="Symbol">(</a><a id="1613" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a> <a id="1617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1619" class="Symbol">λ</a> <a id="1621" href="CantorNormalForm.Classifiability.html#1621" class="Bound">_</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="CantorNormalForm.Addition.html#9482" class="Function">&lt;→+𝟏≤</a><a id="1630" class="Symbol">)</a> <a id="1632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1634" class="Symbol">(λ</a> <a id="1637" href="CantorNormalForm.Classifiability.html#1637" class="Bound">_</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="CantorNormalForm.Addition.html#9748" class="Function">&lt;+𝟏→≤</a><a id="1646" class="Symbol">)</a>

<a id="succ"></a><a id="1649" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="1654" class="Symbol">:</a> <a id="1656" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="1666" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="1676" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>

<a id="succ-calc-strong-suc"></a><a id="1679" href="CantorNormalForm.Classifiability.html#1679" class="Function">succ-calc-strong-suc</a> <a id="1700" class="Symbol">:</a> <a id="1702" class="Symbol">(</a><a id="1703" href="CantorNormalForm.Classifiability.html#1703" class="Bound">a</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1710" class="Symbol">)</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="1719" href="CantorNormalForm.Classifiability.html#1703" class="Bound">a</a> <a id="1721" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="1738" href="CantorNormalForm.Classifiability.html#1703" class="Bound">a</a>
<a id="1740" href="CantorNormalForm.Classifiability.html#1679" class="Function">succ-calc-strong-suc</a> <a id="1761" class="Symbol">=</a> <a id="1763" href="CantorNormalForm.Classifiability.html#1529" class="Function">+𝟏-calc-strong-suc</a>

<a id="Cnf-has-strong-suc"></a><a id="1783" href="CantorNormalForm.Classifiability.html#1783" class="Function">Cnf-has-strong-suc</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="Abstract.ZerSucLim.html#2843" class="Function">has-strong-suc</a>
<a id="1819" href="CantorNormalForm.Classifiability.html#1783" class="Function">Cnf-has-strong-suc</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="1845" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1847" href="CantorNormalForm.Classifiability.html#1679" class="Function">succ-calc-strong-suc</a>

<a id="succ-is-&lt;-monotone"></a><a id="1869" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Abstract.ZerSucLim.html#1482" class="Function">is-&lt;-monotone</a> <a id="1904" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a>
<a id="1909" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="1928" class="Symbol">{</a><a id="1929" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1930" class="Symbol">}</a> <a id="1932" class="Symbol">{</a><a id="1933" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1936" href="CantorNormalForm.Classifiability.html#1936" class="Bound">c</a> <a id="1938" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1940" href="CantorNormalForm.Classifiability.html#1940" class="Bound">d</a> <a id="1942" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1944" class="Symbol">_</a> <a id="1946" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1947" class="Symbol">}</a> <a id="1949" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1952" class="Keyword">with</a> <a id="1957" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1963" href="CantorNormalForm.Classifiability.html#1936" class="Bound">c</a> <a id="1965" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1967" class="Symbol">...</a> <a id="1971" class="Symbol">|</a> <a id="1973" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1977" class="Symbol">(</a><a id="1978" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1982" href="CantorNormalForm.Classifiability.html#1982" class="Bound">𝟎&lt;c</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">=</a> <a id="1989" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1992" href="CantorNormalForm.Classifiability.html#1982" class="Bound">𝟎&lt;c</a>
<a id="1996" class="Symbol">...</a> <a id="2000" class="Symbol">|</a> <a id="2002" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2011" href="CantorNormalForm.Classifiability.html#2011" class="Bound">c≡𝟎</a><a id="2014" class="Symbol">)</a> <a id="2016" class="Symbol">=</a> <a id="2018" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2026" href="CantorNormalForm.Classifiability.html#2011" class="Bound">c≡𝟎</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">(</a><a id="2032" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="2041" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="2044" class="Symbol">(</a><a id="2045" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="2049" class="Bound">d</a> <a id="2051" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="2053" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="2055" class="Symbol">))</a>
<a id="2058" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="2077" class="Symbol">{</a><a id="2078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2081" href="CantorNormalForm.Classifiability.html#2081" class="Bound">a</a> <a id="2083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2085" href="CantorNormalForm.Classifiability.html#2085" class="Bound">b</a> <a id="2087" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2089" class="Symbol">_</a> <a id="2091" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2092" class="Symbol">}</a> <a id="2094" class="Symbol">{</a><a id="2095" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2098" href="CantorNormalForm.Classifiability.html#2098" class="Bound">c</a> <a id="2100" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2102" href="CantorNormalForm.Classifiability.html#2102" class="Bound">d</a> <a id="2104" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2106" class="Symbol">_</a> <a id="2108" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2109" class="Symbol">}</a> <a id="2111" class="Symbol">(</a><a id="2112" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2115" href="CantorNormalForm.Classifiability.html#2115" class="Bound">a&lt;c</a><a id="2118" class="Symbol">)</a> <a id="2120" class="Keyword">with</a> <a id="2125" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2131" href="CantorNormalForm.Classifiability.html#2081" class="Bound">a</a> <a id="2133" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2135" class="Keyword">with</a> <a id="2140" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2146" href="CantorNormalForm.Classifiability.html#2098" class="Bound">c</a> <a id="2148" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2150" class="Symbol">...</a> <a id="2154" class="Symbol">|</a> <a id="2156" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2160" class="Symbol">_</a> <a id="2162" class="Symbol">|</a> <a id="2164" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2168" class="Symbol">_</a> <a id="2170" class="Symbol">=</a> <a id="2172" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2175" class="Bound">a&lt;c</a>
<a id="2179" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="2198" class="Symbol">{</a><a id="2199" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2202" href="CantorNormalForm.Classifiability.html#2202" class="Bound">a</a> <a id="2204" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2206" href="CantorNormalForm.Classifiability.html#2206" class="Bound">b</a> <a id="2208" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2210" class="Symbol">_</a> <a id="2212" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2213" class="Symbol">}</a> <a id="2215" class="Symbol">{</a><a id="2216" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2219" href="CantorNormalForm.Classifiability.html#2219" class="Bound">c</a> <a id="2221" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2223" href="CantorNormalForm.Classifiability.html#2223" class="Bound">d</a> <a id="2225" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2227" class="Symbol">_</a> <a id="2229" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2230" class="Symbol">}</a> <a id="2232" class="Symbol">(</a><a id="2233" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2236" href="CantorNormalForm.Classifiability.html#2236" class="Bound">a≡c</a> <a id="2240" href="CantorNormalForm.Classifiability.html#2240" class="Bound">b&lt;d</a><a id="2243" class="Symbol">)</a> <a id="2245" class="Keyword">with</a> <a id="2250" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2256" href="CantorNormalForm.Classifiability.html#2202" class="Bound">a</a> <a id="2258" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2260" class="Keyword">with</a> <a id="2265" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2271" href="CantorNormalForm.Classifiability.html#2219" class="Bound">c</a> <a id="2273" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2275" class="Symbol">...</a> <a id="2279" class="Symbol">|</a> <a id="2281" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2285" class="Symbol">_</a> <a id="2287" class="Symbol">|</a> <a id="2289" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2293" class="Symbol">_</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2300" class="Bound">a≡c</a> <a id="2304" class="Symbol">(</a><a id="2305" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="2324" class="Bound">b&lt;d</a><a id="2327" class="Symbol">)</a>

<a id="succ-is-≤-monotone"></a><a id="2330" href="CantorNormalForm.Classifiability.html#2330" class="Function">succ-is-≤-monotone</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Abstract.ZerSucLim.html#1568" class="Function">is-≤-monotone</a> <a id="2365" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a>
<a id="2370" href="CantorNormalForm.Classifiability.html#2330" class="Function">succ-is-≤-monotone</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2394" href="CantorNormalForm.Classifiability.html#2394" class="Bound">a&lt;b</a><a id="2397" class="Symbol">)</a> <a id="2399" class="Symbol">=</a> <a id="2401" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2405" class="Symbol">(</a><a id="2406" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="2425" href="CantorNormalForm.Classifiability.html#2394" class="Bound">a&lt;b</a><a id="2428" class="Symbol">)</a>
<a id="2430" href="CantorNormalForm.Classifiability.html#2330" class="Function">succ-is-≤-monotone</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2454" href="CantorNormalForm.Classifiability.html#2454" class="Bound">a≡b</a><a id="2457" class="Symbol">)</a> <a id="2459" class="Symbol">=</a> <a id="2461" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2471" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="2476" href="CantorNormalForm.Classifiability.html#2454" class="Bound">a≡b</a><a id="2479" class="Symbol">)</a>

<a id="+𝟏-calc-suc"></a><a id="2482" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="2494" class="Symbol">:</a> <a id="2496" class="Symbol">(</a><a id="2497" href="CantorNormalForm.Classifiability.html#2497" class="Bound">a</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">→</a> <a id="2508" class="Symbol">(</a><a id="2509" href="CantorNormalForm.Classifiability.html#2497" class="Bound">a</a> <a id="2511" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2513" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2514" class="Symbol">)</a> <a id="2516" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2526" href="CantorNormalForm.Classifiability.html#2497" class="Bound">a</a>
<a id="2528" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="2540" href="CantorNormalForm.Classifiability.html#2540" class="Bound">a</a> <a id="2542" class="Symbol">=</a> <a id="2544" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2548" class="Symbol">(</a><a id="2549" href="CantorNormalForm.Classifiability.html#1529" class="Function">+𝟏-calc-strong-suc</a> <a id="2568" href="CantorNormalForm.Classifiability.html#2540" class="Bound">a</a><a id="2569" class="Symbol">)</a>

<a id="suc→+𝟏"></a><a id="2572" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="2579" class="Symbol">:</a> <a id="2581" class="Symbol">∀</a> <a id="2583" class="Symbol">{</a><a id="2584" href="CantorNormalForm.Classifiability.html#2584" class="Bound">a</a> <a id="2586" href="CantorNormalForm.Classifiability.html#2586" class="Bound">b</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="CantorNormalForm.Classifiability.html#2584" class="Bound">a</a> <a id="2593" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2603" href="CantorNormalForm.Classifiability.html#2586" class="Bound">b</a> <a id="2605" class="Symbol">→</a> <a id="2607" href="CantorNormalForm.Classifiability.html#2586" class="Bound">b</a> <a id="2609" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2611" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="2613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2615" href="CantorNormalForm.Classifiability.html#2584" class="Bound">a</a>
<a id="2617" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="2624" class="Symbol">{</a><a id="2625" href="CantorNormalForm.Classifiability.html#2625" class="Bound">a</a><a id="2626" class="Symbol">}</a> <a id="2628" class="Symbol">{</a><a id="2629" href="CantorNormalForm.Classifiability.html#2629" class="Bound">b</a><a id="2630" class="Symbol">}</a> <a id="2632" href="CantorNormalForm.Classifiability.html#2632" class="Bound">u</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2641" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Abstract.ZerSucLim.html#6928" class="Function">suc-unique</a> <a id="2657" href="CantorNormalForm.Classifiability.html#2629" class="Bound">b</a> <a id="2659" class="Symbol">(</a><a id="2660" href="CantorNormalForm.Classifiability.html#2629" class="Bound">b</a> <a id="2662" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2664" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="2666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2668" href="CantorNormalForm.Classifiability.html#2482" class="Function">+𝟏-calc-suc</a> <a id="2680" href="CantorNormalForm.Classifiability.html#2629" class="Bound">b</a><a id="2681" class="Symbol">)</a> <a id="2683" class="Symbol">(</a><a id="2684" href="CantorNormalForm.Classifiability.html#2625" class="Bound">a</a> <a id="2686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2688" href="CantorNormalForm.Classifiability.html#2632" class="Bound">u</a><a id="2689" class="Symbol">))</a>

<a id="is-suc→is-strong-suc"></a><a id="2693" href="CantorNormalForm.Classifiability.html#2693" class="Function">is-suc→is-strong-suc</a> <a id="2714" class="Symbol">:</a> <a id="2716" class="Symbol">∀</a> <a id="2718" class="Symbol">{</a><a id="2719" href="CantorNormalForm.Classifiability.html#2719" class="Bound">a</a> <a id="2721" href="CantorNormalForm.Classifiability.html#2721" class="Bound">b</a><a id="2722" class="Symbol">}</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="CantorNormalForm.Classifiability.html#2719" class="Bound">a</a> <a id="2728" href="Abstract.ZerSucLim.html#2119" class="Function Operator">is-suc-of</a> <a id="2738" href="CantorNormalForm.Classifiability.html#2721" class="Bound">b</a> <a id="2740" class="Symbol">→</a> <a id="2742" href="CantorNormalForm.Classifiability.html#2719" class="Bound">a</a> <a id="2744" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="2761" href="CantorNormalForm.Classifiability.html#2721" class="Bound">b</a>
<a id="2763" href="CantorNormalForm.Classifiability.html#2693" class="Function">is-suc→is-strong-suc</a> <a id="2784" class="Symbol">{</a><a id="2785" href="CantorNormalForm.Classifiability.html#2785" class="Bound">a</a><a id="2786" class="Symbol">}</a> <a id="2788" class="Symbol">{</a><a id="2789" href="CantorNormalForm.Classifiability.html#2789" class="Bound">b</a><a id="2790" class="Symbol">}</a> <a id="2792" href="CantorNormalForm.Classifiability.html#2792" class="Bound">u</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Abstract.ZerSucLim.html#2574" class="Function Operator">_is-strong-suc-of</a> <a id="2821" href="CantorNormalForm.Classifiability.html#2789" class="Bound">b</a><a id="2822" class="Symbol">)</a> <a id="2824" class="Symbol">(</a><a id="2825" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="2832" href="CantorNormalForm.Classifiability.html#2792" class="Bound">u</a><a id="2833" class="Symbol">)</a> <a id="2835" class="Symbol">(</a><a id="2836" href="CantorNormalForm.Classifiability.html#1529" class="Function">+𝟏-calc-strong-suc</a> <a id="2855" href="CantorNormalForm.Classifiability.html#2789" class="Bound">b</a><a id="2856" class="Symbol">)</a>

<a id="ω^𝟎+-is-strong-suc"></a><a id="2859" href="CantorNormalForm.Classifiability.html#2859" class="Function">ω^𝟎+-is-strong-suc</a> <a id="2878" class="Symbol">:</a> <a id="2880" class="Symbol">(</a><a id="2881" href="CantorNormalForm.Classifiability.html#2881" class="Bound">a</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Symbol">(</a><a id="2891" href="CantorNormalForm.Classifiability.html#2891" class="Bound">r</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2897" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="2899" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2904" href="CantorNormalForm.Classifiability.html#2881" class="Bound">a</a><a id="2905" class="Symbol">)</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="2923" class="Symbol">(</a><a id="2924" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2927" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2929" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2931" href="CantorNormalForm.Classifiability.html#2881" class="Bound">a</a> <a id="2933" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2935" href="CantorNormalForm.Classifiability.html#2891" class="Bound">r</a> <a id="2937" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2938" class="Symbol">)</a>
<a id="2940" href="CantorNormalForm.Classifiability.html#2859" class="Function">ω^𝟎+-is-strong-suc</a> <a id="2959" href="CantorNormalForm.Classifiability.html#2959" class="Bound">a</a> <a id="2961" href="CantorNormalForm.Classifiability.html#2961" class="Bound">r</a> <a id="2963" class="Symbol">=</a> <a id="2965" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2971" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="2985" class="Symbol">(</a><a id="2986" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="2997" href="CantorNormalForm.Classifiability.html#2959" class="Bound">a</a> <a id="2999" href="CantorNormalForm.Classifiability.html#2961" class="Bound">r</a><a id="3000" class="Symbol">)</a> <a id="3002" class="Symbol">(</a><a id="3003" href="CantorNormalForm.Classifiability.html#2959" class="Bound">a</a> <a id="3005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3007" href="CantorNormalForm.Classifiability.html#1529" class="Function">+𝟏-calc-strong-suc</a> <a id="3026" href="CantorNormalForm.Classifiability.html#2959" class="Bound">a</a><a id="3027" class="Symbol">)</a>

<a id="right-is-strong-suc₀"></a><a id="3030" href="CantorNormalForm.Classifiability.html#3030" class="Function">right-is-strong-suc₀</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">∀</a> <a id="3055" class="Symbol">{</a><a id="3056" href="CantorNormalForm.Classifiability.html#3056" class="Bound">x</a><a id="3057" class="Symbol">}</a> <a id="3059" class="Symbol">→</a> <a id="3061" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="3075" class="Symbol">(</a><a id="3076" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="3082" href="CantorNormalForm.Classifiability.html#3056" class="Bound">x</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="3101" href="CantorNormalForm.Classifiability.html#3056" class="Bound">x</a>
<a id="3103" href="CantorNormalForm.Classifiability.html#3030" class="Function">right-is-strong-suc₀</a> <a id="3124" class="Symbol">{</a><a id="3125" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="3126" class="Symbol">}</a> <a id="3128" class="Symbol">()</a>
<a id="3131" href="CantorNormalForm.Classifiability.html#3030" class="Function">right-is-strong-suc₀</a> <a id="3152" class="Symbol">{</a><a id="3153" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3156" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3158" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3160" href="CantorNormalForm.Classifiability.html#3160" class="Bound">b</a> <a id="3162" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3164" href="CantorNormalForm.Classifiability.html#3164" class="Bound">r</a> <a id="3166" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3167" class="Symbol">}</a> <a id="3169" class="Symbol">(</a><a id="3170" href="CantorNormalForm.Classifiability.html#3170" class="Bound">c</a> <a id="3172" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3174" class="Symbol">(</a><a id="3175" href="CantorNormalForm.Classifiability.html#3175" class="Bound">c&lt;b</a> <a id="3179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3181" href="CantorNormalForm.Classifiability.html#3181" class="Bound">p</a><a id="3182" class="Symbol">)</a> <a id="3184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3186" href="CantorNormalForm.Classifiability.html#3186" class="Bound">q</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">=</a> <a id="3191" class="Symbol">(</a><a id="3192" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3195" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3197" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3199" href="CantorNormalForm.Classifiability.html#3170" class="Bound">c</a> <a id="3201" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3203" href="CantorNormalForm.Classifiability.html#3233" class="Function">s</a> <a id="3205" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3206" class="Symbol">)</a> <a id="3208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3210" class="Symbol">(</a><a id="3211" href="CantorNormalForm.Classifiability.html#3293" class="Function">t</a> <a id="3213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3215" href="CantorNormalForm.Classifiability.html#3349" class="Function">p&#39;</a><a id="3217" class="Symbol">)</a> <a id="3219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3221" href="CantorNormalForm.Classifiability.html#3502" class="Function">q&#39;</a>
 <a id="3225" class="Keyword">where</a>
  <a id="3233" href="CantorNormalForm.Classifiability.html#3233" class="Function">s</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3242" href="CantorNormalForm.Classifiability.html#3170" class="Bound">c</a> <a id="3244" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3246" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a>
  <a id="3250" href="CantorNormalForm.Classifiability.html#3233" class="Function">s</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="3262" class="Symbol">(</a><a id="3263" href="CantorNormalForm.Base.html#2806" class="Function">left-is-&lt;-≤-monotone</a> <a id="3284" href="CantorNormalForm.Classifiability.html#3175" class="Bound">c&lt;b</a><a id="3287" class="Symbol">)</a> <a id="3289" href="CantorNormalForm.Classifiability.html#3164" class="Bound">r</a>
  <a id="3293" href="CantorNormalForm.Classifiability.html#3293" class="Function">t</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3300" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3302" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3304" href="CantorNormalForm.Classifiability.html#3170" class="Bound">c</a> <a id="3306" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3308" href="CantorNormalForm.Classifiability.html#3233" class="Function">s</a> <a id="3310" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3312" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3314" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3317" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3319" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3321" href="CantorNormalForm.Classifiability.html#3160" class="Bound">b</a> <a id="3323" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3325" href="CantorNormalForm.Classifiability.html#3164" class="Bound">r</a> <a id="3327" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="3331" href="CantorNormalForm.Classifiability.html#3293" class="Function">t</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3338" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3343" href="CantorNormalForm.Classifiability.html#3175" class="Bound">c&lt;b</a>
  <a id="3349" href="CantorNormalForm.Classifiability.html#3349" class="Function">p&#39;</a> <a id="3352" class="Symbol">:</a> <a id="3354" class="Symbol">∀</a> <a id="3356" href="CantorNormalForm.Classifiability.html#3356" class="Bound">x</a> <a id="3358" class="Symbol">→</a> <a id="3360" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3363" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3365" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3367" href="CantorNormalForm.Classifiability.html#3170" class="Bound">c</a> <a id="3369" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3371" href="CantorNormalForm.Classifiability.html#3233" class="Function">s</a> <a id="3373" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3375" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3377" href="CantorNormalForm.Classifiability.html#3356" class="Bound">x</a> <a id="3379" class="Symbol">→</a> <a id="3381" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3384" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3386" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3388" href="CantorNormalForm.Classifiability.html#3160" class="Bound">b</a> <a id="3390" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3392" href="CantorNormalForm.Classifiability.html#3164" class="Bound">r</a> <a id="3394" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3396" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3398" href="CantorNormalForm.Classifiability.html#3356" class="Bound">x</a>
  <a id="3402" href="CantorNormalForm.Classifiability.html#3349" class="Function">p&#39;</a> <a id="3405" class="Symbol">(</a><a id="3406" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3409" href="CantorNormalForm.Classifiability.html#3409" class="Bound">d</a> <a id="3411" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3413" href="CantorNormalForm.Classifiability.html#3413" class="Bound">e</a> <a id="3415" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3417" href="CantorNormalForm.Classifiability.html#3417" class="Bound">u</a> <a id="3419" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3420" class="Symbol">)</a> <a id="3422" class="Symbol">(</a><a id="3423" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3426" href="CantorNormalForm.Classifiability.html#3426" class="Bound">a&lt;d</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3437" class="Symbol">(</a><a id="3438" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3441" href="CantorNormalForm.Classifiability.html#3426" class="Bound">a&lt;d</a><a id="3444" class="Symbol">)</a>
  <a id="3448" href="CantorNormalForm.Classifiability.html#3349" class="Function">p&#39;</a> <a id="3451" class="Symbol">(</a><a id="3452" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3455" href="CantorNormalForm.Classifiability.html#3455" class="Bound">d</a> <a id="3457" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3459" href="CantorNormalForm.Classifiability.html#3459" class="Bound">e</a> <a id="3461" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3463" href="CantorNormalForm.Classifiability.html#3463" class="Bound">u</a> <a id="3465" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3466" class="Symbol">)</a> <a id="3468" class="Symbol">(</a><a id="3469" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3472" href="CantorNormalForm.Classifiability.html#3472" class="Bound">a≡d</a> <a id="3476" href="CantorNormalForm.Classifiability.html#3476" class="Bound">c&lt;e</a><a id="3479" class="Symbol">)</a> <a id="3481" class="Symbol">=</a> <a id="3483" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="3486" href="CantorNormalForm.Classifiability.html#3472" class="Bound">a≡d</a> <a id="3490" class="Symbol">(</a><a id="3491" href="CantorNormalForm.Classifiability.html#3181" class="Bound">p</a> <a id="3493" href="CantorNormalForm.Classifiability.html#3459" class="Bound">e</a> <a id="3495" href="CantorNormalForm.Classifiability.html#3476" class="Bound">c&lt;e</a><a id="3498" class="Symbol">)</a>
  <a id="3502" href="CantorNormalForm.Classifiability.html#3502" class="Function">q&#39;</a> <a id="3505" class="Symbol">:</a> <a id="3507" class="Symbol">∀</a> <a id="3509" href="CantorNormalForm.Classifiability.html#3509" class="Bound">x</a> <a id="3511" class="Symbol">→</a> <a id="3513" href="CantorNormalForm.Classifiability.html#3509" class="Bound">x</a> <a id="3515" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3517" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3520" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3522" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3524" href="CantorNormalForm.Classifiability.html#3160" class="Bound">b</a> <a id="3526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3528" href="CantorNormalForm.Classifiability.html#3164" class="Bound">r</a> <a id="3530" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3532" class="Symbol">→</a> <a id="3534" href="CantorNormalForm.Classifiability.html#3509" class="Bound">x</a> <a id="3536" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3538" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3541" href="CantorNormalForm.Classifiability.html#3156" class="Bound">a</a> <a id="3543" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3545" href="CantorNormalForm.Classifiability.html#3170" class="Bound">c</a> <a id="3547" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3549" href="CantorNormalForm.Classifiability.html#3233" class="Function">s</a> <a id="3551" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="3555" href="CantorNormalForm.Classifiability.html#3502" class="Function">q&#39;</a> <a id="3558" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3560" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3569" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="3574" href="CantorNormalForm.Classifiability.html#3502" class="Function">q&#39;</a> <a id="3577" class="Symbol">(</a><a id="3578" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3581" href="CantorNormalForm.Classifiability.html#3581" class="Bound">d</a> <a id="3583" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3585" href="CantorNormalForm.Classifiability.html#3585" class="Bound">e</a> <a id="3587" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3589" href="CantorNormalForm.Classifiability.html#3589" class="Bound">u</a> <a id="3591" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">(</a><a id="3595" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3598" href="CantorNormalForm.Classifiability.html#3598" class="Bound">d&lt;a</a><a id="3601" class="Symbol">)</a> <a id="3603" class="Symbol">=</a> <a id="3605" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3609" class="Symbol">(</a><a id="3610" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3613" href="CantorNormalForm.Classifiability.html#3598" class="Bound">d&lt;a</a><a id="3616" class="Symbol">)</a>
  <a id="3620" href="CantorNormalForm.Classifiability.html#3502" class="Function">q&#39;</a> <a id="3623" class="Symbol">(</a><a id="3624" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3627" href="CantorNormalForm.Classifiability.html#3627" class="Bound">d</a> <a id="3629" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3631" href="CantorNormalForm.Classifiability.html#3631" class="Bound">e</a> <a id="3633" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3635" href="CantorNormalForm.Classifiability.html#3635" class="Bound">u</a> <a id="3637" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3638" class="Symbol">)</a> <a id="3640" class="Symbol">(</a><a id="3641" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3644" href="CantorNormalForm.Classifiability.html#3644" class="Bound">d≡a</a> <a id="3648" href="CantorNormalForm.Classifiability.html#3648" class="Bound">e&lt;b</a><a id="3651" class="Symbol">)</a> <a id="3653" class="Symbol">=</a> <a id="3655" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="3658" href="CantorNormalForm.Classifiability.html#3644" class="Bound">d≡a</a> <a id="3662" class="Symbol">(</a><a id="3663" href="CantorNormalForm.Classifiability.html#3186" class="Bound">q</a> <a id="3665" href="CantorNormalForm.Classifiability.html#3631" class="Bound">e</a> <a id="3667" href="CantorNormalForm.Classifiability.html#3648" class="Bound">e&lt;b</a><a id="3670" class="Symbol">)</a>

<a id="is-strong-suc-impossible"></a><a id="3673" href="CantorNormalForm.Classifiability.html#3673" class="Function">is-strong-suc-impossible</a> <a id="3698" class="Symbol">:</a> <a id="3700" class="Symbol">∀</a> <a id="3702" class="Symbol">{</a><a id="3703" href="CantorNormalForm.Classifiability.html#3703" class="Bound">a</a> <a id="3705" href="CantorNormalForm.Classifiability.html#3705" class="Bound">b</a> <a id="3707" href="CantorNormalForm.Classifiability.html#3707" class="Bound">c</a> <a id="3709" href="CantorNormalForm.Classifiability.html#3709" class="Bound">d</a> <a id="3711" href="CantorNormalForm.Classifiability.html#3711" class="Bound">r</a> <a id="3713" href="CantorNormalForm.Classifiability.html#3713" class="Bound">s</a><a id="3714" class="Symbol">}</a> <a id="3716" class="Symbol">→</a> <a id="3718" href="CantorNormalForm.Classifiability.html#3703" class="Bound">a</a> <a id="3720" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="3722" href="CantorNormalForm.Classifiability.html#3705" class="Bound">b</a> <a id="3724" class="Symbol">→</a>
    <a id="3730" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3732" class="Symbol">((</a><a id="3734" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3737" href="CantorNormalForm.Classifiability.html#3703" class="Bound">a</a> <a id="3739" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3741" href="CantorNormalForm.Classifiability.html#3707" class="Bound">c</a> <a id="3743" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3745" href="CantorNormalForm.Classifiability.html#3711" class="Bound">r</a> <a id="3747" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3748" class="Symbol">)</a> <a id="3750" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="3767" class="Symbol">(</a><a id="3768" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3771" href="CantorNormalForm.Classifiability.html#3705" class="Bound">b</a> <a id="3773" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3775" href="CantorNormalForm.Classifiability.html#3709" class="Bound">d</a> <a id="3777" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3779" href="CantorNormalForm.Classifiability.html#3713" class="Bound">s</a> <a id="3781" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3782" class="Symbol">))</a>
<a id="3785" href="CantorNormalForm.Classifiability.html#3673" class="Function">is-strong-suc-impossible</a> <a id="3810" class="Symbol">{</a><a id="3811" href="CantorNormalForm.Classifiability.html#3811" class="Bound">a</a><a id="3812" class="Symbol">}</a> <a id="3814" class="Symbol">{</a><a id="3815" href="CantorNormalForm.Classifiability.html#3815" class="Bound">b</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">{</a><a id="3819" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="3820" class="Symbol">}</a> <a id="3822" class="Symbol">{</a><a id="3823" href="CantorNormalForm.Classifiability.html#3823" class="Bound">d</a><a id="3824" class="Symbol">}</a> <a id="3826" class="Symbol">{</a><a id="3827" href="CantorNormalForm.Classifiability.html#3827" class="Bound">r</a><a id="3828" class="Symbol">}</a> <a id="3830" class="Symbol">{</a><a id="3831" href="CantorNormalForm.Classifiability.html#3831" class="Bound">s</a><a id="3832" class="Symbol">}</a> <a id="3834" href="CantorNormalForm.Classifiability.html#3834" class="Bound">a&gt;b</a> <a id="3838" class="Symbol">((</a><a id="3840" href="CantorNormalForm.Classifiability.html#3840" class="Bound">t</a> <a id="3842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3844" href="CantorNormalForm.Classifiability.html#3844" class="Bound">p</a><a id="3845" class="Symbol">)</a> <a id="3847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3849" href="CantorNormalForm.Classifiability.html#3849" class="Bound">q</a><a id="3850" class="Symbol">)</a> <a id="3852" class="Symbol">=</a> <a id="3854" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="3858" href="CantorNormalForm.Classifiability.html#3881" class="Function">claim₀</a> <a id="3865" href="CantorNormalForm.Classifiability.html#3994" class="Function">claim₁</a>
 <a id="3873" class="Keyword">where</a>
  <a id="3881" href="CantorNormalForm.Classifiability.html#3881" class="Function">claim₀</a> <a id="3888" class="Symbol">:</a> <a id="3890" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3893" href="CantorNormalForm.Classifiability.html#3811" class="Bound">a</a> <a id="3895" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3897" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3899" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3901" class="Symbol">_</a> <a id="3903" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="3905" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3907" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3910" href="CantorNormalForm.Classifiability.html#3815" class="Bound">b</a> <a id="3912" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3914" class="Symbol">(</a><a id="3915" href="CantorNormalForm.Classifiability.html#3823" class="Bound">d</a> <a id="3917" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3919" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3920" class="Symbol">)</a> <a id="3922" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3924" class="Symbol">_</a> <a id="3926" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="3930" href="CantorNormalForm.Classifiability.html#3881" class="Function">claim₀</a> <a id="3937" class="Symbol">=</a> <a id="3939" href="CantorNormalForm.Classifiability.html#3844" class="Bound">p</a> <a id="3941" class="Symbol">(</a><a id="3942" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3945" href="CantorNormalForm.Classifiability.html#3815" class="Bound">b</a> <a id="3947" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3949" class="Symbol">(</a><a id="3950" href="CantorNormalForm.Classifiability.html#3823" class="Bound">d</a> <a id="3952" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3954" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3955" class="Symbol">)</a> <a id="3957" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3959" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="3966" href="CantorNormalForm.Classifiability.html#3823" class="Bound">d</a> <a id="3968" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3970" href="CantorNormalForm.Classifiability.html#3831" class="Bound">s</a> <a id="3972" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="3975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3976" class="Symbol">)</a> <a id="3978" class="Symbol">(</a><a id="3979" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="3982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3987" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a><a id="3990" class="Symbol">)</a>
  <a id="3994" href="CantorNormalForm.Classifiability.html#3994" class="Function">claim₁</a> <a id="4001" class="Symbol">:</a> <a id="4003" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4006" href="CantorNormalForm.Classifiability.html#3811" class="Bound">a</a> <a id="4008" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4010" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4014" class="Symbol">_</a> <a id="4016" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4018" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4020" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4023" href="CantorNormalForm.Classifiability.html#3815" class="Bound">b</a> <a id="4025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4027" class="Symbol">(</a><a id="4028" href="CantorNormalForm.Classifiability.html#3823" class="Bound">d</a> <a id="4030" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4032" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="4033" class="Symbol">)</a> <a id="4035" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4037" class="Symbol">_</a> <a id="4039" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4043" href="CantorNormalForm.Classifiability.html#3994" class="Function">claim₁</a> <a id="4050" class="Symbol">=</a> <a id="4052" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4055" href="CantorNormalForm.Classifiability.html#3834" class="Bound">a&gt;b</a>
<a id="4059" href="CantorNormalForm.Classifiability.html#3673" class="Function">is-strong-suc-impossible</a> <a id="4084" class="Symbol">{</a><a id="4085" href="CantorNormalForm.Classifiability.html#4085" class="Bound">a</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">{</a><a id="4089" href="CantorNormalForm.Classifiability.html#4089" class="Bound">b</a><a id="4090" class="Symbol">}</a> <a id="4092" class="Symbol">{</a><a id="4093" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4096" class="Symbol">_</a> <a id="4098" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4100" class="Symbol">_</a> <a id="4102" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4104" class="Symbol">_</a> <a id="4106" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4107" class="Symbol">}</a> <a id="4109" class="Symbol">{</a><a id="4110" href="CantorNormalForm.Classifiability.html#4110" class="Bound">d</a><a id="4111" class="Symbol">}</a> <a id="4113" class="Symbol">{</a><a id="4114" href="CantorNormalForm.Classifiability.html#4114" class="Bound">r</a><a id="4115" class="Symbol">}</a> <a id="4117" class="Symbol">{</a><a id="4118" href="CantorNormalForm.Classifiability.html#4118" class="Bound">s</a><a id="4119" class="Symbol">}</a> <a id="4121" href="CantorNormalForm.Classifiability.html#4121" class="Bound">a&gt;b</a> <a id="4125" class="Symbol">((</a><a id="4127" href="CantorNormalForm.Classifiability.html#4127" class="Bound">t</a> <a id="4129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4131" href="CantorNormalForm.Classifiability.html#4131" class="Bound">p</a><a id="4132" class="Symbol">)</a> <a id="4134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4136" href="CantorNormalForm.Classifiability.html#4136" class="Bound">q</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Symbol">=</a> <a id="4141" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="4145" href="CantorNormalForm.Classifiability.html#4168" class="Function">claim₀</a> <a id="4152" href="CantorNormalForm.Classifiability.html#4245" class="Function">claim₁</a>
 <a id="4160" class="Keyword">where</a>
  <a id="4168" href="CantorNormalForm.Classifiability.html#4168" class="Function">claim₀</a> <a id="4175" class="Symbol">:</a> <a id="4177" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4180" href="CantorNormalForm.Classifiability.html#4085" class="Bound">a</a> <a id="4182" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4184" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4186" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4188" class="Symbol">_</a> <a id="4190" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4192" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4194" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4197" href="CantorNormalForm.Classifiability.html#4089" class="Bound">b</a> <a id="4199" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4201" href="CantorNormalForm.Classifiability.html#4110" class="Bound">d</a> <a id="4203" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4205" class="Symbol">_</a> <a id="4207" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4211" href="CantorNormalForm.Classifiability.html#4168" class="Function">claim₀</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="CantorNormalForm.Classifiability.html#4136" class="Bound">q</a> <a id="4222" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4226" href="CantorNormalForm.Classifiability.html#4085" class="Bound">a</a> <a id="4228" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4230" class="Symbol">(</a><a id="4231" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4234" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4239" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="4241" class="Symbol">)</a>
  <a id="4245" href="CantorNormalForm.Classifiability.html#4245" class="Function">claim₁</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4257" href="CantorNormalForm.Classifiability.html#4085" class="Bound">a</a> <a id="4259" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4261" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4263" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4265" class="Symbol">_</a> <a id="4267" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4269" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4271" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4274" href="CantorNormalForm.Classifiability.html#4089" class="Bound">b</a> <a id="4276" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4278" href="CantorNormalForm.Classifiability.html#4110" class="Bound">d</a> <a id="4280" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4282" class="Symbol">_</a> <a id="4284" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4288" href="CantorNormalForm.Classifiability.html#4245" class="Function">claim₁</a> <a id="4295" class="Symbol">=</a> <a id="4297" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4300" href="CantorNormalForm.Classifiability.html#4121" class="Bound">a&gt;b</a>

<a id="right-is-strong-suc₁"></a><a id="4305" href="CantorNormalForm.Classifiability.html#4305" class="Function">right-is-strong-suc₁</a> <a id="4326" class="Symbol">:</a> <a id="4328" class="Symbol">∀</a> <a id="4330" class="Symbol">{</a><a id="4331" href="CantorNormalForm.Classifiability.html#4331" class="Bound">x</a><a id="4332" class="Symbol">}</a> <a id="4334" class="Symbol">→</a> <a id="4336" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4341" href="CantorNormalForm.Classifiability.html#4331" class="Bound">x</a> <a id="4343" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4345" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4347" class="Symbol">→</a> <a id="4349" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="4363" href="CantorNormalForm.Classifiability.html#4331" class="Bound">x</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="4381" class="Symbol">(</a><a id="4382" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="4388" href="CantorNormalForm.Classifiability.html#4331" class="Bound">x</a><a id="4389" class="Symbol">)</a>
<a id="4391" href="CantorNormalForm.Classifiability.html#4305" class="Function">right-is-strong-suc₁</a> <a id="4412" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4415" class="Symbol">(</a><a id="4416" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4420" class="Symbol">(</a><a id="4421" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4426" href="CantorNormalForm.Classifiability.html#4426" class="Bound">p</a><a id="4427" class="Symbol">)</a> <a id="4429" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4431" href="CantorNormalForm.Classifiability.html#4431" class="Bound">q</a><a id="4432" class="Symbol">)</a> <a id="4434" class="Symbol">=</a> <a id="4436" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="4442" class="Symbol">(</a><a id="4443" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="4448" class="Symbol">(</a><a id="4449" href="CantorNormalForm.Classifiability.html#4431" class="Bound">q</a> <a id="4451" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="4453" class="Symbol">(</a><a id="4454" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4457" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="4459" class="Symbol">)))</a>
<a id="4463" href="CantorNormalForm.Classifiability.html#4305" class="Function">right-is-strong-suc₁</a> <a id="4484" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4487" class="Symbol">(_</a> <a id="4490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4492" class="Symbol">(</a><a id="4493" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4496" href="CantorNormalForm.Classifiability.html#4496" class="Bound">t</a> <a id="4498" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4500" href="CantorNormalForm.Classifiability.html#4500" class="Bound">p</a><a id="4501" class="Symbol">)</a> <a id="4503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4505" href="CantorNormalForm.Classifiability.html#4505" class="Bound">q</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="4516" class="Symbol">(</a><a id="4517" href="CantorNormalForm.Classifiability.html#3673" class="Function">is-strong-suc-impossible</a> <a id="4542" href="CantorNormalForm.Classifiability.html#4496" class="Bound">t</a> <a id="4544" class="Symbol">((</a><a id="4546" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4549" href="CantorNormalForm.Classifiability.html#4496" class="Bound">t</a> <a id="4551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4553" href="CantorNormalForm.Classifiability.html#4500" class="Bound">p</a><a id="4554" class="Symbol">)</a> <a id="4556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4558" href="CantorNormalForm.Classifiability.html#4505" class="Bound">q</a><a id="4559" class="Symbol">))</a>
<a id="4562" href="CantorNormalForm.Classifiability.html#4305" class="Function">right-is-strong-suc₁</a> <a id="4583" class="Symbol">{</a><a id="4584" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4587" class="Symbol">(</a><a id="4588" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4591" href="CantorNormalForm.Classifiability.html#4591" class="Bound">a</a> <a id="4593" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4595" href="CantorNormalForm.Classifiability.html#4595" class="Bound">b</a> <a id="4597" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4599" href="CantorNormalForm.Classifiability.html#4599" class="Bound">r</a> <a id="4601" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4602" class="Symbol">)</a> <a id="4604" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4606" href="CantorNormalForm.Classifiability.html#4606" class="Bound">c</a> <a id="4608" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4610" href="CantorNormalForm.Classifiability.html#4610" class="Bound">s</a> <a id="4612" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4613" class="Symbol">}</a> <a id="4615" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4618" class="Symbol">(</a><a id="4619" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4622" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="4624" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4626" href="CantorNormalForm.Classifiability.html#4626" class="Bound">e</a> <a id="4628" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4630" href="CantorNormalForm.Classifiability.html#4630" class="Bound">t</a> <a id="4632" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4636" class="Symbol">(</a><a id="4637" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4640" href="CantorNormalForm.Classifiability.html#4640" class="Bound">d≡</a> <a id="4643" href="CantorNormalForm.Classifiability.html#4643" class="Bound">e&lt;c</a> <a id="4647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4649" href="CantorNormalForm.Classifiability.html#4649" class="Bound">p</a><a id="4650" class="Symbol">)</a> <a id="4652" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4654" href="CantorNormalForm.Classifiability.html#4654" class="Bound">q</a><a id="4655" class="Symbol">)</a> <a id="4657" class="Symbol">=</a>
    <a id="4663" href="CantorNormalForm.Classifiability.html#4626" class="Bound">e</a> <a id="4665" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4667" class="Symbol">(</a><a id="4668" href="CantorNormalForm.Classifiability.html#4643" class="Bound">e&lt;c</a> <a id="4672" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4674" href="CantorNormalForm.Classifiability.html#4692" class="Function">p&#39;</a><a id="4676" class="Symbol">)</a> <a id="4678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4680" href="CantorNormalForm.Classifiability.html#5036" class="Function">q&#39;</a>
 <a id="4684" class="Keyword">where</a>
  <a id="4692" href="CantorNormalForm.Classifiability.html#4692" class="Function">p&#39;</a> <a id="4695" class="Symbol">:</a> <a id="4697" class="Symbol">∀</a> <a id="4699" href="CantorNormalForm.Classifiability.html#4699" class="Bound">x</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="CantorNormalForm.Classifiability.html#4626" class="Bound">e</a> <a id="4705" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4707" href="CantorNormalForm.Classifiability.html#4699" class="Bound">x</a> <a id="4709" class="Symbol">→</a> <a id="4711" href="CantorNormalForm.Classifiability.html#4606" class="Bound">c</a> <a id="4713" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4715" href="CantorNormalForm.Classifiability.html#4699" class="Bound">x</a>
  <a id="4719" href="CantorNormalForm.Classifiability.html#4692" class="Function">p&#39;</a> <a id="4722" href="CantorNormalForm.Classifiability.html#4722" class="Bound">x</a> <a id="4724" href="CantorNormalForm.Classifiability.html#4724" class="Bound">e&lt;x</a> <a id="4728" class="Keyword">with</a> <a id="4733" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4739" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="4741" class="Symbol">(</a><a id="4742" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4747" href="CantorNormalForm.Classifiability.html#4722" class="Bound">x</a><a id="4748" class="Symbol">)</a>
  <a id="4752" class="Symbol">...</a> <a id="4756" class="Symbol">|</a> <a id="4758" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4762" href="CantorNormalForm.Classifiability.html#4762" class="Bound">d&lt;lx</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="4777" class="Symbol">(</a><a id="4778" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4782" class="Symbol">(</a><a id="4783" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="4790" class="Symbol">_</a> <a id="4792" class="Symbol">_</a> <a id="4794" class="Symbol">_))</a> <a id="4798" href="CantorNormalForm.Classifiability.html#4816" class="Function">fact</a>
   <a id="4806" class="Keyword">where</a>
    <a id="4816" href="CantorNormalForm.Classifiability.html#4816" class="Function">fact</a> <a id="4821" class="Symbol">:</a> <a id="4823" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4826" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4829" href="CantorNormalForm.Classifiability.html#4591" class="Bound">a</a> <a id="4831" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4833" href="CantorNormalForm.Classifiability.html#4595" class="Bound">b</a> <a id="4835" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4837" href="CantorNormalForm.Classifiability.html#4599" class="Bound">r</a> <a id="4839" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4841" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4843" href="CantorNormalForm.Classifiability.html#4606" class="Bound">c</a> <a id="4845" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4847" href="CantorNormalForm.Classifiability.html#4610" class="Bound">s</a> <a id="4849" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4851" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4853" class="Bound">x</a>
    <a id="4859" href="CantorNormalForm.Classifiability.html#4816" class="Function">fact</a> <a id="4864" class="Symbol">=</a> <a id="4866" href="CantorNormalForm.Classifiability.html#4649" class="Bound">p</a> <a id="4868" class="Bound">x</a> <a id="4870" class="Symbol">(</a><a id="4871" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="4875" href="CantorNormalForm.Classifiability.html#4762" class="Bound">d&lt;lx</a><a id="4879" class="Symbol">)</a>
  <a id="4883" class="Symbol">...</a> <a id="4887" class="Symbol">|</a> <a id="4889" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4893" href="CantorNormalForm.Classifiability.html#4893" class="Bound">d≥lx</a> <a id="4898" class="Symbol">=</a> <a id="4900" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="4905" class="Symbol">(</a><a id="4906" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4910" href="CantorNormalForm.Classifiability.html#4640" class="Bound">d≡</a><a id="4912" class="Symbol">)</a> <a id="4914" href="CantorNormalForm.Classifiability.html#4932" class="Function">fact</a>
   <a id="4922" class="Keyword">where</a>
    <a id="4932" href="CantorNormalForm.Classifiability.html#4932" class="Function">fact</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4942" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4945" href="CantorNormalForm.Classifiability.html#4591" class="Bound">a</a> <a id="4947" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4949" href="CantorNormalForm.Classifiability.html#4595" class="Bound">b</a> <a id="4951" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4953" href="CantorNormalForm.Classifiability.html#4599" class="Bound">r</a> <a id="4955" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4957" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4959" href="CantorNormalForm.Classifiability.html#4606" class="Bound">c</a> <a id="4961" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4963" href="CantorNormalForm.Classifiability.html#4610" class="Bound">s</a> <a id="4965" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4967" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4969" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4972" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="4974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4976" class="Bound">x</a> <a id="4978" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4980" href="CantorNormalForm.Classifiability.html#4893" class="Bound">d≥lx</a> <a id="4985" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="4991" href="CantorNormalForm.Classifiability.html#4932" class="Function">fact</a> <a id="4996" class="Symbol">=</a> <a id="4998" href="CantorNormalForm.Classifiability.html#4649" class="Bound">p</a> <a id="5000" class="Symbol">(</a><a id="5001" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5004" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="5006" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5008" class="Bound">x</a> <a id="5010" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5012" href="CantorNormalForm.Classifiability.html#4893" class="Bound">d≥lx</a> <a id="5017" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5018" class="Symbol">)</a> <a id="5020" class="Symbol">(</a><a id="5021" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5024" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5029" class="Bound">e&lt;x</a><a id="5032" class="Symbol">)</a>
  <a id="5036" href="CantorNormalForm.Classifiability.html#5036" class="Function">q&#39;</a> <a id="5039" class="Symbol">:</a> <a id="5041" class="Symbol">∀</a> <a id="5043" href="CantorNormalForm.Classifiability.html#5043" class="Bound">x</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="CantorNormalForm.Classifiability.html#5043" class="Bound">x</a> <a id="5049" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5051" href="CantorNormalForm.Classifiability.html#4606" class="Bound">c</a> <a id="5053" class="Symbol">→</a> <a id="5055" href="CantorNormalForm.Classifiability.html#5043" class="Bound">x</a> <a id="5057" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5059" href="CantorNormalForm.Classifiability.html#4626" class="Bound">e</a>
  <a id="5063" href="CantorNormalForm.Classifiability.html#5036" class="Function">q&#39;</a> <a id="5066" href="CantorNormalForm.Classifiability.html#5066" class="Bound">x</a> <a id="5068" href="CantorNormalForm.Classifiability.html#5068" class="Bound">x&lt;c</a> <a id="5072" class="Keyword">with</a> <a id="5077" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5083" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="5085" class="Symbol">(</a><a id="5086" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="5091" href="CantorNormalForm.Classifiability.html#5066" class="Bound">x</a><a id="5092" class="Symbol">)</a>
  <a id="5096" class="Symbol">...</a> <a id="5100" class="Symbol">|</a> <a id="5102" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5106" href="CantorNormalForm.Classifiability.html#5106" class="Bound">d&lt;lx</a> <a id="5111" class="Symbol">=</a> <a id="5113" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="5119" class="Symbol">(</a><a id="5120" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="5124" href="CantorNormalForm.Classifiability.html#5154" class="Function">fact</a> <a id="5129" class="Symbol">(</a><a id="5130" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="5134" href="CantorNormalForm.Classifiability.html#5106" class="Bound">d&lt;lx</a><a id="5138" class="Symbol">))</a>
   <a id="5144" class="Keyword">where</a>
    <a id="5154" href="CantorNormalForm.Classifiability.html#5154" class="Function">fact</a> <a id="5159" class="Symbol">:</a> <a id="5161" class="Bound">x</a> <a id="5163" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5165" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5168" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="5170" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5172" href="CantorNormalForm.Classifiability.html#4626" class="Bound">e</a> <a id="5174" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5176" href="CantorNormalForm.Classifiability.html#4630" class="Bound">t</a> <a id="5178" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="5184" href="CantorNormalForm.Classifiability.html#5154" class="Function">fact</a> <a id="5189" class="Symbol">=</a> <a id="5191" href="CantorNormalForm.Classifiability.html#4654" class="Bound">q</a> <a id="5193" class="Bound">x</a> <a id="5195" class="Symbol">(</a><a id="5196" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="5204" class="Bound">x&lt;c</a> <a id="5208" class="Symbol">(</a><a id="5209" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="5216" class="Symbol">_</a> <a id="5218" class="Symbol">_</a> <a id="5220" class="Symbol">_))</a>
  <a id="5226" class="Symbol">...</a> <a id="5230" class="Symbol">|</a> <a id="5232" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5236" href="CantorNormalForm.Classifiability.html#5236" class="Bound">d≥lx</a> <a id="5241" class="Symbol">=</a> <a id="5243" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="5248" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5253" href="CantorNormalForm.Classifiability.html#5271" class="Function">fact</a>
   <a id="5261" class="Keyword">where</a>
    <a id="5271" href="CantorNormalForm.Classifiability.html#5271" class="Function">fact</a> <a id="5276" class="Symbol">:</a> <a id="5278" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5281" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="5283" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5285" class="Bound">x</a> <a id="5287" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5289" href="CantorNormalForm.Classifiability.html#5236" class="Bound">d≥lx</a> <a id="5294" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="5296" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5298" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5301" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="5303" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5305" href="CantorNormalForm.Classifiability.html#4626" class="Bound">e</a> <a id="5307" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5309" href="CantorNormalForm.Classifiability.html#4630" class="Bound">t</a> <a id="5311" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="5317" href="CantorNormalForm.Classifiability.html#5271" class="Function">fact</a> <a id="5322" class="Symbol">=</a> <a id="5324" href="CantorNormalForm.Classifiability.html#4654" class="Bound">q</a> <a id="5326" class="Symbol">(</a><a id="5327" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5330" href="CantorNormalForm.Classifiability.html#4622" class="Bound">d</a> <a id="5332" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5334" class="Bound">x</a> <a id="5336" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5338" href="CantorNormalForm.Classifiability.html#5236" class="Bound">d≥lx</a> <a id="5343" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5344" class="Symbol">)</a> <a id="5346" class="Symbol">(</a><a id="5347" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5350" href="CantorNormalForm.Classifiability.html#4640" class="Bound">d≡</a> <a id="5353" class="Bound">x&lt;c</a><a id="5356" class="Symbol">)</a>

<a id="is-strong-suc-dec"></a><a id="5359" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="5377" class="Symbol">:</a> <a id="5379" class="Symbol">(</a><a id="5380" href="CantorNormalForm.Classifiability.html#5380" class="Bound">a</a> <a id="5382" class="Symbol">:</a> <a id="5384" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5387" class="Symbol">)</a> <a id="5389" class="Symbol">→</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="5406" href="CantorNormalForm.Classifiability.html#5380" class="Bound">a</a><a id="5407" class="Symbol">)</a> <a id="5409" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="5429" href="CantorNormalForm.Classifiability.html#5380" class="Bound">a</a><a id="5430" class="Symbol">))</a>
<a id="5433" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="5451" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5453" class="Symbol">=</a> <a id="5455" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5459" class="Symbol">(λ</a> <a id="5462" class="Symbol">())</a>
<a id="5466" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="5484" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5487" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5491" href="CantorNormalForm.Classifiability.html#5491" class="Bound">c</a> <a id="5493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5495" href="CantorNormalForm.Classifiability.html#5495" class="Bound">r</a> <a id="5497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="5499" class="Symbol">=</a> <a id="5501" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5505" class="Symbol">(</a><a id="5506" href="CantorNormalForm.Classifiability.html#2859" class="Function">ω^𝟎+-is-strong-suc</a> <a id="5525" href="CantorNormalForm.Classifiability.html#5491" class="Bound">c</a> <a id="5527" href="CantorNormalForm.Classifiability.html#5495" class="Bound">r</a><a id="5528" class="Symbol">)</a>
<a id="5530" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="5548" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5551" class="Symbol">(</a><a id="5552" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5555" href="CantorNormalForm.Classifiability.html#5555" class="Bound">a</a> <a id="5557" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5559" href="CantorNormalForm.Classifiability.html#5559" class="Bound">b</a> <a id="5561" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5563" href="CantorNormalForm.Classifiability.html#5563" class="Bound">s</a> <a id="5565" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5566" class="Symbol">)</a> <a id="5568" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5570" href="CantorNormalForm.Classifiability.html#5570" class="Bound">c</a> <a id="5572" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5574" href="CantorNormalForm.Classifiability.html#5574" class="Bound">r</a> <a id="5576" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="5578" class="Keyword">with</a> <a id="5583" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="5601" href="CantorNormalForm.Classifiability.html#5570" class="Bound">c</a>
<a id="5603" class="Symbol">...</a> <a id="5607" class="Symbol">|</a> <a id="5609" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5613" href="CantorNormalForm.Classifiability.html#5613" class="Bound">u</a> <a id="5615" class="Symbol">=</a> <a id="5617" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5621" class="Symbol">(</a><a id="5622" href="CantorNormalForm.Classifiability.html#3030" class="Function">right-is-strong-suc₀</a> <a id="5643" href="CantorNormalForm.Classifiability.html#5613" class="Bound">u</a><a id="5644" class="Symbol">)</a>
<a id="5646" class="Symbol">...</a> <a id="5650" class="Symbol">|</a> <a id="5652" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5656" href="CantorNormalForm.Classifiability.html#5656" class="Bound">f</a> <a id="5658" class="Symbol">=</a> <a id="5660" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5664" class="Symbol">(λ</a> <a id="5667" href="CantorNormalForm.Classifiability.html#5667" class="Bound">u</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="CantorNormalForm.Classifiability.html#5656" class="Bound">f</a> <a id="5673" class="Symbol">(</a><a id="5674" href="CantorNormalForm.Classifiability.html#4305" class="Function">right-is-strong-suc₁</a> <a id="5695" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5698" href="CantorNormalForm.Classifiability.html#5667" class="Bound">u</a><a id="5699" class="Symbol">))</a>

<a id="right-is-not-strong-suc"></a><a id="5703" href="CantorNormalForm.Classifiability.html#5703" class="Function">right-is-not-strong-suc</a> <a id="5727" class="Symbol">:</a> <a id="5729" class="Symbol">{</a><a id="5730" href="CantorNormalForm.Classifiability.html#5730" class="Bound">a</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5737" class="Symbol">}</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="5758" href="CantorNormalForm.Classifiability.html#5730" class="Bound">a</a><a id="5759" class="Symbol">)</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="5780" class="Symbol">(</a><a id="5781" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="5787" href="CantorNormalForm.Classifiability.html#5730" class="Bound">a</a><a id="5788" class="Symbol">))</a>
<a id="5791" href="CantorNormalForm.Classifiability.html#5703" class="Function">right-is-not-strong-suc</a> <a id="5815" class="Symbol">{</a><a id="5816" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="5817" class="Symbol">}</a> <a id="5819" href="CantorNormalForm.Classifiability.html#5819" class="Bound">f</a> <a id="5821" class="Symbol">=</a> <a id="5823" href="CantorNormalForm.Classifiability.html#5819" class="Bound">f</a>
<a id="5825" href="CantorNormalForm.Classifiability.html#5703" class="Function">right-is-not-strong-suc</a> <a id="5849" class="Symbol">{</a><a id="5850" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5853" href="CantorNormalForm.Classifiability.html#5853" class="Bound">a</a> <a id="5855" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5857" href="CantorNormalForm.Classifiability.html#5857" class="Bound">b</a> <a id="5859" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5861" href="CantorNormalForm.Classifiability.html#5861" class="Bound">r</a> <a id="5863" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5864" class="Symbol">}</a> <a id="5866" href="CantorNormalForm.Classifiability.html#5866" class="Bound">f</a> <a id="5868" class="Symbol">(</a><a id="5869" href="CantorNormalForm.Classifiability.html#5869" class="Bound">c</a> <a id="5871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5873" class="Symbol">(</a><a id="5874" href="CantorNormalForm.Classifiability.html#5874" class="Bound">c&lt;b</a> <a id="5878" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5880" href="CantorNormalForm.Classifiability.html#5880" class="Bound">p</a><a id="5881" class="Symbol">)</a> <a id="5883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5885" href="CantorNormalForm.Classifiability.html#5885" class="Bound">q</a><a id="5886" class="Symbol">)</a> <a id="5888" class="Symbol">=</a> <a id="5890" href="CantorNormalForm.Classifiability.html#5866" class="Bound">f</a> <a id="5892" class="Symbol">(</a><a id="5893" href="CantorNormalForm.Classifiability.html#5921" class="Function">x</a> <a id="5895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5897" class="Symbol">(</a><a id="5898" href="CantorNormalForm.Classifiability.html#5987" class="Function">s</a> <a id="5900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5902" href="CantorNormalForm.Classifiability.html#6030" class="Function">p&#39;</a><a id="5904" class="Symbol">)</a> <a id="5906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5908" href="CantorNormalForm.Classifiability.html#6170" class="Function">q&#39;</a><a id="5910" class="Symbol">)</a>
 <a id="5913" class="Keyword">where</a>
  <a id="5921" href="CantorNormalForm.Classifiability.html#5921" class="Function">x</a> <a id="5923" class="Symbol">:</a> <a id="5925" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="5931" href="CantorNormalForm.Classifiability.html#5921" class="Function">x</a> <a id="5933" class="Symbol">=</a> <a id="5935" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5938" href="CantorNormalForm.Classifiability.html#5853" class="Bound">a</a> <a id="5940" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5942" href="CantorNormalForm.Classifiability.html#5869" class="Bound">c</a> <a id="5944" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5946" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="5954" class="Symbol">(</a><a id="5955" href="CantorNormalForm.Base.html#2806" class="Function">left-is-&lt;-≤-monotone</a> <a id="5976" href="CantorNormalForm.Classifiability.html#5874" class="Bound">c&lt;b</a><a id="5979" class="Symbol">)</a> <a id="5981" href="CantorNormalForm.Classifiability.html#5861" class="Bound">r</a> <a id="5983" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="5987" href="CantorNormalForm.Classifiability.html#5987" class="Function">s</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="CantorNormalForm.Classifiability.html#5921" class="Function">x</a> <a id="5993" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5995" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5998" href="CantorNormalForm.Classifiability.html#5853" class="Bound">a</a> <a id="6000" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6002" href="CantorNormalForm.Classifiability.html#5857" class="Bound">b</a> <a id="6004" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6006" href="CantorNormalForm.Classifiability.html#5861" class="Bound">r</a> <a id="6008" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="6012" href="CantorNormalForm.Classifiability.html#5987" class="Function">s</a> <a id="6014" class="Symbol">=</a> <a id="6016" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6024" href="CantorNormalForm.Classifiability.html#5874" class="Bound">c&lt;b</a>
  <a id="6030" href="CantorNormalForm.Classifiability.html#6030" class="Function">p&#39;</a> <a id="6033" class="Symbol">:</a> <a id="6035" class="Symbol">∀</a> <a id="6037" href="CantorNormalForm.Classifiability.html#6037" class="Bound">y</a> <a id="6039" class="Symbol">→</a> <a id="6041" href="CantorNormalForm.Classifiability.html#5921" class="Function">x</a> <a id="6043" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6045" href="CantorNormalForm.Classifiability.html#6037" class="Bound">y</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6052" href="CantorNormalForm.Classifiability.html#5853" class="Bound">a</a> <a id="6054" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6056" href="CantorNormalForm.Classifiability.html#5857" class="Bound">b</a> <a id="6058" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6060" href="CantorNormalForm.Classifiability.html#5861" class="Bound">r</a> <a id="6062" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="6064" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6066" href="CantorNormalForm.Classifiability.html#6037" class="Bound">y</a>
  <a id="6070" href="CantorNormalForm.Classifiability.html#6030" class="Function">p&#39;</a> <a id="6073" class="Symbol">(</a><a id="6074" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6077" href="CantorNormalForm.Classifiability.html#6077" class="Bound">y</a> <a id="6079" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6081" href="CantorNormalForm.Classifiability.html#6081" class="Bound">z</a> <a id="6083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6085" class="Symbol">_</a> <a id="6087" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6088" class="Symbol">)</a> <a id="6090" class="Symbol">(</a><a id="6091" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6094" href="CantorNormalForm.Classifiability.html#6094" class="Bound">a&lt;y</a><a id="6097" class="Symbol">)</a> <a id="6099" class="Symbol">=</a> <a id="6101" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6105" class="Symbol">(</a><a id="6106" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6109" href="CantorNormalForm.Classifiability.html#6094" class="Bound">a&lt;y</a><a id="6112" class="Symbol">)</a>
  <a id="6116" href="CantorNormalForm.Classifiability.html#6030" class="Function">p&#39;</a> <a id="6119" class="Symbol">(</a><a id="6120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6123" href="CantorNormalForm.Classifiability.html#6123" class="Bound">y</a> <a id="6125" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6127" href="CantorNormalForm.Classifiability.html#6127" class="Bound">z</a> <a id="6129" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6131" class="Symbol">_</a> <a id="6133" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6134" class="Symbol">)</a> <a id="6136" class="Symbol">(</a><a id="6137" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6140" href="CantorNormalForm.Classifiability.html#6140" class="Bound">a≡y</a> <a id="6144" href="CantorNormalForm.Classifiability.html#6144" class="Bound">c&lt;z</a><a id="6147" class="Symbol">)</a> <a id="6149" class="Symbol">=</a> <a id="6151" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="6154" href="CantorNormalForm.Classifiability.html#6140" class="Bound">a≡y</a> <a id="6158" class="Symbol">(</a><a id="6159" href="CantorNormalForm.Classifiability.html#5880" class="Bound">p</a> <a id="6161" href="CantorNormalForm.Classifiability.html#6127" class="Bound">z</a> <a id="6163" href="CantorNormalForm.Classifiability.html#6144" class="Bound">c&lt;z</a><a id="6166" class="Symbol">)</a>
  <a id="6170" href="CantorNormalForm.Classifiability.html#6170" class="Function">q&#39;</a> <a id="6173" class="Symbol">:</a> <a id="6175" class="Symbol">∀</a> <a id="6177" href="CantorNormalForm.Classifiability.html#6177" class="Bound">y</a> <a id="6179" class="Symbol">→</a> <a id="6181" href="CantorNormalForm.Classifiability.html#6177" class="Bound">y</a> <a id="6183" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6185" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6188" href="CantorNormalForm.Classifiability.html#5853" class="Bound">a</a> <a id="6190" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6192" href="CantorNormalForm.Classifiability.html#5857" class="Bound">b</a> <a id="6194" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6196" href="CantorNormalForm.Classifiability.html#5861" class="Bound">r</a> <a id="6198" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="6200" class="Symbol">→</a> <a id="6202" href="CantorNormalForm.Classifiability.html#6177" class="Bound">y</a> <a id="6204" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6206" href="CantorNormalForm.Classifiability.html#5921" class="Function">x</a>
  <a id="6210" href="CantorNormalForm.Classifiability.html#6170" class="Function">q&#39;</a> <a id="6213" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6215" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="6218" class="Symbol">=</a> <a id="6220" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
  <a id="6225" href="CantorNormalForm.Classifiability.html#6170" class="Function">q&#39;</a> <a id="6228" class="Symbol">(</a><a id="6229" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6232" href="CantorNormalForm.Classifiability.html#6232" class="Bound">y</a> <a id="6234" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6236" href="CantorNormalForm.Classifiability.html#6236" class="Bound">z</a> <a id="6238" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6240" class="Symbol">_</a> <a id="6242" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6243" class="Symbol">)</a> <a id="6245" class="Symbol">(</a><a id="6246" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6249" href="CantorNormalForm.Classifiability.html#6249" class="Bound">y&lt;a</a><a id="6252" class="Symbol">)</a> <a id="6254" class="Symbol">=</a> <a id="6256" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6260" class="Symbol">(</a><a id="6261" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6264" href="CantorNormalForm.Classifiability.html#6249" class="Bound">y&lt;a</a><a id="6267" class="Symbol">)</a>
  <a id="6271" href="CantorNormalForm.Classifiability.html#6170" class="Function">q&#39;</a> <a id="6274" class="Symbol">(</a><a id="6275" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6278" href="CantorNormalForm.Classifiability.html#6278" class="Bound">y</a> <a id="6280" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6282" href="CantorNormalForm.Classifiability.html#6282" class="Bound">z</a> <a id="6284" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6286" class="Symbol">_</a> <a id="6288" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6289" class="Symbol">)</a> <a id="6291" class="Symbol">(</a><a id="6292" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6295" href="CantorNormalForm.Classifiability.html#6295" class="Bound">y≡a</a> <a id="6299" href="CantorNormalForm.Classifiability.html#6299" class="Bound">z&lt;b</a><a id="6302" class="Symbol">)</a> <a id="6304" class="Symbol">=</a> <a id="6306" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="6309" href="CantorNormalForm.Classifiability.html#6295" class="Bound">y≡a</a> <a id="6313" class="Symbol">(</a><a id="6314" href="CantorNormalForm.Classifiability.html#5885" class="Bound">q</a> <a id="6316" href="CantorNormalForm.Classifiability.html#6282" class="Bound">z</a> <a id="6318" href="CantorNormalForm.Classifiability.html#6299" class="Bound">z&lt;b</a><a id="6321" class="Symbol">)</a>

<a id="&lt;→s≤"></a><a id="6324" href="CantorNormalForm.Classifiability.html#6324" class="Function">&lt;→s≤</a> <a id="6329" class="Symbol">:</a> <a id="6331" class="Symbol">∀</a> <a id="6333" class="Symbol">{</a><a id="6334" href="CantorNormalForm.Classifiability.html#6334" class="Bound">a</a> <a id="6336" href="CantorNormalForm.Classifiability.html#6336" class="Bound">b</a><a id="6337" class="Symbol">}</a> <a id="6339" class="Symbol">→</a> <a id="6341" href="CantorNormalForm.Classifiability.html#6334" class="Bound">a</a> <a id="6343" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6345" href="CantorNormalForm.Classifiability.html#6336" class="Bound">b</a> <a id="6347" class="Symbol">→</a> <a id="6349" href="CantorNormalForm.Classifiability.html#6334" class="Bound">a</a> <a id="6351" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6353" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6355" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6357" href="CantorNormalForm.Classifiability.html#6336" class="Bound">b</a>
<a id="6359" href="CantorNormalForm.Classifiability.html#6324" class="Function">&lt;→s≤</a> <a id="6364" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="6367" class="Symbol">=</a> <a id="6369" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a>
<a id="6374" href="CantorNormalForm.Classifiability.html#6324" class="Function">&lt;→s≤</a> <a id="6379" class="Symbol">{</a><a id="6380" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6383" href="CantorNormalForm.Classifiability.html#6383" class="Bound">a</a> <a id="6385" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6387" class="Symbol">_</a> <a id="6389" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6391" class="Symbol">_</a> <a id="6393" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6394" class="Symbol">}</a> <a id="6396" class="Symbol">(</a><a id="6397" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6400" href="CantorNormalForm.Classifiability.html#6400" class="Bound">a&lt;b</a><a id="6403" class="Symbol">)</a> <a id="6405" class="Keyword">with</a> <a id="6410" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6416" href="CantorNormalForm.Classifiability.html#6383" class="Bound">a</a> <a id="6418" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="6420" class="Symbol">...</a> <a id="6424" class="Symbol">|</a> <a id="6426" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6430" href="CantorNormalForm.Classifiability.html#6430" class="Bound">w</a> <a id="6432" class="Symbol">=</a> <a id="6434" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6438" class="Symbol">(</a><a id="6439" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6442" class="Bound">a&lt;b</a><a id="6445" class="Symbol">)</a>
<a id="6447" href="CantorNormalForm.Classifiability.html#6324" class="Function">&lt;→s≤</a> <a id="6452" class="Symbol">{</a><a id="6453" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6456" href="CantorNormalForm.Classifiability.html#6456" class="Bound">a</a> <a id="6458" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6460" class="Symbol">_</a> <a id="6462" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6464" class="Symbol">_</a> <a id="6466" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6467" class="Symbol">}</a> <a id="6469" class="Symbol">(</a><a id="6470" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6473" href="CantorNormalForm.Classifiability.html#6473" class="Bound">a≡b</a> <a id="6477" href="CantorNormalForm.Classifiability.html#6477" class="Bound">c&lt;d</a><a id="6480" class="Symbol">)</a> <a id="6482" class="Keyword">with</a> <a id="6487" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6493" href="CantorNormalForm.Classifiability.html#6456" class="Bound">a</a> <a id="6495" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="6497" class="Symbol">...</a> <a id="6501" class="Symbol">|</a> <a id="6503" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6507" href="CantorNormalForm.Classifiability.html#6507" class="Bound">w</a> <a id="6509" class="Symbol">=</a> <a id="6511" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="6514" class="Bound">a≡b</a> <a id="6518" class="Symbol">(</a><a id="6519" href="CantorNormalForm.Classifiability.html#6324" class="Function">&lt;→s≤</a> <a id="6524" class="Bound">c&lt;d</a><a id="6527" class="Symbol">)</a>

<a id="succ-injective"></a><a id="6530" href="CantorNormalForm.Classifiability.html#6530" class="Function">succ-injective</a> <a id="6545" class="Symbol">:</a> <a id="6547" class="Symbol">{</a><a id="6548" href="CantorNormalForm.Classifiability.html#6548" class="Bound">a</a> <a id="6550" href="CantorNormalForm.Classifiability.html#6550" class="Bound">b</a> <a id="6552" class="Symbol">:</a> <a id="6554" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="6557" class="Symbol">}</a> <a id="6559" class="Symbol">→</a> <a id="6561" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="6566" href="CantorNormalForm.Classifiability.html#6548" class="Bound">a</a> <a id="6568" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6570" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="6575" href="CantorNormalForm.Classifiability.html#6550" class="Bound">b</a> <a id="6577" class="Symbol">→</a> <a id="6579" href="CantorNormalForm.Classifiability.html#6548" class="Bound">a</a> <a id="6581" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6583" href="CantorNormalForm.Classifiability.html#6550" class="Bound">b</a>
<a id="6585" href="CantorNormalForm.Classifiability.html#6530" class="Function">succ-injective</a> <a id="6600" class="Symbol">{</a><a id="6601" href="CantorNormalForm.Classifiability.html#6601" class="Bound">a</a><a id="6602" class="Symbol">}</a> <a id="6604" class="Symbol">{</a><a id="6605" href="CantorNormalForm.Classifiability.html#6605" class="Bound">b</a><a id="6606" class="Symbol">}</a> <a id="6608" href="CantorNormalForm.Classifiability.html#6608" class="Bound">p</a> <a id="6610" class="Keyword">with</a> <a id="6615" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6621" href="CantorNormalForm.Classifiability.html#6601" class="Bound">a</a> <a id="6623" href="CantorNormalForm.Classifiability.html#6605" class="Bound">b</a>
<a id="6625" class="Symbol">...</a> <a id="6629" class="Symbol">|</a> <a id="6631" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6635" href="CantorNormalForm.Classifiability.html#6635" class="Bound">a&lt;b</a> <a id="6639" class="Symbol">=</a> <a id="6641" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="6647" class="Symbol">(</a><a id="6648" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="6662" class="Bound">p</a> <a id="6664" class="Symbol">(</a><a id="6665" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="6684" href="CantorNormalForm.Classifiability.html#6635" class="Bound">a&lt;b</a><a id="6687" class="Symbol">))</a>
<a id="6690" class="Symbol">...</a> <a id="6694" class="Symbol">|</a> <a id="6696" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6705" href="CantorNormalForm.Classifiability.html#6705" class="Bound">b&lt;a</a><a id="6708" class="Symbol">)</a> <a id="6710" class="Symbol">=</a> <a id="6712" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="6718" class="Symbol">(</a><a id="6719" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6738" class="Bound">p</a><a id="6739" class="Symbol">)</a> <a id="6741" class="Symbol">(</a><a id="6742" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="6761" href="CantorNormalForm.Classifiability.html#6705" class="Bound">b&lt;a</a><a id="6764" class="Symbol">))</a>
<a id="6767" class="Symbol">...</a> <a id="6771" class="Symbol">|</a> <a id="6773" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6782" href="CantorNormalForm.Classifiability.html#6782" class="Bound">a=b</a><a id="6785" class="Symbol">)</a> <a id="6787" class="Symbol">=</a> <a id="6789" href="CantorNormalForm.Classifiability.html#6782" class="Bound">a=b</a>

<a id="6794" class="Comment">{- Join -}</a>

<a id="6806" class="Keyword">infixr</a> <a id="6813" class="Number">30</a> <a id="6816" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">_⊔_</a>

<a id="_⊔_"></a><a id="6821" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">_⊔_</a> <a id="6825" class="Symbol">:</a> <a id="6827" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="6831" class="Symbol">→</a> <a id="6833" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="6837" class="Symbol">→</a> <a id="6839" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="6843" href="CantorNormalForm.Classifiability.html#6843" class="Bound">x</a> <a id="6845" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">⊔</a> <a id="6847" href="CantorNormalForm.Classifiability.html#6847" class="Bound">y</a> <a id="6849" class="Keyword">with</a> <a id="6854" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6860" href="CantorNormalForm.Classifiability.html#6843" class="Bound">x</a> <a id="6862" href="CantorNormalForm.Classifiability.html#6847" class="Bound">y</a>
<a id="6864" class="Symbol">...</a> <a id="6868" class="Symbol">|</a> <a id="6870" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6874" href="CantorNormalForm.Classifiability.html#6874" class="Bound">x&lt;y</a> <a id="6878" class="Symbol">=</a> <a id="6880" class="Bound">y</a>
<a id="6882" class="Symbol">...</a> <a id="6886" class="Symbol">|</a> <a id="6888" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6892" href="CantorNormalForm.Classifiability.html#6892" class="Bound">x≥y</a> <a id="6896" class="Symbol">=</a> <a id="6898" class="Bound">x</a>

<a id="l≤⊔"></a><a id="6901" href="CantorNormalForm.Classifiability.html#6901" class="Function">l≤⊔</a> <a id="6905" class="Symbol">:</a> <a id="6907" class="Symbol">(</a><a id="6908" href="CantorNormalForm.Classifiability.html#6908" class="Bound">a</a> <a id="6910" href="CantorNormalForm.Classifiability.html#6910" class="Bound">b</a> <a id="6912" class="Symbol">:</a> <a id="6914" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="6917" class="Symbol">)</a> <a id="6919" class="Symbol">→</a> <a id="6921" href="CantorNormalForm.Classifiability.html#6908" class="Bound">a</a> <a id="6923" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6925" href="CantorNormalForm.Classifiability.html#6908" class="Bound">a</a> <a id="6927" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">⊔</a> <a id="6929" href="CantorNormalForm.Classifiability.html#6910" class="Bound">b</a>
<a id="6931" href="CantorNormalForm.Classifiability.html#6901" class="Function">l≤⊔</a> <a id="6935" href="CantorNormalForm.Classifiability.html#6935" class="Bound">a</a> <a id="6937" href="CantorNormalForm.Classifiability.html#6937" class="Bound">b</a> <a id="6939" class="Keyword">with</a> <a id="6944" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6950" href="CantorNormalForm.Classifiability.html#6935" class="Bound">a</a> <a id="6952" href="CantorNormalForm.Classifiability.html#6937" class="Bound">b</a>
<a id="6954" class="Symbol">...</a> <a id="6958" class="Symbol">|</a> <a id="6960" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6964" href="CantorNormalForm.Classifiability.html#6964" class="Bound">a&lt;b</a> <a id="6968" class="Symbol">=</a> <a id="6970" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6974" href="CantorNormalForm.Classifiability.html#6964" class="Bound">a&lt;b</a>
<a id="6978" class="Symbol">...</a> <a id="6982" class="Symbol">|</a> <a id="6984" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6988" href="CantorNormalForm.Classifiability.html#6988" class="Bound">a≥b</a> <a id="6992" class="Symbol">=</a> <a id="6994" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>

<a id="r≤⊔"></a><a id="7002" href="CantorNormalForm.Classifiability.html#7002" class="Function">r≤⊔</a> <a id="7006" class="Symbol">:</a> <a id="7008" class="Symbol">(</a><a id="7009" href="CantorNormalForm.Classifiability.html#7009" class="Bound">a</a> <a id="7011" href="CantorNormalForm.Classifiability.html#7011" class="Bound">b</a> <a id="7013" class="Symbol">:</a> <a id="7015" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="7018" class="Symbol">)</a> <a id="7020" class="Symbol">→</a> <a id="7022" href="CantorNormalForm.Classifiability.html#7011" class="Bound">b</a> <a id="7024" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7026" href="CantorNormalForm.Classifiability.html#7009" class="Bound">a</a> <a id="7028" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">⊔</a> <a id="7030" href="CantorNormalForm.Classifiability.html#7011" class="Bound">b</a>
<a id="7032" href="CantorNormalForm.Classifiability.html#7002" class="Function">r≤⊔</a> <a id="7036" href="CantorNormalForm.Classifiability.html#7036" class="Bound">a</a> <a id="7038" href="CantorNormalForm.Classifiability.html#7038" class="Bound">b</a> <a id="7040" class="Keyword">with</a> <a id="7045" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="7051" href="CantorNormalForm.Classifiability.html#7036" class="Bound">a</a> <a id="7053" href="CantorNormalForm.Classifiability.html#7038" class="Bound">b</a>
<a id="7055" class="Symbol">...</a> <a id="7059" class="Symbol">|</a> <a id="7061" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7065" href="CantorNormalForm.Classifiability.html#7065" class="Bound">a&lt;b</a> <a id="7069" class="Symbol">=</a> <a id="7071" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>
<a id="7078" class="Symbol">...</a> <a id="7082" class="Symbol">|</a> <a id="7084" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7088" href="CantorNormalForm.Classifiability.html#7088" class="Bound">a≥b</a> <a id="7092" class="Symbol">=</a> <a id="7094" href="CantorNormalForm.Classifiability.html#7088" class="Bound">a≥b</a>

<a id="⊔≤"></a><a id="7099" href="CantorNormalForm.Classifiability.html#7099" class="Function">⊔≤</a> <a id="7102" class="Symbol">:</a> <a id="7104" class="Symbol">{</a><a id="7105" href="CantorNormalForm.Classifiability.html#7105" class="Bound">a</a> <a id="7107" href="CantorNormalForm.Classifiability.html#7107" class="Bound">b</a> <a id="7109" href="CantorNormalForm.Classifiability.html#7109" class="Bound">c</a> <a id="7111" class="Symbol">:</a> <a id="7113" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="7116" class="Symbol">}</a>
   <a id="7121" class="Symbol">→</a> <a id="7123" href="CantorNormalForm.Classifiability.html#7105" class="Bound">a</a> <a id="7125" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7127" href="CantorNormalForm.Classifiability.html#7109" class="Bound">c</a> <a id="7129" class="Symbol">→</a> <a id="7131" href="CantorNormalForm.Classifiability.html#7107" class="Bound">b</a> <a id="7133" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7135" href="CantorNormalForm.Classifiability.html#7109" class="Bound">c</a> <a id="7137" class="Symbol">→</a> <a id="7139" href="CantorNormalForm.Classifiability.html#7105" class="Bound">a</a> <a id="7141" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">⊔</a> <a id="7143" href="CantorNormalForm.Classifiability.html#7107" class="Bound">b</a> <a id="7145" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7147" href="CantorNormalForm.Classifiability.html#7109" class="Bound">c</a>
<a id="7149" href="CantorNormalForm.Classifiability.html#7099" class="Function">⊔≤</a> <a id="7152" class="Symbol">{</a><a id="7153" href="CantorNormalForm.Classifiability.html#7153" class="Bound">a</a><a id="7154" class="Symbol">}</a> <a id="7156" class="Symbol">{</a><a id="7157" href="CantorNormalForm.Classifiability.html#7157" class="Bound">b</a><a id="7158" class="Symbol">}</a> <a id="7160" href="CantorNormalForm.Classifiability.html#7160" class="Bound">a≤c</a> <a id="7164" href="CantorNormalForm.Classifiability.html#7164" class="Bound">b≤c</a> <a id="7168" class="Keyword">with</a> <a id="7173" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="7179" href="CantorNormalForm.Classifiability.html#7153" class="Bound">a</a> <a id="7181" href="CantorNormalForm.Classifiability.html#7157" class="Bound">b</a>
<a id="7183" class="Symbol">...</a> <a id="7187" class="Symbol">|</a> <a id="7189" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7193" href="CantorNormalForm.Classifiability.html#7193" class="Bound">a&lt;b</a> <a id="7197" class="Symbol">=</a> <a id="7199" class="Bound">b≤c</a>
<a id="7203" class="Symbol">...</a> <a id="7207" class="Symbol">|</a> <a id="7209" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7213" href="CantorNormalForm.Classifiability.html#7213" class="Bound">a≥b</a> <a id="7217" class="Symbol">=</a> <a id="7219" class="Bound">a≤c</a>

<a id="⊔&lt;"></a><a id="7224" href="CantorNormalForm.Classifiability.html#7224" class="Function">⊔&lt;</a> <a id="7227" class="Symbol">:</a> <a id="7229" class="Symbol">{</a><a id="7230" href="CantorNormalForm.Classifiability.html#7230" class="Bound">a</a> <a id="7232" href="CantorNormalForm.Classifiability.html#7232" class="Bound">b</a> <a id="7234" href="CantorNormalForm.Classifiability.html#7234" class="Bound">c</a> <a id="7236" class="Symbol">:</a> <a id="7238" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="7241" class="Symbol">}</a>
   <a id="7246" class="Symbol">→</a> <a id="7248" href="CantorNormalForm.Classifiability.html#7230" class="Bound">a</a> <a id="7250" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7252" href="CantorNormalForm.Classifiability.html#7234" class="Bound">c</a> <a id="7254" class="Symbol">→</a> <a id="7256" href="CantorNormalForm.Classifiability.html#7232" class="Bound">b</a> <a id="7258" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7260" href="CantorNormalForm.Classifiability.html#7234" class="Bound">c</a> <a id="7262" class="Symbol">→</a> <a id="7264" href="CantorNormalForm.Classifiability.html#7230" class="Bound">a</a> <a id="7266" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">⊔</a> <a id="7268" href="CantorNormalForm.Classifiability.html#7232" class="Bound">b</a> <a id="7270" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7272" href="CantorNormalForm.Classifiability.html#7234" class="Bound">c</a>
<a id="7274" href="CantorNormalForm.Classifiability.html#7224" class="Function">⊔&lt;</a> <a id="7277" class="Symbol">{</a><a id="7278" href="CantorNormalForm.Classifiability.html#7278" class="Bound">a</a><a id="7279" class="Symbol">}</a> <a id="7281" class="Symbol">{</a><a id="7282" href="CantorNormalForm.Classifiability.html#7282" class="Bound">b</a><a id="7283" class="Symbol">}</a> <a id="7285" href="CantorNormalForm.Classifiability.html#7285" class="Bound">a&lt;c</a> <a id="7289" href="CantorNormalForm.Classifiability.html#7289" class="Bound">b&lt;c</a> <a id="7293" class="Keyword">with</a> <a id="7298" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="7304" href="CantorNormalForm.Classifiability.html#7278" class="Bound">a</a> <a id="7306" href="CantorNormalForm.Classifiability.html#7282" class="Bound">b</a>
<a id="7308" class="Symbol">...</a> <a id="7312" class="Symbol">|</a> <a id="7314" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7318" href="CantorNormalForm.Classifiability.html#7318" class="Bound">a&lt;b</a> <a id="7322" class="Symbol">=</a> <a id="7324" class="Bound">b&lt;c</a>
<a id="7328" class="Symbol">...</a> <a id="7332" class="Symbol">|</a> <a id="7334" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7338" href="CantorNormalForm.Classifiability.html#7338" class="Bound">a≥b</a> <a id="7342" class="Symbol">=</a> <a id="7344" class="Bound">a&lt;c</a>

<a id="⊔-calc-join"></a><a id="7349" href="CantorNormalForm.Classifiability.html#7349" class="Function">⊔-calc-join</a> <a id="7361" class="Symbol">:</a> <a id="7363" href="Abstract.ZerSucLim.html#3562" class="Function">calc-join</a> <a id="7373" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">_⊔_</a>
<a id="7377" href="CantorNormalForm.Classifiability.html#7349" class="Function">⊔-calc-join</a> <a id="7389" href="CantorNormalForm.Classifiability.html#7389" class="Bound">a</a> <a id="7391" href="CantorNormalForm.Classifiability.html#7391" class="Bound">b</a> <a id="7393" class="Symbol">=</a> <a id="7395" class="Symbol">(</a><a id="7396" href="CantorNormalForm.Classifiability.html#6901" class="Function">l≤⊔</a> <a id="7400" href="CantorNormalForm.Classifiability.html#7389" class="Bound">a</a> <a id="7402" href="CantorNormalForm.Classifiability.html#7391" class="Bound">b</a> <a id="7404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7406" href="CantorNormalForm.Classifiability.html#7002" class="Function">r≤⊔</a> <a id="7410" href="CantorNormalForm.Classifiability.html#7389" class="Bound">a</a> <a id="7412" href="CantorNormalForm.Classifiability.html#7391" class="Bound">b</a><a id="7413" class="Symbol">)</a> <a id="7415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7417" class="Symbol">λ</a> <a id="7419" href="CantorNormalForm.Classifiability.html#7419" class="Bound">_</a> <a id="7421" class="Symbol">→</a> <a id="7423" href="CantorNormalForm.Classifiability.html#7099" class="Function">⊔≤</a>

<a id="Cnf-has-join"></a><a id="7427" href="CantorNormalForm.Classifiability.html#7427" class="Function">Cnf-has-join</a> <a id="7440" class="Symbol">:</a> <a id="7442" href="Abstract.ZerSucLim.html#3647" class="Function">has-join</a>
<a id="7451" href="CantorNormalForm.Classifiability.html#7427" class="Function">Cnf-has-join</a> <a id="7464" class="Symbol">=</a> <a id="7466" href="CantorNormalForm.Classifiability.html#6821" class="Function Operator">_⊔_</a> <a id="7470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7472" href="CantorNormalForm.Classifiability.html#7349" class="Function">⊔-calc-join</a>


<a id="7486" class="Comment">{- Limit -}</a>

<a id="lim&gt;𝟎"></a><a id="7499" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="7505" class="Symbol">:</a> <a id="7507" class="Symbol">∀</a> <a id="7509" class="Symbol">{</a><a id="7510" href="CantorNormalForm.Classifiability.html#7510" class="Bound">a</a><a id="7511" class="Symbol">}</a> <a id="7513" class="Symbol">→</a> <a id="7515" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7522" href="CantorNormalForm.Classifiability.html#7510" class="Bound">a</a> <a id="7524" class="Symbol">→</a> <a id="7526" href="CantorNormalForm.Classifiability.html#7510" class="Bound">a</a> <a id="7528" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="7530" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="7532" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="7538" class="Symbol">{</a><a id="7539" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="7540" class="Symbol">}</a> <a id="7542" class="Symbol">=</a> <a id="7544" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="7551" href="CantorNormalForm.Base.html#7902" class="Function">isProp⟨&lt;⟩</a> <a id="7561" class="Symbol">(λ</a> <a id="7564" class="Symbol">((_</a> <a id="7568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7570" href="CantorNormalForm.Classifiability.html#7570" class="Bound">f↑</a><a id="7572" class="Symbol">)</a> <a id="7574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7576" href="CantorNormalForm.Classifiability.html#7576" class="Bound">f≤𝟎</a> <a id="7580" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7582" class="Symbol">_)</a> <a id="7585" class="Symbol">→</a> <a id="7587" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="7593" class="Symbol">(</a><a id="7594" href="CantorNormalForm.Base.html#2431" class="Function">≮𝟎</a> <a id="7597" class="Symbol">(</a><a id="7598" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="7607" class="Symbol">(</a><a id="7608" href="CantorNormalForm.Classifiability.html#7570" class="Bound">f↑</a> <a id="7611" class="Number">0</a><a id="7612" class="Symbol">)</a> <a id="7614" class="Symbol">(</a><a id="7615" href="CantorNormalForm.Classifiability.html#7576" class="Bound">f≤𝟎</a> <a id="7619" class="Number">1</a><a id="7620" class="Symbol">))))</a>
<a id="7625" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="7631" class="Symbol">{</a><a id="7632" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7635" class="Symbol">_</a> <a id="7637" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7639" class="Symbol">_</a> <a id="7641" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7643" class="Symbol">_</a> <a id="7645" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7646" class="Symbol">}</a> <a id="7648" class="Symbol">_</a> <a id="7650" class="Symbol">=</a> <a id="7652" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>

<a id="lim≢𝟎"></a><a id="7656" href="CantorNormalForm.Classifiability.html#7656" class="Function">lim≢𝟎</a> <a id="7662" class="Symbol">:</a> <a id="7664" class="Symbol">∀</a> <a id="7666" class="Symbol">{</a><a id="7667" href="CantorNormalForm.Classifiability.html#7667" class="Bound">a</a><a id="7668" class="Symbol">}</a> <a id="7670" class="Symbol">→</a> <a id="7672" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7679" href="CantorNormalForm.Classifiability.html#7667" class="Bound">a</a> <a id="7681" class="Symbol">→</a> <a id="7683" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7685" class="Symbol">(</a><a id="7686" href="CantorNormalForm.Classifiability.html#7667" class="Bound">a</a> <a id="7688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7690" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="7691" class="Symbol">)</a>
<a id="7693" href="CantorNormalForm.Classifiability.html#7656" class="Function">lim≢𝟎</a> <a id="7699" href="CantorNormalForm.Classifiability.html#7699" class="Bound">lim</a> <a id="7703" href="CantorNormalForm.Classifiability.html#7703" class="Bound">e</a> <a id="7705" class="Symbol">=</a> <a id="7707" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="7721" class="Symbol">(</a><a id="7722" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7726" href="CantorNormalForm.Classifiability.html#7703" class="Bound">e</a><a id="7727" class="Symbol">)</a> <a id="7729" class="Symbol">(</a><a id="7730" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="7736" href="CantorNormalForm.Classifiability.html#7699" class="Bound">lim</a><a id="7739" class="Symbol">)</a>

<a id="lim-is-not-suc"></a><a id="7742" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="7757" class="Symbol">:</a> <a id="7759" class="Symbol">∀</a> <a id="7761" class="Symbol">{</a><a id="7762" href="CantorNormalForm.Classifiability.html#7762" class="Bound">a</a><a id="7763" class="Symbol">}</a> <a id="7765" class="Symbol">→</a> <a id="7767" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="7774" href="CantorNormalForm.Classifiability.html#7762" class="Bound">a</a> <a id="7776" class="Symbol">→</a> <a id="7778" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7780" class="Symbol">(</a><a id="7781" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="7795" href="CantorNormalForm.Classifiability.html#7762" class="Bound">a</a><a id="7796" class="Symbol">)</a>
<a id="7798" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="7813" href="CantorNormalForm.Classifiability.html#7813" class="Bound">la</a> <a id="7816" href="CantorNormalForm.Classifiability.html#7816" class="Bound">sa</a> <a id="7819" class="Symbol">=</a> <a id="7821" href="Abstract.ZerSucLim.html#12074" class="Function">unique.not-s-and-l</a> <a id="7840" class="Symbol">_</a> <a id="7842" href="CantorNormalForm.Classifiability.html#7816" class="Bound">sa</a> <a id="7845" href="CantorNormalForm.Classifiability.html#7813" class="Bound">la</a>

<a id="7849" class="Comment">{- Example: ω is the limit of NtoC -}</a>

<a id="NtoC↑"></a><a id="7888" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="7912" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a>
<a id="7917" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a>  <a id="7924" class="Number">0</a>      <a id="7931" class="Symbol">=</a> <a id="7933" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="7936" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a> <a id="7942" class="Symbol">(</a><a id="7943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7947" href="CantorNormalForm.Classifiability.html#7947" class="Bound">i</a><a id="7948" class="Symbol">)</a> <a id="7950" class="Symbol">=</a> <a id="7952" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7955" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7960" class="Symbol">(</a><a id="7961" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a> <a id="7967" href="CantorNormalForm.Classifiability.html#7947" class="Bound">i</a><a id="7968" class="Symbol">)</a>

<a id="NtoC&lt;ω"></a><a id="7971" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a> <a id="7978" class="Symbol">:</a> <a id="7980" class="Symbol">∀</a> <a id="7982" href="CantorNormalForm.Classifiability.html#7982" class="Bound">i</a> <a id="7984" class="Symbol">→</a> <a id="7986" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7991" href="CantorNormalForm.Classifiability.html#7982" class="Bound">i</a> <a id="7993" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7995" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="7997" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a>  <a id="8005" class="Number">0</a>      <a id="8012" class="Symbol">=</a> <a id="8014" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="8017" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a> <a id="8024" class="Symbol">(</a><a id="8025" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8029" href="CantorNormalForm.Classifiability.html#8029" class="Bound">i</a><a id="8030" class="Symbol">)</a> <a id="8032" class="Symbol">=</a> <a id="8034" class="Symbol">(</a><a id="8035" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8038" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8040" class="Symbol">)</a>

<a id="NtoC-is-≤-monotone"></a><a id="8043" href="CantorNormalForm.Classifiability.html#8043" class="Function">NtoC-is-≤-monotone</a> <a id="8062" class="Symbol">:</a> <a id="8064" class="Symbol">∀</a> <a id="8066" class="Symbol">{</a><a id="8067" href="CantorNormalForm.Classifiability.html#8067" class="Bound">n</a><a id="8068" class="Symbol">}</a> <a id="8070" class="Symbol">{</a><a id="8071" href="CantorNormalForm.Classifiability.html#8071" class="Bound">m</a><a id="8072" class="Symbol">}</a> <a id="8074" class="Symbol">→</a> <a id="8076" href="CantorNormalForm.Classifiability.html#8067" class="Bound">n</a> <a id="8078" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8082" href="CantorNormalForm.Classifiability.html#8071" class="Bound">m</a> <a id="8084" class="Symbol">→</a> <a id="8086" class="Symbol">(</a><a id="8087" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8092" href="CantorNormalForm.Classifiability.html#8067" class="Bound">n</a><a id="8093" class="Symbol">)</a> <a id="8095" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="8097" class="Symbol">(</a><a id="8098" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8103" href="CantorNormalForm.Classifiability.html#8071" class="Bound">m</a><a id="8104" class="Symbol">)</a>
<a id="8106" href="CantorNormalForm.Classifiability.html#8043" class="Function">NtoC-is-≤-monotone</a> <a id="8125" class="Symbol">(</a><a id="8126" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8131" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8133" href="CantorNormalForm.Classifiability.html#8133" class="Bound">p</a><a id="8134" class="Symbol">)</a> <a id="8136" class="Symbol">=</a> <a id="8138" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8142" class="Symbol">(</a><a id="8143" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8147" class="Symbol">(</a><a id="8148" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8153" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8158" href="CantorNormalForm.Classifiability.html#8133" class="Bound">p</a><a id="8159" class="Symbol">))</a>
<a id="8162" href="CantorNormalForm.Classifiability.html#8043" class="Function">NtoC-is-≤-monotone</a> <a id="8181" class="Symbol">{</a><a id="8182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8186" class="Symbol">}</a> <a id="8188" class="Symbol">{</a><a id="8189" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8193" class="Symbol">}</a> <a id="8195" class="Symbol">(</a><a id="8196" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8200" href="CantorNormalForm.Classifiability.html#8200" class="Bound">k</a> <a id="8202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8204" href="CantorNormalForm.Classifiability.html#8204" class="Bound">p</a><a id="8205" class="Symbol">)</a> <a id="8207" class="Symbol">=</a> <a id="8209" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8213" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8218" href="CantorNormalForm.Classifiability.html#8043" class="Function">NtoC-is-≤-monotone</a> <a id="8237" class="Symbol">{</a><a id="8238" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8242" href="CantorNormalForm.Classifiability.html#8242" class="Bound">n</a><a id="8243" class="Symbol">}</a> <a id="8245" class="Symbol">{</a><a id="8246" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8250" class="Symbol">}</a> <a id="8252" class="Symbol">(</a><a id="8253" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8257" href="CantorNormalForm.Classifiability.html#8257" class="Bound">k</a> <a id="8259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8261" href="CantorNormalForm.Classifiability.html#8261" class="Bound">p</a><a id="8262" class="Symbol">)</a> <a id="8264" class="Symbol">=</a> <a id="8266" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="8272" class="Symbol">(</a><a id="8273" href="Cubical.Data.Nat.Properties.html#1661" class="Function">N.snotz</a> <a id="8281" href="CantorNormalForm.Classifiability.html#8261" class="Bound">p</a><a id="8282" class="Symbol">)</a>
<a id="8284" href="CantorNormalForm.Classifiability.html#8043" class="CatchallClause Function">NtoC-is-≤-monotone</a><a id="8302" class="CatchallClause"> </a><a id="8303" class="CatchallClause Symbol">{</a><a id="8304" href="CantorNormalForm.Classifiability.html#8304" class="CatchallClause Bound">n</a><a id="8305" class="CatchallClause Symbol">}</a><a id="8306" class="CatchallClause"> </a><a id="8307" class="CatchallClause Symbol">{</a><a id="8308" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="8311" class="CatchallClause"> </a><a id="8312" href="CantorNormalForm.Classifiability.html#8312" class="CatchallClause Bound">m</a><a id="8313" class="CatchallClause Symbol">}</a><a id="8314" class="CatchallClause"> </a><a id="8315" class="CatchallClause Symbol">(</a><a id="8316" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="8319" class="CatchallClause"> </a><a id="8320" href="CantorNormalForm.Classifiability.html#8320" class="CatchallClause Bound">k</a><a id="8321" class="CatchallClause"> </a><a id="8322" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="8323" class="CatchallClause"> </a><a id="8324" href="CantorNormalForm.Classifiability.html#8324" class="CatchallClause Bound">p</a><a id="8325" class="CatchallClause Symbol">)</a> <a id="8327" class="Symbol">=</a> <a id="8329" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="8337" class="Symbol">(</a><a id="8338" href="CantorNormalForm.Classifiability.html#8043" class="Function">NtoC-is-≤-monotone</a> <a id="8357" class="Symbol">{</a><a id="8358" href="CantorNormalForm.Classifiability.html#8304" class="Bound">n</a><a id="8359" class="Symbol">}</a> <a id="8361" class="Symbol">{</a><a id="8362" href="CantorNormalForm.Classifiability.html#8312" class="Bound">m</a><a id="8363" class="Symbol">}</a> <a id="8365" class="Symbol">(</a><a id="8366" href="CantorNormalForm.Classifiability.html#8320" class="Bound">k</a> <a id="8368" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8370" href="Cubical.Data.Nat.Properties.html#1833" class="Function">N.injSuc</a> <a id="8379" href="CantorNormalForm.Classifiability.html#8324" class="Bound">p</a><a id="8380" class="Symbol">))</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8395" class="Symbol">(</a><a id="8396" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8401" href="CantorNormalForm.Classifiability.html#8312" class="Bound">m</a> <a id="8403" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="8405" class="Symbol">)</a> <a id="8407" class="Symbol">(</a><a id="8408" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8412" class="Symbol">(</a><a id="8413" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="8430" href="CantorNormalForm.Classifiability.html#8312" class="Bound">m</a><a id="8431" class="Symbol">))</a> <a id="8434" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a><a id="8437" class="Symbol">))</a>

<a id="NtoC-is-&lt;-monotone"></a><a id="8441" href="CantorNormalForm.Classifiability.html#8441" class="Function">NtoC-is-&lt;-monotone</a> <a id="8460" class="Symbol">:</a> <a id="8462" class="Symbol">∀</a> <a id="8464" class="Symbol">{</a><a id="8465" href="CantorNormalForm.Classifiability.html#8465" class="Bound">n</a><a id="8466" class="Symbol">}</a> <a id="8468" class="Symbol">{</a><a id="8469" href="CantorNormalForm.Classifiability.html#8469" class="Bound">m</a><a id="8470" class="Symbol">}</a> <a id="8472" class="Symbol">→</a> <a id="8474" href="CantorNormalForm.Classifiability.html#8465" class="Bound">n</a> <a id="8476" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="8480" href="CantorNormalForm.Classifiability.html#8469" class="Bound">m</a> <a id="8482" class="Symbol">→</a> <a id="8484" class="Symbol">(</a><a id="8485" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8490" href="CantorNormalForm.Classifiability.html#8465" class="Bound">n</a><a id="8491" class="Symbol">)</a> <a id="8493" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8495" class="Symbol">(</a><a id="8496" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8501" href="CantorNormalForm.Classifiability.html#8469" class="Bound">m</a><a id="8502" class="Symbol">)</a>
<a id="8504" href="CantorNormalForm.Classifiability.html#8441" class="Function">NtoC-is-&lt;-monotone</a> <a id="8523" class="Symbol">{</a><a id="8524" class="Argument">m</a> <a id="8526" class="Symbol">=</a> <a id="8528" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8532" class="Symbol">}</a> <a id="8534" class="Symbol">(</a><a id="8535" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8542" href="CantorNormalForm.Classifiability.html#8542" class="Bound">p</a><a id="8543" class="Symbol">)</a> <a id="8545" class="Symbol">=</a> <a id="8547" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="8553" class="Symbol">(</a><a id="8554" href="Cubical.Data.Nat.Properties.html#1661" class="Function">N.snotz</a> <a id="8562" href="CantorNormalForm.Classifiability.html#8542" class="Bound">p</a><a id="8563" class="Symbol">)</a>
<a id="8565" href="CantorNormalForm.Classifiability.html#8441" class="Function">NtoC-is-&lt;-monotone</a> <a id="8584" class="Symbol">{</a><a id="8585" class="Argument">m</a> <a id="8587" class="Symbol">=</a> <a id="8589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8593" href="CantorNormalForm.Classifiability.html#8593" class="Bound">m</a><a id="8594" class="Symbol">}</a> <a id="8596" class="Symbol">(</a><a id="8597" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8604" href="CantorNormalForm.Classifiability.html#8604" class="Bound">p</a><a id="8605" class="Symbol">)</a> <a id="8607" class="Symbol">=</a> <a id="8609" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="8618" class="Symbol">(</a><a id="8619" href="CantorNormalForm.Classifiability.html#8043" class="Function">NtoC-is-≤-monotone</a> <a id="8638" class="Symbol">{</a><a id="8639" class="Argument">m</a> <a id="8641" class="Symbol">=</a> <a id="8643" href="CantorNormalForm.Classifiability.html#8593" class="Bound">m</a><a id="8644" class="Symbol">}</a> <a id="8646" class="Symbol">(</a><a id="8647" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8652" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8654" href="Cubical.Data.Nat.Properties.html#1833" class="Function">N.injSuc</a> <a id="8663" href="CantorNormalForm.Classifiability.html#8604" class="Bound">p</a><a id="8664" class="Symbol">))</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8674" class="Symbol">(</a><a id="8675" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8680" href="CantorNormalForm.Classifiability.html#8593" class="Bound">m</a> <a id="8682" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="8684" class="Symbol">)</a> <a id="8686" class="Symbol">(</a><a id="8687" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8691" class="Symbol">(</a><a id="8692" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="8709" href="CantorNormalForm.Classifiability.html#8593" class="Bound">m</a><a id="8710" class="Symbol">))</a> <a id="8713" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a><a id="8716" class="Symbol">)</a>
<a id="8718" href="CantorNormalForm.Classifiability.html#8441" class="Function">NtoC-is-&lt;-monotone</a> <a id="8737" class="Symbol">{</a><a id="8738" class="Argument">m</a> <a id="8740" class="Symbol">=</a> <a id="8742" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8746" class="Symbol">}</a> <a id="8748" class="Symbol">(</a><a id="8749" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8753" href="CantorNormalForm.Classifiability.html#8753" class="Bound">k</a> <a id="8755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8757" href="CantorNormalForm.Classifiability.html#8757" class="Bound">p</a><a id="8758" class="Symbol">)</a> <a id="8760" class="Symbol">=</a> <a id="8762" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="8768" class="Symbol">(</a><a id="8769" href="Cubical.Data.Nat.Properties.html#1661" class="Function">N.snotz</a> <a id="8777" href="CantorNormalForm.Classifiability.html#8757" class="Bound">p</a><a id="8778" class="Symbol">)</a>
<a id="8780" href="CantorNormalForm.Classifiability.html#8441" class="Function">NtoC-is-&lt;-monotone</a> <a id="8799" class="Symbol">{</a><a id="8800" class="Argument">m</a> <a id="8802" class="Symbol">=</a> <a id="8804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8808" href="CantorNormalForm.Classifiability.html#8808" class="Bound">m</a><a id="8809" class="Symbol">}</a> <a id="8811" class="Symbol">(</a><a id="8812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8816" href="CantorNormalForm.Classifiability.html#8816" class="Bound">k</a> <a id="8818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8820" href="CantorNormalForm.Classifiability.html#8820" class="Bound">p</a><a id="8821" class="Symbol">)</a> <a id="8823" class="Symbol">=</a> <a id="8825" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="8833" class="Symbol">(</a><a id="8834" href="CantorNormalForm.Classifiability.html#8441" class="Function">NtoC-is-&lt;-monotone</a> <a id="8853" class="Symbol">{</a><a id="8854" class="Argument">m</a> <a id="8856" class="Symbol">=</a> <a id="8858" href="CantorNormalForm.Classifiability.html#8808" class="Bound">m</a><a id="8859" class="Symbol">}</a> <a id="8861" class="Symbol">(</a><a id="8862" href="CantorNormalForm.Classifiability.html#8816" class="Bound">k</a> <a id="8864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8866" href="Cubical.Data.Nat.Properties.html#1833" class="Function">N.injSuc</a> <a id="8875" href="CantorNormalForm.Classifiability.html#8820" class="Bound">p</a><a id="8876" class="Symbol">))</a> <a id="8879" class="Symbol">(</a><a id="8880" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8886" class="Symbol">(</a><a id="8887" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8892" href="CantorNormalForm.Classifiability.html#8808" class="Bound">m</a> <a id="8894" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="8896" class="Symbol">)</a> <a id="8898" class="Symbol">(</a><a id="8899" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8903" class="Symbol">(</a><a id="8904" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="8921" href="CantorNormalForm.Classifiability.html#8808" class="Bound">m</a><a id="8922" class="Symbol">))</a> <a id="8925" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a><a id="8928" class="Symbol">)</a>

<a id="ω-is-lim-of-NtoC"></a><a id="8931" href="CantorNormalForm.Classifiability.html#8931" class="Function">ω-is-lim-of-NtoC</a> <a id="8948" class="Symbol">:</a> <a id="8950" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="8952" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="8962" class="Symbol">(</a><a id="8963" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8970" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a><a id="8975" class="Symbol">)</a>
<a id="8977" href="CantorNormalForm.Classifiability.html#8931" class="Function">ω-is-lim-of-NtoC</a> <a id="8994" class="Symbol">=</a> <a id="8996" class="Symbol">(λ</a> <a id="8999" href="CantorNormalForm.Classifiability.html#8999" class="Bound">i</a> <a id="9001" class="Symbol">→</a> <a id="9003" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9007" class="Symbol">(</a><a id="9008" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a> <a id="9015" href="CantorNormalForm.Classifiability.html#8999" class="Bound">i</a><a id="9016" class="Symbol">))</a> <a id="9019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9021" href="CantorNormalForm.Classifiability.html#9495" class="Function">ω-min-over-NtoC</a>
 <a id="9038" class="Keyword">where</a>
  <a id="9046" href="CantorNormalForm.Classifiability.html#9046" class="Function">ω-min-over-NtoC-lem</a> <a id="9066" class="Symbol">:</a> <a id="9068" class="Symbol">∀</a> <a id="9070" href="CantorNormalForm.Classifiability.html#9070" class="Bound">x</a> <a id="9072" class="Symbol">→</a> <a id="9074" class="Symbol">(∀</a> <a id="9077" href="CantorNormalForm.Classifiability.html#9077" class="Bound">i</a> <a id="9079" class="Symbol">→</a> <a id="9081" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9086" href="CantorNormalForm.Classifiability.html#9077" class="Bound">i</a> <a id="9088" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9090" href="CantorNormalForm.Classifiability.html#9070" class="Bound">x</a><a id="9091" class="Symbol">)</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9097" class="Symbol">(</a><a id="9098" href="CantorNormalForm.Classifiability.html#9070" class="Bound">x</a> <a id="9100" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9102" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="9103" class="Symbol">)</a>
  <a id="9107" href="CantorNormalForm.Classifiability.html#9046" class="Function">ω-min-over-NtoC-lem</a> <a id="9127" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9129" href="CantorNormalForm.Classifiability.html#9129" class="Bound">h</a> <a id="9131" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="9134" class="Symbol">=</a> <a id="9136" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="9141" class="Symbol">(</a><a id="9142" href="CantorNormalForm.Classifiability.html#9129" class="Bound">h</a> <a id="9144" class="Number">1</a><a id="9145" class="Symbol">)</a>
  <a id="9149" href="CantorNormalForm.Classifiability.html#9046" class="Function">ω-min-over-NtoC-lem</a> <a id="9169" href="CantorNormalForm.Classifiability.html#9169" class="Bound">x</a><a id="9170" class="Symbol">@(</a><a id="9172" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9175" href="CantorNormalForm.Classifiability.html#9175" class="Bound">a</a> <a id="9177" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9179" href="CantorNormalForm.Classifiability.html#9179" class="Bound">b</a> <a id="9181" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9183" href="CantorNormalForm.Classifiability.html#9183" class="Bound">r</a> <a id="9185" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9186" class="Symbol">)</a> <a id="9188" href="CantorNormalForm.Classifiability.html#9188" class="Bound">h</a> <a id="9190" class="Symbol">(</a><a id="9191" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9194" href="CantorNormalForm.Classifiability.html#9194" class="Bound">a&lt;𝟏</a><a id="9197" class="Symbol">)</a> <a id="9199" class="Symbol">=</a> <a id="9201" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9205" href="CantorNormalForm.Classifiability.html#9448" class="Function">sn≤x</a> <a id="9210" href="CantorNormalForm.Classifiability.html#9365" class="Function">x&lt;sn</a>
   <a id="9218" class="Keyword">where</a>
    <a id="9228" href="CantorNormalForm.Classifiability.html#9228" class="Function">a≡𝟎</a> <a id="9232" class="Symbol">:</a> <a id="9234" href="CantorNormalForm.Classifiability.html#9175" class="Bound">a</a> <a id="9236" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9238" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="9244" href="CantorNormalForm.Classifiability.html#9228" class="Function">a≡𝟎</a> <a id="9248" class="Symbol">=</a> <a id="9250" href="CantorNormalForm.Base.html#11789" class="Function">&lt;𝟏→≡𝟎</a> <a id="9256" href="CantorNormalForm.Classifiability.html#9194" class="Bound">a&lt;𝟏</a>
    <a id="9264" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a> <a id="9266" class="Symbol">:</a> <a id="9268" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="9274" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a> <a id="9276" class="Symbol">=</a> <a id="9278" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9282" class="Symbol">(</a><a id="9283" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="9297" href="CantorNormalForm.Classifiability.html#9169" class="Bound">x</a> <a id="9299" href="CantorNormalForm.Classifiability.html#9228" class="Function">a≡𝟎</a><a id="9302" class="Symbol">)</a>
    <a id="9308" href="CantorNormalForm.Classifiability.html#9308" class="Function">x≡n</a> <a id="9312" class="Symbol">:</a> <a id="9314" href="CantorNormalForm.Classifiability.html#9169" class="Bound">x</a> <a id="9316" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9318" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9323" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a>
    <a id="9329" href="CantorNormalForm.Classifiability.html#9308" class="Function">x≡n</a> <a id="9333" class="Symbol">=</a> <a id="9335" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9339" class="Symbol">(</a><a id="9340" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="9354" href="CantorNormalForm.Classifiability.html#9169" class="Bound">x</a> <a id="9356" href="CantorNormalForm.Classifiability.html#9228" class="Function">a≡𝟎</a><a id="9359" class="Symbol">)</a>
    <a id="9365" href="CantorNormalForm.Classifiability.html#9365" class="Function">x&lt;sn</a> <a id="9370" class="Symbol">:</a> <a id="9372" href="CantorNormalForm.Classifiability.html#9169" class="Bound">x</a> <a id="9374" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9376" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9381" class="Symbol">(</a><a id="9382" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9386" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a><a id="9387" class="Symbol">)</a>
    <a id="9393" href="CantorNormalForm.Classifiability.html#9365" class="Function">x&lt;sn</a> <a id="9398" class="Symbol">=</a> <a id="9400" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9406" class="Symbol">(</a><a id="9407" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="9410" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9415" class="Symbol">(</a><a id="9416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9420" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a><a id="9421" class="Symbol">))</a> <a id="9424" class="Symbol">(</a><a id="9425" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9429" href="CantorNormalForm.Classifiability.html#9308" class="Function">x≡n</a><a id="9432" class="Symbol">)</a> <a id="9434" class="Symbol">(</a><a id="9435" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a> <a id="9441" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a><a id="9442" class="Symbol">)</a>
    <a id="9448" href="CantorNormalForm.Classifiability.html#9448" class="Function">sn≤x</a> <a id="9453" class="Symbol">:</a> <a id="9455" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9460" class="Symbol">(</a><a id="9461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9465" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a><a id="9466" class="Symbol">)</a> <a id="9468" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9470" href="CantorNormalForm.Classifiability.html#9169" class="Bound">x</a>
    <a id="9476" href="CantorNormalForm.Classifiability.html#9448" class="Function">sn≤x</a> <a id="9481" class="Symbol">=</a> <a id="9483" href="CantorNormalForm.Classifiability.html#9188" class="Bound">h</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9490" href="CantorNormalForm.Classifiability.html#9264" class="Function">n</a><a id="9491" class="Symbol">)</a>
  <a id="9495" href="CantorNormalForm.Classifiability.html#9495" class="Function">ω-min-over-NtoC</a> <a id="9511" class="Symbol">:</a> <a id="9513" class="Symbol">∀</a> <a id="9515" href="CantorNormalForm.Classifiability.html#9515" class="Bound">x</a> <a id="9517" class="Symbol">→</a> <a id="9519" class="Symbol">(∀</a> <a id="9522" href="CantorNormalForm.Classifiability.html#9522" class="Bound">i</a> <a id="9524" class="Symbol">→</a> <a id="9526" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9531" href="CantorNormalForm.Classifiability.html#9522" class="Bound">i</a> <a id="9533" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9535" href="CantorNormalForm.Classifiability.html#9515" class="Bound">x</a><a id="9536" class="Symbol">)</a> <a id="9538" class="Symbol">→</a> <a id="9540" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9542" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9544" href="CantorNormalForm.Classifiability.html#9515" class="Bound">x</a>
  <a id="9548" href="CantorNormalForm.Classifiability.html#9495" class="Function">ω-min-over-NtoC</a> <a id="9564" href="CantorNormalForm.Classifiability.html#9564" class="Bound">x</a> <a id="9566" href="CantorNormalForm.Classifiability.html#9566" class="Bound">h</a> <a id="9568" class="Symbol">=</a> <a id="9570" href="CantorNormalForm.Base.html#11263" class="Function">≮→≥</a> <a id="9574" class="Symbol">(</a><a id="9575" href="CantorNormalForm.Classifiability.html#9046" class="Function">ω-min-over-NtoC-lem</a> <a id="9595" href="CantorNormalForm.Classifiability.html#9564" class="Bound">x</a> <a id="9597" href="CantorNormalForm.Classifiability.html#9566" class="Bound">h</a><a id="9598" class="Symbol">)</a>

<a id="9601" class="Comment">{- The following sequence has no limit in Cnf -}</a>

<a id="ω↑↑"></a><a id="9651" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="9655" class="Symbol">:</a> <a id="9657" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9659" class="Symbol">→</a> <a id="9661" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="9665" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a>  <a id="9670" class="Number">0</a>      <a id="9677" class="Symbol">=</a> <a id="9679" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
<a id="9681" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="9685" class="Symbol">(</a><a id="9686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9690" href="CantorNormalForm.Classifiability.html#9690" class="Bound">i</a><a id="9691" class="Symbol">)</a> <a id="9693" class="Symbol">=</a> <a id="9695" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9699" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="9703" href="CantorNormalForm.Classifiability.html#9690" class="Bound">i</a> <a id="9705" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>

<a id="ω↑↑-↑"></a><a id="9708" href="CantorNormalForm.Classifiability.html#9708" class="Function">ω↑↑-↑</a> <a id="9714" class="Symbol">:</a> <a id="9716" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="9732" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a>
<a id="9736" href="CantorNormalForm.Classifiability.html#9708" class="Function">ω↑↑-↑</a>  <a id="9743" class="Number">0</a>      <a id="9750" class="Symbol">=</a> <a id="9752" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9755" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="9758" href="CantorNormalForm.Classifiability.html#9708" class="Function">ω↑↑-↑</a> <a id="9764" class="Symbol">(</a><a id="9765" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9769" href="CantorNormalForm.Classifiability.html#9769" class="Bound">i</a><a id="9770" class="Symbol">)</a> <a id="9772" class="Symbol">=</a> <a id="9774" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9777" class="Symbol">(</a><a id="9778" href="CantorNormalForm.Classifiability.html#9708" class="Function">ω↑↑-↑</a> <a id="9784" href="CantorNormalForm.Classifiability.html#9769" class="Bound">i</a><a id="9785" class="Symbol">)</a>

<a id="ω↑↑-fact"></a><a id="9788" href="CantorNormalForm.Classifiability.html#9788" class="Function">ω↑↑-fact</a> <a id="9797" class="Symbol">:</a> <a id="9799" class="Symbol">(</a><a id="9800" href="CantorNormalForm.Classifiability.html#9800" class="Bound">a</a> <a id="9802" class="Symbol">:</a> <a id="9804" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="9807" class="Symbol">)</a> <a id="9809" class="Symbol">→</a> <a id="9811" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9814" href="CantorNormalForm.Classifiability.html#9814" class="Bound">i</a> <a id="9816" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9818" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9820" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9822" href="CantorNormalForm.Classifiability.html#9800" class="Bound">a</a> <a id="9824" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9826" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="9830" href="CantorNormalForm.Classifiability.html#9814" class="Bound">i</a>
<a id="9832" href="CantorNormalForm.Classifiability.html#9788" class="Function">ω↑↑-fact</a> <a id="9841" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9843" class="Symbol">=</a> <a id="9845" class="Number">0</a> <a id="9847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9849" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="9852" href="CantorNormalForm.Classifiability.html#9788" class="Function">ω↑↑-fact</a> <a id="9861" class="Symbol">(</a><a id="9862" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9865" href="CantorNormalForm.Classifiability.html#9865" class="Bound">a</a> <a id="9867" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9869" href="CantorNormalForm.Classifiability.html#9869" class="Bound">b</a> <a id="9871" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9873" class="Symbol">_</a> <a id="9875" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">=</a> <a id="9880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9884" href="CantorNormalForm.Classifiability.html#9902" class="Function">i</a> <a id="9886" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9888" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9891" href="CantorNormalForm.Classifiability.html#9933" class="Function">r</a>
 <a id="9894" class="Keyword">where</a>
  <a id="9902" href="CantorNormalForm.Classifiability.html#9902" class="Function">i</a> <a id="9904" class="Symbol">:</a> <a id="9906" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="9910" href="CantorNormalForm.Classifiability.html#9902" class="Function">i</a> <a id="9912" class="Symbol">=</a> <a id="9914" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9918" class="Symbol">(</a><a id="9919" href="CantorNormalForm.Classifiability.html#9788" class="Function">ω↑↑-fact</a> <a id="9928" href="CantorNormalForm.Classifiability.html#9865" class="Bound">a</a><a id="9929" class="Symbol">)</a>
  <a id="9933" href="CantorNormalForm.Classifiability.html#9933" class="Function">r</a> <a id="9935" class="Symbol">:</a> <a id="9937" href="CantorNormalForm.Classifiability.html#9865" class="Bound">a</a> <a id="9939" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9941" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="9945" href="CantorNormalForm.Classifiability.html#9902" class="Function">i</a>
  <a id="9949" href="CantorNormalForm.Classifiability.html#9933" class="Function">r</a> <a id="9951" class="Symbol">=</a> <a id="9953" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9957" class="Symbol">(</a><a id="9958" href="CantorNormalForm.Classifiability.html#9788" class="Function">ω↑↑-fact</a> <a id="9967" href="CantorNormalForm.Classifiability.html#9865" class="Bound">a</a><a id="9968" class="Symbol">)</a>

<a id="Cnf-does-not-have-limits"></a><a id="9971" href="CantorNormalForm.Classifiability.html#9971" class="Function">Cnf-does-not-have-limits</a> <a id="9996" class="Symbol">:</a> <a id="9998" href="Abstract.ZerSucLim.html#4189" class="Function">has-limits</a> <a id="10009" class="Symbol">→</a> <a id="10011" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="10013" href="CantorNormalForm.Classifiability.html#9971" class="Function">Cnf-does-not-have-limits</a> <a id="10038" class="Symbol">(</a><a id="10039" href="CantorNormalForm.Classifiability.html#10039" class="Bound">lim</a> <a id="10043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10045" href="CantorNormalForm.Classifiability.html#10045" class="Bound">p</a><a id="10046" class="Symbol">)</a> <a id="10048" class="Symbol">=</a> <a id="10050" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="10059" href="CantorNormalForm.Classifiability.html#10362" class="Function">ε₀&lt;ε₀</a>
 <a id="10066" class="Keyword">where</a>
  <a id="10074" href="CantorNormalForm.Classifiability.html#10074" class="Function">ε₀</a> <a id="10077" class="Symbol">:</a> <a id="10079" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="10085" href="CantorNormalForm.Classifiability.html#10074" class="Function">ε₀</a> <a id="10088" class="Symbol">=</a> <a id="10090" href="CantorNormalForm.Classifiability.html#10039" class="Bound">lim</a> <a id="10094" class="Symbol">(</a><a id="10095" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="10099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10101" href="CantorNormalForm.Classifiability.html#9708" class="Function">ω↑↑-↑</a><a id="10106" class="Symbol">)</a>
  <a id="10110" href="CantorNormalForm.Classifiability.html#10110" class="Function">claim</a> <a id="10116" class="Symbol">:</a> <a id="10118" class="Symbol">∀</a> <a id="10120" href="CantorNormalForm.Classifiability.html#10120" class="Bound">i</a> <a id="10122" class="Symbol">→</a> <a id="10124" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="10128" href="CantorNormalForm.Classifiability.html#10120" class="Bound">i</a> <a id="10130" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10132" href="CantorNormalForm.Classifiability.html#10074" class="Function">ε₀</a>
  <a id="10137" href="CantorNormalForm.Classifiability.html#10110" class="Function">claim</a> <a id="10143" href="CantorNormalForm.Classifiability.html#10143" class="Bound">i</a> <a id="10145" class="Symbol">=</a> <a id="10147" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="10156" class="Symbol">(</a><a id="10157" href="CantorNormalForm.Classifiability.html#9708" class="Function">ω↑↑-↑</a> <a id="10163" href="CantorNormalForm.Classifiability.html#10143" class="Bound">i</a><a id="10164" class="Symbol">)</a> <a id="10166" class="Symbol">(</a><a id="10167" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10171" class="Symbol">(</a><a id="10172" href="CantorNormalForm.Classifiability.html#10045" class="Bound">p</a> <a id="10174" class="Symbol">(</a><a id="10175" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="10179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10181" href="CantorNormalForm.Classifiability.html#9708" class="Function">ω↑↑-↑</a><a id="10186" class="Symbol">))</a> <a id="10189" class="Symbol">(</a><a id="10190" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10194" href="CantorNormalForm.Classifiability.html#10143" class="Bound">i</a><a id="10195" class="Symbol">))</a>
  <a id="10200" href="CantorNormalForm.Classifiability.html#10200" class="Function">all-below-ε₀</a> <a id="10213" class="Symbol">:</a> <a id="10215" class="Symbol">(</a><a id="10216" href="CantorNormalForm.Classifiability.html#10216" class="Bound">a</a> <a id="10218" class="Symbol">:</a> <a id="10220" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="10223" class="Symbol">)</a> <a id="10225" class="Symbol">→</a> <a id="10227" href="CantorNormalForm.Classifiability.html#10216" class="Bound">a</a> <a id="10229" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10231" href="CantorNormalForm.Classifiability.html#10074" class="Function">ε₀</a>
  <a id="10236" href="CantorNormalForm.Classifiability.html#10200" class="Function">all-below-ε₀</a> <a id="10249" href="CantorNormalForm.Classifiability.html#10249" class="Bound">a</a> <a id="10251" class="Symbol">=</a> <a id="10253" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="10261" href="CantorNormalForm.Classifiability.html#10321" class="Function">r</a> <a id="10263" class="Symbol">(</a><a id="10264" href="CantorNormalForm.Classifiability.html#10110" class="Function">claim</a> <a id="10270" href="CantorNormalForm.Classifiability.html#10286" class="Function">i</a><a id="10271" class="Symbol">)</a>
   <a id="10276" class="Keyword">where</a>
    <a id="10286" href="CantorNormalForm.Classifiability.html#10286" class="Function">i</a> <a id="10288" class="Symbol">:</a> <a id="10290" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="10296" href="CantorNormalForm.Classifiability.html#10286" class="Function">i</a> <a id="10298" class="Symbol">=</a> <a id="10300" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10304" class="Symbol">(</a><a id="10305" href="CantorNormalForm.Classifiability.html#9788" class="Function">ω↑↑-fact</a> <a id="10314" href="CantorNormalForm.Classifiability.html#10249" class="Bound">a</a><a id="10315" class="Symbol">)</a>
    <a id="10321" href="CantorNormalForm.Classifiability.html#10321" class="Function">r</a> <a id="10323" class="Symbol">:</a> <a id="10325" href="CantorNormalForm.Classifiability.html#10249" class="Bound">a</a> <a id="10327" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10329" href="CantorNormalForm.Classifiability.html#9651" class="Function">ω↑↑</a> <a id="10333" href="CantorNormalForm.Classifiability.html#10286" class="Function">i</a>
    <a id="10339" href="CantorNormalForm.Classifiability.html#10321" class="Function">r</a> <a id="10341" class="Symbol">=</a> <a id="10343" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10347" class="Symbol">(</a><a id="10348" href="CantorNormalForm.Classifiability.html#9788" class="Function">ω↑↑-fact</a> <a id="10357" href="CantorNormalForm.Classifiability.html#10249" class="Bound">a</a><a id="10358" class="Symbol">)</a>
  <a id="10362" href="CantorNormalForm.Classifiability.html#10362" class="Function">ε₀&lt;ε₀</a> <a id="10368" class="Symbol">:</a> <a id="10370" href="CantorNormalForm.Classifiability.html#10074" class="Function">ε₀</a> <a id="10373" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10375" href="CantorNormalForm.Classifiability.html#10074" class="Function">ε₀</a>
  <a id="10380" href="CantorNormalForm.Classifiability.html#10362" class="Function">ε₀&lt;ε₀</a> <a id="10386" class="Symbol">=</a> <a id="10388" href="CantorNormalForm.Classifiability.html#10200" class="Function">all-below-ε₀</a> <a id="10401" href="CantorNormalForm.Classifiability.html#10074" class="Function">ε₀</a>

<a id="10405" class="Comment">{- Fundamental sequences -}</a>

<a id="10434" class="Keyword">private</a>
 <a id="P"></a><a id="10443" href="CantorNormalForm.Classifiability.html#10443" class="Function">P</a> <a id="10445" class="Symbol">:</a> <a id="10447" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="10451" class="Symbol">→</a> <a id="10453" href="Agda.Primitive.html#388" class="Primitive">Type</a>
 <a id="10459" href="CantorNormalForm.Classifiability.html#10443" class="Function">P</a> <a id="10461" href="CantorNormalForm.Classifiability.html#10461" class="Bound">a</a> <a id="10463" class="Symbol">=</a> <a id="10465" href="CantorNormalForm.Classifiability.html#10461" class="Bound">a</a> <a id="10467" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="10469" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10471" class="Symbol">→</a> <a id="10473" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="10490" href="CantorNormalForm.Classifiability.html#10461" class="Bound">a</a><a id="10491" class="Symbol">)</a> <a id="10493" class="Symbol">→</a> <a id="10495" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="10503" href="CantorNormalForm.Classifiability.html#10461" class="Bound">a</a>

<a id="fundamental-sequence-step"></a><a id="10506" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="10532" class="Symbol">:</a> <a id="10534" class="Symbol">∀</a> <a id="10536" href="CantorNormalForm.Classifiability.html#10536" class="Bound">a</a> <a id="10538" class="Symbol">→</a> <a id="10540" class="Symbol">(∀</a> <a id="10543" href="CantorNormalForm.Classifiability.html#10543" class="Bound">b</a> <a id="10545" class="Symbol">→</a> <a id="10547" href="CantorNormalForm.Classifiability.html#10543" class="Bound">b</a> <a id="10549" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10551" href="CantorNormalForm.Classifiability.html#10536" class="Bound">a</a> <a id="10553" class="Symbol">→</a> <a id="10555" href="CantorNormalForm.Classifiability.html#10443" class="Function">P</a> <a id="10557" href="CantorNormalForm.Classifiability.html#10543" class="Bound">b</a><a id="10558" class="Symbol">)</a> <a id="10560" class="Symbol">→</a> <a id="10562" href="CantorNormalForm.Classifiability.html#10443" class="Function">P</a> <a id="10564" href="CantorNormalForm.Classifiability.html#10536" class="Bound">a</a>
<a id="10566" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="10592" class="Symbol">(</a><a id="10593" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10596" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10598" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10600" href="CantorNormalForm.Classifiability.html#10600" class="Bound">b</a> <a id="10602" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10604" href="CantorNormalForm.Classifiability.html#10604" class="Bound">r</a> <a id="10606" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10607" class="Symbol">)</a> <a id="10609" href="CantorNormalForm.Classifiability.html#10609" class="Bound">H</a> <a id="10611" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="10614" href="CantorNormalForm.Classifiability.html#10614" class="Bound">not-suc</a> <a id="10622" class="Symbol">=</a> <a id="10624" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="10630" class="Symbol">(</a><a id="10631" href="CantorNormalForm.Classifiability.html#10614" class="Bound">not-suc</a> <a id="10639" class="Symbol">(</a><a id="10640" href="CantorNormalForm.Classifiability.html#2859" class="Function">ω^𝟎+-is-strong-suc</a> <a id="10659" href="CantorNormalForm.Classifiability.html#10600" class="Bound">b</a> <a id="10661" href="CantorNormalForm.Classifiability.html#10604" class="Bound">r</a><a id="10662" class="Symbol">))</a>
<a id="10665" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="10691" class="Symbol">(</a><a id="10692" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10695" href="CantorNormalForm.Classifiability.html#10695" class="Bound">a</a><a id="10696" class="Symbol">@(</a><a id="10698" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10701" class="Symbol">_</a> <a id="10703" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10705" class="Symbol">_</a> <a id="10707" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10709" class="Symbol">_</a> <a id="10711" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10712" class="Symbol">)</a> <a id="10714" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10716" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10718" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10720" href="CantorNormalForm.Classifiability.html#10720" class="Bound">r</a> <a id="10722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10723" class="Symbol">)</a> <a id="10725" href="CantorNormalForm.Classifiability.html#10725" class="Bound">H</a> <a id="10727" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="10730" href="CantorNormalForm.Classifiability.html#10730" class="Bound">not-suc</a> <a id="10738" class="Keyword">with</a> <a id="10743" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="10761" href="CantorNormalForm.Classifiability.html#10695" class="Bound">a</a>
<a id="10763" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="10789" class="Symbol">(</a><a id="10790" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10793" href="CantorNormalForm.Classifiability.html#10793" class="Bound">a</a><a id="10794" class="Symbol">@(</a><a id="10796" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10799" class="Symbol">_</a> <a id="10801" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10803" class="Symbol">_</a> <a id="10805" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10807" class="Symbol">_</a> <a id="10809" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10810" class="Symbol">)</a> <a id="10812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10814" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10818" href="CantorNormalForm.Classifiability.html#10818" class="Bound">r</a> <a id="10820" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10821" class="Symbol">)</a> <a id="10823" href="CantorNormalForm.Classifiability.html#10823" class="Bound">H</a> <a id="10825" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="10828" href="CantorNormalForm.Classifiability.html#10828" class="Bound">not-suc</a> <a id="10836" class="Symbol">|</a> <a id="10838" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10842" class="Symbol">(</a><a id="10843" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a> <a id="10845" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10847" class="Symbol">(</a><a id="10848" href="CantorNormalForm.Classifiability.html#10848" class="Bound">x&lt;a</a> <a id="10852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10854" href="CantorNormalForm.Classifiability.html#10854" class="Bound">p</a><a id="10855" class="Symbol">)</a> <a id="10857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10859" href="CantorNormalForm.Classifiability.html#10859" class="Bound">q</a><a id="10860" class="Symbol">)</a> <a id="10862" class="Symbol">=</a>
    <a id="10868" class="Symbol">(</a><a id="10869" href="CantorNormalForm.Classifiability.html#10937" class="Function">g</a> <a id="10871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10873" href="CantorNormalForm.Classifiability.html#10971" class="Function">g↑</a><a id="10875" class="Symbol">)</a> <a id="10877" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10879" href="CantorNormalForm.Classifiability.html#11034" class="Function">pp</a> <a id="10882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10884" href="CantorNormalForm.Classifiability.html#11121" class="Function">qq</a>
 <a id="10888" class="Keyword">where</a> <a id="10894" class="Comment">-- ω^a = ω^{x+1} = ω^x·ω = lim(λi.ω^x·i)</a>
  <a id="10937" href="CantorNormalForm.Classifiability.html#10937" class="Function">g</a> <a id="10939" class="Symbol">:</a> <a id="10941" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10943" class="Symbol">→</a> <a id="10945" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="10951" href="CantorNormalForm.Classifiability.html#10937" class="Function">g</a> <a id="10953" href="CantorNormalForm.Classifiability.html#10953" class="Bound">i</a> <a id="10955" class="Symbol">=</a> <a id="10957" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10961" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a> <a id="10963" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10965" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="10967" href="CantorNormalForm.Classifiability.html#10953" class="Bound">i</a>
  <a id="10971" href="CantorNormalForm.Classifiability.html#10971" class="Function">g↑</a> <a id="10974" class="Symbol">:</a> <a id="10976" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="10992" href="CantorNormalForm.Classifiability.html#10937" class="Function">g</a>
  <a id="10996" href="CantorNormalForm.Classifiability.html#10971" class="Function">g↑</a> <a id="10999" class="Symbol">=</a> <a id="11001" href="CantorNormalForm.Multiplication.html#21410" class="Function">ω^•-is-&lt;-increasing</a> <a id="11021" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11025" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a> <a id="11027" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11029" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="11034" href="CantorNormalForm.Classifiability.html#11034" class="Function">pp</a> <a id="11037" class="Symbol">:</a> <a id="11039" class="Symbol">∀</a> <a id="11041" href="CantorNormalForm.Classifiability.html#11041" class="Bound">i</a> <a id="11043" class="Symbol">→</a> <a id="11045" href="CantorNormalForm.Classifiability.html#10937" class="Function">g</a> <a id="11047" href="CantorNormalForm.Classifiability.html#11041" class="Bound">i</a> <a id="11049" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11054" href="CantorNormalForm.Classifiability.html#10793" class="Bound">a</a> <a id="11056" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11058" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11060" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11062" href="CantorNormalForm.Classifiability.html#10818" class="Bound">r</a> <a id="11064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="11068" href="CantorNormalForm.Classifiability.html#11034" class="Function">pp</a> <a id="11071" href="CantorNormalForm.Classifiability.html#11071" class="Bound">i</a> <a id="11073" class="Symbol">=</a> <a id="11075" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11079" class="Symbol">(</a><a id="11080" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="11084" class="Symbol">(</a><a id="11085" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="11094" class="Symbol">(</a><a id="11095" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="11102" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11106" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a> <a id="11108" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11110" href="CantorNormalForm.Classifiability.html#11071" class="Bound">i</a><a id="11111" class="Symbol">)</a> <a id="11113" href="CantorNormalForm.Classifiability.html#10848" class="Bound">x&lt;a</a><a id="11116" class="Symbol">))</a>
  <a id="11121" href="CantorNormalForm.Classifiability.html#11121" class="Function">qq</a> <a id="11124" class="Symbol">:</a> <a id="11126" class="Symbol">∀</a> <a id="11128" href="CantorNormalForm.Classifiability.html#11128" class="Bound">z</a> <a id="11130" class="Symbol">→</a> <a id="11132" class="Symbol">(∀</a> <a id="11135" href="CantorNormalForm.Classifiability.html#11135" class="Bound">i</a> <a id="11137" class="Symbol">→</a> <a id="11139" href="CantorNormalForm.Classifiability.html#10937" class="Function">g</a> <a id="11141" href="CantorNormalForm.Classifiability.html#11135" class="Bound">i</a> <a id="11143" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11145" href="CantorNormalForm.Classifiability.html#11128" class="Bound">z</a><a id="11146" class="Symbol">)</a> <a id="11148" class="Symbol">→</a> <a id="11150" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11153" href="CantorNormalForm.Classifiability.html#10793" class="Bound">a</a> <a id="11155" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11157" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11159" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11161" href="CantorNormalForm.Classifiability.html#10818" class="Bound">r</a> <a id="11163" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11165" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11167" href="CantorNormalForm.Classifiability.html#11128" class="Bound">z</a>
  <a id="11171" href="CantorNormalForm.Classifiability.html#11121" class="Function">qq</a> <a id="11174" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11176" href="CantorNormalForm.Classifiability.html#11176" class="Bound">h</a> <a id="11178" class="Symbol">=</a> <a id="11180" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="11186" class="Symbol">(</a><a id="11187" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="11192" class="Symbol">(</a><a id="11193" href="CantorNormalForm.Classifiability.html#11176" class="Bound">h</a> <a id="11195" class="Number">1</a><a id="11196" class="Symbol">))</a>
  <a id="11201" href="CantorNormalForm.Classifiability.html#11121" class="Function">qq</a> <a id="11204" class="Symbol">(</a><a id="11205" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11208" href="CantorNormalForm.Classifiability.html#11208" class="Bound">u</a> <a id="11210" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11212" href="CantorNormalForm.Classifiability.html#11212" class="Bound">v</a> <a id="11214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11216" class="Symbol">_</a> <a id="11218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11219" class="Symbol">)</a> <a id="11221" href="CantorNormalForm.Classifiability.html#11221" class="Bound">h</a> <a id="11223" class="Keyword">with</a> <a id="11228" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="11234" href="CantorNormalForm.Classifiability.html#10793" class="Bound">a</a> <a id="11236" href="CantorNormalForm.Classifiability.html#11208" class="Bound">u</a>
  <a id="11240" href="CantorNormalForm.Classifiability.html#11121" class="Function">qq</a> <a id="11243" class="Symbol">(</a><a id="11244" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11247" href="CantorNormalForm.Classifiability.html#11247" class="Bound">u</a> <a id="11249" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11251" href="CantorNormalForm.Classifiability.html#11251" class="Bound">v</a> <a id="11253" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11255" class="Symbol">_</a> <a id="11257" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11258" class="Symbol">)</a> <a id="11260" href="CantorNormalForm.Classifiability.html#11260" class="Bound">h</a> <a id="11262" class="Symbol">|</a> <a id="11264" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11268" href="CantorNormalForm.Classifiability.html#11268" class="Bound">a&lt;u</a> <a id="11272" class="Symbol">=</a> <a id="11274" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11278" class="Symbol">(</a><a id="11279" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="11282" href="CantorNormalForm.Classifiability.html#11268" class="Bound">a&lt;u</a><a id="11285" class="Symbol">)</a>
  <a id="11289" href="CantorNormalForm.Classifiability.html#11121" class="Function">qq</a> <a id="11292" class="Symbol">(</a><a id="11293" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11296" href="CantorNormalForm.Classifiability.html#11296" class="Bound">u</a> <a id="11298" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11300" href="CantorNormalForm.Classifiability.html#11300" class="Bound">v</a> <a id="11302" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11304" href="CantorNormalForm.Classifiability.html#11304" class="Bound">w</a> <a id="11306" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11307" class="Symbol">)</a> <a id="11309" href="CantorNormalForm.Classifiability.html#11309" class="Bound">h</a> <a id="11311" class="Symbol">|</a> <a id="11313" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11317" class="Symbol">(</a><a id="11318" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11322" href="CantorNormalForm.Classifiability.html#11322" class="Bound">a&gt;u</a><a id="11325" class="Symbol">)</a> <a id="11327" class="Symbol">=</a> <a id="11329" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="11335" class="Symbol">(</a><a id="11336" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="11340" href="CantorNormalForm.Classifiability.html#11588" class="Function">claim₂</a> <a id="11347" href="CantorNormalForm.Classifiability.html#11522" class="Function">claim₁</a><a id="11353" class="Symbol">)</a>
   <a id="11358" class="Keyword">where</a>
    <a id="11368" href="CantorNormalForm.Classifiability.html#11368" class="Function">u≤x</a> <a id="11372" class="Symbol">:</a> <a id="11374" href="CantorNormalForm.Classifiability.html#11296" class="Bound">u</a> <a id="11376" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11378" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a>
    <a id="11384" href="CantorNormalForm.Classifiability.html#11368" class="Function">u≤x</a> <a id="11388" class="Symbol">=</a> <a id="11390" href="CantorNormalForm.Classifiability.html#10859" class="Bound">q</a> <a id="11392" href="CantorNormalForm.Classifiability.html#11296" class="Bound">u</a> <a id="11394" href="CantorNormalForm.Classifiability.html#11322" class="Bound">a&gt;u</a>
    <a id="11402" href="CantorNormalForm.Classifiability.html#11402" class="Function">claim₀</a> <a id="11409" class="Symbol">:</a> <a id="11411" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11414" href="CantorNormalForm.Classifiability.html#11414" class="Bound">n</a> <a id="11416" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11420" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11422" class="Symbol">(</a><a id="11423" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11426" href="CantorNormalForm.Classifiability.html#11296" class="Bound">u</a> <a id="11428" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11430" href="CantorNormalForm.Classifiability.html#11300" class="Bound">v</a> <a id="11432" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11434" href="CantorNormalForm.Classifiability.html#11304" class="Bound">w</a> <a id="11436" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11438" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11440" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11444" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a> <a id="11446" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11448" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="11450" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11454" href="CantorNormalForm.Classifiability.html#11414" class="Bound">n</a><a id="11455" class="Symbol">)</a>
    <a id="11461" href="CantorNormalForm.Classifiability.html#11402" class="Function">claim₀</a> <a id="11468" class="Symbol">=</a> <a id="11470" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="11477" class="Symbol">_</a> <a id="11479" href="CantorNormalForm.Classifiability.html#11368" class="Function">u≤x</a>
    <a id="11487" href="CantorNormalForm.Classifiability.html#11487" class="Function">n</a> <a id="11489" class="Symbol">:</a> <a id="11491" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="11497" href="CantorNormalForm.Classifiability.html#11487" class="Function">n</a> <a id="11499" class="Symbol">=</a> <a id="11501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11505" class="Symbol">(</a><a id="11506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11510" href="CantorNormalForm.Classifiability.html#11402" class="Function">claim₀</a><a id="11516" class="Symbol">)</a>
    <a id="11522" href="CantorNormalForm.Classifiability.html#11522" class="Function">claim₁</a> <a id="11529" class="Symbol">:</a> <a id="11531" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11534" href="CantorNormalForm.Classifiability.html#11296" class="Bound">u</a> <a id="11536" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11538" href="CantorNormalForm.Classifiability.html#11300" class="Bound">v</a> <a id="11540" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11542" href="CantorNormalForm.Classifiability.html#11304" class="Bound">w</a> <a id="11544" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11546" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11548" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11552" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a> <a id="11554" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11556" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="11558" href="CantorNormalForm.Classifiability.html#11487" class="Function">n</a>
    <a id="11564" href="CantorNormalForm.Classifiability.html#11522" class="Function">claim₁</a> <a id="11571" class="Symbol">=</a> <a id="11573" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11577" href="CantorNormalForm.Classifiability.html#11402" class="Function">claim₀</a>
    <a id="11588" href="CantorNormalForm.Classifiability.html#11588" class="Function">claim₂</a> <a id="11595" class="Symbol">:</a> <a id="11597" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11601" href="CantorNormalForm.Classifiability.html#10843" class="Bound">x</a> <a id="11603" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11605" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="11607" href="CantorNormalForm.Classifiability.html#11487" class="Function">n</a> <a id="11609" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11611" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11614" href="CantorNormalForm.Classifiability.html#11296" class="Bound">u</a> <a id="11616" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11618" href="CantorNormalForm.Classifiability.html#11300" class="Bound">v</a> <a id="11620" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11622" href="CantorNormalForm.Classifiability.html#11304" class="Bound">w</a> <a id="11624" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="11630" href="CantorNormalForm.Classifiability.html#11588" class="Function">claim₂</a> <a id="11637" class="Symbol">=</a> <a id="11639" href="CantorNormalForm.Classifiability.html#11309" class="Bound">h</a> <a id="11641" href="CantorNormalForm.Classifiability.html#11487" class="Function">n</a>
  <a id="11645" href="CantorNormalForm.Classifiability.html#11121" class="Function">qq</a> <a id="11648" class="Symbol">(</a><a id="11649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11652" href="CantorNormalForm.Classifiability.html#11652" class="Bound">u</a> <a id="11654" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11656" href="CantorNormalForm.Classifiability.html#11656" class="Bound">v</a> <a id="11658" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11660" class="Symbol">_</a> <a id="11662" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11663" class="Symbol">)</a> <a id="11665" href="CantorNormalForm.Classifiability.html#11665" class="Bound">h</a> <a id="11667" class="Symbol">|</a> <a id="11669" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11673" class="Symbol">(</a><a id="11674" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11678" href="CantorNormalForm.Classifiability.html#11678" class="Bound">x≡u</a><a id="11681" class="Symbol">)</a> <a id="11683" class="Symbol">=</a> <a id="11685" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="11688" href="CantorNormalForm.Classifiability.html#11678" class="Bound">x≡u</a> <a id="11692" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="11695" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="11721" class="Symbol">(</a><a id="11722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11725" href="CantorNormalForm.Classifiability.html#11725" class="Bound">a</a><a id="11726" class="Symbol">@(</a><a id="11728" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11731" class="Symbol">_</a> <a id="11733" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11735" class="Symbol">_</a> <a id="11737" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11739" class="Symbol">_</a> <a id="11741" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11742" class="Symbol">)</a> <a id="11744" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11746" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11748" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11750" href="CantorNormalForm.Classifiability.html#11750" class="Bound">r</a> <a id="11752" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11753" class="Symbol">)</a> <a id="11755" href="CantorNormalForm.Classifiability.html#11755" class="Bound">H</a> <a id="11757" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11760" href="CantorNormalForm.Classifiability.html#11760" class="Bound">not-suc</a> <a id="11768" class="Symbol">|</a> <a id="11770" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11774" href="CantorNormalForm.Classifiability.html#11774" class="Bound">a-is-not-suc</a> <a id="11787" class="Symbol">=</a>
    <a id="11793" class="Symbol">(</a><a id="11794" href="CantorNormalForm.Classifiability.html#11940" class="Function">g</a> <a id="11796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11798" href="CantorNormalForm.Classifiability.html#11972" class="Function">g↑</a><a id="11800" class="Symbol">)</a> <a id="11802" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11804" href="CantorNormalForm.Classifiability.html#12026" class="Function">p</a> <a id="11806" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11808" href="CantorNormalForm.Classifiability.html#12087" class="Function">q</a>
 <a id="11811" class="Keyword">where</a>  <a id="11818" class="Comment">-- ω^a = ω^(lim(f)) = lim(λi.ω^(fi))</a>
  <a id="11857" href="CantorNormalForm.Classifiability.html#11857" class="Function">IH</a> <a id="11860" class="Symbol">:</a> <a id="11862" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="11870" href="CantorNormalForm.Classifiability.html#11725" class="Bound">a</a>
  <a id="11874" href="CantorNormalForm.Classifiability.html#11857" class="Function">IH</a> <a id="11877" class="Symbol">=</a> <a id="11879" href="CantorNormalForm.Classifiability.html#11755" class="Bound">H</a> <a id="11881" href="CantorNormalForm.Classifiability.html#11725" class="Bound">a</a> <a id="11883" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a> <a id="11889" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11892" href="CantorNormalForm.Classifiability.html#11774" class="Bound">a-is-not-suc</a>
  <a id="11907" href="CantorNormalForm.Classifiability.html#11907" class="Function">f</a> <a id="11909" class="Symbol">:</a> <a id="11911" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="11921" href="CantorNormalForm.Classifiability.html#11907" class="Function">f</a> <a id="11923" class="Symbol">=</a> <a id="11925" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11929" class="Symbol">(</a><a id="11930" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11934" href="CantorNormalForm.Classifiability.html#11857" class="Function">IH</a><a id="11936" class="Symbol">)</a>
  <a id="11940" href="CantorNormalForm.Classifiability.html#11940" class="Function">g</a> <a id="11942" class="Symbol">:</a> <a id="11944" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11946" class="Symbol">→</a> <a id="11948" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="11954" href="CantorNormalForm.Classifiability.html#11940" class="Function">g</a> <a id="11956" href="CantorNormalForm.Classifiability.html#11956" class="Bound">i</a> <a id="11958" class="Symbol">=</a> <a id="11960" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11964" href="CantorNormalForm.Classifiability.html#11907" class="Function">f</a> <a id="11966" href="CantorNormalForm.Classifiability.html#11956" class="Bound">i</a> <a id="11968" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="11972" href="CantorNormalForm.Classifiability.html#11972" class="Function">g↑</a> <a id="11975" class="Symbol">:</a> <a id="11977" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="11993" href="CantorNormalForm.Classifiability.html#11940" class="Function">g</a>
  <a id="11997" href="CantorNormalForm.Classifiability.html#11972" class="Function">g↑</a> <a id="12000" href="CantorNormalForm.Classifiability.html#12000" class="Bound">i</a> <a id="12002" class="Symbol">=</a> <a id="12004" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="12007" class="Symbol">(</a><a id="12008" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12012" class="Symbol">(</a><a id="12013" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12017" href="CantorNormalForm.Classifiability.html#11857" class="Function">IH</a><a id="12019" class="Symbol">)</a> <a id="12021" href="CantorNormalForm.Classifiability.html#12000" class="Bound">i</a><a id="12022" class="Symbol">)</a>
  <a id="12026" href="CantorNormalForm.Classifiability.html#12026" class="Function">p</a> <a id="12028" class="Symbol">:</a> <a id="12030" class="Symbol">∀</a> <a id="12032" href="CantorNormalForm.Classifiability.html#12032" class="Bound">i</a> <a id="12034" class="Symbol">→</a> <a id="12036" href="CantorNormalForm.Classifiability.html#11940" class="Function">g</a> <a id="12038" href="CantorNormalForm.Classifiability.html#12032" class="Bound">i</a> <a id="12040" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="12042" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12045" href="CantorNormalForm.Classifiability.html#11725" class="Bound">a</a> <a id="12047" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12049" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12053" href="CantorNormalForm.Classifiability.html#11750" class="Bound">r</a> <a id="12055" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="12059" href="CantorNormalForm.Classifiability.html#12026" class="Function">p</a> <a id="12061" href="CantorNormalForm.Classifiability.html#12061" class="Bound">i</a> <a id="12063" class="Symbol">=</a> <a id="12065" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="12068" class="Symbol">(</a><a id="12069" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12073" class="Symbol">(</a><a id="12074" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12078" href="CantorNormalForm.Classifiability.html#11857" class="Function">IH</a><a id="12080" class="Symbol">)</a> <a id="12082" href="CantorNormalForm.Classifiability.html#12061" class="Bound">i</a><a id="12083" class="Symbol">)</a>
  <a id="12087" href="CantorNormalForm.Classifiability.html#12087" class="Function">q</a> <a id="12089" class="Symbol">:</a> <a id="12091" class="Symbol">∀</a> <a id="12093" href="CantorNormalForm.Classifiability.html#12093" class="Bound">z</a> <a id="12095" class="Symbol">→</a> <a id="12097" class="Symbol">(∀</a> <a id="12100" href="CantorNormalForm.Classifiability.html#12100" class="Bound">i</a> <a id="12102" class="Symbol">→</a> <a id="12104" href="CantorNormalForm.Classifiability.html#11940" class="Function">g</a> <a id="12106" href="CantorNormalForm.Classifiability.html#12100" class="Bound">i</a> <a id="12108" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="12110" href="CantorNormalForm.Classifiability.html#12093" class="Bound">z</a><a id="12111" class="Symbol">)</a> <a id="12113" class="Symbol">→</a> <a id="12115" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12118" href="CantorNormalForm.Classifiability.html#11725" class="Bound">a</a> <a id="12120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12122" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12124" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12126" href="CantorNormalForm.Classifiability.html#11750" class="Bound">r</a> <a id="12128" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="12130" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="12132" href="CantorNormalForm.Classifiability.html#12093" class="Bound">z</a>
  <a id="12136" href="CantorNormalForm.Classifiability.html#12087" class="Function">q</a> <a id="12138" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12140" href="CantorNormalForm.Classifiability.html#12140" class="Bound">h</a> <a id="12142" class="Symbol">=</a> <a id="12144" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="12150" class="Symbol">(</a><a id="12151" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="12156" class="Symbol">(</a><a id="12157" href="CantorNormalForm.Classifiability.html#12140" class="Bound">h</a> <a id="12159" class="Number">0</a><a id="12160" class="Symbol">))</a>
  <a id="12165" href="CantorNormalForm.Classifiability.html#12087" class="Function">q</a> <a id="12167" class="Symbol">(</a><a id="12168" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12171" href="CantorNormalForm.Classifiability.html#12171" class="Bound">u</a> <a id="12173" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12175" href="CantorNormalForm.Classifiability.html#12175" class="Bound">v</a> <a id="12177" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12179" class="Symbol">_</a> <a id="12181" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12182" class="Symbol">)</a> <a id="12184" href="CantorNormalForm.Classifiability.html#12184" class="Bound">h</a> <a id="12186" class="Symbol">=</a> <a id="12188" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="12196" href="CantorNormalForm.Classifiability.html#12329" class="Function">claim₀</a> <a id="12203" href="CantorNormalForm.Classifiability.html#12395" class="Function">claim₁</a>
   <a id="12213" class="Keyword">where</a>
    <a id="12223" href="CantorNormalForm.Classifiability.html#12223" class="Function">f≤u</a> <a id="12227" class="Symbol">:</a> <a id="12229" class="Symbol">∀</a> <a id="12231" href="CantorNormalForm.Classifiability.html#12231" class="Bound">i</a> <a id="12233" class="Symbol">→</a> <a id="12235" href="CantorNormalForm.Classifiability.html#11907" class="Function">f</a> <a id="12237" href="CantorNormalForm.Classifiability.html#12231" class="Bound">i</a> <a id="12239" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="12241" href="CantorNormalForm.Classifiability.html#12171" class="Bound">u</a>
    <a id="12247" href="CantorNormalForm.Classifiability.html#12223" class="Function">f≤u</a> <a id="12251" href="CantorNormalForm.Classifiability.html#12251" class="Bound">i</a> <a id="12253" class="Symbol">=</a> <a id="12255" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="12274" class="Symbol">(</a><a id="12275" href="CantorNormalForm.Classifiability.html#12184" class="Bound">h</a> <a id="12277" href="CantorNormalForm.Classifiability.html#12251" class="Bound">i</a><a id="12278" class="Symbol">)</a>
    <a id="12284" href="CantorNormalForm.Classifiability.html#12284" class="Function">a≤u</a> <a id="12288" class="Symbol">:</a> <a id="12290" href="CantorNormalForm.Classifiability.html#11725" class="Bound">a</a> <a id="12292" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="12294" href="CantorNormalForm.Classifiability.html#12171" class="Bound">u</a>
    <a id="12300" href="CantorNormalForm.Classifiability.html#12284" class="Function">a≤u</a> <a id="12304" class="Symbol">=</a> <a id="12306" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12310" class="Symbol">(</a><a id="12311" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12315" href="CantorNormalForm.Classifiability.html#11857" class="Function">IH</a><a id="12317" class="Symbol">)</a> <a id="12319" href="CantorNormalForm.Classifiability.html#12171" class="Bound">u</a> <a id="12321" href="CantorNormalForm.Classifiability.html#12223" class="Function">f≤u</a>
    <a id="12329" href="CantorNormalForm.Classifiability.html#12329" class="Function">claim₀</a> <a id="12336" class="Symbol">:</a> <a id="12338" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12341" href="CantorNormalForm.Classifiability.html#11725" class="Bound">a</a> <a id="12343" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12345" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12347" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12349" href="CantorNormalForm.Classifiability.html#11750" class="Bound">r</a> <a id="12351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="12353" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="12355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12358" href="CantorNormalForm.Classifiability.html#12171" class="Bound">u</a> <a id="12360" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12362" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12364" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12366" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="12369" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="12375" href="CantorNormalForm.Classifiability.html#12329" class="Function">claim₀</a> <a id="12382" class="Symbol">=</a> <a id="12384" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="12387" href="CantorNormalForm.Classifiability.html#12284" class="Function">a≤u</a>
    <a id="12395" href="CantorNormalForm.Classifiability.html#12395" class="Function">claim₁</a> <a id="12402" class="Symbol">:</a> <a id="12404" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12407" href="CantorNormalForm.Classifiability.html#12171" class="Bound">u</a> <a id="12409" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12411" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12413" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12415" class="Symbol">_</a> <a id="12417" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="12419" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="12421" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12424" href="CantorNormalForm.Classifiability.html#12171" class="Bound">u</a> <a id="12426" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12428" href="CantorNormalForm.Classifiability.html#12175" class="Bound">v</a> <a id="12430" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12432" class="Symbol">_</a> <a id="12434" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="12440" href="CantorNormalForm.Classifiability.html#12395" class="Function">claim₁</a> <a id="12447" class="Symbol">=</a> <a id="12449" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="12452" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12457" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="12460" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="12486" class="Symbol">(</a><a id="12487" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12490" href="CantorNormalForm.Classifiability.html#12490" class="Bound">a</a><a id="12491" class="Symbol">@(</a><a id="12493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12496" class="Symbol">_</a> <a id="12498" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12500" class="Symbol">_</a> <a id="12502" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12504" class="Symbol">_</a> <a id="12506" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12507" class="Symbol">)</a> <a id="12509" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12511" href="CantorNormalForm.Classifiability.html#12511" class="Bound">b</a><a id="12512" class="Symbol">@(</a><a id="12514" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12517" class="Symbol">_</a> <a id="12519" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12521" class="Symbol">_</a> <a id="12523" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12525" class="Symbol">_</a> <a id="12527" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12528" class="Symbol">)</a> <a id="12530" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12532" href="CantorNormalForm.Classifiability.html#12532" class="Bound">r</a> <a id="12534" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12535" class="Symbol">)</a> <a id="12537" href="CantorNormalForm.Classifiability.html#12537" class="Bound">H</a> <a id="12539" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="12542" href="CantorNormalForm.Classifiability.html#12542" class="Bound">not-suc</a>
    <a id="12554" class="Keyword">with</a> <a id="12559" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="12577" href="CantorNormalForm.Classifiability.html#12511" class="Bound">b</a>
<a id="12579" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="12605" class="Symbol">(</a><a id="12606" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12609" href="CantorNormalForm.Classifiability.html#12609" class="Bound">a</a><a id="12610" class="Symbol">@(</a><a id="12612" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12615" class="Symbol">_</a> <a id="12617" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12619" class="Symbol">_</a> <a id="12621" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12623" class="Symbol">_</a> <a id="12625" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12626" class="Symbol">)</a> <a id="12628" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12630" href="CantorNormalForm.Classifiability.html#12630" class="Bound">b</a><a id="12631" class="Symbol">@(</a><a id="12633" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12636" class="Symbol">_</a> <a id="12638" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12640" class="Symbol">_</a> <a id="12642" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12644" class="Symbol">_</a> <a id="12646" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12647" class="Symbol">)</a> <a id="12649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12651" href="CantorNormalForm.Classifiability.html#12651" class="Bound">r</a> <a id="12653" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12654" class="Symbol">)</a> <a id="12656" href="CantorNormalForm.Classifiability.html#12656" class="Bound">H</a> <a id="12658" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="12661" href="CantorNormalForm.Classifiability.html#12661" class="Bound">not-suc</a>
    <a id="12673" class="Symbol">|</a> <a id="12675" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12679" href="CantorNormalForm.Classifiability.html#12679" class="Bound">b-is-suc</a> <a id="12688" class="Symbol">=</a> <a id="12690" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="12696" class="Symbol">(</a><a id="12697" href="CantorNormalForm.Classifiability.html#12661" class="Bound">not-suc</a> <a id="12705" class="Symbol">(</a><a id="12706" href="CantorNormalForm.Classifiability.html#3030" class="Function">right-is-strong-suc₀</a> <a id="12727" href="CantorNormalForm.Classifiability.html#12679" class="Bound">b-is-suc</a><a id="12735" class="Symbol">))</a>
<a id="12738" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a> <a id="12764" class="Symbol">(</a><a id="12765" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12768" href="CantorNormalForm.Classifiability.html#12768" class="Bound">a</a><a id="12769" class="Symbol">@(</a><a id="12771" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12774" class="Symbol">_</a> <a id="12776" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12778" class="Symbol">_</a> <a id="12780" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12782" class="Symbol">_</a> <a id="12784" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12785" class="Symbol">)</a> <a id="12787" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12789" href="CantorNormalForm.Classifiability.html#12789" class="Bound">b</a><a id="12790" class="Symbol">@(</a><a id="12792" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12795" class="Symbol">_</a> <a id="12797" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12799" class="Symbol">_</a> <a id="12801" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12803" class="Symbol">_</a> <a id="12805" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12806" class="Symbol">)</a> <a id="12808" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12810" href="CantorNormalForm.Classifiability.html#12810" class="Bound">r</a> <a id="12812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12813" class="Symbol">)</a> <a id="12815" href="CantorNormalForm.Classifiability.html#12815" class="Bound">H</a> <a id="12817" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="12820" href="CantorNormalForm.Classifiability.html#12820" class="Bound">not-suc</a>
    <a id="12832" class="Symbol">|</a> <a id="12834" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12838" href="CantorNormalForm.Classifiability.html#12838" class="Bound">b-is-not-suc</a> <a id="12851" class="Symbol">=</a> <a id="12853" class="Symbol">(</a><a id="12854" href="CantorNormalForm.Classifiability.html#13100" class="Function">g</a> <a id="12856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12858" href="CantorNormalForm.Classifiability.html#13144" class="Function">g↑</a><a id="12860" class="Symbol">)</a> <a id="12862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12864" href="CantorNormalForm.Classifiability.html#13203" class="Function">p</a> <a id="12866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12868" href="CantorNormalForm.Classifiability.html#13269" class="Function">q</a>
 <a id="12871" class="Keyword">where</a>  <a id="12878" class="Comment">-- ω^a+b = ω^a+lim(f) = lim(λi.ω^a+fi)</a>
  <a id="12919" href="CantorNormalForm.Classifiability.html#12919" class="Function">IH</a> <a id="12922" class="Symbol">:</a> <a id="12924" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="12932" href="CantorNormalForm.Classifiability.html#12789" class="Bound">b</a>
  <a id="12936" href="CantorNormalForm.Classifiability.html#12919" class="Function">IH</a> <a id="12939" class="Symbol">=</a> <a id="12941" href="CantorNormalForm.Classifiability.html#12815" class="Bound">H</a> <a id="12943" href="CantorNormalForm.Classifiability.html#12789" class="Bound">b</a> <a id="12945" class="Symbol">(</a><a id="12946" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="12953" class="Symbol">_</a> <a id="12955" class="Symbol">_</a> <a id="12957" class="Symbol">_)</a> <a id="12960" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="12963" href="CantorNormalForm.Classifiability.html#12838" class="Bound">b-is-not-suc</a>
  <a id="12978" href="CantorNormalForm.Classifiability.html#12978" class="Function">f</a> <a id="12980" class="Symbol">:</a> <a id="12982" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12984" class="Symbol">→</a> <a id="12986" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="12992" href="CantorNormalForm.Classifiability.html#12978" class="Function">f</a> <a id="12994" class="Symbol">=</a> <a id="12996" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13000" class="Symbol">(</a><a id="13001" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13005" href="CantorNormalForm.Classifiability.html#12919" class="Function">IH</a><a id="13007" class="Symbol">)</a>
  <a id="13011" href="CantorNormalForm.Classifiability.html#13011" class="Function">a≥lf</a> <a id="13016" class="Symbol">:</a> <a id="13018" class="Symbol">∀</a> <a id="13020" href="CantorNormalForm.Classifiability.html#13020" class="Bound">i</a> <a id="13022" class="Symbol">→</a> <a id="13024" href="CantorNormalForm.Classifiability.html#12768" class="Bound">a</a> <a id="13026" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="13028" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="13033" class="Symbol">(</a><a id="13034" href="CantorNormalForm.Classifiability.html#12978" class="Function">f</a> <a id="13036" href="CantorNormalForm.Classifiability.html#13020" class="Bound">i</a><a id="13037" class="Symbol">)</a>
  <a id="13041" href="CantorNormalForm.Classifiability.html#13011" class="Function">a≥lf</a> <a id="13046" href="CantorNormalForm.Classifiability.html#13046" class="Bound">i</a> <a id="13048" class="Symbol">=</a> <a id="13050" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="13058" class="Symbol">(</a><a id="13059" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="13078" class="Symbol">(</a><a id="13079" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13083" class="Symbol">(</a><a id="13084" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13088" href="CantorNormalForm.Classifiability.html#12919" class="Function">IH</a><a id="13090" class="Symbol">)</a> <a id="13092" href="CantorNormalForm.Classifiability.html#13046" class="Bound">i</a><a id="13093" class="Symbol">))</a> <a id="13096" href="CantorNormalForm.Classifiability.html#12810" class="Bound">r</a>
  <a id="13100" href="CantorNormalForm.Classifiability.html#13100" class="Function">g</a> <a id="13102" class="Symbol">:</a> <a id="13104" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13106" class="Symbol">→</a> <a id="13108" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="13114" href="CantorNormalForm.Classifiability.html#13100" class="Function">g</a> <a id="13116" href="CantorNormalForm.Classifiability.html#13116" class="Bound">i</a> <a id="13118" class="Symbol">=</a> <a id="13120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13123" href="CantorNormalForm.Classifiability.html#12768" class="Bound">a</a> <a id="13125" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13127" href="CantorNormalForm.Classifiability.html#12978" class="Function">f</a> <a id="13129" href="CantorNormalForm.Classifiability.html#13116" class="Bound">i</a> <a id="13131" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13133" href="CantorNormalForm.Classifiability.html#13011" class="Function">a≥lf</a> <a id="13138" href="CantorNormalForm.Classifiability.html#13116" class="Bound">i</a> <a id="13140" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="13144" href="CantorNormalForm.Classifiability.html#13144" class="Function">g↑</a> <a id="13147" class="Symbol">:</a> <a id="13149" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="13165" href="CantorNormalForm.Classifiability.html#13100" class="Function">g</a>
  <a id="13169" href="CantorNormalForm.Classifiability.html#13144" class="Function">g↑</a> <a id="13172" href="CantorNormalForm.Classifiability.html#13172" class="Bound">i</a> <a id="13174" class="Symbol">=</a> <a id="13176" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="13179" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13184" class="Symbol">(</a><a id="13185" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13189" class="Symbol">(</a><a id="13190" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13194" href="CantorNormalForm.Classifiability.html#12919" class="Function">IH</a><a id="13196" class="Symbol">)</a> <a id="13198" href="CantorNormalForm.Classifiability.html#13172" class="Bound">i</a><a id="13199" class="Symbol">)</a>
  <a id="13203" href="CantorNormalForm.Classifiability.html#13203" class="Function">p</a> <a id="13205" class="Symbol">:</a> <a id="13207" class="Symbol">∀</a> <a id="13209" href="CantorNormalForm.Classifiability.html#13209" class="Bound">i</a> <a id="13211" class="Symbol">→</a> <a id="13213" href="CantorNormalForm.Classifiability.html#13100" class="Function">g</a> <a id="13215" href="CantorNormalForm.Classifiability.html#13209" class="Bound">i</a> <a id="13217" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="13219" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13222" href="CantorNormalForm.Classifiability.html#12768" class="Bound">a</a> <a id="13224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13226" href="CantorNormalForm.Classifiability.html#12789" class="Bound">b</a> <a id="13228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13230" href="CantorNormalForm.Classifiability.html#12810" class="Bound">r</a> <a id="13232" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="13236" href="CantorNormalForm.Classifiability.html#13203" class="Function">p</a> <a id="13238" href="CantorNormalForm.Classifiability.html#13238" class="Bound">i</a> <a id="13240" class="Symbol">=</a> <a id="13242" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="13245" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13250" class="Symbol">(</a><a id="13251" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13255" class="Symbol">(</a><a id="13256" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13260" href="CantorNormalForm.Classifiability.html#12919" class="Function">IH</a><a id="13262" class="Symbol">)</a> <a id="13264" href="CantorNormalForm.Classifiability.html#13238" class="Bound">i</a><a id="13265" class="Symbol">)</a>
  <a id="13269" href="CantorNormalForm.Classifiability.html#13269" class="Function">q</a> <a id="13271" class="Symbol">:</a> <a id="13273" class="Symbol">∀</a> <a id="13275" href="CantorNormalForm.Classifiability.html#13275" class="Bound">z</a> <a id="13277" class="Symbol">→</a> <a id="13279" class="Symbol">(∀</a> <a id="13282" href="CantorNormalForm.Classifiability.html#13282" class="Bound">i</a> <a id="13284" class="Symbol">→</a> <a id="13286" href="CantorNormalForm.Classifiability.html#13100" class="Function">g</a> <a id="13288" href="CantorNormalForm.Classifiability.html#13282" class="Bound">i</a> <a id="13290" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="13292" href="CantorNormalForm.Classifiability.html#13275" class="Bound">z</a><a id="13293" class="Symbol">)</a> <a id="13295" class="Symbol">→</a> <a id="13297" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13300" href="CantorNormalForm.Classifiability.html#12768" class="Bound">a</a> <a id="13302" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13304" href="CantorNormalForm.Classifiability.html#12789" class="Bound">b</a> <a id="13306" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13308" href="CantorNormalForm.Classifiability.html#12810" class="Bound">r</a> <a id="13310" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="13312" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="13314" href="CantorNormalForm.Classifiability.html#13275" class="Bound">z</a>
  <a id="13318" href="CantorNormalForm.Classifiability.html#13269" class="Function">q</a> <a id="13320" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13322" href="CantorNormalForm.Classifiability.html#13322" class="Bound">h</a> <a id="13324" class="Symbol">=</a> <a id="13326" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="13332" class="Symbol">(</a><a id="13333" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="13338" class="Symbol">(</a><a id="13339" href="CantorNormalForm.Classifiability.html#13322" class="Bound">h</a> <a id="13341" class="Number">0</a><a id="13342" class="Symbol">))</a>
  <a id="13347" href="CantorNormalForm.Classifiability.html#13269" class="Function">q</a> <a id="13349" class="Symbol">(</a><a id="13350" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13353" href="CantorNormalForm.Classifiability.html#13353" class="Bound">u</a> <a id="13355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13357" href="CantorNormalForm.Classifiability.html#13357" class="Bound">v</a> <a id="13359" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13361" class="Symbol">_</a> <a id="13363" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13364" class="Symbol">)</a> <a id="13366" href="CantorNormalForm.Classifiability.html#13366" class="Bound">h</a> <a id="13368" class="Keyword">with</a> <a id="13373" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="13379" href="CantorNormalForm.Classifiability.html#12768" class="Bound">a</a> <a id="13381" href="CantorNormalForm.Classifiability.html#13353" class="Bound">u</a>
  <a id="13385" class="Symbol">...</a> <a id="13389" class="Symbol">|</a> <a id="13391" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13395" href="CantorNormalForm.Classifiability.html#13395" class="Bound">a&lt;u</a> <a id="13399" class="Symbol">=</a> <a id="13401" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13405" class="Symbol">(</a><a id="13406" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="13409" href="CantorNormalForm.Classifiability.html#13395" class="Bound">a&lt;u</a><a id="13412" class="Symbol">)</a>
  <a id="13416" class="Symbol">...</a> <a id="13420" class="Symbol">|</a> <a id="13422" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13426" class="Symbol">(</a><a id="13427" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13431" href="CantorNormalForm.Classifiability.html#13431" class="Bound">a&gt;u</a><a id="13434" class="Symbol">)</a> <a id="13436" class="Symbol">=</a> <a id="13438" href="CantorNormalForm.Classifiability.html#500" class="Function">⊥-rec</a> <a id="13444" class="Symbol">(</a><a id="13445" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="13449" class="Symbol">(</a><a id="13450" class="Bound">h</a> <a id="13452" class="Number">0</a><a id="13453" class="Symbol">)</a> <a id="13455" class="Symbol">(</a><a id="13456" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="13459" href="CantorNormalForm.Classifiability.html#13431" class="Bound">a&gt;u</a><a id="13462" class="Symbol">))</a>
  <a id="13467" class="Symbol">...</a> <a id="13471" class="Symbol">|</a> <a id="13473" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13477" class="Symbol">(</a><a id="13478" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13482" href="CantorNormalForm.Classifiability.html#13482" class="Bound">a≡u</a><a id="13485" class="Symbol">)</a> <a id="13487" class="Symbol">=</a> <a id="13489" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="13492" href="CantorNormalForm.Classifiability.html#13482" class="Bound">a≡u</a> <a id="13496" class="Symbol">(</a><a id="13497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13501" class="Symbol">(</a><a id="13502" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13506" href="CantorNormalForm.Classifiability.html#12919" class="Function">IH</a><a id="13508" class="Symbol">)</a> <a id="13510" class="Bound">v</a> <a id="13512" class="Symbol">(λ</a> <a id="13515" href="CantorNormalForm.Classifiability.html#13515" class="Bound">i</a> <a id="13517" class="Symbol">→</a> <a id="13519" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="13524" href="CantorNormalForm.Classifiability.html#13482" class="Bound">a≡u</a> <a id="13528" class="Symbol">(</a><a id="13529" class="Bound">h</a> <a id="13531" href="CantorNormalForm.Classifiability.html#13515" class="Bound">i</a><a id="13532" class="Symbol">)))</a>


<a id="fundamental-sequence"></a><a id="13538" href="CantorNormalForm.Classifiability.html#13538" class="Function">fundamental-sequence</a> <a id="13559" class="Symbol">:</a> <a id="13561" class="Symbol">(</a><a id="13562" href="CantorNormalForm.Classifiability.html#13562" class="Bound">a</a> <a id="13564" class="Symbol">:</a> <a id="13566" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="13569" class="Symbol">)</a> <a id="13571" class="Symbol">→</a> <a id="13573" href="CantorNormalForm.Classifiability.html#13562" class="Bound">a</a> <a id="13575" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="13577" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13579" class="Symbol">→</a> <a id="13581" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13583" class="Symbol">(</a><a id="13584" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="13598" href="CantorNormalForm.Classifiability.html#13562" class="Bound">a</a><a id="13599" class="Symbol">)</a> <a id="13601" class="Symbol">→</a> <a id="13603" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="13611" href="CantorNormalForm.Classifiability.html#13562" class="Bound">a</a>
<a id="13613" href="CantorNormalForm.Classifiability.html#13538" class="Function">fundamental-sequence</a> <a id="13634" class="Symbol">=</a> <a id="13636" href="CantorNormalForm.Wellfoundedness.html#2732" class="Function">wf-ind</a> <a id="13643" href="CantorNormalForm.Classifiability.html#10506" class="Function">fundamental-sequence-step</a>

<a id="FS"></a><a id="13670" href="CantorNormalForm.Classifiability.html#13670" class="Function">FS</a> <a id="13673" class="Symbol">:</a> <a id="13675" class="Symbol">∀</a> <a id="13677" href="CantorNormalForm.Classifiability.html#13677" class="Bound">a</a> <a id="13679" class="Symbol">→</a> <a id="13681" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="13688" href="CantorNormalForm.Classifiability.html#13677" class="Bound">a</a> <a id="13690" class="Symbol">→</a> <a id="13692" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13694" class="Symbol">→</a> <a id="13696" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="13700" href="CantorNormalForm.Classifiability.html#13670" class="Function">FS</a> <a id="13703" href="CantorNormalForm.Classifiability.html#13703" class="Bound">a</a> <a id="13705" href="CantorNormalForm.Classifiability.html#13705" class="Bound">la</a> <a id="13708" class="Symbol">=</a> <a id="13710" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13714" class="Symbol">(</a><a id="13715" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13719" class="Symbol">(</a><a id="13720" href="CantorNormalForm.Classifiability.html#13538" class="Function">fundamental-sequence</a> <a id="13741" href="CantorNormalForm.Classifiability.html#13703" class="Bound">a</a> <a id="13743" class="Symbol">(</a><a id="13744" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="13750" href="CantorNormalForm.Classifiability.html#13705" class="Bound">la</a><a id="13752" class="Symbol">)</a> <a id="13754" class="Symbol">(</a><a id="13755" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="13770" href="CantorNormalForm.Classifiability.html#13705" class="Bound">la</a><a id="13772" class="Symbol">)))</a>

<a id="FS↑"></a><a id="13777" href="CantorNormalForm.Classifiability.html#13777" class="Function">FS↑</a> <a id="13781" class="Symbol">:</a> <a id="13783" class="Symbol">∀</a> <a id="13785" href="CantorNormalForm.Classifiability.html#13785" class="Bound">a</a> <a id="13787" class="Symbol">→</a> <a id="13789" class="Symbol">(</a><a id="13790" href="CantorNormalForm.Classifiability.html#13790" class="Bound">la</a> <a id="13793" class="Symbol">:</a> <a id="13795" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="13802" href="CantorNormalForm.Classifiability.html#13785" class="Bound">a</a><a id="13803" class="Symbol">)</a> <a id="13805" class="Symbol">→</a> <a id="13807" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="13823" class="Symbol">(</a><a id="13824" href="CantorNormalForm.Classifiability.html#13670" class="Function">FS</a> <a id="13827" href="CantorNormalForm.Classifiability.html#13785" class="Bound">a</a> <a id="13829" href="CantorNormalForm.Classifiability.html#13790" class="Bound">la</a><a id="13831" class="Symbol">)</a>
<a id="13833" href="CantorNormalForm.Classifiability.html#13777" class="Function">FS↑</a> <a id="13837" href="CantorNormalForm.Classifiability.html#13837" class="Bound">a</a> <a id="13839" href="CantorNormalForm.Classifiability.html#13839" class="Bound">la</a> <a id="13842" class="Symbol">=</a> <a id="13844" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13848" class="Symbol">(</a><a id="13849" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13853" class="Symbol">(</a><a id="13854" href="CantorNormalForm.Classifiability.html#13538" class="Function">fundamental-sequence</a> <a id="13875" href="CantorNormalForm.Classifiability.html#13837" class="Bound">a</a> <a id="13877" class="Symbol">(</a><a id="13878" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="13884" href="CantorNormalForm.Classifiability.html#13839" class="Bound">la</a><a id="13886" class="Symbol">)</a> <a id="13888" class="Symbol">(</a><a id="13889" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="13904" href="CantorNormalForm.Classifiability.html#13839" class="Bound">la</a><a id="13906" class="Symbol">)))</a>

<a id="FS≤lim"></a><a id="13911" href="CantorNormalForm.Classifiability.html#13911" class="Function">FS≤lim</a> <a id="13918" class="Symbol">:</a> <a id="13920" class="Symbol">∀</a> <a id="13922" href="CantorNormalForm.Classifiability.html#13922" class="Bound">a</a> <a id="13924" class="Symbol">→</a> <a id="13926" class="Symbol">(</a><a id="13927" href="CantorNormalForm.Classifiability.html#13927" class="Bound">la</a> <a id="13930" class="Symbol">:</a> <a id="13932" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="13939" href="CantorNormalForm.Classifiability.html#13922" class="Bound">a</a><a id="13940" class="Symbol">)</a> <a id="13942" class="Symbol">→</a> <a id="13944" class="Symbol">∀</a> <a id="13946" href="CantorNormalForm.Classifiability.html#13946" class="Bound">i</a> <a id="13948" class="Symbol">→</a> <a id="13950" href="CantorNormalForm.Classifiability.html#13670" class="Function">FS</a> <a id="13953" href="CantorNormalForm.Classifiability.html#13922" class="Bound">a</a> <a id="13955" href="CantorNormalForm.Classifiability.html#13927" class="Bound">la</a> <a id="13958" href="CantorNormalForm.Classifiability.html#13946" class="Bound">i</a> <a id="13960" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="13962" href="CantorNormalForm.Classifiability.html#13922" class="Bound">a</a>
<a id="13964" href="CantorNormalForm.Classifiability.html#13911" class="Function">FS≤lim</a> <a id="13971" href="CantorNormalForm.Classifiability.html#13971" class="Bound">a</a> <a id="13973" href="CantorNormalForm.Classifiability.html#13973" class="Bound">la</a> <a id="13976" class="Symbol">=</a> <a id="13978" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13982" class="Symbol">(</a><a id="13983" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13987" class="Symbol">(</a><a id="13988" href="CantorNormalForm.Classifiability.html#13538" class="Function">fundamental-sequence</a> <a id="14009" href="CantorNormalForm.Classifiability.html#13971" class="Bound">a</a> <a id="14011" class="Symbol">(</a><a id="14012" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="14018" href="CantorNormalForm.Classifiability.html#13973" class="Bound">la</a><a id="14020" class="Symbol">)</a> <a id="14022" class="Symbol">(</a><a id="14023" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="14038" href="CantorNormalForm.Classifiability.html#13973" class="Bound">la</a><a id="14040" class="Symbol">)))</a>

<a id="lim-is-min-over-FS"></a><a id="14045" href="CantorNormalForm.Classifiability.html#14045" class="Function">lim-is-min-over-FS</a> <a id="14064" class="Symbol">:</a> <a id="14066" class="Symbol">∀</a> <a id="14068" href="CantorNormalForm.Classifiability.html#14068" class="Bound">a</a> <a id="14070" class="Symbol">→</a> <a id="14072" class="Symbol">(</a><a id="14073" href="CantorNormalForm.Classifiability.html#14073" class="Bound">la</a> <a id="14076" class="Symbol">:</a> <a id="14078" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="14085" href="CantorNormalForm.Classifiability.html#14068" class="Bound">a</a><a id="14086" class="Symbol">)</a> <a id="14088" class="Symbol">→</a> <a id="14090" class="Symbol">∀</a> <a id="14092" href="CantorNormalForm.Classifiability.html#14092" class="Bound">x</a> <a id="14094" class="Symbol">→</a> <a id="14096" class="Symbol">(∀</a> <a id="14099" href="CantorNormalForm.Classifiability.html#14099" class="Bound">i</a> <a id="14101" class="Symbol">→</a> <a id="14103" href="CantorNormalForm.Classifiability.html#13670" class="Function">FS</a> <a id="14106" href="CantorNormalForm.Classifiability.html#14068" class="Bound">a</a> <a id="14108" href="CantorNormalForm.Classifiability.html#14073" class="Bound">la</a> <a id="14111" href="CantorNormalForm.Classifiability.html#14099" class="Bound">i</a> <a id="14113" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="14115" href="CantorNormalForm.Classifiability.html#14092" class="Bound">x</a><a id="14116" class="Symbol">)</a> <a id="14118" class="Symbol">→</a> <a id="14120" href="CantorNormalForm.Classifiability.html#14068" class="Bound">a</a> <a id="14122" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="14124" href="CantorNormalForm.Classifiability.html#14092" class="Bound">x</a>
<a id="14126" href="CantorNormalForm.Classifiability.html#14045" class="Function">lim-is-min-over-FS</a> <a id="14145" href="CantorNormalForm.Classifiability.html#14145" class="Bound">a</a> <a id="14147" href="CantorNormalForm.Classifiability.html#14147" class="Bound">la</a> <a id="14150" class="Symbol">=</a> <a id="14152" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14156" class="Symbol">(</a><a id="14157" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14161" class="Symbol">(</a><a id="14162" href="CantorNormalForm.Classifiability.html#13538" class="Function">fundamental-sequence</a> <a id="14183" href="CantorNormalForm.Classifiability.html#14145" class="Bound">a</a> <a id="14185" class="Symbol">(</a><a id="14186" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="14192" href="CantorNormalForm.Classifiability.html#14147" class="Bound">la</a><a id="14194" class="Symbol">)</a> <a id="14196" class="Symbol">(</a><a id="14197" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="14212" href="CantorNormalForm.Classifiability.html#14147" class="Bound">la</a><a id="14214" class="Symbol">)))</a>

<a id="FS-is-lim"></a><a id="14219" href="CantorNormalForm.Classifiability.html#14219" class="Function">FS-is-lim</a> <a id="14229" class="Symbol">:</a> <a id="14231" class="Symbol">∀</a> <a id="14233" href="CantorNormalForm.Classifiability.html#14233" class="Bound">a</a> <a id="14235" class="Symbol">→</a> <a id="14237" class="Symbol">(</a><a id="14238" href="CantorNormalForm.Classifiability.html#14238" class="Bound">la</a> <a id="14241" class="Symbol">:</a> <a id="14243" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="14250" href="CantorNormalForm.Classifiability.html#14233" class="Bound">a</a><a id="14251" class="Symbol">)</a> <a id="14253" class="Symbol">→</a> <a id="14255" href="CantorNormalForm.Classifiability.html#14233" class="Bound">a</a> <a id="14257" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="14267" class="Symbol">(</a><a id="14268" href="CantorNormalForm.Classifiability.html#13670" class="Function">FS</a> <a id="14271" href="CantorNormalForm.Classifiability.html#14233" class="Bound">a</a> <a id="14273" href="CantorNormalForm.Classifiability.html#14238" class="Bound">la</a> <a id="14276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14278" href="CantorNormalForm.Classifiability.html#13777" class="Function">FS↑</a> <a id="14282" href="CantorNormalForm.Classifiability.html#14233" class="Bound">a</a> <a id="14284" href="CantorNormalForm.Classifiability.html#14238" class="Bound">la</a><a id="14286" class="Symbol">)</a>
<a id="14288" href="CantorNormalForm.Classifiability.html#14219" class="Function">FS-is-lim</a> <a id="14298" href="CantorNormalForm.Classifiability.html#14298" class="Bound">a</a> <a id="14300" href="CantorNormalForm.Classifiability.html#14300" class="Bound">la</a> <a id="14303" class="Symbol">=</a> <a id="14305" href="CantorNormalForm.Classifiability.html#13911" class="Function">FS≤lim</a> <a id="14312" href="CantorNormalForm.Classifiability.html#14298" class="Bound">a</a> <a id="14314" href="CantorNormalForm.Classifiability.html#14300" class="Bound">la</a> <a id="14317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14319" href="CantorNormalForm.Classifiability.html#14045" class="Function">lim-is-min-over-FS</a> <a id="14338" href="CantorNormalForm.Classifiability.html#14298" class="Bound">a</a> <a id="14340" href="CantorNormalForm.Classifiability.html#14300" class="Bound">la</a>

<a id="14344" class="Comment">{-
FS-spec-ω^c+1 : ∀ a r lp → (suc-a : is-strong-suc a) → FS (ω^ a + 𝟎 [ r ]) lp ≡ λ n → ω^⟨ fst suc-a ⟩ · NtoC n
FS-spec-ω^c+1 a r lp (x , q) = {!!}
-}</a>

<a id="14498" class="Comment">{- Cnf is classifiable, i.e., every CNF is either zero, successor or limit. -}</a>

<a id="Cnf-is-Σclassifiable"></a><a id="14578" href="CantorNormalForm.Classifiability.html#14578" class="Function">Cnf-is-Σclassifiable</a> <a id="14599" class="Symbol">:</a> <a id="14601" class="Symbol">(</a><a id="14602" href="CantorNormalForm.Classifiability.html#14602" class="Bound">a</a> <a id="14604" class="Symbol">:</a> <a id="14606" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="14609" class="Symbol">)</a> <a id="14611" class="Symbol">→</a> <a id="14613" href="Abstract.ZerSucLim.html#4637" class="Function">is-Σclassifiable</a> <a id="14630" href="CantorNormalForm.Classifiability.html#14602" class="Bound">a</a>
<a id="14632" href="CantorNormalForm.Classifiability.html#14578" class="Function">Cnf-is-Σclassifiable</a> <a id="14653" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="14655" class="Symbol">=</a> <a id="14657" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14661" href="CantorNormalForm.Classifiability.html#1081" class="Function">𝟎-is-zero</a>
<a id="14671" href="CantorNormalForm.Classifiability.html#14578" class="Function">Cnf-is-Σclassifiable</a> <a id="14692" href="CantorNormalForm.Classifiability.html#14692" class="Bound">a</a><a id="14693" class="Symbol">@(</a><a id="14695" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14698" class="Symbol">_</a> <a id="14700" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14702" class="Symbol">_</a> <a id="14704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14706" class="Symbol">_</a> <a id="14708" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14709" class="Symbol">)</a> <a id="14711" class="Keyword">with</a> <a id="14716" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="14734" href="CantorNormalForm.Classifiability.html#14692" class="Bound">a</a>
<a id="14736" class="Symbol">...</a> <a id="14740" class="Symbol">|</a> <a id="14742" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14746" href="CantorNormalForm.Classifiability.html#14746" class="Bound">a-is-suc</a>     <a id="14759" class="Symbol">=</a> <a id="14761" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14765" class="Symbol">(</a><a id="14766" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14770" href="CantorNormalForm.Classifiability.html#14746" class="Bound">a-is-suc</a><a id="14778" class="Symbol">)</a>
<a id="14780" class="Symbol">...</a> <a id="14784" class="Symbol">|</a> <a id="14786" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14790" href="CantorNormalForm.Classifiability.html#14790" class="Bound">a-is-not-suc</a> <a id="14803" class="Symbol">=</a> <a id="14805" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14809" class="Symbol">(</a><a id="14810" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14814" href="CantorNormalForm.Classifiability.html#14833" class="Function">a-is-lim</a><a id="14822" class="Symbol">)</a>
 <a id="14825" class="Keyword">where</a>
  <a id="14833" href="CantorNormalForm.Classifiability.html#14833" class="Function">a-is-lim</a> <a id="14842" class="Symbol">:</a> <a id="14844" href="Abstract.ZerSucLim.html#3975" class="Function">is-Σlim</a> <a id="14852" class="Bound">a</a>
  <a id="14856" href="CantorNormalForm.Classifiability.html#14833" class="Function">a-is-lim</a> <a id="14865" class="Symbol">=</a> <a id="14867" href="CantorNormalForm.Classifiability.html#13538" class="Function">fundamental-sequence</a> <a id="14888" class="Bound">a</a> <a id="14890" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="14893" href="CantorNormalForm.Classifiability.html#14790" class="Bound">a-is-not-suc</a>

<a id="Cnf-has-classification"></a><a id="14907" href="CantorNormalForm.Classifiability.html#14907" class="Function">Cnf-has-classification</a> <a id="14930" class="Symbol">:</a> <a id="14932" class="Symbol">(</a><a id="14933" href="CantorNormalForm.Classifiability.html#14933" class="Bound">a</a> <a id="14935" class="Symbol">:</a> <a id="14937" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="14940" class="Symbol">)</a> <a id="14942" class="Symbol">→</a> <a id="14944" href="Abstract.ZerSucLim.html#4433" class="Function">is-classifiable</a> <a id="14960" href="CantorNormalForm.Classifiability.html#14933" class="Bound">a</a>
<a id="14962" href="CantorNormalForm.Classifiability.html#14907" class="Function">Cnf-has-classification</a> <a id="14985" href="CantorNormalForm.Classifiability.html#14985" class="Bound">a</a> <a id="14987" class="Symbol">=</a> <a id="14989" href="Abstract.ZerSucLim.html#4731" class="Function">to-is-classifiable</a> <a id="15008" class="Symbol">(</a><a id="15009" href="CantorNormalForm.Classifiability.html#14578" class="Function">Cnf-is-Σclassifiable</a> <a id="15030" href="CantorNormalForm.Classifiability.html#14985" class="Bound">a</a><a id="15031" class="Symbol">)</a>

<a id="15034" class="Comment">{- Classifiability induction -}</a>

<a id="15067" class="Keyword">open</a> <a id="15072" href="Abstract.ZerSucLim.html#15507" class="Module">ClassifiabilityInduction</a> <a id="15097" href="CantorNormalForm.Classifiability.html#14907" class="Function">Cnf-has-classification</a> <a id="15120" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a>

<a id="Cnf-satisfies-classifiability-induction"></a><a id="15138" href="CantorNormalForm.Classifiability.html#15138" class="Function">Cnf-satisfies-classifiability-induction</a> <a id="15178" class="Symbol">:</a> <a id="15180" class="Symbol">∀</a> <a id="15182" href="CantorNormalForm.Classifiability.html#15182" class="Bound">ℓ</a> <a id="15184" class="Symbol">→</a> <a id="15186" href="Abstract.ZerSucLim.html#5410" class="Function">satisfies-classifiability-induction</a> <a id="15222" href="CantorNormalForm.Classifiability.html#15182" class="Bound">ℓ</a>
<a id="15224" href="CantorNormalForm.Classifiability.html#15138" class="Function">Cnf-satisfies-classifiability-induction</a> <a id="15264" href="CantorNormalForm.Classifiability.html#15264" class="Bound">ℓ</a> <a id="15266" class="Symbol">=</a> <a id="15268" href="Abstract.ZerSucLim.html#15606" class="Function">ind</a> <a id="15272" class="Symbol">{</a><a id="15273" href="CantorNormalForm.Classifiability.html#15264" class="Bound">ℓ</a><a id="15274" class="Symbol">}</a>

<a id="cf-ind"></a><a id="15277" href="CantorNormalForm.Classifiability.html#15277" class="Function">cf-ind</a> <a id="15284" class="Symbol">:</a> <a id="15286" class="Symbol">∀</a> <a id="15288" class="Symbol">{</a><a id="15289" href="CantorNormalForm.Classifiability.html#15289" class="Bound">ℓ</a><a id="15290" class="Symbol">}</a> <a id="15292" class="Symbol">{</a><a id="15293" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15295" class="Symbol">:</a> <a id="15297" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="15301" class="Symbol">→</a> <a id="15303" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15308" href="CantorNormalForm.Classifiability.html#15289" class="Bound">ℓ</a><a id="15309" class="Symbol">}</a>
      <a id="15317" class="Symbol">→</a> <a id="15319" class="Symbol">(∀</a> <a id="15322" href="CantorNormalForm.Classifiability.html#15322" class="Bound">a</a> <a id="15324" class="Symbol">→</a> <a id="15326" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15333" class="Symbol">(</a><a id="15334" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15336" href="CantorNormalForm.Classifiability.html#15322" class="Bound">a</a><a id="15337" class="Symbol">))</a>
      <a id="15346" class="Symbol">→</a> <a id="15348" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15350" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
      <a id="15358" class="Symbol">→</a> <a id="15360" class="Symbol">(∀</a> <a id="15363" href="CantorNormalForm.Classifiability.html#15363" class="Bound">a</a> <a id="15365" class="Symbol">→</a> <a id="15367" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15369" href="CantorNormalForm.Classifiability.html#15363" class="Bound">a</a> <a id="15371" class="Symbol">→</a> <a id="15373" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15375" class="Symbol">(</a><a id="15376" href="CantorNormalForm.Classifiability.html#15363" class="Bound">a</a> <a id="15378" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15380" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="15381" class="Symbol">))</a>
      <a id="15390" class="Symbol">→</a> <a id="15392" class="Symbol">(∀</a> <a id="15395" href="CantorNormalForm.Classifiability.html#15395" class="Bound">a</a> <a id="15397" href="CantorNormalForm.Classifiability.html#15397" class="Bound">f</a> <a id="15399" href="CantorNormalForm.Classifiability.html#15399" class="Bound">f↑</a> <a id="15402" class="Symbol">→</a> <a id="15404" href="CantorNormalForm.Classifiability.html#15395" class="Bound">a</a> <a id="15406" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="15416" class="Symbol">(</a><a id="15417" href="CantorNormalForm.Classifiability.html#15397" class="Bound">f</a> <a id="15419" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15421" href="CantorNormalForm.Classifiability.html#15399" class="Bound">f↑</a><a id="15423" class="Symbol">)</a> <a id="15425" class="Symbol">→</a> <a id="15427" class="Symbol">(∀</a> <a id="15430" href="CantorNormalForm.Classifiability.html#15430" class="Bound">i</a> <a id="15432" class="Symbol">→</a> <a id="15434" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15436" class="Symbol">(</a><a id="15437" href="CantorNormalForm.Classifiability.html#15397" class="Bound">f</a> <a id="15439" href="CantorNormalForm.Classifiability.html#15430" class="Bound">i</a><a id="15440" class="Symbol">))</a> <a id="15443" class="Symbol">→</a> <a id="15445" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15447" href="CantorNormalForm.Classifiability.html#15395" class="Bound">a</a><a id="15448" class="Symbol">)</a>
      <a id="15456" class="Symbol">→</a> <a id="15458" class="Symbol">∀</a> <a id="15460" href="CantorNormalForm.Classifiability.html#15460" class="Bound">a</a> <a id="15462" class="Symbol">→</a> <a id="15464" href="CantorNormalForm.Classifiability.html#15293" class="Bound">P</a> <a id="15466" href="CantorNormalForm.Classifiability.html#15460" class="Bound">a</a>
<a id="15468" href="CantorNormalForm.Classifiability.html#15277" class="Function">cf-ind</a> <a id="15475" class="Symbol">{_}</a> <a id="15479" class="Symbol">{</a><a id="15480" href="CantorNormalForm.Classifiability.html#15480" class="Bound">P</a><a id="15481" class="Symbol">}</a> <a id="15483" href="CantorNormalForm.Classifiability.html#15483" class="Bound">pP</a> <a id="15486" href="CantorNormalForm.Classifiability.html#15486" class="Bound">p0</a> <a id="15489" href="CantorNormalForm.Classifiability.html#15489" class="Bound">ps</a> <a id="15492" class="Symbol">=</a> <a id="15494" href="Abstract.ZerSucLim.html#15606" class="Function">ind</a> <a id="15498" href="CantorNormalForm.Classifiability.html#15483" class="Bound">pP</a> <a id="15501" href="CantorNormalForm.Classifiability.html#15518" class="Function">p0&#39;</a> <a id="15505" href="CantorNormalForm.Classifiability.html#15607" class="Function">ps&#39;</a>
 <a id="15510" class="Keyword">where</a>
  <a id="15518" href="CantorNormalForm.Classifiability.html#15518" class="Function">p0&#39;</a> <a id="15522" class="Symbol">:</a> <a id="15524" class="Symbol">∀</a> <a id="15526" href="CantorNormalForm.Classifiability.html#15526" class="Bound">a</a> <a id="15528" class="Symbol">→</a> <a id="15530" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="15538" href="CantorNormalForm.Classifiability.html#15526" class="Bound">a</a> <a id="15540" class="Symbol">→</a> <a id="15542" href="CantorNormalForm.Classifiability.html#15480" class="Bound">P</a> <a id="15544" href="CantorNormalForm.Classifiability.html#15526" class="Bound">a</a>
  <a id="15548" href="CantorNormalForm.Classifiability.html#15518" class="Function">p0&#39;</a> <a id="15552" href="CantorNormalForm.Classifiability.html#15552" class="Bound">a</a> <a id="15554" href="CantorNormalForm.Classifiability.html#15554" class="Bound">a-is-zero</a> <a id="15564" class="Symbol">=</a> <a id="15566" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15572" href="CantorNormalForm.Classifiability.html#15480" class="Bound">P</a> <a id="15574" class="Symbol">(</a><a id="15575" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15579" class="Symbol">(</a><a id="15580" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="15586" class="Symbol">(</a><a id="15587" href="CantorNormalForm.Classifiability.html#15554" class="Bound">a-is-zero</a> <a id="15597" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="15598" class="Symbol">)))</a> <a id="15602" href="CantorNormalForm.Classifiability.html#15486" class="Bound">p0</a>
  <a id="15607" href="CantorNormalForm.Classifiability.html#15607" class="Function">ps&#39;</a> <a id="15611" class="Symbol">:</a> <a id="15613" class="Symbol">∀</a> <a id="15615" href="CantorNormalForm.Classifiability.html#15615" class="Bound">a</a> <a id="15617" href="CantorNormalForm.Classifiability.html#15617" class="Bound">b</a> <a id="15619" class="Symbol">→</a> <a id="15621" href="CantorNormalForm.Classifiability.html#15615" class="Bound">a</a> <a id="15623" href="Abstract.ZerSucLim.html#2574" class="Function Operator">is-strong-suc-of</a> <a id="15640" href="CantorNormalForm.Classifiability.html#15617" class="Bound">b</a> <a id="15642" class="Symbol">→</a> <a id="15644" href="CantorNormalForm.Classifiability.html#15480" class="Bound">P</a> <a id="15646" href="CantorNormalForm.Classifiability.html#15617" class="Bound">b</a> <a id="15648" class="Symbol">→</a> <a id="15650" href="CantorNormalForm.Classifiability.html#15480" class="Bound">P</a> <a id="15652" href="CantorNormalForm.Classifiability.html#15615" class="Bound">a</a>
  <a id="15656" href="CantorNormalForm.Classifiability.html#15607" class="Function">ps&#39;</a> <a id="15660" href="CantorNormalForm.Classifiability.html#15660" class="Bound">a</a> <a id="15662" href="CantorNormalForm.Classifiability.html#15662" class="Bound">b</a> <a id="15664" href="CantorNormalForm.Classifiability.html#15664" class="Bound">a-is-suc-of-b</a> <a id="15678" href="CantorNormalForm.Classifiability.html#15678" class="Bound">pb</a> <a id="15681" class="Symbol">=</a> <a id="15683" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15689" href="CantorNormalForm.Classifiability.html#15480" class="Bound">P</a> <a id="15691" class="Symbol">(</a><a id="15692" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15704" href="CantorNormalForm.Classifiability.html#15664" class="Bound">a-is-suc-of-b</a><a id="15717" class="Symbol">))</a> <a id="15720" class="Symbol">(</a><a id="15721" href="CantorNormalForm.Classifiability.html#15489" class="Bound">ps</a> <a id="15724" href="CantorNormalForm.Classifiability.html#15662" class="Bound">b</a> <a id="15726" href="CantorNormalForm.Classifiability.html#15678" class="Bound">pb</a><a id="15728" class="Symbol">)</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Division.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Division</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Division of Cantor Normal Forms</a>
<a id="137" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical</a> <a id="261" class="Pragma">--erasure</a> <a id="271" class="Pragma">--guardedness</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="CantorNormalForm.Division.html" class="Module">CantorNormalForm.Division</a> <a id="330" class="Keyword">where</a>

<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="439" class="Keyword">renaming</a> <a id="448" class="Symbol">(</a><a id="449" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="453" class="Symbol">to</a> <a id="456" class="Function">⊥-rec</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="534" class="Symbol">;</a> <a id="536" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="541" class="Symbol">;</a> <a id="543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="546" class="Symbol">)</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="CantorNormalForm.Wellfoundedness.html" class="Module">CantorNormalForm.Wellfoundedness</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="CantorNormalForm.Subtraction.html" class="Module">CantorNormalForm.Subtraction</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="CantorNormalForm.Multiplication.html" class="Module">CantorNormalForm.Multiplication</a>


<a id="753" class="Keyword">infixr</a> <a id="760" class="Number">36</a> <a id="763" href="CantorNormalForm.Division.html#4036" class="Function Operator">_/_[_]</a>

<a id="771" class="Keyword">private</a>

 <a id="P"></a><a id="781" href="CantorNormalForm.Division.html#781" class="Function">P</a> <a id="783" class="Symbol">:</a> <a id="785" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="789" class="Symbol">→</a> <a id="791" href="Agda.Primitive.html#388" class="Primitive">Type</a>
 <a id="797" href="CantorNormalForm.Division.html#781" class="Function">P</a> <a id="799" href="CantorNormalForm.Division.html#799" class="Bound">a</a> <a id="801" class="Symbol">=</a> <a id="803" class="Symbol">∀</a> <a id="805" href="CantorNormalForm.Division.html#805" class="Bound">b</a> <a id="807" class="Symbol">→</a> <a id="809" href="CantorNormalForm.Division.html#805" class="Bound">b</a> <a id="811" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="813" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="815" class="Symbol">→</a> <a id="817" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="820" href="CantorNormalForm.Division.html#820" class="Bound">c</a> <a id="822" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="824" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="828" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="830" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="833" href="CantorNormalForm.Division.html#833" class="Bound">d</a> <a id="835" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="837" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="841" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="843" class="Symbol">(</a><a id="844" href="CantorNormalForm.Division.html#799" class="Bound">a</a> <a id="846" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="848" href="CantorNormalForm.Division.html#805" class="Bound">b</a> <a id="850" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="852" href="CantorNormalForm.Division.html#820" class="Bound">c</a> <a id="854" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="856" href="CantorNormalForm.Division.html#833" class="Bound">d</a><a id="857" class="Symbol">)</a> <a id="859" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="861" class="Symbol">(</a><a id="862" href="CantorNormalForm.Division.html#833" class="Bound">d</a> <a id="864" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="866" href="CantorNormalForm.Division.html#805" class="Bound">b</a><a id="867" class="Symbol">)</a>

 <a id="div-step"></a><a id="871" href="CantorNormalForm.Division.html#871" class="Function">div-step</a> <a id="880" class="Symbol">:</a> <a id="882" class="Symbol">∀</a> <a id="884" href="CantorNormalForm.Division.html#884" class="Bound">x</a> <a id="886" class="Symbol">→</a> <a id="888" class="Symbol">(∀</a> <a id="891" href="CantorNormalForm.Division.html#891" class="Bound">y</a> <a id="893" class="Symbol">→</a> <a id="895" href="CantorNormalForm.Division.html#891" class="Bound">y</a> <a id="897" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="899" href="CantorNormalForm.Division.html#884" class="Bound">x</a> <a id="901" class="Symbol">→</a> <a id="903" href="CantorNormalForm.Division.html#781" class="Function">P</a> <a id="905" href="CantorNormalForm.Division.html#891" class="Bound">y</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">→</a> <a id="910" href="CantorNormalForm.Division.html#781" class="Function">P</a> <a id="912" href="CantorNormalForm.Division.html#884" class="Bound">x</a>
 <a id="915" href="CantorNormalForm.Division.html#871" class="Function">div-step</a> <a id="924" href="CantorNormalForm.Division.html#924" class="Bound">x</a> <a id="926" href="CantorNormalForm.Division.html#926" class="Bound">h</a> <a id="928" href="CantorNormalForm.Division.html#928" class="Bound">y</a><a id="929" class="Symbol">@(</a><a id="931" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="934" href="CantorNormalForm.Division.html#934" class="Bound">b</a> <a id="936" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="938" href="CantorNormalForm.Division.html#938" class="Bound">b&#39;</a> <a id="941" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="943" href="CantorNormalForm.Division.html#943" class="Bound">s</a> <a id="945" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="946" class="Symbol">)</a> <a id="948" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="951" class="Keyword">with</a> <a id="956" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="962" href="CantorNormalForm.Division.html#924" class="Bound">x</a> <a id="964" href="CantorNormalForm.Division.html#928" class="Bound">y</a>
 <a id="967" href="CantorNormalForm.Division.html#871" class="Function">div-step</a> <a id="976" href="CantorNormalForm.Division.html#976" class="Bound">x</a> <a id="978" href="CantorNormalForm.Division.html#978" class="Bound">h</a> <a id="980" href="CantorNormalForm.Division.html#980" class="Bound">y</a><a id="981" class="Symbol">@(</a><a id="983" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="986" href="CantorNormalForm.Division.html#986" class="Bound">b</a> <a id="988" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="990" href="CantorNormalForm.Division.html#990" class="Bound">b&#39;</a> <a id="993" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="995" href="CantorNormalForm.Division.html#995" class="Bound">s</a> <a id="997" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="998" class="Symbol">)</a> <a id="1000" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1003" class="Symbol">|</a> <a id="1005" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1009" href="CantorNormalForm.Division.html#1009" class="Bound">x&lt;y</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1017" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1019" href="CantorNormalForm.Division.html#976" class="Bound">x</a> <a id="1021" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1023" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1030" href="CantorNormalForm.Division.html#1009" class="Bound">x&lt;y</a>
 <a id="1035" href="CantorNormalForm.Division.html#871" class="Function">div-step</a> <a id="1044" href="CantorNormalForm.Division.html#1044" class="Bound">x</a> <a id="1046" href="CantorNormalForm.Division.html#1046" class="Bound">h</a> <a id="1048" href="CantorNormalForm.Division.html#1048" class="Bound">y</a><a id="1049" class="Symbol">@(</a><a id="1051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1054" href="CantorNormalForm.Division.html#1054" class="Bound">b</a> <a id="1056" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1058" href="CantorNormalForm.Division.html#1058" class="Bound">b&#39;</a> <a id="1061" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1063" href="CantorNormalForm.Division.html#1063" class="Bound">s</a> <a id="1065" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1066" class="Symbol">)</a> <a id="1068" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1071" class="Symbol">|</a> <a id="1073" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1082" href="CantorNormalForm.Division.html#1082" class="Bound">x≡y</a><a id="1085" class="Symbol">)</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="1091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1093" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1097" href="CantorNormalForm.Division.html#1082" class="Bound">x≡y</a> <a id="1101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1103" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
 <a id="1107" href="CantorNormalForm.Division.html#871" class="Function">div-step</a> <a id="1116" href="CantorNormalForm.Division.html#1116" class="Bound">x</a><a id="1117" class="Symbol">@(</a><a id="1119" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1122" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1124" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1126" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a> <a id="1129" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1131" href="CantorNormalForm.Division.html#1131" class="Bound">r</a> <a id="1133" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1134" class="Symbol">)</a> <a id="1136" href="CantorNormalForm.Division.html#1136" class="Bound">h</a> <a id="1138" href="CantorNormalForm.Division.html#1138" class="Bound">y</a><a id="1139" class="Symbol">@(</a><a id="1141" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1144" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1146" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1148" href="CantorNormalForm.Division.html#1148" class="Bound">b&#39;</a> <a id="1151" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1153" href="CantorNormalForm.Division.html#1153" class="Bound">s</a> <a id="1155" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1156" class="Symbol">)</a> <a id="1158" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1161" class="Symbol">|</a> <a id="1163" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1172" class="Symbol">(</a><a id="1173" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1176" href="CantorNormalForm.Division.html#1176" class="Bound">b&lt;a</a><a id="1179" class="Symbol">))</a> <a id="1182" class="Symbol">=</a> <a id="1184" href="CantorNormalForm.Division.html#2104" class="Function">goal</a>
  <a id="1191" class="Keyword">where</a>
   <a id="1200" href="CantorNormalForm.Division.html#1200" class="Function">IH</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1208" href="CantorNormalForm.Division.html#1208" class="Bound">c</a> <a id="1210" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1212" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1216" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1218" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1221" href="CantorNormalForm.Division.html#1221" class="Bound">d</a> <a id="1223" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1225" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1229" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1231" class="Symbol">(</a><a id="1232" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a> <a id="1235" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1237" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1239" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1241" href="CantorNormalForm.Division.html#1208" class="Bound">c</a> <a id="1243" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1245" href="CantorNormalForm.Division.html#1221" class="Bound">d</a><a id="1246" class="Symbol">)</a> <a id="1248" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1250" class="Symbol">(</a><a id="1251" href="CantorNormalForm.Division.html#1221" class="Bound">d</a> <a id="1253" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1255" href="CantorNormalForm.Division.html#1138" class="Bound">y</a><a id="1256" class="Symbol">)</a>
   <a id="1261" href="CantorNormalForm.Division.html#1200" class="Function">IH</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="CantorNormalForm.Division.html#1136" class="Bound">h</a> <a id="1268" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a> <a id="1271" class="Symbol">(</a><a id="1272" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="1279" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1281" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a> <a id="1284" href="CantorNormalForm.Division.html#1131" class="Bound">r</a><a id="1285" class="Symbol">)</a> <a id="1287" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1289" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
   <a id="1295" href="CantorNormalForm.Division.html#1295" class="Function">c</a> <a id="1297" href="CantorNormalForm.Division.html#1297" class="Function">d</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
   <a id="1308" href="CantorNormalForm.Division.html#1295" class="Function">c</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1316" href="CantorNormalForm.Division.html#1200" class="Function">IH</a>
   <a id="1322" href="CantorNormalForm.Division.html#1297" class="Function">d</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1335" href="CantorNormalForm.Division.html#1200" class="Function">IH</a><a id="1337" class="Symbol">)</a>
   <a id="1342" href="CantorNormalForm.Division.html#1342" class="Function">a&#39;≡y·c+d</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a> <a id="1356" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1358" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1360" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1362" href="CantorNormalForm.Division.html#1295" class="Function">c</a> <a id="1364" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1366" href="CantorNormalForm.Division.html#1297" class="Function">d</a>
   <a id="1371" href="CantorNormalForm.Division.html#1342" class="Function">a&#39;≡y·c+d</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1396" href="CantorNormalForm.Division.html#1200" class="Function">IH</a><a id="1398" class="Symbol">))</a>
   <a id="1404" href="CantorNormalForm.Division.html#1404" class="Function">d&lt;y</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="CantorNormalForm.Division.html#1297" class="Function">d</a> <a id="1412" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1414" href="CantorNormalForm.Division.html#1138" class="Bound">y</a>
   <a id="1419" href="CantorNormalForm.Division.html#1404" class="Function">d&lt;y</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1439" href="CantorNormalForm.Division.html#1200" class="Function">IH</a><a id="1441" class="Symbol">))</a>
   <a id="1447" href="CantorNormalForm.Division.html#1447" class="Function">a-b&gt;𝟎</a> <a id="1453" class="Symbol">:</a> <a id="1455" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1457" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1459" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1461" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="1463" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
   <a id="1468" href="CantorNormalForm.Division.html#1447" class="Function">a-b&gt;𝟎</a> <a id="1474" class="Symbol">=</a> <a id="1476" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="1486" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1488" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1490" href="CantorNormalForm.Division.html#1176" class="Bound">b&lt;a</a>
   <a id="1497" href="CantorNormalForm.Division.html#1497" class="Function">b+a-b≡a</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1509" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1511" class="Symbol">(</a><a id="1512" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1514" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1516" href="CantorNormalForm.Division.html#1144" class="Bound">b</a><a id="1517" class="Symbol">)</a> <a id="1519" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1521" href="CantorNormalForm.Division.html#1122" class="Bound">a</a>
   <a id="1526" href="CantorNormalForm.Division.html#1497" class="Function">b+a-b≡a</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1546" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1548" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1555" href="CantorNormalForm.Division.html#1176" class="Bound">b&lt;a</a><a id="1558" class="Symbol">)</a>
   <a id="1563" href="CantorNormalForm.Division.html#1563" class="Function">fact</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1572" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1574" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1578" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1580" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1582" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1584" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1586" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1588" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1592" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1594" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
   <a id="1599" href="CantorNormalForm.Division.html#1563" class="Function">fact</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="CantorNormalForm.Multiplication.html#10961" class="Function">·ω^⟨⟩≡ω^⟨left+⟩</a> <a id="1622" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1624" class="Symbol">(</a><a id="1625" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1627" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1629" href="CantorNormalForm.Division.html#1144" class="Bound">b</a><a id="1630" class="Symbol">)</a> <a id="1632" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1635" href="CantorNormalForm.Division.html#1447" class="Function">a-b&gt;𝟎</a> <a id="1641" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1643" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="1648" href="CantorNormalForm.Division.html#1497" class="Function">b+a-b≡a</a> <a id="1656" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="1664" href="CantorNormalForm.Division.html#1664" class="Function">u</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
   <a id="1675" href="CantorNormalForm.Division.html#1664" class="Function">u</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1683" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1685" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1687" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1689" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1691" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1693" href="CantorNormalForm.Division.html#1295" class="Function">c</a>
   <a id="1698" href="CantorNormalForm.Division.html#1698" class="Function">x≡y·u+d</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="CantorNormalForm.Division.html#1116" class="Bound">x</a> <a id="1710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1712" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1714" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1716" href="CantorNormalForm.Division.html#1664" class="Function">u</a> <a id="1718" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1720" href="CantorNormalForm.Division.html#1297" class="Function">d</a>
   <a id="1725" href="CantorNormalForm.Division.html#1698" class="Function">x≡y·u+d</a> <a id="1733" class="Symbol">=</a>
     <a id="1740" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1743" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1745" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1747" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a> <a id="1750" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1752" class="Symbol">_</a> <a id="1754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="1760" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1763" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="1773" class="Symbol">_</a> <a id="1775" class="Symbol">_</a> <a id="1777" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1784" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1788" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1790" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1792" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1794" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a>
    <a id="1801" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1809" class="Symbol">(</a><a id="1810" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="1813" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1822" href="CantorNormalForm.Division.html#1563" class="Function">fact</a><a id="1826" class="Symbol">)</a> <a id="1828" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1835" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1837" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1839" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1843" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1845" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1847" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1849" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1851" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1853" href="CantorNormalForm.Division.html#1126" class="Bound">a&#39;</a>
    <a id="1860" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1868" class="Symbol">(</a><a id="1869" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1871" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1873" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1877" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1879" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1881" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1883" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1885" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="1887" class="Symbol">)</a> <a id="1889" href="CantorNormalForm.Division.html#1342" class="Function">a&#39;≡y·c+d</a> <a id="1898" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1905" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1907" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1909" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1913" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1915" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1917" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1919" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1921" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1923" class="Symbol">(</a><a id="1924" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1926" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1928" href="CantorNormalForm.Division.html#1295" class="Function">c</a> <a id="1930" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1932" href="CantorNormalForm.Division.html#1297" class="Function">d</a><a id="1933" class="Symbol">)</a>
    <a id="1939" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1942" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1953" class="Symbol">(</a><a id="1954" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1956" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1958" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1962" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1964" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1966" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="1968" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">(</a><a id="1972" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1974" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1976" href="CantorNormalForm.Division.html#1295" class="Function">c</a><a id="1977" class="Symbol">)</a> <a id="1979" href="CantorNormalForm.Division.html#1297" class="Function">d</a> <a id="1981" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1988" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="1990" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1992" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1996" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="1998" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2000" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="2002" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="2004" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2006" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="2008" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2010" href="CantorNormalForm.Division.html#1295" class="Function">c</a> <a id="2012" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2014" href="CantorNormalForm.Division.html#1297" class="Function">d</a>
    <a id="2020" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2023" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2028" class="Symbol">(</a><a id="2029" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="2032" href="CantorNormalForm.Division.html#1297" class="Function">d</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2040" class="Symbol">(</a><a id="2041" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="2064" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="2066" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="2070" href="CantorNormalForm.Division.html#1122" class="Bound">a</a> <a id="2072" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2074" href="CantorNormalForm.Division.html#1144" class="Bound">b</a> <a id="2076" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="2078" href="CantorNormalForm.Division.html#1295" class="Function">c</a><a id="2079" class="Symbol">))</a> <a id="2082" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2089" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="2091" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2093" href="CantorNormalForm.Division.html#1664" class="Function">u</a> <a id="2095" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2097" href="CantorNormalForm.Division.html#1297" class="Function">d</a> <a id="2099" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
   <a id="2104" href="CantorNormalForm.Division.html#2104" class="Function">goal</a> <a id="2109" class="Symbol">:</a> <a id="2111" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2114" href="CantorNormalForm.Division.html#2114" class="Bound">u</a> <a id="2116" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2118" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2122" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2124" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2127" href="CantorNormalForm.Division.html#2127" class="Bound">d</a> <a id="2129" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2131" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2135" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2137" class="Symbol">(</a><a id="2138" href="CantorNormalForm.Division.html#1116" class="Bound">x</a> <a id="2140" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2142" href="CantorNormalForm.Division.html#1138" class="Bound">y</a> <a id="2144" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2146" href="CantorNormalForm.Division.html#2114" class="Bound">u</a> <a id="2148" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2150" href="CantorNormalForm.Division.html#2127" class="Bound">d</a><a id="2151" class="Symbol">)</a> <a id="2153" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2155" class="Symbol">(</a><a id="2156" href="CantorNormalForm.Division.html#2127" class="Bound">d</a> <a id="2158" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2160" href="CantorNormalForm.Division.html#1138" class="Bound">y</a><a id="2161" class="Symbol">)</a>
   <a id="2166" href="CantorNormalForm.Division.html#2104" class="Function">goal</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="CantorNormalForm.Division.html#1664" class="Function">u</a> <a id="2175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2177" href="CantorNormalForm.Division.html#1297" class="Function">d</a> <a id="2179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2181" href="CantorNormalForm.Division.html#1698" class="Function">x≡y·u+d</a> <a id="2189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2191" href="CantorNormalForm.Division.html#1404" class="Function">d&lt;y</a>
 <a id="2196" href="CantorNormalForm.Division.html#871" class="Function">div-step</a> <a id="2205" href="CantorNormalForm.Division.html#2205" class="Bound">x</a><a id="2206" class="Symbol">@(</a><a id="2208" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2211" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="2213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2215" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2220" href="CantorNormalForm.Division.html#2220" class="Bound">r</a> <a id="2222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2223" class="Symbol">)</a> <a id="2225" href="CantorNormalForm.Division.html#2225" class="Bound">h</a> <a id="2227" href="CantorNormalForm.Division.html#2227" class="Bound">y</a><a id="2228" class="Symbol">@(</a><a id="2230" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2233" href="CantorNormalForm.Division.html#2233" class="Bound">b</a> <a id="2235" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2237" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="2240" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2242" href="CantorNormalForm.Division.html#2242" class="Bound">s</a> <a id="2244" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2245" class="Symbol">)</a> <a id="2247" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2250" class="Symbol">|</a> <a id="2252" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2261" class="Symbol">(</a><a id="2262" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2265" href="CantorNormalForm.Division.html#2265" class="Bound">b≡a</a> <a id="2269" href="CantorNormalForm.Division.html#2269" class="Bound">b&#39;&lt;a&#39;</a><a id="2274" class="Symbol">))</a> <a id="2277" class="Symbol">=</a>
     <a id="2284" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2286" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2288" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="2290" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2292" href="CantorNormalForm.Division.html#2463" class="Function">d</a> <a id="2294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2296" href="CantorNormalForm.Division.html#3045" class="Function">x≡y·⟨c+1⟩+d</a> <a id="2308" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2310" href="CantorNormalForm.Division.html#2581" class="Function">d&lt;y</a>
  <a id="2316" class="Keyword">where</a>
   <a id="2325" href="CantorNormalForm.Division.html#2325" class="Function">IH</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2333" href="CantorNormalForm.Division.html#2333" class="Bound">c</a> <a id="2335" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2337" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2341" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2343" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2346" href="CantorNormalForm.Division.html#2346" class="Bound">d</a> <a id="2348" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2350" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2354" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2356" class="Symbol">(</a><a id="2357" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2360" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2362" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="2365" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2367" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2369" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2371" href="CantorNormalForm.Division.html#2333" class="Bound">c</a> <a id="2373" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2375" href="CantorNormalForm.Division.html#2346" class="Bound">d</a><a id="2376" class="Symbol">)</a> <a id="2378" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2380" class="Symbol">(</a><a id="2381" href="CantorNormalForm.Division.html#2346" class="Bound">d</a> <a id="2383" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2385" href="CantorNormalForm.Division.html#2227" class="Bound">y</a><a id="2386" class="Symbol">)</a>
   <a id="2391" href="CantorNormalForm.Division.html#2325" class="Function">IH</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="CantorNormalForm.Division.html#2225" class="Bound">h</a> <a id="2398" class="Symbol">(</a><a id="2399" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2402" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2404" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">(</a><a id="2409" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="2418" class="Symbol">(</a><a id="2419" href="CantorNormalForm.Subtraction.html#3131" class="Function">sub-spec₃</a> <a id="2429" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2432" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="2434" class="Symbol">)</a> <a id="2436" class="Symbol">(</a><a id="2437" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="2444" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="2446" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2449" href="CantorNormalForm.Division.html#2220" class="Bound">r</a><a id="2450" class="Symbol">))</a> <a id="2453" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2455" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
   <a id="2461" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2463" href="CantorNormalForm.Division.html#2463" class="Function">d</a> <a id="2465" class="Symbol">:</a> <a id="2467" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
   <a id="2474" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2482" href="CantorNormalForm.Division.html#2325" class="Function">IH</a>
   <a id="2488" href="CantorNormalForm.Division.html#2463" class="Function">d</a> <a id="2490" class="Symbol">=</a> <a id="2492" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2501" href="CantorNormalForm.Division.html#2325" class="Function">IH</a><a id="2503" class="Symbol">)</a>
   <a id="2508" href="CantorNormalForm.Division.html#2508" class="Function">a&#39;-b&#39;≡y·c+d</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2525" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2527" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="2530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2532" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2534" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2536" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2538" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2540" href="CantorNormalForm.Division.html#2463" class="Function">d</a>
   <a id="2545" href="CantorNormalForm.Division.html#2508" class="Function">a&#39;-b&#39;≡y·c+d</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2573" href="CantorNormalForm.Division.html#2325" class="Function">IH</a><a id="2575" class="Symbol">))</a>
   <a id="2581" href="CantorNormalForm.Division.html#2581" class="Function">d&lt;y</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="CantorNormalForm.Division.html#2463" class="Function">d</a> <a id="2589" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2591" href="CantorNormalForm.Division.html#2227" class="Bound">y</a>
   <a id="2596" href="CantorNormalForm.Division.html#2581" class="Function">d&lt;y</a> <a id="2600" class="Symbol">=</a> <a id="2602" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2616" href="CantorNormalForm.Division.html#2325" class="Function">IH</a><a id="2618" class="Symbol">))</a>
   <a id="2624" href="CantorNormalForm.Division.html#2624" class="Function">claim₀</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2638" class="Symbol">(</a><a id="2639" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2642" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2644" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="2646" class="Symbol">)</a> <a id="2648" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2650" href="CantorNormalForm.Division.html#2211" class="Bound">a</a>
   <a id="2655" href="CantorNormalForm.Division.html#2624" class="Function">claim₀</a> <a id="2662" class="Symbol">=</a> <a id="2664" href="CantorNormalForm.Subtraction.html#4787" class="Function">left⟨-⟩≤</a> <a id="2673" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="2676" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="2678" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="2681" href="CantorNormalForm.Division.html#2220" class="Bound">r</a>
   <a id="2686" href="CantorNormalForm.Division.html#2686" class="Function">claim₁</a> <a id="2693" class="Symbol">:</a> <a id="2695" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2700" class="Symbol">(</a><a id="2701" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2703" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2705" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2707" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2709" href="CantorNormalForm.Division.html#2463" class="Function">d</a><a id="2710" class="Symbol">)</a> <a id="2712" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2714" href="CantorNormalForm.Division.html#2211" class="Bound">a</a>
   <a id="2719" href="CantorNormalForm.Division.html#2686" class="Function">claim₁</a> <a id="2726" class="Symbol">=</a> <a id="2728" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2734" class="Symbol">(λ</a> <a id="2737" href="CantorNormalForm.Division.html#2737" class="Bound">z</a> <a id="2739" class="Symbol">→</a> <a id="2741" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2746" href="CantorNormalForm.Division.html#2737" class="Bound">z</a> <a id="2748" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2750" href="CantorNormalForm.Division.html#2211" class="Bound">a</a><a id="2751" class="Symbol">)</a> <a id="2753" href="CantorNormalForm.Division.html#2508" class="Function">a&#39;-b&#39;≡y·c+d</a> <a id="2765" href="CantorNormalForm.Division.html#2624" class="Function">claim₀</a>
   <a id="2775" href="CantorNormalForm.Division.html#2775" class="Function">claim₂</a> <a id="2782" class="Symbol">:</a> <a id="2784" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2789" class="Symbol">(</a><a id="2790" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2792" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2794" href="CantorNormalForm.Division.html#2461" class="Function">c</a><a id="2795" class="Symbol">)</a> <a id="2797" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2799" href="CantorNormalForm.Division.html#2211" class="Bound">a</a>
   <a id="2804" href="CantorNormalForm.Division.html#2775" class="Function">claim₂</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2817" class="Symbol">(</a><a id="2818" href="CantorNormalForm.Addition.html#8306" class="Function">left⟨+⟩≤⁻¹</a> <a id="2829" class="Symbol">(</a><a id="2830" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2832" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2834" href="CantorNormalForm.Division.html#2461" class="Function">c</a><a id="2835" class="Symbol">)</a> <a id="2837" href="CantorNormalForm.Division.html#2463" class="Function">d</a> <a id="2839" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="2841" href="CantorNormalForm.Division.html#2686" class="Function">claim₁</a><a id="2847" class="Symbol">)</a>
   <a id="2852" href="CantorNormalForm.Division.html#2852" class="Function">lc≡𝟎</a> <a id="2857" class="Symbol">:</a> <a id="2859" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2864" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2866" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2868" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
   <a id="2873" href="CantorNormalForm.Division.html#2852" class="Function">lc≡𝟎</a> <a id="2878" class="Symbol">=</a> <a id="2880" href="CantorNormalForm.Multiplication.html#3318" class="Function">left⟨·nat⟩⁻¹</a> <a id="2893" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2895" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2897" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2907" class="Symbol">(</a><a id="2908" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2913" class="Symbol">(</a><a id="2914" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="2916" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2918" href="CantorNormalForm.Division.html#2461" class="Function">c</a><a id="2919" class="Symbol">)</a> <a id="2921" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤_</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2930" href="CantorNormalForm.Division.html#2265" class="Bound">b≡a</a><a id="2933" class="Symbol">)</a> <a id="2935" href="CantorNormalForm.Division.html#2775" class="Function">claim₂</a><a id="2941" class="Symbol">)</a>
   <a id="2946" href="CantorNormalForm.Division.html#2946" class="Function">n</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
   <a id="2955" href="CantorNormalForm.Division.html#2946" class="Function">n</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2963" class="Symbol">(</a><a id="2964" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="2978" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2980" href="CantorNormalForm.Division.html#2852" class="Function">lc≡𝟎</a><a id="2984" class="Symbol">)</a>
   <a id="2989" href="CantorNormalForm.Division.html#2989" class="Function">c≡n</a> <a id="2993" class="Symbol">:</a> <a id="2995" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="2997" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2999" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="3004" href="CantorNormalForm.Division.html#2946" class="Function">n</a>
   <a id="3009" href="CantorNormalForm.Division.html#2989" class="Function">c≡n</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3019" class="Symbol">(</a><a id="3020" href="CantorNormalForm.Base.html#12315" class="Function">left≡𝟎-is-nat</a> <a id="3034" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="3036" href="CantorNormalForm.Division.html#2852" class="Function">lc≡𝟎</a><a id="3040" class="Symbol">)</a>
   <a id="3045" href="CantorNormalForm.Division.html#3045" class="Function">x≡y·⟨c+1⟩+d</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="CantorNormalForm.Division.html#2205" class="Bound">x</a> <a id="3061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3063" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3065" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3067" class="Symbol">(</a><a id="3068" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="3070" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3072" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3073" class="Symbol">)</a> <a id="3075" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3077" href="CantorNormalForm.Division.html#2463" class="Function">d</a>
   <a id="3082" href="CantorNormalForm.Division.html#3045" class="Function">x≡y·⟨c+1⟩+d</a> <a id="3094" class="Symbol">=</a>
     <a id="3101" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3104" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="3106" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3108" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3111" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3113" href="CantorNormalForm.Division.html#2220" class="Bound">r</a> <a id="3115" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="3121" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3124" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="3134" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3137" href="CantorNormalForm.Division.html#2220" class="Bound">r</a> <a id="3139" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3146" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3150" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="3152" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3154" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3156" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a>
    <a id="3163" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3166" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3171" class="Symbol">(</a><a id="3172" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3176" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="3178" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3180" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="3182" class="Symbol">)</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3189" class="Symbol">(</a><a id="3190" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="3200" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="3203" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3211" href="CantorNormalForm.Division.html#2269" class="Bound">b&#39;&lt;a&#39;</a><a id="3216" class="Symbol">)))</a> <a id="3220" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3227" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3231" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="3233" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3235" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3237" class="Symbol">(</a><a id="3238" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="3241" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3243" class="Symbol">(</a><a id="3244" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3247" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3249" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3251" class="Symbol">))</a>
    <a id="3258" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3261" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3272" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3276" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="3278" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3280" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="3283" class="Symbol">(</a><a id="3284" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3287" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3289" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3291" class="Symbol">)</a> <a id="3293" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3300" class="Symbol">(</a><a id="3301" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3305" href="CantorNormalForm.Division.html#2211" class="Bound">a</a> <a id="3307" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3309" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3311" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3313" class="Symbol">)</a> <a id="3315" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3317" class="Symbol">(</a><a id="3318" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3321" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3323" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3325" class="Symbol">)</a>
    <a id="3331" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3339" class="Symbol">(λ</a> <a id="3342" href="CantorNormalForm.Division.html#3342" class="Bound">z</a> <a id="3344" class="Symbol">→</a> <a id="3346" class="Symbol">(</a><a id="3347" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3351" href="CantorNormalForm.Division.html#3342" class="Bound">z</a> <a id="3353" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3355" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3357" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3359" class="Symbol">)</a> <a id="3361" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3363" class="Symbol">(</a><a id="3364" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3367" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3369" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3371" class="Symbol">))</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3379" href="CantorNormalForm.Division.html#2265" class="Bound">b≡a</a><a id="3382" class="Symbol">)</a> <a id="3384" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3391" class="Symbol">(</a><a id="3392" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3396" href="CantorNormalForm.Division.html#2233" class="Bound">b</a> <a id="3398" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3400" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3402" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3404" class="Symbol">)</a> <a id="3406" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3408" class="Symbol">(</a><a id="3409" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3412" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3414" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3416" class="Symbol">)</a>
    <a id="3422" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3425" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3430" class="Symbol">(</a><a id="3431" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="3434" class="Symbol">(</a><a id="3435" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3438" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3440" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3442" class="Symbol">))</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3450" class="Symbol">(</a><a id="3451" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="3461" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a> <a id="3464" href="CantorNormalForm.Division.html#2242" class="Bound">s</a><a id="3465" class="Symbol">))</a> <a id="3468" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3475" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3477" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3479" class="Symbol">(</a><a id="3480" href="CantorNormalForm.Division.html#2215" class="Bound">a&#39;</a> <a id="3483" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3485" href="CantorNormalForm.Division.html#2237" class="Bound">b&#39;</a><a id="3487" class="Symbol">)</a>
    <a id="3493" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3496" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3501" class="Symbol">(</a><a id="3502" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3504" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="3506" class="Symbol">)</a> <a id="3508" href="CantorNormalForm.Division.html#2508" class="Function">a&#39;-b&#39;≡y·c+d</a> <a id="3520" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3527" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3529" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3531" class="Symbol">(</a><a id="3532" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3534" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3536" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="3538" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3540" href="CantorNormalForm.Division.html#2463" class="Function">d</a><a id="3541" class="Symbol">)</a>
    <a id="3547" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3550" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="3561" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3563" class="Symbol">(</a><a id="3564" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3566" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3568" href="CantorNormalForm.Division.html#2461" class="Function">c</a><a id="3569" class="Symbol">)</a> <a id="3571" href="CantorNormalForm.Division.html#2463" class="Function">d</a> <a id="3573" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3580" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3582" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3584" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3586" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3588" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="3590" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3592" href="CantorNormalForm.Division.html#2463" class="Function">d</a>
    <a id="3598" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3601" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3606" class="Symbol">(λ</a> <a id="3609" href="CantorNormalForm.Division.html#3609" class="Bound">z</a> <a id="3611" class="Symbol">→</a> <a id="3613" class="Symbol">(</a><a id="3614" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3616" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3618" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3620" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3622" href="CantorNormalForm.Division.html#3609" class="Bound">z</a><a id="3623" class="Symbol">)</a> <a id="3625" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3627" href="CantorNormalForm.Division.html#2463" class="Function">d</a><a id="3628" class="Symbol">)</a> <a id="3630" href="CantorNormalForm.Division.html#2989" class="Function">c≡n</a> <a id="3634" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3641" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3643" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3645" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3647" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="3649" href="CantorNormalForm.Division.html#2946" class="Function">n</a> <a id="3651" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3653" href="CantorNormalForm.Division.html#2463" class="Function">d</a>
    <a id="3659" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3662" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3667" class="Symbol">(</a><a id="3668" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="3671" href="CantorNormalForm.Division.html#2463" class="Function">d</a><a id="3672" class="Symbol">)</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3679" class="Symbol">(</a><a id="3680" href="CantorNormalForm.Multiplication.html#21307" class="Function">•suc-spec&#39;</a> <a id="3691" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3693" href="CantorNormalForm.Division.html#2946" class="Function">n</a><a id="3694" class="Symbol">))</a> <a id="3697" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3704" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3706" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="3708" class="Symbol">(</a><a id="3709" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3713" href="CantorNormalForm.Division.html#2946" class="Function">n</a><a id="3714" class="Symbol">)</a> <a id="3716" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3718" href="CantorNormalForm.Division.html#2463" class="Function">d</a>
    <a id="3724" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3727" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3732" class="Symbol">(</a><a id="3733" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="3736" href="CantorNormalForm.Division.html#2463" class="Function">d</a><a id="3737" class="Symbol">)</a> <a id="3739" class="Symbol">(</a><a id="3740" href="CantorNormalForm.Multiplication.html#21070" class="Function">•suc-spec</a> <a id="3750" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3752" href="CantorNormalForm.Division.html#2946" class="Function">n</a><a id="3753" class="Symbol">)</a> <a id="3755" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3762" class="Symbol">(</a><a id="3763" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3765" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="3767" href="CantorNormalForm.Division.html#2946" class="Function">n</a> <a id="3769" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3771" href="CantorNormalForm.Division.html#2227" class="Bound">y</a><a id="3772" class="Symbol">)</a> <a id="3774" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3776" href="CantorNormalForm.Division.html#2463" class="Function">d</a>
    <a id="3782" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3785" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3790" class="Symbol">(λ</a> <a id="3793" href="CantorNormalForm.Division.html#3793" class="Bound">z</a> <a id="3795" class="Symbol">→</a> <a id="3797" class="Symbol">(</a><a id="3798" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3800" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3802" href="CantorNormalForm.Division.html#3793" class="Bound">z</a> <a id="3804" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3806" href="CantorNormalForm.Division.html#2227" class="Bound">y</a><a id="3807" class="Symbol">)</a> <a id="3809" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3811" href="CantorNormalForm.Division.html#2463" class="Function">d</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3819" href="CantorNormalForm.Division.html#2989" class="Function">c≡n</a><a id="3822" class="Symbol">)</a> <a id="3824" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3831" class="Symbol">(</a><a id="3832" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3834" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3836" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="3838" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3840" href="CantorNormalForm.Division.html#2227" class="Bound">y</a><a id="3841" class="Symbol">)</a> <a id="3843" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3845" href="CantorNormalForm.Division.html#2463" class="Function">d</a>
    <a id="3851" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3854" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3859" class="Symbol">(</a><a id="3860" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="3863" href="CantorNormalForm.Division.html#2463" class="Function">d</a><a id="3864" class="Symbol">)</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3871" class="Symbol">(</a><a id="3872" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="3881" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3883" href="CantorNormalForm.Division.html#2461" class="Function">c</a><a id="3884" class="Symbol">))</a> <a id="3887" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="3894" href="CantorNormalForm.Division.html#2227" class="Bound">y</a> <a id="3896" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3898" class="Symbol">(</a><a id="3899" href="CantorNormalForm.Division.html#2461" class="Function">c</a> <a id="3901" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3903" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3904" class="Symbol">)</a> <a id="3906" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3908" href="CantorNormalForm.Division.html#2463" class="Function">d</a> <a id="3910" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Thm[div]"></a><a id="3913" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="3922" class="Symbol">:</a> <a id="3924" class="Symbol">(</a><a id="3925" href="CantorNormalForm.Division.html#3925" class="Bound">a</a> <a id="3927" href="CantorNormalForm.Division.html#3927" class="Bound">b</a> <a id="3929" class="Symbol">:</a> <a id="3931" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3934" class="Symbol">)</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="CantorNormalForm.Division.html#3927" class="Bound">b</a> <a id="3940" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="3942" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
         <a id="3953" class="Symbol">→</a> <a id="3955" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3958" href="CantorNormalForm.Division.html#3958" class="Bound">c</a> <a id="3960" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3962" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="3966" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3968" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3971" href="CantorNormalForm.Division.html#3971" class="Bound">d</a> <a id="3973" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3975" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="3979" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3981" class="Symbol">(</a><a id="3982" href="CantorNormalForm.Division.html#3925" class="Bound">a</a> <a id="3984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3986" href="CantorNormalForm.Division.html#3927" class="Bound">b</a> <a id="3988" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3990" href="CantorNormalForm.Division.html#3958" class="Bound">c</a> <a id="3992" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3994" href="CantorNormalForm.Division.html#3971" class="Bound">d</a><a id="3995" class="Symbol">)</a> <a id="3997" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3999" class="Symbol">(</a><a id="4000" href="CantorNormalForm.Division.html#3971" class="Bound">d</a> <a id="4002" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4004" href="CantorNormalForm.Division.html#3927" class="Bound">b</a><a id="4005" class="Symbol">)</a>
<a id="4007" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="4016" class="Symbol">=</a> <a id="4018" href="CantorNormalForm.Wellfoundedness.html#2732" class="Function">wf-ind</a> <a id="4025" href="CantorNormalForm.Division.html#871" class="Function">div-step</a>


<a id="_/_[_]"></a><a id="4036" href="CantorNormalForm.Division.html#4036" class="Function Operator">_/_[_]</a> <a id="4043" class="Symbol">:</a> <a id="4045" class="Symbol">(</a><a id="4046" href="CantorNormalForm.Division.html#4046" class="Bound">a</a> <a id="4048" href="CantorNormalForm.Division.html#4048" class="Bound">b</a> <a id="4050" class="Symbol">:</a> <a id="4052" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="4055" class="Symbol">)</a> <a id="4057" class="Symbol">→</a> <a id="4059" href="CantorNormalForm.Division.html#4048" class="Bound">b</a> <a id="4061" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4063" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4065" class="Symbol">→</a> <a id="4067" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="4071" href="CantorNormalForm.Division.html#4071" class="Bound">a</a> <a id="4073" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="4075" href="CantorNormalForm.Division.html#4075" class="Bound">b</a> <a id="4077" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="4079" href="CantorNormalForm.Division.html#4079" class="Bound">r</a> <a id="4081" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4089" class="Symbol">(</a><a id="4090" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="4099" href="CantorNormalForm.Division.html#4071" class="Bound">a</a> <a id="4101" href="CantorNormalForm.Division.html#4075" class="Bound">b</a> <a id="4103" href="CantorNormalForm.Division.html#4079" class="Bound">r</a><a id="4104" class="Symbol">)</a>


<a id="div-spec"></a><a id="4108" href="CantorNormalForm.Division.html#4108" class="Function">div-spec</a> <a id="4117" class="Symbol">:</a> <a id="4119" class="Symbol">∀</a> <a id="4121" href="CantorNormalForm.Division.html#4121" class="Bound">a</a> <a id="4123" href="CantorNormalForm.Division.html#4123" class="Bound">b</a> <a id="4125" class="Symbol">→</a> <a id="4127" class="Symbol">(</a><a id="4128" href="CantorNormalForm.Division.html#4128" class="Bound">r</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="CantorNormalForm.Division.html#4123" class="Bound">b</a> <a id="4134" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4136" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Symbol">→</a> <a id="4141" href="CantorNormalForm.Division.html#4123" class="Bound">b</a> <a id="4143" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4145" class="Symbol">(</a><a id="4146" href="CantorNormalForm.Division.html#4121" class="Bound">a</a> <a id="4148" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="4150" href="CantorNormalForm.Division.html#4123" class="Bound">b</a> <a id="4152" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="4154" href="CantorNormalForm.Division.html#4128" class="Bound">r</a> <a id="4156" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a><a id="4157" class="Symbol">)</a> <a id="4159" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4161" href="CantorNormalForm.Division.html#4121" class="Bound">a</a>
<a id="4163" href="CantorNormalForm.Division.html#4108" class="Function">div-spec</a> <a id="4172" href="CantorNormalForm.Division.html#4172" class="Bound">a</a> <a id="4174" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4176" href="CantorNormalForm.Division.html#4176" class="Bound">b&gt;𝟎</a> <a id="4180" class="Symbol">=</a> <a id="4182" href="CantorNormalForm.Division.html#4396" class="Function">goal</a>
 <a id="4188" class="Keyword">where</a>
  <a id="4196" href="CantorNormalForm.Division.html#4196" class="Function">c</a> <a id="4198" href="CantorNormalForm.Division.html#4198" class="Function">d</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="4208" href="CantorNormalForm.Division.html#4196" class="Function">c</a> <a id="4210" class="Symbol">=</a> <a id="4212" href="CantorNormalForm.Division.html#4172" class="Bound">a</a> <a id="4214" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="4216" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4218" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="4220" href="CantorNormalForm.Division.html#4176" class="Bound">b&gt;𝟎</a> <a id="4224" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a>
  <a id="4228" href="CantorNormalForm.Division.html#4198" class="Function">d</a> <a id="4230" class="Symbol">=</a> <a id="4232" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4241" class="Symbol">(</a><a id="4242" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="4251" href="CantorNormalForm.Division.html#4172" class="Bound">a</a> <a id="4253" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4255" href="CantorNormalForm.Division.html#4176" class="Bound">b&gt;𝟎</a><a id="4258" class="Symbol">))</a>
  <a id="4263" href="CantorNormalForm.Division.html#4263" class="Function">a≡b·c+d</a> <a id="4271" class="Symbol">:</a> <a id="4273" href="CantorNormalForm.Division.html#4172" class="Bound">a</a> <a id="4275" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4277" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4279" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4281" href="CantorNormalForm.Division.html#4196" class="Function">c</a> <a id="4283" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4285" href="CantorNormalForm.Division.html#4198" class="Function">d</a>
  <a id="4289" href="CantorNormalForm.Division.html#4263" class="Function">a≡b·c+d</a> <a id="4297" class="Symbol">=</a> <a id="4299" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4303" class="Symbol">(</a><a id="4304" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4313" class="Symbol">(</a><a id="4314" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="4323" href="CantorNormalForm.Division.html#4172" class="Bound">a</a> <a id="4325" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4327" href="CantorNormalForm.Division.html#4176" class="Bound">b&gt;𝟎</a><a id="4330" class="Symbol">)))</a>
  <a id="4336" href="CantorNormalForm.Division.html#4336" class="Function">b·c≤b·c+d</a> <a id="4346" class="Symbol">:</a> <a id="4348" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4350" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4352" href="CantorNormalForm.Division.html#4196" class="Function">c</a> <a id="4354" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4356" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4358" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4360" href="CantorNormalForm.Division.html#4196" class="Function">c</a> <a id="4362" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4364" href="CantorNormalForm.Division.html#4198" class="Function">d</a>
  <a id="4368" href="CantorNormalForm.Division.html#4336" class="Function">b·c≤b·c+d</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="4384" class="Symbol">(</a><a id="4385" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4387" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4389" href="CantorNormalForm.Division.html#4196" class="Function">c</a><a id="4390" class="Symbol">)</a> <a id="4392" href="CantorNormalForm.Division.html#4198" class="Function">d</a>
  <a id="4396" href="CantorNormalForm.Division.html#4396" class="Function">goal</a> <a id="4401" class="Symbol">:</a> <a id="4403" href="CantorNormalForm.Division.html#4174" class="Bound">b</a> <a id="4405" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4407" href="CantorNormalForm.Division.html#4196" class="Function">c</a> <a id="4409" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4411" href="CantorNormalForm.Division.html#4172" class="Bound">a</a>
  <a id="4415" href="CantorNormalForm.Division.html#4396" class="Function">goal</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="4430" href="CantorNormalForm.Division.html#4336" class="Function">b·c≤b·c+d</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4445" href="CantorNormalForm.Division.html#4263" class="Function">a≡b·c+d</a><a id="4452" class="Symbol">)</a>


<a id="greatest-div"></a><a id="4456" href="CantorNormalForm.Division.html#4456" class="Function">greatest-div</a> <a id="4469" class="Symbol">:</a> <a id="4471" class="Symbol">∀</a> <a id="4473" href="CantorNormalForm.Division.html#4473" class="Bound">a</a> <a id="4475" href="CantorNormalForm.Division.html#4475" class="Bound">b</a> <a id="4477" href="CantorNormalForm.Division.html#4477" class="Bound">c</a> <a id="4479" class="Symbol">→</a> <a id="4481" class="Symbol">(</a><a id="4482" href="CantorNormalForm.Division.html#4482" class="Bound">r</a> <a id="4484" class="Symbol">:</a> <a id="4486" href="CantorNormalForm.Division.html#4475" class="Bound">b</a> <a id="4488" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4490" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="4491" class="Symbol">)</a> <a id="4493" class="Symbol">→</a> <a id="4495" href="CantorNormalForm.Division.html#4475" class="Bound">b</a> <a id="4497" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4499" href="CantorNormalForm.Division.html#4477" class="Bound">c</a> <a id="4501" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4503" href="CantorNormalForm.Division.html#4473" class="Bound">a</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="CantorNormalForm.Division.html#4477" class="Bound">c</a> <a id="4509" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4511" href="CantorNormalForm.Division.html#4473" class="Bound">a</a> <a id="4513" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="4515" href="CantorNormalForm.Division.html#4475" class="Bound">b</a> <a id="4517" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="4519" href="CantorNormalForm.Division.html#4482" class="Bound">r</a> <a id="4521" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a>
<a id="4523" href="CantorNormalForm.Division.html#4456" class="Function">greatest-div</a> <a id="4536" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="4538" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4540" href="CantorNormalForm.Division.html#4540" class="Bound">c</a> <a id="4542" href="CantorNormalForm.Division.html#4542" class="Bound">b&gt;𝟎</a> <a id="4546" href="CantorNormalForm.Division.html#4546" class="Bound">b·c≤a</a> <a id="4552" class="Symbol">=</a> <a id="4554" href="CantorNormalForm.Base.html#11263" class="Function">≮→≥</a> <a id="4558" href="CantorNormalForm.Division.html#4775" class="Function">c&#39;≮c</a>
 <a id="4564" class="Keyword">where</a>
  <a id="4572" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="4575" href="CantorNormalForm.Division.html#4575" class="Function">d</a> <a id="4577" class="Symbol">:</a> <a id="4579" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="4585" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="4588" class="Symbol">=</a> <a id="4590" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="4592" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="4594" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4596" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="4598" href="CantorNormalForm.Division.html#4542" class="Bound">b&gt;𝟎</a> <a id="4602" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a>
  <a id="4606" href="CantorNormalForm.Division.html#4575" class="Function">d</a>  <a id="4609" class="Symbol">=</a> <a id="4611" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4615" class="Symbol">(</a><a id="4616" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4620" class="Symbol">(</a><a id="4621" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="4630" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="4632" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4634" href="CantorNormalForm.Division.html#4542" class="Bound">b&gt;𝟎</a><a id="4637" class="Symbol">))</a>
  <a id="4642" href="CantorNormalForm.Division.html#4642" class="Function">a≡b·c&#39;+d</a> <a id="4651" class="Symbol">:</a> <a id="4653" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="4655" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4657" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4659" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4661" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="4664" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4666" href="CantorNormalForm.Division.html#4575" class="Function">d</a>
  <a id="4670" href="CantorNormalForm.Division.html#4642" class="Function">a≡b·c&#39;+d</a> <a id="4679" class="Symbol">=</a> <a id="4681" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4695" class="Symbol">(</a><a id="4696" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="4705" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="4707" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4709" href="CantorNormalForm.Division.html#4542" class="Bound">b&gt;𝟎</a><a id="4712" class="Symbol">)))</a>
  <a id="4718" href="CantorNormalForm.Division.html#4718" class="Function">d&lt;b</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="CantorNormalForm.Division.html#4575" class="Function">d</a> <a id="4726" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4728" href="CantorNormalForm.Division.html#4538" class="Bound">b</a>
  <a id="4732" href="CantorNormalForm.Division.html#4718" class="Function">d&lt;b</a> <a id="4736" class="Symbol">=</a> <a id="4738" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4742" class="Symbol">(</a><a id="4743" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4752" class="Symbol">(</a><a id="4753" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="4762" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="4764" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4766" href="CantorNormalForm.Division.html#4542" class="Bound">b&gt;𝟎</a><a id="4769" class="Symbol">)))</a>
  <a id="4775" href="CantorNormalForm.Division.html#4775" class="Function">c&#39;≮c</a> <a id="4780" class="Symbol">:</a> <a id="4782" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="4785" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4787" href="CantorNormalForm.Division.html#4540" class="Bound">c</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="4795" href="CantorNormalForm.Division.html#4775" class="Function">c&#39;≮c</a> <a id="4800" href="CantorNormalForm.Division.html#4800" class="Bound">c&#39;&lt;c</a> <a id="4805" class="Symbol">=</a> <a id="4807" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="4811" href="CantorNormalForm.Division.html#4546" class="Bound">b·c≤a</a> <a id="4817" href="CantorNormalForm.Division.html#5353" class="Function">a&lt;b·c</a>
   <a id="4826" class="Keyword">where</a>
    <a id="4836" href="CantorNormalForm.Division.html#4836" class="Function">c&#39;+𝟏≤c</a> <a id="4843" class="Symbol">:</a> <a id="4845" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="4848" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4850" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="4852" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4854" href="CantorNormalForm.Division.html#4540" class="Bound">c</a>
    <a id="4860" href="CantorNormalForm.Division.html#4836" class="Function">c&#39;+𝟏≤c</a> <a id="4867" class="Symbol">=</a> <a id="4869" href="CantorNormalForm.Addition.html#9482" class="Function">&lt;→+𝟏≤</a> <a id="4875" href="CantorNormalForm.Division.html#4800" class="Bound">c&#39;&lt;c</a>
    <a id="4884" href="CantorNormalForm.Division.html#4884" class="Function">b·⟨c&#39;+𝟏⟩≤b·c</a> <a id="4897" class="Symbol">:</a> <a id="4899" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4901" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4903" class="Symbol">(</a><a id="4904" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="4907" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4909" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="4910" class="Symbol">)</a> <a id="4912" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4914" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4916" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4918" href="CantorNormalForm.Division.html#4540" class="Bound">c</a>
    <a id="4924" href="CantorNormalForm.Division.html#4884" class="Function">b·⟨c&#39;+𝟏⟩≤b·c</a> <a id="4937" class="Symbol">=</a> <a id="4939" href="CantorNormalForm.Multiplication.html#5803" class="Function">·r-is-≤-monotone</a> <a id="4956" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="4958" class="Symbol">(</a><a id="4959" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="4962" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4964" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="4965" class="Symbol">)</a> <a id="4967" href="CantorNormalForm.Division.html#4540" class="Bound">c</a> <a id="4969" href="CantorNormalForm.Division.html#4836" class="Function">c&#39;+𝟏≤c</a>
    <a id="4980" href="CantorNormalForm.Division.html#4980" class="Function">b·⟨c&#39;+𝟏⟩≡b·c&#39;+b</a> <a id="4996" class="Symbol">:</a> <a id="4998" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5000" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5002" class="Symbol">(</a><a id="5003" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="5006" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5008" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="5009" class="Symbol">)</a> <a id="5011" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5013" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5015" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5017" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="5020" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5022" href="CantorNormalForm.Division.html#4538" class="Bound">b</a>
    <a id="5028" href="CantorNormalForm.Division.html#4980" class="Function">b·⟨c&#39;+𝟏⟩≡b·c&#39;+b</a> <a id="5044" class="Symbol">=</a> <a id="5046" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="5055" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5057" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a>
    <a id="5064" href="CantorNormalForm.Division.html#5064" class="Function">b·c&#39;+d&lt;b·c&#39;+b</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5082" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5084" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="5087" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5089" href="CantorNormalForm.Division.html#4575" class="Function">d</a> <a id="5091" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5093" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5095" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5097" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="5100" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5102" href="CantorNormalForm.Division.html#4538" class="Bound">b</a>
    <a id="5108" href="CantorNormalForm.Division.html#5064" class="Function">b·c&#39;+d&lt;b·c&#39;+b</a> <a id="5122" class="Symbol">=</a> <a id="5124" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="5141" class="Symbol">(</a><a id="5142" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5144" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5146" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a><a id="5148" class="Symbol">)</a> <a id="5150" href="CantorNormalForm.Division.html#4575" class="Function">d</a> <a id="5152" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5154" href="CantorNormalForm.Division.html#4718" class="Function">d&lt;b</a>
    <a id="5162" href="CantorNormalForm.Division.html#5162" class="Function">a&lt;b·c&#39;+b</a> <a id="5171" class="Symbol">:</a> <a id="5173" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="5175" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5177" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5179" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5181" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="5184" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5186" href="CantorNormalForm.Division.html#4538" class="Bound">b</a>
    <a id="5192" href="CantorNormalForm.Division.html#5162" class="Function">a&lt;b·c&#39;+b</a> <a id="5201" class="Symbol">=</a> <a id="5203" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5209" class="Symbol">(</a><a id="5210" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="5213" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5215" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5217" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="5220" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5222" href="CantorNormalForm.Division.html#4538" class="Bound">b</a><a id="5223" class="Symbol">)</a> <a id="5225" class="Symbol">(</a><a id="5226" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5230" href="CantorNormalForm.Division.html#4642" class="Function">a≡b·c&#39;+d</a><a id="5238" class="Symbol">)</a> <a id="5240" href="CantorNormalForm.Division.html#5064" class="Function">b·c&#39;+d&lt;b·c&#39;+b</a>
    <a id="5258" href="CantorNormalForm.Division.html#5258" class="Function">a&lt;b·⟨c&#39;+1⟩</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="5273" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5275" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5277" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5279" class="Symbol">(</a><a id="5280" href="CantorNormalForm.Division.html#4572" class="Function">c&#39;</a> <a id="5283" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5285" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="5286" class="Symbol">)</a>
    <a id="5292" href="CantorNormalForm.Division.html#5258" class="Function">a&lt;b·⟨c&#39;+1⟩</a> <a id="5303" class="Symbol">=</a> <a id="5305" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5311" class="Symbol">(</a><a id="5312" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="5314" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="5316" class="Symbol">)</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5323" href="CantorNormalForm.Division.html#4980" class="Function">b·⟨c&#39;+𝟏⟩≡b·c&#39;+b</a><a id="5338" class="Symbol">)</a> <a id="5340" href="CantorNormalForm.Division.html#5162" class="Function">a&lt;b·c&#39;+b</a>
    <a id="5353" href="CantorNormalForm.Division.html#5353" class="Function">a&lt;b·c</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="CantorNormalForm.Division.html#4536" class="Bound">a</a> <a id="5363" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5365" href="CantorNormalForm.Division.html#4538" class="Bound">b</a> <a id="5367" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5369" href="CantorNormalForm.Division.html#4540" class="Bound">c</a>
    <a id="5375" href="CantorNormalForm.Division.html#5353" class="Function">a&lt;b·c</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="5392" href="CantorNormalForm.Division.html#5258" class="Function">a&lt;b·⟨c&#39;+1⟩</a> <a id="5403" href="CantorNormalForm.Division.html#4884" class="Function">b·⟨c&#39;+𝟏⟩≤b·c</a>


<a id="dividend≥divisor→quotient&gt;𝟎"></a><a id="5418" href="CantorNormalForm.Division.html#5418" class="Function">dividend≥divisor→quotient&gt;𝟎</a> <a id="5446" class="Symbol">:</a> <a id="5448" class="Symbol">∀</a> <a id="5450" href="CantorNormalForm.Division.html#5450" class="Bound">a</a> <a id="5452" href="CantorNormalForm.Division.html#5452" class="Bound">b</a> <a id="5454" class="Symbol">→</a> <a id="5456" class="Symbol">(</a><a id="5457" href="CantorNormalForm.Division.html#5457" class="Bound">b&gt;𝟎</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="CantorNormalForm.Division.html#5452" class="Bound">b</a> <a id="5465" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="5467" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="5468" class="Symbol">)</a> <a id="5470" class="Symbol">→</a> <a id="5472" href="CantorNormalForm.Division.html#5450" class="Bound">a</a> <a id="5474" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="5476" href="CantorNormalForm.Division.html#5452" class="Bound">b</a>
    <a id="5482" class="Symbol">→</a> <a id="5484" href="CantorNormalForm.Division.html#5450" class="Bound">a</a> <a id="5486" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="5488" href="CantorNormalForm.Division.html#5452" class="Bound">b</a> <a id="5490" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="5492" href="CantorNormalForm.Division.html#5457" class="Bound">b&gt;𝟎</a> <a id="5496" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a> <a id="5498" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="5500" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="5502" href="CantorNormalForm.Division.html#5418" class="Function">dividend≥divisor→quotient&gt;𝟎</a> <a id="5530" href="CantorNormalForm.Division.html#5530" class="Bound">a</a> <a id="5532" href="CantorNormalForm.Division.html#5532" class="Bound">b</a> <a id="5534" href="CantorNormalForm.Division.html#5534" class="Bound">b&gt;𝟎</a> <a id="5538" href="CantorNormalForm.Division.html#5538" class="Bound">a≥b</a> <a id="5542" class="Symbol">=</a> <a id="5544" href="CantorNormalForm.Base.html#2268" class="Function">≢𝟎→&gt;𝟎</a> <a id="5550" href="CantorNormalForm.Division.html#5590" class="Function">c</a> <a id="5552" href="CantorNormalForm.Division.html#5742" class="Function">c≢𝟎</a>
 <a id="5557" class="Keyword">where</a>
  <a id="5565" href="CantorNormalForm.Division.html#5565" class="Function">thm</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="CantorNormalForm.Division.html#3913" class="Function">Thm[div]</a> <a id="5580" href="CantorNormalForm.Division.html#5530" class="Bound">a</a> <a id="5582" href="CantorNormalForm.Division.html#5532" class="Bound">b</a> <a id="5584" href="CantorNormalForm.Division.html#5534" class="Bound">b&gt;𝟎</a>
  <a id="5590" href="CantorNormalForm.Division.html#5590" class="Function">c</a> <a id="5592" href="CantorNormalForm.Division.html#5592" class="Function">d</a> <a id="5594" class="Symbol">:</a> <a id="5596" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="5602" href="CantorNormalForm.Division.html#5590" class="Function">c</a> <a id="5604" class="Symbol">=</a> <a id="5606" href="CantorNormalForm.Division.html#5530" class="Bound">a</a> <a id="5608" href="CantorNormalForm.Division.html#4036" class="Function Operator">/</a> <a id="5610" href="CantorNormalForm.Division.html#5532" class="Bound">b</a> <a id="5612" href="CantorNormalForm.Division.html#4036" class="Function Operator">[</a> <a id="5614" href="CantorNormalForm.Division.html#5534" class="Bound">b&gt;𝟎</a> <a id="5618" href="CantorNormalForm.Division.html#4036" class="Function Operator">]</a>
  <a id="5622" href="CantorNormalForm.Division.html#5592" class="Function">d</a> <a id="5624" class="Symbol">=</a> <a id="5626" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5635" href="CantorNormalForm.Division.html#5565" class="Function">thm</a><a id="5638" class="Symbol">)</a>
  <a id="5642" href="CantorNormalForm.Division.html#5642" class="Function">a≡b·c+d</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="CantorNormalForm.Division.html#5530" class="Bound">a</a> <a id="5654" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5656" href="CantorNormalForm.Division.html#5532" class="Bound">b</a> <a id="5658" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5660" href="CantorNormalForm.Division.html#5590" class="Function">c</a> <a id="5662" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5664" href="CantorNormalForm.Division.html#5592" class="Function">d</a>
  <a id="5668" href="CantorNormalForm.Division.html#5642" class="Function">a≡b·c+d</a> <a id="5676" class="Symbol">=</a> <a id="5678" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5692" href="CantorNormalForm.Division.html#5565" class="Function">thm</a><a id="5695" class="Symbol">))</a>
  <a id="5700" href="CantorNormalForm.Division.html#5700" class="Function">d&lt;b</a> <a id="5704" class="Symbol">:</a> <a id="5706" href="CantorNormalForm.Division.html#5592" class="Function">d</a> <a id="5708" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5710" href="CantorNormalForm.Division.html#5532" class="Bound">b</a>
  <a id="5714" href="CantorNormalForm.Division.html#5700" class="Function">d&lt;b</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5734" href="CantorNormalForm.Division.html#5565" class="Function">thm</a><a id="5737" class="Symbol">))</a>
  <a id="5742" href="CantorNormalForm.Division.html#5742" class="Function">c≢𝟎</a> <a id="5746" class="Symbol">:</a> <a id="5748" href="CantorNormalForm.Division.html#5590" class="Function">c</a> <a id="5750" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5752" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5754" class="Symbol">→</a> <a id="5756" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="5760" href="CantorNormalForm.Division.html#5742" class="Function">c≢𝟎</a> <a id="5764" href="CantorNormalForm.Division.html#5764" class="Bound">c≡𝟎</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="5774" href="CantorNormalForm.Division.html#5538" class="Bound">a≥b</a> <a id="5778" href="CantorNormalForm.Division.html#5929" class="Function">a&lt;b</a>
   <a id="5785" class="Keyword">where</a>
    <a id="5795" href="CantorNormalForm.Division.html#5795" class="Function">b·c≡𝟎</a> <a id="5801" class="Symbol">:</a> <a id="5803" href="CantorNormalForm.Division.html#5532" class="Bound">b</a> <a id="5805" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5807" href="CantorNormalForm.Division.html#5590" class="Function">c</a> <a id="5809" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5811" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="5817" href="CantorNormalForm.Division.html#5795" class="Function">b·c≡𝟎</a> <a id="5823" class="Symbol">=</a> <a id="5825" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5831" class="Symbol">(λ</a> <a id="5834" href="CantorNormalForm.Division.html#5834" class="Bound">x</a> <a id="5836" class="Symbol">→</a> <a id="5838" href="CantorNormalForm.Division.html#5532" class="Bound">b</a> <a id="5840" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5842" href="CantorNormalForm.Division.html#5834" class="Bound">x</a> <a id="5844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5846" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="5847" class="Symbol">)</a> <a id="5849" class="Symbol">(</a><a id="5850" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5854" href="CantorNormalForm.Division.html#5764" class="Bound">c≡𝟎</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">(</a><a id="5860" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a> <a id="5868" href="CantorNormalForm.Division.html#5532" class="Bound">b</a><a id="5869" class="Symbol">)</a>
    <a id="5875" href="CantorNormalForm.Division.html#5875" class="Function">a≡d</a> <a id="5879" class="Symbol">:</a> <a id="5881" href="CantorNormalForm.Division.html#5530" class="Bound">a</a> <a id="5883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5885" href="CantorNormalForm.Division.html#5592" class="Function">d</a>
    <a id="5891" href="CantorNormalForm.Division.html#5875" class="Function">a≡d</a> <a id="5895" class="Symbol">=</a> <a id="5897" href="CantorNormalForm.Division.html#5642" class="Function">a≡b·c+d</a> <a id="5905" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5907" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5912" class="Symbol">(</a><a id="5913" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="5916" href="CantorNormalForm.Division.html#5592" class="Function">d</a><a id="5917" class="Symbol">)</a> <a id="5919" href="CantorNormalForm.Division.html#5795" class="Function">b·c≡𝟎</a>
    <a id="5929" href="CantorNormalForm.Division.html#5929" class="Function">a&lt;b</a> <a id="5933" class="Symbol">:</a> <a id="5935" href="CantorNormalForm.Division.html#5530" class="Bound">a</a> <a id="5937" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5939" href="CantorNormalForm.Division.html#5532" class="Bound">b</a>
    <a id="5945" href="CantorNormalForm.Division.html#5929" class="Function">a&lt;b</a> <a id="5949" class="Symbol">=</a> <a id="5951" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5957" class="Symbol">(</a><a id="5958" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="5961" href="CantorNormalForm.Division.html#5532" class="Bound">b</a><a id="5962" class="Symbol">)</a> <a id="5964" class="Symbol">(</a><a id="5965" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5969" href="CantorNormalForm.Division.html#5875" class="Function">a≡d</a><a id="5972" class="Symbol">)</a> <a id="5974" href="CantorNormalForm.Division.html#5700" class="Function">d&lt;b</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Everything.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Everything</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Cantor Normal Forms</a>
<a id="125" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="227" class="Symbol">{-#</a> <a id="231" class="Keyword">OPTIONS</a> <a id="239" class="Pragma">--cubical</a> <a id="249" class="Pragma">--erasure</a> <a id="259" class="Pragma">--guardedness</a> <a id="273" class="Pragma">--safe</a> <a id="280" class="Symbol">#-}</a>

<a id="285" class="Keyword">module</a> <a id="292" href="CantorNormalForm.Everything.html" class="Module">CantorNormalForm.Everything</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Comment">{- Definition and properties -}</a>
<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a> <a id="393" class="Keyword">public</a>

<a id="401" class="Comment">{- Wellfoundedness -}</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="CantorNormalForm.Wellfoundedness.html" class="Module">CantorNormalForm.Wellfoundedness</a> <a id="468" class="Keyword">public</a>

<a id="476" class="Comment">{- Arithmetic operations and their correctness -}</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="CantorNormalForm.Arithmetic.html" class="Module">CantorNormalForm.Arithmetic</a> <a id="566" class="Keyword">public</a>

<a id="574" class="Comment">{- Classifiability -}</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="CantorNormalForm.Classifiability.html" class="Module">CantorNormalForm.Classifiability</a> <a id="641" class="Keyword">public</a>

<a id="649" class="Comment">{- Some taboos about Cnf having limits of bounded sequences -}</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="CantorNormalForm.LimitsAndTaboos.html" class="Module">CantorNormalForm.LimitsAndTaboos</a> <a id="757" class="Keyword">public</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Exponentiation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Exponentiation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Exponentiation of Cantor Normal Forms</a>
<a id="143" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical</a> <a id="267" class="Pragma">--erasure</a> <a id="277" class="Pragma">--guardedness</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">module</a> <a id="310" href="CantorNormalForm.Exponentiation.html" class="Module">CantorNormalForm.Exponentiation</a> <a id="342" class="Keyword">where</a>

<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="523" class="Keyword">renaming</a> <a id="532" class="Symbol">(</a><a id="533" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="537" class="Symbol">to</a> <a id="540" class="Function">⊥-rec</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a>
<a id="657" class="Keyword">open</a> <a id="662" class="Keyword">import</a> <a id="669" href="CantorNormalForm.Subtraction.html" class="Module">CantorNormalForm.Subtraction</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="CantorNormalForm.Multiplication.html" class="Module">CantorNormalForm.Multiplication</a>

<a id="743" class="Comment">{-

The definition of exponentiation for CNFs is motivated by the
following properties of ordinal exponentiation:

■ a ^ 0 = 1 ^ b = 1

■ 0 ^ b = 0

■ a ^ k = a · a ^ (k - 1)   for 0 &lt; k &lt; ω

■ k ^ (ω ^ b) = ω ^ (ω ^ (b - 1))

■ (ω ^ a + ω ^ b) ^ (ω ^ c) = ω ^ (a · ω ^ c)   for a ≥ b &gt; 0 and c

■ a ^ (b + c) = a ^ b · a ^ c

■ a ^ (b · c) = (a ^ b) ^ c

-}</a>


<a id="1104" class="Keyword">infixl</a> <a id="1111" class="Number">37</a> <a id="1114" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">_^_</a>

<a id="_^_"></a><a id="1119" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">_^_</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="1141" href="CantorNormalForm.Exponentiation.html#1141" class="Bound">a</a> <a id="1143" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1145" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1147" class="Symbol">=</a> <a id="1149" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
<a id="1151" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1153" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1155" href="CantorNormalForm.Exponentiation.html#1155" class="Bound">b</a><a id="1156" class="Symbol">@(</a><a id="1158" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1161" class="Symbol">_</a> <a id="1163" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1165" class="Symbol">_</a> <a id="1167" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1169" class="Symbol">_</a> <a id="1171" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1178" class="Symbol">(</a><a id="1179" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1182" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1184" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1186" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1190" class="Symbol">_</a> <a id="1192" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1193" class="Symbol">)</a> <a id="1195" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1197" href="CantorNormalForm.Exponentiation.html#1197" class="Bound">b</a><a id="1198" class="Symbol">@(</a><a id="1200" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1203" class="Symbol">_</a> <a id="1205" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1207" class="Symbol">_</a> <a id="1209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1211" class="Symbol">_</a> <a id="1213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1214" class="Symbol">)</a> <a id="1216" class="Symbol">=</a> <a id="1218" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
<a id="1220" href="CantorNormalForm.Exponentiation.html#1220" class="Bound">a</a><a id="1221" class="Symbol">@(</a><a id="1223" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1226" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1230" class="Symbol">(</a><a id="1231" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1234" class="Symbol">_</a> <a id="1236" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1238" class="Symbol">_</a> <a id="1240" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1242" class="Symbol">_</a> <a id="1244" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1245" class="Symbol">)</a> <a id="1247" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1249" class="Symbol">_</a> <a id="1251" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1252" class="Symbol">)</a> <a id="1254" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a>
 <a id="1257" href="CantorNormalForm.Exponentiation.html#1257" class="Bound">b</a><a id="1258" class="Symbol">@(</a><a id="1260" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1263" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1265" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1267" href="CantorNormalForm.Exponentiation.html#1267" class="Bound">y</a> <a id="1269" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1271" class="Symbol">_</a> <a id="1273" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1274" class="Symbol">)</a> <a id="1276" class="Symbol">=</a> <a id="1278" href="CantorNormalForm.Exponentiation.html#1220" class="Bound">a</a> <a id="1280" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1282" href="CantorNormalForm.Exponentiation.html#1220" class="Bound">a</a> <a id="1284" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1286" href="CantorNormalForm.Exponentiation.html#1267" class="Bound">y</a>
<a id="1288" href="CantorNormalForm.Exponentiation.html#1288" class="Bound">a</a><a id="1289" class="Symbol">@(</a><a id="1291" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1294" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1296" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1298" class="Symbol">(</a><a id="1299" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1302" class="Symbol">_</a> <a id="1304" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1306" class="Symbol">_</a> <a id="1308" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1310" class="Symbol">_</a> <a id="1312" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1313" class="Symbol">)</a> <a id="1315" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1317" class="Symbol">_</a> <a id="1319" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1320" class="Symbol">)</a> <a id="1322" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a>
 <a id="1325" href="CantorNormalForm.Exponentiation.html#1325" class="Bound">b</a><a id="1326" class="Symbol">@(</a><a id="1328" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1331" href="CantorNormalForm.Exponentiation.html#1331" class="Bound">b₁</a><a id="1333" class="Symbol">@(</a><a id="1335" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1338" class="Symbol">_</a> <a id="1340" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1342" class="Symbol">_</a> <a id="1344" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1346" class="Symbol">_</a> <a id="1348" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1349" class="Symbol">)</a> <a id="1351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1353" href="CantorNormalForm.Exponentiation.html#1353" class="Bound">y</a> <a id="1355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1357" class="Symbol">_</a> <a id="1359" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1368" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1372" href="CantorNormalForm.Exponentiation.html#1331" class="Bound">b₁</a> <a id="1375" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1377" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="1379" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1381" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1383" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1385" href="CantorNormalForm.Exponentiation.html#1288" class="Bound">a</a> <a id="1387" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1389" href="CantorNormalForm.Exponentiation.html#1353" class="Bound">y</a>
<a id="1391" href="CantorNormalForm.Exponentiation.html#1391" class="Bound">a</a><a id="1392" class="Symbol">@(</a><a id="1394" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1397" class="Symbol">(</a><a id="1398" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1401" class="Symbol">_</a> <a id="1403" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1405" class="Symbol">_</a> <a id="1407" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1409" class="Symbol">_</a> <a id="1411" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1412" class="Symbol">)</a> <a id="1414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1416" class="Symbol">_</a> <a id="1418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1420" class="Symbol">_</a> <a id="1422" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1423" class="Symbol">)</a> <a id="1425" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a>
 <a id="1428" href="CantorNormalForm.Exponentiation.html#1428" class="Bound">b</a><a id="1429" class="Symbol">@(</a><a id="1431" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1434" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1436" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1438" href="CantorNormalForm.Exponentiation.html#1438" class="Bound">y</a> <a id="1440" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1442" class="Symbol">_</a> <a id="1444" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1445" class="Symbol">)</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="CantorNormalForm.Exponentiation.html#1391" class="Bound">a</a> <a id="1451" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1453" href="CantorNormalForm.Exponentiation.html#1391" class="Bound">a</a> <a id="1455" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1457" href="CantorNormalForm.Exponentiation.html#1438" class="Bound">y</a>
<a id="1459" href="CantorNormalForm.Exponentiation.html#1459" class="Bound">a</a><a id="1460" class="Symbol">@(</a><a id="1462" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1465" href="CantorNormalForm.Exponentiation.html#1465" class="Bound">a₁</a><a id="1467" class="Symbol">@(</a><a id="1469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1472" class="Symbol">_</a> <a id="1474" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1476" class="Symbol">_</a> <a id="1478" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1480" class="Symbol">_</a> <a id="1482" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1483" class="Symbol">)</a> <a id="1485" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1487" class="Symbol">_</a> <a id="1489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1491" class="Symbol">_</a> <a id="1493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1494" class="Symbol">)</a> <a id="1496" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a>
 <a id="1499" href="CantorNormalForm.Exponentiation.html#1499" class="Bound">b</a><a id="1500" class="Symbol">@(</a><a id="1502" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1505" href="CantorNormalForm.Exponentiation.html#1505" class="Bound">b₁</a><a id="1507" class="Symbol">@(</a><a id="1509" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1512" class="Symbol">_</a> <a id="1514" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1516" class="Symbol">_</a> <a id="1518" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1520" class="Symbol">_</a> <a id="1522" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1523" class="Symbol">)</a> <a id="1525" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1527" href="CantorNormalForm.Exponentiation.html#1527" class="Bound">y</a> <a id="1529" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1531" class="Symbol">_</a> <a id="1533" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1542" href="CantorNormalForm.Exponentiation.html#1465" class="Bound">a₁</a> <a id="1545" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1547" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1551" href="CantorNormalForm.Exponentiation.html#1505" class="Bound">b₁</a> <a id="1554" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1556" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1558" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1560" href="CantorNormalForm.Exponentiation.html#1459" class="Bound">a</a> <a id="1562" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1564" href="CantorNormalForm.Exponentiation.html#1527" class="Bound">y</a>



<a id="𝟎^-spec"></a><a id="1569" href="CantorNormalForm.Exponentiation.html#1569" class="Function">𝟎^-spec</a> <a id="1577" class="Symbol">:</a> <a id="1579" class="Symbol">∀</a> <a id="1581" class="Symbol">{</a><a id="1582" href="CantorNormalForm.Exponentiation.html#1582" class="Bound">a</a><a id="1583" class="Symbol">}</a> <a id="1585" class="Symbol">→</a> <a id="1587" href="CantorNormalForm.Exponentiation.html#1582" class="Bound">a</a> <a id="1589" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="1591" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1597" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1599" href="CantorNormalForm.Exponentiation.html#1582" class="Bound">a</a> <a id="1601" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1603" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1605" href="CantorNormalForm.Exponentiation.html#1569" class="Function">𝟎^-spec</a> <a id="1613" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1616" class="Symbol">=</a> <a id="1618" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="𝟏^-spec"></a><a id="1624" href="CantorNormalForm.Exponentiation.html#1624" class="Function">𝟏^-spec</a> <a id="1632" class="Symbol">:</a> <a id="1634" class="Symbol">∀</a> <a id="1636" class="Symbol">{</a><a id="1637" href="CantorNormalForm.Exponentiation.html#1637" class="Bound">r</a><a id="1638" class="Symbol">}</a> <a id="1640" href="CantorNormalForm.Exponentiation.html#1640" class="Bound">b</a> <a id="1642" class="Symbol">→</a> <a id="1644" class="Symbol">(</a><a id="1645" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1648" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1650" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1652" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1654" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1656" href="CantorNormalForm.Exponentiation.html#1637" class="Bound">r</a> <a id="1658" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1659" class="Symbol">)</a> <a id="1661" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1663" href="CantorNormalForm.Exponentiation.html#1640" class="Bound">b</a> <a id="1665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1667" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
<a id="1669" href="CantorNormalForm.Exponentiation.html#1624" class="Function">𝟏^-spec</a> <a id="1677" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1686" href="CantorNormalForm.Exponentiation.html#1624" class="Function">𝟏^-spec</a> <a id="1694" class="Symbol">(</a><a id="1695" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1698" class="Symbol">_</a> <a id="1700" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1702" class="Symbol">_</a> <a id="1704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1706" class="Symbol">_</a> <a id="1708" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Symbol">=</a> <a id="1713" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="nz^𝟏-is-identity"></a><a id="1719" href="CantorNormalForm.Exponentiation.html#1719" class="Function">nz^𝟏-is-identity</a> <a id="1736" class="Symbol">:</a> <a id="1738" class="Symbol">∀</a> <a id="1740" href="CantorNormalForm.Exponentiation.html#1740" class="Bound">a</a> <a id="1742" href="CantorNormalForm.Exponentiation.html#1742" class="Bound">b</a> <a id="1744" class="Symbol">{</a><a id="1745" href="CantorNormalForm.Exponentiation.html#1745" class="Bound">r</a><a id="1746" class="Symbol">}</a> <a id="1748" class="Symbol">→</a> <a id="1750" class="Symbol">(</a><a id="1751" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1754" href="CantorNormalForm.Exponentiation.html#1740" class="Bound">a</a> <a id="1756" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1758" href="CantorNormalForm.Exponentiation.html#1742" class="Bound">b</a> <a id="1760" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1762" href="CantorNormalForm.Exponentiation.html#1745" class="Bound">r</a> <a id="1764" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1765" class="Symbol">)</a> <a id="1767" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="1769" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="1771" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1773" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1776" href="CantorNormalForm.Exponentiation.html#1740" class="Bound">a</a> <a id="1778" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1780" href="CantorNormalForm.Exponentiation.html#1742" class="Bound">b</a> <a id="1782" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1784" href="CantorNormalForm.Exponentiation.html#1745" class="Bound">r</a> <a id="1786" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="1788" href="CantorNormalForm.Exponentiation.html#1719" class="Function">nz^𝟏-is-identity</a>  <a id="1806" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>                <a id="1823" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1839" class="Symbol">=</a> <a id="1841" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="1846" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1851" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1856" href="CantorNormalForm.Exponentiation.html#1719" class="Function">nz^𝟏-is-identity</a>  <a id="1874" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1890" class="Symbol">(</a><a id="1891" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1894" class="Symbol">_</a> <a id="1896" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1898" class="Symbol">_</a> <a id="1900" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1902" class="Symbol">_</a> <a id="1904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1905" class="Symbol">)</a> <a id="1907" class="Symbol">=</a> <a id="1909" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="1914" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1919" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1924" href="CantorNormalForm.Exponentiation.html#1719" class="Function">nz^𝟏-is-identity</a> <a id="1941" class="Symbol">(</a><a id="1942" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1945" class="Symbol">_</a> <a id="1947" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1949" class="Symbol">_</a> <a id="1951" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1953" class="Symbol">_</a> <a id="1955" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1956" class="Symbol">)</a>  <a id="1959" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1975" class="Symbol">=</a> <a id="1977" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="1982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1987" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1992" href="CantorNormalForm.Exponentiation.html#1719" class="Function">nz^𝟏-is-identity</a> <a id="2009" class="Symbol">(</a><a id="2010" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2013" class="Symbol">_</a> <a id="2015" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2017" class="Symbol">_</a> <a id="2019" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2021" class="Symbol">_</a> <a id="2023" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">(</a><a id="2027" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2030" class="Symbol">_</a> <a id="2032" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2034" class="Symbol">_</a> <a id="2036" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2038" class="Symbol">_</a> <a id="2040" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="nz^𝟏-is-identity&#39;"></a><a id="2051" href="CantorNormalForm.Exponentiation.html#2051" class="Function">nz^𝟏-is-identity&#39;</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">∀</a> <a id="2073" class="Symbol">{</a><a id="2074" href="CantorNormalForm.Exponentiation.html#2074" class="Bound">a</a><a id="2075" class="Symbol">}</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="CantorNormalForm.Exponentiation.html#2074" class="Bound">a</a> <a id="2081" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2083" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="CantorNormalForm.Exponentiation.html#2074" class="Bound">a</a> <a id="2089" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2091" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="2093" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2095" href="CantorNormalForm.Exponentiation.html#2074" class="Bound">a</a>
<a id="2097" href="CantorNormalForm.Exponentiation.html#2051" class="Function">nz^𝟏-is-identity&#39;</a> <a id="2115" class="Symbol">{</a><a id="2116" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2119" href="CantorNormalForm.Exponentiation.html#2119" class="Bound">a</a> <a id="2121" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2123" href="CantorNormalForm.Exponentiation.html#2123" class="Bound">b</a> <a id="2125" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2127" class="Symbol">_</a> <a id="2129" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2130" class="Symbol">}</a> <a id="2132" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2135" class="Symbol">=</a> <a id="2137" href="CantorNormalForm.Exponentiation.html#1719" class="Function">nz^𝟏-is-identity</a> <a id="2154" href="CantorNormalForm.Exponentiation.html#2119" class="Bound">a</a> <a id="2156" href="CantorNormalForm.Exponentiation.html#2123" class="Bound">b</a>

<a id="^+𝟏-spec"></a><a id="2159" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2168" class="Symbol">:</a> <a id="2170" class="Symbol">(</a><a id="2171" href="CantorNormalForm.Exponentiation.html#2171" class="Bound">a</a> <a id="2173" href="CantorNormalForm.Exponentiation.html#2173" class="Bound">b</a> <a id="2175" class="Symbol">:</a> <a id="2177" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2180" class="Symbol">)</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="CantorNormalForm.Exponentiation.html#2171" class="Bound">a</a> <a id="2186" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2188" class="Symbol">(</a><a id="2189" href="CantorNormalForm.Exponentiation.html#2173" class="Bound">b</a> <a id="2191" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2193" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2194" class="Symbol">)</a> <a id="2196" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2198" href="CantorNormalForm.Exponentiation.html#2171" class="Bound">a</a> <a id="2200" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2202" href="CantorNormalForm.Exponentiation.html#2173" class="Bound">b</a> <a id="2204" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2206" href="CantorNormalForm.Exponentiation.html#2171" class="Bound">a</a>
<a id="2208" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2217" href="CantorNormalForm.Exponentiation.html#2217" class="Bound">a</a><a id="2218" class="Symbol">@</a><a id="2219" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2221" href="CantorNormalForm.Exponentiation.html#2221" class="Bound">b</a><a id="2222" class="Symbol">@</a><a id="2223" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="2233" class="Comment">-- : 𝟎 ≡ 𝟎</a>
<a id="2244" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2253" href="CantorNormalForm.Exponentiation.html#2253" class="Bound">a</a><a id="2254" class="Symbol">@</a><a id="2255" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2257" href="CantorNormalForm.Exponentiation.html#2257" class="Bound">b</a><a id="2258" class="Symbol">@(</a><a id="2260" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2263" href="CantorNormalForm.Exponentiation.html#2263" class="Bound">b₁</a> <a id="2266" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2268" class="Symbol">_</a> <a id="2270" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2272" class="Symbol">_</a> <a id="2274" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Keyword">with</a> <a id="2282" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2288" href="CantorNormalForm.Exponentiation.html#2263" class="Bound">b₁</a> <a id="2291" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2293" class="Symbol">...</a> <a id="2297" class="Symbol">|</a> <a id="2299" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2303" class="Symbol">_</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="2313" class="Comment">-- : 𝟎 ≡ 𝟎</a>
<a id="2324" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2333" href="CantorNormalForm.Exponentiation.html#2333" class="Bound">a</a><a id="2334" class="Symbol">@(</a><a id="2336" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2339" class="Symbol">_</a> <a id="2341" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2343" class="Symbol">_</a> <a id="2345" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2347" class="Symbol">_</a> <a id="2349" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2350" class="Symbol">)</a> <a id="2352" href="CantorNormalForm.Exponentiation.html#2352" class="Bound">b</a><a id="2353" class="Symbol">@</a><a id="2354" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2356" class="Symbol">=</a>
   <a id="2361" href="CantorNormalForm.Exponentiation.html#2333" class="Bound">a</a> <a id="2363" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2365" class="Symbol">(</a><a id="2366" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2368" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2370" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2371" class="Symbol">)</a>
  <a id="2375" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2378" href="CantorNormalForm.Exponentiation.html#1719" class="Function">nz^𝟏-is-identity</a> <a id="2395" class="Symbol">_</a> <a id="2397" class="Symbol">_</a> <a id="2399" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2404" href="CantorNormalForm.Exponentiation.html#2333" class="Bound">a</a>
  <a id="2408" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2411" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2415" class="Symbol">(</a><a id="2416" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="2431" class="Symbol">_)</a> <a id="2434" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2439" href="CantorNormalForm.Exponentiation.html#2333" class="Bound">a</a> <a id="2441" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2443" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2445" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2447" href="CantorNormalForm.Exponentiation.html#2333" class="Bound">a</a> <a id="2449" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="2451" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2460" href="CantorNormalForm.Exponentiation.html#2460" class="Bound">a</a><a id="2461" class="Symbol">@(</a><a id="2463" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2466" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2468" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2470" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2472" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2474" class="Symbol">_</a> <a id="2476" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2477" class="Symbol">)</a> <a id="2479" href="CantorNormalForm.Exponentiation.html#2479" class="Bound">b</a><a id="2480" class="Symbol">@(</a><a id="2482" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2485" href="CantorNormalForm.Exponentiation.html#2485" class="Bound">b₁</a> <a id="2488" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2490" class="Symbol">_</a> <a id="2492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2494" class="Symbol">_</a> <a id="2496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2497" class="Symbol">)</a> <a id="2499" class="Keyword">with</a> <a id="2504" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2510" href="CantorNormalForm.Exponentiation.html#2485" class="Bound">b₁</a> <a id="2513" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2515" class="Symbol">...</a> <a id="2519" class="Symbol">|</a> <a id="2521" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2525" class="Symbol">_</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="2535" class="Comment">-- : 𝟏 ≡ 𝟏</a>
<a id="2546" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2555" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a><a id="2556" class="Symbol">@(</a><a id="2558" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2561" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2563" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2565" class="Symbol">(</a><a id="2566" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2569" class="Symbol">_</a> <a id="2571" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2573" class="Symbol">_</a> <a id="2575" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2577" class="Symbol">_</a> <a id="2579" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2580" class="Symbol">)</a> <a id="2582" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2584" class="Symbol">_</a> <a id="2586" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2587" class="Symbol">)</a> <a id="2589" href="CantorNormalForm.Exponentiation.html#2589" class="Bound">b</a><a id="2590" class="Symbol">@(</a><a id="2592" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2595" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2597" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2599" href="CantorNormalForm.Exponentiation.html#2599" class="Bound">y</a> <a id="2601" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2603" class="Symbol">_</a> <a id="2605" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">=</a>
   <a id="2613" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2615" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2617" class="Symbol">(</a><a id="2618" href="CantorNormalForm.Exponentiation.html#2589" class="Bound">b</a> <a id="2620" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2622" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2623" class="Symbol">)</a>
  <a id="2627" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2630" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2635" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2640" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2642" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2644" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2646" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2648" class="Symbol">(</a><a id="2649" href="CantorNormalForm.Exponentiation.html#2599" class="Bound">y</a> <a id="2651" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2653" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2654" class="Symbol">)</a>
  <a id="2658" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2661" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2666" class="Symbol">(</a><a id="2667" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2669" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="2671" class="Symbol">)</a> <a id="2673" class="Symbol">(</a><a id="2674" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2683" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2685" href="CantorNormalForm.Exponentiation.html#2599" class="Bound">y</a><a id="2686" class="Symbol">)</a> <a id="2688" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2693" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2695" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2697" class="Symbol">(</a><a id="2698" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2700" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2702" href="CantorNormalForm.Exponentiation.html#2599" class="Bound">y</a> <a id="2704" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2706" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a><a id="2707" class="Symbol">)</a>
  <a id="2711" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2714" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="2725" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2727" class="Symbol">(</a><a id="2728" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2730" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2732" href="CantorNormalForm.Exponentiation.html#2599" class="Bound">y</a><a id="2733" class="Symbol">)</a> <a id="2735" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2737" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2742" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2744" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2746" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2748" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2750" href="CantorNormalForm.Exponentiation.html#2599" class="Bound">y</a> <a id="2752" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2754" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a>
  <a id="2758" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2761" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2766" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2771" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2773" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2775" href="CantorNormalForm.Exponentiation.html#2589" class="Bound">b</a> <a id="2777" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2779" href="CantorNormalForm.Exponentiation.html#2555" class="Bound">a</a> <a id="2781" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="2783" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2792" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a><a id="2793" class="Symbol">@(</a><a id="2795" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2798" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2800" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2802" class="Symbol">(</a><a id="2803" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2806" class="Symbol">_</a> <a id="2808" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2810" class="Symbol">_</a> <a id="2812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2814" class="Symbol">_</a> <a id="2816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2817" class="Symbol">)</a> <a id="2819" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2821" class="Symbol">_</a> <a id="2823" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2824" class="Symbol">)</a> <a id="2826" href="CantorNormalForm.Exponentiation.html#2826" class="Bound">b</a><a id="2827" class="Symbol">@(</a><a id="2829" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2832" class="Symbol">(</a><a id="2833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2836" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2838" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2840" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2842" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2844" class="Symbol">_</a> <a id="2846" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2847" class="Symbol">)</a> <a id="2849" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2851" href="CantorNormalForm.Exponentiation.html#2851" class="Bound">y</a> <a id="2853" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2855" class="Symbol">_</a> <a id="2857" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2858" class="Symbol">)</a> <a id="2860" class="Symbol">=</a>
   <a id="2865" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="2867" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2869" class="Symbol">(</a><a id="2870" href="CantorNormalForm.Exponentiation.html#2826" class="Bound">b</a> <a id="2872" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2874" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2875" class="Symbol">)</a>
  <a id="2879" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2882" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2887" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2892" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="2894" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2896" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="2898" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2900" class="Symbol">(</a><a id="2901" href="CantorNormalForm.Exponentiation.html#2851" class="Bound">y</a> <a id="2903" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2905" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2906" class="Symbol">)</a>
  <a id="2910" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2913" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2918" class="Symbol">(</a><a id="2919" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="2921" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">(</a><a id="2926" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="2935" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="2937" href="CantorNormalForm.Exponentiation.html#2851" class="Bound">y</a><a id="2938" class="Symbol">)</a> <a id="2940" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2945" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="2947" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2949" class="Symbol">(</a><a id="2950" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="2952" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2954" href="CantorNormalForm.Exponentiation.html#2851" class="Bound">y</a> <a id="2956" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2958" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a><a id="2959" class="Symbol">)</a>
  <a id="2963" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2966" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="2977" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="2979" class="Symbol">(</a><a id="2980" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="2982" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="2984" href="CantorNormalForm.Exponentiation.html#2851" class="Bound">y</a><a id="2985" class="Symbol">)</a> <a id="2987" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="2989" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2994" class="Symbol">(</a><a id="2995" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="2997" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2999" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="3001" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3003" href="CantorNormalForm.Exponentiation.html#2851" class="Bound">y</a><a id="3004" class="Symbol">)</a> <a id="3006" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3008" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a>
  <a id="3012" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3015" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3020" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3025" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="3027" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3029" href="CantorNormalForm.Exponentiation.html#2826" class="Bound">b</a> <a id="3031" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3033" href="CantorNormalForm.Exponentiation.html#2792" class="Bound">a</a> <a id="3035" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="3037" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="3046" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a><a id="3047" class="Symbol">@(</a><a id="3049" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3052" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3054" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3056" class="Symbol">(</a><a id="3057" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3060" class="Symbol">_</a> <a id="3062" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3064" class="Symbol">_</a> <a id="3066" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3068" class="Symbol">_</a> <a id="3070" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3071" class="Symbol">)</a> <a id="3073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3075" class="Symbol">_</a> <a id="3077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3078" class="Symbol">)</a>
         <a id="3089" href="CantorNormalForm.Exponentiation.html#3089" class="Bound">b</a><a id="3090" class="Symbol">@(</a><a id="3092" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3095" href="CantorNormalForm.Exponentiation.html#3095" class="Bound">b₁</a><a id="3097" class="Symbol">@(</a><a id="3099" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3102" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3104" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3106" class="Symbol">(</a><a id="3107" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3110" class="Symbol">_</a> <a id="3112" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3114" class="Symbol">_</a> <a id="3116" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3118" class="Symbol">_</a> <a id="3120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3121" class="Symbol">)</a> <a id="3123" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3125" class="Symbol">_</a> <a id="3127" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3128" class="Symbol">)</a> <a id="3130" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3132" href="CantorNormalForm.Exponentiation.html#3132" class="Bound">y</a> <a id="3134" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3136" class="Symbol">_</a> <a id="3138" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">=</a>
   <a id="3146" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3148" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3150" class="Symbol">(</a><a id="3151" href="CantorNormalForm.Exponentiation.html#3089" class="Bound">b</a> <a id="3153" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3155" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3156" class="Symbol">)</a>
  <a id="3160" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3163" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3168" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3173" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3177" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3181" href="CantorNormalForm.Exponentiation.html#3095" class="Bound">b₁</a> <a id="3184" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3186" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3188" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3190" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3192" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3194" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3196" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3198" class="Symbol">(</a><a id="3199" href="CantorNormalForm.Exponentiation.html#3132" class="Bound">y</a> <a id="3201" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3203" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3204" class="Symbol">)</a>
  <a id="3208" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3211" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3216" class="Symbol">(</a><a id="3217" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3221" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3225" href="CantorNormalForm.Exponentiation.html#3095" class="Bound">b₁</a> <a id="3228" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3230" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3232" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3234" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3236" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">(</a><a id="3241" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="3250" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3252" href="CantorNormalForm.Exponentiation.html#3132" class="Bound">y</a><a id="3253" class="Symbol">)</a> <a id="3255" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3260" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3264" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3268" href="CantorNormalForm.Exponentiation.html#3095" class="Bound">b₁</a> <a id="3271" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3273" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3275" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3277" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3279" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3281" class="Symbol">(</a><a id="3282" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3284" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3286" href="CantorNormalForm.Exponentiation.html#3132" class="Bound">y</a> <a id="3288" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3290" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a><a id="3291" class="Symbol">)</a>
  <a id="3295" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3298" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="3309" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3313" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3317" href="CantorNormalForm.Exponentiation.html#3095" class="Bound">b₁</a> <a id="3320" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3322" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3324" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3326" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3328" class="Symbol">(</a><a id="3329" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3331" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3333" href="CantorNormalForm.Exponentiation.html#3132" class="Bound">y</a><a id="3334" class="Symbol">)</a> <a id="3336" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3338" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3343" class="Symbol">(</a><a id="3344" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3348" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3352" href="CantorNormalForm.Exponentiation.html#3095" class="Bound">b₁</a> <a id="3355" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3357" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3359" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3361" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3363" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3365" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3367" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3369" href="CantorNormalForm.Exponentiation.html#3132" class="Bound">y</a><a id="3370" class="Symbol">)</a> <a id="3372" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3374" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a>
  <a id="3378" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3381" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3386" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3391" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3393" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3395" href="CantorNormalForm.Exponentiation.html#3089" class="Bound">b</a> <a id="3397" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3399" href="CantorNormalForm.Exponentiation.html#3046" class="Bound">a</a> <a id="3401" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="3403" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="3412" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a><a id="3413" class="Symbol">@(</a><a id="3415" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3418" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3420" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3422" class="Symbol">(</a><a id="3423" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3426" class="Symbol">_</a> <a id="3428" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3430" class="Symbol">_</a> <a id="3432" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3434" class="Symbol">_</a> <a id="3436" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3437" class="Symbol">)</a> <a id="3439" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3441" class="Symbol">_</a> <a id="3443" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3444" class="Symbol">)</a>
         <a id="3455" href="CantorNormalForm.Exponentiation.html#3455" class="Bound">b</a><a id="3456" class="Symbol">@(</a><a id="3458" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3461" href="CantorNormalForm.Exponentiation.html#3461" class="Bound">b₁</a><a id="3463" class="Symbol">@(</a><a id="3465" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3468" class="Symbol">(</a><a id="3469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3472" class="Symbol">_</a> <a id="3474" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3476" class="Symbol">_</a> <a id="3478" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3480" class="Symbol">_</a> <a id="3482" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3483" class="Symbol">)</a> <a id="3485" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3487" class="Symbol">_</a> <a id="3489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3491" class="Symbol">_</a> <a id="3493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3494" class="Symbol">)</a> <a id="3496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3498" href="CantorNormalForm.Exponentiation.html#3498" class="Bound">y</a> <a id="3500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3502" class="Symbol">_</a> <a id="3504" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">=</a>
   <a id="3512" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3514" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3516" class="Symbol">(</a><a id="3517" href="CantorNormalForm.Exponentiation.html#3455" class="Bound">b</a> <a id="3519" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3521" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3522" class="Symbol">)</a>
  <a id="3526" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3534" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3539" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3543" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3547" href="CantorNormalForm.Exponentiation.html#3461" class="Bound">b₁</a> <a id="3550" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3552" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3554" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3556" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3558" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3560" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3562" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3564" class="Symbol">(</a><a id="3565" href="CantorNormalForm.Exponentiation.html#3498" class="Bound">y</a> <a id="3567" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3569" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3570" class="Symbol">)</a>
  <a id="3574" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3577" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3582" class="Symbol">(</a><a id="3583" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3587" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3591" href="CantorNormalForm.Exponentiation.html#3461" class="Bound">b₁</a> <a id="3594" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3596" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3598" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3600" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3602" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">(</a><a id="3607" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="3616" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3618" href="CantorNormalForm.Exponentiation.html#3498" class="Bound">y</a><a id="3619" class="Symbol">)</a> <a id="3621" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3626" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3630" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3634" href="CantorNormalForm.Exponentiation.html#3461" class="Bound">b₁</a> <a id="3637" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3639" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3641" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3643" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3645" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3647" class="Symbol">(</a><a id="3648" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3650" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3652" href="CantorNormalForm.Exponentiation.html#3498" class="Bound">y</a> <a id="3654" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3656" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a><a id="3657" class="Symbol">)</a>
  <a id="3661" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3664" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="3675" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3679" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3683" href="CantorNormalForm.Exponentiation.html#3461" class="Bound">b₁</a> <a id="3686" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3688" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3690" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3692" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3694" class="Symbol">(</a><a id="3695" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3697" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3699" href="CantorNormalForm.Exponentiation.html#3498" class="Bound">y</a><a id="3700" class="Symbol">)</a> <a id="3702" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3704" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3709" class="Symbol">(</a><a id="3710" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3714" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="3718" href="CantorNormalForm.Exponentiation.html#3461" class="Bound">b₁</a> <a id="3721" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3723" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3725" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3727" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="3729" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3731" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3733" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3735" href="CantorNormalForm.Exponentiation.html#3498" class="Bound">y</a><a id="3736" class="Symbol">)</a> <a id="3738" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3740" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a>
  <a id="3744" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3747" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3752" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3757" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3759" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3761" href="CantorNormalForm.Exponentiation.html#3455" class="Bound">b</a> <a id="3763" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3765" href="CantorNormalForm.Exponentiation.html#3412" class="Bound">a</a> <a id="3767" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="3769" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="3778" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a><a id="3779" class="Symbol">@(</a><a id="3781" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3784" class="Symbol">(</a><a id="3785" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3788" class="Symbol">_</a> <a id="3790" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3792" class="Symbol">_</a> <a id="3794" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3796" class="Symbol">_</a> <a id="3798" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3799" class="Symbol">)</a> <a id="3801" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3803" class="Symbol">_</a> <a id="3805" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3807" class="Symbol">_</a> <a id="3809" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3810" class="Symbol">)</a>
         <a id="3821" href="CantorNormalForm.Exponentiation.html#3821" class="Bound">b</a><a id="3822" class="Symbol">@(</a><a id="3824" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3827" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3829" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3831" href="CantorNormalForm.Exponentiation.html#3831" class="Bound">y</a> <a id="3833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3835" class="Symbol">_</a> <a id="3837" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3838" class="Symbol">)</a> <a id="3840" class="Symbol">=</a>
   <a id="3845" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3847" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3849" class="Symbol">(</a><a id="3850" href="CantorNormalForm.Exponentiation.html#3821" class="Bound">b</a> <a id="3852" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3854" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3855" class="Symbol">)</a>
  <a id="3859" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3862" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3867" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3872" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3874" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3876" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3878" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3880" class="Symbol">(</a><a id="3881" href="CantorNormalForm.Exponentiation.html#3831" class="Bound">y</a> <a id="3883" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3885" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3886" class="Symbol">)</a>
  <a id="3890" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3898" class="Symbol">(</a><a id="3899" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3901" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="3903" class="Symbol">)</a> <a id="3905" class="Symbol">(</a><a id="3906" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="3915" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3917" href="CantorNormalForm.Exponentiation.html#3831" class="Bound">y</a><a id="3918" class="Symbol">)</a> <a id="3920" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3925" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3927" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3929" class="Symbol">(</a><a id="3930" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3932" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3934" href="CantorNormalForm.Exponentiation.html#3831" class="Bound">y</a> <a id="3936" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3938" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a><a id="3939" class="Symbol">)</a>
  <a id="3943" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3946" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="3957" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3959" class="Symbol">(</a><a id="3960" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3962" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3964" href="CantorNormalForm.Exponentiation.html#3831" class="Bound">y</a><a id="3965" class="Symbol">)</a> <a id="3967" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3969" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3974" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3976" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3978" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="3980" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="3982" href="CantorNormalForm.Exponentiation.html#3831" class="Bound">y</a> <a id="3984" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3986" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a>
  <a id="3990" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3993" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3998" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4003" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="4005" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4007" href="CantorNormalForm.Exponentiation.html#3821" class="Bound">b</a> <a id="4009" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4011" href="CantorNormalForm.Exponentiation.html#3778" class="Bound">a</a> <a id="4013" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="4015" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="4024" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a><a id="4025" class="Symbol">@(</a><a id="4027" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4030" href="CantorNormalForm.Exponentiation.html#4030" class="Bound">a₁</a><a id="4032" class="Symbol">@(</a><a id="4034" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4037" class="Symbol">_</a> <a id="4039" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4041" class="Symbol">_</a> <a id="4043" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4045" class="Symbol">_</a> <a id="4047" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4048" class="Symbol">)</a> <a id="4050" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4052" class="Symbol">_</a> <a id="4054" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4056" class="Symbol">_</a> <a id="4058" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4059" class="Symbol">)</a>
         <a id="4070" href="CantorNormalForm.Exponentiation.html#4070" class="Bound">b</a><a id="4071" class="Symbol">@(</a><a id="4073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4076" href="CantorNormalForm.Exponentiation.html#4076" class="Bound">b₁</a><a id="4078" class="Symbol">@(</a><a id="4080" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4083" class="Symbol">_</a> <a id="4085" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4087" class="Symbol">_</a> <a id="4089" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4091" class="Symbol">_</a> <a id="4093" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4094" class="Symbol">)</a> <a id="4096" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4098" href="CantorNormalForm.Exponentiation.html#4098" class="Bound">y</a> <a id="4100" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4102" class="Symbol">_</a> <a id="4104" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4105" class="Symbol">)</a> <a id="4107" class="Symbol">=</a>
   <a id="4112" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4114" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4116" class="Symbol">(</a><a id="4117" href="CantorNormalForm.Exponentiation.html#4070" class="Bound">b</a> <a id="4119" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4121" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="4122" class="Symbol">)</a>
  <a id="4126" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4129" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4134" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4139" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4143" href="CantorNormalForm.Exponentiation.html#4030" class="Bound">a₁</a> <a id="4146" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4148" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4152" href="CantorNormalForm.Exponentiation.html#4076" class="Bound">b₁</a> <a id="4155" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4157" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4159" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4161" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4163" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4165" class="Symbol">(</a><a id="4166" href="CantorNormalForm.Exponentiation.html#4098" class="Bound">y</a> <a id="4168" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4170" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="4171" class="Symbol">)</a>
  <a id="4175" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4178" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4183" class="Symbol">(</a><a id="4184" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4188" href="CantorNormalForm.Exponentiation.html#4030" class="Bound">a₁</a> <a id="4191" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4193" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4197" href="CantorNormalForm.Exponentiation.html#4076" class="Bound">b₁</a> <a id="4200" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4202" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4204" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="4206" class="Symbol">)</a> <a id="4208" class="Symbol">(</a><a id="4209" href="CantorNormalForm.Exponentiation.html#2159" class="Function">^+𝟏-spec</a> <a id="4218" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4220" href="CantorNormalForm.Exponentiation.html#4098" class="Bound">y</a><a id="4221" class="Symbol">)</a> <a id="4223" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4228" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4232" href="CantorNormalForm.Exponentiation.html#4030" class="Bound">a₁</a> <a id="4235" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4237" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4241" href="CantorNormalForm.Exponentiation.html#4076" class="Bound">b₁</a> <a id="4244" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4246" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4248" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4250" class="Symbol">(</a><a id="4251" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4253" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4255" href="CantorNormalForm.Exponentiation.html#4098" class="Bound">y</a> <a id="4257" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4259" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a><a id="4260" class="Symbol">)</a>
  <a id="4264" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4267" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="4278" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4282" href="CantorNormalForm.Exponentiation.html#4030" class="Bound">a₁</a> <a id="4285" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4287" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4291" href="CantorNormalForm.Exponentiation.html#4076" class="Bound">b₁</a> <a id="4294" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4296" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4298" class="Symbol">(</a><a id="4299" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4301" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4303" href="CantorNormalForm.Exponentiation.html#4098" class="Bound">y</a><a id="4304" class="Symbol">)</a> <a id="4306" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4308" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4313" class="Symbol">(</a><a id="4314" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4318" href="CantorNormalForm.Exponentiation.html#4030" class="Bound">a₁</a> <a id="4321" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4323" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4327" href="CantorNormalForm.Exponentiation.html#4076" class="Bound">b₁</a> <a id="4330" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4332" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="4334" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4336" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4338" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4340" href="CantorNormalForm.Exponentiation.html#4098" class="Bound">y</a><a id="4341" class="Symbol">)</a> <a id="4343" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4345" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a>
  <a id="4349" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4352" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4357" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4362" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4364" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4366" href="CantorNormalForm.Exponentiation.html#4070" class="Bound">b</a> <a id="4368" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4370" href="CantorNormalForm.Exponentiation.html#4024" class="Bound">a</a> <a id="4372" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="nz^&gt;𝟎"></a><a id="4375" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4381" class="Symbol">:</a> <a id="4383" class="Symbol">∀</a> <a id="4385" class="Symbol">{</a><a id="4386" href="CantorNormalForm.Exponentiation.html#4386" class="Bound">a</a><a id="4387" class="Symbol">}</a> <a id="4389" href="CantorNormalForm.Exponentiation.html#4389" class="Bound">b</a> <a id="4391" class="Symbol">→</a> <a id="4393" href="CantorNormalForm.Exponentiation.html#4386" class="Bound">a</a> <a id="4395" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4397" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4399" class="Symbol">→</a> <a id="4401" href="CantorNormalForm.Exponentiation.html#4386" class="Bound">a</a> <a id="4403" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4405" href="CantorNormalForm.Exponentiation.html#4389" class="Bound">b</a> <a id="4407" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4409" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="4411" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4417" class="Symbol">{</a><a id="4418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4421" class="Symbol">_</a> <a id="4423" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4425" class="Symbol">_</a> <a id="4427" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4429" class="Symbol">_</a> <a id="4431" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4432" class="Symbol">}</a> <a id="4434" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4436" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4439" class="Symbol">=</a> <a id="4441" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="4444" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4450" class="Symbol">{</a><a id="4451" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4454" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4456" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4458" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4460" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4462" class="Symbol">_</a> <a id="4464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4465" class="Symbol">}</a> <a id="4467" class="Symbol">(</a><a id="4468" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4471" class="Symbol">_</a> <a id="4473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4475" class="Symbol">_</a> <a id="4477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4479" class="Symbol">_</a> <a id="4481" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4482" class="Symbol">)</a> <a id="4484" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4487" class="Symbol">=</a> <a id="4489" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="4492" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4498" class="Symbol">{</a><a id="4499" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4502" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4504" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4506" class="Symbol">(</a><a id="4507" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4510" class="Symbol">_</a> <a id="4512" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4514" class="Symbol">_</a> <a id="4516" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4518" class="Symbol">_</a> <a id="4520" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4521" class="Symbol">)</a> <a id="4523" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4525" class="Symbol">_</a> <a id="4527" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4528" class="Symbol">}</a> <a id="4530" class="Symbol">(</a><a id="4531" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4534" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4536" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4538" href="CantorNormalForm.Exponentiation.html#4538" class="Bound">y</a> <a id="4540" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4542" class="Symbol">_</a> <a id="4544" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4545" class="Symbol">)</a> <a id="4547" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4550" class="Symbol">=</a>
  <a id="4554" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="4562" class="Symbol">_</a> <a id="4564" class="Symbol">_</a> <a id="4566" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4569" class="Symbol">(</a><a id="4570" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4576" href="CantorNormalForm.Exponentiation.html#4538" class="Bound">y</a> <a id="4578" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="4580" class="Symbol">)</a>
<a id="4582" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4588" class="Symbol">{</a><a id="4589" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4592" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4594" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4596" class="Symbol">(</a><a id="4597" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4600" class="Symbol">_</a> <a id="4602" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4604" class="Symbol">_</a> <a id="4606" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4608" class="Symbol">_</a> <a id="4610" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4611" class="Symbol">)</a> <a id="4613" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4615" class="Symbol">_</a> <a id="4617" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4618" class="Symbol">}</a> <a id="4620" class="Symbol">(</a><a id="4621" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4624" class="Symbol">(</a><a id="4625" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4628" class="Symbol">_</a> <a id="4630" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4632" class="Symbol">_</a> <a id="4634" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4636" class="Symbol">_</a> <a id="4638" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4639" class="Symbol">)</a> <a id="4641" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4643" href="CantorNormalForm.Exponentiation.html#4643" class="Bound">y</a> <a id="4645" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4647" class="Symbol">_</a> <a id="4649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4650" class="Symbol">)</a> <a id="4652" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4655" class="Symbol">=</a>
  <a id="4659" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="4667" class="Symbol">_</a> <a id="4669" class="Symbol">_</a> <a id="4671" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4674" class="Symbol">(</a><a id="4675" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4681" href="CantorNormalForm.Exponentiation.html#4643" class="Bound">y</a> <a id="4683" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="4685" class="Symbol">)</a>
<a id="4687" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4693" class="Symbol">{</a><a id="4694" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4697" class="Symbol">(</a><a id="4698" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4701" class="Symbol">_</a> <a id="4703" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4705" class="Symbol">_</a> <a id="4707" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4709" class="Symbol">_</a> <a id="4711" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4712" class="Symbol">)</a> <a id="4714" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4716" class="Symbol">_</a> <a id="4718" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4720" class="Symbol">_</a> <a id="4722" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4723" class="Symbol">}</a> <a id="4725" class="Symbol">(</a><a id="4726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4729" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4731" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4733" href="CantorNormalForm.Exponentiation.html#4733" class="Bound">y</a> <a id="4735" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4737" class="Symbol">_</a> <a id="4739" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4740" class="Symbol">)</a> <a id="4742" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4745" class="Symbol">=</a>
  <a id="4749" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="4757" class="Symbol">_</a> <a id="4759" class="Symbol">_</a> <a id="4761" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4764" class="Symbol">(</a><a id="4765" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4771" href="CantorNormalForm.Exponentiation.html#4733" class="Bound">y</a> <a id="4773" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="4775" class="Symbol">)</a>
<a id="4777" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4783" class="Symbol">{</a><a id="4784" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4787" class="Symbol">(</a><a id="4788" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4791" class="Symbol">_</a> <a id="4793" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4795" class="Symbol">_</a> <a id="4797" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4799" class="Symbol">_</a> <a id="4801" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4802" class="Symbol">)</a> <a id="4804" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4806" class="Symbol">_</a> <a id="4808" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4810" class="Symbol">_</a> <a id="4812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4813" class="Symbol">}</a> <a id="4815" class="Symbol">(</a><a id="4816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4819" class="Symbol">(</a><a id="4820" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4823" class="Symbol">_</a> <a id="4825" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4827" class="Symbol">_</a> <a id="4829" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4831" class="Symbol">_</a> <a id="4833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4834" class="Symbol">)</a> <a id="4836" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4838" href="CantorNormalForm.Exponentiation.html#4838" class="Bound">y</a> <a id="4840" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4842" class="Symbol">_</a> <a id="4844" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4845" class="Symbol">)</a> <a id="4847" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4850" class="Symbol">=</a>
  <a id="4854" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="4862" class="Symbol">_</a> <a id="4864" class="Symbol">_</a> <a id="4866" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4869" class="Symbol">(</a><a id="4870" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="4876" href="CantorNormalForm.Exponentiation.html#4838" class="Bound">y</a> <a id="4878" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="4880" class="Symbol">)</a>

<a id="fin^fin&lt;ω"></a><a id="4883" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="4893" class="Symbol">:</a> <a id="4895" class="Symbol">∀</a> <a id="4897" href="CantorNormalForm.Exponentiation.html#4897" class="Bound">a</a> <a id="4899" href="CantorNormalForm.Exponentiation.html#4899" class="Bound">b</a> <a id="4901" class="Symbol">→</a> <a id="4903" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4908" href="CantorNormalForm.Exponentiation.html#4897" class="Bound">a</a> <a id="4910" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4912" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4914" class="Symbol">→</a> <a id="4916" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4921" href="CantorNormalForm.Exponentiation.html#4899" class="Bound">b</a> <a id="4923" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4925" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="CantorNormalForm.Exponentiation.html#4897" class="Bound">a</a> <a id="4931" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="4933" href="CantorNormalForm.Exponentiation.html#4899" class="Bound">b</a> <a id="4935" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4937" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="4939" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="4949" href="CantorNormalForm.Exponentiation.html#4949" class="Bound">a</a> <a id="4951" href="CantorNormalForm.Exponentiation.html#4951" class="Bound">b</a><a id="4952" class="Symbol">@</a><a id="4953" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4955" class="Symbol">_</a> <a id="4957" class="Symbol">_</a> <a id="4959" class="Symbol">=</a> <a id="4961" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4964" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>  <a id="4968" class="Comment">-- : 𝟏 &lt; ω</a>
<a id="4979" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="4989" href="CantorNormalForm.Exponentiation.html#4989" class="Bound">a</a><a id="4990" class="Symbol">@</a><a id="4991" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4993" href="CantorNormalForm.Exponentiation.html#4993" class="Bound">b</a><a id="4994" class="Symbol">@(</a><a id="4996" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4999" class="Symbol">_</a> <a id="5001" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5003" class="Symbol">_</a> <a id="5005" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5007" class="Symbol">_</a> <a id="5009" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">_</a> <a id="5014" class="Symbol">_</a> <a id="5016" class="Symbol">=</a> <a id="5018" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>  <a id="5022" class="Comment">-- : 𝟎 &lt; ω</a>
<a id="5033" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="5043" href="CantorNormalForm.Exponentiation.html#5043" class="Bound">a</a><a id="5044" class="Symbol">@(</a><a id="5046" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5049" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5053" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5055" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5057" class="Symbol">_</a> <a id="5059" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5060" class="Symbol">)</a> <a id="5062" href="CantorNormalForm.Exponentiation.html#5062" class="Bound">b</a><a id="5063" class="Symbol">@(</a><a id="5065" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5068" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5070" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5072" class="Symbol">_</a> <a id="5074" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5076" class="Symbol">_</a> <a id="5078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5079" class="Symbol">)</a> <a id="5081" class="Symbol">_</a> <a id="5083" class="Symbol">_</a> <a id="5085" class="Symbol">=</a> <a id="5087" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5090" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>  <a id="5094" class="Comment">-- : 𝟏 &lt; ω</a>
<a id="5105" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="5115" href="CantorNormalForm.Exponentiation.html#5115" class="Bound">a</a><a id="5116" class="Symbol">@(</a><a id="5118" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5121" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5123" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5125" class="Symbol">(</a><a id="5126" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5129" class="Symbol">_</a> <a id="5131" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5133" class="Symbol">_</a> <a id="5135" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5137" class="Symbol">_</a> <a id="5139" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5140" class="Symbol">)</a> <a id="5142" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5144" class="Symbol">_</a> <a id="5146" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5147" class="Symbol">)</a> <a id="5149" href="CantorNormalForm.Exponentiation.html#5149" class="Bound">b</a><a id="5150" class="Symbol">@(</a><a id="5152" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5155" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5157" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5159" href="CantorNormalForm.Exponentiation.html#5159" class="Bound">y</a> <a id="5161" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5163" href="CantorNormalForm.Exponentiation.html#5163" class="Bound">s</a> <a id="5165" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5166" class="Symbol">)</a> <a id="5168" class="Symbol">_</a> <a id="5170" class="Symbol">_</a> <a id="5172" class="Symbol">=</a> <a id="5174" href="CantorNormalForm.Exponentiation.html#5270" class="Function">a·a^y&lt;ω</a>  <a id="5183" class="Comment">-- : a · a ^ y &lt; ω</a>
 <a id="5203" class="Keyword">where</a>
  <a id="5211" href="CantorNormalForm.Exponentiation.html#5211" class="Function">a^y&lt;ω</a> <a id="5217" class="Symbol">:</a> <a id="5219" href="CantorNormalForm.Exponentiation.html#5115" class="Bound">a</a> <a id="5221" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="5223" href="CantorNormalForm.Exponentiation.html#5159" class="Bound">y</a> <a id="5225" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5227" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="5231" href="CantorNormalForm.Exponentiation.html#5211" class="Function">a^y&lt;ω</a> <a id="5237" class="Symbol">=</a> <a id="5239" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="5249" href="CantorNormalForm.Exponentiation.html#5115" class="Bound">a</a> <a id="5251" href="CantorNormalForm.Exponentiation.html#5159" class="Bound">y</a> <a id="5253" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5258" class="Symbol">(</a><a id="5259" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="5265" href="CantorNormalForm.Exponentiation.html#5163" class="Bound">s</a><a id="5266" class="Symbol">)</a>
  <a id="5270" href="CantorNormalForm.Exponentiation.html#5270" class="Function">a·a^y&lt;ω</a> <a id="5278" class="Symbol">:</a> <a id="5280" href="CantorNormalForm.Exponentiation.html#5115" class="Bound">a</a> <a id="5282" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5284" href="CantorNormalForm.Exponentiation.html#5115" class="Bound">a</a> <a id="5286" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="5288" href="CantorNormalForm.Exponentiation.html#5159" class="Bound">y</a> <a id="5290" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5292" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="5296" href="CantorNormalForm.Exponentiation.html#5270" class="Function">a·a^y&lt;ω</a> <a id="5304" class="Symbol">=</a> <a id="5306" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="5316" href="CantorNormalForm.Exponentiation.html#5115" class="Bound">a</a> <a id="5318" class="Symbol">(</a><a id="5319" href="CantorNormalForm.Exponentiation.html#5115" class="Bound">a</a> <a id="5321" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="5323" href="CantorNormalForm.Exponentiation.html#5159" class="Bound">y</a><a id="5324" class="Symbol">)</a> <a id="5326" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5331" class="Symbol">(</a><a id="5332" href="CantorNormalForm.Base.html#11980" class="Function">&lt;ω→fin</a> <a id="5339" href="CantorNormalForm.Exponentiation.html#5211" class="Function">a^y&lt;ω</a><a id="5344" class="Symbol">)</a>
<a id="5346" href="CantorNormalForm.Exponentiation.html#4883" class="CatchallClause Function">fin^fin&lt;ω</a><a id="5355" class="CatchallClause"> </a><a id="5356" href="CantorNormalForm.Exponentiation.html#5356" class="CatchallClause Bound">a</a><a id="5357" class="CatchallClause Symbol">@(</a><a id="5359" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="5361" class="CatchallClause"> </a><a id="5362" href="CantorNormalForm.Base.html#1163" class="CatchallClause InductiveConstructor">𝟎</a><a id="5363" class="CatchallClause"> </a><a id="5364" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="5365" class="CatchallClause"> </a><a id="5366" class="CatchallClause Symbol">_</a><a id="5367" class="CatchallClause"> </a><a id="5368" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="5369" class="CatchallClause"> </a><a id="5370" class="CatchallClause Symbol">_</a><a id="5371" class="CatchallClause"> </a><a id="5372" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="5373" class="CatchallClause Symbol">)</a><a id="5374" class="CatchallClause"> </a><a id="5375" href="CantorNormalForm.Exponentiation.html#5375" class="CatchallClause Bound">b</a><a id="5376" class="CatchallClause Symbol">@(</a><a id="5378" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="5380" class="CatchallClause"> </a><a id="5381" href="CantorNormalForm.Exponentiation.html#5381" class="CatchallClause Bound">y</a><a id="5382" class="CatchallClause Symbol">@(</a><a id="5384" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="5386" class="CatchallClause"> </a><a id="5387" class="CatchallClause Symbol">_</a><a id="5388" class="CatchallClause"> </a><a id="5389" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="5390" class="CatchallClause"> </a><a id="5391" class="CatchallClause Symbol">_</a><a id="5392" class="CatchallClause"> </a><a id="5393" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="5394" class="CatchallClause"> </a><a id="5395" class="CatchallClause Symbol">_</a><a id="5396" class="CatchallClause"> </a><a id="5397" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="5398" class="CatchallClause Symbol">)</a><a id="5399" class="CatchallClause"> </a><a id="5400" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="5401" class="CatchallClause"> </a><a id="5402" class="CatchallClause Symbol">_</a><a id="5403" class="CatchallClause"> </a><a id="5404" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="5405" class="CatchallClause"> </a><a id="5406" class="CatchallClause Symbol">_</a><a id="5407" class="CatchallClause"> </a><a id="5408" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="5409" class="CatchallClause Symbol">)</a><a id="5410" class="CatchallClause"> </a><a id="5411" class="CatchallClause Symbol">_</a><a id="5412" class="CatchallClause"> </a><a id="5413" href="CantorNormalForm.Exponentiation.html#5413" class="CatchallClause Bound">y≡𝟎</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="CantorNormalForm.Exponentiation.html#540" class="Function">⊥-rec</a> <a id="5425" class="Symbol">(</a><a id="5426" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="5430" href="CantorNormalForm.Exponentiation.html#5413" class="Bound">y≡𝟎</a><a id="5433" class="Symbol">)</a>
<a id="5435" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="5445" href="CantorNormalForm.Exponentiation.html#5445" class="Bound">a</a><a id="5446" class="Symbol">@(</a><a id="5448" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5451" href="CantorNormalForm.Exponentiation.html#5451" class="Bound">x</a><a id="5452" class="Symbol">@(</a><a id="5454" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5457" class="Symbol">_</a> <a id="5459" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5461" class="Symbol">_</a> <a id="5463" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5465" class="Symbol">_</a> <a id="5467" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5468" class="Symbol">)</a> <a id="5470" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5472" class="Symbol">_</a> <a id="5474" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5476" class="Symbol">_</a> <a id="5478" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5479" class="Symbol">)</a> <a id="5481" href="CantorNormalForm.Exponentiation.html#5481" class="Bound">b</a><a id="5482" class="Symbol">@(</a><a id="5484" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5487" class="Symbol">_</a> <a id="5489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5491" class="Symbol">_</a> <a id="5493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5495" class="Symbol">_</a> <a id="5497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5498" class="Symbol">)</a> <a id="5500" href="CantorNormalForm.Exponentiation.html#5500" class="Bound">x≡𝟎</a> <a id="5504" class="Symbol">_</a> <a id="5506" class="Symbol">=</a> <a id="5508" href="CantorNormalForm.Exponentiation.html#540" class="Function">⊥-rec</a> <a id="5514" class="Symbol">(</a><a id="5515" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="5519" href="CantorNormalForm.Exponentiation.html#5500" class="Bound">x≡𝟎</a><a id="5522" class="Symbol">)</a>

<a id="≤^r"></a><a id="5525" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="5529" class="Symbol">:</a> <a id="5531" class="Symbol">∀</a> <a id="5533" href="CantorNormalForm.Exponentiation.html#5533" class="Bound">a</a> <a id="5535" href="CantorNormalForm.Exponentiation.html#5535" class="Bound">b</a> <a id="5537" class="Symbol">→</a> <a id="5539" href="CantorNormalForm.Exponentiation.html#5535" class="Bound">b</a> <a id="5541" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="5543" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5545" class="Symbol">→</a> <a id="5547" href="CantorNormalForm.Exponentiation.html#5533" class="Bound">a</a> <a id="5549" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5551" href="CantorNormalForm.Exponentiation.html#5533" class="Bound">a</a> <a id="5553" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="5555" href="CantorNormalForm.Exponentiation.html#5535" class="Bound">b</a>
<a id="5557" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="5561" href="CantorNormalForm.Exponentiation.html#5561" class="Bound">a</a><a id="5562" class="Symbol">@</a><a id="5563" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
    <a id="5569" href="CantorNormalForm.Exponentiation.html#5569" class="Bound">b</a><a id="5570" class="Symbol">@(</a><a id="5572" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5575" class="Symbol">_</a> <a id="5577" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5579" class="Symbol">_</a> <a id="5581" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5583" class="Symbol">_</a> <a id="5585" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5586" class="Symbol">)</a>
    <a id="5592" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5595" class="Symbol">=</a> <a id="5597" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>  <a id="5605" class="Comment">-- : 𝟎 ≤ 𝟎</a>
<a id="5616" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="5620" href="CantorNormalForm.Exponentiation.html#5620" class="Bound">a</a><a id="5621" class="Symbol">@(</a><a id="5623" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5626" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5628" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5630" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5632" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5634" class="Symbol">_</a> <a id="5636" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5637" class="Symbol">)</a>
    <a id="5643" href="CantorNormalForm.Exponentiation.html#5643" class="Bound">b</a><a id="5644" class="Symbol">@(</a><a id="5646" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5649" class="Symbol">_</a> <a id="5651" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5653" class="Symbol">_</a> <a id="5655" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5657" class="Symbol">_</a> <a id="5659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5660" class="Symbol">)</a>
    <a id="5666" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5669" class="Symbol">=</a> <a id="5671" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5675" class="Symbol">(</a><a id="5676" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="5681" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5686" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5690" class="Symbol">)</a>  <a id="5693" class="Comment">-- : 𝟏 ≤ 𝟏</a>
<a id="5704" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="5708" href="CantorNormalForm.Exponentiation.html#5708" class="Bound">a</a><a id="5709" class="Symbol">@(</a><a id="5711" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5714" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5716" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5718" class="Symbol">(</a><a id="5719" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5722" class="Symbol">_</a> <a id="5724" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5726" class="Symbol">_</a> <a id="5728" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5730" class="Symbol">_</a> <a id="5732" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5733" class="Symbol">)</a> <a id="5735" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5737" class="Symbol">_</a> <a id="5739" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5740" class="Symbol">)</a>
    <a id="5746" href="CantorNormalForm.Exponentiation.html#5746" class="Bound">b</a><a id="5747" class="Symbol">@(</a><a id="5749" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5752" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5756" href="CantorNormalForm.Exponentiation.html#5756" class="Bound">y</a> <a id="5758" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5760" class="Symbol">_</a> <a id="5762" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5763" class="Symbol">)</a>
    <a id="5769" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5772" class="Symbol">=</a> <a id="5774" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="5778" href="CantorNormalForm.Exponentiation.html#5708" class="Bound">a</a> <a id="5780" class="Symbol">(</a><a id="5781" href="CantorNormalForm.Exponentiation.html#5708" class="Bound">a</a> <a id="5783" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="5785" href="CantorNormalForm.Exponentiation.html#5756" class="Bound">y</a><a id="5786" class="Symbol">)</a> <a id="5788" class="Symbol">(</a><a id="5789" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="5795" href="CantorNormalForm.Exponentiation.html#5756" class="Bound">y</a> <a id="5797" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="5799" class="Symbol">)</a>  <a id="5802" class="Comment">-- : a ≤ a · a ^ y</a>
<a id="5821" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="5825" href="CantorNormalForm.Exponentiation.html#5825" class="Bound">a</a><a id="5826" class="Symbol">@(</a><a id="5828" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5831" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5835" class="Symbol">(</a><a id="5836" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5839" class="Symbol">_</a> <a id="5841" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5843" class="Symbol">_</a> <a id="5845" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5847" class="Symbol">_</a> <a id="5849" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5850" class="Symbol">)</a> <a id="5852" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5854" class="Symbol">_</a> <a id="5856" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5857" class="Symbol">)</a>
    <a id="5863" href="CantorNormalForm.Exponentiation.html#5863" class="Bound">b</a><a id="5864" class="Symbol">@(</a><a id="5866" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5869" href="CantorNormalForm.Exponentiation.html#5869" class="Bound">b₁</a><a id="5871" class="Symbol">@(</a><a id="5873" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5876" class="Symbol">_</a> <a id="5878" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5880" class="Symbol">_</a> <a id="5882" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5884" class="Symbol">_</a> <a id="5886" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5887" class="Symbol">)</a> <a id="5889" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5891" href="CantorNormalForm.Exponentiation.html#5891" class="Bound">y</a> <a id="5893" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5895" class="Symbol">_</a> <a id="5897" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5898" class="Symbol">)</a>
    <a id="5904" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5907" class="Symbol">=</a> <a id="5909" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="5917" href="CantorNormalForm.Exponentiation.html#5977" class="Function">claim₀</a> <a id="5924" href="CantorNormalForm.Exponentiation.html#6034" class="Function">claim₁</a>  <a id="5932" class="Comment">-- : a ≤ ω^⟨ ω^⟨ b₁ - 𝟏 ⟩ ⟩ · a ^ y</a>
 <a id="5969" class="Keyword">where</a>
  <a id="5977" href="CantorNormalForm.Exponentiation.html#5977" class="Function">claim₀</a> <a id="5984" class="Symbol">:</a> <a id="5986" href="CantorNormalForm.Exponentiation.html#5825" class="Bound">a</a> <a id="5988" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5990" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="5994" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="5998" href="CantorNormalForm.Exponentiation.html#5869" class="Bound">b₁</a> <a id="6001" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6003" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6005" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6007" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="6011" href="CantorNormalForm.Exponentiation.html#5977" class="Function">claim₀</a> <a id="6018" class="Symbol">=</a> <a id="6020" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6024" class="Symbol">(</a><a id="6025" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6028" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6030" class="Symbol">)</a>
  <a id="6034" href="CantorNormalForm.Exponentiation.html#6034" class="Function">claim₁</a> <a id="6041" class="Symbol">:</a> <a id="6043" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6047" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6051" href="CantorNormalForm.Exponentiation.html#5869" class="Bound">b₁</a> <a id="6054" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6056" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6058" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6060" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6062" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6064" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6068" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6072" href="CantorNormalForm.Exponentiation.html#5869" class="Bound">b₁</a> <a id="6075" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6077" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6079" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6081" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6083" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6085" href="CantorNormalForm.Exponentiation.html#5825" class="Bound">a</a> <a id="6087" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="6089" href="CantorNormalForm.Exponentiation.html#5891" class="Bound">y</a>
  <a id="6093" href="CantorNormalForm.Exponentiation.html#6034" class="Function">claim₁</a> <a id="6100" class="Symbol">=</a> <a id="6102" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="6106" class="Symbol">_</a> <a id="6108" class="Symbol">_</a> <a id="6110" class="Symbol">(</a><a id="6111" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="6117" href="CantorNormalForm.Exponentiation.html#5891" class="Bound">y</a> <a id="6119" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6121" class="Symbol">)</a>
<a id="6123" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="6127" href="CantorNormalForm.Exponentiation.html#6127" class="Bound">a</a><a id="6128" class="Symbol">@(</a><a id="6130" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6133" class="Symbol">(</a><a id="6134" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6137" class="Symbol">_</a> <a id="6139" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6141" class="Symbol">_</a> <a id="6143" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6145" class="Symbol">_</a> <a id="6147" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6148" class="Symbol">)</a> <a id="6150" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6152" class="Symbol">_</a> <a id="6154" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6156" class="Symbol">_</a> <a id="6158" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6159" class="Symbol">)</a>
    <a id="6165" href="CantorNormalForm.Exponentiation.html#6165" class="Bound">b</a><a id="6166" class="Symbol">@(</a><a id="6168" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6171" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6173" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6175" href="CantorNormalForm.Exponentiation.html#6175" class="Bound">y</a> <a id="6177" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6179" class="Symbol">_</a> <a id="6181" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6182" class="Symbol">)</a>
    <a id="6188" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="6191" class="Symbol">=</a> <a id="6193" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="6197" href="CantorNormalForm.Exponentiation.html#6127" class="Bound">a</a> <a id="6199" class="Symbol">(</a><a id="6200" href="CantorNormalForm.Exponentiation.html#6127" class="Bound">a</a> <a id="6202" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="6204" href="CantorNormalForm.Exponentiation.html#6175" class="Bound">y</a><a id="6205" class="Symbol">)</a> <a id="6207" class="Symbol">(</a><a id="6208" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="6214" href="CantorNormalForm.Exponentiation.html#6175" class="Bound">y</a> <a id="6216" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6218" class="Symbol">)</a>  <a id="6221" class="Comment">-- : a ≤ a · a ^ y</a>
<a id="6240" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="6244" href="CantorNormalForm.Exponentiation.html#6244" class="Bound">a</a><a id="6245" class="Symbol">@(</a><a id="6247" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6250" href="CantorNormalForm.Exponentiation.html#6250" class="Bound">a₁</a><a id="6252" class="Symbol">@(</a><a id="6254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6257" class="Symbol">_</a> <a id="6259" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6261" class="Symbol">_</a> <a id="6263" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6265" class="Symbol">_</a> <a id="6267" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6268" class="Symbol">)</a> <a id="6270" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6272" class="Symbol">_</a> <a id="6274" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6276" class="Symbol">_</a> <a id="6278" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6279" class="Symbol">)</a>
    <a id="6285" href="CantorNormalForm.Exponentiation.html#6285" class="Bound">b</a><a id="6286" class="Symbol">@(</a><a id="6288" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6291" href="CantorNormalForm.Exponentiation.html#6291" class="Bound">b₁</a><a id="6293" class="Symbol">@(</a><a id="6295" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6298" class="Symbol">_</a> <a id="6300" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6302" class="Symbol">_</a> <a id="6304" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6306" class="Symbol">_</a> <a id="6308" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6309" class="Symbol">)</a> <a id="6311" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6313" href="CantorNormalForm.Exponentiation.html#6313" class="Bound">y</a> <a id="6315" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6317" class="Symbol">_</a> <a id="6319" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6320" class="Symbol">)</a>
    <a id="6326" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="6329" class="Symbol">=</a> <a id="6331" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="6339" href="CantorNormalForm.Exponentiation.html#6400" class="Function">claim₀</a> <a id="6346" href="CantorNormalForm.Exponentiation.html#6473" class="Function">claim₁</a>  <a id="6354" class="Comment">-- : a ≤ ω^⟨ a₁ · ω^⟨ b₁ ⟩ ⟩ · a ^ y</a>
 <a id="6392" class="Keyword">where</a>
  <a id="6400" href="CantorNormalForm.Exponentiation.html#6400" class="Function">claim₀</a> <a id="6407" class="Symbol">:</a> <a id="6409" href="CantorNormalForm.Exponentiation.html#6244" class="Bound">a</a> <a id="6411" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6413" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6417" href="CantorNormalForm.Exponentiation.html#6250" class="Bound">a₁</a> <a id="6420" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6422" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6426" href="CantorNormalForm.Exponentiation.html#6291" class="Bound">b₁</a> <a id="6429" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6431" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="6435" href="CantorNormalForm.Exponentiation.html#6400" class="Function">claim₀</a> <a id="6442" class="Symbol">=</a> <a id="6444" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6448" class="Symbol">(</a><a id="6449" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6452" class="Symbol">(</a><a id="6453" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6456" class="Symbol">(</a><a id="6457" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="6461" class="Symbol">_</a> <a id="6463" class="Symbol">_</a> <a id="6465" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6467" class="Symbol">)))</a>
  <a id="6473" href="CantorNormalForm.Exponentiation.html#6473" class="Function">claim₁</a> <a id="6480" class="Symbol">:</a> <a id="6482" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6486" href="CantorNormalForm.Exponentiation.html#6250" class="Bound">a₁</a> <a id="6489" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6491" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6495" href="CantorNormalForm.Exponentiation.html#6291" class="Bound">b₁</a> <a id="6498" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6500" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6502" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6504" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6508" href="CantorNormalForm.Exponentiation.html#6250" class="Bound">a₁</a> <a id="6511" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6513" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="6517" href="CantorNormalForm.Exponentiation.html#6291" class="Bound">b₁</a> <a id="6520" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6522" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="6524" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6526" href="CantorNormalForm.Exponentiation.html#6244" class="Bound">a</a> <a id="6528" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="6530" href="CantorNormalForm.Exponentiation.html#6313" class="Bound">y</a>
  <a id="6534" href="CantorNormalForm.Exponentiation.html#6473" class="Function">claim₁</a> <a id="6541" class="Symbol">=</a> <a id="6543" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="6547" class="Symbol">_</a> <a id="6549" class="Symbol">_</a> <a id="6551" class="Symbol">(</a><a id="6552" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="6558" href="CantorNormalForm.Exponentiation.html#6313" class="Bound">y</a> <a id="6560" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6562" class="Symbol">)</a>

<a id="^r-is-&lt;-monotone"></a><a id="6565" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="6582" class="Symbol">:</a> <a id="6584" class="Symbol">∀</a> <a id="6586" href="CantorNormalForm.Exponentiation.html#6586" class="Bound">a</a> <a id="6588" href="CantorNormalForm.Exponentiation.html#6588" class="Bound">b</a> <a id="6590" href="CantorNormalForm.Exponentiation.html#6590" class="Bound">c</a> <a id="6592" class="Symbol">→</a> <a id="6594" href="CantorNormalForm.Exponentiation.html#6586" class="Bound">a</a> <a id="6596" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="6598" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6600" class="Symbol">→</a> <a id="6602" href="CantorNormalForm.Exponentiation.html#6588" class="Bound">b</a> <a id="6604" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6606" href="CantorNormalForm.Exponentiation.html#6590" class="Bound">c</a> <a id="6608" class="Symbol">→</a> <a id="6610" href="CantorNormalForm.Exponentiation.html#6586" class="Bound">a</a> <a id="6612" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="6614" href="CantorNormalForm.Exponentiation.html#6588" class="Bound">b</a> <a id="6616" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6618" href="CantorNormalForm.Exponentiation.html#6586" class="Bound">a</a> <a id="6620" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="6622" href="CantorNormalForm.Exponentiation.html#6590" class="Bound">c</a>
<a id="6624" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="6641" href="CantorNormalForm.Exponentiation.html#6641" class="Bound">a</a><a id="6642" class="Symbol">@(</a><a id="6644" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6647" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6651" class="Symbol">(</a><a id="6652" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6655" class="Symbol">_</a> <a id="6657" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6659" class="Symbol">_</a> <a id="6661" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6663" class="Symbol">_</a> <a id="6665" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6666" class="Symbol">)</a> <a id="6668" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6670" class="Symbol">_</a> <a id="6672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6673" class="Symbol">)</a>
                 <a id="6692" href="CantorNormalForm.Exponentiation.html#6692" class="Bound">b</a><a id="6693" class="Symbol">@</a><a id="6694" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
                 <a id="6713" href="CantorNormalForm.Exponentiation.html#6713" class="Bound">c</a><a id="6714" class="Symbol">@(</a><a id="6716" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6719" class="Symbol">_</a> <a id="6721" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6723" class="Symbol">_</a> <a id="6725" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6727" class="Symbol">_</a> <a id="6729" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6730" class="Symbol">)</a>
                 <a id="6749" class="Symbol">(</a><a id="6750" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6753" class="Symbol">_</a> <a id="6755" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6757" class="Symbol">)</a> <a id="6759" href="CantorNormalForm.Exponentiation.html#6759" class="Bound">b&lt;c</a> <a id="6763" class="Symbol">=</a> <a id="6765" href="CantorNormalForm.Exponentiation.html#6779" class="Function">goal</a>
 <a id="6771" class="Keyword">where</a>
  <a id="6779" href="CantorNormalForm.Exponentiation.html#6779" class="Function">goal</a> <a id="6784" class="Symbol">:</a> <a id="6786" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6788" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6790" href="CantorNormalForm.Exponentiation.html#6641" class="Bound">a</a> <a id="6792" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="6794" href="CantorNormalForm.Exponentiation.html#6713" class="Bound">c</a>
  <a id="6798" href="CantorNormalForm.Exponentiation.html#6779" class="Function">goal</a> <a id="6803" class="Symbol">=</a> <a id="6805" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="6814" class="Symbol">(</a><a id="6815" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6818" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6823" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6825" class="Symbol">)</a> <a id="6827" class="Symbol">(</a><a id="6828" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="6832" href="CantorNormalForm.Exponentiation.html#6641" class="Bound">a</a> <a id="6834" href="CantorNormalForm.Exponentiation.html#6713" class="Bound">c</a> <a id="6836" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6838" class="Symbol">)</a>
<a id="6840" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="6857" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a><a id="6858" class="Symbol">@(</a><a id="6860" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6863" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6865" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6867" class="Symbol">(</a><a id="6868" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6871" class="Symbol">_</a> <a id="6873" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6875" class="Symbol">_</a> <a id="6877" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6879" class="Symbol">_</a> <a id="6881" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6882" class="Symbol">)</a> <a id="6884" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6886" class="Symbol">_</a> <a id="6888" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6889" class="Symbol">)</a>
                 <a id="6908" href="CantorNormalForm.Exponentiation.html#6908" class="Bound">b</a><a id="6909" class="Symbol">@(</a><a id="6911" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6914" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6916" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6918" href="CantorNormalForm.Exponentiation.html#6918" class="Bound">y</a> <a id="6920" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6922" class="Symbol">_</a> <a id="6924" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6925" class="Symbol">)</a>
                 <a id="6944" href="CantorNormalForm.Exponentiation.html#6944" class="Bound">c</a><a id="6945" class="Symbol">@(</a><a id="6947" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6950" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6952" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6954" href="CantorNormalForm.Exponentiation.html#6954" class="Bound">z</a> <a id="6956" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6958" class="Symbol">_</a> <a id="6960" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6961" class="Symbol">)</a>
                 <a id="6980" class="Symbol">(</a><a id="6981" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6984" class="Symbol">_</a> <a id="6986" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6988" class="Symbol">)</a> <a id="6990" class="Symbol">(</a><a id="6991" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6994" class="Symbol">_</a> <a id="6996" href="CantorNormalForm.Exponentiation.html#6996" class="Bound">y&lt;z</a><a id="6999" class="Symbol">)</a> <a id="7001" class="Symbol">=</a> <a id="7003" href="CantorNormalForm.Exponentiation.html#7095" class="Function">goal</a>
 <a id="7009" class="Keyword">where</a>
  <a id="7017" href="CantorNormalForm.Exponentiation.html#7017" class="Function">a^y&lt;a^z</a> <a id="7025" class="Symbol">:</a> <a id="7027" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7029" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7031" href="CantorNormalForm.Exponentiation.html#6918" class="Bound">y</a> <a id="7033" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7035" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7037" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7039" href="CantorNormalForm.Exponentiation.html#6954" class="Bound">z</a>
  <a id="7043" href="CantorNormalForm.Exponentiation.html#7017" class="Function">a^y&lt;a^z</a> <a id="7051" class="Symbol">=</a> <a id="7053" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="7070" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7072" href="CantorNormalForm.Exponentiation.html#6918" class="Bound">y</a> <a id="7074" href="CantorNormalForm.Exponentiation.html#6954" class="Bound">z</a> <a id="7076" class="Symbol">(</a><a id="7077" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7085" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7087" class="Symbol">)</a> <a id="7089" href="CantorNormalForm.Exponentiation.html#6996" class="Bound">y&lt;z</a>
  <a id="7095" href="CantorNormalForm.Exponentiation.html#7095" class="Function">goal</a> <a id="7100" class="Symbol">:</a> <a id="7102" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7104" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7106" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7108" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7110" href="CantorNormalForm.Exponentiation.html#6918" class="Bound">y</a> <a id="7112" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7114" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7116" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7118" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7120" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7122" href="CantorNormalForm.Exponentiation.html#6954" class="Bound">z</a>
  <a id="7126" href="CantorNormalForm.Exponentiation.html#7095" class="Function">goal</a> <a id="7131" class="Symbol">=</a> <a id="7133" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="7151" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7153" class="Symbol">(</a><a id="7154" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7156" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7158" href="CantorNormalForm.Exponentiation.html#6918" class="Bound">y</a><a id="7159" class="Symbol">)</a> <a id="7161" class="Symbol">(</a><a id="7162" href="CantorNormalForm.Exponentiation.html#6857" class="Bound">a</a> <a id="7164" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7166" href="CantorNormalForm.Exponentiation.html#6954" class="Bound">z</a><a id="7167" class="Symbol">)</a> <a id="7169" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="7172" href="CantorNormalForm.Exponentiation.html#7017" class="Function">a^y&lt;a^z</a>
<a id="7180" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="7197" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a><a id="7198" class="Symbol">@(</a><a id="7200" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7203" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7205" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7207" class="Symbol">(</a><a id="7208" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7211" class="Symbol">_</a> <a id="7213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7215" class="Symbol">_</a> <a id="7217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7219" class="Symbol">_</a> <a id="7221" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7222" class="Symbol">)</a> <a id="7224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7226" class="Symbol">_</a> <a id="7228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7229" class="Symbol">)</a>
                 <a id="7248" href="CantorNormalForm.Exponentiation.html#7248" class="Bound">b</a><a id="7249" class="Symbol">@(</a><a id="7251" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7254" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7256" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7258" href="CantorNormalForm.Exponentiation.html#7258" class="Bound">y</a> <a id="7260" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7262" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7266" href="CantorNormalForm.Exponentiation.html#7266" class="Bound">𝟎≡y</a> <a id="7270" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7271" class="Symbol">)</a>
                 <a id="7290" href="CantorNormalForm.Exponentiation.html#7290" class="Bound">c</a><a id="7291" class="Symbol">@(</a><a id="7293" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7296" href="CantorNormalForm.Exponentiation.html#7296" class="Bound">c₁</a><a id="7298" class="Symbol">@(</a><a id="7300" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7303" class="Symbol">_</a> <a id="7305" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7307" class="Symbol">_</a> <a id="7309" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7311" class="Symbol">_</a> <a id="7313" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7314" class="Symbol">)</a> <a id="7316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7318" href="CantorNormalForm.Exponentiation.html#7318" class="Bound">z</a> <a id="7320" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7322" class="Symbol">_</a> <a id="7324" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7325" class="Symbol">)</a>
                 <a id="7344" class="Symbol">(</a><a id="7345" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7348" class="Symbol">_</a> <a id="7350" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7352" class="Symbol">)</a> <a id="7354" href="CantorNormalForm.Exponentiation.html#7354" class="Bound">b&lt;c</a> <a id="7358" class="Symbol">=</a> <a id="7360" href="CantorNormalForm.Exponentiation.html#7561" class="Function">goal</a>
 <a id="7366" class="Keyword">where</a>
  <a id="7374" href="CantorNormalForm.Exponentiation.html#7374" class="Function">a^y&lt;ω</a> <a id="7380" class="Symbol">:</a> <a id="7382" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7384" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7386" href="CantorNormalForm.Exponentiation.html#7258" class="Bound">y</a> <a id="7388" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7390" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="7394" href="CantorNormalForm.Exponentiation.html#7374" class="Function">a^y&lt;ω</a> <a id="7400" class="Symbol">=</a> <a id="7402" href="CantorNormalForm.Exponentiation.html#4883" class="Function">fin^fin&lt;ω</a> <a id="7412" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7414" href="CantorNormalForm.Exponentiation.html#7258" class="Bound">y</a> <a id="7416" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7421" class="Symbol">(</a><a id="7422" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7426" href="CantorNormalForm.Exponentiation.html#7266" class="Bound">𝟎≡y</a><a id="7429" class="Symbol">)</a>
  <a id="7433" href="CantorNormalForm.Exponentiation.html#7433" class="Function">l⟨a^y⟩≡𝟎</a> <a id="7442" class="Symbol">:</a> <a id="7444" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="7449" class="Symbol">(</a><a id="7450" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7452" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7454" href="CantorNormalForm.Exponentiation.html#7258" class="Bound">y</a><a id="7455" class="Symbol">)</a> <a id="7457" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7459" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
  <a id="7463" href="CantorNormalForm.Exponentiation.html#7433" class="Function">l⟨a^y⟩≡𝟎</a> <a id="7472" class="Symbol">=</a> <a id="7474" href="CantorNormalForm.Base.html#11980" class="Function">&lt;ω→fin</a> <a id="7481" href="CantorNormalForm.Exponentiation.html#7374" class="Function">a^y&lt;ω</a>
  <a id="7489" href="CantorNormalForm.Exponentiation.html#7489" class="Function">a·a^y&lt;ω</a> <a id="7497" class="Symbol">:</a> <a id="7499" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7501" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7503" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7505" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7507" href="CantorNormalForm.Exponentiation.html#7258" class="Bound">y</a> <a id="7509" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7511" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="7515" href="CantorNormalForm.Exponentiation.html#7489" class="Function">a·a^y&lt;ω</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="7535" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7537" class="Symbol">(</a><a id="7538" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7540" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7542" href="CantorNormalForm.Exponentiation.html#7258" class="Bound">y</a><a id="7543" class="Symbol">)</a> <a id="7545" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7550" href="CantorNormalForm.Exponentiation.html#7433" class="Function">l⟨a^y⟩≡𝟎</a>
  <a id="7561" href="CantorNormalForm.Exponentiation.html#7561" class="Function">goal</a> <a id="7566" class="Symbol">:</a> <a id="7568" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7570" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7572" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7574" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7576" href="CantorNormalForm.Exponentiation.html#7258" class="Bound">y</a> <a id="7578" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7580" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7584" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7588" href="CantorNormalForm.Exponentiation.html#7296" class="Bound">c₁</a> <a id="7591" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="7593" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="7595" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7597" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7599" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7601" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7603" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7605" href="CantorNormalForm.Exponentiation.html#7318" class="Bound">z</a>
  <a id="7609" href="CantorNormalForm.Exponentiation.html#7561" class="Function">goal</a> <a id="7614" class="Symbol">=</a> <a id="7616" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="7625" href="CantorNormalForm.Exponentiation.html#7489" class="Function">a·a^y&lt;ω</a> <a id="7633" class="Symbol">(</a><a id="7634" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="7642" class="Symbol">(</a><a id="7643" href="CantorNormalForm.Base.html#11120" class="Function">≤₂&#39;</a> <a id="7647" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a> <a id="7652" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="7654" class="Symbol">)</a> <a id="7656" class="Symbol">(</a><a id="7657" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="7661" class="Symbol">_</a> <a id="7663" class="Symbol">(</a><a id="7664" href="CantorNormalForm.Exponentiation.html#7197" class="Bound">a</a> <a id="7666" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="7668" href="CantorNormalForm.Exponentiation.html#7318" class="Bound">z</a><a id="7669" class="Symbol">)</a> <a id="7671" class="Symbol">(</a><a id="7672" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="7678" href="CantorNormalForm.Exponentiation.html#7318" class="Bound">z</a> <a id="7680" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7682" class="Symbol">)))</a>
<a id="7686" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="7703" href="CantorNormalForm.Exponentiation.html#7703" class="Bound">a</a><a id="7704" class="Symbol">@(</a><a id="7706" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7709" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7711" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7713" class="Symbol">(</a><a id="7714" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7717" class="Symbol">_</a> <a id="7719" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7721" class="Symbol">_</a> <a id="7723" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7725" class="Symbol">_</a> <a id="7727" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7728" class="Symbol">)</a> <a id="7730" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7732" class="Symbol">_</a> <a id="7734" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7735" class="Symbol">)</a>
                 <a id="7754" href="CantorNormalForm.Exponentiation.html#7754" class="Bound">b</a><a id="7755" class="Symbol">@(</a><a id="7757" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7760" href="CantorNormalForm.Exponentiation.html#7760" class="Bound">b₁</a><a id="7762" class="Symbol">@(</a><a id="7764" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7767" class="Symbol">_</a> <a id="7769" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7771" class="Symbol">_</a> <a id="7773" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7775" class="Symbol">_</a> <a id="7777" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7778" class="Symbol">)</a> <a id="7780" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7782" class="Symbol">_</a> <a id="7784" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7786" class="Symbol">_</a> <a id="7788" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7789" class="Symbol">)</a>
                 <a id="7808" href="CantorNormalForm.Exponentiation.html#7808" class="Bound">c</a><a id="7809" class="Symbol">@(</a><a id="7811" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7814" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7818" class="Symbol">_</a> <a id="7820" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7822" class="Symbol">_</a> <a id="7824" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7825" class="Symbol">)</a>
                 <a id="7844" class="Symbol">(</a><a id="7845" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7848" class="Symbol">_</a> <a id="7850" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7852" class="Symbol">)</a> <a id="7854" href="CantorNormalForm.Exponentiation.html#7854" class="Bound">b&lt;c</a> <a id="7858" class="Symbol">=</a> <a id="7860" href="CantorNormalForm.Exponentiation.html#540" class="Function">⊥-rec</a> <a id="7866" class="Symbol">(</a><a id="7867" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="7871" href="CantorNormalForm.Exponentiation.html#7854" class="Bound">b&lt;c</a> <a id="7875" class="Symbol">(</a><a id="7876" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7879" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7881" class="Symbol">))</a>
<a id="7884" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="7901" href="CantorNormalForm.Exponentiation.html#7901" class="Bound">a</a><a id="7902" class="Symbol">@(</a><a id="7904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7907" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7909" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7911" class="Symbol">(</a><a id="7912" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7915" class="Symbol">_</a> <a id="7917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7919" class="Symbol">_</a> <a id="7921" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7923" class="Symbol">_</a> <a id="7925" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7926" class="Symbol">)</a> <a id="7928" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7930" class="Symbol">_</a> <a id="7932" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7933" class="Symbol">)</a>
                 <a id="7952" href="CantorNormalForm.Exponentiation.html#7952" class="Bound">b</a><a id="7953" class="Symbol">@(</a><a id="7955" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7958" href="CantorNormalForm.Exponentiation.html#7958" class="Bound">b₁</a><a id="7960" class="Symbol">@(</a><a id="7962" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7965" class="Symbol">_</a> <a id="7967" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7969" class="Symbol">_</a> <a id="7971" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7973" class="Symbol">_</a> <a id="7975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7976" class="Symbol">)</a> <a id="7978" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7980" href="CantorNormalForm.Exponentiation.html#7980" class="Bound">y</a> <a id="7982" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7984" href="CantorNormalForm.Exponentiation.html#7984" class="Bound">s</a> <a id="7986" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7987" class="Symbol">)</a>
                 <a id="8006" href="CantorNormalForm.Exponentiation.html#8006" class="Bound">c</a><a id="8007" class="Symbol">@(</a><a id="8009" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8012" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a><a id="8014" class="Symbol">@(</a><a id="8016" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8019" class="Symbol">_</a> <a id="8021" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8023" class="Symbol">_</a> <a id="8025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8027" class="Symbol">_</a> <a id="8029" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8030" class="Symbol">)</a> <a id="8032" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8034" href="CantorNormalForm.Exponentiation.html#8034" class="Bound">z</a> <a id="8036" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8038" class="Symbol">_</a> <a id="8040" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8041" class="Symbol">)</a>
                 <a id="8060" class="Symbol">(</a><a id="8061" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8064" class="Symbol">_</a> <a id="8066" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8068" class="Symbol">)</a> <a id="8070" class="Symbol">(</a><a id="8071" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8074" href="CantorNormalForm.Exponentiation.html#8074" class="Bound">b₁&lt;c₁</a><a id="8079" class="Symbol">)</a> <a id="8081" class="Symbol">=</a> <a id="8083" href="CantorNormalForm.Exponentiation.html#8502" class="Function">goal</a>
 <a id="8089" class="Keyword">where</a>
  <a id="8097" href="CantorNormalForm.Exponentiation.html#8097" class="Function">claim₀</a> <a id="8104" class="Symbol">:</a> <a id="8106" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8110" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8114" href="CantorNormalForm.Exponentiation.html#7958" class="Bound">b₁</a> <a id="8117" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8119" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8121" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8123" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8125" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8127" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8131" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8135" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a> <a id="8138" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8140" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8142" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8144" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="8148" href="CantorNormalForm.Exponentiation.html#8097" class="Function">claim₀</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8160" class="Symbol">(</a><a id="8161" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8164" class="Symbol">(</a><a id="8165" href="CantorNormalForm.Subtraction.html#3504" class="Function">-𝟏-is-&lt;-monotone</a> <a id="8182" href="CantorNormalForm.Exponentiation.html#7958" class="Bound">b₁</a> <a id="8185" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a> <a id="8188" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="8191" href="CantorNormalForm.Exponentiation.html#8074" class="Bound">b₁&lt;c₁</a><a id="8196" class="Symbol">))</a>
  <a id="8201" href="CantorNormalForm.Exponentiation.html#8201" class="Function">y&lt;ω^c₁</a> <a id="8208" class="Symbol">:</a> <a id="8210" href="CantorNormalForm.Exponentiation.html#7980" class="Bound">y</a> <a id="8212" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8214" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8218" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a> <a id="8221" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="8225" href="CantorNormalForm.Exponentiation.html#8201" class="Function">y&lt;ω^c₁</a> <a id="8232" class="Symbol">=</a> <a id="8234" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="8242" class="Symbol">(</a><a id="8243" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="8250" href="CantorNormalForm.Exponentiation.html#7958" class="Bound">b₁</a> <a id="8253" href="CantorNormalForm.Exponentiation.html#7980" class="Bound">y</a> <a id="8255" href="CantorNormalForm.Exponentiation.html#7984" class="Bound">s</a><a id="8256" class="Symbol">)</a> <a id="8258" class="Symbol">(</a><a id="8259" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8262" href="CantorNormalForm.Exponentiation.html#8074" class="Bound">b₁&lt;c₁</a><a id="8267" class="Symbol">)</a>
  <a id="8271" href="CantorNormalForm.Exponentiation.html#8271" class="Function">claim₁</a> <a id="8278" class="Symbol">:</a> <a id="8280" href="CantorNormalForm.Exponentiation.html#7901" class="Bound">a</a> <a id="8282" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8284" href="CantorNormalForm.Exponentiation.html#7980" class="Bound">y</a> <a id="8286" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8288" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8292" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8296" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a> <a id="8299" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8301" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8303" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8305" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>  <a id="8308" class="Comment">-- ≡ a ^ ω^⟨ c₁ ⟩</a>
  <a id="8328" href="CantorNormalForm.Exponentiation.html#8271" class="Function">claim₁</a> <a id="8335" class="Symbol">=</a> <a id="8337" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="8354" href="CantorNormalForm.Exponentiation.html#7901" class="Bound">a</a> <a id="8356" href="CantorNormalForm.Exponentiation.html#7980" class="Bound">y</a> <a id="8358" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8362" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a> <a id="8365" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8367" class="Symbol">(</a><a id="8368" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8376" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8378" class="Symbol">)</a> <a id="8380" href="CantorNormalForm.Exponentiation.html#8201" class="Function">y&lt;ω^c₁</a>
  <a id="8389" href="CantorNormalForm.Exponentiation.html#8389" class="Function">claim</a> <a id="8395" class="Symbol">:</a> <a id="8397" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8401" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8405" href="CantorNormalForm.Exponentiation.html#7958" class="Bound">b₁</a> <a id="8408" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8410" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8412" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8414" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8416" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8418" href="CantorNormalForm.Exponentiation.html#7901" class="Bound">a</a> <a id="8420" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8422" href="CantorNormalForm.Exponentiation.html#7980" class="Bound">y</a> <a id="8424" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8426" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8430" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8434" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a> <a id="8437" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8439" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8441" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8443" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="8447" href="CantorNormalForm.Exponentiation.html#8389" class="Function">claim</a> <a id="8453" class="Symbol">=</a> <a id="8455" href="CantorNormalForm.Multiplication.html#17682" class="Function">ω^ω^-is-mul-indecomposable</a> <a id="8482" class="Symbol">_</a> <a id="8484" class="Symbol">_</a> <a id="8486" href="CantorNormalForm.Exponentiation.html#8097" class="Function">claim₀</a> <a id="8493" href="CantorNormalForm.Exponentiation.html#8271" class="Function">claim₁</a>
  <a id="8502" href="CantorNormalForm.Exponentiation.html#8502" class="Function">goal</a> <a id="8507" class="Symbol">:</a> <a id="8509" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8513" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8517" href="CantorNormalForm.Exponentiation.html#7958" class="Bound">b₁</a> <a id="8520" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8522" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8524" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8526" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8528" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8530" href="CantorNormalForm.Exponentiation.html#7901" class="Bound">a</a> <a id="8532" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8534" href="CantorNormalForm.Exponentiation.html#7980" class="Bound">y</a> <a id="8536" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8538" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8542" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8546" href="CantorNormalForm.Exponentiation.html#8012" class="Bound">c₁</a> <a id="8549" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8551" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8553" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8555" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8557" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8559" href="CantorNormalForm.Exponentiation.html#7901" class="Bound">a</a> <a id="8561" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8563" href="CantorNormalForm.Exponentiation.html#8034" class="Bound">z</a>
  <a id="8567" href="CantorNormalForm.Exponentiation.html#8502" class="Function">goal</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="8583" href="CantorNormalForm.Exponentiation.html#8389" class="Function">claim</a> <a id="8589" class="Symbol">(</a><a id="8590" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="8594" class="Symbol">_</a> <a id="8596" class="Symbol">(</a><a id="8597" href="CantorNormalForm.Exponentiation.html#7901" class="Bound">a</a> <a id="8599" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8601" href="CantorNormalForm.Exponentiation.html#8034" class="Bound">z</a><a id="8602" class="Symbol">)</a> <a id="8604" class="Symbol">(</a><a id="8605" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="8611" href="CantorNormalForm.Exponentiation.html#8034" class="Bound">z</a> <a id="8613" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8615" class="Symbol">))</a>
<a id="8618" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="8635" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a><a id="8636" class="Symbol">@(</a><a id="8638" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8641" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8643" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8645" class="Symbol">(</a><a id="8646" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8649" class="Symbol">_</a> <a id="8651" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8653" class="Symbol">_</a> <a id="8655" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8657" class="Symbol">_</a> <a id="8659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8660" class="Symbol">)</a> <a id="8662" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8664" class="Symbol">_</a> <a id="8666" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8667" class="Symbol">)</a>
                 <a id="8686" href="CantorNormalForm.Exponentiation.html#8686" class="Bound">b</a><a id="8687" class="Symbol">@(</a><a id="8689" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8692" href="CantorNormalForm.Exponentiation.html#8692" class="Bound">b₁</a><a id="8694" class="Symbol">@(</a><a id="8696" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8699" class="Symbol">_</a> <a id="8701" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8703" class="Symbol">_</a> <a id="8705" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8707" class="Symbol">_</a> <a id="8709" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8710" class="Symbol">)</a> <a id="8712" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8714" href="CantorNormalForm.Exponentiation.html#8714" class="Bound">y</a> <a id="8716" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8718" class="Symbol">_</a> <a id="8720" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8721" class="Symbol">)</a>
                 <a id="8740" href="CantorNormalForm.Exponentiation.html#8740" class="Bound">c</a><a id="8741" class="Symbol">@(</a><a id="8743" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8746" href="CantorNormalForm.Exponentiation.html#8746" class="Bound">c₁</a><a id="8748" class="Symbol">@(</a><a id="8750" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8753" class="Symbol">_</a> <a id="8755" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8757" class="Symbol">_</a> <a id="8759" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8761" class="Symbol">_</a> <a id="8763" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8764" class="Symbol">)</a> <a id="8766" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8768" href="CantorNormalForm.Exponentiation.html#8768" class="Bound">z</a> <a id="8770" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8772" class="Symbol">_</a> <a id="8774" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8775" class="Symbol">)</a>
                 <a id="8794" class="Symbol">(</a><a id="8795" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8798" class="Symbol">_</a> <a id="8800" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8802" class="Symbol">)</a> <a id="8804" class="Symbol">(</a><a id="8805" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8808" href="CantorNormalForm.Exponentiation.html#8808" class="Bound">b₁≡c₁</a> <a id="8814" href="CantorNormalForm.Exponentiation.html#8814" class="Bound">y&lt;z</a><a id="8817" class="Symbol">)</a> <a id="8819" class="Symbol">=</a> <a id="8821" href="CantorNormalForm.Exponentiation.html#9024" class="Function">goal</a>
 <a id="8827" class="Keyword">where</a>
  <a id="8835" href="CantorNormalForm.Exponentiation.html#8835" class="Function">a^y&lt;a^z</a> <a id="8843" class="Symbol">:</a> <a id="8845" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="8847" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8849" href="CantorNormalForm.Exponentiation.html#8714" class="Bound">y</a> <a id="8851" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8853" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="8855" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8857" href="CantorNormalForm.Exponentiation.html#8768" class="Bound">z</a>
  <a id="8861" href="CantorNormalForm.Exponentiation.html#8835" class="Function">a^y&lt;a^z</a> <a id="8869" class="Symbol">=</a> <a id="8871" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="8888" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="8890" href="CantorNormalForm.Exponentiation.html#8714" class="Bound">y</a> <a id="8892" href="CantorNormalForm.Exponentiation.html#8768" class="Bound">z</a> <a id="8894" class="Symbol">(</a><a id="8895" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8898" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8903" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="8905" class="Symbol">)</a> <a id="8907" href="CantorNormalForm.Exponentiation.html#8814" class="Bound">y&lt;z</a>
  <a id="8913" href="CantorNormalForm.Exponentiation.html#8913" class="Function">claim</a> <a id="8919" class="Symbol">:</a> <a id="8921" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8925" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8929" href="CantorNormalForm.Exponentiation.html#8692" class="Bound">b₁</a> <a id="8932" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8934" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8936" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8938" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8940" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8942" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="8944" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8946" href="CantorNormalForm.Exponentiation.html#8714" class="Bound">y</a> <a id="8948" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8950" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8954" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8958" href="CantorNormalForm.Exponentiation.html#8692" class="Bound">b₁</a> <a id="8961" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="8963" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="8965" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8967" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8969" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8971" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="8973" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="8975" href="CantorNormalForm.Exponentiation.html#8768" class="Bound">z</a>
  <a id="8979" href="CantorNormalForm.Exponentiation.html#8913" class="Function">claim</a> <a id="8985" class="Symbol">=</a> <a id="8987" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="9005" class="Symbol">_</a> <a id="9007" class="Symbol">_</a> <a id="9009" class="Symbol">_</a> <a id="9011" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="9014" href="CantorNormalForm.Exponentiation.html#8835" class="Function">a^y&lt;a^z</a>
  <a id="9024" href="CantorNormalForm.Exponentiation.html#9024" class="Function">goal</a> <a id="9029" class="Symbol">:</a> <a id="9031" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9035" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9039" href="CantorNormalForm.Exponentiation.html#8692" class="Bound">b₁</a> <a id="9042" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="9044" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9046" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9048" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9050" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9052" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="9054" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9056" href="CantorNormalForm.Exponentiation.html#8714" class="Bound">y</a> <a id="9058" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9060" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9064" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9068" href="CantorNormalForm.Exponentiation.html#8746" class="Bound">c₁</a> <a id="9071" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="9073" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9075" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9077" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9079" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9081" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="9083" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9085" href="CantorNormalForm.Exponentiation.html#8768" class="Bound">z</a>
  <a id="9089" href="CantorNormalForm.Exponentiation.html#9024" class="Function">goal</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9102" class="Symbol">(λ</a> <a id="9105" href="CantorNormalForm.Exponentiation.html#9105" class="Bound">x</a> <a id="9107" class="Symbol">→</a> <a id="9109" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9113" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9117" href="CantorNormalForm.Exponentiation.html#8692" class="Bound">b₁</a> <a id="9120" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="9122" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9124" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9126" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9128" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9130" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="9132" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9134" href="CantorNormalForm.Exponentiation.html#8714" class="Bound">y</a> <a id="9136" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9138" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9142" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9146" href="CantorNormalForm.Exponentiation.html#9105" class="Bound">x</a> <a id="9148" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="9150" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9152" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9154" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9156" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9158" href="CantorNormalForm.Exponentiation.html#8635" class="Bound">a</a> <a id="9160" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9162" href="CantorNormalForm.Exponentiation.html#8768" class="Bound">z</a><a id="9163" class="Symbol">)</a> <a id="9165" href="CantorNormalForm.Exponentiation.html#8808" class="Bound">b₁≡c₁</a> <a id="9171" href="CantorNormalForm.Exponentiation.html#8913" class="Function">claim</a>
<a id="9177" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="9194" href="CantorNormalForm.Exponentiation.html#9194" class="Bound">a</a><a id="9195" class="Symbol">@(</a><a id="9197" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9200" href="CantorNormalForm.Exponentiation.html#9200" class="Bound">a₁</a><a id="9202" class="Symbol">@(</a><a id="9204" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9207" class="Symbol">_</a> <a id="9209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9211" class="Symbol">_</a> <a id="9213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9215" class="Symbol">_</a> <a id="9217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9218" class="Symbol">)</a> <a id="9220" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9222" href="CantorNormalForm.Exponentiation.html#9222" class="Bound">x</a> <a id="9224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9226" class="Symbol">_</a> <a id="9228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9229" class="Symbol">)</a>
                 <a id="9248" href="CantorNormalForm.Exponentiation.html#9248" class="Bound">b</a><a id="9249" class="Symbol">@</a><a id="9250" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
                 <a id="9269" href="CantorNormalForm.Exponentiation.html#9269" class="Bound">c</a><a id="9270" class="Symbol">@(</a><a id="9272" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9275" class="Symbol">_</a> <a id="9277" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9279" class="Symbol">_</a> <a id="9281" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9283" class="Symbol">_</a> <a id="9285" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9286" class="Symbol">)</a>
                 <a id="9305" href="CantorNormalForm.Exponentiation.html#9305" class="Bound">a&lt;𝟏</a> <a id="9309" href="CantorNormalForm.Exponentiation.html#9309" class="Bound">b&lt;c</a> <a id="9313" class="Symbol">=</a> <a id="9315" href="CantorNormalForm.Exponentiation.html#9329" class="Function">goal</a>
 <a id="9321" class="Keyword">where</a>
  <a id="9329" href="CantorNormalForm.Exponentiation.html#9329" class="Function">goal</a> <a id="9334" class="Symbol">:</a> <a id="9336" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9338" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9340" href="CantorNormalForm.Exponentiation.html#9194" class="Bound">a</a> <a id="9342" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9344" href="CantorNormalForm.Exponentiation.html#9269" class="Bound">c</a>
  <a id="9348" href="CantorNormalForm.Exponentiation.html#9329" class="Function">goal</a> <a id="9353" class="Symbol">=</a> <a id="9355" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="9364" href="CantorNormalForm.Exponentiation.html#9305" class="Bound">a&lt;𝟏</a> <a id="9368" class="Symbol">(</a><a id="9369" href="CantorNormalForm.Exponentiation.html#5525" class="Function">≤^r</a> <a id="9373" href="CantorNormalForm.Exponentiation.html#9194" class="Bound">a</a> <a id="9375" href="CantorNormalForm.Exponentiation.html#9269" class="Bound">c</a> <a id="9377" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="9379" class="Symbol">)</a>
<a id="9381" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="9398" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a><a id="9399" class="Symbol">@(</a><a id="9401" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9404" href="CantorNormalForm.Exponentiation.html#9404" class="Bound">a₁</a><a id="9406" class="Symbol">@(</a><a id="9408" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9411" class="Symbol">_</a> <a id="9413" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9415" class="Symbol">_</a> <a id="9417" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9419" class="Symbol">_</a> <a id="9421" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9422" class="Symbol">)</a> <a id="9424" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9426" href="CantorNormalForm.Exponentiation.html#9426" class="Bound">x</a> <a id="9428" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9430" class="Symbol">_</a> <a id="9432" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9433" class="Symbol">)</a>
                 <a id="9452" href="CantorNormalForm.Exponentiation.html#9452" class="Bound">b</a><a id="9453" class="Symbol">@(</a><a id="9455" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9458" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9460" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9462" href="CantorNormalForm.Exponentiation.html#9462" class="Bound">y</a> <a id="9464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9466" class="Symbol">_</a> <a id="9468" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9469" class="Symbol">)</a>
                 <a id="9488" href="CantorNormalForm.Exponentiation.html#9488" class="Bound">c</a><a id="9489" class="Symbol">@(</a><a id="9491" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9494" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9498" href="CantorNormalForm.Exponentiation.html#9498" class="Bound">z</a> <a id="9500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9502" class="Symbol">_</a> <a id="9504" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9505" class="Symbol">)</a>
                 <a id="9524" href="CantorNormalForm.Exponentiation.html#9524" class="Bound">a&lt;𝟏</a> <a id="9528" class="Symbol">(</a><a id="9529" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="9532" class="Symbol">_</a> <a id="9534" href="CantorNormalForm.Exponentiation.html#9534" class="Bound">y&lt;z</a><a id="9537" class="Symbol">)</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="CantorNormalForm.Exponentiation.html#9624" class="Function">goal</a>
 <a id="9547" class="Keyword">where</a>
  <a id="9555" href="CantorNormalForm.Exponentiation.html#9555" class="Function">a^y&lt;a^z</a> <a id="9563" class="Symbol">:</a> <a id="9565" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9567" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9569" href="CantorNormalForm.Exponentiation.html#9462" class="Bound">y</a> <a id="9571" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9573" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9575" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9577" href="CantorNormalForm.Exponentiation.html#9498" class="Bound">z</a>
  <a id="9581" href="CantorNormalForm.Exponentiation.html#9555" class="Function">a^y&lt;a^z</a> <a id="9589" class="Symbol">=</a> <a id="9591" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="9608" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9610" href="CantorNormalForm.Exponentiation.html#9462" class="Bound">y</a> <a id="9612" href="CantorNormalForm.Exponentiation.html#9498" class="Bound">z</a> <a id="9614" href="CantorNormalForm.Exponentiation.html#9524" class="Bound">a&lt;𝟏</a> <a id="9618" href="CantorNormalForm.Exponentiation.html#9534" class="Bound">y&lt;z</a>
  <a id="9624" href="CantorNormalForm.Exponentiation.html#9624" class="Function">goal</a> <a id="9629" class="Symbol">:</a> <a id="9631" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9633" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9635" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9637" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9639" href="CantorNormalForm.Exponentiation.html#9462" class="Bound">y</a> <a id="9641" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9643" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9645" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9647" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9649" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9651" href="CantorNormalForm.Exponentiation.html#9498" class="Bound">z</a>
  <a id="9655" href="CantorNormalForm.Exponentiation.html#9624" class="Function">goal</a> <a id="9660" class="Symbol">=</a> <a id="9662" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="9680" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9682" class="Symbol">(</a><a id="9683" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9685" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9687" href="CantorNormalForm.Exponentiation.html#9462" class="Bound">y</a><a id="9688" class="Symbol">)</a> <a id="9690" class="Symbol">(</a><a id="9691" href="CantorNormalForm.Exponentiation.html#9398" class="Bound">a</a> <a id="9693" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="9695" href="CantorNormalForm.Exponentiation.html#9498" class="Bound">z</a><a id="9696" class="Symbol">)</a> <a id="9698" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="9701" href="CantorNormalForm.Exponentiation.html#9555" class="Function">a^y&lt;a^z</a>
<a id="9709" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="9726" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a><a id="9727" class="Symbol">@(</a><a id="9729" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9732" href="CantorNormalForm.Exponentiation.html#9732" class="Bound">a₁</a><a id="9734" class="Symbol">@(</a><a id="9736" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9739" class="Symbol">_</a> <a id="9741" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9743" class="Symbol">_</a> <a id="9745" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9747" class="Symbol">_</a> <a id="9749" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9750" class="Symbol">)</a> <a id="9752" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9754" href="CantorNormalForm.Exponentiation.html#9754" class="Bound">x</a> <a id="9756" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9758" class="Symbol">_</a> <a id="9760" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9761" class="Symbol">)</a>
                 <a id="9780" href="CantorNormalForm.Exponentiation.html#9780" class="Bound">b</a><a id="9781" class="Symbol">@(</a><a id="9783" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9786" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9788" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9790" href="CantorNormalForm.Exponentiation.html#9790" class="Bound">y</a> <a id="9792" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9794" href="CantorNormalForm.Exponentiation.html#9794" class="Bound">s</a> <a id="9796" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9797" class="Symbol">)</a>
                 <a id="9816" href="CantorNormalForm.Exponentiation.html#9816" class="Bound">c</a><a id="9817" class="Symbol">@(</a><a id="9819" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9822" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a><a id="9824" class="Symbol">@(</a><a id="9826" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9829" class="Symbol">_</a> <a id="9831" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9833" class="Symbol">_</a> <a id="9835" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9837" class="Symbol">_</a> <a id="9839" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9840" class="Symbol">)</a> <a id="9842" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9844" href="CantorNormalForm.Exponentiation.html#9844" class="Bound">z</a> <a id="9846" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9848" href="CantorNormalForm.Exponentiation.html#9848" class="Bound">t</a> <a id="9850" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9851" class="Symbol">)</a>
                 <a id="9870" href="CantorNormalForm.Exponentiation.html#9870" class="Bound">a&lt;𝟏</a> <a id="9874" href="CantorNormalForm.Exponentiation.html#9874" class="Bound">b&lt;c</a> <a id="9878" class="Symbol">=</a> <a id="9880" href="CantorNormalForm.Exponentiation.html#10225" class="Function">goal</a>
 <a id="9886" class="Keyword">where</a>
  <a id="9894" href="CantorNormalForm.Exponentiation.html#9894" class="Function">claim₀</a> <a id="9901" class="Symbol">:</a> <a id="9903" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="9905" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9907" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9911" href="CantorNormalForm.Exponentiation.html#9732" class="Bound">a₁</a> <a id="9914" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9916" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9920" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a> <a id="9923" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="9925" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="9929" href="CantorNormalForm.Exponentiation.html#9894" class="Function">claim₀</a> <a id="9936" class="Symbol">=</a> <a id="9938" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9941" class="Symbol">(</a><a id="9942" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9945" class="Symbol">(</a><a id="9946" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="9950" class="Symbol">_</a> <a id="9952" class="Symbol">_</a> <a id="9954" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="9956" class="Symbol">))</a>
  <a id="9961" href="CantorNormalForm.Exponentiation.html#9961" class="Function">y&lt;ω^c₁</a> <a id="9968" class="Symbol">:</a> <a id="9970" href="CantorNormalForm.Exponentiation.html#9790" class="Bound">y</a> <a id="9972" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="9974" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9978" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a> <a id="9981" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="9985" href="CantorNormalForm.Exponentiation.html#9961" class="Function">y&lt;ω^c₁</a> <a id="9992" class="Symbol">=</a> <a id="9994" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="9998" class="Symbol">(</a><a id="9999" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="10008" href="CantorNormalForm.Exponentiation.html#9794" class="Bound">s</a> <a id="10010" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="10012" class="Symbol">)</a>
  <a id="10016" href="CantorNormalForm.Exponentiation.html#10016" class="Function">claim₁</a> <a id="10023" class="Symbol">:</a> <a id="10025" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10027" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="10029" href="CantorNormalForm.Exponentiation.html#9790" class="Bound">y</a> <a id="10031" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10033" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10037" href="CantorNormalForm.Exponentiation.html#9732" class="Bound">a₁</a> <a id="10040" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10042" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10046" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a> <a id="10049" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10051" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="10055" href="CantorNormalForm.Exponentiation.html#10016" class="Function">claim₁</a> <a id="10062" class="Symbol">=</a> <a id="10064" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="10081" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10083" href="CantorNormalForm.Exponentiation.html#9790" class="Bound">y</a> <a id="10085" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10089" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a> <a id="10092" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10094" href="CantorNormalForm.Exponentiation.html#9870" class="Bound">a&lt;𝟏</a> <a id="10098" href="CantorNormalForm.Exponentiation.html#9961" class="Function">y&lt;ω^c₁</a>
  <a id="10107" href="CantorNormalForm.Exponentiation.html#10107" class="Function">claim</a> <a id="10113" class="Symbol">:</a> <a id="10115" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10117" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10119" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10121" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="10123" href="CantorNormalForm.Exponentiation.html#9790" class="Bound">y</a> <a id="10125" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10127" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10131" href="CantorNormalForm.Exponentiation.html#9732" class="Bound">a₁</a> <a id="10134" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10136" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10140" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a> <a id="10143" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10145" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="10149" href="CantorNormalForm.Exponentiation.html#10107" class="Function">claim</a> <a id="10155" class="Symbol">=</a> <a id="10157" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="10187" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10189" class="Symbol">(</a><a id="10190" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10192" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="10194" href="CantorNormalForm.Exponentiation.html#9790" class="Bound">y</a><a id="10195" class="Symbol">)</a> <a id="10197" href="CantorNormalForm.Exponentiation.html#9732" class="Bound">a₁</a> <a id="10200" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a> <a id="10203" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="10206" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="10209" href="CantorNormalForm.Exponentiation.html#9894" class="Function">claim₀</a> <a id="10216" href="CantorNormalForm.Exponentiation.html#10016" class="Function">claim₁</a>
  <a id="10225" href="CantorNormalForm.Exponentiation.html#10225" class="Function">goal</a> <a id="10230" class="Symbol">:</a> <a id="10232" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10234" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10236" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10238" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="10240" href="CantorNormalForm.Exponentiation.html#9790" class="Bound">y</a> <a id="10242" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10244" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10248" href="CantorNormalForm.Exponentiation.html#9732" class="Bound">a₁</a> <a id="10251" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10253" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10257" href="CantorNormalForm.Exponentiation.html#9822" class="Bound">c₁</a> <a id="10260" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10262" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10264" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10266" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10268" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="10270" href="CantorNormalForm.Exponentiation.html#9844" class="Bound">z</a>
  <a id="10274" href="CantorNormalForm.Exponentiation.html#10225" class="Function">goal</a> <a id="10279" class="Symbol">=</a> <a id="10281" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="10290" href="CantorNormalForm.Exponentiation.html#10107" class="Function">claim</a> <a id="10296" class="Symbol">(</a><a id="10297" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="10301" class="Symbol">_</a> <a id="10303" class="Symbol">(</a><a id="10304" href="CantorNormalForm.Exponentiation.html#9726" class="Bound">a</a> <a id="10306" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="10308" href="CantorNormalForm.Exponentiation.html#9844" class="Bound">z</a><a id="10309" class="Symbol">)</a> <a id="10311" class="Symbol">(</a><a id="10312" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="10318" href="CantorNormalForm.Exponentiation.html#9844" class="Bound">z</a> <a id="10320" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="10322" class="Symbol">))</a>
<a id="10325" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="10342" href="CantorNormalForm.Exponentiation.html#10342" class="Bound">a</a><a id="10343" class="Symbol">@(</a><a id="10345" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10348" href="CantorNormalForm.Exponentiation.html#10348" class="Bound">a₁</a><a id="10350" class="Symbol">@(</a><a id="10352" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10355" class="Symbol">_</a> <a id="10357" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10359" class="Symbol">_</a> <a id="10361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10363" class="Symbol">_</a> <a id="10365" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10366" class="Symbol">)</a> <a id="10368" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10370" href="CantorNormalForm.Exponentiation.html#10370" class="Bound">x</a> <a id="10372" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10374" class="Symbol">_</a> <a id="10376" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10377" class="Symbol">)</a>
                 <a id="10396" href="CantorNormalForm.Exponentiation.html#10396" class="Bound">b</a><a id="10397" class="Symbol">@(</a><a id="10399" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10402" href="CantorNormalForm.Exponentiation.html#10402" class="Bound">b₁</a><a id="10404" class="Symbol">@(</a><a id="10406" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10409" class="Symbol">_</a> <a id="10411" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10413" class="Symbol">_</a> <a id="10415" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10417" class="Symbol">_</a> <a id="10419" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10420" class="Symbol">)</a> <a id="10422" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10424" href="CantorNormalForm.Exponentiation.html#10424" class="Bound">y</a> <a id="10426" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10428" class="Symbol">_</a> <a id="10430" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10431" class="Symbol">)</a>
                 <a id="10450" href="CantorNormalForm.Exponentiation.html#10450" class="Bound">c</a><a id="10451" class="Symbol">@(</a><a id="10453" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10456" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10458" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10460" href="CantorNormalForm.Exponentiation.html#10460" class="Bound">z</a> <a id="10462" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10464" class="Symbol">_</a> <a id="10466" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10467" class="Symbol">)</a>
                 <a id="10486" href="CantorNormalForm.Exponentiation.html#10486" class="Bound">a&lt;𝟏</a> <a id="10490" href="CantorNormalForm.Exponentiation.html#10490" class="Bound">b&lt;c</a> <a id="10494" class="Symbol">=</a> <a id="10496" href="CantorNormalForm.Exponentiation.html#540" class="Function">⊥-rec</a> <a id="10502" class="Symbol">(</a><a id="10503" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="10507" href="CantorNormalForm.Exponentiation.html#10490" class="Bound">b&lt;c</a> <a id="10511" class="Symbol">(</a><a id="10512" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10515" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="10517" class="Symbol">))</a>
<a id="10520" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="10537" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a><a id="10538" class="Symbol">@(</a><a id="10540" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10543" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a><a id="10545" class="Symbol">@(</a><a id="10547" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10550" href="CantorNormalForm.Exponentiation.html#10550" class="Bound">a₂</a> <a id="10553" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10555" class="Symbol">_</a> <a id="10557" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10559" class="Symbol">_</a> <a id="10561" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10562" class="Symbol">)</a> <a id="10564" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10566" href="CantorNormalForm.Exponentiation.html#10566" class="Bound">x</a> <a id="10568" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10570" class="Symbol">_</a> <a id="10572" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10573" class="Symbol">)</a>
                 <a id="10592" href="CantorNormalForm.Exponentiation.html#10592" class="Bound">b</a><a id="10593" class="Symbol">@(</a><a id="10595" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10598" href="CantorNormalForm.Exponentiation.html#10598" class="Bound">b₁</a><a id="10600" class="Symbol">@(</a><a id="10602" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10605" class="Symbol">_</a> <a id="10607" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10609" class="Symbol">_</a> <a id="10611" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10613" class="Symbol">_</a> <a id="10615" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10616" class="Symbol">)</a> <a id="10618" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10620" href="CantorNormalForm.Exponentiation.html#10620" class="Bound">y</a> <a id="10622" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10624" href="CantorNormalForm.Exponentiation.html#10624" class="Bound">s</a> <a id="10626" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10627" class="Symbol">)</a>
                 <a id="10646" href="CantorNormalForm.Exponentiation.html#10646" class="Bound">c</a><a id="10647" class="Symbol">@(</a><a id="10649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10652" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a><a id="10654" class="Symbol">@(</a><a id="10656" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10659" class="Symbol">_</a> <a id="10661" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10663" class="Symbol">_</a> <a id="10665" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10667" class="Symbol">_</a> <a id="10669" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10670" class="Symbol">)</a> <a id="10672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10674" href="CantorNormalForm.Exponentiation.html#10674" class="Bound">z</a> <a id="10676" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10678" href="CantorNormalForm.Exponentiation.html#10678" class="Bound">t</a> <a id="10680" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10681" class="Symbol">)</a>
                 <a id="10700" href="CantorNormalForm.Exponentiation.html#10700" class="Bound">a&lt;𝟏</a> <a id="10704" class="Symbol">(</a><a id="10705" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10708" href="CantorNormalForm.Exponentiation.html#10708" class="Bound">b₁&lt;c₁</a><a id="10713" class="Symbol">)</a> <a id="10715" class="Symbol">=</a> <a id="10717" href="CantorNormalForm.Exponentiation.html#11122" class="Function">goal</a>
 <a id="10723" class="Keyword">where</a>
  <a id="10731" href="CantorNormalForm.Exponentiation.html#10731" class="Function">claim₀</a> <a id="10738" class="Symbol">:</a> <a id="10740" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10744" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="10747" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10749" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10753" href="CantorNormalForm.Exponentiation.html#10598" class="Bound">b₁</a> <a id="10756" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10758" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10760" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10762" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10766" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="10769" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10771" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10775" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="10778" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10780" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="10784" href="CantorNormalForm.Exponentiation.html#10731" class="Function">claim₀</a> <a id="10791" class="Symbol">=</a> <a id="10793" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10796" class="Symbol">(</a><a id="10797" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10800" class="Symbol">(</a><a id="10801" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="10818" href="CantorNormalForm.Exponentiation.html#10550" class="Bound">a₂</a> <a id="10821" href="CantorNormalForm.Exponentiation.html#10598" class="Bound">b₁</a> <a id="10824" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="10827" href="CantorNormalForm.Exponentiation.html#10708" class="Bound">b₁&lt;c₁</a><a id="10832" class="Symbol">))</a>
  <a id="10837" href="CantorNormalForm.Exponentiation.html#10837" class="Function">y&lt;ω^c₁</a> <a id="10844" class="Symbol">:</a> <a id="10846" href="CantorNormalForm.Exponentiation.html#10620" class="Bound">y</a> <a id="10848" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10850" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10854" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="10857" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="10861" href="CantorNormalForm.Exponentiation.html#10837" class="Function">y&lt;ω^c₁</a> <a id="10868" class="Symbol">=</a> <a id="10870" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="10874" class="Symbol">(</a><a id="10875" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="10884" href="CantorNormalForm.Exponentiation.html#10624" class="Bound">s</a> <a id="10886" href="CantorNormalForm.Exponentiation.html#10708" class="Bound">b₁&lt;c₁</a><a id="10891" class="Symbol">)</a>
  <a id="10895" href="CantorNormalForm.Exponentiation.html#10895" class="Function">claim₁</a> <a id="10902" class="Symbol">:</a> <a id="10904" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a> <a id="10906" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="10908" href="CantorNormalForm.Exponentiation.html#10620" class="Bound">y</a> <a id="10910" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="10912" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10916" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="10919" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10921" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10925" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="10928" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10930" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="10934" href="CantorNormalForm.Exponentiation.html#10895" class="Function">claim₁</a> <a id="10941" class="Symbol">=</a> <a id="10943" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="10960" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a> <a id="10962" href="CantorNormalForm.Exponentiation.html#10620" class="Bound">y</a> <a id="10964" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10968" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="10971" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10973" href="CantorNormalForm.Exponentiation.html#10700" class="Bound">a&lt;𝟏</a> <a id="10977" href="CantorNormalForm.Exponentiation.html#10837" class="Function">y&lt;ω^c₁</a>
  <a id="10986" href="CantorNormalForm.Exponentiation.html#10986" class="Function">claim</a> <a id="10992" class="Symbol">:</a> <a id="10994" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10998" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="11001" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11003" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11007" href="CantorNormalForm.Exponentiation.html#10598" class="Bound">b₁</a> <a id="11010" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11012" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11014" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11016" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a> <a id="11018" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11020" href="CantorNormalForm.Exponentiation.html#10620" class="Bound">y</a> <a id="11022" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11024" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11028" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="11031" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11033" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11037" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="11040" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11042" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="11046" href="CantorNormalForm.Exponentiation.html#10986" class="Function">claim</a> <a id="11052" class="Symbol">=</a> <a id="11054" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="11084" class="Symbol">_</a> <a id="11086" class="Symbol">(</a><a id="11087" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a> <a id="11089" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11091" href="CantorNormalForm.Exponentiation.html#10620" class="Bound">y</a><a id="11092" class="Symbol">)</a> <a id="11094" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="11097" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="11100" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11103" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11106" href="CantorNormalForm.Exponentiation.html#10731" class="Function">claim₀</a> <a id="11113" href="CantorNormalForm.Exponentiation.html#10895" class="Function">claim₁</a>
  <a id="11122" href="CantorNormalForm.Exponentiation.html#11122" class="Function">goal</a> <a id="11127" class="Symbol">:</a> <a id="11129" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11133" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="11136" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11138" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11142" href="CantorNormalForm.Exponentiation.html#10598" class="Bound">b₁</a> <a id="11145" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11147" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11149" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11151" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a> <a id="11153" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11155" href="CantorNormalForm.Exponentiation.html#10620" class="Bound">y</a> <a id="11157" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11159" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11163" href="CantorNormalForm.Exponentiation.html#10543" class="Bound">a₁</a> <a id="11166" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11168" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11172" href="CantorNormalForm.Exponentiation.html#10652" class="Bound">c₁</a> <a id="11175" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11177" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11179" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11181" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a> <a id="11183" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11185" href="CantorNormalForm.Exponentiation.html#10674" class="Bound">z</a>
  <a id="11189" href="CantorNormalForm.Exponentiation.html#11122" class="Function">goal</a> <a id="11194" class="Symbol">=</a> <a id="11196" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="11205" href="CantorNormalForm.Exponentiation.html#10986" class="Function">claim</a> <a id="11211" class="Symbol">(</a><a id="11212" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="11216" class="Symbol">_</a> <a id="11218" class="Symbol">(</a><a id="11219" href="CantorNormalForm.Exponentiation.html#10537" class="Bound">a</a> <a id="11221" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11223" href="CantorNormalForm.Exponentiation.html#10674" class="Bound">z</a><a id="11224" class="Symbol">)</a> <a id="11226" class="Symbol">(</a><a id="11227" href="CantorNormalForm.Exponentiation.html#4375" class="Function">nz^&gt;𝟎</a> <a id="11233" href="CantorNormalForm.Exponentiation.html#10674" class="Bound">z</a> <a id="11235" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="11237" class="Symbol">))</a>
<a id="11240" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="11257" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a><a id="11258" class="Symbol">@(</a><a id="11260" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11263" href="CantorNormalForm.Exponentiation.html#11263" class="Bound">a₁</a><a id="11265" class="Symbol">@(</a><a id="11267" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11270" class="Symbol">_</a> <a id="11272" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11274" class="Symbol">_</a> <a id="11276" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11278" class="Symbol">_</a> <a id="11280" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11281" class="Symbol">)</a> <a id="11283" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11285" href="CantorNormalForm.Exponentiation.html#11285" class="Bound">x</a> <a id="11287" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11289" class="Symbol">_</a> <a id="11291" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11292" class="Symbol">)</a>
                 <a id="11311" href="CantorNormalForm.Exponentiation.html#11311" class="Bound">b</a><a id="11312" class="Symbol">@(</a><a id="11314" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11317" href="CantorNormalForm.Exponentiation.html#11317" class="Bound">b₁</a><a id="11319" class="Symbol">@(</a><a id="11321" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11324" class="Symbol">_</a> <a id="11326" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11328" class="Symbol">_</a> <a id="11330" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11332" class="Symbol">_</a> <a id="11334" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11335" class="Symbol">)</a> <a id="11337" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11339" href="CantorNormalForm.Exponentiation.html#11339" class="Bound">y</a> <a id="11341" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11343" href="CantorNormalForm.Exponentiation.html#11343" class="Bound">s</a> <a id="11345" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11346" class="Symbol">)</a>
                 <a id="11365" href="CantorNormalForm.Exponentiation.html#11365" class="Bound">c</a><a id="11366" class="Symbol">@(</a><a id="11368" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11371" href="CantorNormalForm.Exponentiation.html#11371" class="Bound">c₁</a><a id="11373" class="Symbol">@(</a><a id="11375" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11378" class="Symbol">_</a> <a id="11380" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11382" class="Symbol">_</a> <a id="11384" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11386" class="Symbol">_</a> <a id="11388" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11389" class="Symbol">)</a> <a id="11391" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11393" href="CantorNormalForm.Exponentiation.html#11393" class="Bound">z</a> <a id="11395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11397" href="CantorNormalForm.Exponentiation.html#11397" class="Bound">t</a> <a id="11399" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11400" class="Symbol">)</a>
                 <a id="11419" href="CantorNormalForm.Exponentiation.html#11419" class="Bound">a&lt;𝟏</a> <a id="11423" class="Symbol">(</a><a id="11424" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="11427" href="CantorNormalForm.Exponentiation.html#11427" class="Bound">b₁≡c₁</a> <a id="11433" href="CantorNormalForm.Exponentiation.html#11433" class="Bound">y&lt;z</a><a id="11436" class="Symbol">)</a> <a id="11438" class="Symbol">=</a> <a id="11440" href="CantorNormalForm.Exponentiation.html#11636" class="Function">goal</a>
 <a id="11446" class="Keyword">where</a>
  <a id="11454" href="CantorNormalForm.Exponentiation.html#11454" class="Function">a^y&lt;a^z</a> <a id="11462" class="Symbol">:</a> <a id="11464" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11466" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11468" href="CantorNormalForm.Exponentiation.html#11339" class="Bound">y</a> <a id="11470" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11472" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11474" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11476" href="CantorNormalForm.Exponentiation.html#11393" class="Bound">z</a>
  <a id="11480" href="CantorNormalForm.Exponentiation.html#11454" class="Function">a^y&lt;a^z</a> <a id="11488" class="Symbol">=</a> <a id="11490" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="11507" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11509" href="CantorNormalForm.Exponentiation.html#11339" class="Bound">y</a> <a id="11511" href="CantorNormalForm.Exponentiation.html#11393" class="Bound">z</a> <a id="11513" href="CantorNormalForm.Exponentiation.html#11419" class="Bound">a&lt;𝟏</a> <a id="11517" href="CantorNormalForm.Exponentiation.html#11433" class="Bound">y&lt;z</a>
  <a id="11523" href="CantorNormalForm.Exponentiation.html#11523" class="Function">claim</a> <a id="11529" class="Symbol">:</a> <a id="11531" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11535" href="CantorNormalForm.Exponentiation.html#11263" class="Bound">a₁</a> <a id="11538" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11540" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11544" href="CantorNormalForm.Exponentiation.html#11317" class="Bound">b₁</a> <a id="11547" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11549" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11551" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11553" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11555" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11557" href="CantorNormalForm.Exponentiation.html#11339" class="Bound">y</a> <a id="11559" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11561" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11565" href="CantorNormalForm.Exponentiation.html#11263" class="Bound">a₁</a> <a id="11568" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11570" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11574" href="CantorNormalForm.Exponentiation.html#11317" class="Bound">b₁</a> <a id="11577" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11579" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11581" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11583" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11585" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11587" href="CantorNormalForm.Exponentiation.html#11393" class="Bound">z</a>
  <a id="11591" href="CantorNormalForm.Exponentiation.html#11523" class="Function">claim</a> <a id="11597" class="Symbol">=</a> <a id="11599" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="11617" class="Symbol">_</a> <a id="11619" class="Symbol">_</a> <a id="11621" class="Symbol">_</a> <a id="11623" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11626" href="CantorNormalForm.Exponentiation.html#11454" class="Function">a^y&lt;a^z</a>
  <a id="11636" href="CantorNormalForm.Exponentiation.html#11636" class="Function">goal</a> <a id="11641" class="Symbol">:</a> <a id="11643" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11647" href="CantorNormalForm.Exponentiation.html#11263" class="Bound">a₁</a> <a id="11650" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11652" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11656" href="CantorNormalForm.Exponentiation.html#11317" class="Bound">b₁</a> <a id="11659" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11661" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11663" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11665" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11667" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11669" href="CantorNormalForm.Exponentiation.html#11339" class="Bound">y</a> <a id="11671" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11673" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11677" href="CantorNormalForm.Exponentiation.html#11263" class="Bound">a₁</a> <a id="11680" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11682" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11686" href="CantorNormalForm.Exponentiation.html#11371" class="Bound">c₁</a> <a id="11689" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11691" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11693" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11695" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11697" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11699" href="CantorNormalForm.Exponentiation.html#11393" class="Bound">z</a>
  <a id="11703" href="CantorNormalForm.Exponentiation.html#11636" class="Function">goal</a> <a id="11708" class="Symbol">=</a> <a id="11710" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11716" class="Symbol">(λ</a> <a id="11719" href="CantorNormalForm.Exponentiation.html#11719" class="Bound">x</a> <a id="11721" class="Symbol">→</a> <a id="11723" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11727" href="CantorNormalForm.Exponentiation.html#11263" class="Bound">a₁</a> <a id="11730" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11732" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11736" href="CantorNormalForm.Exponentiation.html#11317" class="Bound">b₁</a> <a id="11739" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11741" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11743" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11745" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11747" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11749" href="CantorNormalForm.Exponentiation.html#11339" class="Bound">y</a> <a id="11751" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11753" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11757" href="CantorNormalForm.Exponentiation.html#11263" class="Bound">a₁</a> <a id="11760" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11762" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11766" href="CantorNormalForm.Exponentiation.html#11719" class="Bound">x</a> <a id="11768" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11770" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11772" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11774" href="CantorNormalForm.Exponentiation.html#11257" class="Bound">a</a> <a id="11776" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11778" href="CantorNormalForm.Exponentiation.html#11393" class="Bound">z</a><a id="11779" class="Symbol">)</a> <a id="11781" href="CantorNormalForm.Exponentiation.html#11427" class="Bound">b₁≡c₁</a> <a id="11787" href="CantorNormalForm.Exponentiation.html#11523" class="Function">claim</a>


<a id="^r-is-≤-monotone"></a><a id="11795" href="CantorNormalForm.Exponentiation.html#11795" class="Function">^r-is-≤-monotone</a> <a id="11812" class="Symbol">:</a> <a id="11814" class="Symbol">∀</a> <a id="11816" href="CantorNormalForm.Exponentiation.html#11816" class="Bound">a</a> <a id="11818" href="CantorNormalForm.Exponentiation.html#11818" class="Bound">b</a> <a id="11820" href="CantorNormalForm.Exponentiation.html#11820" class="Bound">c</a> <a id="11822" class="Symbol">→</a> <a id="11824" href="CantorNormalForm.Exponentiation.html#11816" class="Bound">a</a> <a id="11826" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="11828" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11830" class="Symbol">→</a> <a id="11832" href="CantorNormalForm.Exponentiation.html#11818" class="Bound">b</a> <a id="11834" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11836" href="CantorNormalForm.Exponentiation.html#11820" class="Bound">c</a> <a id="11838" class="Symbol">→</a> <a id="11840" href="CantorNormalForm.Exponentiation.html#11816" class="Bound">a</a> <a id="11842" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11844" href="CantorNormalForm.Exponentiation.html#11818" class="Bound">b</a> <a id="11846" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="11848" href="CantorNormalForm.Exponentiation.html#11816" class="Bound">a</a> <a id="11850" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="11852" href="CantorNormalForm.Exponentiation.html#11820" class="Bound">c</a>
<a id="11854" href="CantorNormalForm.Exponentiation.html#11795" class="Function">^r-is-≤-monotone</a> <a id="11871" href="CantorNormalForm.Exponentiation.html#11871" class="Bound">a</a> <a id="11873" href="CantorNormalForm.Exponentiation.html#11873" class="Bound">b</a> <a id="11875" href="CantorNormalForm.Exponentiation.html#11875" class="Bound">c</a> <a id="11877" class="Symbol">_</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11884" href="CantorNormalForm.Exponentiation.html#11884" class="Bound">c≡b</a><a id="11887" class="Symbol">)</a> <a id="11889" class="Symbol">=</a>
    <a id="11895" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11899" class="Symbol">(</a><a id="11900" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11905" class="Symbol">(</a><a id="11906" href="CantorNormalForm.Exponentiation.html#11871" class="Bound">a</a> <a id="11908" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^_</a><a id="11910" class="Symbol">)</a> <a id="11912" href="CantorNormalForm.Exponentiation.html#11884" class="Bound">c≡b</a><a id="11915" class="Symbol">)</a>
<a id="11917" href="CantorNormalForm.Exponentiation.html#11795" class="Function">^r-is-≤-monotone</a> <a id="11934" href="CantorNormalForm.Exponentiation.html#11934" class="Bound">a</a><a id="11935" class="Symbol">@(</a><a id="11937" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11940" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11942" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11944" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11946" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11948" class="Symbol">_</a> <a id="11950" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11951" class="Symbol">)</a> <a id="11953" href="CantorNormalForm.Exponentiation.html#11953" class="Bound">b</a> <a id="11955" href="CantorNormalForm.Exponentiation.html#11955" class="Bound">c</a> <a id="11957" class="Symbol">_</a> <a id="11959" class="Symbol">(</a><a id="11960" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11964" href="CantorNormalForm.Exponentiation.html#11964" class="Bound">b&lt;c</a><a id="11967" class="Symbol">)</a> <a id="11969" class="Symbol">=</a>
    <a id="11975" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11979" class="Symbol">(</a><a id="11980" href="CantorNormalForm.Exponentiation.html#1624" class="Function">𝟏^-spec</a> <a id="11988" href="CantorNormalForm.Exponentiation.html#11955" class="Bound">c</a> <a id="11990" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11992" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11996" class="Symbol">(</a><a id="11997" href="CantorNormalForm.Exponentiation.html#1624" class="Function">𝟏^-spec</a> <a id="12005" href="CantorNormalForm.Exponentiation.html#11953" class="Bound">b</a><a id="12006" class="Symbol">))</a>
<a id="12009" href="CantorNormalForm.Exponentiation.html#11795" class="Function">^r-is-≤-monotone</a> <a id="12026" href="CantorNormalForm.Exponentiation.html#12026" class="Bound">a</a><a id="12027" class="Symbol">@(</a><a id="12029" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12032" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12034" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12036" class="Symbol">(</a><a id="12037" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12040" class="Symbol">_</a> <a id="12042" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12044" class="Symbol">_</a> <a id="12046" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12048" class="Symbol">_</a> <a id="12050" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12051" class="Symbol">)</a> <a id="12053" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12055" class="Symbol">_</a> <a id="12057" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12058" class="Symbol">)</a> <a id="12060" href="CantorNormalForm.Exponentiation.html#12060" class="Bound">b</a> <a id="12062" href="CantorNormalForm.Exponentiation.html#12062" class="Bound">c</a> <a id="12064" class="Symbol">_</a> <a id="12066" class="Symbol">(</a><a id="12067" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12071" href="CantorNormalForm.Exponentiation.html#12071" class="Bound">b&lt;c</a><a id="12074" class="Symbol">)</a> <a id="12076" class="Symbol">=</a>
    <a id="12082" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12086" class="Symbol">(</a><a id="12087" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="12104" href="CantorNormalForm.Exponentiation.html#12026" class="Bound">a</a> <a id="12106" href="CantorNormalForm.Exponentiation.html#12060" class="Bound">b</a> <a id="12108" href="CantorNormalForm.Exponentiation.html#12062" class="Bound">c</a> <a id="12110" class="Symbol">(</a><a id="12111" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="12114" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12119" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="12121" class="Symbol">)</a> <a id="12123" href="CantorNormalForm.Exponentiation.html#12071" class="Bound">b&lt;c</a><a id="12126" class="Symbol">)</a>
<a id="12128" href="CantorNormalForm.Exponentiation.html#11795" class="Function">^r-is-≤-monotone</a> <a id="12145" href="CantorNormalForm.Exponentiation.html#12145" class="Bound">a</a><a id="12146" class="Symbol">@(</a><a id="12148" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12151" class="Symbol">(</a><a id="12152" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12155" class="Symbol">_</a> <a id="12157" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12159" class="Symbol">_</a> <a id="12161" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12163" class="Symbol">_</a> <a id="12165" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12166" class="Symbol">)</a> <a id="12168" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12170" class="Symbol">_</a> <a id="12172" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12174" class="Symbol">_</a> <a id="12176" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12177" class="Symbol">)</a> <a id="12179" href="CantorNormalForm.Exponentiation.html#12179" class="Bound">b</a> <a id="12181" href="CantorNormalForm.Exponentiation.html#12181" class="Bound">c</a> <a id="12183" class="Symbol">_</a> <a id="12185" class="Symbol">(</a><a id="12186" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12190" href="CantorNormalForm.Exponentiation.html#12190" class="Bound">b&lt;c</a><a id="12193" class="Symbol">)</a> <a id="12195" class="Symbol">=</a>
    <a id="12201" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12205" class="Symbol">(</a><a id="12206" href="CantorNormalForm.Exponentiation.html#6565" class="Function">^r-is-&lt;-monotone</a> <a id="12223" href="CantorNormalForm.Exponentiation.html#12145" class="Bound">a</a> <a id="12225" href="CantorNormalForm.Exponentiation.html#12179" class="Bound">b</a> <a id="12227" href="CantorNormalForm.Exponentiation.html#12181" class="Bound">c</a> <a id="12229" class="Symbol">(</a><a id="12230" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="12233" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="12235" class="Symbol">)</a> <a id="12237" href="CantorNormalForm.Exponentiation.html#12190" class="Bound">b&lt;c</a><a id="12240" class="Symbol">)</a>


<a id="exponent-sum"></a><a id="12244" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12257" class="Symbol">:</a> <a id="12259" class="Symbol">∀</a> <a id="12261" href="CantorNormalForm.Exponentiation.html#12261" class="Bound">a</a> <a id="12263" href="CantorNormalForm.Exponentiation.html#12263" class="Bound">b</a> <a id="12265" href="CantorNormalForm.Exponentiation.html#12265" class="Bound">c</a> <a id="12267" class="Symbol">→</a> <a id="12269" href="CantorNormalForm.Exponentiation.html#12261" class="Bound">a</a> <a id="12271" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12273" class="Symbol">(</a><a id="12274" href="CantorNormalForm.Exponentiation.html#12263" class="Bound">b</a> <a id="12276" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12278" href="CantorNormalForm.Exponentiation.html#12265" class="Bound">c</a><a id="12279" class="Symbol">)</a> <a id="12281" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12283" href="CantorNormalForm.Exponentiation.html#12261" class="Bound">a</a> <a id="12285" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12287" href="CantorNormalForm.Exponentiation.html#12263" class="Bound">b</a> <a id="12289" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12291" href="CantorNormalForm.Exponentiation.html#12261" class="Bound">a</a> <a id="12293" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12295" href="CantorNormalForm.Exponentiation.html#12265" class="Bound">c</a>
<a id="12297" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12310" href="CantorNormalForm.Exponentiation.html#12310" class="Bound">a</a> <a id="12312" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12314" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12316" class="Symbol">=</a> <a id="12318" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="12324" class="Comment">-- : 𝟎 ≡ 𝟎</a>
<a id="12335" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12348" href="CantorNormalForm.Exponentiation.html#12348" class="Bound">a</a> <a id="12350" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12352" href="CantorNormalForm.Exponentiation.html#12352" class="Bound">c</a><a id="12353" class="Symbol">@(</a><a id="12355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12358" class="Symbol">_</a> <a id="12360" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12362" class="Symbol">_</a> <a id="12364" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12366" class="Symbol">_</a> <a id="12368" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12369" class="Symbol">)</a> <a id="12371" class="Symbol">=</a>
   <a id="12376" href="CantorNormalForm.Exponentiation.html#12348" class="Bound">a</a> <a id="12378" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12380" href="CantorNormalForm.Exponentiation.html#12352" class="Bound">c</a>
  <a id="12384" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12387" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12391" class="Symbol">(</a><a id="12392" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="12407" class="Symbol">(</a><a id="12408" href="CantorNormalForm.Exponentiation.html#12348" class="Bound">a</a> <a id="12410" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12412" href="CantorNormalForm.Exponentiation.html#12352" class="Bound">c</a><a id="12413" class="Symbol">))</a> <a id="12416" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="12421" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="12423" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12425" href="CantorNormalForm.Exponentiation.html#12348" class="Bound">a</a> <a id="12427" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12429" href="CantorNormalForm.Exponentiation.html#12352" class="Bound">c</a> <a id="12431" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="12433" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12446" href="CantorNormalForm.Exponentiation.html#12446" class="Bound">a</a> <a id="12448" href="CantorNormalForm.Exponentiation.html#12448" class="Bound">b</a><a id="12449" class="Symbol">@(</a><a id="12451" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12454" class="Symbol">_</a> <a id="12456" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12458" class="Symbol">_</a> <a id="12460" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12462" class="Symbol">_</a> <a id="12464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12465" class="Symbol">)</a> <a id="12467" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12469" class="Symbol">=</a>
   <a id="12474" href="CantorNormalForm.Exponentiation.html#12446" class="Bound">a</a> <a id="12476" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12478" href="CantorNormalForm.Exponentiation.html#12448" class="Bound">b</a>
  <a id="12482" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12485" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12489" class="Symbol">(</a><a id="12490" href="CantorNormalForm.Multiplication.html#1731" class="Function">·𝟏-is-identity</a> <a id="12505" class="Symbol">(</a><a id="12506" href="CantorNormalForm.Exponentiation.html#12446" class="Bound">a</a> <a id="12508" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12510" href="CantorNormalForm.Exponentiation.html#12448" class="Bound">b</a><a id="12511" class="Symbol">))</a> <a id="12514" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="12519" href="CantorNormalForm.Exponentiation.html#12446" class="Bound">a</a> <a id="12521" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12523" href="CantorNormalForm.Exponentiation.html#12448" class="Bound">b</a> <a id="12525" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12527" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="12529" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="12531" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12544" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12546" href="CantorNormalForm.Exponentiation.html#12546" class="Bound">b</a><a id="12547" class="Symbol">@(</a><a id="12549" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12552" class="Symbol">_</a> <a id="12554" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12556" class="Symbol">_</a> <a id="12558" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12560" class="Symbol">_</a> <a id="12562" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12563" class="Symbol">)</a> <a id="12565" href="CantorNormalForm.Exponentiation.html#12565" class="Bound">c</a><a id="12566" class="Symbol">@(</a><a id="12568" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12571" class="Symbol">_</a> <a id="12573" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12575" class="Symbol">_</a> <a id="12577" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12579" class="Symbol">_</a> <a id="12581" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12582" class="Symbol">)</a> <a id="12584" class="Symbol">=</a>
   <a id="12589" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12591" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12593" class="Symbol">(</a><a id="12594" href="CantorNormalForm.Exponentiation.html#12546" class="Bound">b</a> <a id="12596" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12598" href="CantorNormalForm.Exponentiation.html#12565" class="Bound">c</a><a id="12599" class="Symbol">)</a>
  <a id="12603" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12606" href="CantorNormalForm.Exponentiation.html#1569" class="Function">𝟎^-spec</a> <a id="12614" class="Symbol">(</a><a id="12615" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="12624" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="12627" class="Symbol">(</a><a id="12628" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="12632" href="CantorNormalForm.Exponentiation.html#12546" class="Bound">b</a> <a id="12634" href="CantorNormalForm.Exponentiation.html#12565" class="Bound">c</a><a id="12635" class="Symbol">))</a> <a id="12638" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="12643" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12645" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="12647" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12660" href="CantorNormalForm.Exponentiation.html#12660" class="Bound">a</a><a id="12661" class="Symbol">@(</a><a id="12663" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12666" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12668" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12670" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12674" class="Symbol">_</a> <a id="12676" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12677" class="Symbol">)</a> <a id="12679" href="CantorNormalForm.Exponentiation.html#12679" class="Bound">b</a><a id="12680" class="Symbol">@(</a><a id="12682" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12685" class="Symbol">_</a> <a id="12687" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12689" class="Symbol">_</a> <a id="12691" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12693" class="Symbol">_</a> <a id="12695" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12696" class="Symbol">)</a> <a id="12698" href="CantorNormalForm.Exponentiation.html#12698" class="Bound">c</a><a id="12699" class="Symbol">@(</a><a id="12701" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12704" class="Symbol">_</a> <a id="12706" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12708" class="Symbol">_</a> <a id="12710" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12712" class="Symbol">_</a> <a id="12714" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12715" class="Symbol">)</a> <a id="12717" class="Symbol">=</a>
   <a id="12722" href="CantorNormalForm.Exponentiation.html#12660" class="Bound">a</a> <a id="12724" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12726" class="Symbol">(</a><a id="12727" href="CantorNormalForm.Exponentiation.html#12679" class="Bound">b</a> <a id="12729" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12731" href="CantorNormalForm.Exponentiation.html#12698" class="Bound">c</a><a id="12732" class="Symbol">)</a>
  <a id="12736" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12739" href="CantorNormalForm.Exponentiation.html#1624" class="Function">𝟏^-spec</a> <a id="12747" class="Symbol">(</a><a id="12748" href="CantorNormalForm.Exponentiation.html#12679" class="Bound">b</a> <a id="12750" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12752" href="CantorNormalForm.Exponentiation.html#12698" class="Bound">c</a><a id="12753" class="Symbol">)</a> <a id="12755" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="12760" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="12762" class="Comment">-- ≡ 𝟏 · 𝟏</a>
  <a id="12775" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12783" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="12788" href="CantorNormalForm.Exponentiation.html#12660" class="Bound">a</a> <a id="12790" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12792" href="CantorNormalForm.Exponentiation.html#12679" class="Bound">b</a> <a id="12794" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12796" href="CantorNormalForm.Exponentiation.html#12660" class="Bound">a</a> <a id="12798" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12800" href="CantorNormalForm.Exponentiation.html#12698" class="Bound">c</a> <a id="12802" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="12804" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12817" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a><a id="12818" class="Symbol">@(</a><a id="12820" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12823" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12825" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12827" class="Symbol">(</a><a id="12828" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12831" class="Symbol">_</a> <a id="12833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12835" class="Symbol">_</a> <a id="12837" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12839" class="Symbol">_</a> <a id="12841" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12842" class="Symbol">)</a> <a id="12844" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12846" class="Symbol">_</a> <a id="12848" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12849" class="Symbol">)</a>
             <a id="12864" href="CantorNormalForm.Exponentiation.html#12864" class="Bound">b</a><a id="12865" class="Symbol">@(</a><a id="12867" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12870" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12872" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12874" href="CantorNormalForm.Exponentiation.html#12874" class="Bound">y</a> <a id="12876" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12878" class="Symbol">_</a> <a id="12880" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12881" class="Symbol">)</a>
             <a id="12896" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a><a id="12897" class="Symbol">@(</a><a id="12899" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12902" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12906" href="CantorNormalForm.Exponentiation.html#12906" class="Bound">z</a> <a id="12908" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12910" class="Symbol">_</a> <a id="12912" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12913" class="Symbol">)</a> <a id="12915" class="Symbol">=</a>
   <a id="12920" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="12922" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12924" class="Symbol">(</a><a id="12925" href="CantorNormalForm.Exponentiation.html#12864" class="Bound">b</a> <a id="12927" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12929" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a><a id="12930" class="Symbol">)</a>
  <a id="12934" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12937" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12942" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="12947" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="12949" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12951" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="12953" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="12955" class="Symbol">(</a><a id="12956" href="CantorNormalForm.Exponentiation.html#12874" class="Bound">y</a> <a id="12958" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12960" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a><a id="12961" class="Symbol">)</a>
  <a id="12965" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12968" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12973" class="Symbol">(</a><a id="12974" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="12976" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="12978" class="Symbol">)</a> <a id="12980" class="Symbol">(</a><a id="12981" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="12994" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="12996" href="CantorNormalForm.Exponentiation.html#12874" class="Bound">y</a> <a id="12998" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a><a id="12999" class="Symbol">)</a> <a id="13001" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13006" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13008" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13010" class="Symbol">(</a><a id="13011" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13013" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13015" href="CantorNormalForm.Exponentiation.html#12874" class="Bound">y</a> <a id="13017" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13019" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13021" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13023" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a><a id="13024" class="Symbol">)</a>
  <a id="13028" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13031" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13042" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13044" class="Symbol">(</a><a id="13045" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13047" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13049" href="CantorNormalForm.Exponentiation.html#12874" class="Bound">y</a><a id="13050" class="Symbol">)</a> <a id="13052" class="Symbol">(</a><a id="13053" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13055" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13057" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a><a id="13058" class="Symbol">)</a> <a id="13060" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13065" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13067" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13069" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13071" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13073" href="CantorNormalForm.Exponentiation.html#12874" class="Bound">y</a> <a id="13075" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13077" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13079" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13081" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a>
  <a id="13085" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13088" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13093" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13098" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13100" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13102" href="CantorNormalForm.Exponentiation.html#12864" class="Bound">b</a> <a id="13104" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13106" href="CantorNormalForm.Exponentiation.html#12817" class="Bound">a</a> <a id="13108" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13110" href="CantorNormalForm.Exponentiation.html#12896" class="Bound">c</a> <a id="13112" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="13114" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="13127" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a><a id="13128" class="Symbol">@(</a><a id="13130" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13133" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13135" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13137" class="Symbol">(</a><a id="13138" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13141" class="Symbol">_</a> <a id="13143" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13145" class="Symbol">_</a> <a id="13147" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13149" class="Symbol">_</a> <a id="13151" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13152" class="Symbol">)</a> <a id="13154" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13156" class="Symbol">_</a> <a id="13158" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13159" class="Symbol">)</a>
             <a id="13174" href="CantorNormalForm.Exponentiation.html#13174" class="Bound">b</a><a id="13175" class="Symbol">@(</a><a id="13177" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13180" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13182" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13184" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13186" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13188" href="CantorNormalForm.Exponentiation.html#13188" class="Bound">s</a> <a id="13190" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13191" class="Symbol">)</a>
             <a id="13206" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a><a id="13207" class="Symbol">@(</a><a id="13209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13212" href="CantorNormalForm.Exponentiation.html#13212" class="Bound">c₁</a><a id="13214" class="Symbol">@(</a><a id="13216" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13219" class="Symbol">_</a> <a id="13221" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13223" class="Symbol">_</a> <a id="13225" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13227" class="Symbol">_</a> <a id="13229" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13230" class="Symbol">)</a> <a id="13232" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13234" href="CantorNormalForm.Exponentiation.html#13234" class="Bound">z</a> <a id="13236" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13238" class="Symbol">_</a> <a id="13240" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13241" class="Symbol">)</a> <a id="13243" class="Symbol">=</a>
   <a id="13248" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13250" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13252" class="Symbol">(</a><a id="13253" href="CantorNormalForm.Exponentiation.html#13174" class="Bound">b</a> <a id="13255" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13257" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a><a id="13258" class="Symbol">)</a>
  <a id="13262" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13270" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13275" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13277" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13279" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a>
  <a id="13283" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13286" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13291" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13296" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13300" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13304" href="CantorNormalForm.Exponentiation.html#13212" class="Bound">c₁</a> <a id="13307" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="13309" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="13311" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="13313" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="13315" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13317" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13319" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13321" href="CantorNormalForm.Exponentiation.html#13234" class="Bound">z</a>
  <a id="13325" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13328" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13333" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>  <a id="13336" class="Comment">-- note: ω^⟨ ω^⟨ c₁ - 𝟏 ⟩ ⟩ ≡ a · ω^⟨ ω^⟨ c₁ - 𝟏 ⟩ ⟩</a>
   <a id="13392" class="Symbol">(</a><a id="13393" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13395" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13397" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13401" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13405" href="CantorNormalForm.Exponentiation.html#13212" class="Bound">c₁</a> <a id="13408" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="13410" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="13412" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="13414" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="13415" class="Symbol">)</a> <a id="13417" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13419" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13421" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13423" href="CantorNormalForm.Exponentiation.html#13234" class="Bound">z</a>
  <a id="13427" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13430" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13434" class="Symbol">(</a><a id="13435" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13446" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13448" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13452" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13456" href="CantorNormalForm.Exponentiation.html#13212" class="Bound">c₁</a> <a id="13459" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="13461" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="13463" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="13465" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="13467" class="Symbol">(</a><a id="13468" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13470" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13472" href="CantorNormalForm.Exponentiation.html#13234" class="Bound">z</a><a id="13473" class="Symbol">))</a> <a id="13476" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13481" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13483" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13485" class="Symbol">(</a><a id="13486" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13490" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="13494" href="CantorNormalForm.Exponentiation.html#13212" class="Bound">c₁</a> <a id="13497" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="13499" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="13501" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="13503" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="13505" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13507" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13509" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13511" href="CantorNormalForm.Exponentiation.html#13234" class="Bound">z</a><a id="13512" class="Symbol">)</a>
  <a id="13516" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13519" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13524" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13529" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13531" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13533" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13535" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13537" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a>
  <a id="13541" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13544" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13549" class="Symbol">(λ</a> <a id="13552" href="CantorNormalForm.Exponentiation.html#13552" class="Bound">x</a> <a id="13554" class="Symbol">→</a> <a id="13556" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13558" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13560" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13562" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13564" href="CantorNormalForm.Exponentiation.html#13552" class="Bound">x</a><a id="13565" class="Symbol">)</a> <a id="13567" href="CantorNormalForm.Exponentiation.html#13804" class="Function">c≡y+c</a> <a id="13573" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13578" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13580" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13582" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13584" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13586" class="Symbol">(</a><a id="13587" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13589" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13591" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a><a id="13592" class="Symbol">)</a>
  <a id="13596" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13599" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13604" class="Symbol">(</a><a id="13605" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13607" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="13609" class="Symbol">)</a> <a id="13611" class="Symbol">(</a><a id="13612" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="13625" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13627" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13629" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a><a id="13630" class="Symbol">)</a> <a id="13632" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13637" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13639" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13641" class="Symbol">(</a><a id="13642" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13644" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13646" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13648" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13650" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13652" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13654" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a><a id="13655" class="Symbol">)</a>
  <a id="13659" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13662" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13673" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13675" class="Symbol">(</a><a id="13676" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13678" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13680" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a><a id="13681" class="Symbol">)</a> <a id="13683" class="Symbol">(</a><a id="13684" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13686" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13688" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a><a id="13689" class="Symbol">)</a> <a id="13691" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13696" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13698" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13700" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13702" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13704" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13706" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13708" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13710" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13712" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a>
  <a id="13716" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13719" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13724" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13729" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13731" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13733" href="CantorNormalForm.Exponentiation.html#13174" class="Bound">b</a> <a id="13735" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13737" href="CantorNormalForm.Exponentiation.html#13127" class="Bound">a</a> <a id="13739" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="13741" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a> <a id="13743" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="13746" class="Keyword">where</a>
  <a id="13754" href="CantorNormalForm.Exponentiation.html#13754" class="Function">ly&lt;lc</a> <a id="13760" class="Symbol">:</a> <a id="13762" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="13767" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13769" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="13771" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="13776" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a>
  <a id="13780" href="CantorNormalForm.Exponentiation.html#13754" class="Function">ly&lt;lc</a> <a id="13786" class="Symbol">=</a> <a id="13788" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="13797" href="CantorNormalForm.Exponentiation.html#13188" class="Bound">s</a> <a id="13799" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="13804" href="CantorNormalForm.Exponentiation.html#13804" class="Function">c≡y+c</a> <a id="13810" class="Symbol">:</a> <a id="13812" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a> <a id="13814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13816" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13818" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13820" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a>
  <a id="13824" href="CantorNormalForm.Exponentiation.html#13804" class="Function">c≡y+c</a> <a id="13830" class="Symbol">=</a> <a id="13832" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13836" class="Symbol">(</a><a id="13837" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="13851" href="CantorNormalForm.Exponentiation.html#13184" class="Bound">y</a> <a id="13853" href="CantorNormalForm.Exponentiation.html#13206" class="Bound">c</a> <a id="13855" href="CantorNormalForm.Exponentiation.html#13754" class="Function">ly&lt;lc</a><a id="13860" class="Symbol">)</a>
<a id="13862" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="13875" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a><a id="13876" class="Symbol">@(</a><a id="13878" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13881" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13883" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13885" class="Symbol">(</a><a id="13886" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13889" class="Symbol">_</a> <a id="13891" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13893" class="Symbol">_</a> <a id="13895" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13897" class="Symbol">_</a> <a id="13899" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13900" class="Symbol">)</a> <a id="13902" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13904" class="Symbol">_</a> <a id="13906" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13907" class="Symbol">)</a>
             <a id="13922" href="CantorNormalForm.Exponentiation.html#13922" class="Bound">b</a><a id="13923" class="Symbol">@(</a><a id="13925" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13928" href="CantorNormalForm.Exponentiation.html#13928" class="Bound">b₁</a><a id="13930" class="Symbol">@(</a><a id="13932" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13935" class="Symbol">_</a> <a id="13937" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13939" class="Symbol">_</a> <a id="13941" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13943" class="Symbol">_</a> <a id="13945" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13946" class="Symbol">)</a> <a id="13948" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13950" href="CantorNormalForm.Exponentiation.html#13950" class="Bound">y</a> <a id="13952" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13954" class="Symbol">_</a> <a id="13956" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13957" class="Symbol">)</a>
             <a id="13972" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a><a id="13973" class="Symbol">@(</a><a id="13975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13978" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13980" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13982" href="CantorNormalForm.Exponentiation.html#13982" class="Bound">z</a> <a id="13984" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13986" class="Symbol">_</a> <a id="13988" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13989" class="Symbol">)</a> <a id="13991" class="Symbol">=</a>
   <a id="13996" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="13998" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14000" class="Symbol">(</a><a id="14001" href="CantorNormalForm.Exponentiation.html#13922" class="Bound">b</a> <a id="14003" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14005" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a><a id="14006" class="Symbol">)</a>
  <a id="14010" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14013" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14018" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14023" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14027" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14031" href="CantorNormalForm.Exponentiation.html#13928" class="Bound">b₁</a> <a id="14034" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14036" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14038" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14040" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14042" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14044" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14046" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14048" class="Symbol">(</a><a id="14049" href="CantorNormalForm.Exponentiation.html#13950" class="Bound">y</a> <a id="14051" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14053" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a><a id="14054" class="Symbol">)</a>
  <a id="14058" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14061" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14066" class="Symbol">(</a><a id="14067" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14071" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14075" href="CantorNormalForm.Exponentiation.html#13928" class="Bound">b₁</a> <a id="14078" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14080" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14082" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14084" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14086" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="14088" class="Symbol">)</a> <a id="14090" class="Symbol">(</a><a id="14091" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="14104" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14106" href="CantorNormalForm.Exponentiation.html#13950" class="Bound">y</a> <a id="14108" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a><a id="14109" class="Symbol">)</a> <a id="14111" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14116" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14120" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14124" href="CantorNormalForm.Exponentiation.html#13928" class="Bound">b₁</a> <a id="14127" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14129" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14131" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14133" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14135" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14137" class="Symbol">(</a><a id="14138" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14140" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14142" href="CantorNormalForm.Exponentiation.html#13950" class="Bound">y</a> <a id="14144" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14146" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14148" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14150" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a><a id="14151" class="Symbol">)</a>
  <a id="14155" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14158" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14169" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14173" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14177" href="CantorNormalForm.Exponentiation.html#13928" class="Bound">b₁</a> <a id="14180" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14182" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14184" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14186" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14188" class="Symbol">(</a><a id="14189" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14191" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14193" href="CantorNormalForm.Exponentiation.html#13950" class="Bound">y</a><a id="14194" class="Symbol">)</a> <a id="14196" class="Symbol">(</a><a id="14197" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14199" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14201" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a><a id="14202" class="Symbol">)</a> <a id="14204" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14209" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14213" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14217" href="CantorNormalForm.Exponentiation.html#13928" class="Bound">b₁</a> <a id="14220" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14222" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14224" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14226" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14228" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14230" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14232" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14234" href="CantorNormalForm.Exponentiation.html#13950" class="Bound">y</a> <a id="14236" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14238" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14240" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14242" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a>
  <a id="14246" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14249" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14254" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14259" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14261" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14263" href="CantorNormalForm.Exponentiation.html#13922" class="Bound">b</a> <a id="14265" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14267" href="CantorNormalForm.Exponentiation.html#13875" class="Bound">a</a> <a id="14269" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14271" href="CantorNormalForm.Exponentiation.html#13972" class="Bound">c</a> <a id="14273" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="14275" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="14288" href="CantorNormalForm.Exponentiation.html#14288" class="Bound">a</a><a id="14289" class="Symbol">@(</a><a id="14291" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14294" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="14296" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14298" class="Symbol">(</a><a id="14299" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14302" class="Symbol">_</a> <a id="14304" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14306" class="Symbol">_</a> <a id="14308" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14310" class="Symbol">_</a> <a id="14312" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14313" class="Symbol">)</a> <a id="14315" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14317" class="Symbol">_</a> <a id="14319" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14320" class="Symbol">)</a>
             <a id="14335" href="CantorNormalForm.Exponentiation.html#14335" class="Bound">b</a><a id="14336" class="Symbol">@(</a><a id="14338" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14341" href="CantorNormalForm.Exponentiation.html#14341" class="Bound">b₁</a><a id="14343" class="Symbol">@(</a><a id="14345" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14348" class="Symbol">_</a> <a id="14350" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14352" class="Symbol">_</a> <a id="14354" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14356" class="Symbol">_</a> <a id="14358" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14359" class="Symbol">)</a> <a id="14361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14363" href="CantorNormalForm.Exponentiation.html#14363" class="Bound">y</a> <a id="14365" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14367" href="CantorNormalForm.Exponentiation.html#14367" class="Bound">s</a> <a id="14369" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14370" class="Symbol">)</a>
             <a id="14385" href="CantorNormalForm.Exponentiation.html#14385" class="Bound">c</a><a id="14386" class="Symbol">@(</a><a id="14388" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14391" href="CantorNormalForm.Exponentiation.html#14391" class="Bound">c₁</a><a id="14393" class="Symbol">@(</a><a id="14395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14398" class="Symbol">_</a> <a id="14400" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14402" class="Symbol">_</a> <a id="14404" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14406" class="Symbol">_</a> <a id="14408" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14409" class="Symbol">)</a> <a id="14411" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14413" href="CantorNormalForm.Exponentiation.html#14413" class="Bound">z</a> <a id="14415" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14417" class="Symbol">_</a> <a id="14419" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14420" class="Symbol">)</a> <a id="14422" class="Keyword">with</a> <a id="14427" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="14433" href="CantorNormalForm.Exponentiation.html#14341" class="Bound">b₁</a> <a id="14436" href="CantorNormalForm.Exponentiation.html#14391" class="Bound">c₁</a>
<a id="14439" class="Symbol">...</a> <a id="14443" class="Symbol">|</a> <a id="14445" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14449" href="CantorNormalForm.Exponentiation.html#14449" class="Bound">b₁&lt;c₁</a> <a id="14455" class="Symbol">=</a>
   <a id="14460" class="Bound">a</a> <a id="14462" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14464" class="Bound">c</a>
  <a id="14468" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14471" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14476" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14481" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14485" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14489" class="Bound">c₁</a> <a id="14492" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14494" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14496" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14498" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14500" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14502" class="Bound">a</a> <a id="14504" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14506" class="Bound">z</a>
  <a id="14510" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14513" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14518" class="Symbol">(</a><a id="14519" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·</a> <a id="14522" class="Bound">a</a> <a id="14524" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14526" class="Bound">z</a><a id="14527" class="Symbol">)</a> <a id="14529" href="CantorNormalForm.Exponentiation.html#15255" class="Function">p</a> <a id="14531" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14536" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14540" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14544" class="Bound">b₁</a> <a id="14547" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14549" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14551" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14553" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14555" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14557" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14561" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14565" class="Bound">c₁</a> <a id="14568" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14570" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14572" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14574" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14576" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14578" class="Bound">a</a> <a id="14580" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14582" class="Bound">z</a>
  <a id="14586" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14589" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14593" class="Symbol">(</a><a id="14594" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14605" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14609" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14613" class="Bound">b₁</a> <a id="14616" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14618" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14620" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14622" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14624" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14628" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14632" class="Bound">c₁</a> <a id="14635" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14637" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14639" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14641" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14643" class="Symbol">(</a><a id="14644" class="Bound">a</a> <a id="14646" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14648" class="Bound">z</a><a id="14649" class="Symbol">))</a> <a id="14652" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14657" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14661" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14665" class="Bound">b₁</a> <a id="14668" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14670" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14672" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14674" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14676" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14678" class="Symbol">(</a><a id="14679" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14683" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14687" class="Bound">c₁</a> <a id="14690" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14692" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14694" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14696" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14698" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14700" class="Bound">a</a> <a id="14702" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14704" class="Bound">z</a><a id="14705" class="Symbol">)</a>
  <a id="14709" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14712" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14717" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14722" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14726" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14730" class="Bound">b₁</a> <a id="14733" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14735" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14737" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14739" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14741" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14743" class="Bound">a</a> <a id="14745" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14747" class="Bound">c</a>
  <a id="14751" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14754" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14759" class="Symbol">(λ</a> <a id="14762" href="CantorNormalForm.Exponentiation.html#14762" class="Bound">x</a> <a id="14764" class="Symbol">→</a> <a id="14766" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14770" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14774" class="Bound">b₁</a> <a id="14777" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14779" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14781" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14783" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14785" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14787" class="Bound">a</a> <a id="14789" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14791" href="CantorNormalForm.Exponentiation.html#14762" class="Bound">x</a><a id="14792" class="Symbol">)</a> <a id="14794" href="CantorNormalForm.Exponentiation.html#15119" class="Function">c≡y+c</a> <a id="14800" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14805" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14809" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14813" class="Bound">b₁</a> <a id="14816" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14818" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14820" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14822" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14824" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14826" class="Bound">a</a> <a id="14828" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14830" class="Symbol">(</a><a id="14831" class="Bound">y</a> <a id="14833" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14835" class="Bound">c</a><a id="14836" class="Symbol">)</a>
  <a id="14840" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14848" class="Symbol">(</a><a id="14849" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14853" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14857" class="Bound">b₁</a> <a id="14860" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14862" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14864" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14866" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14868" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="14870" class="Symbol">)</a> <a id="14872" class="Symbol">(</a><a id="14873" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="14886" class="Bound">a</a> <a id="14888" class="Bound">y</a> <a id="14890" class="Bound">c</a><a id="14891" class="Symbol">)</a> <a id="14893" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14898" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14902" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14906" class="Bound">b₁</a> <a id="14909" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14911" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14913" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14915" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14917" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14919" class="Symbol">(</a><a id="14920" class="Bound">a</a> <a id="14922" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14924" class="Bound">y</a> <a id="14926" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14928" class="Bound">a</a> <a id="14930" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14932" class="Bound">c</a><a id="14933" class="Symbol">)</a>
  <a id="14937" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14940" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14951" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14955" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14959" class="Bound">b₁</a> <a id="14962" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="14964" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14966" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14968" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="14970" class="Symbol">(</a><a id="14971" class="Bound">a</a> <a id="14973" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14975" class="Bound">y</a><a id="14976" class="Symbol">)</a> <a id="14978" class="Symbol">(</a><a id="14979" class="Bound">a</a> <a id="14981" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="14983" class="Bound">c</a><a id="14984" class="Symbol">)</a> <a id="14986" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14991" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14995" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="14999" class="Bound">b₁</a> <a id="15002" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15004" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15006" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15008" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15010" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15012" class="Bound">a</a> <a id="15014" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15016" class="Bound">y</a> <a id="15018" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15020" class="Bound">a</a> <a id="15022" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15024" class="Bound">c</a>
  <a id="15028" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15031" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15036" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15041" class="Bound">a</a> <a id="15043" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15045" class="Bound">b</a> <a id="15047" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15049" class="Bound">a</a> <a id="15051" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15053" class="Bound">c</a> <a id="15055" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="15058" class="Keyword">where</a>
  <a id="15066" href="CantorNormalForm.Exponentiation.html#15066" class="Function">ly&lt;lc</a> <a id="15072" class="Symbol">:</a> <a id="15074" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="15079" class="Bound">y</a> <a id="15081" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="15083" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="15088" class="Bound">c</a>
  <a id="15092" href="CantorNormalForm.Exponentiation.html#15066" class="Function">ly&lt;lc</a> <a id="15098" class="Symbol">=</a> <a id="15100" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="15109" class="Bound">s</a> <a id="15111" href="CantorNormalForm.Exponentiation.html#14449" class="Bound">b₁&lt;c₁</a>
  <a id="15119" href="CantorNormalForm.Exponentiation.html#15119" class="Function">c≡y+c</a> <a id="15125" class="Symbol">:</a> <a id="15127" class="Bound">c</a> <a id="15129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15131" class="Bound">y</a> <a id="15133" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15135" class="Bound">c</a>
  <a id="15139" href="CantorNormalForm.Exponentiation.html#15119" class="Function">c≡y+c</a> <a id="15145" class="Symbol">=</a> <a id="15147" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15151" class="Symbol">(</a><a id="15152" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="15166" class="Bound">y</a> <a id="15168" class="Bound">c</a> <a id="15170" href="CantorNormalForm.Exponentiation.html#15066" class="Function">ly&lt;lc</a><a id="15175" class="Symbol">)</a>
  <a id="15179" href="CantorNormalForm.Exponentiation.html#15179" class="Function">b₁-𝟏&lt;c₁-𝟏</a> <a id="15189" class="Symbol">:</a> <a id="15191" class="Bound">b₁</a> <a id="15194" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15196" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15198" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="15200" class="Bound">c₁</a> <a id="15203" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15205" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
  <a id="15209" href="CantorNormalForm.Exponentiation.html#15179" class="Function">b₁-𝟏&lt;c₁-𝟏</a> <a id="15219" class="Symbol">=</a> <a id="15221" href="CantorNormalForm.Subtraction.html#3504" class="Function">-𝟏-is-&lt;-monotone</a> <a id="15238" class="Bound">b₁</a> <a id="15241" class="Bound">c₁</a> <a id="15244" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="15247" href="CantorNormalForm.Exponentiation.html#14449" class="Bound">b₁&lt;c₁</a>
  <a id="15255" href="CantorNormalForm.Exponentiation.html#15255" class="Function">p</a> <a id="15257" class="Symbol">:</a> <a id="15259" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15263" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15267" class="Bound">c₁</a> <a id="15270" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15272" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15274" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15276" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15278" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15280" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15284" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15288" class="Bound">b₁</a> <a id="15291" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15293" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15295" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15297" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15299" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15301" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15305" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15309" class="Bound">c₁</a> <a id="15312" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15314" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15316" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15318" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="15322" href="CantorNormalForm.Exponentiation.html#15255" class="Function">p</a> <a id="15324" class="Symbol">=</a> <a id="15326" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15330" class="Symbol">(</a><a id="15331" href="CantorNormalForm.Multiplication.html#20041" class="Function">·ω^ω^-cancel</a> <a id="15344" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15348" class="Bound">b₁</a> <a id="15351" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15353" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15355" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15357" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15359" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="15362" href="CantorNormalForm.Exponentiation.html#15179" class="Function">b₁-𝟏&lt;c₁-𝟏</a><a id="15371" class="Symbol">)</a>
<a id="15373" class="Symbol">...</a> <a id="15377" class="Symbol">|</a> <a id="15379" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15383" href="CantorNormalForm.Exponentiation.html#15383" class="Bound">b₁≥c₁</a> <a id="15389" class="Symbol">=</a>
   <a id="15394" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15398" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15402" class="Bound">b₁</a> <a id="15405" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15407" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15409" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15411" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15413" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15415" class="Bound">a</a> <a id="15417" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15419" class="Symbol">(</a><a id="15420" class="Bound">y</a> <a id="15422" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15424" class="Bound">c</a><a id="15425" class="Symbol">)</a>
  <a id="15429" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15432" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15437" class="Symbol">(</a><a id="15438" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15442" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15446" class="Bound">b₁</a> <a id="15449" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15451" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15453" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15455" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15457" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="15459" class="Symbol">)</a> <a id="15461" class="Symbol">(</a><a id="15462" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="15475" class="Bound">a</a> <a id="15477" class="Bound">y</a> <a id="15479" class="Bound">c</a><a id="15480" class="Symbol">)</a> <a id="15482" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15487" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15491" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15495" class="Bound">b₁</a> <a id="15498" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15500" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15502" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15504" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15506" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15508" class="Symbol">(</a><a id="15509" class="Bound">a</a> <a id="15511" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15513" class="Bound">y</a> <a id="15515" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15517" class="Bound">a</a> <a id="15519" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15521" class="Bound">c</a><a id="15522" class="Symbol">)</a>
  <a id="15526" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15529" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="15540" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15544" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15548" class="Bound">b₁</a> <a id="15551" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15553" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15555" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15557" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15559" class="Symbol">(</a><a id="15560" class="Bound">a</a> <a id="15562" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15564" class="Bound">y</a><a id="15565" class="Symbol">)</a> <a id="15567" class="Symbol">(</a><a id="15568" class="Bound">a</a> <a id="15570" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15572" class="Bound">c</a><a id="15573" class="Symbol">)</a> <a id="15575" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15580" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15584" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="15588" class="Bound">b₁</a> <a id="15591" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="15593" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15595" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15597" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="15599" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15601" class="Bound">a</a> <a id="15603" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15605" class="Bound">y</a> <a id="15607" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15609" class="Bound">a</a> <a id="15611" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15613" class="Bound">c</a>
  <a id="15617" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15620" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15625" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15630" class="Bound">a</a> <a id="15632" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15634" class="Bound">b</a> <a id="15636" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15638" class="Bound">a</a> <a id="15640" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15642" class="Bound">c</a> <a id="15644" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="15646" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="15659" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a><a id="15660" class="Symbol">@(</a><a id="15662" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15665" href="CantorNormalForm.Exponentiation.html#15665" class="Bound">a₁</a><a id="15667" class="Symbol">@(</a><a id="15669" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15672" class="Symbol">_</a> <a id="15674" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15676" class="Symbol">_</a> <a id="15678" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15680" class="Symbol">_</a> <a id="15682" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15683" class="Symbol">)</a> <a id="15685" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15687" class="Symbol">_</a> <a id="15689" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15691" class="Symbol">_</a> <a id="15693" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15694" class="Symbol">)</a>
             <a id="15709" href="CantorNormalForm.Exponentiation.html#15709" class="Bound">b</a><a id="15710" class="Symbol">@(</a><a id="15712" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15715" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15717" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15719" href="CantorNormalForm.Exponentiation.html#15719" class="Bound">y</a> <a id="15721" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15723" class="Symbol">_</a> <a id="15725" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15726" class="Symbol">)</a>
             <a id="15741" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a><a id="15742" class="Symbol">@(</a><a id="15744" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15747" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15749" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15751" href="CantorNormalForm.Exponentiation.html#15751" class="Bound">z</a> <a id="15753" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15755" class="Symbol">_</a> <a id="15757" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15758" class="Symbol">)</a> <a id="15760" class="Symbol">=</a>
   <a id="15765" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15767" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15769" class="Symbol">(</a><a id="15770" href="CantorNormalForm.Exponentiation.html#15709" class="Bound">b</a> <a id="15772" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15774" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a><a id="15775" class="Symbol">)</a>
  <a id="15779" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15782" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15787" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15792" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15794" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15796" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15798" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15800" class="Symbol">(</a><a id="15801" href="CantorNormalForm.Exponentiation.html#15719" class="Bound">y</a> <a id="15803" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15805" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a><a id="15806" class="Symbol">)</a>
  <a id="15810" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15813" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15818" class="Symbol">(</a><a id="15819" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15821" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="15823" class="Symbol">)</a> <a id="15825" class="Symbol">(</a><a id="15826" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="15839" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15841" href="CantorNormalForm.Exponentiation.html#15719" class="Bound">y</a> <a id="15843" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a><a id="15844" class="Symbol">)</a> <a id="15846" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15851" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15853" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15855" class="Symbol">(</a><a id="15856" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15858" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15860" href="CantorNormalForm.Exponentiation.html#15719" class="Bound">y</a> <a id="15862" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15864" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15866" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15868" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a><a id="15869" class="Symbol">)</a>
  <a id="15873" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15876" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="15887" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15889" class="Symbol">(</a><a id="15890" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15892" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15894" href="CantorNormalForm.Exponentiation.html#15719" class="Bound">y</a><a id="15895" class="Symbol">)</a> <a id="15897" class="Symbol">(</a><a id="15898" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15900" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15902" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a><a id="15903" class="Symbol">)</a> <a id="15905" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15910" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15912" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15914" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15916" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15918" href="CantorNormalForm.Exponentiation.html#15719" class="Bound">y</a> <a id="15920" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15922" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15924" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15926" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a>
  <a id="15930" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15933" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15938" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="15943" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15945" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15947" href="CantorNormalForm.Exponentiation.html#15709" class="Bound">b</a> <a id="15949" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15951" href="CantorNormalForm.Exponentiation.html#15659" class="Bound">a</a> <a id="15953" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="15955" href="CantorNormalForm.Exponentiation.html#15741" class="Bound">c</a> <a id="15957" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="15959" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="15972" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a><a id="15973" class="Symbol">@(</a><a id="15975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15978" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a><a id="15980" class="Symbol">@(</a><a id="15982" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15985" class="Symbol">_</a> <a id="15987" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15989" class="Symbol">_</a> <a id="15991" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15993" class="Symbol">_</a> <a id="15995" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15996" class="Symbol">)</a> <a id="15998" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16000" href="CantorNormalForm.Exponentiation.html#16000" class="Bound">x</a> <a id="16002" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16004" href="CantorNormalForm.Exponentiation.html#16004" class="Bound">r</a> <a id="16006" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16007" class="Symbol">)</a>
             <a id="16022" href="CantorNormalForm.Exponentiation.html#16022" class="Bound">b</a><a id="16023" class="Symbol">@(</a><a id="16025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16028" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16030" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16032" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16034" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16036" href="CantorNormalForm.Exponentiation.html#16036" class="Bound">s</a> <a id="16038" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16039" class="Symbol">)</a>
             <a id="16054" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a><a id="16055" class="Symbol">@(</a><a id="16057" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16060" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a><a id="16062" class="Symbol">@(</a><a id="16064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16067" class="Symbol">_</a> <a id="16069" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16071" class="Symbol">_</a> <a id="16073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16075" class="Symbol">_</a> <a id="16077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16078" class="Symbol">)</a> <a id="16080" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16082" href="CantorNormalForm.Exponentiation.html#16082" class="Bound">z</a> <a id="16084" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16086" class="Symbol">_</a> <a id="16088" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16089" class="Symbol">)</a> <a id="16091" class="Symbol">=</a>
   <a id="16096" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16098" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16100" class="Symbol">(</a><a id="16101" href="CantorNormalForm.Exponentiation.html#16022" class="Bound">b</a> <a id="16103" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16105" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a><a id="16106" class="Symbol">)</a>
  <a id="16110" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16113" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16118" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16123" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16127" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a> <a id="16130" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16132" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16136" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16139" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16141" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16143" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16145" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16147" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16149" href="CantorNormalForm.Exponentiation.html#16082" class="Bound">z</a>
  <a id="16153" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16156" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16161" class="Symbol">(</a><a id="16162" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·</a> <a id="16165" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16167" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16169" href="CantorNormalForm.Exponentiation.html#16082" class="Bound">z</a><a id="16170" class="Symbol">)</a> <a id="16172" href="CantorNormalForm.Exponentiation.html#16654" class="Function">p</a> <a id="16174" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16179" class="Symbol">(</a><a id="16180" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16182" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16184" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16188" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a> <a id="16191" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16193" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16197" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16200" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16202" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="16203" class="Symbol">)</a> <a id="16205" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16207" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16209" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16211" href="CantorNormalForm.Exponentiation.html#16082" class="Bound">z</a>
  <a id="16215" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16218" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16222" class="Symbol">(</a><a id="16223" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="16234" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16236" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16240" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a> <a id="16243" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16245" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16249" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16252" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16254" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16256" class="Symbol">(</a><a id="16257" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16259" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16261" href="CantorNormalForm.Exponentiation.html#16082" class="Bound">z</a><a id="16262" class="Symbol">))</a> <a id="16265" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16270" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16272" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16274" class="Symbol">(</a><a id="16275" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16279" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a> <a id="16282" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16284" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16288" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16291" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16293" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16295" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16297" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16299" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16301" href="CantorNormalForm.Exponentiation.html#16082" class="Bound">z</a><a id="16302" class="Symbol">)</a>
  <a id="16306" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16309" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16314" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16319" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16321" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16323" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16325" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16327" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a>
  <a id="16331" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16339" class="Symbol">(λ</a> <a id="16342" href="CantorNormalForm.Exponentiation.html#16342" class="Bound">x</a> <a id="16344" class="Symbol">→</a> <a id="16346" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16348" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16350" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16352" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16354" href="CantorNormalForm.Exponentiation.html#16342" class="Bound">x</a><a id="16355" class="Symbol">)</a> <a id="16357" href="CantorNormalForm.Exponentiation.html#16594" class="Function">c≡y+c</a> <a id="16363" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16368" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16370" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16372" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16374" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16376" class="Symbol">(</a><a id="16377" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16379" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16381" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a><a id="16382" class="Symbol">)</a>
  <a id="16386" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16389" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16394" class="Symbol">(</a><a id="16395" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16397" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="16399" class="Symbol">)</a> <a id="16401" class="Symbol">(</a><a id="16402" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="16415" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16417" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16419" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a><a id="16420" class="Symbol">)</a> <a id="16422" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16427" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16429" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16431" class="Symbol">(</a><a id="16432" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16434" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16436" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16438" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16440" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16442" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16444" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a><a id="16445" class="Symbol">)</a>
  <a id="16449" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16452" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="16463" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16465" class="Symbol">(</a><a id="16466" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16468" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16470" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a><a id="16471" class="Symbol">)</a> <a id="16473" class="Symbol">(</a><a id="16474" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16476" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16478" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a><a id="16479" class="Symbol">)</a> <a id="16481" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16486" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16488" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16490" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16492" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16494" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16496" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16498" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16500" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16502" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a>
  <a id="16506" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16509" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16514" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16519" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16521" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16523" href="CantorNormalForm.Exponentiation.html#16022" class="Bound">b</a> <a id="16525" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16527" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16529" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16531" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a> <a id="16533" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="16536" class="Keyword">where</a>
  <a id="16544" href="CantorNormalForm.Exponentiation.html#16544" class="Function">ly&lt;lc</a> <a id="16550" class="Symbol">:</a> <a id="16552" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="16557" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16559" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16561" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="16566" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a>
  <a id="16570" href="CantorNormalForm.Exponentiation.html#16544" class="Function">ly&lt;lc</a> <a id="16576" class="Symbol">=</a> <a id="16578" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="16587" href="CantorNormalForm.Exponentiation.html#16036" class="Bound">s</a> <a id="16589" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="16594" href="CantorNormalForm.Exponentiation.html#16594" class="Function">c≡y+c</a> <a id="16600" class="Symbol">:</a> <a id="16602" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a> <a id="16604" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16606" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16608" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16610" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a>
  <a id="16614" href="CantorNormalForm.Exponentiation.html#16594" class="Function">c≡y+c</a> <a id="16620" class="Symbol">=</a> <a id="16622" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16626" class="Symbol">(</a><a id="16627" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="16641" href="CantorNormalForm.Exponentiation.html#16032" class="Bound">y</a> <a id="16643" href="CantorNormalForm.Exponentiation.html#16054" class="Bound">c</a> <a id="16645" href="CantorNormalForm.Exponentiation.html#16544" class="Function">ly&lt;lc</a><a id="16650" class="Symbol">)</a>
  <a id="16654" href="CantorNormalForm.Exponentiation.html#16654" class="Function">p</a> <a id="16656" class="Symbol">:</a> <a id="16658" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16662" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a> <a id="16665" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16667" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16671" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16674" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16676" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16678" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16680" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16682" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16684" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16688" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a> <a id="16691" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16693" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16697" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16700" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16702" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="16706" href="CantorNormalForm.Exponentiation.html#16654" class="Function">p</a> <a id="16708" class="Symbol">=</a> <a id="16710" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16714" class="Symbol">(</a><a id="16715" href="CantorNormalForm.Multiplication.html#20313" class="Function">·ω^⟨·ω^⟩-cancel</a> <a id="16731" href="CantorNormalForm.Exponentiation.html#15972" class="Bound">a</a> <a id="16733" href="CantorNormalForm.Exponentiation.html#15978" class="Bound">a₁</a> <a id="16736" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16739" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="16742" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="16745" class="Symbol">(</a><a id="16746" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="16750" class="Symbol">_</a> <a id="16752" href="CantorNormalForm.Exponentiation.html#16060" class="Bound">c₁</a> <a id="16755" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="16757" class="Symbol">))</a>
<a id="16760" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="16773" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a><a id="16774" class="Symbol">@(</a><a id="16776" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16779" href="CantorNormalForm.Exponentiation.html#16779" class="Bound">a₁</a><a id="16781" class="Symbol">@(</a><a id="16783" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16786" class="Symbol">_</a> <a id="16788" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16790" class="Symbol">_</a> <a id="16792" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16794" class="Symbol">_</a> <a id="16796" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16797" class="Symbol">)</a> <a id="16799" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16801" class="Symbol">_</a> <a id="16803" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16805" class="Symbol">_</a> <a id="16807" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16808" class="Symbol">)</a>
             <a id="16823" href="CantorNormalForm.Exponentiation.html#16823" class="Bound">b</a><a id="16824" class="Symbol">@(</a><a id="16826" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16829" href="CantorNormalForm.Exponentiation.html#16829" class="Bound">b₁</a><a id="16831" class="Symbol">@(</a><a id="16833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16836" class="Symbol">_</a> <a id="16838" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16840" class="Symbol">_</a> <a id="16842" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16844" class="Symbol">_</a> <a id="16846" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16847" class="Symbol">)</a> <a id="16849" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16851" href="CantorNormalForm.Exponentiation.html#16851" class="Bound">y</a> <a id="16853" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16855" class="Symbol">_</a> <a id="16857" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16858" class="Symbol">)</a>
             <a id="16873" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a><a id="16874" class="Symbol">@(</a><a id="16876" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16879" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16881" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16883" href="CantorNormalForm.Exponentiation.html#16883" class="Bound">z</a> <a id="16885" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16887" class="Symbol">_</a> <a id="16889" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16890" class="Symbol">)</a> <a id="16892" class="Symbol">=</a>
   <a id="16897" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="16899" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16901" class="Symbol">(</a><a id="16902" href="CantorNormalForm.Exponentiation.html#16823" class="Bound">b</a> <a id="16904" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16906" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a><a id="16907" class="Symbol">)</a>
  <a id="16911" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16914" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16919" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="16924" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16928" href="CantorNormalForm.Exponentiation.html#16779" class="Bound">a₁</a> <a id="16931" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16933" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16937" href="CantorNormalForm.Exponentiation.html#16829" class="Bound">b₁</a> <a id="16940" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16942" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16944" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16946" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="16948" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="16950" class="Symbol">(</a><a id="16951" href="CantorNormalForm.Exponentiation.html#16851" class="Bound">y</a> <a id="16953" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16955" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a><a id="16956" class="Symbol">)</a>
  <a id="16960" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16963" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16968" class="Symbol">(</a><a id="16969" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16973" href="CantorNormalForm.Exponentiation.html#16779" class="Bound">a₁</a> <a id="16976" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16978" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="16982" href="CantorNormalForm.Exponentiation.html#16829" class="Bound">b₁</a> <a id="16985" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16987" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="16989" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="16991" class="Symbol">)</a> <a id="16993" class="Symbol">(</a><a id="16994" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="17007" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17009" href="CantorNormalForm.Exponentiation.html#16851" class="Bound">y</a> <a id="17011" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a><a id="17012" class="Symbol">)</a> <a id="17014" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17019" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17023" href="CantorNormalForm.Exponentiation.html#16779" class="Bound">a₁</a> <a id="17026" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17028" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17032" href="CantorNormalForm.Exponentiation.html#16829" class="Bound">b₁</a> <a id="17035" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17037" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17039" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17041" class="Symbol">(</a><a id="17042" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17044" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17046" href="CantorNormalForm.Exponentiation.html#16851" class="Bound">y</a> <a id="17048" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17050" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17052" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17054" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a><a id="17055" class="Symbol">)</a>
  <a id="17059" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17062" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="17073" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17077" href="CantorNormalForm.Exponentiation.html#16779" class="Bound">a₁</a> <a id="17080" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17082" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17086" href="CantorNormalForm.Exponentiation.html#16829" class="Bound">b₁</a> <a id="17089" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17091" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17093" class="Symbol">(</a><a id="17094" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17096" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17098" href="CantorNormalForm.Exponentiation.html#16851" class="Bound">y</a><a id="17099" class="Symbol">)</a> <a id="17101" class="Symbol">(</a><a id="17102" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17104" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17106" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a><a id="17107" class="Symbol">)</a> <a id="17109" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17114" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17118" href="CantorNormalForm.Exponentiation.html#16779" class="Bound">a₁</a> <a id="17121" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17123" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17127" href="CantorNormalForm.Exponentiation.html#16829" class="Bound">b₁</a> <a id="17130" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17132" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17134" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17136" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17138" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17140" href="CantorNormalForm.Exponentiation.html#16851" class="Bound">y</a> <a id="17142" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17144" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17146" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17148" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a>
  <a id="17152" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17155" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17160" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17165" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17167" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17169" href="CantorNormalForm.Exponentiation.html#16823" class="Bound">b</a> <a id="17171" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17173" href="CantorNormalForm.Exponentiation.html#16773" class="Bound">a</a> <a id="17175" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17177" href="CantorNormalForm.Exponentiation.html#16873" class="Bound">c</a> <a id="17179" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="17181" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="17194" href="CantorNormalForm.Exponentiation.html#17194" class="Bound">a</a><a id="17195" class="Symbol">@(</a><a id="17197" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17200" href="CantorNormalForm.Exponentiation.html#17200" class="Bound">a₁</a><a id="17202" class="Symbol">@(</a><a id="17204" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17207" class="Symbol">_</a> <a id="17209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17211" class="Symbol">_</a> <a id="17213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17215" class="Symbol">_</a> <a id="17217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17218" class="Symbol">)</a> <a id="17220" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17222" class="Symbol">_</a> <a id="17224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17226" class="Symbol">_</a> <a id="17228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17229" class="Symbol">)</a>
             <a id="17244" href="CantorNormalForm.Exponentiation.html#17244" class="Bound">b</a><a id="17245" class="Symbol">@(</a><a id="17247" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17250" href="CantorNormalForm.Exponentiation.html#17250" class="Bound">b₁</a><a id="17252" class="Symbol">@(</a><a id="17254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17257" class="Symbol">_</a> <a id="17259" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17261" class="Symbol">_</a> <a id="17263" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17265" class="Symbol">_</a> <a id="17267" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17268" class="Symbol">)</a> <a id="17270" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17272" href="CantorNormalForm.Exponentiation.html#17272" class="Bound">y</a> <a id="17274" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17276" href="CantorNormalForm.Exponentiation.html#17276" class="Bound">s</a> <a id="17278" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17279" class="Symbol">)</a>
             <a id="17294" href="CantorNormalForm.Exponentiation.html#17294" class="Bound">c</a><a id="17295" class="Symbol">@(</a><a id="17297" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17300" href="CantorNormalForm.Exponentiation.html#17300" class="Bound">c₁</a><a id="17302" class="Symbol">@(</a><a id="17304" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17307" class="Symbol">_</a> <a id="17309" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17311" class="Symbol">_</a> <a id="17313" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17315" class="Symbol">_</a> <a id="17317" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17318" class="Symbol">)</a> <a id="17320" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17322" href="CantorNormalForm.Exponentiation.html#17322" class="Bound">z</a> <a id="17324" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17326" class="Symbol">_</a> <a id="17328" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17329" class="Symbol">)</a> <a id="17331" class="Keyword">with</a> <a id="17336" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="17342" href="CantorNormalForm.Exponentiation.html#17250" class="Bound">b₁</a> <a id="17345" href="CantorNormalForm.Exponentiation.html#17300" class="Bound">c₁</a>
<a id="17348" class="Symbol">...</a> <a id="17352" class="Symbol">|</a> <a id="17354" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17358" href="CantorNormalForm.Exponentiation.html#17358" class="Bound">b₁&lt;c₁</a> <a id="17364" class="Symbol">=</a>
   <a id="17369" class="Bound">a</a> <a id="17371" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17373" class="Bound">c</a>
  <a id="17377" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17380" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17385" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17390" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17394" class="Bound">a₁</a> <a id="17397" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17399" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17403" class="Bound">c₁</a> <a id="17406" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17408" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17410" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17412" class="Bound">a</a> <a id="17414" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17416" class="Bound">z</a>
  <a id="17420" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17423" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17428" class="Symbol">(</a><a id="17429" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·</a> <a id="17432" class="Bound">a</a> <a id="17434" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17436" class="Bound">z</a><a id="17437" class="Symbol">)</a> <a id="17439" href="CantorNormalForm.Exponentiation.html#18102" class="Function">p</a> <a id="17441" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17446" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17450" class="Bound">a₁</a> <a id="17453" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17455" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17459" class="Bound">b₁</a> <a id="17462" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17464" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17466" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17468" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17472" class="Bound">a₁</a> <a id="17475" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17477" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17481" class="Bound">c₁</a> <a id="17484" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17486" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17488" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17490" class="Bound">a</a> <a id="17492" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17494" class="Bound">z</a>
  <a id="17498" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17501" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17505" class="Symbol">(</a><a id="17506" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="17517" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17521" class="Bound">a₁</a> <a id="17524" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17526" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17530" class="Bound">b₁</a> <a id="17533" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17535" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17537" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17541" class="Bound">a₁</a> <a id="17544" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17546" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17550" class="Bound">c₁</a> <a id="17553" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17555" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17557" class="Symbol">(</a><a id="17558" class="Bound">a</a> <a id="17560" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17562" class="Bound">z</a><a id="17563" class="Symbol">))</a> <a id="17566" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17571" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17575" class="Bound">a₁</a> <a id="17578" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17580" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17584" class="Bound">b₁</a> <a id="17587" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17589" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17591" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17593" class="Symbol">(</a><a id="17594" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17598" class="Bound">a₁</a> <a id="17601" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17603" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17607" class="Bound">c₁</a> <a id="17610" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17612" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17614" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17616" class="Bound">a</a> <a id="17618" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17620" class="Bound">z</a><a id="17621" class="Symbol">)</a>
  <a id="17625" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17628" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17633" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17638" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17642" class="Bound">a₁</a> <a id="17645" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17647" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17651" class="Bound">b₁</a> <a id="17654" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17656" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17658" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17660" class="Bound">a</a> <a id="17662" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17664" class="Bound">c</a>
  <a id="17668" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17671" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17676" class="Symbol">(λ</a> <a id="17679" href="CantorNormalForm.Exponentiation.html#17679" class="Bound">x</a> <a id="17681" class="Symbol">→</a> <a id="17683" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17687" class="Bound">a₁</a> <a id="17690" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17692" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17696" class="Bound">b₁</a> <a id="17699" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17701" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17703" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17705" class="Bound">a</a> <a id="17707" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17709" href="CantorNormalForm.Exponentiation.html#17679" class="Bound">x</a><a id="17710" class="Symbol">)</a> <a id="17712" href="CantorNormalForm.Exponentiation.html#18042" class="Function">c≡y+c</a> <a id="17718" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17723" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17727" class="Bound">a₁</a> <a id="17730" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17732" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17736" class="Bound">b₁</a> <a id="17739" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17741" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17743" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17745" class="Bound">a</a> <a id="17747" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17749" class="Symbol">(</a><a id="17750" class="Bound">y</a> <a id="17752" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="17754" class="Bound">c</a><a id="17755" class="Symbol">)</a>
  <a id="17759" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17762" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17767" class="Symbol">(</a><a id="17768" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17772" class="Bound">a₁</a> <a id="17775" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17777" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17781" class="Bound">b₁</a> <a id="17784" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17786" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17788" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="17790" class="Symbol">)</a> <a id="17792" class="Symbol">(</a><a id="17793" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="17806" class="Bound">a</a> <a id="17808" class="Bound">y</a> <a id="17810" class="Bound">c</a><a id="17811" class="Symbol">)</a> <a id="17813" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17818" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17822" class="Bound">a₁</a> <a id="17825" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17827" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17831" class="Bound">b₁</a> <a id="17834" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17836" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17838" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17840" class="Symbol">(</a><a id="17841" class="Bound">a</a> <a id="17843" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17845" class="Bound">y</a> <a id="17847" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17849" class="Bound">a</a> <a id="17851" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17853" class="Bound">c</a><a id="17854" class="Symbol">)</a>
  <a id="17858" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17861" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="17872" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17876" class="Bound">a₁</a> <a id="17879" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17881" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17885" class="Bound">b₁</a> <a id="17888" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17890" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17892" class="Symbol">(</a><a id="17893" class="Bound">a</a> <a id="17895" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17897" class="Bound">y</a><a id="17898" class="Symbol">)</a> <a id="17900" class="Symbol">(</a><a id="17901" class="Bound">a</a> <a id="17903" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17905" class="Bound">c</a><a id="17906" class="Symbol">)</a> <a id="17908" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17913" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17917" class="Bound">a₁</a> <a id="17920" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17922" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17926" class="Bound">b₁</a> <a id="17929" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17931" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17933" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17935" class="Bound">a</a> <a id="17937" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17939" class="Bound">y</a> <a id="17941" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17943" class="Bound">a</a> <a id="17945" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17947" class="Bound">c</a>
  <a id="17951" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17954" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17959" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="17964" class="Bound">a</a> <a id="17966" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17968" class="Bound">b</a> <a id="17970" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17972" class="Bound">a</a> <a id="17974" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="17976" class="Bound">c</a> <a id="17978" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="17981" class="Keyword">where</a>
  <a id="17989" href="CantorNormalForm.Exponentiation.html#17989" class="Function">ly&lt;lc</a> <a id="17995" class="Symbol">:</a> <a id="17997" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="18002" class="Bound">y</a> <a id="18004" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18006" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="18011" class="Bound">c</a>
  <a id="18015" href="CantorNormalForm.Exponentiation.html#17989" class="Function">ly&lt;lc</a> <a id="18021" class="Symbol">=</a> <a id="18023" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="18032" class="Bound">s</a> <a id="18034" href="CantorNormalForm.Exponentiation.html#17358" class="Bound">b₁&lt;c₁</a>
  <a id="18042" href="CantorNormalForm.Exponentiation.html#18042" class="Function">c≡y+c</a> <a id="18048" class="Symbol">:</a> <a id="18050" class="Bound">c</a> <a id="18052" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18054" class="Bound">y</a> <a id="18056" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="18058" class="Bound">c</a>
  <a id="18062" href="CantorNormalForm.Exponentiation.html#18042" class="Function">c≡y+c</a> <a id="18068" class="Symbol">=</a> <a id="18070" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18074" class="Symbol">(</a><a id="18075" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="18089" class="Bound">y</a> <a id="18091" class="Bound">c</a> <a id="18093" href="CantorNormalForm.Exponentiation.html#17989" class="Function">ly&lt;lc</a><a id="18098" class="Symbol">)</a>
  <a id="18102" href="CantorNormalForm.Exponentiation.html#18102" class="Function">p</a> <a id="18104" class="Symbol">:</a> <a id="18106" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18110" class="Bound">a₁</a> <a id="18113" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18115" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18119" class="Bound">c₁</a> <a id="18122" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18124" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18126" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18128" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18132" class="Bound">a₁</a> <a id="18135" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18137" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18141" class="Bound">b₁</a> <a id="18144" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18146" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18148" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18150" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18154" class="Bound">a₁</a> <a id="18157" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18159" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18163" class="Bound">c₁</a> <a id="18166" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18168" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="18172" href="CantorNormalForm.Exponentiation.html#18102" class="Function">p</a> <a id="18174" class="Symbol">=</a> <a id="18176" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18180" class="Symbol">(</a><a id="18181" href="CantorNormalForm.Multiplication.html#20313" class="Function">·ω^⟨·ω^⟩-cancel</a> <a id="18197" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18201" class="Bound">a₁</a> <a id="18204" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18206" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18210" class="Bound">b₁</a> <a id="18213" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18215" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18217" class="Bound">a₁</a> <a id="18220" class="Bound">c₁</a> <a id="18223" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="18226" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
                           <a id="18256" class="Symbol">(</a><a id="18257" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="18274" class="Symbol">(</a><a id="18275" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="18280" class="Bound">a₁</a><a id="18282" class="Symbol">)</a> <a id="18284" class="Bound">b₁</a> <a id="18287" class="Bound">c₁</a> <a id="18290" href="CantorNormalForm.Exponentiation.html#17358" class="Bound">b₁&lt;c₁</a><a id="18295" class="Symbol">))</a>
<a id="18298" class="Symbol">...</a> <a id="18302" class="Symbol">|</a> <a id="18304" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18308" href="CantorNormalForm.Exponentiation.html#18308" class="Bound">b₁≥c₁</a> <a id="18314" class="Symbol">=</a>
   <a id="18319" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18323" class="Bound">a₁</a> <a id="18326" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18328" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18332" class="Bound">b₁</a> <a id="18335" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18337" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18339" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18341" class="Bound">a</a> <a id="18343" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18345" class="Symbol">(</a><a id="18346" class="Bound">y</a> <a id="18348" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="18350" class="Bound">c</a><a id="18351" class="Symbol">)</a>
  <a id="18355" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18363" class="Symbol">(</a><a id="18364" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18368" class="Bound">a₁</a> <a id="18371" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18373" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18377" class="Bound">b₁</a> <a id="18380" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18382" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18384" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="18386" class="Symbol">)</a> <a id="18388" class="Symbol">(</a><a id="18389" href="CantorNormalForm.Exponentiation.html#12244" class="Function">exponent-sum</a> <a id="18402" class="Bound">a</a> <a id="18404" class="Bound">y</a> <a id="18406" class="Bound">c</a><a id="18407" class="Symbol">)</a> <a id="18409" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="18414" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18418" class="Bound">a₁</a> <a id="18421" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18423" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18427" class="Bound">b₁</a> <a id="18430" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18432" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18434" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18436" class="Symbol">(</a><a id="18437" class="Bound">a</a> <a id="18439" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18441" class="Bound">y</a> <a id="18443" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18445" class="Bound">a</a> <a id="18447" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18449" class="Bound">c</a><a id="18450" class="Symbol">)</a>
  <a id="18454" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18457" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="18468" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18472" class="Bound">a₁</a> <a id="18475" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18477" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18481" class="Bound">b₁</a> <a id="18484" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18486" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18488" class="Symbol">(</a><a id="18489" class="Bound">a</a> <a id="18491" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18493" class="Bound">y</a><a id="18494" class="Symbol">)</a> <a id="18496" class="Symbol">(</a><a id="18497" class="Bound">a</a> <a id="18499" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18501" class="Bound">c</a><a id="18502" class="Symbol">)</a> <a id="18504" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="18509" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18513" class="Bound">a₁</a> <a id="18516" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18518" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18522" class="Bound">b₁</a> <a id="18525" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18527" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18529" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18531" class="Bound">a</a> <a id="18533" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18535" class="Bound">y</a> <a id="18537" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18539" class="Bound">a</a> <a id="18541" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18543" class="Bound">c</a>
  <a id="18547" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18550" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18555" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="18560" class="Bound">a</a> <a id="18562" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18564" class="Bound">b</a> <a id="18566" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18568" class="Bound">a</a> <a id="18570" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">^</a> <a id="18572" class="Bound">c</a> <a id="18574" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/CantorNormalForm.LimitsAndTaboos.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.LimitsAndTaboos</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Some taboos about Cnf having limits of bounded sequences</a>
<a id="162" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">OPTIONS</a> <a id="276" class="Pragma">--cubical</a> <a id="286" class="Pragma">--erasure</a> <a id="296" class="Pragma">--guardedness</a> <a id="310" class="Pragma">--safe</a> <a id="317" class="Symbol">#-}</a>

<a id="322" class="Keyword">module</a> <a id="329" href="CantorNormalForm.LimitsAndTaboos.html" class="Module">CantorNormalForm.LimitsAndTaboos</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="509" class="Symbol">as</a> <a id="512" class="Module">Sum</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="549" class="Keyword">renaming</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="563" class="Symbol">to</a> <a id="566" class="Function">⊥-rec</a><a id="571" class="Symbol">)</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="639" class="Symbol">as</a> <a id="642" class="Module">N</a>
  <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="655" class="Symbol">;</a> <a id="657" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="661" class="Symbol">;</a> <a id="663" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a><a id="669" class="Symbol">)</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="706" class="Symbol">as</a> <a id="709" class="Module">N</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">()</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
  <a id="752" class="Keyword">renaming</a> <a id="761" class="Symbol">(</a><a id="762" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="768" class="Symbol">to</a> <a id="771" class="InductiveConstructor">ff</a><a id="773" class="Symbol">;</a> <a id="775" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="780" class="Symbol">to</a> <a id="783" class="InductiveConstructor">tt</a><a id="785" class="Symbol">)</a>
  <a id="789" class="Keyword">hiding</a> <a id="796" class="Symbol">(</a><a id="797" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a><a id="800" class="Symbol">;</a> <a id="802" href="Cubical.Data.Bool.Properties.html#6449" class="Function Operator">_≥_</a><a id="805" class="Symbol">)</a>


<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="831" class="Keyword">open</a> <a id="836" class="Keyword">import</a> <a id="843" href="General-Properties.html" class="Module">General-Properties</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="CantorNormalForm.Wellfoundedness.html" class="Module">CantorNormalForm.Wellfoundedness</a>
<a id="941" class="Keyword">open</a> <a id="946" class="Keyword">import</a> <a id="953" href="CantorNormalForm.Classifiability.html" class="Module">CantorNormalForm.Classifiability</a>
<a id="986" class="Keyword">open</a> <a id="991" class="Keyword">import</a> <a id="998" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a>
<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="CantorNormalForm.Subtraction.html" class="Module">CantorNormalForm.Subtraction</a>

<a id="1066" class="Keyword">open</a> <a id="1071" class="Keyword">import</a> <a id="1078" href="BooleanSequence.html" class="Module">BooleanSequence</a>
<a id="1094" class="Keyword">open</a> <a id="1099" class="Keyword">import</a> <a id="1106" href="Simulations.html" class="Module">Simulations</a> <a id="1118" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1122" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤_</a>

<a id="1127" class="Comment">--</a>
<a id="1130" class="Comment">-- We have showed that Cnf does not have limits.</a>
<a id="1179" class="Comment">--</a>
<a id="1182" class="Keyword">import</a> <a id="1189" href="CantorNormalForm.Classifiability.html" class="Module">CantorNormalForm.Classifiability</a>
  <a id="1224" class="Keyword">using</a> <a id="1230" class="Symbol">(</a><a id="1231" href="CantorNormalForm.Classifiability.html#9971" class="Function">Cnf-does-not-have-limits</a><a id="1255" class="Symbol">)</a>


<a id="1259" class="Comment">--</a>
<a id="1262" class="Comment">-- Assuming LEM, every nonempty subset of CNFs has a minimal element.</a>
<a id="1332" class="Comment">-- (A consequence of Theorem 10.4.3 in the HoTT book)</a>
<a id="1386" class="Comment">--</a>
<a id="minimal-witness"></a><a id="1389" href="CantorNormalForm.LimitsAndTaboos.html#1389" class="Function">minimal-witness</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="General-Properties.html#3110" class="Function">LEM</a> <a id="1411" class="Symbol">→</a> <a id="1413" class="Symbol">(</a><a id="1414" href="CantorNormalForm.LimitsAndTaboos.html#1414" class="Bound">P</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Symbol">→</a> <a id="1432" class="Symbol">(∀</a> <a id="1435" href="CantorNormalForm.LimitsAndTaboos.html#1435" class="Bound">x</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1446" class="Symbol">(</a><a id="1447" href="CantorNormalForm.LimitsAndTaboos.html#1414" class="Bound">P</a> <a id="1449" href="CantorNormalForm.LimitsAndTaboos.html#1435" class="Bound">x</a><a id="1450" class="Symbol">))</a>
  <a id="1455" class="Symbol">→</a> <a id="1457" class="Symbol">∀</a> <a id="1459" href="CantorNormalForm.LimitsAndTaboos.html#1459" class="Bound">x</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="CantorNormalForm.LimitsAndTaboos.html#1414" class="Bound">P</a> <a id="1465" href="CantorNormalForm.LimitsAndTaboos.html#1459" class="Bound">x</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1472" href="CantorNormalForm.LimitsAndTaboos.html#1472" class="Bound">a</a> <a id="1474" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1476" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1480" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1482" href="CantorNormalForm.LimitsAndTaboos.html#1414" class="Bound">P</a> <a id="1484" href="CantorNormalForm.LimitsAndTaboos.html#1472" class="Bound">a</a> <a id="1486" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1488" class="Symbol">(∀</a> <a id="1491" href="CantorNormalForm.LimitsAndTaboos.html#1491" class="Bound">z</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="CantorNormalForm.LimitsAndTaboos.html#1414" class="Bound">P</a> <a id="1497" href="CantorNormalForm.LimitsAndTaboos.html#1491" class="Bound">z</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="CantorNormalForm.LimitsAndTaboos.html#1472" class="Bound">a</a> <a id="1503" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1505" href="CantorNormalForm.LimitsAndTaboos.html#1491" class="Bound">z</a><a id="1506" class="Symbol">)</a>
<a id="1508" href="CantorNormalForm.LimitsAndTaboos.html#1389" class="Function">minimal-witness</a> <a id="1524" href="CantorNormalForm.LimitsAndTaboos.html#1524" class="Bound">lem</a> <a id="1528" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="1530" href="CantorNormalForm.LimitsAndTaboos.html#1530" class="Bound">pvP</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="CantorNormalForm.Wellfoundedness.html#2732" class="Function">wf-ind</a> <a id="1543" href="CantorNormalForm.LimitsAndTaboos.html#2037" class="Function">step</a>
 <a id="1549" class="Keyword">where</a>
  <a id="1557" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="1559" href="CantorNormalForm.LimitsAndTaboos.html#1559" class="Function">Q</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="1576" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="1578" href="CantorNormalForm.LimitsAndTaboos.html#1578" class="Bound">x</a> <a id="1580" class="Symbol">=</a> <a id="1582" class="Symbol">∀</a> <a id="1584" href="CantorNormalForm.LimitsAndTaboos.html#1584" class="Bound">z</a> <a id="1586" class="Symbol">→</a> <a id="1588" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="1590" href="CantorNormalForm.LimitsAndTaboos.html#1584" class="Bound">z</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="CantorNormalForm.LimitsAndTaboos.html#1578" class="Bound">x</a> <a id="1596" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1598" href="CantorNormalForm.LimitsAndTaboos.html#1584" class="Bound">z</a>
  <a id="1602" href="CantorNormalForm.LimitsAndTaboos.html#1559" class="Function">Q</a> <a id="1604" href="CantorNormalForm.LimitsAndTaboos.html#1604" class="Bound">x</a> <a id="1606" class="Symbol">=</a> <a id="1608" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="1610" href="CantorNormalForm.LimitsAndTaboos.html#1604" class="Bound">x</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1617" href="CantorNormalForm.LimitsAndTaboos.html#1617" class="Bound">y</a> <a id="1619" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1621" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1625" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1627" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="1629" href="CantorNormalForm.LimitsAndTaboos.html#1617" class="Bound">y</a> <a id="1631" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1633" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="1635" href="CantorNormalForm.LimitsAndTaboos.html#1617" class="Bound">y</a>
  <a id="1639" href="CantorNormalForm.LimitsAndTaboos.html#1639" class="Function">pvA</a> <a id="1643" class="Symbol">:</a> <a id="1645" class="Symbol">∀</a> <a id="1647" href="CantorNormalForm.LimitsAndTaboos.html#1647" class="Bound">x</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1658" class="Symbol">(</a><a id="1659" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="1661" href="CantorNormalForm.LimitsAndTaboos.html#1647" class="Bound">x</a><a id="1662" class="Symbol">)</a>
  <a id="1666" href="CantorNormalForm.LimitsAndTaboos.html#1639" class="Function">pvA</a> <a id="1670" href="CantorNormalForm.LimitsAndTaboos.html#1670" class="Bound">x</a> <a id="1672" class="Symbol">=</a> <a id="1674" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="1683" class="Symbol">(λ</a> <a id="1686" href="CantorNormalForm.LimitsAndTaboos.html#1686" class="Bound">_</a> <a id="1688" href="CantorNormalForm.LimitsAndTaboos.html#1688" class="Bound">_</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a><a id="1701" class="Symbol">)</a>
  <a id="1705" href="CantorNormalForm.LimitsAndTaboos.html#1705" class="Function">pvPA</a> <a id="1710" class="Symbol">:</a> <a id="1712" class="Symbol">∀</a> <a id="1714" href="CantorNormalForm.LimitsAndTaboos.html#1714" class="Bound">x</a> <a id="1716" class="Symbol">→</a> <a id="1718" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1725" class="Symbol">(</a><a id="1726" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="1728" href="CantorNormalForm.LimitsAndTaboos.html#1714" class="Bound">x</a> <a id="1730" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1732" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="1734" href="CantorNormalForm.LimitsAndTaboos.html#1714" class="Bound">x</a><a id="1735" class="Symbol">)</a>
  <a id="1739" href="CantorNormalForm.LimitsAndTaboos.html#1705" class="Function">pvPA</a> <a id="1744" href="CantorNormalForm.LimitsAndTaboos.html#1744" class="Bound">x</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="1756" class="Symbol">(</a><a id="1757" href="CantorNormalForm.LimitsAndTaboos.html#1530" class="Bound">pvP</a> <a id="1761" href="CantorNormalForm.LimitsAndTaboos.html#1744" class="Bound">x</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">(</a><a id="1765" href="CantorNormalForm.LimitsAndTaboos.html#1639" class="Function">pvA</a> <a id="1769" href="CantorNormalForm.LimitsAndTaboos.html#1744" class="Bound">x</a><a id="1770" class="Symbol">)</a>
  <a id="1774" href="CantorNormalForm.LimitsAndTaboos.html#1774" class="Function">ΣPA-isProp</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1798" href="CantorNormalForm.LimitsAndTaboos.html#1798" class="Bound">y</a> <a id="1800" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1802" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="1806" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1808" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="1810" href="CantorNormalForm.LimitsAndTaboos.html#1798" class="Bound">y</a> <a id="1812" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1814" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="1816" href="CantorNormalForm.LimitsAndTaboos.html#1798" class="Bound">y</a><a id="1817" class="Symbol">)</a>
  <a id="1821" href="CantorNormalForm.LimitsAndTaboos.html#1774" class="Function">ΣPA-isProp</a> <a id="1832" class="Symbol">(</a><a id="1833" href="CantorNormalForm.LimitsAndTaboos.html#1833" class="Bound">y₀</a> <a id="1836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1838" href="CantorNormalForm.LimitsAndTaboos.html#1838" class="Bound">py₀</a> <a id="1842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1844" href="CantorNormalForm.LimitsAndTaboos.html#1844" class="Bound">ay₀</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">(</a><a id="1850" href="CantorNormalForm.LimitsAndTaboos.html#1850" class="Bound">y₁</a> <a id="1853" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1855" href="CantorNormalForm.LimitsAndTaboos.html#1855" class="Bound">py₁</a> <a id="1859" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1861" href="CantorNormalForm.LimitsAndTaboos.html#1861" class="Bound">ay₁</a><a id="1864" class="Symbol">)</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="1875" href="CantorNormalForm.LimitsAndTaboos.html#1705" class="Function">pvPA</a> <a id="1880" href="CantorNormalForm.LimitsAndTaboos.html#1985" class="Function">y₀≡y₁</a>
   <a id="1889" class="Keyword">where</a>
    <a id="1899" href="CantorNormalForm.LimitsAndTaboos.html#1899" class="Function">y₀≤y₁</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="CantorNormalForm.LimitsAndTaboos.html#1833" class="Bound">y₀</a> <a id="1910" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1912" href="CantorNormalForm.LimitsAndTaboos.html#1850" class="Bound">y₁</a>
    <a id="1919" href="CantorNormalForm.LimitsAndTaboos.html#1899" class="Function">y₀≤y₁</a> <a id="1925" class="Symbol">=</a> <a id="1927" href="CantorNormalForm.LimitsAndTaboos.html#1844" class="Bound">ay₀</a> <a id="1931" href="CantorNormalForm.LimitsAndTaboos.html#1850" class="Bound">y₁</a> <a id="1934" href="CantorNormalForm.LimitsAndTaboos.html#1855" class="Bound">py₁</a>
    <a id="1942" href="CantorNormalForm.LimitsAndTaboos.html#1942" class="Function">y₁≤y₀</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="CantorNormalForm.LimitsAndTaboos.html#1850" class="Bound">y₁</a> <a id="1953" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="1955" href="CantorNormalForm.LimitsAndTaboos.html#1833" class="Bound">y₀</a>
    <a id="1962" href="CantorNormalForm.LimitsAndTaboos.html#1942" class="Function">y₁≤y₀</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="CantorNormalForm.LimitsAndTaboos.html#1861" class="Bound">ay₁</a> <a id="1974" href="CantorNormalForm.LimitsAndTaboos.html#1833" class="Bound">y₀</a> <a id="1977" href="CantorNormalForm.LimitsAndTaboos.html#1838" class="Bound">py₀</a>
    <a id="1985" href="CantorNormalForm.LimitsAndTaboos.html#1985" class="Function">y₀≡y₁</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="CantorNormalForm.LimitsAndTaboos.html#1833" class="Bound">y₀</a> <a id="1996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1998" href="CantorNormalForm.LimitsAndTaboos.html#1850" class="Bound">y₁</a>
    <a id="2005" href="CantorNormalForm.LimitsAndTaboos.html#1985" class="Function">y₀≡y₁</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="2023" href="CantorNormalForm.LimitsAndTaboos.html#1899" class="Function">y₀≤y₁</a> <a id="2029" href="CantorNormalForm.LimitsAndTaboos.html#1942" class="Function">y₁≤y₀</a>
  <a id="2037" href="CantorNormalForm.LimitsAndTaboos.html#2037" class="Function">step</a> <a id="2042" class="Symbol">:</a> <a id="2044" class="Symbol">∀</a> <a id="2046" href="CantorNormalForm.LimitsAndTaboos.html#2046" class="Bound">x</a> <a id="2048" class="Symbol">→</a> <a id="2050" class="Symbol">(∀</a> <a id="2053" href="CantorNormalForm.LimitsAndTaboos.html#2053" class="Bound">y</a> <a id="2055" class="Symbol">→</a> <a id="2057" href="CantorNormalForm.LimitsAndTaboos.html#2053" class="Bound">y</a> <a id="2059" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2061" href="CantorNormalForm.LimitsAndTaboos.html#2046" class="Bound">x</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="CantorNormalForm.LimitsAndTaboos.html#1559" class="Function">Q</a> <a id="2067" href="CantorNormalForm.LimitsAndTaboos.html#2053" class="Bound">y</a><a id="2068" class="Symbol">)</a> <a id="2070" class="Symbol">→</a> <a id="2072" href="CantorNormalForm.LimitsAndTaboos.html#1559" class="Function">Q</a> <a id="2074" href="CantorNormalForm.LimitsAndTaboos.html#2046" class="Bound">x</a>
  <a id="2078" href="CantorNormalForm.LimitsAndTaboos.html#2037" class="Function">step</a> <a id="2083" href="CantorNormalForm.LimitsAndTaboos.html#2083" class="Bound">x</a> <a id="2085" href="CantorNormalForm.LimitsAndTaboos.html#2085" class="Bound">h</a> <a id="2087" href="CantorNormalForm.LimitsAndTaboos.html#2087" class="Bound">px</a> <a id="2090" class="Keyword">with</a> <a id="2095" href="CantorNormalForm.LimitsAndTaboos.html#1524" class="Bound">lem</a> <a id="2099" class="Symbol">(</a><a id="2100" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="2102" href="CantorNormalForm.LimitsAndTaboos.html#2083" class="Bound">x</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="CantorNormalForm.LimitsAndTaboos.html#1639" class="Function">pvA</a> <a id="2110" href="CantorNormalForm.LimitsAndTaboos.html#2083" class="Bound">x</a><a id="2111" class="Symbol">)</a>
  <a id="2115" class="Symbol">...</a> <a id="2119" class="Symbol">|</a> <a id="2121" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2125" href="CantorNormalForm.LimitsAndTaboos.html#2125" class="Bound">a</a> <a id="2127" class="Symbol">=</a> <a id="2129" class="Bound">x</a> <a id="2131" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2133" class="Bound">px</a> <a id="2136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2138" href="CantorNormalForm.LimitsAndTaboos.html#2125" class="Bound">a</a>
  <a id="2142" class="Symbol">...</a> <a id="2146" class="Symbol">|</a> <a id="2148" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2151" href="CantorNormalForm.LimitsAndTaboos.html#2151" class="Bound">¬a</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2163" href="CantorNormalForm.LimitsAndTaboos.html#1774" class="Function">ΣPA-isProp</a> <a id="2174" href="CantorNormalForm.LimitsAndTaboos.html#2313" class="Function">claim₁</a> <a id="2181" href="CantorNormalForm.LimitsAndTaboos.html#2201" class="Function">claim₀</a>
   <a id="2191" class="Keyword">where</a>
    <a id="2201" href="CantorNormalForm.LimitsAndTaboos.html#2201" class="Function">claim₀</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2212" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2215" href="CantorNormalForm.LimitsAndTaboos.html#2215" class="Bound">z</a> <a id="2217" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2219" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2223" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2225" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2227" class="Symbol">(</a><a id="2228" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="2230" href="CantorNormalForm.LimitsAndTaboos.html#2215" class="Bound">z</a> <a id="2232" class="Symbol">→</a> <a id="2234" class="Bound">x</a> <a id="2236" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2238" href="CantorNormalForm.LimitsAndTaboos.html#2215" class="Bound">z</a><a id="2239" class="Symbol">)</a> <a id="2241" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="2247" href="CantorNormalForm.LimitsAndTaboos.html#2201" class="Function">claim₀</a> <a id="2254" class="Symbol">=</a> <a id="2256" href="General-Properties.html#3550" class="Function">LEM-¬∀-∃¬</a> <a id="2266" class="Symbol">_</a> <a id="2268" class="Symbol">(λ</a> <a id="2271" href="CantorNormalForm.LimitsAndTaboos.html#2271" class="Bound">z</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="2283" class="Symbol">(λ</a> <a id="2286" href="CantorNormalForm.LimitsAndTaboos.html#2286" class="Bound">_</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a><a id="2299" class="Symbol">))</a> <a id="2302" href="CantorNormalForm.LimitsAndTaboos.html#1524" class="Bound">lem</a> <a id="2306" href="CantorNormalForm.LimitsAndTaboos.html#2151" class="Bound">¬a</a>
    <a id="2313" href="CantorNormalForm.LimitsAndTaboos.html#2313" class="Function">claim₁</a> <a id="2320" class="Symbol">:</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2326" href="CantorNormalForm.LimitsAndTaboos.html#2326" class="Bound">z</a> <a id="2328" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2330" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2334" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2336" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2338" class="Symbol">(</a><a id="2339" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="2341" href="CantorNormalForm.LimitsAndTaboos.html#2326" class="Bound">z</a> <a id="2343" class="Symbol">→</a> <a id="2345" class="Bound">x</a> <a id="2347" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2349" href="CantorNormalForm.LimitsAndTaboos.html#2326" class="Bound">z</a><a id="2350" class="Symbol">))</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2358" href="CantorNormalForm.LimitsAndTaboos.html#2358" class="Bound">y</a> <a id="2360" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2362" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2366" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2368" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="2370" href="CantorNormalForm.LimitsAndTaboos.html#2358" class="Bound">y</a> <a id="2372" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2374" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="2376" href="CantorNormalForm.LimitsAndTaboos.html#2358" class="Bound">y</a>
    <a id="2382" href="CantorNormalForm.LimitsAndTaboos.html#2313" class="Function">claim₁</a> <a id="2389" class="Symbol">(</a><a id="2390" href="CantorNormalForm.LimitsAndTaboos.html#2390" class="Bound">z</a> <a id="2392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2394" href="CantorNormalForm.LimitsAndTaboos.html#2394" class="Bound">f</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="CantorNormalForm.LimitsAndTaboos.html#2652" class="Function">goal</a>
     <a id="2409" class="Keyword">where</a>
      <a id="2421" href="CantorNormalForm.LimitsAndTaboos.html#2421" class="Function">z&lt;x</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="CantorNormalForm.LimitsAndTaboos.html#2390" class="Bound">z</a> <a id="2429" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2431" class="Bound">x</a>
      <a id="2439" href="CantorNormalForm.LimitsAndTaboos.html#2421" class="Function">z&lt;x</a> <a id="2443" class="Keyword">with</a> <a id="2448" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2454" href="CantorNormalForm.LimitsAndTaboos.html#2390" class="Bound">z</a> <a id="2456" class="Bound">x</a>
      <a id="2464" href="CantorNormalForm.LimitsAndTaboos.html#2421" class="Function">...</a> <a id="2468" class="Symbol">|</a> <a id="2470" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2474" href="CantorNormalForm.LimitsAndTaboos.html#2474" class="Bound">z&lt;x</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="CantorNormalForm.LimitsAndTaboos.html#2474" class="Bound">z&lt;x</a>
      <a id="2490" href="CantorNormalForm.LimitsAndTaboos.html#2421" class="Function">...</a> <a id="2494" class="Symbol">|</a> <a id="2496" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2500" href="CantorNormalForm.LimitsAndTaboos.html#2500" class="Bound">z≥x</a> <a id="2504" class="Symbol">=</a> <a id="2506" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="2512" class="Symbol">(</a><a id="2513" href="CantorNormalForm.LimitsAndTaboos.html#2394" class="Bound">f</a> <a id="2515" class="Symbol">(λ</a> <a id="2518" href="CantorNormalForm.LimitsAndTaboos.html#2518" class="Bound">_</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="CantorNormalForm.LimitsAndTaboos.html#2500" class="Bound">z≥x</a><a id="2525" class="Symbol">))</a>
      <a id="2534" href="CantorNormalForm.LimitsAndTaboos.html#2534" class="Function">pz</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="2541" href="CantorNormalForm.LimitsAndTaboos.html#2390" class="Bound">z</a>
      <a id="2549" href="CantorNormalForm.LimitsAndTaboos.html#2534" class="Function">pz</a> <a id="2552" class="Keyword">with</a> <a id="2557" href="CantorNormalForm.LimitsAndTaboos.html#1524" class="Bound">lem</a> <a id="2561" class="Symbol">(</a><a id="2562" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="2564" href="CantorNormalForm.LimitsAndTaboos.html#2390" class="Bound">z</a><a id="2565" class="Symbol">)</a> <a id="2567" class="Symbol">(</a><a id="2568" href="CantorNormalForm.LimitsAndTaboos.html#1530" class="Bound">pvP</a> <a id="2572" href="CantorNormalForm.LimitsAndTaboos.html#2390" class="Bound">z</a><a id="2573" class="Symbol">)</a>
      <a id="2581" href="CantorNormalForm.LimitsAndTaboos.html#2534" class="Function">...</a> <a id="2585" class="Symbol">|</a> <a id="2587" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2591" href="CantorNormalForm.LimitsAndTaboos.html#2591" class="Bound">p</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="CantorNormalForm.LimitsAndTaboos.html#2591" class="Bound">p</a>
      <a id="2603" href="CantorNormalForm.LimitsAndTaboos.html#2534" class="Function">...</a> <a id="2607" class="Symbol">|</a> <a id="2609" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2612" href="CantorNormalForm.LimitsAndTaboos.html#2612" class="Bound">¬p</a> <a id="2615" class="Symbol">=</a> <a id="2617" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="2623" class="Symbol">(</a><a id="2624" href="CantorNormalForm.LimitsAndTaboos.html#2394" class="Bound">f</a> <a id="2626" class="Symbol">λ</a> <a id="2628" href="CantorNormalForm.LimitsAndTaboos.html#2628" class="Bound">p</a> <a id="2630" class="Symbol">→</a> <a id="2632" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="2638" class="Symbol">(</a><a id="2639" href="CantorNormalForm.LimitsAndTaboos.html#2612" class="Bound">¬p</a> <a id="2642" href="CantorNormalForm.LimitsAndTaboos.html#2628" class="Bound">p</a><a id="2643" class="Symbol">))</a>
      <a id="2652" href="CantorNormalForm.LimitsAndTaboos.html#2652" class="Function">goal</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2662" href="CantorNormalForm.LimitsAndTaboos.html#2662" class="Bound">y</a> <a id="2664" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2666" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2670" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2672" href="CantorNormalForm.LimitsAndTaboos.html#1528" class="Bound">P</a> <a id="2674" href="CantorNormalForm.LimitsAndTaboos.html#2662" class="Bound">y</a> <a id="2676" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2678" href="CantorNormalForm.LimitsAndTaboos.html#1557" class="Function">A</a> <a id="2680" href="CantorNormalForm.LimitsAndTaboos.html#2662" class="Bound">y</a>
      <a id="2688" href="CantorNormalForm.LimitsAndTaboos.html#2652" class="Function">goal</a> <a id="2693" class="Symbol">=</a> <a id="2695" class="Bound">h</a> <a id="2697" href="CantorNormalForm.LimitsAndTaboos.html#2390" class="Bound">z</a> <a id="2699" href="CantorNormalForm.LimitsAndTaboos.html#2421" class="Function">z&lt;x</a> <a id="2703" href="CantorNormalForm.LimitsAndTaboos.html#2534" class="Function">pz</a>


<a id="2708" class="Comment">--</a>
<a id="2711" class="Comment">-- Therefore, assuming LEM, we can compute suprema of bounded sequences.</a>
<a id="2784" class="Comment">--</a>
<a id="LEM-computes-sup"></a><a id="2787" href="CantorNormalForm.LimitsAndTaboos.html#2787" class="Function">LEM-computes-sup</a> <a id="2804" class="Symbol">:</a> <a id="2806" href="General-Properties.html#3110" class="Function">LEM</a>
  <a id="2812" class="Symbol">→</a> <a id="2814" class="Symbol">(</a><a id="2815" href="CantorNormalForm.LimitsAndTaboos.html#2815" class="Bound">f</a> <a id="2817" class="Symbol">:</a> <a id="2819" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2821" class="Symbol">→</a> <a id="2823" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2826" class="Symbol">)</a> <a id="2828" class="Symbol">(</a><a id="2829" href="CantorNormalForm.LimitsAndTaboos.html#2829" class="Bound">b</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">→</a> <a id="2840" class="Symbol">(∀</a> <a id="2843" href="CantorNormalForm.LimitsAndTaboos.html#2843" class="Bound">i</a> <a id="2845" class="Symbol">→</a> <a id="2847" href="CantorNormalForm.LimitsAndTaboos.html#2815" class="Bound">f</a> <a id="2849" href="CantorNormalForm.LimitsAndTaboos.html#2843" class="Bound">i</a> <a id="2851" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2853" href="CantorNormalForm.LimitsAndTaboos.html#2829" class="Bound">b</a><a id="2854" class="Symbol">)</a>
  <a id="2858" class="Symbol">→</a> <a id="2860" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2863" href="CantorNormalForm.LimitsAndTaboos.html#2863" class="Bound">a</a> <a id="2865" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2867" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2871" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2873" href="CantorNormalForm.LimitsAndTaboos.html#2863" class="Bound">a</a> <a id="2875" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="2885" href="CantorNormalForm.LimitsAndTaboos.html#2815" class="Bound">f</a>
<a id="2887" href="CantorNormalForm.LimitsAndTaboos.html#2787" class="Function">LEM-computes-sup</a> <a id="2904" href="CantorNormalForm.LimitsAndTaboos.html#2904" class="Bound">lem</a> <a id="2908" href="CantorNormalForm.LimitsAndTaboos.html#2908" class="Bound">f</a> <a id="2910" class="Symbol">=</a> <a id="2912" href="CantorNormalForm.LimitsAndTaboos.html#1389" class="Function">minimal-witness</a> <a id="2928" href="CantorNormalForm.LimitsAndTaboos.html#2904" class="Bound">lem</a> <a id="2932" href="CantorNormalForm.LimitsAndTaboos.html#2947" class="Function">P</a> <a id="2934" href="CantorNormalForm.LimitsAndTaboos.html#2986" class="Function">pvP</a>
 <a id="2939" class="Keyword">where</a>
  <a id="2947" href="CantorNormalForm.LimitsAndTaboos.html#2947" class="Function">P</a> <a id="2949" class="Symbol">:</a> <a id="2951" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="2964" href="CantorNormalForm.LimitsAndTaboos.html#2947" class="Function">P</a> <a id="2966" href="CantorNormalForm.LimitsAndTaboos.html#2966" class="Bound">b</a> <a id="2968" class="Symbol">=</a> <a id="2970" class="Symbol">∀</a> <a id="2972" href="CantorNormalForm.LimitsAndTaboos.html#2972" class="Bound">i</a> <a id="2974" class="Symbol">→</a> <a id="2976" href="CantorNormalForm.LimitsAndTaboos.html#2908" class="Bound">f</a> <a id="2978" href="CantorNormalForm.LimitsAndTaboos.html#2972" class="Bound">i</a> <a id="2980" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2982" href="CantorNormalForm.LimitsAndTaboos.html#2966" class="Bound">b</a>
  <a id="2986" href="CantorNormalForm.LimitsAndTaboos.html#2986" class="Function">pvP</a> <a id="2990" class="Symbol">:</a> <a id="2992" class="Symbol">∀</a> <a id="2994" href="CantorNormalForm.LimitsAndTaboos.html#2994" class="Bound">b</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3005" class="Symbol">(</a><a id="3006" href="CantorNormalForm.LimitsAndTaboos.html#2947" class="Function">P</a> <a id="3008" href="CantorNormalForm.LimitsAndTaboos.html#2994" class="Bound">b</a><a id="3009" class="Symbol">)</a>
  <a id="3013" href="CantorNormalForm.LimitsAndTaboos.html#2986" class="Function">pvP</a> <a id="3017" class="Symbol">_</a> <a id="3019" class="Symbol">=</a> <a id="3021" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="3029" class="Symbol">(λ</a> <a id="3032" href="CantorNormalForm.LimitsAndTaboos.html#3032" class="Bound">_</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="CantorNormalForm.Base.html#8223" class="Function">isProp⟨≤⟩</a><a id="3045" class="Symbol">)</a>

<a id="3048" class="Comment">--</a>
<a id="3051" class="Comment">-- If Cnf has limits of bounded increasing sequences, then WLPO holds.</a>
<a id="3122" class="Comment">-- The proof is essentially the same as the one of the no go theorem.</a>
<a id="3192" class="Comment">--</a>

<a id="3196" class="Comment">-- We first specialise the jumping sequence s ↑ to CNF</a>

<a id="_↑"></a><a id="3252" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">_↑</a> <a id="3255" class="Symbol">:</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="3278" class="Symbol">(</a><a id="3279" href="CantorNormalForm.LimitsAndTaboos.html#3279" class="Bound">s</a> <a id="3281" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3282" class="Symbol">)</a>  <a id="3285" class="Number">0</a>      <a id="3292" class="Symbol">=</a> <a id="3294" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="3296" class="Symbol">(</a><a id="3297" href="CantorNormalForm.LimitsAndTaboos.html#3297" class="Bound">s</a> <a id="3299" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3307" href="CantorNormalForm.LimitsAndTaboos.html#3307" class="Bound">i</a><a id="3308" class="Symbol">)</a> <a id="3310" class="Symbol">=</a> <a id="3312" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="3315" class="Symbol">(</a><a id="3316" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="3333" href="CantorNormalForm.LimitsAndTaboos.html#3297" class="Bound">s</a> <a id="3335" href="CantorNormalForm.LimitsAndTaboos.html#3307" class="Bound">i</a><a id="3336" class="Symbol">)</a> <a id="3338" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="3343" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="3345" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3350" class="Symbol">((</a><a id="3352" href="CantorNormalForm.LimitsAndTaboos.html#3297" class="Bound">s</a> <a id="3354" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3355" class="Symbol">)</a> <a id="3357" href="CantorNormalForm.LimitsAndTaboos.html#3307" class="Bound">i</a> <a id="3359" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3361" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3362" class="Symbol">)</a>

<a id="s↑-spec-&lt;ω"></a><a id="3365" href="CantorNormalForm.LimitsAndTaboos.html#3365" class="Function">s↑-spec-&lt;ω</a> <a id="3376" class="Symbol">:</a> <a id="3378" class="Symbol">∀</a> <a id="3380" href="CantorNormalForm.LimitsAndTaboos.html#3380" class="Bound">s</a> <a id="3382" class="Symbol">→</a> <a id="3384" class="Symbol">(</a><a id="3385" href="CantorNormalForm.LimitsAndTaboos.html#3385" class="Bound">n</a> <a id="3387" class="Symbol">:</a> <a id="3389" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3390" class="Symbol">)</a> <a id="3392" class="Symbol">→</a> <a id="3394" class="Symbol">(∀</a> <a id="3397" href="CantorNormalForm.LimitsAndTaboos.html#3397" class="Bound">i</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="CantorNormalForm.LimitsAndTaboos.html#3397" class="Bound">i</a> <a id="3403" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="3407" href="CantorNormalForm.LimitsAndTaboos.html#3385" class="Bound">n</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="CantorNormalForm.LimitsAndTaboos.html#3380" class="Bound">s</a> <a id="3413" href="CantorNormalForm.LimitsAndTaboos.html#3397" class="Bound">i</a> <a id="3415" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3417" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="3419" class="Symbol">)</a> <a id="3421" class="Symbol">→</a> <a id="3423" class="Symbol">(</a><a id="3424" href="CantorNormalForm.LimitsAndTaboos.html#3380" class="Bound">s</a> <a id="3426" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3427" class="Symbol">)</a> <a id="3429" href="CantorNormalForm.LimitsAndTaboos.html#3385" class="Bound">n</a> <a id="3431" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3433" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="3435" href="CantorNormalForm.LimitsAndTaboos.html#3365" class="Function">s↑-spec-&lt;ω</a> <a id="3446" href="CantorNormalForm.LimitsAndTaboos.html#3446" class="Bound">s</a> <a id="3448" class="Number">0</a> <a id="3450" href="CantorNormalForm.LimitsAndTaboos.html#3450" class="Bound">p</a> <a id="3452" class="Symbol">=</a> <a id="3454" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="3457" href="CantorNormalForm.LimitsAndTaboos.html#3365" class="Function">s↑-spec-&lt;ω</a> <a id="3468" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3475" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a><a id="3476" class="Symbol">)</a> <a id="3478" href="CantorNormalForm.LimitsAndTaboos.html#3478" class="Bound">p</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="CantorNormalForm.LimitsAndTaboos.html#3927" class="Function">goal</a>
   <a id="3490" class="Keyword">where</a>
    <a id="3500" href="CantorNormalForm.LimitsAndTaboos.html#3500" class="Function">claim₀</a> <a id="3507" class="Symbol">:</a> <a id="3509" class="Symbol">∀</a> <a id="3511" href="CantorNormalForm.LimitsAndTaboos.html#3511" class="Bound">i</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="CantorNormalForm.LimitsAndTaboos.html#3511" class="Bound">i</a> <a id="3517" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="3521" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3523" class="Symbol">→</a> <a id="3525" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3527" href="CantorNormalForm.LimitsAndTaboos.html#3511" class="Bound">i</a> <a id="3529" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3531" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
    <a id="3538" href="CantorNormalForm.LimitsAndTaboos.html#3500" class="Function">claim₀</a> <a id="3545" href="CantorNormalForm.LimitsAndTaboos.html#3545" class="Bound">i</a> <a id="3547" href="CantorNormalForm.LimitsAndTaboos.html#3547" class="Bound">i≤n</a> <a id="3551" class="Symbol">=</a> <a id="3553" href="CantorNormalForm.LimitsAndTaboos.html#3478" class="Bound">p</a> <a id="3555" href="CantorNormalForm.LimitsAndTaboos.html#3545" class="Bound">i</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="3570" href="CantorNormalForm.LimitsAndTaboos.html#3547" class="Bound">i≤n</a><a id="3573" class="Symbol">)</a>
    <a id="3579" href="CantorNormalForm.LimitsAndTaboos.html#3579" class="Function">claim₁</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="3605" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3607" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3611" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
    <a id="3618" href="CantorNormalForm.LimitsAndTaboos.html#3579" class="Function">claim₁</a> <a id="3625" class="Symbol">=</a> <a id="3627" href="BooleanSequence.html#5371" class="Function">least-index-true-spec-ff</a> <a id="3652" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3654" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3656" href="CantorNormalForm.LimitsAndTaboos.html#3500" class="Function">claim₀</a>
    <a id="3667" href="CantorNormalForm.LimitsAndTaboos.html#3667" class="Function">claim₂</a> <a id="3674" class="Symbol">:</a> <a id="3676" class="Symbol">(</a><a id="3677" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3679" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3687" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a><a id="3688" class="Symbol">)</a> <a id="3690" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3692" class="Symbol">(</a><a id="3693" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3695" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3696" class="Symbol">)</a> <a id="3698" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3700" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3702" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
    <a id="3708" href="CantorNormalForm.LimitsAndTaboos.html#3667" class="Function">claim₂</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="3731" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="3733" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3738" class="Symbol">(</a><a id="3739" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3741" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3742" class="Symbol">)</a> <a id="3744" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3746" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3748" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3749" class="Symbol">)</a> <a id="3751" href="CantorNormalForm.LimitsAndTaboos.html#3579" class="Function">claim₁</a>
    <a id="3762" href="CantorNormalForm.LimitsAndTaboos.html#3762" class="Function">IH</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">(</a><a id="3768" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3770" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3771" class="Symbol">)</a> <a id="3773" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3775" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3777" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
    <a id="3783" href="CantorNormalForm.LimitsAndTaboos.html#3762" class="Function">IH</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="CantorNormalForm.LimitsAndTaboos.html#3365" class="Function">s↑-spec-&lt;ω</a> <a id="3799" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3801" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3803" class="Symbol">(λ</a> <a id="3806" href="CantorNormalForm.LimitsAndTaboos.html#3806" class="Bound">i</a> <a id="3808" href="CantorNormalForm.LimitsAndTaboos.html#3808" class="Bound">i&lt;n</a> <a id="3812" class="Symbol">→</a> <a id="3814" href="CantorNormalForm.LimitsAndTaboos.html#3478" class="Bound">p</a> <a id="3816" href="CantorNormalForm.LimitsAndTaboos.html#3806" class="Bound">i</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Cubical.Data.Nat.Order.html#1733" class="Function">N.≤-suc</a> <a id="3827" href="CantorNormalForm.LimitsAndTaboos.html#3808" class="Bound">i&lt;n</a><a id="3830" class="Symbol">))</a>
    <a id="3837" href="CantorNormalForm.LimitsAndTaboos.html#3837" class="Function">claim₃</a> <a id="3844" class="Symbol">:</a> <a id="3846" class="Symbol">(</a><a id="3847" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3849" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3850" class="Symbol">)</a> <a id="3852" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a> <a id="3854" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3856" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3858" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3860" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
    <a id="3866" href="CantorNormalForm.LimitsAndTaboos.html#3837" class="Function">claim₃</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="3900" class="Symbol">((</a><a id="3902" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3904" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3905" class="Symbol">)</a> <a id="3907" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a><a id="3908" class="Symbol">)</a> <a id="3910" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3912" href="CantorNormalForm.LimitsAndTaboos.html#3762" class="Function">IH</a> <a id="3915" class="Symbol">(</a><a id="3916" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3919" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="3921" class="Symbol">)</a>
    <a id="3927" href="CantorNormalForm.LimitsAndTaboos.html#3927" class="Function">goal</a> <a id="3932" class="Symbol">:</a> <a id="3934" class="Symbol">(</a><a id="3935" href="CantorNormalForm.LimitsAndTaboos.html#3468" class="Bound">s</a> <a id="3937" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="3938" class="Symbol">)</a> <a id="3940" class="Symbol">(</a><a id="3941" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3945" href="CantorNormalForm.LimitsAndTaboos.html#3475" class="Bound">n</a><a id="3946" class="Symbol">)</a> <a id="3948" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3950" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
    <a id="3956" href="CantorNormalForm.LimitsAndTaboos.html#3927" class="Function">goal</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3969" class="Symbol">(</a><a id="3970" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="3973" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="3974" class="Symbol">)</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3981" href="CantorNormalForm.LimitsAndTaboos.html#3667" class="Function">claim₂</a><a id="3987" class="Symbol">)</a> <a id="3989" href="CantorNormalForm.LimitsAndTaboos.html#3837" class="Function">claim₃</a>

<a id="s↑-inc"></a><a id="3997" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="4004" class="Symbol">:</a> <a id="4006" class="Symbol">∀</a> <a id="4008" href="CantorNormalForm.LimitsAndTaboos.html#4008" class="Bound">s</a> <a id="4010" class="Symbol">→</a> <a id="4012" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="4028" class="Symbol">(</a><a id="4029" href="CantorNormalForm.LimitsAndTaboos.html#4008" class="Bound">s</a> <a id="4031" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4032" class="Symbol">)</a>
<a id="4034" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="4041" href="CantorNormalForm.LimitsAndTaboos.html#4041" class="Bound">s</a> <a id="4043" href="CantorNormalForm.LimitsAndTaboos.html#4043" class="Bound">i</a> <a id="4045" class="Keyword">with</a> <a id="4050" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="4067" href="CantorNormalForm.LimitsAndTaboos.html#4041" class="Bound">s</a> <a id="4069" href="CantorNormalForm.LimitsAndTaboos.html#4043" class="Bound">i</a> <a id="4071" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="4073" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a>
<a id="4076" class="Symbol">...</a> <a id="4080" class="Symbol">|</a> <a id="4082" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4086" href="CantorNormalForm.LimitsAndTaboos.html#4086" class="Bound">p</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4096" class="Symbol">((</a><a id="4098" class="Bound">s</a> <a id="4100" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4101" class="Symbol">)</a> <a id="4103" class="Bound">i</a> <a id="4105" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="4107" class="Symbol">)</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4114" href="CantorNormalForm.LimitsAndTaboos.html#4142" class="Function">claim₀</a><a id="4120" class="Symbol">)</a> <a id="4122" href="CantorNormalForm.LimitsAndTaboos.html#4296" class="Function">claim₁</a>
   <a id="4132" class="Keyword">where</a>
    <a id="4142" href="CantorNormalForm.LimitsAndTaboos.html#4142" class="Function">claim₀</a> <a id="4149" class="Symbol">:</a> <a id="4151" class="Symbol">(</a><a id="4152" class="Bound">s</a> <a id="4154" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4155" class="Symbol">)</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4162" class="Bound">i</a><a id="4163" class="Symbol">)</a> <a id="4165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4167" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
    <a id="4173" href="CantorNormalForm.LimitsAndTaboos.html#4142" class="Function">claim₀</a> <a id="4180" class="Symbol">=</a> <a id="4182" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="4196" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="4198" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="4203" class="Symbol">((</a><a id="4205" class="Bound">s</a> <a id="4207" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4208" class="Symbol">)</a> <a id="4210" class="Bound">i</a> <a id="4212" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4214" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="4215" class="Symbol">))</a> <a id="4218" href="CantorNormalForm.LimitsAndTaboos.html#4086" class="Bound">p</a>
    <a id="4224" href="CantorNormalForm.LimitsAndTaboos.html#4224" class="Function">q</a> <a id="4226" class="Symbol">:</a> <a id="4228" class="Symbol">∀</a> <a id="4230" href="CantorNormalForm.LimitsAndTaboos.html#4230" class="Bound">j</a> <a id="4232" class="Symbol">→</a> <a id="4234" href="CantorNormalForm.LimitsAndTaboos.html#4230" class="Bound">j</a> <a id="4236" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="4240" class="Bound">i</a> <a id="4242" class="Symbol">→</a> <a id="4244" class="Bound">s</a> <a id="4246" href="CantorNormalForm.LimitsAndTaboos.html#4230" class="Bound">j</a> <a id="4248" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4250" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
    <a id="4257" href="CantorNormalForm.LimitsAndTaboos.html#4224" class="Function">q</a> <a id="4259" class="Symbol">=</a> <a id="4261" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="4286" class="Bound">s</a> <a id="4288" class="Bound">i</a> <a id="4290" href="CantorNormalForm.LimitsAndTaboos.html#4086" class="Bound">p</a>
    <a id="4296" href="CantorNormalForm.LimitsAndTaboos.html#4296" class="Function">claim₁</a> <a id="4303" class="Symbol">:</a> <a id="4305" class="Symbol">(</a><a id="4306" class="Bound">s</a> <a id="4308" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4309" class="Symbol">)</a> <a id="4311" class="Bound">i</a> <a id="4313" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4315" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
    <a id="4321" href="CantorNormalForm.LimitsAndTaboos.html#4296" class="Function">claim₁</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="CantorNormalForm.LimitsAndTaboos.html#3365" class="Function">s↑-spec-&lt;ω</a> <a id="4341" class="Bound">s</a> <a id="4343" class="Bound">i</a> <a id="4345" href="CantorNormalForm.LimitsAndTaboos.html#4224" class="Function">q</a>
<a id="4347" class="Symbol">...</a> <a id="4351" class="Symbol">|</a> <a id="4353" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4356" href="CantorNormalForm.LimitsAndTaboos.html#4356" class="Bound">¬p</a> <a id="4359" class="Symbol">=</a> <a id="4361" href="CantorNormalForm.LimitsAndTaboos.html#4582" class="Function">goal</a>
   <a id="4369" class="Keyword">where</a>
    <a id="4379" href="CantorNormalForm.LimitsAndTaboos.html#4379" class="Function">p</a> <a id="4381" class="Symbol">:</a> <a id="4383" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="4400" class="Bound">s</a> <a id="4402" class="Bound">i</a> <a id="4404" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4406" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
    <a id="4413" href="CantorNormalForm.LimitsAndTaboos.html#4379" class="Function">p</a> <a id="4415" class="Symbol">=</a> <a id="4417" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="4429" class="Symbol">_</a> <a id="4431" href="CantorNormalForm.LimitsAndTaboos.html#4356" class="Bound">¬p</a>
    <a id="4438" href="CantorNormalForm.LimitsAndTaboos.html#4438" class="Function">claim₀</a> <a id="4445" class="Symbol">:</a> <a id="4447" class="Symbol">(</a><a id="4448" class="Bound">s</a> <a id="4450" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4451" class="Symbol">)</a> <a id="4453" class="Symbol">(</a><a id="4454" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4458" class="Bound">i</a><a id="4459" class="Symbol">)</a> <a id="4461" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4463" class="Symbol">(</a><a id="4464" class="Bound">s</a> <a id="4466" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4467" class="Symbol">)</a> <a id="4469" class="Bound">i</a> <a id="4471" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4473" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
    <a id="4479" href="CantorNormalForm.LimitsAndTaboos.html#4438" class="Function">claim₀</a> <a id="4486" class="Symbol">=</a> <a id="4488" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="4502" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="4504" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="4509" class="Symbol">((</a><a id="4511" class="Bound">s</a> <a id="4513" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4514" class="Symbol">)</a> <a id="4516" class="Bound">i</a> <a id="4518" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4520" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="4521" class="Symbol">))</a> <a id="4524" href="CantorNormalForm.LimitsAndTaboos.html#4379" class="Function">p</a>
    <a id="4530" href="CantorNormalForm.LimitsAndTaboos.html#4530" class="Function">claim₁</a> <a id="4537" class="Symbol">:</a> <a id="4539" class="Symbol">(</a><a id="4540" class="Bound">s</a> <a id="4542" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4543" class="Symbol">)</a> <a id="4545" class="Bound">i</a> <a id="4547" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4549" class="Symbol">(</a><a id="4550" class="Bound">s</a> <a id="4552" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4553" class="Symbol">)</a> <a id="4555" class="Bound">i</a> <a id="4557" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4559" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
    <a id="4565" href="CantorNormalForm.LimitsAndTaboos.html#4530" class="Function">claim₁</a> <a id="4572" class="Symbol">=</a> <a id="4574" href="CantorNormalForm.Addition.html#9346" class="Function">&lt;+𝟏</a>
    <a id="4582" href="CantorNormalForm.LimitsAndTaboos.html#4582" class="Function">goal</a> <a id="4587" class="Symbol">:</a> <a id="4589" class="Symbol">(</a><a id="4590" class="Bound">s</a> <a id="4592" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4593" class="Symbol">)</a> <a id="4595" class="Bound">i</a> <a id="4597" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4599" class="Symbol">(</a><a id="4600" class="Bound">s</a> <a id="4602" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4603" class="Symbol">)</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4610" class="Bound">i</a><a id="4611" class="Symbol">)</a>
    <a id="4617" href="CantorNormalForm.LimitsAndTaboos.html#4582" class="Function">goal</a> <a id="4622" class="Symbol">=</a> <a id="4624" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4630" class="Symbol">((</a><a id="4632" class="Bound">s</a> <a id="4634" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4635" class="Symbol">)</a> <a id="4637" class="Bound">i</a> <a id="4639" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="4641" class="Symbol">)</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4648" href="CantorNormalForm.LimitsAndTaboos.html#4438" class="Function">claim₀</a><a id="4654" class="Symbol">)</a> <a id="4656" href="CantorNormalForm.LimitsAndTaboos.html#4530" class="Function">claim₁</a>

<a id="s↑-inc&#39;"></a><a id="4664" href="CantorNormalForm.LimitsAndTaboos.html#4664" class="Function">s↑-inc&#39;</a> <a id="4672" class="Symbol">:</a> <a id="4674" class="Symbol">∀</a> <a id="4676" href="CantorNormalForm.LimitsAndTaboos.html#4676" class="Bound">s</a> <a id="4678" class="Symbol">→</a> <a id="4680" class="Symbol">(</a><a id="4681" href="CantorNormalForm.LimitsAndTaboos.html#4681" class="Bound">i</a> <a id="4683" href="CantorNormalForm.LimitsAndTaboos.html#4683" class="Bound">j</a> <a id="4685" class="Symbol">:</a> <a id="4687" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="CantorNormalForm.LimitsAndTaboos.html#4681" class="Bound">i</a> <a id="4694" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="4698" href="CantorNormalForm.LimitsAndTaboos.html#4683" class="Bound">j</a> <a id="4700" class="Symbol">→</a> <a id="4702" class="Symbol">(</a><a id="4703" href="CantorNormalForm.LimitsAndTaboos.html#4676" class="Bound">s</a> <a id="4705" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4706" class="Symbol">)</a> <a id="4708" href="CantorNormalForm.LimitsAndTaboos.html#4681" class="Bound">i</a> <a id="4710" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4712" class="Symbol">(</a><a id="4713" href="CantorNormalForm.LimitsAndTaboos.html#4676" class="Bound">s</a> <a id="4715" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4716" class="Symbol">)</a> <a id="4718" href="CantorNormalForm.LimitsAndTaboos.html#4683" class="Bound">j</a>
<a id="4720" href="CantorNormalForm.LimitsAndTaboos.html#4664" class="Function">s↑-inc&#39;</a> <a id="4728" href="CantorNormalForm.LimitsAndTaboos.html#4728" class="Bound">s</a> <a id="4730" href="CantorNormalForm.LimitsAndTaboos.html#4730" class="Bound">i</a> <a id="4732" class="Number">0</a> <a id="4734" href="CantorNormalForm.LimitsAndTaboos.html#4734" class="Bound">i&lt;0</a> <a id="4738" class="Symbol">=</a> <a id="4740" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="4758" href="CantorNormalForm.LimitsAndTaboos.html#4734" class="Bound">i&lt;0</a><a id="4761" class="Symbol">)</a>
<a id="4763" href="CantorNormalForm.LimitsAndTaboos.html#4664" class="Function">s↑-inc&#39;</a> <a id="4771" href="CantorNormalForm.LimitsAndTaboos.html#4771" class="Bound">s</a> <a id="4773" href="CantorNormalForm.LimitsAndTaboos.html#4773" class="Bound">i</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4780" href="CantorNormalForm.LimitsAndTaboos.html#4780" class="Bound">j</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">(</a><a id="4784" class="Number">0</a> <a id="4786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4788" href="CantorNormalForm.LimitsAndTaboos.html#4788" class="Bound">i+1≡j+1</a><a id="4795" class="Symbol">)</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4805" class="Symbol">(λ</a> <a id="4808" href="CantorNormalForm.LimitsAndTaboos.html#4808" class="Bound">x</a> <a id="4810" class="Symbol">→</a> <a id="4812" class="Symbol">(</a><a id="4813" href="CantorNormalForm.LimitsAndTaboos.html#4771" class="Bound">s</a> <a id="4815" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4816" class="Symbol">)</a> <a id="4818" href="CantorNormalForm.LimitsAndTaboos.html#4773" class="Bound">i</a> <a id="4820" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4822" class="Symbol">(</a><a id="4823" href="CantorNormalForm.LimitsAndTaboos.html#4771" class="Bound">s</a> <a id="4825" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4826" class="Symbol">)</a> <a id="4828" href="CantorNormalForm.LimitsAndTaboos.html#4808" class="Bound">x</a><a id="4829" class="Symbol">)</a> <a id="4831" href="CantorNormalForm.LimitsAndTaboos.html#4788" class="Bound">i+1≡j+1</a> <a id="4839" class="Symbol">(</a><a id="4840" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="4847" href="CantorNormalForm.LimitsAndTaboos.html#4771" class="Bound">s</a> <a id="4849" href="CantorNormalForm.LimitsAndTaboos.html#4773" class="Bound">i</a><a id="4850" class="Symbol">)</a>
<a id="4852" href="CantorNormalForm.LimitsAndTaboos.html#4664" class="Function">s↑-inc&#39;</a> <a id="4860" href="CantorNormalForm.LimitsAndTaboos.html#4860" class="Bound">s</a> <a id="4862" href="CantorNormalForm.LimitsAndTaboos.html#4862" class="Bound">i</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4869" href="CantorNormalForm.LimitsAndTaboos.html#4869" class="Bound">j</a><a id="4870" class="Symbol">)</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4877" href="CantorNormalForm.LimitsAndTaboos.html#4877" class="Bound">k</a> <a id="4879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4881" href="CantorNormalForm.LimitsAndTaboos.html#4881" class="Bound">k+i+1≡j</a><a id="4888" class="Symbol">)</a> <a id="4890" class="Symbol">=</a> <a id="4892" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="4900" href="CantorNormalForm.LimitsAndTaboos.html#4921" class="Function">IH</a> <a id="4903" href="CantorNormalForm.LimitsAndTaboos.html#4992" class="Function">fact</a>
   <a id="4911" class="Keyword">where</a>
    <a id="4921" href="CantorNormalForm.LimitsAndTaboos.html#4921" class="Function">IH</a> <a id="4924" class="Symbol">:</a> <a id="4926" class="Symbol">(</a><a id="4927" href="CantorNormalForm.LimitsAndTaboos.html#4860" class="Bound">s</a> <a id="4929" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4930" class="Symbol">)</a> <a id="4932" href="CantorNormalForm.LimitsAndTaboos.html#4862" class="Bound">i</a> <a id="4934" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4936" class="Symbol">(</a><a id="4937" href="CantorNormalForm.LimitsAndTaboos.html#4860" class="Bound">s</a> <a id="4939" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="4940" class="Symbol">)</a> <a id="4942" href="CantorNormalForm.LimitsAndTaboos.html#4869" class="Bound">j</a>
    <a id="4948" href="CantorNormalForm.LimitsAndTaboos.html#4921" class="Function">IH</a> <a id="4951" class="Symbol">=</a> <a id="4953" href="CantorNormalForm.LimitsAndTaboos.html#4664" class="Function">s↑-inc&#39;</a> <a id="4961" href="CantorNormalForm.LimitsAndTaboos.html#4860" class="Bound">s</a> <a id="4963" href="CantorNormalForm.LimitsAndTaboos.html#4862" class="Bound">i</a> <a id="4965" href="CantorNormalForm.LimitsAndTaboos.html#4869" class="Bound">j</a> <a id="4967" class="Symbol">(</a><a id="4968" href="CantorNormalForm.LimitsAndTaboos.html#4877" class="Bound">k</a> <a id="4970" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4972" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="4979" href="CantorNormalForm.LimitsAndTaboos.html#4881" class="Bound">k+i+1≡j</a><a id="4986" class="Symbol">)</a>
    <a id="4992" href="CantorNormalForm.LimitsAndTaboos.html#4992" class="Function">fact</a> <a id="4997" class="Symbol">:</a> <a id="4999" class="Symbol">(</a><a id="5000" href="CantorNormalForm.LimitsAndTaboos.html#4860" class="Bound">s</a> <a id="5002" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5003" class="Symbol">)</a> <a id="5005" href="CantorNormalForm.LimitsAndTaboos.html#4869" class="Bound">j</a> <a id="5007" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5009" class="Symbol">(</a><a id="5010" href="CantorNormalForm.LimitsAndTaboos.html#4860" class="Bound">s</a> <a id="5012" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5013" class="Symbol">)</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5020" href="CantorNormalForm.LimitsAndTaboos.html#4869" class="Bound">j</a><a id="5021" class="Symbol">)</a>
    <a id="5027" href="CantorNormalForm.LimitsAndTaboos.html#4992" class="Function">fact</a> <a id="5032" class="Symbol">=</a> <a id="5034" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="5041" href="CantorNormalForm.LimitsAndTaboos.html#4860" class="Bound">s</a> <a id="5043" href="CantorNormalForm.LimitsAndTaboos.html#4869" class="Bound">j</a>

<a id="s↑-inc-≤"></a><a id="5046" href="CantorNormalForm.LimitsAndTaboos.html#5046" class="Function">s↑-inc-≤</a> <a id="5055" class="Symbol">:</a> <a id="5057" class="Symbol">∀</a> <a id="5059" href="CantorNormalForm.LimitsAndTaboos.html#5059" class="Bound">s</a> <a id="5061" href="CantorNormalForm.LimitsAndTaboos.html#5061" class="Bound">i</a> <a id="5063" href="CantorNormalForm.LimitsAndTaboos.html#5063" class="Bound">j</a> <a id="5065" class="Symbol">→</a> <a id="5067" href="CantorNormalForm.LimitsAndTaboos.html#5061" class="Bound">i</a> <a id="5069" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="5073" href="CantorNormalForm.LimitsAndTaboos.html#5063" class="Bound">j</a> <a id="5075" class="Symbol">→</a> <a id="5077" class="Symbol">(</a><a id="5078" href="CantorNormalForm.LimitsAndTaboos.html#5059" class="Bound">s</a> <a id="5080" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5081" class="Symbol">)</a> <a id="5083" href="CantorNormalForm.LimitsAndTaboos.html#5061" class="Bound">i</a> <a id="5085" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5087" class="Symbol">(</a><a id="5088" href="CantorNormalForm.LimitsAndTaboos.html#5059" class="Bound">s</a> <a id="5090" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5091" class="Symbol">)</a> <a id="5093" href="CantorNormalForm.LimitsAndTaboos.html#5063" class="Bound">j</a>
<a id="5095" href="CantorNormalForm.LimitsAndTaboos.html#5046" class="Function">s↑-inc-≤</a> <a id="5104" href="CantorNormalForm.LimitsAndTaboos.html#5104" class="Bound">s</a> <a id="5106" href="CantorNormalForm.LimitsAndTaboos.html#5106" class="Bound">i</a> <a id="5108" href="CantorNormalForm.LimitsAndTaboos.html#5108" class="Bound">j</a> <a id="5110" class="Symbol">(</a><a id="5111" class="Number">0</a> <a id="5113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5115" href="CantorNormalForm.LimitsAndTaboos.html#5115" class="Bound">i≡j</a><a id="5118" class="Symbol">)</a> <a id="5120" class="Symbol">=</a> <a id="5122" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5132" class="Symbol">(</a><a id="5133" href="CantorNormalForm.LimitsAndTaboos.html#5104" class="Bound">s</a> <a id="5135" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5136" class="Symbol">)</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5143" href="CantorNormalForm.LimitsAndTaboos.html#5115" class="Bound">i≡j</a><a id="5146" class="Symbol">))</a>
<a id="5149" href="CantorNormalForm.LimitsAndTaboos.html#5046" class="Function">s↑-inc-≤</a> <a id="5158" href="CantorNormalForm.LimitsAndTaboos.html#5158" class="Bound">s</a> <a id="5160" href="CantorNormalForm.LimitsAndTaboos.html#5160" class="Bound">i</a> <a id="5162" href="CantorNormalForm.LimitsAndTaboos.html#5162" class="Bound">j</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5169" href="CantorNormalForm.LimitsAndTaboos.html#5169" class="Bound">k</a> <a id="5171" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5173" href="CantorNormalForm.LimitsAndTaboos.html#5173" class="Bound">k+i+1≡j</a><a id="5180" class="Symbol">)</a> <a id="5182" class="Symbol">=</a> <a id="5184" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5188" class="Symbol">(</a><a id="5189" href="CantorNormalForm.LimitsAndTaboos.html#4664" class="Function">s↑-inc&#39;</a> <a id="5197" href="CantorNormalForm.LimitsAndTaboos.html#5158" class="Bound">s</a> <a id="5199" href="CantorNormalForm.LimitsAndTaboos.html#5160" class="Bound">i</a> <a id="5201" href="CantorNormalForm.LimitsAndTaboos.html#5162" class="Bound">j</a> <a id="5203" class="Symbol">(</a><a id="5204" href="CantorNormalForm.LimitsAndTaboos.html#5169" class="Bound">k</a> <a id="5206" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5208" href="Cubical.Data.Nat.Properties.html#4981" class="Function">N.+-suc</a> <a id="5216" class="Symbol">_</a> <a id="5218" class="Symbol">_</a> <a id="5220" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5222" href="CantorNormalForm.LimitsAndTaboos.html#5173" class="Bound">k+i+1≡j</a><a id="5229" class="Symbol">))</a>

<a id="s↑-spec-&gt;ω"></a><a id="5233" href="CantorNormalForm.LimitsAndTaboos.html#5233" class="Function">s↑-spec-&gt;ω</a> <a id="5244" class="Symbol">:</a> <a id="5246" class="Symbol">∀</a> <a id="5248" href="CantorNormalForm.LimitsAndTaboos.html#5248" class="Bound">s</a> <a id="5250" href="CantorNormalForm.LimitsAndTaboos.html#5250" class="Bound">i</a> <a id="5252" class="Symbol">→</a> <a id="5254" href="CantorNormalForm.LimitsAndTaboos.html#5248" class="Bound">s</a> <a id="5256" href="CantorNormalForm.LimitsAndTaboos.html#5250" class="Bound">i</a> <a id="5258" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5260" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="5263" class="Symbol">→</a> <a id="5265" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="5267" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5269" class="Symbol">(</a><a id="5270" href="CantorNormalForm.LimitsAndTaboos.html#5248" class="Bound">s</a> <a id="5272" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5273" class="Symbol">)</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5285" href="CantorNormalForm.LimitsAndTaboos.html#5250" class="Bound">i</a><a id="5286" class="Symbol">))</a>
<a id="5289" href="CantorNormalForm.LimitsAndTaboos.html#5233" class="Function">s↑-spec-&gt;ω</a> <a id="5300" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5302" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a> <a id="5304" href="CantorNormalForm.LimitsAndTaboos.html#5304" class="Bound">si≡tt</a> <a id="5310" class="Symbol">=</a> <a id="5312" href="CantorNormalForm.LimitsAndTaboos.html#5817" class="Function">goal</a>
   <a id="5320" class="Keyword">where</a>
    <a id="5330" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a> <a id="5332" class="Symbol">:</a> <a id="5334" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="5340" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a> <a id="5342" class="Symbol">=</a> <a id="5344" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5348" class="Symbol">(</a><a id="5349" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="5374" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5376" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a> <a id="5378" href="CantorNormalForm.LimitsAndTaboos.html#5304" class="Bound">si≡tt</a><a id="5383" class="Symbol">)</a>
    <a id="5389" href="CantorNormalForm.LimitsAndTaboos.html#5389" class="Function">n≤i</a> <a id="5393" class="Symbol">:</a> <a id="5395" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a> <a id="5397" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="5401" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a>
    <a id="5407" href="CantorNormalForm.LimitsAndTaboos.html#5389" class="Function">n≤i</a> <a id="5411" class="Symbol">=</a> <a id="5413" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5422" class="Symbol">(</a><a id="5423" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="5448" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5450" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a> <a id="5452" href="CantorNormalForm.LimitsAndTaboos.html#5304" class="Bound">si≡tt</a><a id="5457" class="Symbol">))</a>
    <a id="5464" href="CantorNormalForm.LimitsAndTaboos.html#5464" class="Function">p</a> <a id="5466" class="Symbol">:</a> <a id="5468" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="5485" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5487" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a> <a id="5489" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5491" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a>
    <a id="5498" href="CantorNormalForm.LimitsAndTaboos.html#5464" class="Function">p</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5506" class="Symbol">(</a><a id="5507" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5511" class="Symbol">(</a><a id="5512" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="5537" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5539" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a> <a id="5541" href="CantorNormalForm.LimitsAndTaboos.html#5304" class="Bound">si≡tt</a><a id="5546" class="Symbol">))</a>
    <a id="5553" href="CantorNormalForm.LimitsAndTaboos.html#5553" class="Function">claim₀</a> <a id="5560" class="Symbol">:</a> <a id="5562" class="Symbol">(</a><a id="5563" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5565" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5566" class="Symbol">)</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5573" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a><a id="5574" class="Symbol">)</a> <a id="5576" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5578" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
    <a id="5584" href="CantorNormalForm.LimitsAndTaboos.html#5553" class="Function">claim₀</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="5607" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="5609" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="5614" class="Symbol">((</a><a id="5616" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5618" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5619" class="Symbol">)</a> <a id="5621" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a> <a id="5623" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5625" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="5626" class="Symbol">))</a> <a id="5629" href="CantorNormalForm.LimitsAndTaboos.html#5464" class="Function">p</a>
    <a id="5635" href="CantorNormalForm.LimitsAndTaboos.html#5635" class="Function">n+1&lt;i+2</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5649" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a> <a id="5651" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="5655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5664" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a><a id="5665" class="Symbol">)</a>
    <a id="5671" href="CantorNormalForm.LimitsAndTaboos.html#5635" class="Function">n+1&lt;i+2</a> <a id="5679" class="Symbol">=</a> <a id="5681" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="5706" href="CantorNormalForm.LimitsAndTaboos.html#5389" class="Function">n≤i</a><a id="5709" class="Symbol">)</a>
    <a id="5715" href="CantorNormalForm.LimitsAndTaboos.html#5715" class="Function">claim₁</a> <a id="5722" class="Symbol">:</a> <a id="5724" class="Symbol">(</a><a id="5725" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5727" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5735" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a><a id="5736" class="Symbol">)</a> <a id="5738" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5740" class="Symbol">(</a><a id="5741" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5743" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5744" class="Symbol">)</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5756" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a><a id="5757" class="Symbol">))</a>
    <a id="5764" href="CantorNormalForm.LimitsAndTaboos.html#5715" class="Function">claim₁</a> <a id="5771" class="Symbol">=</a> <a id="5773" href="CantorNormalForm.LimitsAndTaboos.html#4664" class="Function">s↑-inc&#39;</a> <a id="5781" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5783" class="Symbol">(</a><a id="5784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5788" href="CantorNormalForm.LimitsAndTaboos.html#5330" class="Function">n</a><a id="5789" class="Symbol">)</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5796" class="Symbol">(</a><a id="5797" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5801" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a><a id="5802" class="Symbol">))</a> <a id="5805" href="CantorNormalForm.LimitsAndTaboos.html#5635" class="Function">n+1&lt;i+2</a>
    <a id="5817" href="CantorNormalForm.LimitsAndTaboos.html#5817" class="Function">goal</a> <a id="5822" class="Symbol">:</a> <a id="5824" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="5826" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5828" class="Symbol">(</a><a id="5829" href="CantorNormalForm.LimitsAndTaboos.html#5300" class="Bound">s</a> <a id="5831" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5832" class="Symbol">)</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5844" href="CantorNormalForm.LimitsAndTaboos.html#5302" class="Bound">i</a><a id="5845" class="Symbol">))</a>
    <a id="5852" href="CantorNormalForm.LimitsAndTaboos.html#5817" class="Function">goal</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5873" href="CantorNormalForm.LimitsAndTaboos.html#5553" class="Function">claim₀</a><a id="5879" class="Symbol">)</a> <a id="5881" href="CantorNormalForm.LimitsAndTaboos.html#5715" class="Function">claim₁</a>

<a id="s↑-bounded-by-ω+i"></a><a id="5889" href="CantorNormalForm.LimitsAndTaboos.html#5889" class="Function">s↑-bounded-by-ω+i</a> <a id="5907" class="Symbol">:</a> <a id="5909" class="Symbol">∀</a> <a id="5911" href="CantorNormalForm.LimitsAndTaboos.html#5911" class="Bound">s</a> <a id="5913" href="CantorNormalForm.LimitsAndTaboos.html#5913" class="Bound">i</a> <a id="5915" class="Symbol">→</a> <a id="5917" class="Symbol">(</a><a id="5918" href="CantorNormalForm.LimitsAndTaboos.html#5911" class="Bound">s</a> <a id="5920" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="5921" class="Symbol">)</a> <a id="5923" href="CantorNormalForm.LimitsAndTaboos.html#5913" class="Bound">i</a> <a id="5925" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5927" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="5929" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5931" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="5936" href="CantorNormalForm.LimitsAndTaboos.html#5913" class="Bound">i</a>
<a id="5938" href="CantorNormalForm.LimitsAndTaboos.html#5889" class="Function">s↑-bounded-by-ω+i</a> <a id="5956" href="CantorNormalForm.LimitsAndTaboos.html#5956" class="Bound">s</a> <a id="5958" class="Number">0</a> <a id="5960" class="Symbol">=</a> <a id="5962" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="5965" href="CantorNormalForm.LimitsAndTaboos.html#5889" class="Function">s↑-bounded-by-ω+i</a> <a id="5983" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5990" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="5991" class="Symbol">)</a> <a id="5993" class="Symbol">=</a> <a id="5995" href="CantorNormalForm.LimitsAndTaboos.html#6026" class="Function">cases</a> <a id="6001" href="CantorNormalForm.LimitsAndTaboos.html#6160" class="Function">case₀</a> <a id="6007" href="CantorNormalForm.LimitsAndTaboos.html#6441" class="Function">case₁</a>
   <a id="6016" class="Keyword">where</a>
    <a id="6026" href="CantorNormalForm.LimitsAndTaboos.html#6026" class="Function">cases</a> <a id="6032" class="Symbol">:</a> <a id="6034" class="Symbol">{</a><a id="6035" href="CantorNormalForm.LimitsAndTaboos.html#6035" class="Bound">b</a> <a id="6037" class="Symbol">:</a> <a id="6039" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6043" class="Symbol">}</a> <a id="6045" class="Symbol">{</a><a id="6046" href="CantorNormalForm.LimitsAndTaboos.html#6046" class="Bound">A</a> <a id="6048" class="Symbol">:</a> <a id="6050" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="6054" class="Symbol">}</a>
          <a id="6066" class="Symbol">→</a> <a id="6068" class="Symbol">(</a><a id="6069" href="CantorNormalForm.LimitsAndTaboos.html#6035" class="Bound">b</a> <a id="6071" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6073" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="6076" class="Symbol">→</a> <a id="6078" href="CantorNormalForm.LimitsAndTaboos.html#6046" class="Bound">A</a><a id="6079" class="Symbol">)</a> <a id="6081" class="Symbol">→</a> <a id="6083" class="Symbol">(</a><a id="6084" href="CantorNormalForm.LimitsAndTaboos.html#6035" class="Bound">b</a> <a id="6086" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6088" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="CantorNormalForm.LimitsAndTaboos.html#6046" class="Bound">A</a><a id="6094" class="Symbol">)</a> <a id="6096" class="Symbol">→</a> <a id="6098" href="CantorNormalForm.LimitsAndTaboos.html#6046" class="Bound">A</a>
    <a id="6104" href="CantorNormalForm.LimitsAndTaboos.html#6026" class="Function">cases</a> <a id="6110" class="Symbol">{</a><a id="6111" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="6113" class="Symbol">}</a> <a id="6115" href="CantorNormalForm.LimitsAndTaboos.html#6115" class="Bound">f</a> <a id="6117" href="CantorNormalForm.LimitsAndTaboos.html#6117" class="Bound">g</a> <a id="6119" class="Symbol">=</a> <a id="6121" href="CantorNormalForm.LimitsAndTaboos.html#6117" class="Bound">g</a> <a id="6123" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6132" href="CantorNormalForm.LimitsAndTaboos.html#6026" class="Function">cases</a> <a id="6138" class="Symbol">{</a><a id="6139" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="6141" class="Symbol">}</a> <a id="6143" href="CantorNormalForm.LimitsAndTaboos.html#6143" class="Bound">f</a> <a id="6145" href="CantorNormalForm.LimitsAndTaboos.html#6145" class="Bound">g</a> <a id="6147" class="Symbol">=</a> <a id="6149" href="CantorNormalForm.LimitsAndTaboos.html#6143" class="Bound">f</a> <a id="6151" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6160" href="CantorNormalForm.LimitsAndTaboos.html#6160" class="Function">case₀</a> <a id="6166" class="Symbol">:</a> <a id="6168" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="6185" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6187" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="6189" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6191" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="6194" class="Symbol">→</a> <a id="6196" class="Symbol">(</a><a id="6197" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6199" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6200" class="Symbol">)</a> <a id="6202" class="Symbol">(</a><a id="6203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6207" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="6208" class="Symbol">)</a> <a id="6210" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6212" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6214" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6216" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="6221" class="Symbol">(</a><a id="6222" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6226" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="6227" class="Symbol">)</a>
    <a id="6233" href="CantorNormalForm.LimitsAndTaboos.html#6160" class="Function">case₀</a> <a id="6239" href="CantorNormalForm.LimitsAndTaboos.html#6239" class="Bound">p</a> <a id="6241" class="Symbol">=</a> <a id="6243" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6262" href="CantorNormalForm.LimitsAndTaboos.html#6295" class="Function">claim₀</a><a id="6268" class="Symbol">))</a> <a id="6271" href="CantorNormalForm.LimitsAndTaboos.html#6381" class="Function">claim₁</a>
     <a id="6283" class="Keyword">where</a>
      <a id="6295" href="CantorNormalForm.LimitsAndTaboos.html#6295" class="Function">claim₀</a> <a id="6302" class="Symbol">:</a> <a id="6304" class="Symbol">(</a><a id="6305" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6307" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6308" class="Symbol">)</a> <a id="6310" class="Symbol">(</a><a id="6311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6315" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="6316" class="Symbol">)</a> <a id="6318" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6320" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
      <a id="6328" href="CantorNormalForm.LimitsAndTaboos.html#6295" class="Function">claim₀</a> <a id="6335" class="Symbol">=</a> <a id="6337" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="6351" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6353" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="6358" class="Symbol">((</a><a id="6360" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6362" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6363" class="Symbol">)</a> <a id="6365" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="6367" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6369" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6370" class="Symbol">))</a> <a id="6373" href="CantorNormalForm.LimitsAndTaboos.html#6239" class="Bound">p</a>
      <a id="6381" href="CantorNormalForm.LimitsAndTaboos.html#6381" class="Function">claim₁</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6392" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6394" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6396" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6398" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6408" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="6409" class="Symbol">)</a>
      <a id="6417" href="CantorNormalForm.LimitsAndTaboos.html#6381" class="Function">claim₁</a> <a id="6424" class="Symbol">=</a> <a id="6426" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6429" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6434" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
    <a id="6441" href="CantorNormalForm.LimitsAndTaboos.html#6441" class="Function">case₁</a> <a id="6447" class="Symbol">:</a> <a id="6449" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="6466" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6468" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="6470" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6472" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="6475" class="Symbol">→</a> <a id="6477" class="Symbol">(</a><a id="6478" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6480" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6481" class="Symbol">)</a> <a id="6483" class="Symbol">(</a><a id="6484" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6488" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="6489" class="Symbol">)</a> <a id="6491" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6493" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6495" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6497" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6507" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="6508" class="Symbol">)</a>
    <a id="6514" href="CantorNormalForm.LimitsAndTaboos.html#6441" class="Function">case₁</a> <a id="6520" href="CantorNormalForm.LimitsAndTaboos.html#6520" class="Bound">p</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="6533" class="Symbol">(</a><a id="6534" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6538" class="Symbol">(</a><a id="6539" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6543" href="CantorNormalForm.LimitsAndTaboos.html#6576" class="Function">claim₀</a><a id="6549" class="Symbol">))</a> <a id="6552" href="CantorNormalForm.LimitsAndTaboos.html#7705" class="Function">claim₁</a>
     <a id="6564" class="Keyword">where</a>
      <a id="6576" href="CantorNormalForm.LimitsAndTaboos.html#6576" class="Function">claim₀</a> <a id="6583" class="Symbol">:</a> <a id="6585" class="Symbol">(</a><a id="6586" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6588" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6589" class="Symbol">)</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6596" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="6597" class="Symbol">)</a> <a id="6599" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6601" class="Symbol">(</a><a id="6602" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6604" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6605" class="Symbol">)</a> <a id="6607" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="6609" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6611" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
      <a id="6619" href="CantorNormalForm.LimitsAndTaboos.html#6576" class="Function">claim₀</a> <a id="6626" class="Symbol">=</a> <a id="6628" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="6642" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6644" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="6649" class="Symbol">((</a><a id="6651" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6653" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6654" class="Symbol">)</a> <a id="6656" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="6658" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6660" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6661" class="Symbol">))</a> <a id="6664" href="CantorNormalForm.LimitsAndTaboos.html#6520" class="Bound">p</a>
      <a id="6672" href="CantorNormalForm.LimitsAndTaboos.html#6672" class="Function">IH</a> <a id="6675" class="Symbol">:</a> <a id="6677" class="Symbol">(</a><a id="6678" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6680" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="6681" class="Symbol">)</a> <a id="6683" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="6685" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6687" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6689" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6691" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="6696" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a>
      <a id="6704" href="CantorNormalForm.LimitsAndTaboos.html#6672" class="Function">IH</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="CantorNormalForm.LimitsAndTaboos.html#5889" class="Function">s↑-bounded-by-ω+i</a> <a id="6727" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="6729" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a>
      <a id="6737" href="CantorNormalForm.LimitsAndTaboos.html#6737" class="Function">lemma</a> <a id="6743" class="Symbol">:</a> <a id="6745" class="Symbol">∀</a> <a id="6747" href="CantorNormalForm.LimitsAndTaboos.html#6747" class="Bound">i</a> <a id="6749" href="CantorNormalForm.LimitsAndTaboos.html#6749" class="Bound">x</a> <a id="6751" class="Symbol">→</a> <a id="6753" href="CantorNormalForm.LimitsAndTaboos.html#6749" class="Bound">x</a> <a id="6755" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6757" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6759" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6761" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="6766" href="CantorNormalForm.LimitsAndTaboos.html#6747" class="Bound">i</a> <a id="6768" class="Symbol">→</a> <a id="6770" href="CantorNormalForm.LimitsAndTaboos.html#6749" class="Bound">x</a> <a id="6772" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6774" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6776" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6778" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6780" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6782" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="6787" class="Symbol">(</a><a id="6788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6792" href="CantorNormalForm.LimitsAndTaboos.html#6747" class="Bound">i</a><a id="6793" class="Symbol">)</a>
      <a id="6801" href="CantorNormalForm.LimitsAndTaboos.html#6737" class="Function">lemma</a> <a id="6807" class="Number">0</a> <a id="6809" href="CantorNormalForm.LimitsAndTaboos.html#6809" class="Bound">x</a> <a id="6811" href="CantorNormalForm.LimitsAndTaboos.html#6811" class="Bound">p</a> <a id="6813" class="Keyword">with</a> <a id="6818" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="6829" class="Symbol">(</a><a id="6830" href="CantorNormalForm.LimitsAndTaboos.html#6809" class="Bound">x</a> <a id="6832" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6834" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6835" class="Symbol">)</a> <a id="6837" class="Symbol">(</a><a id="6838" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="6863" href="CantorNormalForm.LimitsAndTaboos.html#6809" class="Bound">x</a> <a id="6865" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="6867" href="CantorNormalForm.LimitsAndTaboos.html#6811" class="Bound">p</a> <a id="6869" class="Symbol">(</a><a id="6870" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6873" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6875" class="Symbol">))</a>
      <a id="6884" class="Symbol">...</a> <a id="6888" class="Symbol">|</a> <a id="6890" class="Symbol">(</a><a id="6891" href="CantorNormalForm.LimitsAndTaboos.html#6891" class="Bound">n</a> <a id="6893" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6895" href="CantorNormalForm.LimitsAndTaboos.html#6895" class="Bound">x+1=n</a><a id="6900" class="Symbol">)</a> <a id="6902" class="Symbol">=</a> <a id="6904" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6910" class="Symbol">(</a><a id="6911" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="6914" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="6916" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6918" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="6919" class="Symbol">)</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6926" href="CantorNormalForm.LimitsAndTaboos.html#6895" class="Bound">x+1=n</a><a id="6931" class="Symbol">)</a> <a id="6933" class="Symbol">(</a><a id="6934" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="6942" class="Symbol">(</a><a id="6943" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a> <a id="6950" href="CantorNormalForm.LimitsAndTaboos.html#6891" class="Bound">n</a><a id="6951" class="Symbol">)</a> <a id="6953" class="Symbol">(</a><a id="6954" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="6957" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6962" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="6964" class="Symbol">))</a>
      <a id="6973" href="CantorNormalForm.LimitsAndTaboos.html#6737" class="Function">lemma</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6984" href="CantorNormalForm.LimitsAndTaboos.html#6984" class="Bound">i</a><a id="6985" class="Symbol">)</a> <a id="6987" href="CantorNormalForm.LimitsAndTaboos.html#6987" class="Bound">x</a> <a id="6989" href="CantorNormalForm.LimitsAndTaboos.html#6989" class="Bound">p</a> <a id="6991" class="Keyword">with</a> <a id="6996" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="7002" href="CantorNormalForm.LimitsAndTaboos.html#6987" class="Bound">x</a> <a id="7004" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
      <a id="7012" href="CantorNormalForm.LimitsAndTaboos.html#6737" class="Function">lemma</a> <a id="7018" class="Symbol">(</a><a id="7019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7023" href="CantorNormalForm.LimitsAndTaboos.html#7023" class="Bound">i</a><a id="7024" class="Symbol">)</a> <a id="7026" href="CantorNormalForm.LimitsAndTaboos.html#7026" class="Bound">x</a> <a id="7028" href="CantorNormalForm.LimitsAndTaboos.html#7028" class="Bound">p</a> <a id="7030" class="Symbol">|</a> <a id="7032" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7036" href="CantorNormalForm.LimitsAndTaboos.html#7036" class="Bound">x&lt;ω</a> <a id="7040" class="Symbol">=</a> <a id="7042" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="7050" class="Symbol">(</a><a id="7051" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="7076" href="CantorNormalForm.LimitsAndTaboos.html#7026" class="Bound">x</a> <a id="7078" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="7080" href="CantorNormalForm.LimitsAndTaboos.html#7036" class="Bound">x&lt;ω</a> <a id="7084" class="Symbol">(</a><a id="7085" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7088" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7090" class="Symbol">))</a> <a id="7093" class="Symbol">(</a><a id="7094" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="7111" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7113" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7115" class="Symbol">(</a><a id="7116" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7131" href="CantorNormalForm.LimitsAndTaboos.html#7023" class="Bound">i</a><a id="7132" class="Symbol">)))</a> <a id="7136" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7138" class="Symbol">)</a>
      <a id="7146" href="CantorNormalForm.LimitsAndTaboos.html#6737" class="Function">lemma</a> <a id="7152" class="Symbol">(</a><a id="7153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7157" href="CantorNormalForm.LimitsAndTaboos.html#7157" class="Bound">i</a><a id="7158" class="Symbol">)</a> <a id="7160" href="CantorNormalForm.LimitsAndTaboos.html#7160" class="Bound">x</a> <a id="7162" href="CantorNormalForm.LimitsAndTaboos.html#7162" class="Bound">p</a> <a id="7164" class="Symbol">|</a> <a id="7166" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7170" href="CantorNormalForm.LimitsAndTaboos.html#7170" class="Bound">x≥ω</a> <a id="7174" class="Keyword">with</a> <a id="7179" href="CantorNormalForm.Subtraction.html#7276" class="Function">x&lt;ω+ω-finite</a> <a id="7192" href="CantorNormalForm.LimitsAndTaboos.html#7160" class="Bound">x</a> <a id="7194" href="CantorNormalForm.LimitsAndTaboos.html#7170" class="Bound">x≥ω</a> <a id="7198" class="Symbol">(</a><a id="7199" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="7207" href="CantorNormalForm.LimitsAndTaboos.html#7162" class="Bound">p</a> <a id="7209" class="Symbol">(</a><a id="7210" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="7227" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7229" class="Symbol">(</a><a id="7230" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7240" href="CantorNormalForm.LimitsAndTaboos.html#7157" class="Bound">i</a><a id="7241" class="Symbol">))</a> <a id="7244" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7246" class="Symbol">(</a><a id="7247" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a> <a id="7254" class="Symbol">(</a><a id="7255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7259" href="CantorNormalForm.LimitsAndTaboos.html#7157" class="Bound">i</a><a id="7260" class="Symbol">))))</a>
      <a id="7271" href="CantorNormalForm.LimitsAndTaboos.html#6737" class="Function">lemma</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7282" href="CantorNormalForm.LimitsAndTaboos.html#7282" class="Bound">i</a><a id="7283" class="Symbol">)</a><a id="7284" href="CantorNormalForm.LimitsAndTaboos.html#7284" class="Bound">x</a> <a id="7286" href="CantorNormalForm.LimitsAndTaboos.html#7286" class="Bound">p</a> <a id="7288" class="Symbol">|</a> <a id="7290" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7294" href="CantorNormalForm.LimitsAndTaboos.html#7294" class="Bound">x≥ω</a> <a id="7298" class="Symbol">|</a> <a id="7300" class="Symbol">(</a><a id="7301" href="CantorNormalForm.LimitsAndTaboos.html#7301" class="Bound">n</a> <a id="7303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7305" href="CantorNormalForm.LimitsAndTaboos.html#7305" class="Bound">x=ω+n</a><a id="7310" class="Symbol">)</a> <a id="7312" class="Symbol">=</a> <a id="7314" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7320" class="Symbol">(λ</a> <a id="7323" href="CantorNormalForm.LimitsAndTaboos.html#7323" class="Bound">z</a> <a id="7325" class="Symbol">→</a> <a id="7327" href="CantorNormalForm.LimitsAndTaboos.html#7323" class="Bound">z</a> <a id="7329" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7331" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="7333" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7335" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7337" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7339" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7344" class="Symbol">(</a><a id="7345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7349" class="Symbol">(</a><a id="7350" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7354" href="CantorNormalForm.LimitsAndTaboos.html#7282" class="Bound">i</a><a id="7355" class="Symbol">)))</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7364" href="CantorNormalForm.LimitsAndTaboos.html#7305" class="Bound">x=ω+n</a><a id="7369" class="Symbol">)</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="7379" class="Symbol">(</a><a id="7380" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a><a id="7383" class="Symbol">)</a> <a id="7385" class="Symbol">(</a><a id="7386" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="7397" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7399" class="Symbol">(</a><a id="7400" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7405" href="CantorNormalForm.LimitsAndTaboos.html#7301" class="Bound">n</a><a id="7406" class="Symbol">)</a> <a id="7408" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="7409" class="Symbol">)</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7417" class="Symbol">(</a><a id="7418" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7420" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="7422" class="Symbol">)</a> <a id="7424" class="Symbol">(</a><a id="7425" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7429" class="Symbol">(</a><a id="7430" href="CantorNormalForm.Addition.html#10521" class="Function">NtoC⟨suc⟩≡1+NtoC</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7452" href="CantorNormalForm.LimitsAndTaboos.html#7282" class="Bound">i</a><a id="7453" class="Symbol">))))</a> <a id="7458" class="Symbol">(</a><a id="7459" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="7476" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7478" class="Symbol">(</a><a id="7479" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7484" href="CantorNormalForm.LimitsAndTaboos.html#7301" class="Bound">n</a> <a id="7486" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7488" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="7489" class="Symbol">)</a> <a id="7491" class="Symbol">(</a><a id="7492" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="7494" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7496" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7501" class="Symbol">(</a><a id="7502" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7506" href="CantorNormalForm.LimitsAndTaboos.html#7282" class="Bound">i</a><a id="7507" class="Symbol">))</a> <a id="7510" class="Symbol">(</a><a id="7511" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7517" class="Symbol">(</a><a id="7518" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="7521" class="Symbol">_)</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7529" class="Symbol">(</a><a id="7530" href="CantorNormalForm.Addition.html#10521" class="Function">NtoC⟨suc⟩≡1+NtoC</a> <a id="7547" href="CantorNormalForm.LimitsAndTaboos.html#7301" class="Bound">n</a><a id="7548" class="Symbol">)</a> <a id="7550" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7552" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7556" class="Symbol">(</a><a id="7557" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="7568" class="Symbol">(</a><a id="7569" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7574" href="CantorNormalForm.LimitsAndTaboos.html#7301" class="Bound">n</a><a id="7575" class="Symbol">)</a> <a id="7577" class="Symbol">_))</a> <a id="7581" class="Symbol">(</a><a id="7582" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="7599" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="7601" class="Symbol">_</a> <a id="7603" class="Symbol">_</a> <a id="7605" class="Symbol">(</a><a id="7606" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="7628" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7630" class="Symbol">(</a><a id="7631" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7636" href="CantorNormalForm.LimitsAndTaboos.html#7301" class="Bound">n</a><a id="7637" class="Symbol">)</a> <a id="7639" class="Symbol">(</a><a id="7640" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7650" href="CantorNormalForm.LimitsAndTaboos.html#7282" class="Bound">i</a><a id="7651" class="Symbol">))</a> <a id="7654" class="Symbol">(</a><a id="7655" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7661" class="Symbol">(</a><a id="7662" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="7665" class="Symbol">(</a><a id="7666" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7668" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7670" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7680" href="CantorNormalForm.LimitsAndTaboos.html#7282" class="Bound">i</a><a id="7681" class="Symbol">)))</a> <a id="7685" href="CantorNormalForm.LimitsAndTaboos.html#7305" class="Bound">x=ω+n</a> <a id="7691" href="CantorNormalForm.LimitsAndTaboos.html#7286" class="Bound">p</a><a id="7692" class="Symbol">))))))</a>
      <a id="7705" href="CantorNormalForm.LimitsAndTaboos.html#7705" class="Function">claim₁</a> <a id="7712" class="Symbol">:</a> <a id="7714" class="Symbol">(</a><a id="7715" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="7717" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="7718" class="Symbol">)</a> <a id="7720" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="7722" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7724" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="7726" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7728" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7730" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7732" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7737" class="Symbol">(</a><a id="7738" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7742" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="7743" class="Symbol">)</a>
      <a id="7751" href="CantorNormalForm.LimitsAndTaboos.html#7705" class="Function">claim₁</a> <a id="7758" class="Symbol">=</a> <a id="7760" class="Symbol">(</a><a id="7761" href="CantorNormalForm.LimitsAndTaboos.html#6737" class="Function">lemma</a> <a id="7767" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a> <a id="7769" class="Symbol">((</a><a id="7771" href="CantorNormalForm.LimitsAndTaboos.html#5983" class="Bound">s</a> <a id="7773" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="7774" class="Symbol">)</a> <a id="7776" href="CantorNormalForm.LimitsAndTaboos.html#5990" class="Bound">i</a><a id="7777" class="Symbol">)</a> <a id="7779" href="CantorNormalForm.LimitsAndTaboos.html#6672" class="Function">IH</a><a id="7781" class="Symbol">)</a>

<a id="s↑-bounded-by-ω+ω"></a><a id="7784" href="CantorNormalForm.LimitsAndTaboos.html#7784" class="Function">s↑-bounded-by-ω+ω</a> <a id="7802" class="Symbol">:</a> <a id="7804" class="Symbol">∀</a> <a id="7806" href="CantorNormalForm.LimitsAndTaboos.html#7806" class="Bound">s</a> <a id="7808" href="CantorNormalForm.LimitsAndTaboos.html#7808" class="Bound">i</a> <a id="7810" class="Symbol">→</a> <a id="7812" class="Symbol">(</a><a id="7813" href="CantorNormalForm.LimitsAndTaboos.html#7806" class="Bound">s</a> <a id="7815" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="7816" class="Symbol">)</a> <a id="7818" href="CantorNormalForm.LimitsAndTaboos.html#7808" class="Bound">i</a> <a id="7820" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7822" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7824" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7826" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="7828" href="CantorNormalForm.LimitsAndTaboos.html#7784" class="Function">s↑-bounded-by-ω+ω</a> <a id="7846" href="CantorNormalForm.LimitsAndTaboos.html#7846" class="Bound">s</a> <a id="7848" href="CantorNormalForm.LimitsAndTaboos.html#7848" class="Bound">i</a> <a id="7850" class="Symbol">=</a> <a id="7852" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="7860" class="Symbol">(</a><a id="7861" href="CantorNormalForm.LimitsAndTaboos.html#5889" class="Function">s↑-bounded-by-ω+i</a> <a id="7879" href="CantorNormalForm.LimitsAndTaboos.html#7846" class="Bound">s</a> <a id="7881" href="CantorNormalForm.LimitsAndTaboos.html#7848" class="Bound">i</a><a id="7882" class="Symbol">)</a> <a id="7884" class="Symbol">(</a><a id="7885" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="7902" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7904" class="Symbol">(</a><a id="7905" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7910" href="CantorNormalForm.LimitsAndTaboos.html#7848" class="Bound">i</a><a id="7911" class="Symbol">)</a> <a id="7913" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7915" class="Symbol">(</a><a id="7916" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a> <a id="7923" href="CantorNormalForm.LimitsAndTaboos.html#7848" class="Bound">i</a><a id="7924" class="Symbol">))</a>

<a id="s↑-bounded-below-by-i"></a><a id="7928" href="CantorNormalForm.LimitsAndTaboos.html#7928" class="Function">s↑-bounded-below-by-i</a> <a id="7950" class="Symbol">:</a> <a id="7952" class="Symbol">∀</a> <a id="7954" href="CantorNormalForm.LimitsAndTaboos.html#7954" class="Bound">s</a> <a id="7956" href="CantorNormalForm.LimitsAndTaboos.html#7956" class="Bound">i</a> <a id="7958" class="Symbol">→</a> <a id="7960" class="Symbol">(</a><a id="7961" href="CantorNormalForm.LimitsAndTaboos.html#7954" class="Bound">s</a> <a id="7963" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="7964" class="Symbol">)</a> <a id="7966" class="Symbol">(</a><a id="7967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7971" href="CantorNormalForm.LimitsAndTaboos.html#7956" class="Bound">i</a><a id="7972" class="Symbol">)</a> <a id="7974" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="7976" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7981" href="CantorNormalForm.LimitsAndTaboos.html#7956" class="Bound">i</a>
<a id="7983" href="CantorNormalForm.LimitsAndTaboos.html#7928" class="Function">s↑-bounded-below-by-i</a> <a id="8005" href="CantorNormalForm.LimitsAndTaboos.html#8005" class="Bound">s</a> <a id="8007" href="CantorNormalForm.LimitsAndTaboos.html#8007" class="Bound">i</a> <a id="8009" class="Keyword">with</a> <a id="8014" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="8031" href="CantorNormalForm.LimitsAndTaboos.html#8005" class="Bound">s</a> <a id="8033" href="CantorNormalForm.LimitsAndTaboos.html#8007" class="Bound">i</a>
<a id="8035" href="CantorNormalForm.LimitsAndTaboos.html#7928" class="Function">s↑-bounded-below-by-i</a> <a id="8057" href="CantorNormalForm.LimitsAndTaboos.html#8057" class="Bound">s</a> <a id="8059" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="8066" class="Symbol">|</a> <a id="8068" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="8071" class="Symbol">=</a> <a id="8073" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="8076" href="CantorNormalForm.LimitsAndTaboos.html#7928" class="Function">s↑-bounded-below-by-i</a> <a id="8098" href="CantorNormalForm.LimitsAndTaboos.html#8098" class="Bound">s</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8105" href="CantorNormalForm.LimitsAndTaboos.html#8105" class="Bound">i</a><a id="8106" class="Symbol">)</a> <a id="8108" class="Symbol">|</a> <a id="8110" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="8113" class="Symbol">=</a> <a id="8115" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8121" class="Symbol">(</a><a id="8122" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="8125" class="Symbol">(</a><a id="8126" href="CantorNormalForm.LimitsAndTaboos.html#8098" class="Bound">s</a> <a id="8128" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="8129" class="Symbol">)</a> <a id="8131" class="Symbol">(</a><a id="8132" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8136" href="CantorNormalForm.LimitsAndTaboos.html#8105" class="Bound">i</a><a id="8137" class="Symbol">)</a> <a id="8139" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8141" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="8142" class="Symbol">)</a> <a id="8144" class="Symbol">(</a><a id="8145" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8149" class="Symbol">(</a><a id="8150" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="8167" href="CantorNormalForm.LimitsAndTaboos.html#8105" class="Bound">i</a><a id="8168" class="Symbol">))</a> <a id="8171" class="Symbol">(</a><a id="8172" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="8191" class="Symbol">(</a><a id="8192" href="CantorNormalForm.LimitsAndTaboos.html#7928" class="Function">s↑-bounded-below-by-i</a> <a id="8214" href="CantorNormalForm.LimitsAndTaboos.html#8098" class="Bound">s</a> <a id="8216" href="CantorNormalForm.LimitsAndTaboos.html#8105" class="Bound">i</a><a id="8217" class="Symbol">))</a>
<a id="8220" href="CantorNormalForm.LimitsAndTaboos.html#7928" class="CatchallClause Function">s↑-bounded-below-by-i</a><a id="8241" class="CatchallClause"> </a><a id="8242" href="CantorNormalForm.LimitsAndTaboos.html#8242" class="CatchallClause Bound">s</a><a id="8243" class="CatchallClause"> </a><a id="8244" href="CantorNormalForm.LimitsAndTaboos.html#8244" class="CatchallClause Bound">i</a><a id="8245" class="CatchallClause"> </a><a id="8246" class="CatchallClause Symbol">|</a><a id="8247" class="CatchallClause"> </a><a id="8248" href="CantorNormalForm.LimitsAndTaboos.html#783" class="CatchallClause InductiveConstructor">tt</a> <a id="8251" class="Symbol">=</a> <a id="8253" href="CantorNormalForm.Classifiability.html#7971" class="Function">NtoC&lt;ω</a> <a id="8260" href="CantorNormalForm.LimitsAndTaboos.html#8244" class="Bound">i</a>


<a id="s↑-spec-&gt;ω&#39;"></a><a id="8264" href="CantorNormalForm.LimitsAndTaboos.html#8264" class="Function">s↑-spec-&gt;ω&#39;</a> <a id="8276" class="Symbol">:</a> <a id="8278" class="Symbol">∀</a> <a id="8280" href="CantorNormalForm.LimitsAndTaboos.html#8280" class="Bound">s</a> <a id="8282" href="CantorNormalForm.LimitsAndTaboos.html#8282" class="Bound">i</a> <a id="8284" href="CantorNormalForm.LimitsAndTaboos.html#8284" class="Bound">n</a> <a id="8286" class="Symbol">→</a> <a id="8288" href="CantorNormalForm.LimitsAndTaboos.html#8280" class="Bound">s</a> <a id="8290" href="CantorNormalForm.LimitsAndTaboos.html#8282" class="Bound">i</a> <a id="8292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8294" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="8297" class="Symbol">→</a> <a id="8299" href="CantorNormalForm.LimitsAndTaboos.html#8282" class="Bound">i</a> <a id="8301" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="8305" href="CantorNormalForm.LimitsAndTaboos.html#8284" class="Bound">n</a> <a id="8307" class="Symbol">→</a> <a id="8309" class="Symbol">(</a><a id="8310" href="CantorNormalForm.LimitsAndTaboos.html#8280" class="Bound">s</a> <a id="8312" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="8313" class="Symbol">)</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8320" href="CantorNormalForm.LimitsAndTaboos.html#8284" class="Bound">n</a><a id="8321" class="Symbol">)</a> <a id="8323" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="8325" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="8327" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8329" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8334" class="Symbol">(</a><a id="8335" href="CantorNormalForm.LimitsAndTaboos.html#8284" class="Bound">n</a> <a id="8337" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8341" href="CantorNormalForm.LimitsAndTaboos.html#8282" class="Bound">i</a><a id="8342" class="Symbol">)</a>
<a id="8344" href="CantorNormalForm.LimitsAndTaboos.html#8264" class="Function">s↑-spec-&gt;ω&#39;</a> <a id="8356" href="CantorNormalForm.LimitsAndTaboos.html#8356" class="Bound">s</a> <a id="8358" href="CantorNormalForm.LimitsAndTaboos.html#8358" class="Bound">i</a> <a id="8360" href="CantorNormalForm.LimitsAndTaboos.html#8360" class="Bound">n</a> <a id="8362" href="CantorNormalForm.LimitsAndTaboos.html#8362" class="Bound">si=tt</a> <a id="8368" href="CantorNormalForm.LimitsAndTaboos.html#8368" class="Bound">i&lt;n</a> <a id="8372" class="Keyword">with</a> <a id="8377" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="8402" href="CantorNormalForm.LimitsAndTaboos.html#8356" class="Bound">s</a> <a id="8404" href="CantorNormalForm.LimitsAndTaboos.html#8358" class="Bound">i</a> <a id="8406" href="CantorNormalForm.LimitsAndTaboos.html#8362" class="Bound">si=tt</a>
<a id="8412" href="CantorNormalForm.LimitsAndTaboos.html#8264" class="Function">s↑-spec-&gt;ω&#39;</a> <a id="8424" href="CantorNormalForm.LimitsAndTaboos.html#8424" class="Bound">s</a> <a id="8426" href="CantorNormalForm.LimitsAndTaboos.html#8426" class="Bound">i</a> <a id="8428" href="CantorNormalForm.LimitsAndTaboos.html#8428" class="Bound">n</a> <a id="8430" href="CantorNormalForm.LimitsAndTaboos.html#8430" class="Bound">si=tt</a> <a id="8436" href="CantorNormalForm.LimitsAndTaboos.html#8436" class="Bound">i&lt;n</a> <a id="8440" class="Symbol">|</a> <a id="8442" class="Symbol">(</a><a id="8443" href="CantorNormalForm.LimitsAndTaboos.html#8443" class="Bound">j</a> <a id="8445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8447" class="Symbol">(</a><a id="8448" href="CantorNormalForm.LimitsAndTaboos.html#8448" class="Bound">j≤i</a> <a id="8452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8454" href="CantorNormalForm.LimitsAndTaboos.html#8454" class="Bound">lit=tt</a><a id="8460" class="Symbol">))</a> <a id="8463" class="Symbol">=</a> <a id="8465" class="Symbol">(</a><a id="8466" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="8474" class="Symbol">(</a><a id="8475" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="8492" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="8494" class="Symbol">(</a><a id="8495" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8500" class="Symbol">(</a><a id="8501" href="CantorNormalForm.LimitsAndTaboos.html#8428" class="Bound">n</a> <a id="8503" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8507" href="CantorNormalForm.LimitsAndTaboos.html#8426" class="Bound">i</a><a id="8508" class="Symbol">))</a> <a id="8511" class="Symbol">(</a><a id="8512" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="8517" class="Symbol">(</a><a id="8518" href="CantorNormalForm.LimitsAndTaboos.html#8428" class="Bound">n</a> <a id="8520" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8524" href="CantorNormalForm.LimitsAndTaboos.html#8443" class="Bound">j</a><a id="8525" class="Symbol">))</a> <a id="8528" class="Symbol">(</a><a id="8529" href="CantorNormalForm.Classifiability.html#8043" class="Function">NtoC-is-≤-monotone</a> <a id="8548" class="Symbol">(</a><a id="8549" href="CantorNormalForm.LimitsAndTaboos.html#8634" class="Function">∸-lemma</a> <a id="8557" href="CantorNormalForm.LimitsAndTaboos.html#8428" class="Bound">n</a> <a id="8559" href="CantorNormalForm.LimitsAndTaboos.html#8426" class="Bound">i</a> <a id="8561" href="CantorNormalForm.LimitsAndTaboos.html#8443" class="Bound">j</a> <a id="8563" href="CantorNormalForm.LimitsAndTaboos.html#8448" class="Bound">j≤i</a><a id="8566" class="Symbol">)))</a> <a id="8570" class="Symbol">(</a><a id="8571" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="8589" href="CantorNormalForm.LimitsAndTaboos.html#8424" class="Bound">s</a> <a id="8591" href="CantorNormalForm.LimitsAndTaboos.html#8443" class="Bound">j</a> <a id="8593" href="CantorNormalForm.LimitsAndTaboos.html#8428" class="Bound">n</a> <a id="8595" href="CantorNormalForm.LimitsAndTaboos.html#8454" class="Bound">lit=tt</a> <a id="8602" class="Symbol">(</a><a id="8603" href="Cubical.Data.Nat.Order.html#4127" class="Function">N.≤&lt;-trans</a> <a id="8614" href="CantorNormalForm.LimitsAndTaboos.html#8448" class="Bound">j≤i</a> <a id="8618" href="CantorNormalForm.LimitsAndTaboos.html#8436" class="Bound">i&lt;n</a><a id="8621" class="Symbol">)))</a>  <a id="8626" class="Keyword">where</a>
  <a id="8634" href="CantorNormalForm.LimitsAndTaboos.html#8634" class="Function">∸-lemma</a> <a id="8642" class="Symbol">:</a> <a id="8644" class="Symbol">∀</a> <a id="8646" href="CantorNormalForm.LimitsAndTaboos.html#8646" class="Bound">n</a> <a id="8648" href="CantorNormalForm.LimitsAndTaboos.html#8648" class="Bound">i</a> <a id="8650" href="CantorNormalForm.LimitsAndTaboos.html#8650" class="Bound">j</a> <a id="8652" class="Symbol">→</a> <a id="8654" href="CantorNormalForm.LimitsAndTaboos.html#8650" class="Bound">j</a> <a id="8656" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8660" href="CantorNormalForm.LimitsAndTaboos.html#8648" class="Bound">i</a> <a id="8662" class="Symbol">→</a> <a id="8664" href="CantorNormalForm.LimitsAndTaboos.html#8646" class="Bound">n</a> <a id="8666" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8670" href="CantorNormalForm.LimitsAndTaboos.html#8648" class="Bound">i</a> <a id="8672" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8676" href="CantorNormalForm.LimitsAndTaboos.html#8646" class="Bound">n</a> <a id="8678" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8682" href="CantorNormalForm.LimitsAndTaboos.html#8650" class="Bound">j</a>
  <a id="8686" href="CantorNormalForm.LimitsAndTaboos.html#8634" class="Function">∸-lemma</a> <a id="8694" href="CantorNormalForm.LimitsAndTaboos.html#8694" class="Bound">n</a> <a id="8696" href="CantorNormalForm.LimitsAndTaboos.html#8696" class="Bound">i</a> <a id="8698" href="CantorNormalForm.LimitsAndTaboos.html#8698" class="Bound">j</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="8708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8710" href="CantorNormalForm.LimitsAndTaboos.html#8710" class="Bound">p</a><a id="8711" class="Symbol">)</a> <a id="8713" class="Symbol">=</a> <a id="8715" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8721" class="Symbol">(λ</a> <a id="8724" href="CantorNormalForm.LimitsAndTaboos.html#8724" class="Bound">z</a> <a id="8726" class="Symbol">→</a> <a id="8728" href="CantorNormalForm.LimitsAndTaboos.html#8694" class="Bound">n</a> <a id="8730" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8734" href="CantorNormalForm.LimitsAndTaboos.html#8724" class="Bound">z</a> <a id="8736" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8740" href="CantorNormalForm.LimitsAndTaboos.html#8694" class="Bound">n</a> <a id="8742" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8746" href="CantorNormalForm.LimitsAndTaboos.html#8698" class="Bound">j</a><a id="8747" class="Symbol">)</a> <a id="8749" href="CantorNormalForm.LimitsAndTaboos.html#8710" class="Bound">p</a> <a id="8751" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
  <a id="8762" href="CantorNormalForm.LimitsAndTaboos.html#8634" class="Function">∸-lemma</a> <a id="8770" href="CantorNormalForm.LimitsAndTaboos.html#8770" class="Bound">n</a> <a id="8772" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="8779" href="CantorNormalForm.LimitsAndTaboos.html#8779" class="Bound">j</a> <a id="8781" class="Symbol">(</a><a id="8782" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8786" href="CantorNormalForm.LimitsAndTaboos.html#8786" class="Bound">k</a> <a id="8788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8790" href="CantorNormalForm.LimitsAndTaboos.html#8790" class="Bound">p</a><a id="8791" class="Symbol">)</a> <a id="8793" class="Symbol">=</a> <a id="8795" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="8801" class="Symbol">(</a><a id="8802" href="Cubical.Data.Nat.Properties.html#1661" class="Function">N.snotz</a> <a id="8810" href="CantorNormalForm.LimitsAndTaboos.html#8790" class="Bound">p</a><a id="8811" class="Symbol">)</a>
  <a id="8815" href="CantorNormalForm.LimitsAndTaboos.html#8634" class="Function">∸-lemma</a> <a id="8823" href="CantorNormalForm.LimitsAndTaboos.html#8823" class="Bound">n</a> <a id="8825" class="Symbol">(</a><a id="8826" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8830" href="CantorNormalForm.LimitsAndTaboos.html#8830" class="Bound">i</a><a id="8831" class="Symbol">)</a> <a id="8833" href="CantorNormalForm.LimitsAndTaboos.html#8833" class="Bound">j</a> <a id="8835" class="Symbol">(</a><a id="8836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8840" href="CantorNormalForm.LimitsAndTaboos.html#8840" class="Bound">k</a> <a id="8842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8844" href="CantorNormalForm.LimitsAndTaboos.html#8844" class="Bound">p</a><a id="8845" class="Symbol">)</a> <a id="8847" class="Symbol">=</a> <a id="8849" href="Cubical.Data.Nat.Order.html#2037" class="Function">N.≤-trans</a> <a id="8859" class="Symbol">(</a><a id="8860" href="CantorNormalForm.LimitsAndTaboos.html#8918" class="Function">lem</a> <a id="8864" href="CantorNormalForm.LimitsAndTaboos.html#8823" class="Bound">n</a> <a id="8866" href="CantorNormalForm.LimitsAndTaboos.html#8830" class="Bound">i</a><a id="8867" class="Symbol">)</a> <a id="8869" class="Symbol">(</a><a id="8870" href="CantorNormalForm.LimitsAndTaboos.html#8634" class="Function">∸-lemma</a> <a id="8878" href="CantorNormalForm.LimitsAndTaboos.html#8823" class="Bound">n</a> <a id="8880" href="CantorNormalForm.LimitsAndTaboos.html#8830" class="Bound">i</a> <a id="8882" href="CantorNormalForm.LimitsAndTaboos.html#8833" class="Bound">j</a> <a id="8884" class="Symbol">(</a><a id="8885" href="CantorNormalForm.LimitsAndTaboos.html#8840" class="Bound">k</a> <a id="8887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8889" class="Symbol">(</a><a id="8890" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="8897" href="CantorNormalForm.LimitsAndTaboos.html#8844" class="Bound">p</a><a id="8898" class="Symbol">)))</a>
    <a id="8906" class="Keyword">where</a>
      <a id="8918" href="CantorNormalForm.LimitsAndTaboos.html#8918" class="Function">lem</a> <a id="8922" class="Symbol">:</a> <a id="8924" class="Symbol">∀</a> <a id="8926" href="CantorNormalForm.LimitsAndTaboos.html#8926" class="Bound">n</a> <a id="8928" href="CantorNormalForm.LimitsAndTaboos.html#8928" class="Bound">i</a> <a id="8930" class="Symbol">→</a> <a id="8932" href="CantorNormalForm.LimitsAndTaboos.html#8926" class="Bound">n</a> <a id="8934" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8938" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8942" href="CantorNormalForm.LimitsAndTaboos.html#8928" class="Bound">i</a> <a id="8944" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="8948" href="CantorNormalForm.LimitsAndTaboos.html#8926" class="Bound">n</a> <a id="8950" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="8954" href="CantorNormalForm.LimitsAndTaboos.html#8928" class="Bound">i</a>
      <a id="8962" href="CantorNormalForm.LimitsAndTaboos.html#8918" class="Function">lem</a> <a id="8966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="8973" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="8980" class="Symbol">=</a> <a id="8982" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
      <a id="8997" href="CantorNormalForm.LimitsAndTaboos.html#8918" class="Function">lem</a> <a id="9001" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="9008" class="Symbol">(</a><a id="9009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9013" href="CantorNormalForm.LimitsAndTaboos.html#9013" class="Bound">i</a><a id="9014" class="Symbol">)</a> <a id="9016" class="Symbol">=</a> <a id="9018" href="Cubical.Data.Nat.Order.html#1699" class="Function">N.≤-refl</a>
      <a id="9033" href="CantorNormalForm.LimitsAndTaboos.html#8918" class="Function">lem</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9042" href="CantorNormalForm.LimitsAndTaboos.html#9042" class="Bound">n</a><a id="9043" class="Symbol">)</a> <a id="9045" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="9052" class="Symbol">=</a> <a id="9054" class="Number">1</a> <a id="9056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9058" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="9069" href="CantorNormalForm.LimitsAndTaboos.html#8918" class="Function">lem</a> <a id="9073" class="Symbol">(</a><a id="9074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9078" href="CantorNormalForm.LimitsAndTaboos.html#9078" class="Bound">n</a><a id="9079" class="Symbol">)</a> <a id="9081" class="Symbol">(</a><a id="9082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9086" href="CantorNormalForm.LimitsAndTaboos.html#9086" class="Bound">i</a><a id="9087" class="Symbol">)</a> <a id="9089" class="Symbol">=</a> <a id="9091" href="CantorNormalForm.LimitsAndTaboos.html#8918" class="Function">lem</a> <a id="9095" href="CantorNormalForm.LimitsAndTaboos.html#9078" class="Bound">n</a> <a id="9097" href="CantorNormalForm.LimitsAndTaboos.html#9086" class="Bound">i</a>
  <a id="9101" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="9119" class="Symbol">:</a> <a id="9121" class="Symbol">∀</a> <a id="9123" href="CantorNormalForm.LimitsAndTaboos.html#9123" class="Bound">s</a> <a id="9125" href="CantorNormalForm.LimitsAndTaboos.html#9125" class="Bound">i</a> <a id="9127" href="CantorNormalForm.LimitsAndTaboos.html#9127" class="Bound">n</a> <a id="9129" class="Symbol">→</a> <a id="9131" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="9148" href="CantorNormalForm.LimitsAndTaboos.html#9123" class="Bound">s</a> <a id="9150" href="CantorNormalForm.LimitsAndTaboos.html#9125" class="Bound">i</a> <a id="9152" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9154" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="9157" class="Symbol">→</a> <a id="9159" href="CantorNormalForm.LimitsAndTaboos.html#9125" class="Bound">i</a> <a id="9161" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">N.&lt;</a> <a id="9165" href="CantorNormalForm.LimitsAndTaboos.html#9127" class="Bound">n</a> <a id="9167" class="Symbol">→</a> <a id="9169" class="Symbol">(</a><a id="9170" href="CantorNormalForm.LimitsAndTaboos.html#9123" class="Bound">s</a> <a id="9172" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="9173" class="Symbol">)</a> <a id="9175" class="Symbol">(</a><a id="9176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9180" href="CantorNormalForm.LimitsAndTaboos.html#9127" class="Bound">n</a><a id="9181" class="Symbol">)</a> <a id="9183" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="9185" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9187" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9189" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9194" class="Symbol">(</a><a id="9195" href="CantorNormalForm.LimitsAndTaboos.html#9127" class="Bound">n</a> <a id="9197" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="9201" href="CantorNormalForm.LimitsAndTaboos.html#9125" class="Bound">i</a><a id="9202" class="Symbol">)</a>
  <a id="9206" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="9224" href="CantorNormalForm.LimitsAndTaboos.html#9224" class="Bound">s</a> <a id="9226" href="CantorNormalForm.LimitsAndTaboos.html#9226" class="Bound">i</a> <a id="9228" href="CantorNormalForm.LimitsAndTaboos.html#9228" class="Bound">n</a> <a id="9230" href="CantorNormalForm.LimitsAndTaboos.html#9230" class="Bound">p</a> <a id="9232" href="CantorNormalForm.LimitsAndTaboos.html#9232" class="Bound">i&lt;n</a> <a id="9236" class="Keyword">with</a> <a id="9241" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="9258" href="CantorNormalForm.LimitsAndTaboos.html#9224" class="Bound">s</a> <a id="9260" href="CantorNormalForm.LimitsAndTaboos.html#9228" class="Bound">n</a> <a id="9262" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="9264" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a>
  <a id="9269" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="9287" href="CantorNormalForm.LimitsAndTaboos.html#9287" class="Bound">s</a> <a id="9289" href="CantorNormalForm.LimitsAndTaboos.html#9289" class="Bound">i</a> <a id="9291" href="CantorNormalForm.LimitsAndTaboos.html#9291" class="Bound">n</a> <a id="9293" href="CantorNormalForm.LimitsAndTaboos.html#9293" class="Bound">p</a> <a id="9295" href="CantorNormalForm.LimitsAndTaboos.html#9295" class="Bound">i&lt;n</a> <a id="9299" class="Symbol">|</a> <a id="9301" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9305" href="CantorNormalForm.LimitsAndTaboos.html#9305" class="Bound">eq</a> <a id="9308" class="Symbol">=</a> <a id="9310" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="9316" class="Symbol">(</a><a id="9317" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="9328" class="Symbol">(</a><a id="9329" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9333" class="Symbol">(</a><a id="9334" href="BooleanSequence.html#4118" class="Function">least-index-true-is-true</a> <a id="9359" href="CantorNormalForm.LimitsAndTaboos.html#9287" class="Bound">s</a> <a id="9361" href="CantorNormalForm.LimitsAndTaboos.html#9289" class="Bound">i</a> <a id="9363" href="CantorNormalForm.LimitsAndTaboos.html#9293" class="Bound">p</a><a id="9364" class="Symbol">)</a> <a id="9366" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9368" href="BooleanSequence.html#3457" class="Function">least-index-true-case-tt</a> <a id="9393" href="CantorNormalForm.LimitsAndTaboos.html#9287" class="Bound">s</a> <a id="9395" href="CantorNormalForm.LimitsAndTaboos.html#9291" class="Bound">n</a> <a id="9397" href="CantorNormalForm.LimitsAndTaboos.html#9305" class="Bound">eq</a> <a id="9400" href="CantorNormalForm.LimitsAndTaboos.html#9289" class="Bound">i</a> <a id="9402" href="CantorNormalForm.LimitsAndTaboos.html#9295" class="Bound">i&lt;n</a><a id="9405" class="Symbol">))</a>
  <a id="9410" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="9428" href="CantorNormalForm.LimitsAndTaboos.html#9428" class="Bound">s</a> <a id="9430" href="CantorNormalForm.LimitsAndTaboos.html#9430" class="Bound">i</a> <a id="9432" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="9439" href="CantorNormalForm.LimitsAndTaboos.html#9439" class="Bound">p</a> <a id="9441" href="CantorNormalForm.LimitsAndTaboos.html#9441" class="Bound">i&lt;n</a> <a id="9445" class="Symbol">|</a> <a id="9447" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9450" href="CantorNormalForm.LimitsAndTaboos.html#9450" class="Bound">¬eq</a> <a id="9454" class="Symbol">=</a> <a id="9456" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="9462" class="Symbol">(</a><a id="9463" href="Cubical.Data.Nat.Order.html#3490" class="Function">N.¬-&lt;-zero</a> <a id="9474" href="CantorNormalForm.LimitsAndTaboos.html#9441" class="Bound">i&lt;n</a><a id="9477" class="Symbol">)</a>
  <a id="9481" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="9499" href="CantorNormalForm.LimitsAndTaboos.html#9499" class="Bound">s</a> <a id="9501" href="CantorNormalForm.LimitsAndTaboos.html#9501" class="Bound">i</a> <a id="9503" class="Symbol">(</a><a id="9504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9508" href="CantorNormalForm.LimitsAndTaboos.html#9508" class="Bound">n</a><a id="9509" class="Symbol">)</a> <a id="9511" href="CantorNormalForm.LimitsAndTaboos.html#9511" class="Bound">p</a> <a id="9513" class="Symbol">(</a><a id="9514" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="9521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9523" href="CantorNormalForm.LimitsAndTaboos.html#9523" class="Bound">q</a><a id="9524" class="Symbol">)</a> <a id="9526" class="Symbol">|</a> <a id="9528" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9531" href="CantorNormalForm.LimitsAndTaboos.html#9531" class="Bound">¬eq</a> <a id="9535" class="Symbol">=</a> <a id="9537" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="9544" class="Symbol">(λ</a> <a id="9547" href="CantorNormalForm.LimitsAndTaboos.html#9547" class="Bound">z</a> <a id="9549" href="CantorNormalForm.LimitsAndTaboos.html#9549" class="Bound">z&#39;</a> <a id="9552" class="Symbol">→</a> <a id="9554" href="CantorNormalForm.LimitsAndTaboos.html#9549" class="Bound">z&#39;</a> <a id="9557" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9559" class="Symbol">(</a><a id="9560" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="9563" href="CantorNormalForm.LimitsAndTaboos.html#9547" class="Bound">z</a> <a id="9565" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="9570" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9572" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="9577" class="Symbol">(</a><a id="9578" href="CantorNormalForm.LimitsAndTaboos.html#9499" class="Bound">s</a> <a id="9580" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="9581" class="Symbol">)</a> <a id="9583" class="Symbol">(</a><a id="9584" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9588" href="CantorNormalForm.LimitsAndTaboos.html#9508" class="Bound">n</a><a id="9589" class="Symbol">)</a> <a id="9591" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9593" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9594" class="Symbol">))</a> <a id="9597" class="Symbol">(</a><a id="9598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9602" class="Symbol">(</a><a id="9603" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="9615" class="Symbol">(</a><a id="9616" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="9633" href="CantorNormalForm.LimitsAndTaboos.html#9499" class="Bound">s</a> <a id="9635" class="Symbol">(</a><a id="9636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9640" href="CantorNormalForm.LimitsAndTaboos.html#9508" class="Bound">n</a><a id="9641" class="Symbol">))</a> <a id="9644" href="CantorNormalForm.LimitsAndTaboos.html#9531" class="Bound">¬eq</a><a id="9647" class="Symbol">))</a> <a id="9650" class="Symbol">(</a><a id="9651" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9655" class="Symbol">(</a><a id="9656" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="9667" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9669" class="Symbol">(</a><a id="9670" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9675" class="Symbol">(</a><a id="9676" href="CantorNormalForm.LimitsAndTaboos.html#9508" class="Bound">n</a> <a id="9678" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="9682" href="CantorNormalForm.LimitsAndTaboos.html#9501" class="Bound">i</a><a id="9683" class="Symbol">))</a> <a id="9686" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9687" class="Symbol">)</a> <a id="9689" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9691" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9696" class="Symbol">(</a><a id="9697" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9699" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="9701" class="Symbol">)</a> <a id="9703" class="Symbol">(</a><a id="9704" href="CantorNormalForm.LimitsAndTaboos.html#10095" class="Function">lemma&#39;</a> <a id="9711" class="Symbol">(</a><a id="9712" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="9719" href="CantorNormalForm.LimitsAndTaboos.html#9523" class="Bound">q</a><a id="9720" class="Symbol">)))</a> <a id="9724" class="Symbol">(</a><a id="9725" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="9732" class="Symbol">(λ</a> <a id="9735" href="CantorNormalForm.LimitsAndTaboos.html#9735" class="Bound">z</a> <a id="9737" href="CantorNormalForm.LimitsAndTaboos.html#9737" class="Bound">z&#39;</a> <a id="9740" class="Symbol">→</a> <a id="9742" href="CantorNormalForm.LimitsAndTaboos.html#9735" class="Bound">z</a> <a id="9744" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="9746" class="Symbol">(</a><a id="9747" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="9750" href="CantorNormalForm.LimitsAndTaboos.html#9737" class="Bound">z&#39;</a> <a id="9753" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="9758" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9760" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="9765" class="Symbol">((</a><a id="9767" href="CantorNormalForm.LimitsAndTaboos.html#9499" class="Bound">s</a> <a id="9769" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="9770" class="Symbol">)</a> <a id="9772" href="CantorNormalForm.LimitsAndTaboos.html#9508" class="Bound">n</a> <a id="9774" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9776" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9777" class="Symbol">))</a> <a id="9780" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9782" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9783" class="Symbol">)</a> <a id="9785" class="Symbol">(</a><a id="9786" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="9797" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9799" class="Symbol">(</a><a id="9800" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9805" class="Symbol">(</a><a id="9806" href="CantorNormalForm.LimitsAndTaboos.html#9508" class="Bound">n</a> <a id="9808" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="9812" href="CantorNormalForm.LimitsAndTaboos.html#9501" class="Bound">i</a><a id="9813" class="Symbol">))</a> <a id="9816" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="9817" class="Symbol">)</a> <a id="9819" class="Symbol">(</a><a id="9820" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9824" href="CantorNormalForm.LimitsAndTaboos.html#9511" class="Bound">p</a> <a id="9826" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9828" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9833" class="Symbol">(</a><a id="9834" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="9851" href="CantorNormalForm.LimitsAndTaboos.html#9499" class="Bound">s</a><a id="9852" class="Symbol">)</a> <a id="9854" class="Symbol">(</a><a id="9855" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="9862" href="CantorNormalForm.LimitsAndTaboos.html#9523" class="Bound">q</a><a id="9863" class="Symbol">))</a> <a id="9866" class="Symbol">(</a><a id="9867" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9871" class="Symbol">(</a><a id="9872" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9877" class="Symbol">(</a><a id="9878" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="9880" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="9882" class="Symbol">)</a> <a id="9884" class="Symbol">(</a><a id="9885" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9889" class="Symbol">(</a><a id="9890" href="CantorNormalForm.LimitsAndTaboos.html#9930" class="Function">lemma&#39;&#39;</a> <a id="9898" class="Symbol">(</a><a id="9899" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="9906" href="CantorNormalForm.LimitsAndTaboos.html#9523" class="Bound">q</a><a id="9907" class="Symbol">))))))</a>
    <a id="9918" class="Keyword">where</a>
      <a id="9930" href="CantorNormalForm.LimitsAndTaboos.html#9930" class="Function">lemma&#39;&#39;</a> <a id="9938" class="Symbol">:</a> <a id="9940" class="Symbol">∀</a> <a id="9942" class="Symbol">{</a><a id="9943" href="CantorNormalForm.LimitsAndTaboos.html#9943" class="Bound">n</a><a id="9944" class="Symbol">}</a> <a id="9946" class="Symbol">{</a><a id="9947" href="CantorNormalForm.LimitsAndTaboos.html#9947" class="Bound">i</a><a id="9948" class="Symbol">}</a> <a id="9950" class="Symbol">→</a> <a id="9952" href="CantorNormalForm.LimitsAndTaboos.html#9947" class="Bound">i</a> <a id="9954" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9956" href="CantorNormalForm.LimitsAndTaboos.html#9943" class="Bound">n</a> <a id="9958" class="Symbol">→</a> <a id="9960" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="9965" class="Symbol">(</a><a id="9966" href="CantorNormalForm.LimitsAndTaboos.html#9943" class="Bound">n</a> <a id="9968" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="9972" href="CantorNormalForm.LimitsAndTaboos.html#9947" class="Bound">i</a><a id="9973" class="Symbol">)</a> <a id="9975" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9977" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="9979" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9981" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
      <a id="9989" href="CantorNormalForm.LimitsAndTaboos.html#9930" class="Function">lemma&#39;&#39;</a> <a id="9997" class="Symbol">{</a><a id="9998" href="CantorNormalForm.LimitsAndTaboos.html#9998" class="Bound">n</a><a id="9999" class="Symbol">}</a> <a id="10001" class="Symbol">{</a><a id="10002" href="CantorNormalForm.LimitsAndTaboos.html#10002" class="Bound">i</a><a id="10003" class="Symbol">}</a> <a id="10005" href="CantorNormalForm.LimitsAndTaboos.html#10005" class="Bound">i=n</a> <a id="10009" class="Symbol">=</a> <a id="10011" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10016" class="Symbol">(λ</a> <a id="10019" href="CantorNormalForm.LimitsAndTaboos.html#10019" class="Bound">z</a> <a id="10021" class="Symbol">→</a> <a id="10023" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10028" class="Symbol">(</a><a id="10029" href="CantorNormalForm.LimitsAndTaboos.html#10019" class="Bound">z</a> <a id="10031" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10035" href="CantorNormalForm.LimitsAndTaboos.html#10002" class="Bound">i</a><a id="10036" class="Symbol">)</a> <a id="10038" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10040" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="10041" class="Symbol">)</a> <a id="10043" class="Symbol">(</a><a id="10044" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10048" href="CantorNormalForm.LimitsAndTaboos.html#10005" class="Bound">i=n</a><a id="10051" class="Symbol">)</a> <a id="10053" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10055" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10060" class="Symbol">(λ</a> <a id="10063" href="CantorNormalForm.LimitsAndTaboos.html#10063" class="Bound">z</a> <a id="10065" class="Symbol">→</a> <a id="10067" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10072" href="CantorNormalForm.LimitsAndTaboos.html#10063" class="Bound">z</a> <a id="10074" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10076" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="10077" class="Symbol">)</a> <a id="10079" class="Symbol">(</a><a id="10080" href="Cubical.Data.Nat.Properties.html#7953" class="Function">N.n∸n</a> <a id="10086" href="CantorNormalForm.LimitsAndTaboos.html#10002" class="Bound">i</a><a id="10087" class="Symbol">)</a>
      <a id="10095" href="CantorNormalForm.LimitsAndTaboos.html#10095" class="Function">lemma&#39;</a> <a id="10102" class="Symbol">:</a> <a id="10104" class="Symbol">∀</a> <a id="10106" class="Symbol">{</a><a id="10107" href="CantorNormalForm.LimitsAndTaboos.html#10107" class="Bound">n</a><a id="10108" class="Symbol">}</a> <a id="10110" class="Symbol">{</a><a id="10111" href="CantorNormalForm.LimitsAndTaboos.html#10111" class="Bound">i</a><a id="10112" class="Symbol">}</a> <a id="10114" class="Symbol">→</a> <a id="10116" href="CantorNormalForm.LimitsAndTaboos.html#10111" class="Bound">i</a> <a id="10118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10120" href="CantorNormalForm.LimitsAndTaboos.html#10107" class="Bound">n</a> <a id="10122" class="Symbol">→</a> <a id="10124" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10129" class="Symbol">(</a><a id="10130" href="CantorNormalForm.LimitsAndTaboos.html#10107" class="Bound">n</a> <a id="10132" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10136" href="CantorNormalForm.LimitsAndTaboos.html#10111" class="Bound">i</a><a id="10137" class="Symbol">)</a> <a id="10139" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10141" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="10143" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10145" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10150" class="Symbol">(</a><a id="10151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10155" href="CantorNormalForm.LimitsAndTaboos.html#10107" class="Bound">n</a> <a id="10157" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10161" href="CantorNormalForm.LimitsAndTaboos.html#10111" class="Bound">i</a><a id="10162" class="Symbol">)</a>
      <a id="10170" href="CantorNormalForm.LimitsAndTaboos.html#10095" class="Function">lemma&#39;</a> <a id="10177" class="Symbol">{</a><a id="10178" href="CantorNormalForm.LimitsAndTaboos.html#10178" class="Bound">n</a><a id="10179" class="Symbol">}</a> <a id="10181" class="Symbol">{</a><a id="10182" href="CantorNormalForm.LimitsAndTaboos.html#10182" class="Bound">i</a><a id="10183" class="Symbol">}</a> <a id="10185" href="CantorNormalForm.LimitsAndTaboos.html#10185" class="Bound">i=n</a> <a id="10189" class="Symbol">=</a> <a id="10191" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10197" class="Symbol">(λ</a> <a id="10200" href="CantorNormalForm.LimitsAndTaboos.html#10200" class="Bound">z</a> <a id="10202" class="Symbol">→</a> <a id="10204" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10209" class="Symbol">(</a><a id="10210" href="CantorNormalForm.LimitsAndTaboos.html#10178" class="Bound">n</a> <a id="10212" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10216" href="CantorNormalForm.LimitsAndTaboos.html#10200" class="Bound">z</a><a id="10217" class="Symbol">)</a> <a id="10219" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10221" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="10223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10225" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10230" class="Symbol">(</a><a id="10231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10235" href="CantorNormalForm.LimitsAndTaboos.html#10178" class="Bound">n</a> <a id="10237" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10241" href="CantorNormalForm.LimitsAndTaboos.html#10200" class="Bound">z</a><a id="10242" class="Symbol">))</a> <a id="10245" class="Symbol">(</a><a id="10246" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10250" href="CantorNormalForm.LimitsAndTaboos.html#10185" class="Bound">i=n</a><a id="10253" class="Symbol">)</a> <a id="10255" class="Symbol">(</a><a id="10256" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10263" class="Symbol">(λ</a> <a id="10266" href="CantorNormalForm.LimitsAndTaboos.html#10266" class="Bound">z</a> <a id="10268" href="CantorNormalForm.LimitsAndTaboos.html#10268" class="Bound">z&#39;</a> <a id="10271" class="Symbol">→</a>  <a id="10274" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10279" href="CantorNormalForm.LimitsAndTaboos.html#10266" class="Bound">z</a> <a id="10281" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10283" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="10285" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10287" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10292" href="CantorNormalForm.LimitsAndTaboos.html#10268" class="Bound">z&#39;</a><a id="10294" class="Symbol">)</a> <a id="10296" class="Symbol">(</a><a id="10297" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10301" class="Symbol">(</a><a id="10302" href="Cubical.Data.Nat.Properties.html#7953" class="Function">N.n∸n</a> <a id="10308" href="CantorNormalForm.LimitsAndTaboos.html#10178" class="Bound">n</a><a id="10309" class="Symbol">))</a> <a id="10312" class="Symbol">(</a><a id="10313" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Cubical.Data.Nat.Properties.html#8130" class="Function">N.+∸</a> <a id="10323" class="Number">1</a> <a id="10325" href="CantorNormalForm.LimitsAndTaboos.html#10178" class="Bound">n</a><a id="10326" class="Symbol">))</a> <a id="10329" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10333" class="Symbol">)</a>

  <a id="10338" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="10356" href="CantorNormalForm.LimitsAndTaboos.html#10356" class="Bound">s</a> <a id="10358" href="CantorNormalForm.LimitsAndTaboos.html#10358" class="Bound">i</a> <a id="10360" class="Symbol">(</a><a id="10361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10365" href="CantorNormalForm.LimitsAndTaboos.html#10365" class="Bound">n</a><a id="10366" class="Symbol">)</a> <a id="10368" href="CantorNormalForm.LimitsAndTaboos.html#10368" class="Bound">p</a> <a id="10370" class="Symbol">(</a><a id="10371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10375" href="CantorNormalForm.LimitsAndTaboos.html#10375" class="Bound">k</a> <a id="10377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10379" href="CantorNormalForm.LimitsAndTaboos.html#10379" class="Bound">q</a><a id="10380" class="Symbol">)</a> <a id="10382" class="Symbol">|</a> <a id="10384" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10387" href="CantorNormalForm.LimitsAndTaboos.html#10387" class="Bound">¬eq</a> <a id="10391" class="Symbol">=</a> <a id="10393" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10400" class="Symbol">(λ</a> <a id="10403" href="CantorNormalForm.LimitsAndTaboos.html#10403" class="Bound">z</a> <a id="10405" href="CantorNormalForm.LimitsAndTaboos.html#10405" class="Bound">z&#39;</a> <a id="10408" class="Symbol">→</a> <a id="10410" href="CantorNormalForm.LimitsAndTaboos.html#10405" class="Bound">z&#39;</a> <a id="10413" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="10419" href="CantorNormalForm.LimitsAndTaboos.html#10403" class="Bound">z</a> <a id="10421" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="10426" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="10428" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="10433" class="Symbol">(</a><a id="10434" href="CantorNormalForm.LimitsAndTaboos.html#10356" class="Bound">s</a> <a id="10436" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="10437" class="Symbol">)</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10444" href="CantorNormalForm.LimitsAndTaboos.html#10365" class="Bound">n</a><a id="10445" class="Symbol">)</a> <a id="10447" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10449" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="10450" class="Symbol">))</a> <a id="10453" class="Symbol">(</a><a id="10454" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10458" class="Symbol">(</a><a id="10459" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="10471" class="Symbol">(</a><a id="10472" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="10489" href="CantorNormalForm.LimitsAndTaboos.html#10356" class="Bound">s</a> <a id="10491" class="Symbol">(</a><a id="10492" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10496" href="CantorNormalForm.LimitsAndTaboos.html#10365" class="Bound">n</a><a id="10497" class="Symbol">))</a> <a id="10500" href="CantorNormalForm.LimitsAndTaboos.html#10387" class="Bound">¬eq</a><a id="10503" class="Symbol">))</a> <a id="10506" class="Symbol">(</a><a id="10507" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10511" class="Symbol">(</a><a id="10512" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="10523" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="10525" class="Symbol">(</a><a id="10526" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10531" class="Symbol">(</a><a id="10532" href="CantorNormalForm.LimitsAndTaboos.html#10365" class="Bound">n</a> <a id="10534" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10538" href="CantorNormalForm.LimitsAndTaboos.html#10358" class="Bound">i</a><a id="10539" class="Symbol">))</a> <a id="10542" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="10543" class="Symbol">)</a> <a id="10545" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10547" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10552" class="Symbol">(</a><a id="10553" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="10555" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="10557" class="Symbol">)</a> <a id="10559" class="Symbol">(</a><a id="10560" href="CantorNormalForm.LimitsAndTaboos.html#10645" class="Function">lemma</a> <a id="10566" href="CantorNormalForm.LimitsAndTaboos.html#10379" class="Bound">q</a><a id="10567" class="Symbol">))</a> <a id="10570" class="Symbol">(</a><a id="10571" href="CantorNormalForm.Classifiability.html#2330" class="Function">succ-is-≤-monotone</a> <a id="10590" class="Symbol">(</a><a id="10591" href="CantorNormalForm.LimitsAndTaboos.html#9101" class="Function">s↑-spec-&gt;ω&#39;-lemma</a> <a id="10609" href="CantorNormalForm.LimitsAndTaboos.html#10356" class="Bound">s</a> <a id="10611" href="CantorNormalForm.LimitsAndTaboos.html#10358" class="Bound">i</a> <a id="10613" href="CantorNormalForm.LimitsAndTaboos.html#10365" class="Bound">n</a> <a id="10615" href="CantorNormalForm.LimitsAndTaboos.html#10368" class="Bound">p</a> <a id="10617" class="Symbol">(</a><a id="10618" href="CantorNormalForm.LimitsAndTaboos.html#10375" class="Bound">k</a> <a id="10620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10622" class="Symbol">(</a><a id="10623" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="10630" href="CantorNormalForm.LimitsAndTaboos.html#10379" class="Bound">q</a><a id="10631" class="Symbol">))))</a> <a id="10636" class="Keyword">where</a>
   <a id="10645" href="CantorNormalForm.LimitsAndTaboos.html#10645" class="Function">lemma</a> <a id="10651" class="Symbol">:</a> <a id="10653" class="Symbol">∀</a> <a id="10655" class="Symbol">{</a><a id="10656" href="CantorNormalForm.LimitsAndTaboos.html#10656" class="Bound">n</a><a id="10657" class="Symbol">}</a> <a id="10659" class="Symbol">{</a><a id="10660" href="CantorNormalForm.LimitsAndTaboos.html#10660" class="Bound">i</a><a id="10661" class="Symbol">}</a> <a id="10663" class="Symbol">{</a><a id="10664" href="CantorNormalForm.LimitsAndTaboos.html#10664" class="Bound">k</a><a id="10665" class="Symbol">}</a> <a id="10667" class="Symbol">→</a> <a id="10669" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10673" class="Symbol">(</a><a id="10674" href="CantorNormalForm.LimitsAndTaboos.html#10664" class="Bound">k</a> <a id="10676" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="10680" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10684" href="CantorNormalForm.LimitsAndTaboos.html#10660" class="Bound">i</a><a id="10685" class="Symbol">)</a> <a id="10687" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10693" href="CantorNormalForm.LimitsAndTaboos.html#10656" class="Bound">n</a> <a id="10695" class="Symbol">→</a> <a id="10697" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10702" class="Symbol">(</a><a id="10703" href="CantorNormalForm.LimitsAndTaboos.html#10656" class="Bound">n</a> <a id="10705" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10709" href="CantorNormalForm.LimitsAndTaboos.html#10660" class="Bound">i</a><a id="10710" class="Symbol">)</a> <a id="10712" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10714" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="10716" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10718" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10723" class="Symbol">(</a><a id="10724" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10728" href="CantorNormalForm.LimitsAndTaboos.html#10656" class="Bound">n</a> <a id="10730" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10734" href="CantorNormalForm.LimitsAndTaboos.html#10660" class="Bound">i</a><a id="10735" class="Symbol">)</a>
   <a id="10740" href="CantorNormalForm.LimitsAndTaboos.html#10645" class="Function">lemma</a> <a id="10746" class="Symbol">{</a><a id="10747" href="CantorNormalForm.LimitsAndTaboos.html#10747" class="Bound">n</a><a id="10748" class="Symbol">}</a> <a id="10750" class="Symbol">{</a><a id="10751" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="10752" class="Symbol">}</a> <a id="10754" class="Symbol">{</a><a id="10755" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a><a id="10756" class="Symbol">}</a> <a id="10758" href="CantorNormalForm.LimitsAndTaboos.html#10758" class="Bound">q</a> <a id="10760" class="Symbol">=</a> <a id="10762" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10766" class="Symbol">(</a><a id="10767" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="10784" class="Symbol">(</a><a id="10785" href="CantorNormalForm.LimitsAndTaboos.html#10747" class="Bound">n</a> <a id="10787" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10791" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="10792" class="Symbol">))</a> <a id="10795" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10802" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="10807" href="CantorNormalForm.LimitsAndTaboos.html#10824" class="Function">eq</a> <a id="10810" class="Keyword">where</a>
        <a id="10824" href="CantorNormalForm.LimitsAndTaboos.html#10824" class="Function">eq</a> <a id="10827" class="Symbol">=</a> <a id="10829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10833" class="Symbol">(</a><a id="10834" href="CantorNormalForm.LimitsAndTaboos.html#10747" class="Bound">n</a> <a id="10836" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10840" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="10841" class="Symbol">)</a>
               <a id="10858" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10861" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10865" class="Symbol">(</a><a id="10866" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10871" class="Symbol">(λ</a> <a id="10874" href="CantorNormalForm.LimitsAndTaboos.html#10874" class="Bound">z</a> <a id="10876" class="Symbol">→</a> <a id="10878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10882" class="Symbol">(</a><a id="10883" href="CantorNormalForm.LimitsAndTaboos.html#10874" class="Bound">z</a> <a id="10885" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10889" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="10890" class="Symbol">))</a> <a id="10893" class="Symbol">(</a><a id="10894" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="10901" href="CantorNormalForm.LimitsAndTaboos.html#10758" class="Bound">q</a><a id="10902" class="Symbol">))</a> <a id="10905" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="10920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10924" class="Symbol">((</a><a id="10926" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a> <a id="10928" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="10932" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10936" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="10937" class="Symbol">)</a> <a id="10939" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10943" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="10944" class="Symbol">)</a>
               <a id="10961" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10964" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10969" class="Symbol">(λ</a> <a id="10972" href="CantorNormalForm.LimitsAndTaboos.html#10972" class="Bound">z</a> <a id="10974" class="Symbol">→</a> <a id="10976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10980" class="Symbol">(</a><a id="10981" href="CantorNormalForm.LimitsAndTaboos.html#10972" class="Bound">z</a> <a id="10983" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="10987" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="10988" class="Symbol">))</a> <a id="10991" class="Symbol">(</a><a id="10992" href="Cubical.Data.Nat.Properties.html#4981" class="Function">N.+-suc</a> <a id="11000" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a> <a id="11002" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11003" class="Symbol">)</a> <a id="11005" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="11020" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11024" class="Symbol">((</a><a id="11026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11030" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a> <a id="11032" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="11036" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11037" class="Symbol">)</a> <a id="11039" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11043" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11044" class="Symbol">)</a>
               <a id="11061" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11064" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11073" class="Symbol">(</a><a id="11074" href="Cubical.Data.Nat.Properties.html#8130" class="Function">N.+∸</a> <a id="11079" class="Symbol">(</a><a id="11080" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11084" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a><a id="11085" class="Symbol">)</a> <a id="11087" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11088" class="Symbol">)</a> <a id="11090" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="11105" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11109" class="Symbol">(</a><a id="11110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11114" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a><a id="11115" class="Symbol">)</a>
               <a id="11132" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11135" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11139" class="Symbol">(</a><a id="11140" href="Cubical.Data.Nat.Properties.html#8130" class="Function">N.+∸</a> <a id="11145" class="Symbol">(</a><a id="11146" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11150" class="Symbol">(</a><a id="11151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11155" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a><a id="11156" class="Symbol">))</a> <a id="11159" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11160" class="Symbol">)</a> <a id="11162" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="11177" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11186" class="Symbol">(</a><a id="11187" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a> <a id="11189" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="11193" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11194" class="Symbol">))</a> <a id="11197" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11201" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a>
               <a id="11218" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11221" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11226" class="Symbol">(λ</a> <a id="11229" href="CantorNormalForm.LimitsAndTaboos.html#11229" class="Bound">z</a> <a id="11231" class="Symbol">→</a> <a id="11233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11237" href="CantorNormalForm.LimitsAndTaboos.html#11229" class="Bound">z</a> <a id="11239" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11243" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11244" class="Symbol">)</a> <a id="11246" class="Symbol">(</a><a id="11247" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11251" class="Symbol">(</a><a id="11252" href="Cubical.Data.Nat.Properties.html#4981" class="Function">N.+-suc</a> <a id="11260" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a> <a id="11262" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11263" class="Symbol">))</a> <a id="11266" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="11281" class="Symbol">(</a><a id="11282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11286" href="CantorNormalForm.LimitsAndTaboos.html#10755" class="Bound">k</a> <a id="11288" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="11292" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11296" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11297" class="Symbol">)</a> <a id="11299" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11303" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a>
               <a id="11320" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11323" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11328" class="Symbol">(λ</a> <a id="11331" href="CantorNormalForm.LimitsAndTaboos.html#11331" class="Bound">z</a> <a id="11333" class="Symbol">→</a> <a id="11335" href="CantorNormalForm.LimitsAndTaboos.html#11331" class="Bound">z</a> <a id="11337" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11341" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a><a id="11342" class="Symbol">)</a> <a id="11344" href="CantorNormalForm.LimitsAndTaboos.html#10758" class="Bound">q</a> <a id="11346" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
             <a id="11361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11365" href="CantorNormalForm.LimitsAndTaboos.html#10747" class="Bound">n</a> <a id="11367" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11371" href="CantorNormalForm.LimitsAndTaboos.html#10751" class="Bound">i</a>
               <a id="11388" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>


<a id="s↑-spec-&gt;ω-back"></a><a id="11392" href="CantorNormalForm.LimitsAndTaboos.html#11392" class="Function">s↑-spec-&gt;ω-back</a> <a id="11408" class="Symbol">:</a> <a id="11410" class="Symbol">∀</a> <a id="11412" href="CantorNormalForm.LimitsAndTaboos.html#11412" class="Bound">s</a> <a id="11414" href="CantorNormalForm.LimitsAndTaboos.html#11414" class="Bound">n</a> <a id="11416" class="Symbol">→</a> <a id="11418" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="11420" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="11422" class="Symbol">(</a><a id="11423" href="CantorNormalForm.LimitsAndTaboos.html#11412" class="Bound">s</a> <a id="11425" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="11426" class="Symbol">)</a> <a id="11428" class="Symbol">(</a><a id="11429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11433" href="CantorNormalForm.LimitsAndTaboos.html#11414" class="Bound">n</a><a id="11434" class="Symbol">)</a> <a id="11436" class="Symbol">→</a> <a id="11438" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11441" href="CantorNormalForm.LimitsAndTaboos.html#11441" class="Bound">i</a> <a id="11443" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11445" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11447" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11449" class="Symbol">(</a><a id="11450" href="CantorNormalForm.LimitsAndTaboos.html#11441" class="Bound">i</a> <a id="11452" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="11456" href="CantorNormalForm.LimitsAndTaboos.html#11414" class="Bound">n</a><a id="11457" class="Symbol">)</a> <a id="11459" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11461" class="Symbol">(</a><a id="11462" href="CantorNormalForm.LimitsAndTaboos.html#11412" class="Bound">s</a> <a id="11464" href="CantorNormalForm.LimitsAndTaboos.html#11441" class="Bound">i</a> <a id="11466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11468" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="11470" class="Symbol">)</a>
<a id="11472" href="CantorNormalForm.LimitsAndTaboos.html#11392" class="Function">s↑-spec-&gt;ω-back</a> <a id="11488" href="CantorNormalForm.LimitsAndTaboos.html#11488" class="Bound">s</a> <a id="11490" href="CantorNormalForm.LimitsAndTaboos.html#11490" class="Bound">n</a> <a id="11492" href="CantorNormalForm.LimitsAndTaboos.html#11492" class="Bound">ω&lt;s↑n</a> <a id="11498" class="Symbol">=</a> <a id="11500" class="Keyword">let</a> <a id="11504" class="Symbol">(</a><a id="11505" href="CantorNormalForm.LimitsAndTaboos.html#11505" class="Bound">k</a> <a id="11507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11509" href="CantorNormalForm.LimitsAndTaboos.html#11509" class="Bound">s↑n=ω+k</a><a id="11516" class="Symbol">)</a> <a id="11518" class="Symbol">=</a> <a id="11520" href="CantorNormalForm.Subtraction.html#7276" class="Function">x&lt;ω+ω-finite</a> <a id="11533" class="Symbol">((</a><a id="11535" href="CantorNormalForm.LimitsAndTaboos.html#11488" class="Bound">s</a> <a id="11537" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="11538" class="Symbol">)</a> <a id="11540" class="Symbol">(</a><a id="11541" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11545" href="CantorNormalForm.LimitsAndTaboos.html#11490" class="Bound">n</a><a id="11546" class="Symbol">))</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11554" href="CantorNormalForm.LimitsAndTaboos.html#11492" class="Bound">ω&lt;s↑n</a><a id="11559" class="Symbol">)</a> <a id="11561" class="Symbol">(</a><a id="11562" href="CantorNormalForm.LimitsAndTaboos.html#7784" class="Function">s↑-bounded-by-ω+ω</a> <a id="11580" href="CantorNormalForm.LimitsAndTaboos.html#11488" class="Bound">s</a> <a id="11582" class="Symbol">(</a><a id="11583" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11587" href="CantorNormalForm.LimitsAndTaboos.html#11490" class="Bound">n</a><a id="11588" class="Symbol">))</a> <a id="11591" class="Keyword">in</a> <a id="11594" class="Symbol">(</a><a id="11595" href="CantorNormalForm.LimitsAndTaboos.html#11490" class="Bound">n</a> <a id="11597" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11601" href="CantorNormalForm.LimitsAndTaboos.html#11505" class="Bound">k</a><a id="11602" class="Symbol">)</a> <a id="11604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11606" href="Cubical.Data.Nat.Order.html#6197" class="Function">N.∸-≤</a> <a id="11612" href="CantorNormalForm.LimitsAndTaboos.html#11490" class="Bound">n</a> <a id="11614" href="CantorNormalForm.LimitsAndTaboos.html#11505" class="Bound">k</a> <a id="11616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11618" class="Symbol">(</a><a id="11619" href="BooleanSequence.html#4118" class="Function">least-index-true-is-true</a> <a id="11644" href="CantorNormalForm.LimitsAndTaboos.html#11488" class="Bound">s</a> <a id="11646" class="Symbol">(</a><a id="11647" href="CantorNormalForm.LimitsAndTaboos.html#11490" class="Bound">n</a> <a id="11649" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="11653" href="CantorNormalForm.LimitsAndTaboos.html#11505" class="Bound">k</a><a id="11654" class="Symbol">)</a> <a id="11656" class="Symbol">(</a><a id="11657" href="CantorNormalForm.LimitsAndTaboos.html#11997" class="Function">s↑n=ω+k→lit⟨n-k⟩=tt</a> <a id="11677" href="CantorNormalForm.LimitsAndTaboos.html#11488" class="Bound">s</a> <a id="11679" href="CantorNormalForm.LimitsAndTaboos.html#11490" class="Bound">n</a> <a id="11681" href="CantorNormalForm.LimitsAndTaboos.html#11505" class="Bound">k</a> <a id="11683" href="CantorNormalForm.LimitsAndTaboos.html#11509" class="Bound">s↑n=ω+k</a><a id="11690" class="Symbol">))</a>
  <a id="11695" class="Keyword">where</a>
    <a id="11705" href="CantorNormalForm.LimitsAndTaboos.html#11705" class="Function">s↑n=ω→lit⟨n⟩=tt</a> <a id="11721" class="Symbol">:</a> <a id="11723" class="Symbol">∀</a> <a id="11725" href="CantorNormalForm.LimitsAndTaboos.html#11725" class="Bound">s</a> <a id="11727" href="CantorNormalForm.LimitsAndTaboos.html#11727" class="Bound">n</a> <a id="11729" class="Symbol">→</a> <a id="11731" class="Symbol">(</a><a id="11732" href="CantorNormalForm.LimitsAndTaboos.html#11725" class="Bound">s</a> <a id="11734" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="11735" class="Symbol">)</a> <a id="11737" class="Symbol">(</a><a id="11738" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11742" href="CantorNormalForm.LimitsAndTaboos.html#11727" class="Bound">n</a><a id="11743" class="Symbol">)</a> <a id="11745" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11747" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="11749" class="Symbol">→</a> <a id="11751" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="11768" href="CantorNormalForm.LimitsAndTaboos.html#11725" class="Bound">s</a> <a id="11770" href="CantorNormalForm.LimitsAndTaboos.html#11727" class="Bound">n</a> <a id="11772" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11774" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a>
    <a id="11781" href="CantorNormalForm.LimitsAndTaboos.html#11705" class="Function">s↑n=ω→lit⟨n⟩=tt</a> <a id="11797" href="CantorNormalForm.LimitsAndTaboos.html#11797" class="Bound">s</a> <a id="11799" href="CantorNormalForm.LimitsAndTaboos.html#11799" class="Bound">n</a> <a id="11801" href="CantorNormalForm.LimitsAndTaboos.html#11801" class="Bound">p</a> <a id="11803" class="Keyword">with</a> <a id="11808" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="11825" href="CantorNormalForm.LimitsAndTaboos.html#11797" class="Bound">s</a> <a id="11827" href="CantorNormalForm.LimitsAndTaboos.html#11799" class="Bound">n</a>
    <a id="11833" class="Symbol">...</a> <a id="11837" class="Symbol">|</a> <a id="11839" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="11842" class="Symbol">=</a> <a id="11844" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="11853" class="Symbol">...</a> <a id="11857" class="Symbol">|</a> <a id="11859" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="11862" class="Symbol">=</a> <a id="11864" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="11870" class="Symbol">(</a><a id="11871" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="11886" class="Symbol">{</a><a id="11887" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="11888" class="Symbol">}</a> <a id="11890" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11892" class="Symbol">(</a><a id="11893" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="11898" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11900" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a><a id="11905" class="Symbol">)</a> <a id="11907" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11909" href="CantorNormalForm.Classifiability.html#8931" class="Function">ω-is-lim-of-NtoC</a> <a id="11926" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="11928" class="Symbol">(</a><a id="11929" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11935" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="11949" class="Bound">p</a> <a id="11951" class="Symbol">(_</a> <a id="11954" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11956" class="Symbol">(</a><a id="11957" href="CantorNormalForm.Classifiability.html#1679" class="Function">succ-calc-strong-suc</a> <a id="11978" class="Symbol">((</a><a id="11980" class="Bound">s</a> <a id="11982" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="11983" class="Symbol">)</a> <a id="11985" class="Bound">n</a><a id="11986" class="Symbol">)))))</a>

    <a id="11997" href="CantorNormalForm.LimitsAndTaboos.html#11997" class="Function">s↑n=ω+k→lit⟨n-k⟩=tt</a> <a id="12017" class="Symbol">:</a> <a id="12019" class="Symbol">∀</a> <a id="12021" href="CantorNormalForm.LimitsAndTaboos.html#12021" class="Bound">s</a> <a id="12023" href="CantorNormalForm.LimitsAndTaboos.html#12023" class="Bound">n</a> <a id="12025" href="CantorNormalForm.LimitsAndTaboos.html#12025" class="Bound">k</a> <a id="12027" class="Symbol">→</a> <a id="12029" class="Symbol">(</a><a id="12030" href="CantorNormalForm.LimitsAndTaboos.html#12021" class="Bound">s</a> <a id="12032" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="12033" class="Symbol">)</a> <a id="12035" class="Symbol">(</a><a id="12036" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12040" href="CantorNormalForm.LimitsAndTaboos.html#12023" class="Bound">n</a><a id="12041" class="Symbol">)</a> <a id="12043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12045" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12047" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12049" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12054" href="CantorNormalForm.LimitsAndTaboos.html#12025" class="Bound">k</a> <a id="12056" class="Symbol">→</a> <a id="12058" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="12075" href="CantorNormalForm.LimitsAndTaboos.html#12021" class="Bound">s</a> <a id="12077" class="Symbol">(</a><a id="12078" href="CantorNormalForm.LimitsAndTaboos.html#12023" class="Bound">n</a> <a id="12080" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">N.∸</a> <a id="12084" href="CantorNormalForm.LimitsAndTaboos.html#12025" class="Bound">k</a><a id="12085" class="Symbol">)</a> <a id="12087" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12089" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a>
    <a id="12096" href="CantorNormalForm.LimitsAndTaboos.html#11997" class="Function">s↑n=ω+k→lit⟨n-k⟩=tt</a> <a id="12116" href="CantorNormalForm.LimitsAndTaboos.html#12116" class="Bound">s</a> <a id="12118" href="CantorNormalForm.LimitsAndTaboos.html#12118" class="Bound">n</a> <a id="12120" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="12127" href="CantorNormalForm.LimitsAndTaboos.html#12127" class="Bound">p</a> <a id="12129" class="Symbol">=</a> <a id="12131" href="CantorNormalForm.LimitsAndTaboos.html#11705" class="Function">s↑n=ω→lit⟨n⟩=tt</a> <a id="12147" href="CantorNormalForm.LimitsAndTaboos.html#12116" class="Bound">s</a> <a id="12149" href="CantorNormalForm.LimitsAndTaboos.html#12118" class="Bound">n</a> <a id="12151" href="CantorNormalForm.LimitsAndTaboos.html#12127" class="Bound">p</a>
    <a id="12157" href="CantorNormalForm.LimitsAndTaboos.html#11997" class="Function">s↑n=ω+k→lit⟨n-k⟩=tt</a> <a id="12177" href="CantorNormalForm.LimitsAndTaboos.html#12177" class="Bound">s</a> <a id="12179" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="12186" class="Symbol">(</a><a id="12187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12191" href="CantorNormalForm.LimitsAndTaboos.html#12191" class="Bound">k</a><a id="12192" class="Symbol">)</a> <a id="12194" href="CantorNormalForm.LimitsAndTaboos.html#12194" class="Bound">p</a> <a id="12196" class="Keyword">with</a> <a id="12201" href="CantorNormalForm.LimitsAndTaboos.html#12177" class="Bound">s</a> <a id="12203" class="Number">0</a>
    <a id="12209" class="Symbol">...</a> <a id="12213" class="Symbol">|</a> <a id="12215" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="12218" class="Symbol">=</a> <a id="12220" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="12226" class="Symbol">(</a><a id="12227" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="12236" class="Symbol">(</a><a id="12237" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="12245" class="Symbol">(</a><a id="12246" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12252" class="Symbol">(</a><a id="12253" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="12256" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="12257" class="Symbol">)</a> <a id="12259" class="Bound">p</a> <a id="12261" class="Symbol">(</a><a id="12262" href="CantorNormalForm.Base.html#11871" class="Function">fin&lt;ω</a> <a id="12268" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="12270" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12274" class="Symbol">))</a> <a id="12277" class="Symbol">(</a><a id="12278" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="12281" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12286" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="12288" class="Symbol">)))</a>
    <a id="12296" class="Symbol">...</a> <a id="12300" class="Symbol">|</a> <a id="12302" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="12305" class="Symbol">=</a> <a id="12307" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="12316" href="CantorNormalForm.LimitsAndTaboos.html#11997" class="Function">s↑n=ω+k→lit⟨n-k⟩=tt</a> <a id="12336" href="CantorNormalForm.LimitsAndTaboos.html#12336" class="Bound">s</a> <a id="12338" class="Symbol">(</a><a id="12339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12343" href="CantorNormalForm.LimitsAndTaboos.html#12343" class="Bound">n</a><a id="12344" class="Symbol">)</a> <a id="12346" class="Symbol">(</a><a id="12347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12351" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="12352" class="Symbol">)</a> <a id="12354" href="CantorNormalForm.LimitsAndTaboos.html#12354" class="Bound">p</a> <a id="12356" class="Symbol">=</a> <a id="12358" href="CantorNormalForm.LimitsAndTaboos.html#11997" class="Function">s↑n=ω+k→lit⟨n-k⟩=tt</a> <a id="12378" href="CantorNormalForm.LimitsAndTaboos.html#12336" class="Bound">s</a> <a id="12380" href="CantorNormalForm.LimitsAndTaboos.html#12343" class="Bound">n</a> <a id="12382" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a> <a id="12384" class="Symbol">(</a><a id="12385" href="CantorNormalForm.LimitsAndTaboos.html#12417" class="Function">step</a> <a id="12390" href="CantorNormalForm.LimitsAndTaboos.html#12336" class="Bound">s</a> <a id="12392" href="CantorNormalForm.LimitsAndTaboos.html#12343" class="Bound">n</a> <a id="12394" href="CantorNormalForm.LimitsAndTaboos.html#12354" class="Bound">p</a><a id="12395" class="Symbol">)</a>
      <a id="12403" class="Keyword">where</a>
        <a id="12417" href="CantorNormalForm.LimitsAndTaboos.html#12417" class="Function">step</a> <a id="12422" class="Symbol">:</a> <a id="12424" class="Symbol">∀</a> <a id="12426" href="CantorNormalForm.LimitsAndTaboos.html#12426" class="Bound">s</a> <a id="12428" href="CantorNormalForm.LimitsAndTaboos.html#12428" class="Bound">n</a> <a id="12430" class="Symbol">→</a> <a id="12432" class="Symbol">(</a><a id="12433" href="CantorNormalForm.LimitsAndTaboos.html#12426" class="Bound">s</a> <a id="12435" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="12436" class="Symbol">)</a> <a id="12438" class="Symbol">(</a><a id="12439" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12443" class="Symbol">(</a><a id="12444" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12448" href="CantorNormalForm.LimitsAndTaboos.html#12428" class="Bound">n</a><a id="12449" class="Symbol">))</a> <a id="12452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12454" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12456" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12458" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12463" class="Symbol">(</a><a id="12464" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12468" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="12469" class="Symbol">)</a> <a id="12471" class="Symbol">→</a> <a id="12473" class="Symbol">(</a><a id="12474" href="CantorNormalForm.LimitsAndTaboos.html#12426" class="Bound">s</a> <a id="12476" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="12477" class="Symbol">)</a> <a id="12479" class="Symbol">(</a><a id="12480" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12484" href="CantorNormalForm.LimitsAndTaboos.html#12428" class="Bound">n</a><a id="12485" class="Symbol">)</a> <a id="12487" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12489" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12491" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12493" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12498" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a>
        <a id="12508" href="CantorNormalForm.LimitsAndTaboos.html#12417" class="Function">step</a> <a id="12513" href="CantorNormalForm.LimitsAndTaboos.html#12513" class="Bound">s</a> <a id="12515" href="CantorNormalForm.LimitsAndTaboos.html#12515" class="Bound">n</a> <a id="12517" href="CantorNormalForm.LimitsAndTaboos.html#12517" class="Bound">p</a> <a id="12519" class="Keyword">with</a> <a id="12524" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="12541" href="CantorNormalForm.LimitsAndTaboos.html#12513" class="Bound">s</a> <a id="12543" class="Symbol">(</a><a id="12544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12548" href="CantorNormalForm.LimitsAndTaboos.html#12515" class="Bound">n</a><a id="12549" class="Symbol">)</a>
        <a id="12559" href="CantorNormalForm.LimitsAndTaboos.html#12417" class="Function">step</a> <a id="12564" href="CantorNormalForm.LimitsAndTaboos.html#12564" class="Bound">s</a> <a id="12566" href="CantorNormalForm.LimitsAndTaboos.html#12566" class="Bound">n</a> <a id="12568" href="CantorNormalForm.LimitsAndTaboos.html#12568" class="Bound">p</a> <a id="12570" class="Symbol">|</a> <a id="12572" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="12575" class="Symbol">=</a> <a id="12577" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="12583" class="Symbol">(</a><a id="12584" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="12599" class="Symbol">{</a><a id="12600" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="12601" class="Symbol">}</a> <a id="12603" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="12605" class="Symbol">(</a><a id="12606" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12613" href="CantorNormalForm.Classifiability.html#7888" class="Function">NtoC↑</a><a id="12618" class="Symbol">)</a> <a id="12620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12622" href="CantorNormalForm.Classifiability.html#8931" class="Function">ω-is-lim-of-NtoC</a> <a id="12639" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
                                                    <a id="12693" class="Symbol">(</a><a id="12694" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12700" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="12714" class="Symbol">((</a><a id="12716" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12720" class="Symbol">(</a><a id="12721" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="12732" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12734" class="Symbol">(</a><a id="12735" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12740" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="12741" class="Symbol">)</a> <a id="12743" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="12744" class="Symbol">)</a> <a id="12746" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12748" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12753" class="Symbol">(</a><a id="12754" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12756" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="12758" class="Symbol">)</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12765" class="Symbol">(</a><a id="12766" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="12783" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="12784" class="Symbol">)))</a> <a id="12788" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12790" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12794" href="CantorNormalForm.LimitsAndTaboos.html#12568" class="Bound">p</a><a id="12795" class="Symbol">)</a>
                                                                         <a id="12870" class="Symbol">(</a><a id="12871" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12873" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12875" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12880" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a> <a id="12882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12884" href="CantorNormalForm.Classifiability.html#1679" class="Function">succ-calc-strong-suc</a> <a id="12905" class="Symbol">(</a><a id="12906" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="12908" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12910" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="12915" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="12916" class="Symbol">))))</a>
        <a id="12929" href="CantorNormalForm.LimitsAndTaboos.html#12417" class="Function">step</a> <a id="12934" href="CantorNormalForm.LimitsAndTaboos.html#12934" class="Bound">s</a> <a id="12936" href="CantorNormalForm.LimitsAndTaboos.html#12936" class="Bound">n</a> <a id="12938" href="CantorNormalForm.LimitsAndTaboos.html#12938" class="Bound">p</a> <a id="12940" class="Symbol">|</a> <a id="12942" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="12945" class="Keyword">with</a> <a id="12950" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="12967" href="CantorNormalForm.LimitsAndTaboos.html#12934" class="Bound">s</a> <a id="12969" href="CantorNormalForm.LimitsAndTaboos.html#12936" class="Bound">n</a>
        <a id="12979" href="CantorNormalForm.LimitsAndTaboos.html#12417" class="Function">step</a> <a id="12984" href="CantorNormalForm.LimitsAndTaboos.html#12984" class="Bound">s</a> <a id="12986" href="CantorNormalForm.LimitsAndTaboos.html#12986" class="Bound">n</a> <a id="12988" href="CantorNormalForm.LimitsAndTaboos.html#12988" class="Bound">p</a> <a id="12990" class="Symbol">|</a> <a id="12992" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="12995" class="Symbol">|</a> <a id="12997" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="13000" class="Symbol">=</a> <a id="13002" href="CantorNormalForm.Classifiability.html#6530" class="Function">succ-injective</a> <a id="13017" class="Symbol">(</a><a id="13018" href="CantorNormalForm.LimitsAndTaboos.html#12988" class="Bound">p</a> <a id="13020" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13022" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13027" class="Symbol">(</a><a id="13028" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="13030" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="13032" class="Symbol">)</a> <a id="13034" class="Symbol">(</a><a id="13035" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="13052" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="13053" class="Symbol">)</a> <a id="13055" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13057" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="13068" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="13070" class="Symbol">(</a><a id="13071" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="13076" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="13077" class="Symbol">)</a> <a id="13079" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="13080" class="Symbol">)</a>
        <a id="13090" href="CantorNormalForm.LimitsAndTaboos.html#12417" class="Function">step</a> <a id="13095" href="CantorNormalForm.LimitsAndTaboos.html#13095" class="Bound">s</a> <a id="13097" href="CantorNormalForm.LimitsAndTaboos.html#13097" class="Bound">n</a> <a id="13099" href="CantorNormalForm.LimitsAndTaboos.html#13099" class="Bound">p</a> <a id="13101" class="Symbol">|</a> <a id="13103" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="13106" class="Symbol">|</a> <a id="13108" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="13111" class="Symbol">=</a> <a id="13113" href="CantorNormalForm.Classifiability.html#6530" class="Function">succ-injective</a> <a id="13128" class="Symbol">(</a><a id="13129" href="CantorNormalForm.LimitsAndTaboos.html#13099" class="Bound">p</a> <a id="13131" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13133" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13138" class="Symbol">(</a><a id="13139" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="13141" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="13143" class="Symbol">)</a> <a id="13145" class="Symbol">(</a><a id="13146" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="13163" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="13164" class="Symbol">)</a> <a id="13166" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13168" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="13179" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="13181" class="Symbol">(</a><a id="13182" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="13187" href="CantorNormalForm.LimitsAndTaboos.html#12351" class="Bound">k</a><a id="13188" class="Symbol">)</a> <a id="13190" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="13191" class="Symbol">)</a>

<a id="s↑-spec-≥ω"></a><a id="13194" href="CantorNormalForm.LimitsAndTaboos.html#13194" class="Function">s↑-spec-≥ω</a> <a id="13205" class="Symbol">:</a> <a id="13207" class="Symbol">∀</a> <a id="13209" href="CantorNormalForm.LimitsAndTaboos.html#13209" class="Bound">s</a> <a id="13211" href="CantorNormalForm.LimitsAndTaboos.html#13211" class="Bound">i</a> <a id="13213" class="Symbol">→</a> <a id="13215" href="CantorNormalForm.LimitsAndTaboos.html#13209" class="Bound">s</a> <a id="13217" href="CantorNormalForm.LimitsAndTaboos.html#13211" class="Bound">i</a> <a id="13219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13221" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="13224" class="Symbol">→</a> <a id="13226" class="Symbol">(</a><a id="13227" href="CantorNormalForm.LimitsAndTaboos.html#13209" class="Bound">s</a> <a id="13229" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13230" class="Symbol">)</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13237" href="CantorNormalForm.LimitsAndTaboos.html#13211" class="Bound">i</a><a id="13238" class="Symbol">)</a> <a id="13240" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="13242" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="13244" href="CantorNormalForm.LimitsAndTaboos.html#13194" class="Function">s↑-spec-≥ω</a> <a id="13255" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13257" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a> <a id="13259" href="CantorNormalForm.LimitsAndTaboos.html#13259" class="Bound">si≡tt</a> <a id="13265" class="Symbol">=</a> <a id="13267" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13273" class="Symbol">((</a><a id="13275" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13277" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13278" class="Symbol">)</a> <a id="13280" class="Symbol">(</a><a id="13281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13285" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a><a id="13286" class="Symbol">)</a> <a id="13288" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥_</a><a id="13290" class="Symbol">)</a> <a id="13292" href="CantorNormalForm.LimitsAndTaboos.html#13532" class="Function">s↑j+1≡ω</a> <a id="13300" href="CantorNormalForm.LimitsAndTaboos.html#13668" class="Function">s↑j+1≤s↑i+1</a>
 <a id="13313" class="Keyword">where</a>
  <a id="13321" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a> <a id="13323" class="Symbol">:</a> <a id="13325" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="13329" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a> <a id="13331" class="Symbol">=</a> <a id="13333" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13337" class="Symbol">(</a><a id="13338" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="13363" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13365" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a> <a id="13367" href="CantorNormalForm.LimitsAndTaboos.html#13259" class="Bound">si≡tt</a><a id="13372" class="Symbol">)</a>
  <a id="13376" href="CantorNormalForm.LimitsAndTaboos.html#13376" class="Function">j≤i</a> <a id="13380" class="Symbol">:</a> <a id="13382" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a> <a id="13384" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="13388" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a>
  <a id="13392" href="CantorNormalForm.LimitsAndTaboos.html#13376" class="Function">j≤i</a> <a id="13396" class="Symbol">=</a> <a id="13398" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13402" class="Symbol">(</a><a id="13403" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13407" class="Symbol">(</a><a id="13408" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="13433" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13435" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a> <a id="13437" href="CantorNormalForm.LimitsAndTaboos.html#13259" class="Bound">si≡tt</a><a id="13442" class="Symbol">))</a>
  <a id="13447" href="CantorNormalForm.LimitsAndTaboos.html#13447" class="Function">p</a> <a id="13449" class="Symbol">:</a> <a id="13451" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="13468" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13470" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a> <a id="13472" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13474" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a>
  <a id="13479" href="CantorNormalForm.LimitsAndTaboos.html#13447" class="Function">p</a> <a id="13481" class="Symbol">=</a> <a id="13483" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13487" class="Symbol">(</a><a id="13488" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13492" class="Symbol">(</a><a id="13493" href="BooleanSequence.html#5153" class="Function">least-index-true-spec-tt</a> <a id="13518" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13520" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a> <a id="13522" href="CantorNormalForm.LimitsAndTaboos.html#13259" class="Bound">si≡tt</a><a id="13527" class="Symbol">))</a>
  <a id="13532" href="CantorNormalForm.LimitsAndTaboos.html#13532" class="Function">s↑j+1≡ω</a> <a id="13540" class="Symbol">:</a> <a id="13542" class="Symbol">(</a><a id="13543" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13545" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13546" class="Symbol">)</a> <a id="13548" class="Symbol">(</a><a id="13549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13553" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a><a id="13554" class="Symbol">)</a> <a id="13556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13558" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="13562" href="CantorNormalForm.LimitsAndTaboos.html#13532" class="Function">s↑j+1≡ω</a> <a id="13570" class="Symbol">=</a> <a id="13572" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13577" class="Symbol">(</a><a id="13578" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="13586" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="13588" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="13593" class="Symbol">((</a><a id="13595" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13597" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13598" class="Symbol">)</a> <a id="13600" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a> <a id="13602" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13604" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="13605" class="Symbol">))</a> <a id="13608" href="CantorNormalForm.LimitsAndTaboos.html#13447" class="Function">p</a>
  <a id="13612" href="CantorNormalForm.LimitsAndTaboos.html#13612" class="Function">j+1≤i+1</a> <a id="13620" class="Symbol">:</a> <a id="13622" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13626" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a> <a id="13628" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">N.≤</a> <a id="13632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13636" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a>
  <a id="13640" href="CantorNormalForm.LimitsAndTaboos.html#13612" class="Function">j+1≤i+1</a> <a id="13648" class="Symbol">=</a> <a id="13650" href="Cubical.Data.Nat.Order.html#1166" class="Function">N.suc-≤-suc</a> <a id="13662" href="CantorNormalForm.LimitsAndTaboos.html#13376" class="Function">j≤i</a>
  <a id="13668" href="CantorNormalForm.LimitsAndTaboos.html#13668" class="Function">s↑j+1≤s↑i+1</a> <a id="13680" class="Symbol">:</a> <a id="13682" class="Symbol">(</a><a id="13683" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13685" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13686" class="Symbol">)</a> <a id="13688" class="Symbol">(</a><a id="13689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13693" href="CantorNormalForm.LimitsAndTaboos.html#13321" class="Function">j</a><a id="13694" class="Symbol">)</a> <a id="13696" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="13698" class="Symbol">(</a><a id="13699" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13701" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13702" class="Symbol">)</a> <a id="13704" class="Symbol">(</a><a id="13705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13709" href="CantorNormalForm.LimitsAndTaboos.html#13257" class="Bound">i</a><a id="13710" class="Symbol">)</a>
  <a id="13714" href="CantorNormalForm.LimitsAndTaboos.html#13668" class="Function">s↑j+1≤s↑i+1</a> <a id="13726" class="Symbol">=</a> <a id="13728" href="CantorNormalForm.LimitsAndTaboos.html#5046" class="Function">s↑-inc-≤</a> <a id="13737" href="CantorNormalForm.LimitsAndTaboos.html#13255" class="Bound">s</a> <a id="13739" class="Symbol">_</a> <a id="13741" class="Symbol">_</a> <a id="13743" href="CantorNormalForm.LimitsAndTaboos.html#13612" class="Function">j+1≤i+1</a>

<a id="s↑-spec-≥ω+n"></a><a id="13752" href="CantorNormalForm.LimitsAndTaboos.html#13752" class="Function">s↑-spec-≥ω+n</a> <a id="13765" class="Symbol">:</a> <a id="13767" class="Symbol">∀</a> <a id="13769" href="CantorNormalForm.LimitsAndTaboos.html#13769" class="Bound">s</a> <a id="13771" href="CantorNormalForm.LimitsAndTaboos.html#13771" class="Bound">i</a> <a id="13773" class="Symbol">→</a> <a id="13775" href="CantorNormalForm.LimitsAndTaboos.html#13769" class="Bound">s</a> <a id="13777" href="CantorNormalForm.LimitsAndTaboos.html#13771" class="Bound">i</a> <a id="13779" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13781" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="13784" class="Symbol">→</a> <a id="13786" class="Symbol">∀</a> <a id="13788" href="CantorNormalForm.LimitsAndTaboos.html#13788" class="Bound">n</a> <a id="13790" class="Symbol">→</a> <a id="13792" class="Symbol">(</a><a id="13793" href="CantorNormalForm.LimitsAndTaboos.html#13769" class="Bound">s</a> <a id="13795" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13796" class="Symbol">)</a> <a id="13798" class="Symbol">(</a><a id="13799" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13803" href="CantorNormalForm.LimitsAndTaboos.html#13771" class="Bound">i</a> <a id="13805" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="13809" href="CantorNormalForm.LimitsAndTaboos.html#13788" class="Bound">n</a><a id="13810" class="Symbol">)</a> <a id="13812" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="13814" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="13816" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13818" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="13823" href="CantorNormalForm.LimitsAndTaboos.html#13788" class="Bound">n</a>
<a id="13825" href="CantorNormalForm.LimitsAndTaboos.html#13752" class="Function">s↑-spec-≥ω+n</a> <a id="13838" href="CantorNormalForm.LimitsAndTaboos.html#13838" class="Bound">s</a> <a id="13840" href="CantorNormalForm.LimitsAndTaboos.html#13840" class="Bound">i</a> <a id="13842" href="CantorNormalForm.LimitsAndTaboos.html#13842" class="Bound">si≡tt</a> <a id="13848" class="Number">0</a> <a id="13850" class="Symbol">=</a> <a id="13852" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13858" class="Symbol">(</a><a id="13859" href="CantorNormalForm.Base.html#1550" class="Function Operator">_≥</a> <a id="13862" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="13863" class="Symbol">)</a> <a id="13865" class="Symbol">(</a><a id="13866" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13870" class="Symbol">(</a><a id="13871" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13876" class="Symbol">(</a><a id="13877" href="CantorNormalForm.LimitsAndTaboos.html#13838" class="Bound">s</a> <a id="13879" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13880" class="Symbol">)</a> <a id="13882" class="Symbol">(</a><a id="13883" href="Cubical.Data.Nat.Properties.html#4899" class="Function">N.+-zero</a> <a id="13892" class="Symbol">(</a><a id="13893" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13897" href="CantorNormalForm.LimitsAndTaboos.html#13840" class="Bound">i</a><a id="13898" class="Symbol">))))</a> <a id="13903" class="Symbol">(</a><a id="13904" href="CantorNormalForm.LimitsAndTaboos.html#13194" class="Function">s↑-spec-≥ω</a> <a id="13915" href="CantorNormalForm.LimitsAndTaboos.html#13838" class="Bound">s</a> <a id="13917" href="CantorNormalForm.LimitsAndTaboos.html#13840" class="Bound">i</a> <a id="13919" href="CantorNormalForm.LimitsAndTaboos.html#13842" class="Bound">si≡tt</a><a id="13924" class="Symbol">)</a>
<a id="13926" href="CantorNormalForm.LimitsAndTaboos.html#13752" class="Function">s↑-spec-≥ω+n</a> <a id="13939" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="13941" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="13943" href="CantorNormalForm.LimitsAndTaboos.html#13943" class="Bound">si≡tt</a> <a id="13949" class="Symbol">(</a><a id="13950" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13954" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="13955" class="Symbol">)</a> <a id="13957" class="Symbol">=</a> <a id="13959" href="CantorNormalForm.LimitsAndTaboos.html#14627" class="Function">goal</a>
 <a id="13965" class="Keyword">where</a>
  <a id="13973" href="CantorNormalForm.LimitsAndTaboos.html#13973" class="Function">IH</a> <a id="13976" class="Symbol">:</a> <a id="13978" class="Symbol">(</a><a id="13979" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="13981" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="13982" class="Symbol">)</a> <a id="13984" class="Symbol">(</a><a id="13985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13989" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="13991" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="13995" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="13996" class="Symbol">)</a> <a id="13998" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="14000" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14002" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14004" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14009" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a>
  <a id="14013" href="CantorNormalForm.LimitsAndTaboos.html#13973" class="Function">IH</a> <a id="14016" class="Symbol">=</a> <a id="14018" href="CantorNormalForm.LimitsAndTaboos.html#13752" class="Function">s↑-spec-≥ω+n</a> <a id="14031" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14033" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14035" href="CantorNormalForm.LimitsAndTaboos.html#13943" class="Bound">si≡tt</a> <a id="14041" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a>
  <a id="14045" href="CantorNormalForm.LimitsAndTaboos.html#14045" class="Function">claim₀</a> <a id="14052" class="Symbol">:</a> <a id="14054" class="Symbol">(</a><a id="14055" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14057" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14058" class="Symbol">)</a> <a id="14060" class="Symbol">(</a><a id="14061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14065" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14067" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14071" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14072" class="Symbol">)</a> <a id="14074" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="14076" class="Symbol">(</a><a id="14077" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14079" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14080" class="Symbol">)</a> <a id="14082" class="Symbol">(</a><a id="14083" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14087" class="Symbol">(</a><a id="14088" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14092" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14094" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14098" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14099" class="Symbol">))</a>
  <a id="14104" href="CantorNormalForm.LimitsAndTaboos.html#14045" class="Function">claim₀</a> <a id="14111" class="Symbol">=</a> <a id="14113" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="14120" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14122" class="Symbol">(</a><a id="14123" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14127" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14129" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14133" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14134" class="Symbol">)</a>
  <a id="14138" href="CantorNormalForm.LimitsAndTaboos.html#14138" class="Function">claim₁</a> <a id="14145" class="Symbol">:</a> <a id="14147" class="Symbol">(</a><a id="14148" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14150" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14151" class="Symbol">)</a> <a id="14153" class="Symbol">(</a><a id="14154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14158" class="Symbol">(</a><a id="14159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14163" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14165" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14169" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14170" class="Symbol">))</a> <a id="14173" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14175" class="Symbol">(</a><a id="14176" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14178" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14179" class="Symbol">)</a> <a id="14181" class="Symbol">(</a><a id="14182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14186" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14188" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14196" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14197" class="Symbol">)</a>
  <a id="14201" href="CantorNormalForm.LimitsAndTaboos.html#14138" class="Function">claim₁</a> <a id="14208" class="Symbol">=</a> <a id="14210" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14215" class="Symbol">(</a><a id="14216" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14218" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14219" class="Symbol">)</a> <a id="14221" class="Symbol">(</a><a id="14222" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14226" class="Symbol">(</a><a id="14227" href="Cubical.Data.Nat.Properties.html#4981" class="Function">N.+-suc</a> <a id="14235" class="Symbol">(</a><a id="14236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14240" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a><a id="14241" class="Symbol">)</a> <a id="14243" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14244" class="Symbol">))</a>
  <a id="14249" href="CantorNormalForm.LimitsAndTaboos.html#14249" class="Function">claim₂</a> <a id="14256" class="Symbol">:</a> <a id="14258" class="Symbol">(</a><a id="14259" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14261" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14262" class="Symbol">)</a> <a id="14264" class="Symbol">(</a><a id="14265" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14269" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14271" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14279" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14280" class="Symbol">)</a> <a id="14282" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="14284" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14286" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14288" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14293" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a>
  <a id="14297" href="CantorNormalForm.LimitsAndTaboos.html#14249" class="Function">claim₂</a> <a id="14304" class="Symbol">=</a> <a id="14306" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="14315" href="CantorNormalForm.LimitsAndTaboos.html#13973" class="Function">IH</a> <a id="14318" class="Symbol">(</a><a id="14319" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="14325" class="Symbol">((</a><a id="14327" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14329" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14330" class="Symbol">)</a> <a id="14332" class="Symbol">(</a><a id="14333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14337" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14339" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14343" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14344" class="Symbol">)</a> <a id="14346" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="14348" class="Symbol">)</a> <a id="14350" href="CantorNormalForm.LimitsAndTaboos.html#14138" class="Function">claim₁</a> <a id="14357" href="CantorNormalForm.LimitsAndTaboos.html#14045" class="Function">claim₀</a><a id="14363" class="Symbol">)</a>
  <a id="14367" href="CantorNormalForm.LimitsAndTaboos.html#14367" class="Function">claim₃</a> <a id="14374" class="Symbol">:</a> <a id="14376" class="Symbol">(</a><a id="14377" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14379" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14380" class="Symbol">)</a> <a id="14382" class="Symbol">(</a><a id="14383" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14387" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14389" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14393" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14397" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14398" class="Symbol">)</a> <a id="14400" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="14402" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14404" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14406" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14411" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a> <a id="14413" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14415" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
  <a id="14419" href="CantorNormalForm.LimitsAndTaboos.html#14367" class="Function">claim₃</a> <a id="14426" class="Symbol">=</a> <a id="14428" href="CantorNormalForm.Classifiability.html#6324" class="Function">&lt;→s≤</a> <a id="14433" href="CantorNormalForm.LimitsAndTaboos.html#14249" class="Function">claim₂</a>
  <a id="14442" href="CantorNormalForm.LimitsAndTaboos.html#14442" class="Function">claim₄</a> <a id="14449" class="Symbol">:</a> <a id="14451" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14453" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14455" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14460" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a> <a id="14462" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14464" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="14466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14468" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14470" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14472" class="Symbol">(</a><a id="14473" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14478" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a> <a id="14480" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14482" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="14483" class="Symbol">)</a>
  <a id="14487" href="CantorNormalForm.LimitsAndTaboos.html#14442" class="Function">claim₄</a> <a id="14494" class="Symbol">=</a> <a id="14496" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14500" class="Symbol">(</a><a id="14501" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="14512" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14514" class="Symbol">(</a><a id="14515" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14520" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14521" class="Symbol">)</a> <a id="14523" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="14524" class="Symbol">)</a>
  <a id="14528" href="CantorNormalForm.LimitsAndTaboos.html#14528" class="Function">claim₅</a> <a id="14535" class="Symbol">:</a> <a id="14537" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14539" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14541" class="Symbol">(</a><a id="14542" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14547" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a> <a id="14549" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14551" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="14552" class="Symbol">)</a> <a id="14554" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14556" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14558" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14560" class="Symbol">(</a><a id="14561" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14566" class="Symbol">(</a><a id="14567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14571" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14572" class="Symbol">))</a>
  <a id="14577" href="CantorNormalForm.LimitsAndTaboos.html#14528" class="Function">claim₅</a> <a id="14584" class="Symbol">=</a> <a id="14586" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14591" class="Symbol">(</a><a id="14592" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14594" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="14596" class="Symbol">)</a> <a id="14598" class="Symbol">(</a><a id="14599" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14603" class="Symbol">(</a><a id="14604" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="14621" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14622" class="Symbol">))</a>
  <a id="14627" href="CantorNormalForm.LimitsAndTaboos.html#14627" class="Function">goal</a> <a id="14632" class="Symbol">:</a> <a id="14634" class="Symbol">(</a><a id="14635" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14637" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14638" class="Symbol">)</a> <a id="14640" class="Symbol">(</a><a id="14641" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14645" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14655" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14656" class="Symbol">)</a> <a id="14658" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="14660" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14662" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14664" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14669" class="Symbol">(</a><a id="14670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14674" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14675" class="Symbol">)</a>
  <a id="14679" href="CantorNormalForm.LimitsAndTaboos.html#14627" class="Function">goal</a> <a id="14684" class="Symbol">=</a> <a id="14686" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="14692" class="Symbol">((</a><a id="14694" href="CantorNormalForm.LimitsAndTaboos.html#13939" class="Bound">s</a> <a id="14696" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14697" class="Symbol">)</a> <a id="14699" class="Symbol">(</a><a id="14700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14704" href="CantorNormalForm.LimitsAndTaboos.html#13941" class="Bound">i</a> <a id="14706" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14714" href="CantorNormalForm.LimitsAndTaboos.html#13954" class="Bound">n</a><a id="14715" class="Symbol">)</a> <a id="14717" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥_</a><a id="14719" class="Symbol">)</a> <a id="14721" class="Symbol">(</a><a id="14722" href="CantorNormalForm.LimitsAndTaboos.html#14442" class="Function">claim₄</a> <a id="14729" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14731" href="CantorNormalForm.LimitsAndTaboos.html#14528" class="Function">claim₅</a><a id="14737" class="Symbol">)</a> <a id="14739" href="CantorNormalForm.LimitsAndTaboos.html#14367" class="Function">claim₃</a>

<a id="s↑-spec-&lt;ω-back"></a><a id="14747" href="CantorNormalForm.LimitsAndTaboos.html#14747" class="Function">s↑-spec-&lt;ω-back</a> <a id="14763" class="Symbol">:</a> <a id="14765" class="Symbol">∀</a> <a id="14767" href="CantorNormalForm.LimitsAndTaboos.html#14767" class="Bound">s</a> <a id="14769" href="CantorNormalForm.LimitsAndTaboos.html#14769" class="Bound">n</a> <a id="14771" class="Symbol">→</a> <a id="14773" class="Symbol">(∀</a> <a id="14776" href="CantorNormalForm.LimitsAndTaboos.html#14776" class="Bound">i</a> <a id="14778" class="Symbol">→</a> <a id="14780" class="Symbol">(</a><a id="14781" href="CantorNormalForm.LimitsAndTaboos.html#14767" class="Bound">s</a> <a id="14783" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14784" class="Symbol">)</a> <a id="14786" href="CantorNormalForm.LimitsAndTaboos.html#14776" class="Bound">i</a> <a id="14788" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="14790" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="14792" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14794" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="14799" href="CantorNormalForm.LimitsAndTaboos.html#14769" class="Bound">n</a><a id="14800" class="Symbol">)</a> <a id="14802" class="Symbol">→</a> <a id="14804" class="Symbol">∀</a> <a id="14806" href="CantorNormalForm.LimitsAndTaboos.html#14806" class="Bound">i</a> <a id="14808" class="Symbol">→</a> <a id="14810" href="CantorNormalForm.LimitsAndTaboos.html#14767" class="Bound">s</a> <a id="14812" href="CantorNormalForm.LimitsAndTaboos.html#14806" class="Bound">i</a> <a id="14814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14816" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
<a id="14819" href="CantorNormalForm.LimitsAndTaboos.html#14747" class="Function">s↑-spec-&lt;ω-back</a> <a id="14835" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="14837" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a> <a id="14839" href="CantorNormalForm.LimitsAndTaboos.html#14839" class="Bound">s↑≤ω+n</a> <a id="14846" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="14848" class="Symbol">=</a> <a id="14850" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="14862" class="Symbol">(</a><a id="14863" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="14865" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a><a id="14866" class="Symbol">)</a> <a id="14868" href="CantorNormalForm.LimitsAndTaboos.html#14884" class="Function">¬si≡tt</a>
 <a id="14876" class="Keyword">where</a>
  <a id="14884" href="CantorNormalForm.LimitsAndTaboos.html#14884" class="Function">¬si≡tt</a> <a id="14891" class="Symbol">:</a> <a id="14893" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14895" class="Symbol">(</a><a id="14896" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="14898" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="14900" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14902" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="14904" class="Symbol">)</a>
  <a id="14908" href="CantorNormalForm.LimitsAndTaboos.html#14884" class="Function">¬si≡tt</a> <a id="14915" href="CantorNormalForm.LimitsAndTaboos.html#14915" class="Bound">si≡tt</a> <a id="14921" class="Symbol">=</a> <a id="14923" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="14932" class="Symbol">(</a><a id="14933" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="14942" href="CantorNormalForm.LimitsAndTaboos.html#15054" class="Function">claim₁</a> <a id="14949" href="CantorNormalForm.LimitsAndTaboos.html#15160" class="Function">claim₂</a><a id="14955" class="Symbol">)</a>
   <a id="14960" class="Keyword">where</a>
    <a id="14970" href="CantorNormalForm.LimitsAndTaboos.html#14970" class="Function">claim₀</a> <a id="14977" class="Symbol">:</a> <a id="14979" class="Symbol">(</a><a id="14980" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="14982" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="14983" class="Symbol">)</a> <a id="14985" class="Symbol">(</a><a id="14986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14990" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="14992" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="14996" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a><a id="14997" class="Symbol">)</a> <a id="14999" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="15001" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15003" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15005" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="15010" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a>
    <a id="15016" href="CantorNormalForm.LimitsAndTaboos.html#14970" class="Function">claim₀</a> <a id="15023" class="Symbol">=</a> <a id="15025" href="CantorNormalForm.LimitsAndTaboos.html#13752" class="Function">s↑-spec-≥ω+n</a> <a id="15038" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="15040" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="15042" href="CantorNormalForm.LimitsAndTaboos.html#14915" class="Bound">si≡tt</a> <a id="15048" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a>
    <a id="15054" href="CantorNormalForm.LimitsAndTaboos.html#15054" class="Function">claim₁</a> <a id="15061" class="Symbol">:</a> <a id="15063" class="Symbol">(</a><a id="15064" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="15066" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="15067" class="Symbol">)</a> <a id="15069" class="Symbol">(</a><a id="15070" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15074" class="Symbol">(</a><a id="15075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15079" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="15081" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="15085" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a><a id="15086" class="Symbol">))</a> <a id="15089" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="15091" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15093" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15095" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="15100" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a>
    <a id="15106" href="CantorNormalForm.LimitsAndTaboos.html#15054" class="Function">claim₁</a> <a id="15113" class="Symbol">=</a> <a id="15115" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="15124" href="CantorNormalForm.LimitsAndTaboos.html#14970" class="Function">claim₀</a> <a id="15131" class="Symbol">(</a><a id="15132" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="15139" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="15141" class="Symbol">(</a><a id="15142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15146" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="15148" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="15152" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a><a id="15153" class="Symbol">))</a>
    <a id="15160" href="CantorNormalForm.LimitsAndTaboos.html#15160" class="Function">claim₂</a> <a id="15167" class="Symbol">:</a> <a id="15169" class="Symbol">(</a><a id="15170" href="CantorNormalForm.LimitsAndTaboos.html#14835" class="Bound">s</a> <a id="15172" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="15173" class="Symbol">)</a> <a id="15175" class="Symbol">(</a><a id="15176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15180" class="Symbol">(</a><a id="15181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15185" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="15187" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="15191" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a><a id="15192" class="Symbol">))</a> <a id="15195" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="15197" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15199" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15201" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="15206" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a>
    <a id="15212" href="CantorNormalForm.LimitsAndTaboos.html#15160" class="Function">claim₂</a> <a id="15219" class="Symbol">=</a> <a id="15221" href="CantorNormalForm.LimitsAndTaboos.html#14839" class="Bound">s↑≤ω+n</a> <a id="15228" class="Symbol">(</a><a id="15229" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15233" class="Symbol">(</a><a id="15234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15238" href="CantorNormalForm.LimitsAndTaboos.html#14846" class="Bound">i</a> <a id="15240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">N.+</a> <a id="15244" href="CantorNormalForm.LimitsAndTaboos.html#14837" class="Bound">n</a><a id="15245" class="Symbol">))</a>


<a id="having-limits-implies-WLPO"></a><a id="15250" href="CantorNormalForm.LimitsAndTaboos.html#15250" class="Function">having-limits-implies-WLPO</a> <a id="15277" class="Symbol">:</a>
    <a id="15283" class="Symbol">((</a><a id="15285" href="CantorNormalForm.LimitsAndTaboos.html#15285" class="Bound">f</a> <a id="15287" class="Symbol">:</a> <a id="15289" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15291" class="Symbol">→</a> <a id="15293" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="15296" class="Symbol">)</a> <a id="15298" class="Symbol">(</a><a id="15299" href="CantorNormalForm.LimitsAndTaboos.html#15299" class="Bound">b</a> <a id="15301" class="Symbol">:</a> <a id="15303" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="15306" class="Symbol">)</a> <a id="15308" class="Symbol">→</a> <a id="15310" class="Symbol">(∀</a> <a id="15313" href="CantorNormalForm.LimitsAndTaboos.html#15313" class="Bound">i</a> <a id="15315" class="Symbol">→</a> <a id="15317" href="CantorNormalForm.LimitsAndTaboos.html#15285" class="Bound">f</a> <a id="15319" href="CantorNormalForm.LimitsAndTaboos.html#15313" class="Bound">i</a> <a id="15321" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="15323" href="CantorNormalForm.LimitsAndTaboos.html#15299" class="Bound">b</a><a id="15324" class="Symbol">)</a> <a id="15326" class="Symbol">→</a> <a id="15328" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="15344" href="CantorNormalForm.LimitsAndTaboos.html#15285" class="Bound">f</a> <a id="15346" class="Symbol">→</a>
     <a id="15353" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15356" href="CantorNormalForm.LimitsAndTaboos.html#15356" class="Bound">a</a> <a id="15358" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15360" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="15364" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15366" href="CantorNormalForm.LimitsAndTaboos.html#15356" class="Bound">a</a> <a id="15368" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="15378" href="CantorNormalForm.LimitsAndTaboos.html#15285" class="Bound">f</a><a id="15379" class="Symbol">)</a>
  <a id="15383" class="Symbol">→</a> <a id="15385" href="General-Properties.html#3802" class="Function">WLPO</a>
<a id="15390" href="CantorNormalForm.LimitsAndTaboos.html#15250" class="Function">having-limits-implies-WLPO</a> <a id="15417" href="CantorNormalForm.LimitsAndTaboos.html#15417" class="Bound">h</a> <a id="15419" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15421" class="Symbol">=</a> <a id="15423" href="CantorNormalForm.LimitsAndTaboos.html#17186" class="Function">goal</a>
 <a id="15429" class="Keyword">where</a>
  <a id="15437" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="15439" class="Symbol">:</a> <a id="15441" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="15447" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="15449" class="Symbol">=</a> <a id="15451" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15455" class="Symbol">(</a><a id="15456" href="CantorNormalForm.LimitsAndTaboos.html#15417" class="Bound">h</a> <a id="15458" class="Symbol">(</a><a id="15459" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15461" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="15462" class="Symbol">)</a> <a id="15464" class="Symbol">(</a><a id="15465" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15467" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15469" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="15470" class="Symbol">)</a> <a id="15472" class="Symbol">(</a><a id="15473" href="CantorNormalForm.LimitsAndTaboos.html#7784" class="Function">s↑-bounded-by-ω+ω</a> <a id="15491" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a><a id="15492" class="Symbol">)</a> <a id="15494" class="Symbol">(</a><a id="15495" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="15502" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a><a id="15503" class="Symbol">))</a>
  <a id="15508" href="CantorNormalForm.LimitsAndTaboos.html#15508" class="Function">a-is-sup</a> <a id="15517" class="Symbol">:</a> <a id="15519" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="15521" href="Abstract.ZerSucLim.html#3069" class="Function Operator">is-sup-of</a> <a id="15531" class="Symbol">(</a><a id="15532" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15534" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="15535" class="Symbol">)</a>
  <a id="15539" href="CantorNormalForm.LimitsAndTaboos.html#15508" class="Function">a-is-sup</a> <a id="15548" class="Symbol">=</a> <a id="15550" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15554" class="Symbol">(</a><a id="15555" href="CantorNormalForm.LimitsAndTaboos.html#15417" class="Bound">h</a> <a id="15557" class="Symbol">(</a><a id="15558" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15560" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="15561" class="Symbol">)</a> <a id="15563" class="Symbol">(</a><a id="15564" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15566" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15568" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="15569" class="Symbol">)</a> <a id="15571" class="Symbol">(</a><a id="15572" href="CantorNormalForm.LimitsAndTaboos.html#7784" class="Function">s↑-bounded-by-ω+ω</a> <a id="15590" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a><a id="15591" class="Symbol">)</a> <a id="15593" class="Symbol">(</a><a id="15594" href="CantorNormalForm.LimitsAndTaboos.html#3997" class="Function">s↑-inc</a> <a id="15601" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a><a id="15602" class="Symbol">))</a>

  <a id="15608" href="CantorNormalForm.LimitsAndTaboos.html#15608" class="Function">case-ω&lt;a</a> <a id="15617" class="Symbol">:</a> <a id="15619" class="Symbol">∀</a> <a id="15621" href="CantorNormalForm.LimitsAndTaboos.html#15621" class="Bound">i</a> <a id="15623" class="Symbol">→</a> <a id="15625" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15627" href="CantorNormalForm.LimitsAndTaboos.html#15621" class="Bound">i</a> <a id="15629" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15631" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="15634" class="Symbol">→</a> <a id="15636" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15638" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="15640" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a>
  <a id="15644" href="CantorNormalForm.LimitsAndTaboos.html#15608" class="Function">case-ω&lt;a</a> <a id="15653" href="CantorNormalForm.LimitsAndTaboos.html#15653" class="Bound">i</a> <a id="15655" href="CantorNormalForm.LimitsAndTaboos.html#15655" class="Bound">si≡tt</a> <a id="15661" class="Symbol">=</a> <a id="15663" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="15672" class="Symbol">(</a><a id="15673" href="CantorNormalForm.LimitsAndTaboos.html#5233" class="Function">s↑-spec-&gt;ω</a> <a id="15684" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15686" href="CantorNormalForm.LimitsAndTaboos.html#15653" class="Bound">i</a> <a id="15688" href="CantorNormalForm.LimitsAndTaboos.html#15655" class="Bound">si≡tt</a><a id="15693" class="Symbol">)</a> <a id="15695" class="Symbol">(</a><a id="15696" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15700" href="CantorNormalForm.LimitsAndTaboos.html#15508" class="Function">a-is-sup</a> <a id="15709" class="Symbol">(</a><a id="15710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15714" class="Symbol">(</a><a id="15715" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15719" href="CantorNormalForm.LimitsAndTaboos.html#15653" class="Bound">i</a><a id="15720" class="Symbol">)))</a>
  <a id="15726" href="CantorNormalForm.LimitsAndTaboos.html#15726" class="Function">case₀</a> <a id="15732" class="Symbol">:</a> <a id="15734" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="15736" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15738" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15740" class="Symbol">→</a> <a id="15742" class="Symbol">∀</a> <a id="15744" href="CantorNormalForm.LimitsAndTaboos.html#15744" class="Bound">k</a> <a id="15746" class="Symbol">→</a> <a id="15748" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15750" href="CantorNormalForm.LimitsAndTaboos.html#15744" class="Bound">k</a> <a id="15752" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15754" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
  <a id="15759" href="CantorNormalForm.LimitsAndTaboos.html#15726" class="Function">case₀</a> <a id="15765" href="CantorNormalForm.LimitsAndTaboos.html#15765" class="Bound">a≡ω</a> <a id="15769" href="CantorNormalForm.LimitsAndTaboos.html#15769" class="Bound">k</a> <a id="15771" class="Symbol">=</a> <a id="15773" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="15785" class="Symbol">(</a><a id="15786" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15788" href="CantorNormalForm.LimitsAndTaboos.html#15769" class="Bound">k</a><a id="15789" class="Symbol">)</a> <a id="15791" class="Symbol">(λ</a> <a id="15794" href="CantorNormalForm.LimitsAndTaboos.html#15794" class="Bound">sk≡tt</a> <a id="15800" class="Symbol">→</a> <a id="15802" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="15816" class="Symbol">(</a><a id="15817" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15821" href="CantorNormalForm.LimitsAndTaboos.html#15765" class="Bound">a≡ω</a><a id="15824" class="Symbol">)</a> <a id="15826" class="Symbol">(</a><a id="15827" href="CantorNormalForm.LimitsAndTaboos.html#15608" class="Function">case-ω&lt;a</a> <a id="15836" href="CantorNormalForm.LimitsAndTaboos.html#15769" class="Bound">k</a> <a id="15838" href="CantorNormalForm.LimitsAndTaboos.html#15794" class="Bound">sk≡tt</a><a id="15843" class="Symbol">))</a>

  <a id="15849" href="CantorNormalForm.LimitsAndTaboos.html#15849" class="Function">case-a≡ω</a> <a id="15858" class="Symbol">:</a> <a id="15860" class="Symbol">(∀</a> <a id="15863" href="CantorNormalForm.LimitsAndTaboos.html#15863" class="Bound">i</a> <a id="15865" class="Symbol">→</a> <a id="15867" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15869" href="CantorNormalForm.LimitsAndTaboos.html#15863" class="Bound">i</a> <a id="15871" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15873" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="15875" class="Symbol">)</a> <a id="15877" class="Symbol">→</a> <a id="15879" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="15881" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15883" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="15887" href="CantorNormalForm.LimitsAndTaboos.html#15849" class="Function">case-a≡ω</a> <a id="15896" href="CantorNormalForm.LimitsAndTaboos.html#15896" class="Bound">p</a> <a id="15898" class="Symbol">=</a> <a id="15900" href="CantorNormalForm.Base.html#4839" class="Function">≤-antisym</a> <a id="15910" href="CantorNormalForm.LimitsAndTaboos.html#15931" class="Function">a≤ω</a> <a id="15914" href="CantorNormalForm.LimitsAndTaboos.html#17078" class="Function">ω≤a</a>
   <a id="15921" class="Keyword">where</a>
    <a id="15931" href="CantorNormalForm.LimitsAndTaboos.html#15931" class="Function">a≤ω</a> <a id="15935" class="Symbol">:</a> <a id="15937" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="15939" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="15941" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
    <a id="15947" href="CantorNormalForm.LimitsAndTaboos.html#15931" class="Function">a≤ω</a> <a id="15951" class="Symbol">=</a> <a id="15953" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15957" href="CantorNormalForm.LimitsAndTaboos.html#15508" class="Function">a-is-sup</a> <a id="15966" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="15968" class="Symbol">λ</a> <a id="15970" href="CantorNormalForm.LimitsAndTaboos.html#15970" class="Bound">i</a> <a id="15972" class="Symbol">→</a> <a id="15974" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15978" class="Symbol">(</a><a id="15979" href="CantorNormalForm.LimitsAndTaboos.html#3365" class="Function">s↑-spec-&lt;ω</a> <a id="15990" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="15992" href="CantorNormalForm.LimitsAndTaboos.html#15970" class="Bound">i</a> <a id="15994" class="Symbol">(λ</a> <a id="15997" href="CantorNormalForm.LimitsAndTaboos.html#15997" class="Bound">k</a> <a id="15999" href="CantorNormalForm.LimitsAndTaboos.html#15999" class="Bound">_</a> <a id="16001" class="Symbol">→</a> <a id="16003" href="CantorNormalForm.LimitsAndTaboos.html#15896" class="Bound">p</a> <a id="16005" href="CantorNormalForm.LimitsAndTaboos.html#15997" class="Bound">k</a><a id="16006" class="Symbol">))</a>
    <a id="16013" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="16019" class="Symbol">:</a> <a id="16021" class="Symbol">∀</a> <a id="16023" href="CantorNormalForm.LimitsAndTaboos.html#16023" class="Bound">x</a> <a id="16025" class="Symbol">→</a> <a id="16027" href="CantorNormalForm.LimitsAndTaboos.html#16023" class="Bound">x</a> <a id="16029" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16031" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="16033" class="Symbol">→</a> <a id="16035" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16038" href="CantorNormalForm.LimitsAndTaboos.html#16038" class="Bound">i</a> <a id="16040" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16042" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16044" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16046" href="CantorNormalForm.LimitsAndTaboos.html#16023" class="Bound">x</a> <a id="16048" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16050" class="Symbol">(</a><a id="16051" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16053" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16054" class="Symbol">)</a> <a id="16056" href="CantorNormalForm.LimitsAndTaboos.html#16038" class="Bound">i</a>
    <a id="16062" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="16068" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16070" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="16073" class="Symbol">=</a> <a id="16075" class="Number">1</a> <a id="16077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16079" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="16088" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="16091" class="Symbol">(</a><a id="16092" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16096" class="Symbol">(</a><a id="16097" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16102" class="Symbol">(</a><a id="16103" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="16111" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="16113" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="16118" class="Symbol">((</a><a id="16120" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16122" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16123" class="Symbol">)</a> <a id="16125" class="Number">0</a> <a id="16127" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16129" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="16130" class="Symbol">))</a> <a id="16133" class="Symbol">(</a><a id="16134" href="CantorNormalForm.LimitsAndTaboos.html#15896" class="Bound">p</a> <a id="16136" class="Number">0</a><a id="16137" class="Symbol">)))</a>
    <a id="16145" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="16151" href="CantorNormalForm.LimitsAndTaboos.html#16151" class="Bound">x</a><a id="16152" class="Symbol">@(</a><a id="16154" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16157" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16159" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16161" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16163" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16165" href="CantorNormalForm.LimitsAndTaboos.html#16165" class="Bound">r</a> <a id="16167" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16168" class="Symbol">)</a> <a id="16170" class="Symbol">(</a><a id="16171" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="16174" href="CantorNormalForm.LimitsAndTaboos.html#16174" class="Bound">u</a><a id="16175" class="Symbol">)</a> <a id="16177" class="Symbol">=</a> <a id="16179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16183" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16187" href="CantorNormalForm.LimitsAndTaboos.html#16701" class="Function">claim</a>
     <a id="16198" class="Keyword">where</a>
      <a id="16210" href="CantorNormalForm.LimitsAndTaboos.html#16210" class="Function">IH</a> <a id="16213" class="Symbol">:</a> <a id="16215" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="16218" href="CantorNormalForm.LimitsAndTaboos.html#16218" class="Bound">i</a> <a id="16220" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="16222" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16224" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="16226" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16228" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16230" class="Symbol">(</a><a id="16231" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16233" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16234" class="Symbol">)</a> <a id="16236" href="CantorNormalForm.LimitsAndTaboos.html#16218" class="Bound">i</a>
      <a id="16244" href="CantorNormalForm.LimitsAndTaboos.html#16210" class="Function">IH</a> <a id="16247" class="Symbol">=</a> <a id="16249" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="16255" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16257" class="Symbol">(</a><a id="16258" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="16266" class="Symbol">(</a><a id="16267" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="16274" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16276" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16278" href="CantorNormalForm.LimitsAndTaboos.html#16165" class="Bound">r</a><a id="16279" class="Symbol">)</a> <a id="16281" class="Symbol">(</a><a id="16282" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="16285" href="CantorNormalForm.LimitsAndTaboos.html#16174" class="Bound">u</a><a id="16286" class="Symbol">))</a>
      <a id="16295" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16297" class="Symbol">:</a> <a id="16299" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="16307" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16309" class="Symbol">=</a> <a id="16311" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16315" href="CantorNormalForm.LimitsAndTaboos.html#16210" class="Function">IH</a>
      <a id="16324" href="CantorNormalForm.LimitsAndTaboos.html#16324" class="Function">b&lt;s↑i</a> <a id="16330" class="Symbol">:</a> <a id="16332" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16334" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16336" class="Symbol">(</a><a id="16337" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16339" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16340" class="Symbol">)</a> <a id="16342" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a>
      <a id="16350" href="CantorNormalForm.LimitsAndTaboos.html#16324" class="Function">b&lt;s↑i</a> <a id="16356" class="Symbol">=</a> <a id="16358" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16362" href="CantorNormalForm.LimitsAndTaboos.html#16210" class="Function">IH</a>
      <a id="16371" href="CantorNormalForm.LimitsAndTaboos.html#16371" class="Function">claim₀</a> <a id="16378" class="Symbol">:</a> <a id="16380" href="BooleanSequence.html#3312" class="Function">least-index-true</a> <a id="16397" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16399" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16403" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
      <a id="16412" href="CantorNormalForm.LimitsAndTaboos.html#16371" class="Function">claim₀</a> <a id="16419" class="Symbol">=</a> <a id="16421" href="BooleanSequence.html#5371" class="Function">least-index-true-spec-ff</a> <a id="16446" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16448" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16450" class="Symbol">(λ</a> <a id="16453" href="CantorNormalForm.LimitsAndTaboos.html#16453" class="Bound">k</a> <a id="16455" href="CantorNormalForm.LimitsAndTaboos.html#16455" class="Bound">_</a> <a id="16457" class="Symbol">→</a> <a id="16459" href="CantorNormalForm.LimitsAndTaboos.html#15896" class="Bound">p</a> <a id="16461" href="CantorNormalForm.LimitsAndTaboos.html#16453" class="Bound">k</a><a id="16462" class="Symbol">)</a>
      <a id="16470" href="CantorNormalForm.LimitsAndTaboos.html#16470" class="Function">claim₁</a> <a id="16477" class="Symbol">:</a> <a id="16479" class="Symbol">(</a><a id="16480" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16482" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16483" class="Symbol">)</a> <a id="16485" class="Symbol">(</a><a id="16486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16490" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a><a id="16491" class="Symbol">)</a> <a id="16493" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16495" class="Symbol">(</a><a id="16496" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16498" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16499" class="Symbol">)</a> <a id="16501" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16503" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16505" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
      <a id="16513" href="CantorNormalForm.LimitsAndTaboos.html#16470" class="Function">claim₁</a> <a id="16520" class="Symbol">=</a> <a id="16522" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16527" class="Symbol">(</a><a id="16528" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then</a> <a id="16536" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="16538" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="16543" class="Symbol">((</a><a id="16545" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16547" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16548" class="Symbol">)</a> <a id="16550" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16552" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16554" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="16555" class="Symbol">))</a> <a id="16558" href="CantorNormalForm.LimitsAndTaboos.html#16371" class="Function">claim₀</a>
      <a id="16571" href="CantorNormalForm.LimitsAndTaboos.html#16571" class="Function">claim₂</a> <a id="16578" class="Symbol">:</a> <a id="16580" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16582" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16584" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16586" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16588" class="Symbol">(</a><a id="16589" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16591" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16592" class="Symbol">)</a> <a id="16594" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a> <a id="16596" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16598" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
      <a id="16606" href="CantorNormalForm.LimitsAndTaboos.html#16571" class="Function">claim₂</a> <a id="16613" class="Symbol">=</a> <a id="16615" href="CantorNormalForm.Classifiability.html#1869" class="Function">succ-is-&lt;-monotone</a> <a id="16634" href="CantorNormalForm.LimitsAndTaboos.html#16324" class="Function">b&lt;s↑i</a>
      <a id="16646" href="CantorNormalForm.LimitsAndTaboos.html#16646" class="Function">claim₃</a> <a id="16653" class="Symbol">:</a> <a id="16655" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16657" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16659" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16661" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16663" href="CantorNormalForm.LimitsAndTaboos.html#16151" class="Bound">x</a>
      <a id="16671" href="CantorNormalForm.LimitsAndTaboos.html#16646" class="Function">claim₃</a> <a id="16678" class="Symbol">=</a> <a id="16680" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="16691" href="CantorNormalForm.LimitsAndTaboos.html#16161" class="Bound">b</a> <a id="16693" href="CantorNormalForm.LimitsAndTaboos.html#16165" class="Bound">r</a>
      <a id="16701" href="CantorNormalForm.LimitsAndTaboos.html#16701" class="Function">claim</a> <a id="16707" class="Symbol">:</a> <a id="16709" href="CantorNormalForm.LimitsAndTaboos.html#16151" class="Bound">x</a> <a id="16711" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16713" class="Symbol">(</a><a id="16714" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="16716" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="16717" class="Symbol">)</a> <a id="16719" class="Symbol">(</a><a id="16720" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16724" href="CantorNormalForm.LimitsAndTaboos.html#16295" class="Function">i</a><a id="16725" class="Symbol">)</a>
      <a id="16733" href="CantorNormalForm.LimitsAndTaboos.html#16701" class="Function">claim</a> <a id="16739" class="Symbol">=</a> <a id="16741" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="16750" class="Symbol">(</a><a id="16751" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16755" href="CantorNormalForm.LimitsAndTaboos.html#16646" class="Function">claim₃</a><a id="16761" class="Symbol">)</a> <a id="16763" class="Symbol">(</a><a id="16764" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="16773" href="CantorNormalForm.LimitsAndTaboos.html#16571" class="Function">claim₂</a> <a id="16780" class="Symbol">(</a><a id="16781" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16785" href="CantorNormalForm.LimitsAndTaboos.html#16470" class="Function">claim₁</a><a id="16791" class="Symbol">))</a>
    <a id="16798" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="16804" class="Symbol">(</a><a id="16805" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16808" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16811" class="Symbol">_</a> <a id="16813" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16815" class="Symbol">_</a> <a id="16817" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16819" class="Symbol">_</a> <a id="16821" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="16823" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16825" class="Symbol">_</a> <a id="16827" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16829" class="Symbol">_</a> <a id="16831" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16832" class="Symbol">)</a> <a id="16834" class="Symbol">(</a><a id="16835" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="16838" class="Symbol">(</a><a id="16839" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="16842" class="Symbol">()))</a>
    <a id="16851" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="16857" class="Symbol">(</a><a id="16858" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16861" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16864" class="Symbol">_</a> <a id="16866" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16868" class="Symbol">_</a> <a id="16870" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16872" class="Symbol">_</a> <a id="16874" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="16876" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16878" class="Symbol">_</a> <a id="16880" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16882" class="Symbol">_</a> <a id="16884" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16885" class="Symbol">)</a> <a id="16887" class="Symbol">(</a><a id="16888" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="16891" class="Symbol">(</a><a id="16892" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="16895" class="Symbol">_</a> <a id="16897" class="Symbol">()))</a>
    <a id="16906" href="CantorNormalForm.LimitsAndTaboos.html#16906" class="Function">¬a&lt;ω</a> <a id="16911" class="Symbol">:</a> <a id="16913" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="16915" class="Symbol">(</a><a id="16916" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="16918" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16920" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="16921" class="Symbol">)</a>
    <a id="16927" href="CantorNormalForm.LimitsAndTaboos.html#16906" class="Function">¬a&lt;ω</a> <a id="16932" href="CantorNormalForm.LimitsAndTaboos.html#16932" class="Bound">a&lt;ω</a> <a id="16936" class="Symbol">=</a> <a id="16938" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="16942" class="Symbol">(</a><a id="16943" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16947" href="CantorNormalForm.LimitsAndTaboos.html#15508" class="Function">a-is-sup</a> <a id="16956" href="CantorNormalForm.LimitsAndTaboos.html#16982" class="Function">i</a><a id="16957" class="Symbol">)</a> <a id="16959" href="CantorNormalForm.LimitsAndTaboos.html#17022" class="Function">a&lt;s↑i</a>
     <a id="16970" class="Keyword">where</a>
      <a id="16982" href="CantorNormalForm.LimitsAndTaboos.html#16982" class="Function">i</a> <a id="16984" class="Symbol">:</a> <a id="16986" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="16994" href="CantorNormalForm.LimitsAndTaboos.html#16982" class="Function">i</a> <a id="16996" class="Symbol">=</a> <a id="16998" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17002" class="Symbol">(</a><a id="17003" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="17009" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="17011" href="CantorNormalForm.LimitsAndTaboos.html#16932" class="Bound">a&lt;ω</a><a id="17014" class="Symbol">)</a>
      <a id="17022" href="CantorNormalForm.LimitsAndTaboos.html#17022" class="Function">a&lt;s↑i</a> <a id="17028" class="Symbol">:</a> <a id="17030" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="17032" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="17034" class="Symbol">(</a><a id="17035" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="17037" href="CantorNormalForm.LimitsAndTaboos.html#3252" class="Function Operator">↑</a><a id="17038" class="Symbol">)</a> <a id="17040" href="CantorNormalForm.LimitsAndTaboos.html#16982" class="Function">i</a>
      <a id="17048" href="CantorNormalForm.LimitsAndTaboos.html#17022" class="Function">a&lt;s↑i</a> <a id="17054" class="Symbol">=</a> <a id="17056" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17060" class="Symbol">(</a><a id="17061" href="CantorNormalForm.LimitsAndTaboos.html#16013" class="Function">lemma</a> <a id="17067" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="17069" href="CantorNormalForm.LimitsAndTaboos.html#16932" class="Bound">a&lt;ω</a><a id="17072" class="Symbol">)</a>
    <a id="17078" href="CantorNormalForm.LimitsAndTaboos.html#17078" class="Function">ω≤a</a> <a id="17082" class="Symbol">:</a> <a id="17084" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="17086" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="17088" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a>
    <a id="17094" href="CantorNormalForm.LimitsAndTaboos.html#17078" class="Function">ω≤a</a> <a id="17098" class="Symbol">=</a> <a id="17100" href="CantorNormalForm.Base.html#11263" class="Function">≮→≥</a> <a id="17104" href="CantorNormalForm.LimitsAndTaboos.html#16906" class="Function">¬a&lt;ω</a>
  <a id="17111" href="CantorNormalForm.LimitsAndTaboos.html#17111" class="Function">case₁</a> <a id="17117" class="Symbol">:</a> <a id="17119" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17121" href="CantorNormalForm.LimitsAndTaboos.html#15437" class="Function">a</a> <a id="17123" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17125" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="17127" class="Symbol">→</a> <a id="17129" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17131" class="Symbol">(∀</a> <a id="17134" href="CantorNormalForm.LimitsAndTaboos.html#17134" class="Bound">k</a> <a id="17136" class="Symbol">→</a> <a id="17138" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="17140" href="CantorNormalForm.LimitsAndTaboos.html#17134" class="Bound">k</a> <a id="17142" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17144" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="17146" class="Symbol">)</a>
  <a id="17150" href="CantorNormalForm.LimitsAndTaboos.html#17111" class="Function">case₁</a> <a id="17156" href="CantorNormalForm.LimitsAndTaboos.html#17156" class="Bound">¬a≡ω</a> <a id="17161" href="CantorNormalForm.LimitsAndTaboos.html#17161" class="Bound">p</a> <a id="17163" class="Symbol">=</a> <a id="17165" href="CantorNormalForm.LimitsAndTaboos.html#17156" class="Bound">¬a≡ω</a> <a id="17170" class="Symbol">(</a><a id="17171" href="CantorNormalForm.LimitsAndTaboos.html#15849" class="Function">case-a≡ω</a> <a id="17180" href="CantorNormalForm.LimitsAndTaboos.html#17161" class="Bound">p</a><a id="17181" class="Symbol">)</a>

  <a id="17186" href="CantorNormalForm.LimitsAndTaboos.html#17186" class="Function">goal</a> <a id="17191" class="Symbol">:</a> <a id="17193" class="Symbol">(∀</a> <a id="17196" href="CantorNormalForm.LimitsAndTaboos.html#17196" class="Bound">k</a> <a id="17198" class="Symbol">→</a> <a id="17200" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="17202" href="CantorNormalForm.LimitsAndTaboos.html#17196" class="Bound">k</a> <a id="17204" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17206" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="17208" class="Symbol">)</a> <a id="17210" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="17212" class="Symbol">(</a><a id="17213" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17215" class="Symbol">(∀</a> <a id="17218" href="CantorNormalForm.LimitsAndTaboos.html#17218" class="Bound">k</a> <a id="17220" class="Symbol">→</a> <a id="17222" href="CantorNormalForm.LimitsAndTaboos.html#15419" class="Bound">s</a> <a id="17224" href="CantorNormalForm.LimitsAndTaboos.html#17218" class="Bound">k</a> <a id="17226" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17228" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="17230" class="Symbol">))</a>
  <a id="17235" href="CantorNormalForm.LimitsAndTaboos.html#17186" class="Function">goal</a> <a id="17240" class="Symbol">=</a> <a id="17242" href="CantorNormalForm.LimitsAndTaboos.html#17273" class="Function">cases</a> <a id="17248" href="CantorNormalForm.LimitsAndTaboos.html#15726" class="Function">case₀</a> <a id="17254" href="CantorNormalForm.LimitsAndTaboos.html#17111" class="Function">case₁</a>
   <a id="17263" class="Keyword">where</a>
    <a id="17273" href="CantorNormalForm.LimitsAndTaboos.html#17273" class="Function">cases</a> <a id="17279" class="Symbol">:</a> <a id="17281" class="Symbol">{</a><a id="17282" href="CantorNormalForm.LimitsAndTaboos.html#17282" class="Bound">x</a> <a id="17284" href="CantorNormalForm.LimitsAndTaboos.html#17284" class="Bound">y</a> <a id="17286" class="Symbol">:</a> <a id="17288" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="17291" class="Symbol">}</a> <a id="17293" class="Symbol">{</a><a id="17294" href="CantorNormalForm.LimitsAndTaboos.html#17294" class="Bound">A</a> <a id="17296" href="CantorNormalForm.LimitsAndTaboos.html#17296" class="Bound">B</a> <a id="17298" class="Symbol">:</a> <a id="17300" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="17304" class="Symbol">}</a>
          <a id="17316" class="Symbol">→</a> <a id="17318" class="Symbol">(</a><a id="17319" href="CantorNormalForm.LimitsAndTaboos.html#17282" class="Bound">x</a> <a id="17321" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17323" href="CantorNormalForm.LimitsAndTaboos.html#17284" class="Bound">y</a> <a id="17325" class="Symbol">→</a> <a id="17327" href="CantorNormalForm.LimitsAndTaboos.html#17294" class="Bound">A</a><a id="17328" class="Symbol">)</a> <a id="17330" class="Symbol">→</a> <a id="17332" class="Symbol">(</a><a id="17333" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17335" href="CantorNormalForm.LimitsAndTaboos.html#17282" class="Bound">x</a> <a id="17337" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17339" href="CantorNormalForm.LimitsAndTaboos.html#17284" class="Bound">y</a> <a id="17341" class="Symbol">→</a> <a id="17343" href="CantorNormalForm.LimitsAndTaboos.html#17296" class="Bound">B</a><a id="17344" class="Symbol">)</a> <a id="17346" class="Symbol">→</a> <a id="17348" href="CantorNormalForm.LimitsAndTaboos.html#17294" class="Bound">A</a> <a id="17350" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="17352" href="CantorNormalForm.LimitsAndTaboos.html#17296" class="Bound">B</a>
    <a id="17358" href="CantorNormalForm.LimitsAndTaboos.html#17273" class="Function">cases</a> <a id="17364" class="Symbol">{</a><a id="17365" href="CantorNormalForm.LimitsAndTaboos.html#17365" class="Bound">x</a><a id="17366" class="Symbol">}</a> <a id="17368" class="Symbol">{</a><a id="17369" href="CantorNormalForm.LimitsAndTaboos.html#17369" class="Bound">y</a><a id="17370" class="Symbol">}</a> <a id="17372" href="CantorNormalForm.LimitsAndTaboos.html#17372" class="Bound">f</a> <a id="17374" href="CantorNormalForm.LimitsAndTaboos.html#17374" class="Bound">g</a> <a id="17376" class="Keyword">with</a> <a id="17381" href="CantorNormalForm.Base.html#5788" class="Function">Cnf-is-discrete</a> <a id="17397" href="CantorNormalForm.LimitsAndTaboos.html#17365" class="Bound">x</a> <a id="17399" href="CantorNormalForm.LimitsAndTaboos.html#17369" class="Bound">y</a>
    <a id="17405" class="Symbol">...</a> <a id="17409" class="Symbol">|</a> <a id="17411" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="17415" href="CantorNormalForm.LimitsAndTaboos.html#17415" class="Bound">x≡y</a> <a id="17419" class="Symbol">=</a> <a id="17421" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17425" class="Symbol">(</a><a id="17426" class="Bound">f</a> <a id="17428" href="CantorNormalForm.LimitsAndTaboos.html#17415" class="Bound">x≡y</a><a id="17431" class="Symbol">)</a>
    <a id="17437" class="Symbol">...</a> <a id="17441" class="Symbol">|</a> <a id="17443" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="17446" href="CantorNormalForm.LimitsAndTaboos.html#17446" class="Bound">¬x≡y</a> <a id="17451" class="Symbol">=</a> <a id="17453" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17457" class="Symbol">(</a><a id="17458" class="Bound">g</a> <a id="17460" href="CantorNormalForm.LimitsAndTaboos.html#17446" class="Bound">¬x≡y</a><a id="17464" class="Symbol">)</a>

<a id="MP→limits-unique"></a><a id="17467" href="CantorNormalForm.LimitsAndTaboos.html#17467" class="Function">MP→limits-unique</a> <a id="17484" class="Symbol">:</a> <a id="17486" href="General-Properties.html#4838" class="Function">MP</a> <a id="17489" class="Symbol">→</a>
                   <a id="17510" class="Symbol">∀</a> <a id="17512" href="CantorNormalForm.LimitsAndTaboos.html#17512" class="Bound">f</a> <a id="17514" class="Symbol">{</a><a id="17515" href="CantorNormalForm.LimitsAndTaboos.html#17515" class="Bound">f↑</a> <a id="17518" class="Symbol">:</a> <a id="17520" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="17536" href="CantorNormalForm.LimitsAndTaboos.html#17512" class="Bound">f</a><a id="17537" class="Symbol">}</a> <a id="17539" href="CantorNormalForm.LimitsAndTaboos.html#17539" class="Bound">g</a> <a id="17541" class="Symbol">{</a><a id="17542" href="CantorNormalForm.LimitsAndTaboos.html#17542" class="Bound">g↑</a> <a id="17545" class="Symbol">:</a> <a id="17547" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="17563" href="CantorNormalForm.LimitsAndTaboos.html#17539" class="Bound">g</a><a id="17564" class="Symbol">}</a> <a id="17566" class="Symbol">→</a> <a id="17568" class="Symbol">{</a><a id="17569" href="CantorNormalForm.LimitsAndTaboos.html#17569" class="Bound">x</a> <a id="17571" href="CantorNormalForm.LimitsAndTaboos.html#17571" class="Bound">y</a> <a id="17573" class="Symbol">:</a> <a id="17575" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="17578" class="Symbol">}</a> <a id="17580" class="Symbol">→</a>
                   <a id="17601" href="CantorNormalForm.LimitsAndTaboos.html#17569" class="Bound">x</a> <a id="17603" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="17605" href="CantorNormalForm.LimitsAndTaboos.html#17571" class="Bound">y</a> <a id="17607" class="Symbol">→</a> <a id="17609" href="CantorNormalForm.LimitsAndTaboos.html#17569" class="Bound">x</a> <a id="17611" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="17621" class="Symbol">(</a><a id="17622" href="CantorNormalForm.LimitsAndTaboos.html#17512" class="Bound">f</a> <a id="17624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17626" href="CantorNormalForm.LimitsAndTaboos.html#17515" class="Bound">f↑</a><a id="17628" class="Symbol">)</a> <a id="17630" class="Symbol">→</a> <a id="17632" href="CantorNormalForm.LimitsAndTaboos.html#17571" class="Bound">y</a> <a id="17634" href="Abstract.ZerSucLim.html#3903" class="Function Operator">is-lim-of</a> <a id="17644" class="Symbol">(</a><a id="17645" href="CantorNormalForm.LimitsAndTaboos.html#17539" class="Bound">g</a> <a id="17647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17649" href="CantorNormalForm.LimitsAndTaboos.html#17542" class="Bound">g↑</a><a id="17651" class="Symbol">)</a> <a id="17653" class="Symbol">→</a> <a id="17655" href="CantorNormalForm.LimitsAndTaboos.html#17512" class="Bound">f</a> <a id="17657" href="Simulations.html#501" class="Function Operator">simulated-by</a> <a id="17670" href="CantorNormalForm.LimitsAndTaboos.html#17539" class="Bound">g</a>
<a id="17672" href="CantorNormalForm.LimitsAndTaboos.html#17467" class="Function">MP→limits-unique</a> <a id="17689" href="CantorNormalForm.LimitsAndTaboos.html#17689" class="Bound">mp</a> <a id="17692" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="17694" class="Symbol">{</a><a id="17695" href="CantorNormalForm.LimitsAndTaboos.html#17695" class="Bound">f↑</a><a id="17697" class="Symbol">}</a> <a id="17699" href="CantorNormalForm.LimitsAndTaboos.html#17699" class="Bound">g</a> <a id="17701" class="Symbol">{</a><a id="17702" href="CantorNormalForm.LimitsAndTaboos.html#17702" class="Bound">g↑</a><a id="17704" class="Symbol">}</a> <a id="17706" class="Symbol">{</a><a id="17707" href="CantorNormalForm.LimitsAndTaboos.html#17707" class="Bound">x</a><a id="17708" class="Symbol">}</a> <a id="17710" class="Symbol">{</a><a id="17711" href="CantorNormalForm.LimitsAndTaboos.html#17711" class="Bound">y</a><a id="17712" class="Symbol">}</a> <a id="17714" href="CantorNormalForm.LimitsAndTaboos.html#17714" class="Bound">x≤y</a> <a id="17718" href="CantorNormalForm.LimitsAndTaboos.html#17718" class="Bound">xlimf</a> <a id="17724" href="CantorNormalForm.LimitsAndTaboos.html#17724" class="Bound">ylimq</a> <a id="17730" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a> <a id="17732" class="Symbol">=</a> <a id="17734" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="17736" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="17744" class="Symbol">(λ</a> <a id="17747" class="Symbol">{</a><a id="17748" href="CantorNormalForm.LimitsAndTaboos.html#17748" class="Bound">n</a><a id="17749" class="Symbol">}</a> <a id="17751" class="Symbol">→</a> <a id="17753" href="CantorNormalForm.LimitsAndTaboos.html#17923" class="Function">h-spec-tt</a> <a id="17763" href="CantorNormalForm.LimitsAndTaboos.html#17748" class="Bound">n</a><a id="17764" class="Symbol">)</a> <a id="17766" class="Symbol">(</a><a id="17767" href="CantorNormalForm.LimitsAndTaboos.html#17689" class="Bound">mp</a> <a id="17770" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="17772" class="Symbol">λ</a> <a id="17774" href="CantorNormalForm.LimitsAndTaboos.html#17774" class="Bound">p</a> <a id="17776" class="Symbol">→</a> <a id="17778" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="17787" class="Symbol">(</a><a id="17788" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="17797" class="Symbol">(</a><a id="17798" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="17806" href="CantorNormalForm.LimitsAndTaboos.html#17714" class="Bound">x≤y</a> <a id="17810" class="Symbol">(</a><a id="17811" href="CantorNormalForm.LimitsAndTaboos.html#18491" class="Function">y≤fi</a> <a id="17816" href="CantorNormalForm.LimitsAndTaboos.html#17774" class="Bound">p</a><a id="17817" class="Symbol">))</a> <a id="17820" class="Symbol">(</a><a id="17821" href="CantorNormalForm.LimitsAndTaboos.html#18594" class="Function">fi&lt;x</a> <a id="17826" href="CantorNormalForm.LimitsAndTaboos.html#17774" class="Bound">p</a><a id="17827" class="Symbol">)))</a> <a id="17831" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
  <a id="17835" class="Keyword">where</a>
    <a id="17845" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="17847" class="Symbol">:</a> <a id="17849" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17851" class="Symbol">→</a> <a id="17853" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="17862" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="17864" href="CantorNormalForm.LimitsAndTaboos.html#17864" class="Bound">k</a> <a id="17866" class="Symbol">=</a> <a id="17868" href="Cubical.Data.Sum.Base.html#277" class="Function">Sum.rec</a> <a id="17876" class="Symbol">(λ</a> <a id="17879" href="CantorNormalForm.LimitsAndTaboos.html#17879" class="Bound">_</a> <a id="17881" class="Symbol">→</a>  <a id="17884" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="17886" class="Symbol">)</a> <a id="17888" class="Symbol">(λ</a> <a id="17891" href="CantorNormalForm.LimitsAndTaboos.html#17891" class="Bound">_</a> <a id="17893" class="Symbol">→</a> <a id="17895" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="17897" class="Symbol">)</a> <a id="17899" class="Symbol">(</a><a id="17900" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="17906" class="Symbol">(</a><a id="17907" href="CantorNormalForm.LimitsAndTaboos.html#17699" class="Bound">g</a> <a id="17909" href="CantorNormalForm.LimitsAndTaboos.html#17864" class="Bound">k</a><a id="17910" class="Symbol">)</a> <a id="17912" class="Symbol">(</a><a id="17913" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="17915" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a><a id="17916" class="Symbol">))</a>
    <a id="17923" href="CantorNormalForm.LimitsAndTaboos.html#17923" class="Function">h-spec-tt</a> <a id="17933" class="Symbol">:</a> <a id="17935" class="Symbol">∀</a> <a id="17937" href="CantorNormalForm.LimitsAndTaboos.html#17937" class="Bound">k</a> <a id="17939" class="Symbol">→</a> <a id="17941" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="17943" href="CantorNormalForm.LimitsAndTaboos.html#17937" class="Bound">k</a> <a id="17945" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17947" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a> <a id="17950" class="Symbol">→</a> <a id="17952" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="17954" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a> <a id="17956" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="17958" href="CantorNormalForm.LimitsAndTaboos.html#17699" class="Bound">g</a> <a id="17960" href="CantorNormalForm.LimitsAndTaboos.html#17937" class="Bound">k</a>
    <a id="17966" href="CantorNormalForm.LimitsAndTaboos.html#17923" class="Function">h-spec-tt</a> <a id="17976" href="CantorNormalForm.LimitsAndTaboos.html#17976" class="Bound">k</a> <a id="17978" href="CantorNormalForm.LimitsAndTaboos.html#17978" class="Bound">hk=tt</a> <a id="17984" class="Keyword">with</a> <a id="17989" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="17995" class="Symbol">(</a><a id="17996" href="CantorNormalForm.LimitsAndTaboos.html#17699" class="Bound">g</a> <a id="17998" href="CantorNormalForm.LimitsAndTaboos.html#17976" class="Bound">k</a><a id="17999" class="Symbol">)</a> <a id="18001" class="Symbol">(</a><a id="18002" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="18004" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a><a id="18005" class="Symbol">)</a>
    <a id="18011" class="Symbol">...</a> <a id="18015" class="Symbol">|</a> <a id="18017" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18021" class="Symbol">_</a> <a id="18023" class="Symbol">=</a> <a id="18025" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="18031" class="Symbol">(</a><a id="18032" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="18043" class="Bound">hk=tt</a><a id="18048" class="Symbol">)</a>
    <a id="18054" class="Symbol">...</a> <a id="18058" class="Symbol">|</a> <a id="18060" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18064" href="CantorNormalForm.LimitsAndTaboos.html#18064" class="Bound">fi≤gk</a>  <a id="18071" class="Symbol">=</a> <a id="18073" href="CantorNormalForm.LimitsAndTaboos.html#18064" class="Bound">fi≤gk</a>
    <a id="18083" href="CantorNormalForm.LimitsAndTaboos.html#18083" class="Function">h-spec-ff</a> <a id="18093" class="Symbol">:</a> <a id="18095" class="Symbol">∀</a> <a id="18097" href="CantorNormalForm.LimitsAndTaboos.html#18097" class="Bound">k</a> <a id="18099" class="Symbol">→</a> <a id="18101" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18103" href="CantorNormalForm.LimitsAndTaboos.html#18097" class="Bound">k</a> <a id="18105" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18107" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a> <a id="18110" class="Symbol">→</a> <a id="18112" href="CantorNormalForm.LimitsAndTaboos.html#17699" class="Bound">g</a> <a id="18114" href="CantorNormalForm.LimitsAndTaboos.html#18097" class="Bound">k</a> <a id="18116" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18118" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="18120" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a>
    <a id="18126" href="CantorNormalForm.LimitsAndTaboos.html#18083" class="Function">h-spec-ff</a> <a id="18136" href="CantorNormalForm.LimitsAndTaboos.html#18136" class="Bound">k</a> <a id="18138" href="CantorNormalForm.LimitsAndTaboos.html#18138" class="Bound">hk=ff</a> <a id="18144" class="Keyword">with</a> <a id="18149" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="18155" class="Symbol">(</a><a id="18156" href="CantorNormalForm.LimitsAndTaboos.html#17699" class="Bound">g</a> <a id="18158" href="CantorNormalForm.LimitsAndTaboos.html#18136" class="Bound">k</a><a id="18159" class="Symbol">)</a> <a id="18161" class="Symbol">(</a><a id="18162" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="18164" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a><a id="18165" class="Symbol">)</a>
    <a id="18171" class="Symbol">...</a> <a id="18175" class="Symbol">|</a> <a id="18177" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18181" href="CantorNormalForm.LimitsAndTaboos.html#18181" class="Bound">gk&lt;fi</a> <a id="18187" class="Symbol">=</a> <a id="18189" href="CantorNormalForm.LimitsAndTaboos.html#18181" class="Bound">gk&lt;fi</a>
    <a id="18199" class="Symbol">...</a> <a id="18203" class="Symbol">|</a> <a id="18205" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18209" class="Symbol">_</a> <a id="18211" class="Symbol">=</a> <a id="18213" href="CantorNormalForm.LimitsAndTaboos.html#566" class="Function">⊥-rec</a> <a id="18219" class="Symbol">(</a><a id="18220" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="18231" class="Bound">hk=ff</a><a id="18236" class="Symbol">)</a>
    <a id="18242" href="CantorNormalForm.LimitsAndTaboos.html#18242" class="Function">∀khk=ff</a> <a id="18250" class="Symbol">:</a> <a id="18252" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="18254" class="Symbol">(</a><a id="18255" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18258" href="CantorNormalForm.LimitsAndTaboos.html#18258" class="Bound">n</a> <a id="18260" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18262" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18264" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18266" class="Symbol">(</a><a id="18267" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18269" href="CantorNormalForm.LimitsAndTaboos.html#18258" class="Bound">n</a> <a id="18271" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18273" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="18275" class="Symbol">))</a> <a id="18278" class="Symbol">→</a> <a id="18280" class="Symbol">(</a><a id="18281" href="CantorNormalForm.LimitsAndTaboos.html#18281" class="Bound">k</a> <a id="18283" class="Symbol">:</a> <a id="18285" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18286" class="Symbol">)</a> <a id="18288" class="Symbol">→</a> <a id="18290" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18292" href="CantorNormalForm.LimitsAndTaboos.html#18281" class="Bound">k</a> <a id="18294" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18296" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a>
    <a id="18303" href="CantorNormalForm.LimitsAndTaboos.html#18242" class="Function">∀khk=ff</a> <a id="18311" href="CantorNormalForm.LimitsAndTaboos.html#18311" class="Bound">p</a> <a id="18313" href="CantorNormalForm.LimitsAndTaboos.html#18313" class="Bound">k</a> <a id="18315" class="Symbol">=</a> <a id="18317" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="18328" class="Symbol">(</a><a id="18329" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18331" href="CantorNormalForm.LimitsAndTaboos.html#18313" class="Bound">k</a> <a id="18333" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="18335" href="CantorNormalForm.LimitsAndTaboos.html#771" class="InductiveConstructor">ff</a><a id="18337" class="Symbol">)</a> <a id="18339" class="Symbol">λ</a> <a id="18341" href="CantorNormalForm.LimitsAndTaboos.html#18341" class="Bound">hk≠ff</a> <a id="18347" class="Symbol">→</a> <a id="18349" href="CantorNormalForm.LimitsAndTaboos.html#18311" class="Bound">p</a> <a id="18351" class="Symbol">(</a><a id="18352" href="CantorNormalForm.LimitsAndTaboos.html#18313" class="Bound">k</a> <a id="18354" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18356" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="18368" class="Symbol">(</a><a id="18369" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18371" href="CantorNormalForm.LimitsAndTaboos.html#18313" class="Bound">k</a><a id="18372" class="Symbol">)</a> <a id="18374" href="CantorNormalForm.LimitsAndTaboos.html#18341" class="Bound">hk≠ff</a><a id="18379" class="Symbol">)</a>
    <a id="18385" href="CantorNormalForm.LimitsAndTaboos.html#18385" class="Function">∀kgk&lt;fi</a> <a id="18393" class="Symbol">:</a> <a id="18395" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="18397" class="Symbol">(</a><a id="18398" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18401" href="CantorNormalForm.LimitsAndTaboos.html#18401" class="Bound">n</a> <a id="18403" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18405" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18407" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18409" class="Symbol">(</a><a id="18410" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18412" href="CantorNormalForm.LimitsAndTaboos.html#18401" class="Bound">n</a> <a id="18414" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18416" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="18418" class="Symbol">))</a> <a id="18421" class="Symbol">→</a> <a id="18423" class="Symbol">(</a><a id="18424" href="CantorNormalForm.LimitsAndTaboos.html#18424" class="Bound">k</a> <a id="18426" class="Symbol">:</a> <a id="18428" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18429" class="Symbol">)</a> <a id="18431" class="Symbol">→</a> <a id="18433" href="CantorNormalForm.LimitsAndTaboos.html#17699" class="Bound">g</a> <a id="18435" href="CantorNormalForm.LimitsAndTaboos.html#18424" class="Bound">k</a> <a id="18437" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18439" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="18441" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a>
    <a id="18447" href="CantorNormalForm.LimitsAndTaboos.html#18385" class="Function">∀kgk&lt;fi</a> <a id="18455" href="CantorNormalForm.LimitsAndTaboos.html#18455" class="Bound">p</a> <a id="18457" href="CantorNormalForm.LimitsAndTaboos.html#18457" class="Bound">k</a> <a id="18459" class="Symbol">=</a> <a id="18461" href="CantorNormalForm.LimitsAndTaboos.html#18083" class="Function">h-spec-ff</a> <a id="18471" href="CantorNormalForm.LimitsAndTaboos.html#18457" class="Bound">k</a> <a id="18473" class="Symbol">(</a><a id="18474" href="CantorNormalForm.LimitsAndTaboos.html#18242" class="Function">∀khk=ff</a> <a id="18482" href="CantorNormalForm.LimitsAndTaboos.html#18455" class="Bound">p</a> <a id="18484" href="CantorNormalForm.LimitsAndTaboos.html#18457" class="Bound">k</a><a id="18485" class="Symbol">)</a>
    <a id="18491" href="CantorNormalForm.LimitsAndTaboos.html#18491" class="Function">y≤fi</a> <a id="18496" class="Symbol">:</a> <a id="18498" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="18500" class="Symbol">(</a><a id="18501" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18504" href="CantorNormalForm.LimitsAndTaboos.html#18504" class="Bound">n</a> <a id="18506" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18510" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18512" class="Symbol">(</a><a id="18513" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18515" href="CantorNormalForm.LimitsAndTaboos.html#18504" class="Bound">n</a> <a id="18517" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18519" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="18521" class="Symbol">))</a> <a id="18524" class="Symbol">→</a> <a id="18526" href="CantorNormalForm.LimitsAndTaboos.html#17711" class="Bound">y</a> <a id="18528" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="18530" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="18532" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a>
    <a id="18538" href="CantorNormalForm.LimitsAndTaboos.html#18491" class="Function">y≤fi</a> <a id="18543" href="CantorNormalForm.LimitsAndTaboos.html#18543" class="Bound">p</a> <a id="18545" class="Symbol">=</a> <a id="18547" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="18551" href="CantorNormalForm.LimitsAndTaboos.html#17724" class="Bound">ylimq</a> <a id="18557" class="Symbol">(</a><a id="18558" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="18560" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a><a id="18561" class="Symbol">)</a> <a id="18563" class="Symbol">λ</a> <a id="18565" href="CantorNormalForm.LimitsAndTaboos.html#18565" class="Bound">k</a> <a id="18567" class="Symbol">→</a> <a id="18569" href="CantorNormalForm.Base.html#5100" class="Function">&lt;-in-≤</a> <a id="18576" class="Symbol">(</a><a id="18577" href="CantorNormalForm.LimitsAndTaboos.html#18385" class="Function">∀kgk&lt;fi</a> <a id="18585" href="CantorNormalForm.LimitsAndTaboos.html#18543" class="Bound">p</a> <a id="18587" href="CantorNormalForm.LimitsAndTaboos.html#18565" class="Bound">k</a><a id="18588" class="Symbol">)</a>
    <a id="18594" href="CantorNormalForm.LimitsAndTaboos.html#18594" class="Function">fi&lt;x</a> <a id="18599" class="Symbol">:</a> <a id="18601" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="18603" class="Symbol">(</a><a id="18604" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18607" href="CantorNormalForm.LimitsAndTaboos.html#18607" class="Bound">n</a> <a id="18609" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18611" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18613" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18615" class="Symbol">(</a><a id="18616" href="CantorNormalForm.LimitsAndTaboos.html#17845" class="Function">h</a> <a id="18618" href="CantorNormalForm.LimitsAndTaboos.html#18607" class="Bound">n</a> <a id="18620" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18622" href="CantorNormalForm.LimitsAndTaboos.html#783" class="InductiveConstructor">tt</a><a id="18624" class="Symbol">))</a> <a id="18627" class="Symbol">→</a> <a id="18629" href="CantorNormalForm.LimitsAndTaboos.html#17692" class="Bound">f</a> <a id="18631" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a> <a id="18633" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18635" href="CantorNormalForm.LimitsAndTaboos.html#17707" class="Bound">x</a>
    <a id="18641" href="CantorNormalForm.LimitsAndTaboos.html#18594" class="Function">fi&lt;x</a> <a id="18646" href="CantorNormalForm.LimitsAndTaboos.html#18646" class="Bound">p</a> <a id="18648" class="Symbol">=</a> <a id="18650" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="18659" class="Symbol">(</a><a id="18660" href="CantorNormalForm.LimitsAndTaboos.html#17695" class="Bound">f↑</a> <a id="18663" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a><a id="18664" class="Symbol">)</a> <a id="18666" class="Symbol">(</a><a id="18667" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18671" href="CantorNormalForm.LimitsAndTaboos.html#17718" class="Bound">xlimf</a> <a id="18677" class="Symbol">(</a><a id="18678" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18682" href="CantorNormalForm.LimitsAndTaboos.html#17730" class="Bound">i</a><a id="18683" class="Symbol">))</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Multiplication.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Multiplication</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Multiplication of Cantor Normal Forms</a>
<a id="143" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical</a> <a id="267" class="Pragma">--erasure</a> <a id="277" class="Pragma">--guardedness</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">module</a> <a id="310" href="CantorNormalForm.Multiplication.html" class="Module">CantorNormalForm.Multiplication</a> <a id="342" class="Keyword">where</a>

<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="451" class="Keyword">renaming</a> <a id="460" class="Symbol">(</a><a id="461" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="465" class="Symbol">to</a> <a id="468" class="Function">⊥-rec</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="537" class="Keyword">using</a> <a id="543" class="Symbol">(</a><a id="544" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="546" class="Symbol">;</a> <a id="548" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="553" class="Symbol">;</a> <a id="555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Cubical.Data.Nat.Order.Recursive.html" class="Module">Cubical.Data.Nat.Order.Recursive</a>
  <a id="607" class="Keyword">renaming</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a> <a id="621" class="Symbol">to</a> <a id="624" class="Function Operator">_&lt;ᴺ_</a><a id="628" class="Symbol">)</a>
  <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">()</a>

<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a>

<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Abstract.ZerSucLim.html" class="Module">Abstract.ZerSucLim</a> <a id="746" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="750" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤_</a>


<a id="756" class="Comment">{- Multiplication -}</a>

<a id="778" class="Keyword">infixl</a> <a id="785" class="Number">36</a> <a id="788" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·_</a> <a id="792" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">_•_</a>

<a id="797" class="Keyword">mutual</a>

 <a id="_·_"></a><a id="806" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·_</a> <a id="810" class="Symbol">:</a> <a id="812" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="816" class="Symbol">→</a> <a id="818" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="822" class="Symbol">→</a> <a id="824" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
 <a id="829" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="831" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="833" href="CantorNormalForm.Multiplication.html#833" class="Bound">b</a> <a id="835" class="Symbol">=</a> <a id="837" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
 <a id="840" href="CantorNormalForm.Multiplication.html#840" class="CatchallClause Bound">a</a><a id="841" class="CatchallClause"> </a><a id="842" href="CantorNormalForm.Multiplication.html#806" class="CatchallClause Function Operator">·</a><a id="843" class="CatchallClause"> </a><a id="844" href="CantorNormalForm.Base.html#1163" class="CatchallClause InductiveConstructor">𝟎</a> <a id="846" class="Symbol">=</a> <a id="848" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
 <a id="851" href="CantorNormalForm.Multiplication.html#851" class="CatchallClause Bound">a</a><a id="852" class="CatchallClause"> </a><a id="853" href="CantorNormalForm.Multiplication.html#806" class="CatchallClause Function Operator">·</a><a id="854" class="CatchallClause"> </a><a id="855" class="CatchallClause Symbol">(</a><a id="856" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="858" class="CatchallClause"> </a><a id="859" href="CantorNormalForm.Base.html#1163" class="CatchallClause InductiveConstructor">𝟎</a><a id="860" class="CatchallClause"> </a><a id="861" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="862" class="CatchallClause"> </a><a id="863" href="CantorNormalForm.Multiplication.html#863" class="CatchallClause Bound">d</a><a id="864" class="CatchallClause"> </a><a id="865" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="866" class="CatchallClause"> </a><a id="867" href="CantorNormalForm.Multiplication.html#867" class="CatchallClause Bound">r</a><a id="868" class="CatchallClause"> </a><a id="869" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="870" class="CatchallClause Symbol">)</a> <a id="872" class="Symbol">=</a> <a id="874" href="CantorNormalForm.Multiplication.html#851" class="Bound">a</a> <a id="876" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="878" href="CantorNormalForm.Multiplication.html#851" class="Bound">a</a> <a id="880" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="882" href="CantorNormalForm.Multiplication.html#863" class="Bound">d</a>
 <a id="885" class="Symbol">(</a><a id="886" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="889" href="CantorNormalForm.Multiplication.html#889" class="Bound">a</a> <a id="891" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="893" href="CantorNormalForm.Multiplication.html#893" class="Bound">c</a> <a id="895" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="897" href="CantorNormalForm.Multiplication.html#897" class="Bound">r</a> <a id="899" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="900" class="Symbol">)</a> <a id="902" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="904" class="Symbol">(</a><a id="905" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="908" href="CantorNormalForm.Multiplication.html#908" class="Bound">b</a><a id="909" class="Symbol">@(</a><a id="911" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="914" class="Symbol">_</a> <a id="916" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="918" class="Symbol">_</a> <a id="920" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="922" class="Symbol">_</a> <a id="924" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="925" class="Symbol">)</a> <a id="927" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="929" href="CantorNormalForm.Multiplication.html#929" class="Bound">d</a> <a id="931" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="933" href="CantorNormalForm.Multiplication.html#933" class="Bound">s</a> <a id="935" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="936" class="Symbol">)</a> <a id="938" class="Symbol">=</a>
     <a id="945" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="948" class="Symbol">(</a><a id="949" href="CantorNormalForm.Multiplication.html#889" class="Bound">a</a> <a id="951" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="953" href="CantorNormalForm.Multiplication.html#908" class="Bound">b</a><a id="954" class="Symbol">)</a> <a id="956" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="958" class="Symbol">(</a><a id="959" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="962" href="CantorNormalForm.Multiplication.html#889" class="Bound">a</a> <a id="964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="966" href="CantorNormalForm.Multiplication.html#893" class="Bound">c</a> <a id="968" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="970" href="CantorNormalForm.Multiplication.html#897" class="Bound">r</a> <a id="972" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="974" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="976" href="CantorNormalForm.Multiplication.html#929" class="Bound">d</a><a id="977" class="Symbol">)</a> <a id="979" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="981" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="988" class="Symbol">(</a><a id="989" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="992" href="CantorNormalForm.Multiplication.html#889" class="Bound">a</a> <a id="994" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="996" href="CantorNormalForm.Multiplication.html#893" class="Bound">c</a> <a id="998" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1000" href="CantorNormalForm.Multiplication.html#897" class="Bound">r</a> <a id="1002" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1003" class="Symbol">)</a> <a id="1005" href="CantorNormalForm.Multiplication.html#908" class="Bound">b</a> <a id="1007" href="CantorNormalForm.Multiplication.html#929" class="Bound">d</a> <a id="1009" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1012" href="CantorNormalForm.Multiplication.html#933" class="Bound">s</a> <a id="1014" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>

 <a id="≥left·"></a><a id="1018" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="1025" class="Symbol">:</a> <a id="1027" class="Symbol">∀</a> <a id="1029" href="CantorNormalForm.Multiplication.html#1029" class="Bound">x</a> <a id="1031" href="CantorNormalForm.Multiplication.html#1031" class="Bound">b</a> <a id="1033" href="CantorNormalForm.Multiplication.html#1033" class="Bound">d</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="CantorNormalForm.Multiplication.html#1031" class="Bound">b</a> <a id="1039" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="1041" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="CantorNormalForm.Multiplication.html#1031" class="Bound">b</a> <a id="1047" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1049" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1054" href="CantorNormalForm.Multiplication.html#1033" class="Bound">d</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1063" href="CantorNormalForm.Multiplication.html#1029" class="Bound">x</a> <a id="1065" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1067" href="CantorNormalForm.Multiplication.html#1031" class="Bound">b</a> <a id="1069" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1071" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1076" class="Symbol">(</a><a id="1077" href="CantorNormalForm.Multiplication.html#1029" class="Bound">x</a> <a id="1079" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1081" href="CantorNormalForm.Multiplication.html#1033" class="Bound">d</a><a id="1082" class="Symbol">)</a>
 <a id="1085" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="1092" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1094" href="CantorNormalForm.Multiplication.html#1094" class="Bound">b</a> <a id="1096" href="CantorNormalForm.Multiplication.html#1096" class="Bound">d</a> <a id="1098" href="CantorNormalForm.Multiplication.html#1098" class="Bound">b&gt;𝟎</a> <a id="1102" class="Symbol">_</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
 <a id="1110" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="1117" href="CantorNormalForm.Multiplication.html#1117" class="Bound">x</a><a id="1118" class="Symbol">@(</a><a id="1120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1123" href="CantorNormalForm.Multiplication.html#1123" class="Bound">a</a> <a id="1125" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1127" href="CantorNormalForm.Multiplication.html#1127" class="Bound">c</a> <a id="1129" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1131" href="CantorNormalForm.Multiplication.html#1131" class="Bound">r</a> <a id="1133" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1134" class="Symbol">)</a> <a id="1136" href="CantorNormalForm.Multiplication.html#1136" class="Bound">b</a><a id="1137" class="Symbol">@(</a><a id="1139" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1142" class="Symbol">_</a> <a id="1144" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1146" class="Symbol">_</a> <a id="1148" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1150" class="Symbol">_</a> <a id="1152" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1153" class="Symbol">)</a> <a id="1155" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1157" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1160" class="Symbol">_</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
 <a id="1168" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="1175" href="CantorNormalForm.Multiplication.html#1175" class="Bound">x</a><a id="1176" class="Symbol">@(</a><a id="1178" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1181" href="CantorNormalForm.Multiplication.html#1181" class="Bound">a</a> <a id="1183" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1185" href="CantorNormalForm.Multiplication.html#1185" class="Bound">c</a> <a id="1187" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1189" href="CantorNormalForm.Multiplication.html#1189" class="Bound">r</a> <a id="1191" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1192" class="Symbol">)</a> <a id="1194" href="CantorNormalForm.Multiplication.html#1194" class="Bound">b</a><a id="1195" class="Symbol">@(</a><a id="1197" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1200" class="Symbol">_</a> <a id="1202" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1204" class="Symbol">_</a> <a id="1206" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1208" class="Symbol">_</a> <a id="1210" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">(</a><a id="1214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1217" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1219" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1221" href="CantorNormalForm.Multiplication.html#1221" class="Bound">d&#39;</a> <a id="1224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1226" href="CantorNormalForm.Multiplication.html#1226" class="Bound">t</a> <a id="1228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1229" class="Symbol">)</a> <a id="1231" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1234" class="Symbol">_</a> <a id="1236" class="Symbol">=</a> <a id="1238" href="CantorNormalForm.Multiplication.html#1364" class="Function">goal</a>
  <a id="1245" class="Keyword">where</a>
   <a id="1254" href="CantorNormalForm.Multiplication.html#1254" class="Function">claim</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="CantorNormalForm.Multiplication.html#1181" class="Bound">a</a> <a id="1264" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1266" href="CantorNormalForm.Multiplication.html#1194" class="Bound">b</a> <a id="1268" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1270" href="CantorNormalForm.Multiplication.html#1181" class="Bound">a</a>
   <a id="1275" href="CantorNormalForm.Multiplication.html#1254" class="Function">claim</a> <a id="1281" class="Symbol">=</a> <a id="1283" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="1287" href="CantorNormalForm.Multiplication.html#1181" class="Bound">a</a> <a id="1289" href="CantorNormalForm.Multiplication.html#1194" class="Bound">b</a>
   <a id="1294" href="CantorNormalForm.Multiplication.html#1294" class="Function">IH</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="CantorNormalForm.Multiplication.html#1181" class="Bound">a</a> <a id="1301" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1303" href="CantorNormalForm.Multiplication.html#1194" class="Bound">b</a> <a id="1305" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1307" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1312" class="Symbol">(</a><a id="1313" href="CantorNormalForm.Multiplication.html#1175" class="Bound">x</a> <a id="1315" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1317" href="CantorNormalForm.Multiplication.html#1221" class="Bound">d&#39;</a><a id="1319" class="Symbol">)</a>
   <a id="1324" href="CantorNormalForm.Multiplication.html#1294" class="Function">IH</a> <a id="1327" class="Symbol">=</a> <a id="1329" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="1336" href="CantorNormalForm.Multiplication.html#1175" class="Bound">x</a> <a id="1338" href="CantorNormalForm.Multiplication.html#1194" class="Bound">b</a> <a id="1340" href="CantorNormalForm.Multiplication.html#1221" class="Bound">d&#39;</a> <a id="1343" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1346" class="Symbol">(</a><a id="1347" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="1355" href="CantorNormalForm.Multiplication.html#1226" class="Bound">t</a> <a id="1357" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="1359" class="Symbol">)</a>
   <a id="1364" href="CantorNormalForm.Multiplication.html#1364" class="Function">goal</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="CantorNormalForm.Multiplication.html#1181" class="Bound">a</a> <a id="1373" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1375" href="CantorNormalForm.Multiplication.html#1194" class="Bound">b</a> <a id="1377" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1379" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1384" class="Symbol">(</a><a id="1385" href="CantorNormalForm.Multiplication.html#1175" class="Bound">x</a> <a id="1387" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1389" href="CantorNormalForm.Multiplication.html#1175" class="Bound">x</a> <a id="1391" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1393" href="CantorNormalForm.Multiplication.html#1221" class="Bound">d&#39;</a><a id="1395" class="Symbol">)</a>
   <a id="1400" href="CantorNormalForm.Multiplication.html#1364" class="Function">goal</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="1414" href="CantorNormalForm.Multiplication.html#1175" class="Bound">x</a> <a id="1416" class="Symbol">(</a><a id="1417" href="CantorNormalForm.Multiplication.html#1175" class="Bound">x</a> <a id="1419" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1421" href="CantorNormalForm.Multiplication.html#1221" class="Bound">d&#39;</a><a id="1423" class="Symbol">)</a> <a id="1425" href="CantorNormalForm.Multiplication.html#1254" class="Function">claim</a> <a id="1431" href="CantorNormalForm.Multiplication.html#1294" class="Function">IH</a>
 <a id="1435" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="1442" href="CantorNormalForm.Multiplication.html#1442" class="Bound">x</a><a id="1443" class="Symbol">@(</a><a id="1445" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1448" href="CantorNormalForm.Multiplication.html#1448" class="Bound">a</a> <a id="1450" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1452" href="CantorNormalForm.Multiplication.html#1452" class="Bound">c</a> <a id="1454" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1456" href="CantorNormalForm.Multiplication.html#1456" class="Bound">r</a> <a id="1458" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1459" class="Symbol">)</a> <a id="1461" href="CantorNormalForm.Multiplication.html#1461" class="Bound">b</a><a id="1462" class="Symbol">@(</a><a id="1464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1467" class="Symbol">_</a> <a id="1469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1471" class="Symbol">_</a> <a id="1473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1475" class="Symbol">_</a> <a id="1477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1478" class="Symbol">)</a> <a id="1480" class="Symbol">(</a><a id="1481" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1484" href="CantorNormalForm.Multiplication.html#1484" class="Bound">d</a><a id="1485" class="Symbol">@(</a><a id="1487" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1490" class="Symbol">_</a> <a id="1492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1494" class="Symbol">_</a> <a id="1496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1498" class="Symbol">_</a> <a id="1500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1501" class="Symbol">)</a> <a id="1503" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1505" href="CantorNormalForm.Multiplication.html#1505" class="Bound">d&#39;</a> <a id="1508" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1510" class="Symbol">_</a> <a id="1512" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1513" class="Symbol">)</a> <a id="1515" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1518" href="CantorNormalForm.Multiplication.html#1518" class="Bound">d≤b</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="CantorNormalForm.Multiplication.html#1540" class="Function">goal</a>
  <a id="1531" class="Keyword">where</a>
   <a id="1540" href="CantorNormalForm.Multiplication.html#1540" class="Function">goal</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="CantorNormalForm.Multiplication.html#1448" class="Bound">a</a> <a id="1549" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1551" href="CantorNormalForm.Multiplication.html#1461" class="Bound">b</a> <a id="1553" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1555" href="CantorNormalForm.Multiplication.html#1448" class="Bound">a</a> <a id="1557" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1559" href="CantorNormalForm.Multiplication.html#1484" class="Bound">d</a>
   <a id="1564" href="CantorNormalForm.Multiplication.html#1540" class="Function">goal</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="1588" href="CantorNormalForm.Multiplication.html#1448" class="Bound">a</a> <a id="1590" href="CantorNormalForm.Multiplication.html#1484" class="Bound">d</a> <a id="1592" href="CantorNormalForm.Multiplication.html#1461" class="Bound">b</a> <a id="1594" href="CantorNormalForm.Multiplication.html#1518" class="Bound">d≤b</a>

<a id="1599" class="Comment">{- Some properties of multiplication -}</a>

<a id="·𝟎-is-𝟎"></a><a id="1640" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a> <a id="1648" class="Symbol">:</a> <a id="1650" class="Symbol">∀</a> <a id="1652" href="CantorNormalForm.Multiplication.html#1652" class="Bound">a</a> <a id="1654" class="Symbol">→</a> <a id="1656" href="CantorNormalForm.Multiplication.html#1652" class="Bound">a</a> <a id="1658" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1660" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1662" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1664" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1666" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a>  <a id="1675" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1691" class="Symbol">=</a> <a id="1693" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1698" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a> <a id="1706" class="Symbol">(</a><a id="1707" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1710" href="CantorNormalForm.Multiplication.html#1710" class="Bound">a</a> <a id="1712" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1714" href="CantorNormalForm.Multiplication.html#1714" class="Bound">b</a> <a id="1716" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1718" href="CantorNormalForm.Multiplication.html#1718" class="Bound">r</a> <a id="1720" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1721" class="Symbol">)</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="·𝟏-is-identity"></a><a id="1731" href="CantorNormalForm.Multiplication.html#1731" class="Function">·𝟏-is-identity</a> <a id="1746" class="Symbol">:</a> <a id="1748" class="Symbol">∀</a> <a id="1750" href="CantorNormalForm.Multiplication.html#1750" class="Bound">a</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="CantorNormalForm.Multiplication.html#1750" class="Bound">a</a> <a id="1756" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1758" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="1760" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1762" href="CantorNormalForm.Multiplication.html#1750" class="Bound">a</a>
<a id="1764" href="CantorNormalForm.Multiplication.html#1731" class="Function">·𝟏-is-identity</a>  <a id="1780" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1796" class="Symbol">=</a> <a id="1798" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1803" href="CantorNormalForm.Multiplication.html#1731" class="Function">·𝟏-is-identity</a> <a id="1818" class="Symbol">(</a><a id="1819" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1822" href="CantorNormalForm.Multiplication.html#1822" class="Bound">a</a> <a id="1824" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1826" href="CantorNormalForm.Multiplication.html#1826" class="Bound">b</a> <a id="1828" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1830" href="CantorNormalForm.Multiplication.html#1830" class="Bound">r</a> <a id="1832" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1833" class="Symbol">)</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="·+𝟏-spec"></a><a id="1843" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="1852" class="Symbol">:</a> <a id="1854" class="Symbol">(</a><a id="1855" href="CantorNormalForm.Multiplication.html#1855" class="Bound">a</a> <a id="1857" href="CantorNormalForm.Multiplication.html#1857" class="Bound">b</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1864" class="Symbol">)</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="CantorNormalForm.Multiplication.html#1855" class="Bound">a</a> <a id="1870" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1872" class="Symbol">(</a><a id="1873" href="CantorNormalForm.Multiplication.html#1857" class="Bound">b</a> <a id="1875" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1877" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="1878" class="Symbol">)</a> <a id="1880" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1882" href="CantorNormalForm.Multiplication.html#1855" class="Bound">a</a> <a id="1884" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="1886" href="CantorNormalForm.Multiplication.html#1857" class="Bound">b</a> <a id="1888" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1890" href="CantorNormalForm.Multiplication.html#1855" class="Bound">a</a>
<a id="1892" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="1901" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1903" href="CantorNormalForm.Multiplication.html#1903" class="Bound">b</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1912" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="1921" class="Symbol">(</a><a id="1922" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1925" href="CantorNormalForm.Multiplication.html#1925" class="Bound">a</a> <a id="1927" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1929" href="CantorNormalForm.Multiplication.html#1929" class="Bound">c</a> <a id="1931" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1933" href="CantorNormalForm.Multiplication.html#1933" class="Bound">r</a> <a id="1935" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1936" class="Symbol">)</a> <a id="1938" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1940" class="Symbol">=</a> <a id="1942" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1947" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="1956" class="Symbol">(</a><a id="1957" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1960" href="CantorNormalForm.Multiplication.html#1960" class="Bound">a</a> <a id="1962" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1964" href="CantorNormalForm.Multiplication.html#1964" class="Bound">c</a> <a id="1966" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1968" href="CantorNormalForm.Multiplication.html#1968" class="Bound">r</a> <a id="1970" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">(</a><a id="1974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1977" href="CantorNormalForm.Multiplication.html#1977" class="Bound">b</a> <a id="1979" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1981" href="CantorNormalForm.Multiplication.html#1981" class="Bound">d</a> <a id="1983" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1985" href="CantorNormalForm.Multiplication.html#1985" class="Bound">s</a> <a id="1987" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1988" class="Symbol">)</a> <a id="1990" class="Keyword">with</a> <a id="1995" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2001" href="CantorNormalForm.Multiplication.html#1977" class="Bound">b</a> <a id="2003" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2005" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="2014" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a><a id="2015" class="Symbol">@(</a><a id="2017" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2020" href="CantorNormalForm.Multiplication.html#2020" class="Bound">a</a> <a id="2022" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2024" href="CantorNormalForm.Multiplication.html#2024" class="Bound">c</a> <a id="2026" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2028" href="CantorNormalForm.Multiplication.html#2028" class="Bound">r</a> <a id="2030" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">(</a><a id="2034" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2037" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2039" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2041" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2043" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2045" href="CantorNormalForm.Multiplication.html#2045" class="Bound">s</a> <a id="2047" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">|</a> <a id="2052" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2056" class="Symbol">_</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="CantorNormalForm.Multiplication.html#2273" class="Function">goal</a>
 <a id="2066" class="Keyword">where</a>
  <a id="2074" href="CantorNormalForm.Multiplication.html#2074" class="Function">IH</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2081" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2083" class="Symbol">(</a><a id="2084" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2086" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2088" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2093" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2095" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2097" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2099" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2101" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a>
  <a id="2105" href="CantorNormalForm.Multiplication.html#2074" class="Function">IH</a> <a id="2108" class="Symbol">=</a> <a id="2110" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="2119" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2121" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a>
  <a id="2125" href="CantorNormalForm.Multiplication.html#2125" class="Function">claim₀</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2136" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2138" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2140" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2142" class="Symbol">(</a><a id="2143" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2145" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2147" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2148" class="Symbol">)</a> <a id="2150" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2152" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2154" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2156" class="Symbol">(</a><a id="2157" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2159" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2161" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2163" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2165" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a><a id="2166" class="Symbol">)</a>
  <a id="2170" href="CantorNormalForm.Multiplication.html#2125" class="Function">claim₀</a> <a id="2177" class="Symbol">=</a> <a id="2179" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2184" class="Symbol">(</a><a id="2185" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2187" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="2189" class="Symbol">)</a> <a id="2191" href="CantorNormalForm.Multiplication.html#2074" class="Function">IH</a>
  <a id="2196" href="CantorNormalForm.Multiplication.html#2196" class="Function">claim₁</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2207" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2209" class="Symbol">(</a><a id="2210" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2212" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2214" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2216" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2218" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a><a id="2219" class="Symbol">)</a> <a id="2221" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2223" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2225" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2227" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2229" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2231" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2233" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2235" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a>
  <a id="2239" href="CantorNormalForm.Multiplication.html#2196" class="Function">claim₁</a> <a id="2246" class="Symbol">=</a> <a id="2248" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2259" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2261" class="Symbol">(</a><a id="2262" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2264" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2266" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a><a id="2267" class="Symbol">)</a> <a id="2269" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a>
  <a id="2273" href="CantorNormalForm.Multiplication.html#2273" class="Function">goal</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2282" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2284" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2286" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2288" class="Symbol">(</a><a id="2289" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a> <a id="2291" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2293" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2294" class="Symbol">)</a> <a id="2296" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2298" class="Symbol">(</a><a id="2299" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2301" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2303" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a> <a id="2305" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2307" href="CantorNormalForm.Multiplication.html#2041" class="Bound">d</a><a id="2308" class="Symbol">)</a> <a id="2310" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2312" href="CantorNormalForm.Multiplication.html#2014" class="Bound">x</a>
  <a id="2316" href="CantorNormalForm.Multiplication.html#2273" class="Function">goal</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="CantorNormalForm.Multiplication.html#2125" class="Function">claim₀</a> <a id="2330" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2332" href="CantorNormalForm.Multiplication.html#2196" class="Function">claim₁</a>
<a id="2339" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="2348" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a><a id="2349" class="Symbol">@(</a><a id="2351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2354" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2356" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2358" href="CantorNormalForm.Multiplication.html#2358" class="Bound">c</a> <a id="2360" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2362" href="CantorNormalForm.Multiplication.html#2362" class="Bound">r</a> <a id="2364" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2365" class="Symbol">)</a> <a id="2367" class="Symbol">(</a><a id="2368" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2371" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a><a id="2372" class="Symbol">@(</a><a id="2374" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2377" class="Symbol">_</a> <a id="2379" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2381" class="Symbol">_</a> <a id="2383" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2385" class="Symbol">_</a> <a id="2387" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2388" class="Symbol">)</a> <a id="2390" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2392" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a> <a id="2394" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2396" href="CantorNormalForm.Multiplication.html#2396" class="Bound">s</a> <a id="2398" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">|</a> <a id="2403" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2407" class="Symbol">_</a> <a id="2409" class="Symbol">=</a>
   <a id="2414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2417" class="Symbol">(</a><a id="2418" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2420" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2422" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a><a id="2423" class="Symbol">)</a> <a id="2425" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2427" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2429" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2431" class="Symbol">(</a><a id="2432" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a> <a id="2434" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2436" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2437" class="Symbol">)</a> <a id="2439" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2441" class="Symbol">_</a> <a id="2443" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="2447" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2450" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="2460" class="Symbol">_</a> <a id="2462" class="Symbol">_</a> <a id="2464" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2469" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="2473" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2475" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2477" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a> <a id="2479" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="2481" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2483" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2485" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2487" class="Symbol">(</a><a id="2488" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a> <a id="2490" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2492" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="2493" class="Symbol">)</a>
  <a id="2497" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2500" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2505" class="Symbol">(</a><a id="2506" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="2510" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2512" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2514" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a> <a id="2516" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="2518" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Symbol">(</a><a id="2523" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="2532" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2534" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a><a id="2535" class="Symbol">)</a> <a id="2537" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2542" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="2546" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2548" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2550" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a> <a id="2552" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="2554" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2556" class="Symbol">(</a><a id="2557" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2559" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2561" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a> <a id="2563" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2565" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a><a id="2566" class="Symbol">)</a>
  <a id="2570" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2573" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="2584" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="2588" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2590" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2592" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a> <a id="2594" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="2596" class="Symbol">(</a><a id="2597" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2599" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2601" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a><a id="2602" class="Symbol">)</a> <a id="2604" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2606" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2611" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="2615" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2617" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2619" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a> <a id="2621" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="2623" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2625" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2627" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2629" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a> <a id="2631" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2633" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a>
  <a id="2637" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2640" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2645" class="Symbol">(</a><a id="2646" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="2649" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a><a id="2650" class="Symbol">)</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2657" class="Symbol">(</a><a id="2658" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="2668" class="Symbol">_</a> <a id="2670" class="Symbol">_))</a> <a id="2674" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="2679" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2682" class="Symbol">(</a><a id="2683" href="CantorNormalForm.Multiplication.html#2354" class="Bound">a</a> <a id="2685" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2687" href="CantorNormalForm.Multiplication.html#2371" class="Bound">y</a><a id="2688" class="Symbol">)</a> <a id="2690" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2692" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2694" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2696" href="CantorNormalForm.Multiplication.html#2392" class="Bound">d</a> <a id="2698" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2700" class="Symbol">_</a> <a id="2702" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="2704" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2706" href="CantorNormalForm.Multiplication.html#2348" class="Bound">x</a> <a id="2708" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="ω^·ω^&gt;𝟎"></a><a id="2711" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="2719" class="Symbol">:</a> <a id="2721" class="Symbol">∀</a> <a id="2723" href="CantorNormalForm.Multiplication.html#2723" class="Bound">a</a> <a id="2725" href="CantorNormalForm.Multiplication.html#2725" class="Bound">b</a> <a id="2727" class="Symbol">→</a> <a id="2729" href="CantorNormalForm.Multiplication.html#2723" class="Bound">a</a> <a id="2731" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2733" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="CantorNormalForm.Multiplication.html#2725" class="Bound">b</a> <a id="2739" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2741" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="CantorNormalForm.Multiplication.html#2723" class="Bound">a</a> <a id="2747" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2749" href="CantorNormalForm.Multiplication.html#2725" class="Bound">b</a> <a id="2751" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2753" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2755" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="2763" href="CantorNormalForm.Multiplication.html#2763" class="Bound">a</a><a id="2764" class="Symbol">@(</a><a id="2766" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2769" class="Symbol">_</a> <a id="2771" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2773" class="Symbol">_</a> <a id="2775" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2777" class="Symbol">_</a> <a id="2779" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2780" class="Symbol">)</a> <a id="2782" class="Symbol">(</a><a id="2783" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2786" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2788" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2790" href="CantorNormalForm.Multiplication.html#2790" class="Bound">b&#39;</a> <a id="2793" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2795" href="CantorNormalForm.Multiplication.html#2795" class="Bound">s</a> <a id="2797" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2798" class="Symbol">)</a> <a id="2800" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2803" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2806" class="Symbol">=</a> <a id="2808" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="2817" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2820" class="Symbol">(</a><a id="2821" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="2825" href="CantorNormalForm.Multiplication.html#2763" class="Bound">a</a> <a id="2827" class="Symbol">(</a><a id="2828" href="CantorNormalForm.Multiplication.html#2763" class="Bound">a</a> <a id="2830" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2832" href="CantorNormalForm.Multiplication.html#2790" class="Bound">b&#39;</a><a id="2834" class="Symbol">))</a>
<a id="2837" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="2845" href="CantorNormalForm.Multiplication.html#2845" class="Bound">a</a><a id="2846" class="Symbol">@(</a><a id="2848" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2851" class="Symbol">_</a> <a id="2853" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2855" class="Symbol">_</a> <a id="2857" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2859" class="Symbol">_</a> <a id="2861" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2862" class="Symbol">)</a> <a id="2864" class="Symbol">(</a><a id="2865" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2868" href="CantorNormalForm.Multiplication.html#2868" class="Bound">b</a><a id="2869" class="Symbol">@(</a><a id="2871" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2874" class="Symbol">_</a> <a id="2876" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2878" class="Symbol">_</a> <a id="2880" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2882" class="Symbol">_</a> <a id="2884" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2885" class="Symbol">)</a> <a id="2887" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2889" href="CantorNormalForm.Multiplication.html#2889" class="Bound">b&#39;</a> <a id="2892" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2894" href="CantorNormalForm.Multiplication.html#2894" class="Bound">s</a> <a id="2896" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2897" class="Symbol">)</a> <a id="2899" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2902" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2905" class="Symbol">=</a> <a id="2907" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>

<a id="left⟨·nat⟩"></a><a id="2911" href="CantorNormalForm.Multiplication.html#2911" class="Function">left⟨·nat⟩</a> <a id="2922" class="Symbol">:</a> <a id="2924" class="Symbol">∀</a> <a id="2926" href="CantorNormalForm.Multiplication.html#2926" class="Bound">a</a> <a id="2928" href="CantorNormalForm.Multiplication.html#2928" class="Bound">b</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2937" href="CantorNormalForm.Multiplication.html#2928" class="Bound">b</a> <a id="2939" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2941" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2943" class="Symbol">→</a> <a id="2945" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2950" href="CantorNormalForm.Multiplication.html#2926" class="Bound">a</a> <a id="2952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2954" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="2959" class="Symbol">(</a><a id="2960" href="CantorNormalForm.Multiplication.html#2926" class="Bound">a</a> <a id="2962" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2964" href="CantorNormalForm.Multiplication.html#2926" class="Bound">a</a> <a id="2966" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="2968" href="CantorNormalForm.Multiplication.html#2928" class="Bound">b</a><a id="2969" class="Symbol">)</a>
<a id="2971" href="CantorNormalForm.Multiplication.html#2911" class="Function">left⟨·nat⟩</a> <a id="2982" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2984" href="CantorNormalForm.Multiplication.html#2984" class="Bound">b</a> <a id="2986" class="Symbol">_</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2995" href="CantorNormalForm.Multiplication.html#2911" class="Function">left⟨·nat⟩</a> <a id="3006" class="Symbol">(</a><a id="3007" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3010" href="CantorNormalForm.Multiplication.html#3010" class="Bound">a</a> <a id="3012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3014" href="CantorNormalForm.Multiplication.html#3014" class="Bound">c</a> <a id="3016" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3018" href="CantorNormalForm.Multiplication.html#3018" class="Bound">r</a> <a id="3020" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3021" class="Symbol">)</a> <a id="3023" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3025" href="CantorNormalForm.Multiplication.html#3025" class="Bound">e</a> <a id="3027" class="Symbol">=</a> <a id="3029" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3034" href="CantorNormalForm.Multiplication.html#2911" class="Function">left⟨·nat⟩</a> <a id="3045" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a><a id="3046" class="Symbol">@(</a><a id="3048" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3051" href="CantorNormalForm.Multiplication.html#3051" class="Bound">a</a> <a id="3053" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3055" href="CantorNormalForm.Multiplication.html#3055" class="Bound">c</a> <a id="3057" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3059" href="CantorNormalForm.Multiplication.html#3059" class="Bound">r</a> <a id="3061" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3062" class="Symbol">)</a> <a id="3064" class="Symbol">(</a><a id="3065" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3068" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3070" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3072" href="CantorNormalForm.Multiplication.html#3072" class="Bound">d</a> <a id="3074" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3076" href="CantorNormalForm.Multiplication.html#3076" class="Bound">s</a> <a id="3078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">_</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="CantorNormalForm.Multiplication.html#3159" class="Function">goal</a>
 <a id="3091" class="Keyword">where</a>
  <a id="3099" href="CantorNormalForm.Multiplication.html#3099" class="Function">IH</a> <a id="3102" class="Symbol">:</a> <a id="3104" href="CantorNormalForm.Multiplication.html#3051" class="Bound">a</a> <a id="3106" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3108" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3113" class="Symbol">(</a><a id="3114" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3116" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3118" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3120" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3122" href="CantorNormalForm.Multiplication.html#3072" class="Bound">d</a><a id="3123" class="Symbol">)</a>
  <a id="3127" href="CantorNormalForm.Multiplication.html#3099" class="Function">IH</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="CantorNormalForm.Multiplication.html#2911" class="Function">left⟨·nat⟩</a> <a id="3143" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3145" href="CantorNormalForm.Multiplication.html#3072" class="Bound">d</a> <a id="3147" class="Symbol">(</a><a id="3148" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="3154" href="CantorNormalForm.Multiplication.html#3076" class="Bound">s</a><a id="3155" class="Symbol">)</a>
  <a id="3159" href="CantorNormalForm.Multiplication.html#3159" class="Function">goal</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="CantorNormalForm.Multiplication.html#3051" class="Bound">a</a> <a id="3168" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3170" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3175" class="Symbol">(</a><a id="3176" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3178" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3180" class="Symbol">(</a><a id="3181" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3183" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3185" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3187" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3189" href="CantorNormalForm.Multiplication.html#3072" class="Bound">d</a><a id="3190" class="Symbol">))</a>
  <a id="3195" href="CantorNormalForm.Multiplication.html#3159" class="Function">goal</a> <a id="3200" class="Symbol">=</a> <a id="3202" href="CantorNormalForm.Addition.html#8057" class="Function">left⟨+⟩</a> <a id="3210" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3212" class="Symbol">(</a><a id="3213" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3215" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3217" href="CantorNormalForm.Multiplication.html#3045" class="Bound">x</a> <a id="3219" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3221" href="CantorNormalForm.Multiplication.html#3072" class="Bound">d</a><a id="3222" class="Symbol">)</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3229" href="CantorNormalForm.Multiplication.html#3099" class="Function">IH</a><a id="3231" class="Symbol">)</a>
<a id="3233" href="CantorNormalForm.Multiplication.html#2911" class="Function">left⟨·nat⟩</a> <a id="3244" class="Symbol">(</a><a id="3245" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3248" href="CantorNormalForm.Multiplication.html#3248" class="Bound">a</a> <a id="3250" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3252" href="CantorNormalForm.Multiplication.html#3252" class="Bound">c</a> <a id="3254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3256" href="CantorNormalForm.Multiplication.html#3256" class="Bound">r</a> <a id="3258" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3259" class="Symbol">)</a> <a id="3261" class="Symbol">(</a><a id="3262" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3265" href="CantorNormalForm.Multiplication.html#3265" class="Bound">b</a><a id="3266" class="Symbol">@(</a><a id="3268" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3271" class="Symbol">_</a> <a id="3273" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3275" class="Symbol">_</a> <a id="3277" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3279" class="Symbol">_</a> <a id="3281" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3282" class="Symbol">)</a> <a id="3284" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3286" href="CantorNormalForm.Multiplication.html#3286" class="Bound">d</a> <a id="3288" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3290" href="CantorNormalForm.Multiplication.html#3290" class="Bound">s</a> <a id="3292" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3293" class="Symbol">)</a> <a id="3295" href="CantorNormalForm.Multiplication.html#3295" class="Bound">b≡𝟎</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="3307" class="Symbol">(</a><a id="3308" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="3312" href="CantorNormalForm.Multiplication.html#3295" class="Bound">b≡𝟎</a><a id="3315" class="Symbol">)</a>

<a id="left⟨·nat⟩⁻¹"></a><a id="3318" href="CantorNormalForm.Multiplication.html#3318" class="Function">left⟨·nat⟩⁻¹</a> <a id="3331" class="Symbol">:</a> <a id="3333" class="Symbol">∀</a> <a id="3335" href="CantorNormalForm.Multiplication.html#3335" class="Bound">a</a> <a id="3337" href="CantorNormalForm.Multiplication.html#3337" class="Bound">b</a> <a id="3339" class="Symbol">→</a> <a id="3341" href="CantorNormalForm.Multiplication.html#3335" class="Bound">a</a> <a id="3343" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="3345" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3347" class="Symbol">→</a> <a id="3349" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3354" class="Symbol">(</a><a id="3355" href="CantorNormalForm.Multiplication.html#3335" class="Bound">a</a> <a id="3357" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3359" href="CantorNormalForm.Multiplication.html#3337" class="Bound">b</a><a id="3360" class="Symbol">)</a> <a id="3362" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3364" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3369" href="CantorNormalForm.Multiplication.html#3335" class="Bound">a</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3378" href="CantorNormalForm.Multiplication.html#3337" class="Bound">b</a> <a id="3380" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3382" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="3384" href="CantorNormalForm.Multiplication.html#3318" class="Function">left⟨·nat⟩⁻¹</a> <a id="3397" class="Symbol">_</a> <a id="3399" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3401" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3404" class="Symbol">_</a> <a id="3406" class="Symbol">=</a> <a id="3408" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3413" href="CantorNormalForm.Multiplication.html#3318" class="Function">left⟨·nat⟩⁻¹</a> <a id="3426" class="Symbol">_</a> <a id="3428" class="Symbol">(</a><a id="3429" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3432" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3434" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3436" class="Symbol">_</a> <a id="3438" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3440" class="Symbol">_</a> <a id="3442" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3443" class="Symbol">)</a> <a id="3445" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3448" class="Symbol">_</a> <a id="3450" class="Symbol">=</a> <a id="3452" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3457" href="CantorNormalForm.Multiplication.html#3318" class="Function">left⟨·nat⟩⁻¹</a> <a id="3470" class="Symbol">_</a> <a id="3472" class="Symbol">(</a><a id="3473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3476" class="Symbol">(</a><a id="3477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3480" class="Symbol">_</a> <a id="3482" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3484" class="Symbol">_</a> <a id="3486" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3488" class="Symbol">_</a> <a id="3490" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3491" class="Symbol">)</a> <a id="3493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3495" class="Symbol">_</a> <a id="3497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3499" class="Symbol">_</a> <a id="3501" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3502" class="Symbol">)</a> <a id="3504" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3507" href="CantorNormalForm.Multiplication.html#3507" class="Bound">v</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="3517" class="Symbol">(</a><a id="3518" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="3522" href="CantorNormalForm.Multiplication.html#3507" class="Bound">v</a> <a id="3524" class="Symbol">(</a><a id="3525" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="3529" class="Symbol">_</a> <a id="3531" class="Symbol">_</a> <a id="3533" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="3535" class="Symbol">))</a>

<a id="·nat&lt;ω^"></a><a id="3539" href="CantorNormalForm.Multiplication.html#3539" class="Function">·nat&lt;ω^</a> <a id="3547" class="Symbol">:</a> <a id="3549" class="Symbol">∀</a> <a id="3551" href="CantorNormalForm.Multiplication.html#3551" class="Bound">a</a> <a id="3553" href="CantorNormalForm.Multiplication.html#3553" class="Bound">b</a> <a id="3555" href="CantorNormalForm.Multiplication.html#3555" class="Bound">c</a> <a id="3557" class="Symbol">{</a><a id="3558" href="CantorNormalForm.Multiplication.html#3558" class="Bound">d</a> <a id="3560" href="CantorNormalForm.Multiplication.html#3560" class="Bound">u</a><a id="3561" class="Symbol">}</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3570" href="CantorNormalForm.Multiplication.html#3553" class="Bound">b</a> <a id="3572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3574" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="CantorNormalForm.Multiplication.html#3555" class="Bound">c</a> <a id="3580" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="3582" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="CantorNormalForm.Multiplication.html#3551" class="Bound">a</a> <a id="3588" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3590" href="CantorNormalForm.Multiplication.html#3553" class="Bound">b</a> <a id="3592" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3594" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3597" class="Symbol">(</a><a id="3598" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3603" href="CantorNormalForm.Multiplication.html#3551" class="Bound">a</a> <a id="3605" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3607" href="CantorNormalForm.Multiplication.html#3555" class="Bound">c</a><a id="3608" class="Symbol">)</a> <a id="3610" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3612" href="CantorNormalForm.Multiplication.html#3558" class="Bound">d</a> <a id="3614" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3616" href="CantorNormalForm.Multiplication.html#3560" class="Bound">u</a> <a id="3618" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="3620" href="CantorNormalForm.Multiplication.html#3539" class="Function">·nat&lt;ω^</a> <a id="3628" href="CantorNormalForm.Multiplication.html#3628" class="Bound">a</a> <a id="3630" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3632" class="Symbol">(</a><a id="3633" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3636" href="CantorNormalForm.Multiplication.html#3636" class="Bound">c</a> <a id="3638" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3640" href="CantorNormalForm.Multiplication.html#3640" class="Bound">c&#39;</a> <a id="3643" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3645" href="CantorNormalForm.Multiplication.html#3645" class="Bound">t</a> <a id="3647" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3648" class="Symbol">)</a> <a id="3650" href="CantorNormalForm.Multiplication.html#3650" class="Bound">e</a> <a id="3652" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3655" class="Symbol">=</a> <a id="3657" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3663" class="Symbol">(</a><a id="3664" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="3667" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3670" class="Symbol">(</a><a id="3671" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="3676" href="CantorNormalForm.Multiplication.html#3628" class="Bound">a</a> <a id="3678" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3680" class="Symbol">_)</a> <a id="3683" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3685" class="Symbol">_</a> <a id="3687" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3689" class="Symbol">_</a> <a id="3691" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3692" class="Symbol">)</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3699" class="Symbol">(</a><a id="3700" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a> <a id="3708" href="CantorNormalForm.Multiplication.html#3628" class="Bound">a</a><a id="3709" class="Symbol">))</a> <a id="3712" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="3715" href="CantorNormalForm.Multiplication.html#3539" class="Function">·nat&lt;ω^</a> <a id="3723" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3725" class="Symbol">(</a><a id="3726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3729" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3731" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3733" href="CantorNormalForm.Multiplication.html#3733" class="Bound">b&#39;</a> <a id="3736" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3738" href="CantorNormalForm.Multiplication.html#3738" class="Bound">s</a> <a id="3740" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">(</a><a id="3744" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3747" href="CantorNormalForm.Multiplication.html#3747" class="Bound">c</a> <a id="3749" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3751" href="CantorNormalForm.Multiplication.html#3751" class="Bound">c&#39;</a> <a id="3754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3756" href="CantorNormalForm.Multiplication.html#3756" class="Bound">t</a> <a id="3758" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3759" class="Symbol">)</a> <a id="3761" href="CantorNormalForm.Multiplication.html#3761" class="Bound">e</a> <a id="3763" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3766" class="Symbol">=</a> <a id="3768" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="3771" href="CantorNormalForm.Multiplication.html#3539" class="Function">·nat&lt;ω^</a> <a id="3779" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a><a id="3780" class="Symbol">@(</a><a id="3782" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3785" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="3787" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3789" href="CantorNormalForm.Multiplication.html#3789" class="Bound">a&#39;</a> <a id="3792" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3794" href="CantorNormalForm.Multiplication.html#3794" class="Bound">r</a> <a id="3796" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">(</a><a id="3800" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3803" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3805" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3807" href="CantorNormalForm.Multiplication.html#3807" class="Bound">b&#39;</a> <a id="3810" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3812" href="CantorNormalForm.Multiplication.html#3812" class="Bound">s</a> <a id="3814" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3815" class="Symbol">)</a> <a id="3817" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="3818" class="Symbol">@(</a><a id="3820" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3823" href="CantorNormalForm.Multiplication.html#3823" class="Bound">c</a> <a id="3825" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3827" href="CantorNormalForm.Multiplication.html#3827" class="Bound">c&#39;</a> <a id="3830" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3832" href="CantorNormalForm.Multiplication.html#3832" class="Bound">t</a> <a id="3834" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3835" class="Symbol">)</a> <a id="3837" class="Symbol">{</a><a id="3838" href="CantorNormalForm.Multiplication.html#3838" class="Bound">d</a><a id="3839" class="Symbol">}</a> <a id="3841" class="Symbol">{</a><a id="3842" href="CantorNormalForm.Multiplication.html#3842" class="Bound">u</a><a id="3843" class="Symbol">}</a> <a id="3845" href="CantorNormalForm.Multiplication.html#3845" class="Bound">e</a> <a id="3847" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3850" class="Symbol">=</a> <a id="3852" href="CantorNormalForm.Multiplication.html#4223" class="Function">goal</a>
 <a id="3858" class="Keyword">where</a>
  <a id="3866" href="CantorNormalForm.Multiplication.html#3866" class="Function">IH</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="3873" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3875" href="CantorNormalForm.Multiplication.html#3807" class="Bound">b&#39;</a> <a id="3878" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3880" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3883" class="Symbol">(</a><a id="3884" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="3886" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3888" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="3889" class="Symbol">)</a> <a id="3891" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3893" href="CantorNormalForm.Multiplication.html#3838" class="Bound">d</a> <a id="3895" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3897" href="CantorNormalForm.Multiplication.html#3842" class="Bound">u</a> <a id="3899" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="3903" href="CantorNormalForm.Multiplication.html#3866" class="Function">IH</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="CantorNormalForm.Multiplication.html#3539" class="Function">·nat&lt;ω^</a> <a id="3916" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="3918" href="CantorNormalForm.Multiplication.html#3807" class="Bound">b&#39;</a> <a id="3921" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a> <a id="3923" class="Symbol">(</a><a id="3924" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="3930" href="CantorNormalForm.Multiplication.html#3812" class="Bound">s</a><a id="3931" class="Symbol">)</a> <a id="3933" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="3938" href="CantorNormalForm.Multiplication.html#3938" class="Function">claim₀</a> <a id="3945" class="Symbol">:</a> <a id="3947" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="3949" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3951" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="3953" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="3955" href="CantorNormalForm.Multiplication.html#3807" class="Bound">b&#39;</a> <a id="3958" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3960" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="3962" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3967" class="Symbol">(</a><a id="3968" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="3970" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="3972" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="3973" class="Symbol">)</a> <a id="3975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3977" href="CantorNormalForm.Multiplication.html#3838" class="Bound">d</a> <a id="3979" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3981" href="CantorNormalForm.Multiplication.html#3842" class="Bound">u</a> <a id="3983" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="3987" href="CantorNormalForm.Multiplication.html#3938" class="Function">claim₀</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="4013" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="4015" class="Symbol">(</a><a id="4016" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="4018" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4020" href="CantorNormalForm.Multiplication.html#3807" class="Bound">b&#39;</a><a id="4022" class="Symbol">)</a> <a id="4024" class="Symbol">(</a><a id="4025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4028" class="Symbol">(</a><a id="4029" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="4031" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4033" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="4034" class="Symbol">)</a> <a id="4036" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4038" href="CantorNormalForm.Multiplication.html#3838" class="Bound">d</a> <a id="4040" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4042" href="CantorNormalForm.Multiplication.html#3842" class="Bound">u</a> <a id="4044" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4045" class="Symbol">)</a> <a id="4047" href="CantorNormalForm.Multiplication.html#3866" class="Function">IH</a>
  <a id="4052" href="CantorNormalForm.Multiplication.html#4052" class="Function">claim₁</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="4063" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4065" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4068" class="Symbol">(</a><a id="4069" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="4071" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4073" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="4074" class="Symbol">)</a> <a id="4076" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4078" href="CantorNormalForm.Multiplication.html#3838" class="Bound">d</a> <a id="4080" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4082" href="CantorNormalForm.Multiplication.html#3842" class="Bound">u</a> <a id="4084" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="4086" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4088" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4091" class="Symbol">(</a><a id="4092" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="4094" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4096" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="4097" class="Symbol">)</a> <a id="4099" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4101" href="CantorNormalForm.Multiplication.html#3838" class="Bound">d</a> <a id="4103" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4105" href="CantorNormalForm.Multiplication.html#3842" class="Bound">u</a> <a id="4107" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4111" href="CantorNormalForm.Multiplication.html#4052" class="Function">claim₁</a> <a id="4118" class="Keyword">with</a> <a id="4123" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4129" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="4131" class="Symbol">(</a><a id="4132" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="4134" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4136" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="4137" class="Symbol">)</a>
  <a id="4141" href="CantorNormalForm.Multiplication.html#4052" class="Function">claim₁</a> <a id="4148" class="Symbol">|</a> <a id="4150" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4154" href="CantorNormalForm.Multiplication.html#4154" class="Bound">a&lt;a+z</a> <a id="4160" class="Symbol">=</a> <a id="4162" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4169" href="CantorNormalForm.Multiplication.html#4052" class="Function">claim₁</a> <a id="4176" class="Symbol">|</a> <a id="4178" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4182" href="CantorNormalForm.Multiplication.html#4182" class="Bound">a≥a+z</a> <a id="4188" class="Symbol">=</a> <a id="4190" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="4196" class="Symbol">(</a><a id="4197" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="4201" href="CantorNormalForm.Multiplication.html#4182" class="Bound">a≥a+z</a> <a id="4207" class="Symbol">(</a><a id="4208" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="4212" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="4214" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a> <a id="4216" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="4218" class="Symbol">))</a>
  <a id="4223" href="CantorNormalForm.Multiplication.html#4223" class="Function">goal</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="4232" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4234" href="CantorNormalForm.Multiplication.html#3779" class="Bound">x</a> <a id="4236" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4238" href="CantorNormalForm.Multiplication.html#3807" class="Bound">b&#39;</a> <a id="4241" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4243" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4246" class="Symbol">(</a><a id="4247" href="CantorNormalForm.Multiplication.html#3785" class="Bound">a</a> <a id="4249" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4251" href="CantorNormalForm.Multiplication.html#3817" class="Bound">z</a><a id="4252" class="Symbol">)</a> <a id="4254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4256" href="CantorNormalForm.Multiplication.html#3838" class="Bound">d</a> <a id="4258" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4260" href="CantorNormalForm.Multiplication.html#3842" class="Bound">u</a> <a id="4262" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4266" href="CantorNormalForm.Multiplication.html#4223" class="Function">goal</a> <a id="4271" class="Symbol">=</a> <a id="4273" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4279" class="Symbol">(_</a> <a id="4282" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="4284" class="Symbol">)</a> <a id="4286" href="CantorNormalForm.Multiplication.html#4052" class="Function">claim₁</a> <a id="4293" href="CantorNormalForm.Multiplication.html#3938" class="Function">claim₀</a>
<a id="4300" href="CantorNormalForm.Multiplication.html#3539" class="CatchallClause Function">·nat&lt;ω^</a><a id="4307" class="CatchallClause"> </a><a id="4308" href="CantorNormalForm.Multiplication.html#4308" class="CatchallClause Bound">a</a><a id="4309" class="CatchallClause"> </a><a id="4310" class="CatchallClause Symbol">(</a><a id="4311" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="4313" class="CatchallClause"> </a><a id="4314" class="CatchallClause Symbol">(</a><a id="4315" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="4317" class="CatchallClause"> </a><a id="4318" class="CatchallClause Symbol">_</a><a id="4319" class="CatchallClause"> </a><a id="4320" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="4321" class="CatchallClause"> </a><a id="4322" class="CatchallClause Symbol">_</a><a id="4323" class="CatchallClause"> </a><a id="4324" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="4325" class="CatchallClause"> </a><a id="4326" class="CatchallClause Symbol">_</a><a id="4327" class="CatchallClause"> </a><a id="4328" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="4329" class="CatchallClause Symbol">)</a><a id="4330" class="CatchallClause"> </a><a id="4331" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="4332" class="CatchallClause"> </a><a id="4333" href="CantorNormalForm.Multiplication.html#4333" class="CatchallClause Bound">b&#39;</a><a id="4335" class="CatchallClause"> </a><a id="4336" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="4337" class="CatchallClause"> </a><a id="4338" href="CantorNormalForm.Multiplication.html#4338" class="CatchallClause Bound">s</a><a id="4339" class="CatchallClause"> </a><a id="4340" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="4341" class="CatchallClause Symbol">)</a><a id="4342" class="CatchallClause"> </a><a id="4343" class="CatchallClause Symbol">(</a><a id="4344" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">ω^</a><a id="4346" class="CatchallClause"> </a><a id="4347" href="CantorNormalForm.Multiplication.html#4347" class="CatchallClause Bound">c</a><a id="4348" class="CatchallClause"> </a><a id="4349" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">+</a><a id="4350" class="CatchallClause"> </a><a id="4351" href="CantorNormalForm.Multiplication.html#4351" class="CatchallClause Bound">c&#39;</a><a id="4353" class="CatchallClause"> </a><a id="4354" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">[</a><a id="4355" class="CatchallClause"> </a><a id="4356" href="CantorNormalForm.Multiplication.html#4356" class="CatchallClause Bound">t</a><a id="4357" class="CatchallClause"> </a><a id="4358" href="CantorNormalForm.Base.html#1173" class="CatchallClause InductiveConstructor Operator">]</a><a id="4359" class="CatchallClause Symbol">)</a><a id="4360" class="CatchallClause"> </a><a id="4361" href="CantorNormalForm.Multiplication.html#4361" class="CatchallClause Bound">e</a><a id="4362" class="CatchallClause"> </a><a id="4363" href="CantorNormalForm.Base.html#1254" class="CatchallClause InductiveConstructor">&lt;₁</a> <a id="4366" class="Symbol">=</a> <a id="4368" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="4374" class="Symbol">(</a><a id="4375" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="4379" href="CantorNormalForm.Multiplication.html#4361" class="Bound">e</a><a id="4380" class="Symbol">)</a>

<a id="ω^·-is-&lt;-monotone"></a><a id="4383" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="4401" class="Symbol">:</a> <a id="4403" class="Symbol">∀</a> <a id="4405" href="CantorNormalForm.Multiplication.html#4405" class="Bound">x</a> <a id="4407" href="CantorNormalForm.Multiplication.html#4407" class="Bound">y</a> <a id="4409" href="CantorNormalForm.Multiplication.html#4409" class="Bound">z</a> <a id="4411" class="Symbol">→</a> <a id="4413" href="CantorNormalForm.Multiplication.html#4405" class="Bound">x</a> <a id="4415" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="4417" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4419" class="Symbol">→</a> <a id="4421" href="CantorNormalForm.Multiplication.html#4407" class="Bound">y</a> <a id="4423" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4425" href="CantorNormalForm.Multiplication.html#4409" class="Bound">z</a> <a id="4427" class="Symbol">→</a> <a id="4429" href="CantorNormalForm.Multiplication.html#4405" class="Bound">x</a> <a id="4431" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4433" href="CantorNormalForm.Multiplication.html#4407" class="Bound">y</a> <a id="4435" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4437" href="CantorNormalForm.Multiplication.html#4405" class="Bound">x</a> <a id="4439" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4441" href="CantorNormalForm.Multiplication.html#4409" class="Bound">z</a>
<a id="4443" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="4461" href="CantorNormalForm.Multiplication.html#4461" class="Bound">x</a><a id="4462" class="Symbol">@(</a><a id="4464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4467" class="Symbol">_</a> <a id="4469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4471" class="Symbol">_</a> <a id="4473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4475" class="Symbol">_</a> <a id="4477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4478" class="Symbol">)</a> <a id="4480" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4482" href="CantorNormalForm.Multiplication.html#4482" class="Bound">y</a><a id="4483" class="Symbol">@(</a><a id="4485" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4488" class="Symbol">_</a> <a id="4490" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4492" class="Symbol">_</a> <a id="4494" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4496" class="Symbol">_</a> <a id="4498" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4499" class="Symbol">)</a> <a id="4501" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4504" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4507" class="Symbol">=</a> <a id="4509" href="CantorNormalForm.Multiplication.html#2711" class="Function">ω^·ω^&gt;𝟎</a> <a id="4517" href="CantorNormalForm.Multiplication.html#4461" class="Bound">x</a> <a id="4519" href="CantorNormalForm.Multiplication.html#4482" class="Bound">y</a> <a id="4521" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4524" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="4527" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="4545" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a><a id="4546" class="Symbol">@(</a><a id="4548" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4551" class="Symbol">_</a> <a id="4553" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4555" class="Symbol">_</a> <a id="4557" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4559" class="Symbol">_</a> <a id="4561" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4562" class="Symbol">)</a>
                  <a id="4582" href="CantorNormalForm.Multiplication.html#4582" class="Bound">y</a><a id="4583" class="Symbol">@(</a><a id="4585" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4588" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4590" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4592" href="CantorNormalForm.Multiplication.html#4592" class="Bound">b&#39;</a> <a id="4595" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4597" href="CantorNormalForm.Multiplication.html#4597" class="Bound">s</a> <a id="4599" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4600" class="Symbol">)</a>
                  <a id="4620" href="CantorNormalForm.Multiplication.html#4620" class="Bound">z</a><a id="4621" class="Symbol">@(</a><a id="4623" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4626" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4628" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4630" href="CantorNormalForm.Multiplication.html#4630" class="Bound">c&#39;</a> <a id="4633" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4635" href="CantorNormalForm.Multiplication.html#4635" class="Bound">t</a> <a id="4637" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4638" class="Symbol">)</a> <a id="4640" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4643" class="Symbol">(</a><a id="4644" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4647" href="CantorNormalForm.Multiplication.html#4647" class="Bound">e</a> <a id="4649" href="CantorNormalForm.Multiplication.html#4649" class="Bound">b&#39;&lt;c&#39;</a><a id="4654" class="Symbol">)</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="CantorNormalForm.Multiplication.html#4737" class="Function">goal</a>
 <a id="4664" class="Keyword">where</a>
  <a id="4672" href="CantorNormalForm.Multiplication.html#4672" class="Function">IH</a> <a id="4675" class="Symbol">:</a> <a id="4677" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4679" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4681" href="CantorNormalForm.Multiplication.html#4592" class="Bound">b&#39;</a> <a id="4684" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4686" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4688" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4690" href="CantorNormalForm.Multiplication.html#4630" class="Bound">c&#39;</a>
  <a id="4695" href="CantorNormalForm.Multiplication.html#4672" class="Function">IH</a> <a id="4698" class="Symbol">=</a> <a id="4700" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="4718" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4720" href="CantorNormalForm.Multiplication.html#4592" class="Bound">b&#39;</a> <a id="4723" href="CantorNormalForm.Multiplication.html#4630" class="Bound">c&#39;</a> <a id="4726" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4729" href="CantorNormalForm.Multiplication.html#4649" class="Bound">b&#39;&lt;c&#39;</a>
  <a id="4737" href="CantorNormalForm.Multiplication.html#4737" class="Function">goal</a> <a id="4742" class="Symbol">:</a> <a id="4744" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4746" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4748" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4750" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4752" href="CantorNormalForm.Multiplication.html#4592" class="Bound">b&#39;</a> <a id="4755" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4757" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4759" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4761" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4763" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4765" href="CantorNormalForm.Multiplication.html#4630" class="Bound">c&#39;</a>
  <a id="4770" href="CantorNormalForm.Multiplication.html#4737" class="Function">goal</a> <a id="4775" class="Symbol">=</a> <a id="4777" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="4794" href="CantorNormalForm.Multiplication.html#4545" class="Bound">x</a> <a id="4796" class="Symbol">_</a> <a id="4798" class="Symbol">_</a> <a id="4800" href="CantorNormalForm.Multiplication.html#4672" class="Function">IH</a>
<a id="4803" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="4821" href="CantorNormalForm.Multiplication.html#4821" class="Bound">x</a><a id="4822" class="Symbol">@(</a><a id="4824" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4827" href="CantorNormalForm.Multiplication.html#4827" class="Bound">a</a> <a id="4829" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4831" class="Symbol">_</a> <a id="4833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4835" class="Symbol">_</a> <a id="4837" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4838" class="Symbol">)</a>
                  <a id="4858" href="CantorNormalForm.Multiplication.html#4858" class="Bound">y</a><a id="4859" class="Symbol">@(</a><a id="4861" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4864" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4866" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4868" class="Symbol">_</a> <a id="4870" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4872" class="Symbol">_</a> <a id="4874" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4875" class="Symbol">)</a>
                  <a id="4895" href="CantorNormalForm.Multiplication.html#4895" class="Bound">z</a><a id="4896" class="Symbol">@(</a><a id="4898" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4901" href="CantorNormalForm.Multiplication.html#4901" class="Bound">c</a><a id="4902" class="Symbol">@(</a><a id="4904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4907" class="Symbol">_</a> <a id="4909" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4911" class="Symbol">_</a> <a id="4913" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4915" class="Symbol">_</a> <a id="4917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4918" class="Symbol">)</a> <a id="4920" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4922" href="CantorNormalForm.Multiplication.html#4922" class="Bound">c&#39;</a> <a id="4925" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4927" class="Symbol">_</a> <a id="4929" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4930" class="Symbol">)</a> <a id="4932" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4935" class="Symbol">_</a> <a id="4937" class="Symbol">=</a> <a id="4939" href="CantorNormalForm.Multiplication.html#4953" class="Function">goal</a>
 <a id="4945" class="Keyword">where</a>
  <a id="4953" href="CantorNormalForm.Multiplication.html#4953" class="Function">goal</a> <a id="4958" class="Symbol">:</a> <a id="4960" href="CantorNormalForm.Multiplication.html#4821" class="Bound">x</a> <a id="4962" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4964" href="CantorNormalForm.Multiplication.html#4858" class="Bound">y</a> <a id="4966" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4968" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4971" class="Symbol">(</a><a id="4972" href="CantorNormalForm.Multiplication.html#4827" class="Bound">a</a> <a id="4974" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="4976" href="CantorNormalForm.Multiplication.html#4901" class="Bound">c</a><a id="4977" class="Symbol">)</a> <a id="4979" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4981" href="CantorNormalForm.Multiplication.html#4821" class="Bound">x</a> <a id="4983" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="4985" href="CantorNormalForm.Multiplication.html#4922" class="Bound">c&#39;</a> <a id="4988" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4990" class="Symbol">_</a> <a id="4992" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="4996" href="CantorNormalForm.Multiplication.html#4953" class="Function">goal</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="CantorNormalForm.Multiplication.html#3539" class="Function">·nat&lt;ω^</a> <a id="5011" href="CantorNormalForm.Multiplication.html#4821" class="Bound">x</a> <a id="5013" href="CantorNormalForm.Multiplication.html#4858" class="Bound">y</a> <a id="5015" href="CantorNormalForm.Multiplication.html#4901" class="Bound">c</a> <a id="5017" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5022" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="5025" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="5043" href="CantorNormalForm.Multiplication.html#5043" class="Bound">x</a><a id="5044" class="Symbol">@(</a><a id="5046" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5049" class="Symbol">_</a> <a id="5051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5053" class="Symbol">_</a> <a id="5055" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5057" class="Symbol">_</a> <a id="5059" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5060" class="Symbol">)</a>
                  <a id="5080" href="CantorNormalForm.Multiplication.html#5080" class="Bound">y</a><a id="5081" class="Symbol">@(</a><a id="5083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5086" class="Symbol">(</a><a id="5087" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5090" class="Symbol">_</a> <a id="5092" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5094" class="Symbol">_</a> <a id="5096" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5098" class="Symbol">_</a> <a id="5100" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5101" class="Symbol">)</a> <a id="5103" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5105" class="Symbol">_</a> <a id="5107" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5109" class="Symbol">_</a> <a id="5111" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5112" class="Symbol">)</a>
                  <a id="5132" href="CantorNormalForm.Multiplication.html#5132" class="Bound">z</a><a id="5133" class="Symbol">@(</a><a id="5135" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5138" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5140" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5142" class="Symbol">_</a> <a id="5144" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5146" class="Symbol">_</a> <a id="5148" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5149" class="Symbol">)</a> <a id="5151" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5154" href="CantorNormalForm.Multiplication.html#5154" class="Bound">y&lt;z</a> <a id="5158" class="Symbol">=</a> <a id="5160" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="5166" class="Symbol">(</a><a id="5167" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="5171" href="CantorNormalForm.Multiplication.html#5154" class="Bound">y&lt;z</a> <a id="5175" class="Symbol">(</a><a id="5176" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5179" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="5181" class="Symbol">))</a>
<a id="5184" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="5202" href="CantorNormalForm.Multiplication.html#5202" class="Bound">x</a><a id="5203" class="Symbol">@(</a><a id="5205" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5208" href="CantorNormalForm.Multiplication.html#5208" class="Bound">a</a> <a id="5210" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5212" class="Symbol">_</a> <a id="5214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5216" class="Symbol">_</a> <a id="5218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5219" class="Symbol">)</a>
                  <a id="5239" href="CantorNormalForm.Multiplication.html#5239" class="Bound">y</a><a id="5240" class="Symbol">@(</a><a id="5242" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5245" href="CantorNormalForm.Multiplication.html#5245" class="Bound">b</a><a id="5246" class="Symbol">@(</a><a id="5248" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5251" class="Symbol">_</a> <a id="5253" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5255" class="Symbol">_</a> <a id="5257" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5259" class="Symbol">_</a> <a id="5261" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5262" class="Symbol">)</a> <a id="5264" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5266" href="CantorNormalForm.Multiplication.html#5266" class="Bound">b&#39;</a> <a id="5269" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5271" class="Symbol">_</a> <a id="5273" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5274" class="Symbol">)</a>
                  <a id="5294" href="CantorNormalForm.Multiplication.html#5294" class="Bound">z</a><a id="5295" class="Symbol">@(</a><a id="5297" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5300" href="CantorNormalForm.Multiplication.html#5300" class="Bound">c</a><a id="5301" class="Symbol">@(</a><a id="5303" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5306" class="Symbol">_</a> <a id="5308" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5310" class="Symbol">_</a> <a id="5312" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5314" class="Symbol">_</a> <a id="5316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5317" class="Symbol">)</a> <a id="5319" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5321" href="CantorNormalForm.Multiplication.html#5321" class="Bound">c&#39;</a> <a id="5324" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5326" class="Symbol">_</a> <a id="5328" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5329" class="Symbol">)</a> <a id="5331" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5334" class="Symbol">(</a><a id="5335" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5338" href="CantorNormalForm.Multiplication.html#5338" class="Bound">b&lt;c</a><a id="5341" class="Symbol">)</a> <a id="5343" class="Symbol">=</a> <a id="5345" href="CantorNormalForm.Multiplication.html#5359" class="Function">goal</a>
 <a id="5351" class="Keyword">where</a>
  <a id="5359" href="CantorNormalForm.Multiplication.html#5359" class="Function">goal</a> <a id="5364" class="Symbol">:</a> <a id="5366" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5369" class="Symbol">(</a><a id="5370" href="CantorNormalForm.Multiplication.html#5208" class="Bound">a</a> <a id="5372" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5374" href="CantorNormalForm.Multiplication.html#5245" class="Bound">b</a><a id="5375" class="Symbol">)</a> <a id="5377" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5379" href="CantorNormalForm.Multiplication.html#5202" class="Bound">x</a> <a id="5381" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5383" href="CantorNormalForm.Multiplication.html#5266" class="Bound">b&#39;</a> <a id="5386" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5388" class="Symbol">_</a> <a id="5390" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="5392" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5394" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5397" class="Symbol">(</a><a id="5398" href="CantorNormalForm.Multiplication.html#5208" class="Bound">a</a> <a id="5400" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5402" href="CantorNormalForm.Multiplication.html#5300" class="Bound">c</a><a id="5403" class="Symbol">)</a> <a id="5405" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5407" href="CantorNormalForm.Multiplication.html#5202" class="Bound">x</a> <a id="5409" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5411" href="CantorNormalForm.Multiplication.html#5321" class="Bound">c&#39;</a> <a id="5414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5416" class="Symbol">_</a> <a id="5418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="5422" href="CantorNormalForm.Multiplication.html#5359" class="Function">goal</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5432" class="Symbol">(</a><a id="5433" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="5450" href="CantorNormalForm.Multiplication.html#5208" class="Bound">a</a> <a id="5452" href="CantorNormalForm.Multiplication.html#5245" class="Bound">b</a> <a id="5454" href="CantorNormalForm.Multiplication.html#5300" class="Bound">c</a> <a id="5456" href="CantorNormalForm.Multiplication.html#5338" class="Bound">b&lt;c</a><a id="5459" class="Symbol">)</a>
<a id="5461" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="5479" href="CantorNormalForm.Multiplication.html#5479" class="Bound">x</a><a id="5480" class="Symbol">@(</a><a id="5482" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5485" href="CantorNormalForm.Multiplication.html#5485" class="Bound">a</a> <a id="5487" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5489" href="CantorNormalForm.Multiplication.html#5489" class="Bound">a&#39;</a> <a id="5492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5494" href="CantorNormalForm.Multiplication.html#5494" class="Bound">r</a> <a id="5496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5497" class="Symbol">)</a>
                  <a id="5517" href="CantorNormalForm.Multiplication.html#5517" class="Bound">y</a><a id="5518" class="Symbol">@(</a><a id="5520" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5523" href="CantorNormalForm.Multiplication.html#5523" class="Bound">b</a><a id="5524" class="Symbol">@(</a><a id="5526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5529" class="Symbol">_</a> <a id="5531" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5533" class="Symbol">_</a> <a id="5535" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5537" class="Symbol">_</a> <a id="5539" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5540" class="Symbol">)</a> <a id="5542" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5544" href="CantorNormalForm.Multiplication.html#5544" class="Bound">b&#39;</a> <a id="5547" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5549" href="CantorNormalForm.Multiplication.html#5549" class="Bound">s</a> <a id="5551" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5552" class="Symbol">)</a>
                  <a id="5572" href="CantorNormalForm.Multiplication.html#5572" class="Bound">z</a><a id="5573" class="Symbol">@(</a><a id="5575" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5578" href="CantorNormalForm.Multiplication.html#5578" class="Bound">c</a><a id="5579" class="Symbol">@(</a><a id="5581" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5584" class="Symbol">_</a> <a id="5586" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5588" class="Symbol">_</a> <a id="5590" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5592" class="Symbol">_</a> <a id="5594" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5595" class="Symbol">)</a> <a id="5597" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5599" href="CantorNormalForm.Multiplication.html#5599" class="Bound">c&#39;</a> <a id="5602" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5604" href="CantorNormalForm.Multiplication.html#5604" class="Bound">t</a> <a id="5606" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5607" class="Symbol">)</a> <a id="5609" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5612" class="Symbol">(</a><a id="5613" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5616" href="CantorNormalForm.Multiplication.html#5616" class="Bound">b≡c</a> <a id="5620" href="CantorNormalForm.Multiplication.html#5620" class="Bound">b&#39;&lt;c&#39;</a><a id="5625" class="Symbol">)</a> <a id="5627" class="Symbol">=</a> <a id="5629" href="CantorNormalForm.Multiplication.html#5708" class="Function">goal</a>
 <a id="5635" class="Keyword">where</a>
  <a id="5643" href="CantorNormalForm.Multiplication.html#5643" class="Function">IH</a> <a id="5646" class="Symbol">:</a> <a id="5648" href="CantorNormalForm.Multiplication.html#5479" class="Bound">x</a> <a id="5650" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5652" href="CantorNormalForm.Multiplication.html#5544" class="Bound">b&#39;</a> <a id="5655" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5657" href="CantorNormalForm.Multiplication.html#5479" class="Bound">x</a> <a id="5659" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5661" href="CantorNormalForm.Multiplication.html#5599" class="Bound">c&#39;</a>
  <a id="5666" href="CantorNormalForm.Multiplication.html#5643" class="Function">IH</a> <a id="5669" class="Symbol">=</a> <a id="5671" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="5689" href="CantorNormalForm.Multiplication.html#5479" class="Bound">x</a> <a id="5691" href="CantorNormalForm.Multiplication.html#5544" class="Bound">b&#39;</a> <a id="5694" href="CantorNormalForm.Multiplication.html#5599" class="Bound">c&#39;</a> <a id="5697" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5700" href="CantorNormalForm.Multiplication.html#5620" class="Bound">b&#39;&lt;c&#39;</a>
  <a id="5708" href="CantorNormalForm.Multiplication.html#5708" class="Function">goal</a> <a id="5713" class="Symbol">:</a> <a id="5715" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5718" class="Symbol">(</a><a id="5719" href="CantorNormalForm.Multiplication.html#5485" class="Bound">a</a> <a id="5721" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5723" href="CantorNormalForm.Multiplication.html#5523" class="Bound">b</a><a id="5724" class="Symbol">)</a> <a id="5726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5728" href="CantorNormalForm.Multiplication.html#5479" class="Bound">x</a> <a id="5730" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5732" href="CantorNormalForm.Multiplication.html#5544" class="Bound">b&#39;</a> <a id="5735" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5737" class="Symbol">_</a> <a id="5739" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="5741" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5743" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5746" class="Symbol">(</a><a id="5747" href="CantorNormalForm.Multiplication.html#5485" class="Bound">a</a> <a id="5749" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5751" href="CantorNormalForm.Multiplication.html#5578" class="Bound">c</a><a id="5752" class="Symbol">)</a> <a id="5754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5756" href="CantorNormalForm.Multiplication.html#5479" class="Bound">x</a> <a id="5758" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5760" href="CantorNormalForm.Multiplication.html#5599" class="Bound">c&#39;</a> <a id="5763" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5765" class="Symbol">_</a> <a id="5767" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="5771" href="CantorNormalForm.Multiplication.html#5708" class="Function">goal</a> <a id="5776" class="Symbol">=</a> <a id="5778" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5787" class="Symbol">(</a><a id="5788" href="CantorNormalForm.Multiplication.html#5485" class="Bound">a</a> <a id="5790" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="5792" class="Symbol">)</a> <a id="5794" href="CantorNormalForm.Multiplication.html#5616" class="Bound">b≡c</a><a id="5797" class="Symbol">)</a> <a id="5799" href="CantorNormalForm.Multiplication.html#5643" class="Function">IH</a>

<a id="·r-is-≤-monotone"></a><a id="5803" href="CantorNormalForm.Multiplication.html#5803" class="Function">·r-is-≤-monotone</a> <a id="5820" class="Symbol">:</a> <a id="5822" class="Symbol">∀</a> <a id="5824" href="CantorNormalForm.Multiplication.html#5824" class="Bound">a</a> <a id="5826" href="CantorNormalForm.Multiplication.html#5826" class="Bound">b</a> <a id="5828" href="CantorNormalForm.Multiplication.html#5828" class="Bound">c</a> <a id="5830" class="Symbol">→</a> <a id="5832" href="CantorNormalForm.Multiplication.html#5826" class="Bound">b</a> <a id="5834" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5836" href="CantorNormalForm.Multiplication.html#5828" class="Bound">c</a> <a id="5838" class="Symbol">→</a> <a id="5840" href="CantorNormalForm.Multiplication.html#5824" class="Bound">a</a> <a id="5842" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5844" href="CantorNormalForm.Multiplication.html#5826" class="Bound">b</a> <a id="5846" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="5848" href="CantorNormalForm.Multiplication.html#5824" class="Bound">a</a> <a id="5850" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="5852" href="CantorNormalForm.Multiplication.html#5828" class="Bound">c</a>
<a id="5854" href="CantorNormalForm.Multiplication.html#5803" class="Function">·r-is-≤-monotone</a> <a id="5871" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5873" href="CantorNormalForm.Multiplication.html#5873" class="Bound">b</a> <a id="5875" href="CantorNormalForm.Multiplication.html#5875" class="Bound">c</a> <a id="5877" href="CantorNormalForm.Multiplication.html#5877" class="Bound">b≤c</a> <a id="5881" class="Symbol">=</a> <a id="5883" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5887" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5892" href="CantorNormalForm.Multiplication.html#5803" class="Function">·r-is-≤-monotone</a> <a id="5909" class="Symbol">(</a><a id="5910" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5913" href="CantorNormalForm.Multiplication.html#5913" class="Bound">a</a> <a id="5915" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5917" href="CantorNormalForm.Multiplication.html#5917" class="Bound">a&#39;</a> <a id="5920" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5922" href="CantorNormalForm.Multiplication.html#5922" class="Bound">r</a> <a id="5924" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5925" class="Symbol">)</a> <a id="5927" href="CantorNormalForm.Multiplication.html#5927" class="Bound">b</a> <a id="5929" href="CantorNormalForm.Multiplication.html#5929" class="Bound">c</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5936" href="CantorNormalForm.Multiplication.html#5936" class="Bound">b&lt;c</a><a id="5939" class="Symbol">)</a> <a id="5941" class="Symbol">=</a> <a id="5943" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5947" class="Symbol">(</a><a id="5948" href="CantorNormalForm.Multiplication.html#4383" class="Function">ω^·-is-&lt;-monotone</a> <a id="5966" class="Symbol">_</a> <a id="5968" class="Symbol">_</a> <a id="5970" class="Symbol">_</a> <a id="5972" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="5975" href="CantorNormalForm.Multiplication.html#5936" class="Bound">b&lt;c</a><a id="5978" class="Symbol">)</a>
<a id="5980" href="CantorNormalForm.Multiplication.html#5803" class="Function">·r-is-≤-monotone</a> <a id="5997" class="Symbol">(</a><a id="5998" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6001" href="CantorNormalForm.Multiplication.html#6001" class="Bound">a</a> <a id="6003" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6005" href="CantorNormalForm.Multiplication.html#6005" class="Bound">a&#39;</a> <a id="6008" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6010" href="CantorNormalForm.Multiplication.html#6010" class="Bound">r</a> <a id="6012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6013" class="Symbol">)</a> <a id="6015" href="CantorNormalForm.Multiplication.html#6015" class="Bound">b</a> <a id="6017" href="CantorNormalForm.Multiplication.html#6017" class="Bound">c</a> <a id="6019" class="Symbol">(</a><a id="6020" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6024" href="CantorNormalForm.Multiplication.html#6024" class="Bound">c≡b</a><a id="6027" class="Symbol">)</a> <a id="6029" class="Symbol">=</a> <a id="6031" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6041" class="Symbol">((</a><a id="6043" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6046" href="CantorNormalForm.Multiplication.html#6001" class="Bound">a</a> <a id="6048" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6050" href="CantorNormalForm.Multiplication.html#6005" class="Bound">a&#39;</a> <a id="6053" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6055" href="CantorNormalForm.Multiplication.html#6010" class="Bound">r</a> <a id="6057" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6058" class="Symbol">)</a> <a id="6060" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="6062" class="Symbol">)</a> <a id="6064" href="CantorNormalForm.Multiplication.html#6024" class="Bound">c≡b</a><a id="6067" class="Symbol">)</a>

<a id="l·-is-≤-monotone"></a><a id="6070" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="6087" class="Symbol">:</a> <a id="6089" class="Symbol">∀</a> <a id="6091" href="CantorNormalForm.Multiplication.html#6091" class="Bound">a</a> <a id="6093" href="CantorNormalForm.Multiplication.html#6093" class="Bound">b</a> <a id="6095" href="CantorNormalForm.Multiplication.html#6095" class="Bound">c</a> <a id="6097" class="Symbol">→</a> <a id="6099" href="CantorNormalForm.Multiplication.html#6091" class="Bound">a</a> <a id="6101" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6103" href="CantorNormalForm.Multiplication.html#6093" class="Bound">b</a> <a id="6105" class="Symbol">→</a> <a id="6107" href="CantorNormalForm.Multiplication.html#6091" class="Bound">a</a> <a id="6109" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6111" href="CantorNormalForm.Multiplication.html#6095" class="Bound">c</a> <a id="6113" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6115" href="CantorNormalForm.Multiplication.html#6093" class="Bound">b</a> <a id="6117" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6119" href="CantorNormalForm.Multiplication.html#6095" class="Bound">c</a>
<a id="6121" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="6138" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6140" href="CantorNormalForm.Multiplication.html#6140" class="Bound">b</a> <a id="6142" href="CantorNormalForm.Multiplication.html#6142" class="Bound">c</a> <a id="6144" href="CantorNormalForm.Multiplication.html#6144" class="Bound">a≤b</a> <a id="6148" class="Symbol">=</a> <a id="6150" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>  <a id="6154" class="Comment">-- : 𝟎 ≤ b · c</a>
<a id="6169" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="6186" href="CantorNormalForm.Multiplication.html#6186" class="Bound">a</a><a id="6187" class="Symbol">@(</a><a id="6189" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6192" class="Symbol">_</a> <a id="6194" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6196" class="Symbol">_</a> <a id="6198" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6200" class="Symbol">_</a> <a id="6202" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6203" class="Symbol">)</a>
                 <a id="6222" href="CantorNormalForm.Multiplication.html#6222" class="Bound">b</a><a id="6223" class="Symbol">@</a><a id="6224" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
                 <a id="6243" href="CantorNormalForm.Multiplication.html#6243" class="Bound">c</a>
                 <a id="6262" href="CantorNormalForm.Multiplication.html#6262" class="Bound">a≤b</a> <a id="6266" class="Symbol">=</a> <a id="6268" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="6274" class="Symbol">(</a><a id="6275" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="6280" href="CantorNormalForm.Multiplication.html#6262" class="Bound">a≤b</a><a id="6283" class="Symbol">)</a>
<a id="6285" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="6302" href="CantorNormalForm.Multiplication.html#6302" class="Bound">a</a><a id="6303" class="Symbol">@(</a><a id="6305" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6308" class="Symbol">_</a> <a id="6310" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6312" class="Symbol">_</a> <a id="6314" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6316" class="Symbol">_</a> <a id="6318" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6319" class="Symbol">)</a>
                 <a id="6338" href="CantorNormalForm.Multiplication.html#6338" class="Bound">b</a><a id="6339" class="Symbol">@(</a><a id="6341" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6344" class="Symbol">_</a> <a id="6346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6348" class="Symbol">_</a> <a id="6350" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6352" class="Symbol">_</a> <a id="6354" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6355" class="Symbol">)</a>
                 <a id="6374" href="CantorNormalForm.Multiplication.html#6374" class="Bound">c</a><a id="6375" class="Symbol">@</a><a id="6376" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
                 <a id="6395" href="CantorNormalForm.Multiplication.html#6395" class="Bound">a≤b</a> <a id="6399" class="Symbol">=</a> <a id="6401" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>  <a id="6409" class="Comment">-- : 𝟎 ≤ 𝟎</a>
<a id="6420" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="6437" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a><a id="6438" class="Symbol">@(</a><a id="6440" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6443" class="Symbol">_</a> <a id="6445" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6447" class="Symbol">_</a> <a id="6449" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6451" class="Symbol">_</a> <a id="6453" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6454" class="Symbol">)</a>
                 <a id="6473" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a><a id="6474" class="Symbol">@(</a><a id="6476" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6479" class="Symbol">_</a> <a id="6481" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6483" class="Symbol">_</a> <a id="6485" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6487" class="Symbol">_</a> <a id="6489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6490" class="Symbol">)</a>
                 <a id="6509" href="CantorNormalForm.Multiplication.html#6509" class="Bound">c</a><a id="6510" class="Symbol">@(</a><a id="6512" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6515" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6517" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6519" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a> <a id="6521" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6523" class="Symbol">_</a> <a id="6525" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6526" class="Symbol">)</a>
                 <a id="6545" href="CantorNormalForm.Multiplication.html#6545" class="Bound">a≤b</a> <a id="6549" class="Symbol">=</a> <a id="6551" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="6559" href="CantorNormalForm.Multiplication.html#6620" class="Function">a+a·z≤b+a·z</a> <a id="6571" href="CantorNormalForm.Multiplication.html#6707" class="Function">b+a·z≤b+b·z</a>  <a id="6584" class="Comment">-- : a + a · z ≤ b + b · z</a>
 <a id="6612" class="Keyword">where</a>
  <a id="6620" href="CantorNormalForm.Multiplication.html#6620" class="Function">a+a·z≤b+a·z</a> <a id="6632" class="Symbol">:</a> <a id="6634" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6636" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6638" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6640" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6642" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a> <a id="6644" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6646" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6648" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6650" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6652" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6654" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a>
  <a id="6658" href="CantorNormalForm.Multiplication.html#6620" class="Function">a+a·z≤b+a·z</a> <a id="6670" class="Symbol">=</a> <a id="6672" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="6689" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6691" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6693" class="Symbol">(</a><a id="6694" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6696" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6698" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a><a id="6699" class="Symbol">)</a> <a id="6701" href="CantorNormalForm.Multiplication.html#6545" class="Bound">a≤b</a>
  <a id="6707" href="CantorNormalForm.Multiplication.html#6707" class="Function">b+a·z≤b+b·z</a> <a id="6719" class="Symbol">:</a> <a id="6721" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6723" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6725" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6727" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6729" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a> <a id="6731" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6733" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6735" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6737" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6739" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6741" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a>
  <a id="6745" href="CantorNormalForm.Multiplication.html#6707" class="Function">b+a·z≤b+b·z</a> <a id="6757" class="Symbol">=</a> <a id="6759" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="6776" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6778" class="Symbol">(</a><a id="6779" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6781" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6783" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a><a id="6784" class="Symbol">)</a> <a id="6786" class="Symbol">(</a><a id="6787" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6789" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="6791" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a><a id="6792" class="Symbol">)</a> <a id="6794" class="Symbol">(</a><a id="6795" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="6812" href="CantorNormalForm.Multiplication.html#6437" class="Bound">a</a> <a id="6814" href="CantorNormalForm.Multiplication.html#6473" class="Bound">b</a> <a id="6816" href="CantorNormalForm.Multiplication.html#6519" class="Bound">z</a> <a id="6818" href="CantorNormalForm.Multiplication.html#6545" class="Bound">a≤b</a><a id="6821" class="Symbol">)</a>
<a id="6823" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="6840" href="CantorNormalForm.Multiplication.html#6840" class="Bound">a</a><a id="6841" class="Symbol">@(</a><a id="6843" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6846" href="CantorNormalForm.Multiplication.html#6846" class="Bound">u</a> <a id="6848" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6850" class="Symbol">_</a> <a id="6852" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6854" class="Symbol">_</a> <a id="6856" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6857" class="Symbol">)</a>
                 <a id="6876" href="CantorNormalForm.Multiplication.html#6876" class="Bound">b</a><a id="6877" class="Symbol">@(</a><a id="6879" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6882" href="CantorNormalForm.Multiplication.html#6882" class="Bound">v</a> <a id="6884" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6886" class="Symbol">_</a> <a id="6888" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6890" class="Symbol">_</a> <a id="6892" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6893" class="Symbol">)</a>
                 <a id="6912" href="CantorNormalForm.Multiplication.html#6912" class="Bound">c</a><a id="6913" class="Symbol">@(</a><a id="6915" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6918" href="CantorNormalForm.Multiplication.html#6918" class="Bound">w</a><a id="6919" class="Symbol">@(</a><a id="6921" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6924" class="Symbol">_</a> <a id="6926" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6928" class="Symbol">_</a> <a id="6930" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6932" class="Symbol">_</a> <a id="6934" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6935" class="Symbol">)</a> <a id="6937" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6939" href="CantorNormalForm.Multiplication.html#6939" class="Bound">z</a> <a id="6941" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6943" class="Symbol">_</a> <a id="6945" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6946" class="Symbol">)</a>
                 <a id="6965" href="CantorNormalForm.Multiplication.html#6965" class="Bound">a≤b</a> <a id="6969" class="Symbol">=</a> <a id="6971" href="CantorNormalForm.Base.html#11120" class="Function">≤₂&#39;</a> <a id="6975" href="CantorNormalForm.Multiplication.html#7106" class="Function">u+w≤v+w</a> <a id="6983" href="CantorNormalForm.Multiplication.html#7171" class="Function">a·z≤b·z</a>
                  <a id="7009" class="Comment">-- : ω^ (u + w) + a · z [ _ ] ≤ ω^ (v + w) + b · z [ _ ]</a>
 <a id="7067" class="Keyword">where</a>
  <a id="7075" href="CantorNormalForm.Multiplication.html#7075" class="Function">u≤v</a> <a id="7079" class="Symbol">:</a> <a id="7081" href="CantorNormalForm.Multiplication.html#6846" class="Bound">u</a> <a id="7083" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7085" href="CantorNormalForm.Multiplication.html#6882" class="Bound">v</a>
  <a id="7089" href="CantorNormalForm.Multiplication.html#7075" class="Function">u≤v</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="CantorNormalForm.Base.html#10486" class="Function">≤₂⁻¹</a> <a id="7100" href="CantorNormalForm.Multiplication.html#6965" class="Bound">a≤b</a>
  <a id="7106" href="CantorNormalForm.Multiplication.html#7106" class="Function">u+w≤v+w</a> <a id="7114" class="Symbol">:</a> <a id="7116" href="CantorNormalForm.Multiplication.html#6846" class="Bound">u</a> <a id="7118" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7120" href="CantorNormalForm.Multiplication.html#6918" class="Bound">w</a> <a id="7122" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7124" href="CantorNormalForm.Multiplication.html#6882" class="Bound">v</a> <a id="7126" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7128" href="CantorNormalForm.Multiplication.html#6918" class="Bound">w</a>
  <a id="7132" href="CantorNormalForm.Multiplication.html#7106" class="Function">u+w≤v+w</a> <a id="7140" class="Symbol">=</a> <a id="7142" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="7159" href="CantorNormalForm.Multiplication.html#6846" class="Bound">u</a> <a id="7161" href="CantorNormalForm.Multiplication.html#6882" class="Bound">v</a> <a id="7163" href="CantorNormalForm.Multiplication.html#6918" class="Bound">w</a> <a id="7165" href="CantorNormalForm.Multiplication.html#7075" class="Function">u≤v</a>
  <a id="7171" href="CantorNormalForm.Multiplication.html#7171" class="Function">a·z≤b·z</a> <a id="7179" class="Symbol">:</a> <a id="7181" href="CantorNormalForm.Multiplication.html#6840" class="Bound">a</a> <a id="7183" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7185" href="CantorNormalForm.Multiplication.html#6939" class="Bound">z</a> <a id="7187" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7189" href="CantorNormalForm.Multiplication.html#6876" class="Bound">b</a> <a id="7191" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7193" href="CantorNormalForm.Multiplication.html#6939" class="Bound">z</a>
  <a id="7197" href="CantorNormalForm.Multiplication.html#7171" class="Function">a·z≤b·z</a> <a id="7205" class="Symbol">=</a> <a id="7207" href="CantorNormalForm.Multiplication.html#6070" class="Function">l·-is-≤-monotone</a> <a id="7224" href="CantorNormalForm.Multiplication.html#6840" class="Bound">a</a> <a id="7226" href="CantorNormalForm.Multiplication.html#6876" class="Bound">b</a> <a id="7228" href="CantorNormalForm.Multiplication.html#6939" class="Bound">z</a> <a id="7230" href="CantorNormalForm.Multiplication.html#6965" class="Bound">a≤b</a>


<a id="·-is-left-distributive"></a><a id="7236" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="7259" class="Symbol">:</a> <a id="7261" class="Symbol">∀</a> <a id="7263" href="CantorNormalForm.Multiplication.html#7263" class="Bound">x</a> <a id="7265" href="CantorNormalForm.Multiplication.html#7265" class="Bound">y</a> <a id="7267" href="CantorNormalForm.Multiplication.html#7267" class="Bound">z</a> <a id="7269" class="Symbol">→</a> <a id="7271" href="CantorNormalForm.Multiplication.html#7263" class="Bound">x</a> <a id="7273" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7275" class="Symbol">(</a><a id="7276" href="CantorNormalForm.Multiplication.html#7265" class="Bound">y</a> <a id="7278" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7280" href="CantorNormalForm.Multiplication.html#7267" class="Bound">z</a><a id="7281" class="Symbol">)</a> <a id="7283" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7285" href="CantorNormalForm.Multiplication.html#7263" class="Bound">x</a> <a id="7287" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7289" href="CantorNormalForm.Multiplication.html#7265" class="Bound">y</a> <a id="7291" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7293" href="CantorNormalForm.Multiplication.html#7263" class="Bound">x</a> <a id="7295" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7297" href="CantorNormalForm.Multiplication.html#7267" class="Bound">z</a>
<a id="7299" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="7322" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7324" href="CantorNormalForm.Multiplication.html#7324" class="Bound">y</a> <a id="7326" href="CantorNormalForm.Multiplication.html#7326" class="Bound">z</a> <a id="7328" class="Symbol">=</a> <a id="7330" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7335" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="7358" class="Symbol">(</a><a id="7359" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7362" href="CantorNormalForm.Multiplication.html#7362" class="Bound">a</a> <a id="7364" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7366" href="CantorNormalForm.Multiplication.html#7366" class="Bound">a&#39;</a> <a id="7369" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7371" href="CantorNormalForm.Multiplication.html#7371" class="Bound">r</a> <a id="7373" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7374" class="Symbol">)</a> <a id="7376" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7378" href="CantorNormalForm.Multiplication.html#7378" class="Bound">z</a> <a id="7380" class="Symbol">=</a> <a id="7382" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7387" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="7410" class="Symbol">(</a><a id="7411" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7414" href="CantorNormalForm.Multiplication.html#7414" class="Bound">a</a> <a id="7416" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7418" href="CantorNormalForm.Multiplication.html#7418" class="Bound">a&#39;</a> <a id="7421" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7423" href="CantorNormalForm.Multiplication.html#7423" class="Bound">r</a> <a id="7425" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">(</a><a id="7429" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7432" href="CantorNormalForm.Multiplication.html#7432" class="Bound">b</a> <a id="7434" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7436" href="CantorNormalForm.Multiplication.html#7436" class="Bound">b&#39;</a> <a id="7439" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7441" href="CantorNormalForm.Multiplication.html#7441" class="Bound">s</a> <a id="7443" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7444" class="Symbol">)</a> <a id="7446" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7448" class="Symbol">=</a> <a id="7450" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7454" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a>
<a id="7469" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="7492" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a><a id="7493" class="Symbol">@(</a><a id="7495" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7498" href="CantorNormalForm.Multiplication.html#7498" class="Bound">a</a> <a id="7500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7502" href="CantorNormalForm.Multiplication.html#7502" class="Bound">a&#39;</a> <a id="7505" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7507" href="CantorNormalForm.Multiplication.html#7507" class="Bound">r</a> <a id="7509" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7510" class="Symbol">)</a> <a id="7512" href="CantorNormalForm.Multiplication.html#7512" class="Bound">y</a><a id="7513" class="Symbol">@(</a><a id="7515" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7518" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7520" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7522" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7525" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7527" href="CantorNormalForm.Multiplication.html#7527" class="Bound">s</a> <a id="7529" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7530" class="Symbol">)</a> <a id="7532" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a><a id="7533" class="Symbol">@(</a><a id="7535" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7538" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7540" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7542" href="CantorNormalForm.Multiplication.html#7542" class="Bound">c&#39;</a> <a id="7545" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7547" href="CantorNormalForm.Multiplication.html#7547" class="Bound">t</a> <a id="7549" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7550" class="Symbol">)</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="CantorNormalForm.Multiplication.html#7849" class="Function">goal</a>
 <a id="7560" class="Keyword">where</a>
  <a id="7568" href="CantorNormalForm.Multiplication.html#7568" class="Function">IH</a> <a id="7571" class="Symbol">:</a> <a id="7573" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7575" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7577" class="Symbol">(</a><a id="7578" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7581" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7583" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a><a id="7584" class="Symbol">)</a> <a id="7586" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7588" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7590" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7592" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7595" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7597" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7599" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7601" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a> <a id="7603" class="Comment">-- ≡ x · b&#39; + (x + x · c&#39;)</a>
  <a id="7632" href="CantorNormalForm.Multiplication.html#7568" class="Function">IH</a> <a id="7635" class="Symbol">=</a> <a id="7637" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="7660" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7662" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7665" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a>
  <a id="7669" href="CantorNormalForm.Multiplication.html#7669" class="Function">claim₀</a> <a id="7676" class="Symbol">:</a> <a id="7678" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7680" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7682" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7684" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7686" class="Symbol">(</a><a id="7687" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7690" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7692" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a><a id="7693" class="Symbol">)</a> <a id="7695" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7697" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7699" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7701" class="Symbol">(</a><a id="7702" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7704" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7706" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7709" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7711" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7713" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7715" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a><a id="7716" class="Symbol">)</a>
  <a id="7720" href="CantorNormalForm.Multiplication.html#7669" class="Function">claim₀</a> <a id="7727" class="Symbol">=</a> <a id="7729" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7734" class="Symbol">(</a><a id="7735" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7737" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="7739" class="Symbol">)</a> <a id="7741" href="CantorNormalForm.Multiplication.html#7568" class="Function">IH</a>
  <a id="7746" href="CantorNormalForm.Multiplication.html#7746" class="Function">claim₁</a> <a id="7753" class="Symbol">:</a> <a id="7755" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7757" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7759" class="Symbol">(</a><a id="7760" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7762" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7764" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7767" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7769" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7771" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7773" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a><a id="7774" class="Symbol">)</a> <a id="7776" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7778" class="Symbol">(</a><a id="7779" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7781" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7783" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7785" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7787" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a><a id="7789" class="Symbol">)</a> <a id="7791" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7793" class="Symbol">(</a><a id="7794" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7796" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7798" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7800" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7802" href="CantorNormalForm.Multiplication.html#7542" class="Bound">c&#39;</a><a id="7804" class="Symbol">)</a>
  <a id="7808" href="CantorNormalForm.Multiplication.html#7746" class="Function">claim₁</a> <a id="7815" class="Symbol">=</a> <a id="7817" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="7828" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7830" class="Symbol">(</a><a id="7831" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7833" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7835" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a><a id="7837" class="Symbol">)</a> <a id="7839" class="Symbol">(</a><a id="7840" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7842" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7844" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a><a id="7845" class="Symbol">)</a>
  <a id="7849" href="CantorNormalForm.Multiplication.html#7849" class="Function">goal</a> <a id="7854" class="Symbol">:</a> <a id="7856" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7858" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7860" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7862" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7864" class="Symbol">(</a><a id="7865" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a> <a id="7868" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7870" href="CantorNormalForm.Multiplication.html#7532" class="Bound">z</a><a id="7871" class="Symbol">)</a> <a id="7873" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7875" class="Symbol">(</a><a id="7876" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7878" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7880" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7882" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7884" href="CantorNormalForm.Multiplication.html#7522" class="Bound">b&#39;</a><a id="7886" class="Symbol">)</a> <a id="7888" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7890" class="Symbol">(</a><a id="7891" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7893" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7895" href="CantorNormalForm.Multiplication.html#7492" class="Bound">x</a> <a id="7897" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="7899" href="CantorNormalForm.Multiplication.html#7542" class="Bound">c&#39;</a><a id="7901" class="Symbol">)</a>
  <a id="7905" href="CantorNormalForm.Multiplication.html#7849" class="Function">goal</a> <a id="7910" class="Symbol">=</a> <a id="7912" href="CantorNormalForm.Multiplication.html#7669" class="Function">claim₀</a> <a id="7919" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7921" href="CantorNormalForm.Multiplication.html#7746" class="Function">claim₁</a>
<a id="7928" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="7951" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a><a id="7952" class="Symbol">@(</a><a id="7954" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7957" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="7959" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7961" href="CantorNormalForm.Multiplication.html#7961" class="Bound">a&#39;</a> <a id="7964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7966" href="CantorNormalForm.Multiplication.html#7966" class="Bound">r</a> <a id="7968" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7969" class="Symbol">)</a>
                       <a id="7994" href="CantorNormalForm.Multiplication.html#7994" class="Bound">y</a><a id="7995" class="Symbol">@(</a><a id="7997" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8000" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8002" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8004" href="CantorNormalForm.Multiplication.html#8004" class="Bound">b&#39;</a> <a id="8007" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8009" href="CantorNormalForm.Multiplication.html#8009" class="Bound">s</a> <a id="8011" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8012" class="Symbol">)</a>
                       <a id="8037" href="CantorNormalForm.Multiplication.html#8037" class="Bound">z</a><a id="8038" class="Symbol">@(</a><a id="8040" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8043" href="CantorNormalForm.Multiplication.html#8043" class="Bound">c</a><a id="8044" class="Symbol">@(</a><a id="8046" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8049" href="CantorNormalForm.Multiplication.html#8049" class="Bound">v</a> <a id="8051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8053" href="CantorNormalForm.Multiplication.html#8053" class="Bound">v&#39;</a> <a id="8056" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8058" class="Symbol">_</a> <a id="8060" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8061" class="Symbol">)</a> <a id="8063" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8065" href="CantorNormalForm.Multiplication.html#8065" class="Bound">c&#39;</a> <a id="8068" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8070" href="CantorNormalForm.Multiplication.html#8070" class="Bound">t</a> <a id="8072" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8073" class="Symbol">)</a> <a id="8075" class="Symbol">=</a> <a id="8077" href="CantorNormalForm.Multiplication.html#8280" class="Function">goal</a>
 <a id="8083" class="Keyword">where</a>
  <a id="8091" href="CantorNormalForm.Multiplication.html#8091" class="Function">claim₀</a> <a id="8098" class="Symbol">:</a> <a id="8100" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8102" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8104" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8109" class="Symbol">(</a><a id="8110" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8112" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8114" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8116" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8118" href="CantorNormalForm.Multiplication.html#8004" class="Bound">b&#39;</a><a id="8120" class="Symbol">)</a>
  <a id="8124" href="CantorNormalForm.Multiplication.html#8091" class="Function">claim₀</a> <a id="8131" class="Symbol">=</a> <a id="8133" href="CantorNormalForm.Multiplication.html#2911" class="Function">left⟨·nat⟩</a> <a id="8144" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8146" href="CantorNormalForm.Multiplication.html#8004" class="Bound">b&#39;</a> <a id="8149" class="Symbol">(</a><a id="8150" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="8156" href="CantorNormalForm.Multiplication.html#8009" class="Bound">s</a><a id="8157" class="Symbol">)</a>
  <a id="8161" href="CantorNormalForm.Multiplication.html#8161" class="Function">a&lt;a+c</a> <a id="8167" class="Symbol">:</a> <a id="8169" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8171" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8173" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8175" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8177" href="CantorNormalForm.Multiplication.html#8043" class="Bound">c</a>
  <a id="8181" href="CantorNormalForm.Multiplication.html#8161" class="Function">a&lt;a+c</a> <a id="8187" class="Symbol">=</a> <a id="8189" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="8193" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8195" href="CantorNormalForm.Multiplication.html#8043" class="Bound">c</a> <a id="8197" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="8202" href="CantorNormalForm.Multiplication.html#8202" class="Function">claim₁</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="8216" class="Symbol">(</a><a id="8217" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8219" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8221" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8223" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8225" href="CantorNormalForm.Multiplication.html#8004" class="Bound">b&#39;</a><a id="8227" class="Symbol">)</a> <a id="8229" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8231" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8233" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8235" href="CantorNormalForm.Multiplication.html#8043" class="Bound">c</a>
  <a id="8239" href="CantorNormalForm.Multiplication.html#8202" class="Function">claim₁</a> <a id="8246" class="Symbol">=</a> <a id="8248" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8254" class="Symbol">(</a><a id="8255" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="8258" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8260" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8262" href="CantorNormalForm.Multiplication.html#8043" class="Bound">c</a><a id="8263" class="Symbol">)</a> <a id="8265" href="CantorNormalForm.Multiplication.html#8091" class="Function">claim₀</a> <a id="8272" href="CantorNormalForm.Multiplication.html#8161" class="Function">a&lt;a+c</a>
  <a id="8280" href="CantorNormalForm.Multiplication.html#8280" class="Function">goal</a> <a id="8285" class="Symbol">:</a> <a id="8287" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8290" class="Symbol">(</a><a id="8291" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8293" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8295" href="CantorNormalForm.Multiplication.html#8043" class="Bound">c</a><a id="8296" class="Symbol">)</a> <a id="8298" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8300" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8302" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8304" href="CantorNormalForm.Multiplication.html#8065" class="Bound">c&#39;</a> <a id="8307" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8309" class="Symbol">_</a> <a id="8311" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8315" class="Symbol">(</a><a id="8316" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8318" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8320" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8322" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8324" href="CantorNormalForm.Multiplication.html#8004" class="Bound">b&#39;</a><a id="8326" class="Symbol">)</a> <a id="8328" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8330" class="Symbol">(</a><a id="8331" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8334" class="Symbol">(</a><a id="8335" href="CantorNormalForm.Multiplication.html#7957" class="Bound">a</a> <a id="8337" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8339" href="CantorNormalForm.Multiplication.html#8043" class="Bound">c</a><a id="8340" class="Symbol">)</a> <a id="8342" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8344" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8346" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8348" href="CantorNormalForm.Multiplication.html#8065" class="Bound">c&#39;</a> <a id="8351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8353" class="Symbol">_</a> <a id="8355" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8356" class="Symbol">)</a>
  <a id="8360" href="CantorNormalForm.Multiplication.html#8280" class="Function">goal</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8371" class="Symbol">(</a><a id="8372" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="8386" class="Symbol">(</a><a id="8387" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8389" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8391" href="CantorNormalForm.Multiplication.html#7951" class="Bound">x</a> <a id="8393" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8395" href="CantorNormalForm.Multiplication.html#8004" class="Bound">b&#39;</a><a id="8397" class="Symbol">)</a> <a id="8399" class="Symbol">_</a> <a id="8401" href="CantorNormalForm.Multiplication.html#8202" class="Function">claim₁</a><a id="8407" class="Symbol">)</a>
<a id="8409" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="8432" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a><a id="8433" class="Symbol">@(</a><a id="8435" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8438" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8440" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8442" href="CantorNormalForm.Multiplication.html#8442" class="Bound">a&#39;</a> <a id="8445" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8447" href="CantorNormalForm.Multiplication.html#8447" class="Bound">r</a> <a id="8449" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8450" class="Symbol">)</a>
                       <a id="8475" href="CantorNormalForm.Multiplication.html#8475" class="Bound">y</a><a id="8476" class="Symbol">@(</a><a id="8478" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8481" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a><a id="8482" class="Symbol">@(</a><a id="8484" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8487" href="CantorNormalForm.Multiplication.html#8487" class="Bound">u</a> <a id="8489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8491" href="CantorNormalForm.Multiplication.html#8491" class="Bound">u&#39;</a> <a id="8494" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8496" class="Symbol">_</a> <a id="8498" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8499" class="Symbol">)</a> <a id="8501" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8503" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8506" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8508" href="CantorNormalForm.Multiplication.html#8508" class="Bound">s</a> <a id="8510" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8511" class="Symbol">)</a>
                       <a id="8536" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a><a id="8537" class="Symbol">@(</a><a id="8539" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8542" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8544" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8546" href="CantorNormalForm.Multiplication.html#8546" class="Bound">c&#39;</a> <a id="8549" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8551" href="CantorNormalForm.Multiplication.html#8551" class="Bound">t</a> <a id="8553" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8554" class="Symbol">)</a> <a id="8556" class="Symbol">=</a>
    <a id="8562" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8565" class="Symbol">(</a><a id="8566" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8568" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8570" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a><a id="8571" class="Symbol">)</a> <a id="8573" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8575" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8577" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8579" class="Symbol">(</a><a id="8580" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8583" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8585" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a><a id="8586" class="Symbol">)</a> <a id="8588" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8590" class="Symbol">_</a> <a id="8592" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
   <a id="8597" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8600" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="8610" class="Symbol">_</a> <a id="8612" class="Symbol">_</a> <a id="8614" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8620" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8624" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8626" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8628" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a> <a id="8630" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8632" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8634" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8636" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8638" class="Symbol">(</a><a id="8639" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8642" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8644" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a><a id="8645" class="Symbol">)</a>
   <a id="8650" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8653" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8658" class="Symbol">(</a><a id="8659" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8663" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8665" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8667" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a> <a id="8669" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8671" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="8673" class="Symbol">)</a> <a id="8675" href="CantorNormalForm.Multiplication.html#8895" class="Function">IH</a> <a id="8678" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8684" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8688" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8690" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8692" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a> <a id="8694" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8696" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8698" class="Symbol">(</a><a id="8699" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8701" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8703" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8706" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8708" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8710" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8712" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a><a id="8713" class="Symbol">)</a>
   <a id="8718" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8721" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="8732" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8736" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8738" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8740" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a> <a id="8742" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8744" class="Symbol">(</a><a id="8745" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8747" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8749" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a><a id="8751" class="Symbol">)</a> <a id="8753" class="Symbol">(</a><a id="8754" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8756" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8758" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a><a id="8759" class="Symbol">)</a> <a id="8761" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8767" class="Symbol">(</a><a id="8768" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8772" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8774" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8776" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a> <a id="8778" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8780" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8782" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8784" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8786" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a><a id="8788" class="Symbol">)</a> <a id="8790" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8792" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8794" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8796" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a>
   <a id="8801" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8809" class="Symbol">(</a><a id="8810" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="8813" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8815" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8817" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a><a id="8818" class="Symbol">)</a> <a id="8820" class="Symbol">(</a><a id="8821" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8825" class="Symbol">(</a><a id="8826" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="8836" class="Symbol">_</a> <a id="8838" class="Symbol">_))</a> <a id="8842" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8848" class="Symbol">(</a><a id="8849" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8852" class="Symbol">(</a><a id="8853" href="CantorNormalForm.Multiplication.html#8438" class="Bound">a</a> <a id="8855" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8857" href="CantorNormalForm.Multiplication.html#8481" class="Bound">b</a><a id="8858" class="Symbol">)</a> <a id="8860" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8862" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8864" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8866" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8869" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8871" class="Symbol">_</a> <a id="8873" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8874" class="Symbol">)</a> <a id="8876" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8878" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8880" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8882" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a> <a id="8884" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="8887" class="Keyword">where</a>
  <a id="8895" href="CantorNormalForm.Multiplication.html#8895" class="Function">IH</a> <a id="8898" class="Symbol">:</a> <a id="8900" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8902" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8904" class="Symbol">(</a><a id="8905" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8908" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8910" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a><a id="8911" class="Symbol">)</a> <a id="8913" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8915" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8917" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8919" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8922" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8924" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8926" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="8928" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a>
  <a id="8932" href="CantorNormalForm.Multiplication.html#8895" class="Function">IH</a> <a id="8935" class="Symbol">=</a> <a id="8937" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="8960" href="CantorNormalForm.Multiplication.html#8432" class="Bound">x</a> <a id="8962" href="CantorNormalForm.Multiplication.html#8503" class="Bound">b&#39;</a> <a id="8965" href="CantorNormalForm.Multiplication.html#8536" class="Bound">z</a>
<a id="8967" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="8990" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a><a id="8991" class="Symbol">@(</a><a id="8993" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8996" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="8998" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9000" href="CantorNormalForm.Multiplication.html#9000" class="Bound">a&#39;</a> <a id="9003" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9005" href="CantorNormalForm.Multiplication.html#9005" class="Bound">r</a> <a id="9007" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9008" class="Symbol">)</a>
                       <a id="9033" href="CantorNormalForm.Multiplication.html#9033" class="Bound">y</a><a id="9034" class="Symbol">@(</a><a id="9036" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9039" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="9040" class="Symbol">@(</a><a id="9042" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9045" href="CantorNormalForm.Multiplication.html#9045" class="Bound">u</a> <a id="9047" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9049" href="CantorNormalForm.Multiplication.html#9049" class="Bound">u&#39;</a> <a id="9052" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9054" class="Symbol">_</a> <a id="9056" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9057" class="Symbol">)</a> <a id="9059" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9061" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="9064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9066" href="CantorNormalForm.Multiplication.html#9066" class="Bound">s</a> <a id="9068" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9069" class="Symbol">)</a>
                       <a id="9094" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="9095" class="Symbol">@(</a><a id="9097" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9100" href="CantorNormalForm.Multiplication.html#9100" class="Bound">c</a><a id="9101" class="Symbol">@(</a><a id="9103" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9106" href="CantorNormalForm.Multiplication.html#9106" class="Bound">v</a> <a id="9108" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9110" href="CantorNormalForm.Multiplication.html#9110" class="Bound">v&#39;</a> <a id="9113" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9115" class="Symbol">_</a> <a id="9117" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9118" class="Symbol">)</a> <a id="9120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9122" href="CantorNormalForm.Multiplication.html#9122" class="Bound">c&#39;</a> <a id="9125" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9127" href="CantorNormalForm.Multiplication.html#9127" class="Bound">t</a> <a id="9129" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9130" class="Symbol">)</a> <a id="9132" class="Symbol">=</a> <a id="9134" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a>
 <a id="9140" class="Keyword">where</a>
  <a id="9148" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9153" class="Symbol">:</a> <a id="9155" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="9157" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9159" class="Symbol">(</a><a id="9160" href="CantorNormalForm.Multiplication.html#9033" class="Bound">y</a> <a id="9162" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9164" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="9165" class="Symbol">)</a> <a id="9167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9169" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="9171" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9173" href="CantorNormalForm.Multiplication.html#9033" class="Bound">y</a> <a id="9175" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9177" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="9179" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="9181" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a>
  <a id="9185" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9190" class="Keyword">with</a> <a id="9195" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9201" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a> <a id="9203" href="CantorNormalForm.Multiplication.html#9100" class="Bound">c</a> <a id="9205" class="Keyword">with</a> <a id="9210" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9216" href="CantorNormalForm.Multiplication.html#9045" class="Bound">u</a> <a id="9218" href="CantorNormalForm.Multiplication.html#9106" class="Bound">v</a> <a id="9220" class="Keyword">with</a> <a id="9225" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9231" class="Symbol">(</a><a id="9232" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="9234" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9236" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="9237" class="Symbol">)</a> <a id="9239" class="Symbol">(</a><a id="9240" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="9242" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="9244" href="CantorNormalForm.Multiplication.html#9100" class="Bound">c</a><a id="9245" class="Symbol">)</a>
  <a id="9249" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9254" class="Symbol">|</a> <a id="9256" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9260" href="CantorNormalForm.Multiplication.html#9260" class="Bound">b&lt;c</a> <a id="9264" class="Symbol">|</a> <a id="9266" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9270" href="CantorNormalForm.Multiplication.html#9270" class="Bound">u&lt;v</a> <a id="9274" class="Symbol">|</a> <a id="9276" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9280" href="CantorNormalForm.Multiplication.html#9280" class="Bound">a+b&lt;a+c</a> <a id="9288" class="Symbol">=</a> <a id="9290" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9297" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9302" class="Symbol">|</a> <a id="9304" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9308" href="CantorNormalForm.Multiplication.html#9308" class="Bound">b&lt;c</a> <a id="9312" class="Symbol">|</a> <a id="9314" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9318" href="CantorNormalForm.Multiplication.html#9318" class="Bound">u&lt;v</a> <a id="9322" class="Symbol">|</a> <a id="9324" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9328" href="CantorNormalForm.Multiplication.html#9328" class="Bound">a+b≥a+c</a> <a id="9336" class="Symbol">=</a> <a id="9338" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="9344" class="Symbol">(</a><a id="9345" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9349" href="CantorNormalForm.Multiplication.html#9328" class="Bound">a+b≥a+c</a> <a id="9357" class="Symbol">(</a><a id="9358" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="9375" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="9377" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a> <a id="9379" href="CantorNormalForm.Multiplication.html#9100" class="Bound">c</a> <a id="9381" href="CantorNormalForm.Multiplication.html#9308" class="Bound">b&lt;c</a><a id="9384" class="Symbol">))</a>
  <a id="9389" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9394" class="Symbol">|</a> <a id="9396" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9400" href="CantorNormalForm.Multiplication.html#9400" class="Bound">b&lt;c</a> <a id="9404" class="Symbol">|</a> <a id="9406" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9410" class="Symbol">(</a><a id="9411" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9415" href="CantorNormalForm.Multiplication.html#9415" class="Bound">u&gt;v</a><a id="9418" class="Symbol">)</a> <a id="9420" class="Symbol">|</a> <a id="9422" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9426" href="CantorNormalForm.Multiplication.html#9426" class="Bound">a+b&lt;a+c</a> <a id="9434" class="Symbol">=</a> <a id="9436" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="9442" class="Symbol">(</a><a id="9443" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="9447" href="CantorNormalForm.Multiplication.html#9400" class="Bound">b&lt;c</a> <a id="9451" class="Symbol">(</a><a id="9452" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9455" href="CantorNormalForm.Multiplication.html#9415" class="Bound">u&gt;v</a><a id="9458" class="Symbol">))</a>
  <a id="9463" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9468" class="Symbol">|</a> <a id="9470" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9474" href="CantorNormalForm.Multiplication.html#9474" class="Bound">b&lt;c</a> <a id="9478" class="Symbol">|</a> <a id="9480" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9484" class="Symbol">(</a><a id="9485" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9489" href="CantorNormalForm.Multiplication.html#9489" class="Bound">u≡v</a><a id="9492" class="Symbol">)</a> <a id="9494" class="Symbol">|</a> <a id="9496" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9500" href="CantorNormalForm.Multiplication.html#9500" class="Bound">a+b&lt;a+c</a> <a id="9508" class="Keyword">with</a> <a id="9513" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="9519" href="CantorNormalForm.Multiplication.html#9049" class="Bound">u&#39;</a> <a id="9522" href="CantorNormalForm.Multiplication.html#9110" class="Bound">v&#39;</a>
  <a id="9527" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9532" class="Symbol">|</a> <a id="9534" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9538" href="CantorNormalForm.Multiplication.html#9538" class="Bound">b&lt;c</a> <a id="9542" class="Symbol">|</a> <a id="9544" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9548" class="Symbol">(</a><a id="9549" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9553" href="CantorNormalForm.Multiplication.html#9553" class="Bound">u≡v</a><a id="9556" class="Symbol">)</a> <a id="9558" class="Symbol">|</a> <a id="9560" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9564" href="CantorNormalForm.Multiplication.html#9564" class="Bound">a+b&lt;a+c</a> <a id="9572" class="Symbol">|</a> <a id="9574" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9578" href="CantorNormalForm.Multiplication.html#9578" class="Bound">u&#39;&lt;v&#39;</a> <a id="9584" class="Symbol">=</a> <a id="9586" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="9593" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9598" class="Symbol">|</a> <a id="9600" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9604" href="CantorNormalForm.Multiplication.html#9604" class="Bound">b&lt;c</a> <a id="9608" class="Symbol">|</a> <a id="9610" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9614" class="Symbol">(</a><a id="9615" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9619" href="CantorNormalForm.Multiplication.html#9619" class="Bound">u≡v</a><a id="9622" class="Symbol">)</a> <a id="9624" class="Symbol">|</a> <a id="9626" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9630" href="CantorNormalForm.Multiplication.html#9630" class="Bound">a+b&lt;a+c</a> <a id="9638" class="Symbol">|</a> <a id="9640" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9644" href="CantorNormalForm.Multiplication.html#9644" class="Bound">u&#39;≥v&#39;</a> <a id="9650" class="Symbol">=</a> <a id="9652" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="9658" class="Symbol">(</a><a id="9659" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9663" href="CantorNormalForm.Multiplication.html#9644" class="Bound">u&#39;≥v&#39;</a> <a id="9669" class="Symbol">(</a><a id="9670" href="CantorNormalForm.Base.html#10822" class="Function">&lt;₃⁻¹</a> <a id="9675" href="CantorNormalForm.Multiplication.html#9619" class="Bound">u≡v</a> <a id="9679" href="CantorNormalForm.Multiplication.html#9604" class="Bound">b&lt;c</a><a id="9682" class="Symbol">))</a>
  <a id="9687" href="CantorNormalForm.Multiplication.html#9148" class="CatchallClause Function">goal</a><a id="9691" class="CatchallClause"> </a><a id="9692" class="CatchallClause Symbol">|</a><a id="9693" class="CatchallClause"> </a><a id="9694" href="Cubical.Data.Sum.Base.html#242" class="CatchallClause InductiveConstructor">inl</a><a id="9697" class="CatchallClause"> </a><a id="9698" href="CantorNormalForm.Multiplication.html#9698" class="CatchallClause Bound">b&lt;c</a><a id="9701" class="CatchallClause"> </a><a id="9702" class="CatchallClause Symbol">|</a><a id="9703" class="CatchallClause"> </a><a id="9704" href="Cubical.Data.Sum.Base.html#260" class="CatchallClause InductiveConstructor">inr</a><a id="9707" class="CatchallClause"> </a><a id="9708" href="CantorNormalForm.Multiplication.html#9708" class="CatchallClause Bound">u≥v</a><a id="9711" class="CatchallClause"> </a><a id="9712" class="CatchallClause Symbol">|</a><a id="9713" class="CatchallClause"> </a><a id="9714" href="Cubical.Data.Sum.Base.html#260" class="CatchallClause InductiveConstructor">inr</a><a id="9717" class="CatchallClause"> </a><a id="9718" href="CantorNormalForm.Multiplication.html#9718" class="CatchallClause Bound">a+b≥a+c</a> <a id="9726" class="Symbol">=</a> <a id="9728" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="9734" class="Symbol">(</a><a id="9735" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9739" href="CantorNormalForm.Multiplication.html#9718" class="Bound">a+b≥a+c</a> <a id="9747" class="Symbol">(</a><a id="9748" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="9765" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="9767" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a> <a id="9769" href="CantorNormalForm.Multiplication.html#9100" class="Bound">c</a> <a id="9771" href="CantorNormalForm.Multiplication.html#9698" class="Bound">b&lt;c</a><a id="9774" class="Symbol">))</a>
  <a id="9779" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9784" class="Symbol">|</a> <a id="9786" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9790" href="CantorNormalForm.Multiplication.html#9790" class="Bound">b≥c</a> <a id="9794" class="Symbol">|</a> <a id="9796" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9800" href="CantorNormalForm.Multiplication.html#9800" class="Bound">u&lt;v</a> <a id="9804" class="Symbol">|</a> <a id="9806" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9810" href="CantorNormalForm.Multiplication.html#9810" class="Bound">a+b&lt;a+c</a> <a id="9818" class="Symbol">=</a> <a id="9820" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="9826" class="Symbol">(</a><a id="9827" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9831" class="Symbol">(</a><a id="9832" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="9849" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="9851" href="CantorNormalForm.Multiplication.html#9100" class="Bound">c</a> <a id="9853" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a> <a id="9855" href="CantorNormalForm.Multiplication.html#9790" class="Bound">b≥c</a><a id="9858" class="Symbol">)</a> <a id="9860" href="CantorNormalForm.Multiplication.html#9810" class="Bound">a+b&lt;a+c</a><a id="9867" class="Symbol">)</a>
  <a id="9871" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9876" class="Symbol">|</a> <a id="9878" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9882" href="CantorNormalForm.Multiplication.html#9882" class="Bound">b≥c</a> <a id="9886" class="Symbol">|</a> <a id="9888" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9892" href="CantorNormalForm.Multiplication.html#9892" class="Bound">u&lt;v</a> <a id="9896" class="Symbol">|</a> <a id="9898" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9902" href="CantorNormalForm.Multiplication.html#9902" class="Bound">a+b≥a+c</a> <a id="9910" class="Symbol">=</a> <a id="9912" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="9918" class="Symbol">(</a><a id="9919" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9923" href="CantorNormalForm.Multiplication.html#9882" class="Bound">b≥c</a> <a id="9927" class="Symbol">(</a><a id="9928" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9931" href="CantorNormalForm.Multiplication.html#9892" class="Bound">u&lt;v</a><a id="9934" class="Symbol">))</a>
  <a id="9939" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="9944" class="Symbol">|</a> <a id="9946" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9950" href="CantorNormalForm.Multiplication.html#9950" class="Bound">b≥c</a> <a id="9954" class="Symbol">|</a> <a id="9956" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9960" href="CantorNormalForm.Multiplication.html#9960" class="Bound">u≥v</a> <a id="9964" class="Symbol">|</a> <a id="9966" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9970" href="CantorNormalForm.Multiplication.html#9970" class="Bound">a+b&lt;a+c</a> <a id="9978" class="Symbol">=</a> <a id="9980" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="9986" class="Symbol">(</a><a id="9987" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="9991" class="Symbol">(</a><a id="9992" href="CantorNormalForm.Addition.html#5658" class="Function">+r-is-≤-monotone</a> <a id="10009" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="10011" href="CantorNormalForm.Multiplication.html#9100" class="Bound">c</a> <a id="10013" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a> <a id="10015" href="CantorNormalForm.Multiplication.html#9950" class="Bound">b≥c</a><a id="10018" class="Symbol">)</a> <a id="10020" href="CantorNormalForm.Multiplication.html#9970" class="Bound">a+b&lt;a+c</a><a id="10027" class="Symbol">)</a>
  <a id="10031" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="10036" class="Symbol">|</a> <a id="10038" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10042" href="CantorNormalForm.Multiplication.html#10042" class="Bound">b≥c</a> <a id="10046" class="Symbol">|</a> <a id="10048" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10052" class="Symbol">(</a><a id="10053" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10057" href="CantorNormalForm.Multiplication.html#10057" class="Bound">u&gt;v</a><a id="10060" class="Symbol">)</a> <a id="10062" class="Symbol">|</a> <a id="10064" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10068" href="CantorNormalForm.Multiplication.html#10068" class="Bound">a+b≥a+c</a> <a id="10076" class="Symbol">=</a> <a id="10078" href="CantorNormalForm.Multiplication.html#10174" class="Function">Goal</a>
   <a id="10086" class="Keyword">where</a>
    <a id="10096" href="CantorNormalForm.Multiplication.html#10096" class="Function">IH</a> <a id="10099" class="Symbol">:</a> <a id="10101" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10103" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10105" class="Symbol">(</a><a id="10106" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10109" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10111" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10112" class="Symbol">)</a> <a id="10114" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10116" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10118" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10120" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10123" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10125" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10127" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10129" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a>
    <a id="10135" href="CantorNormalForm.Multiplication.html#10096" class="Function">IH</a> <a id="10138" class="Symbol">=</a> <a id="10140" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="10163" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10165" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10168" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a>
    <a id="10174" href="CantorNormalForm.Multiplication.html#10174" class="Function">Goal</a> <a id="10179" class="Symbol">:</a> <a id="10181" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10184" class="Symbol">(</a><a id="10185" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="10187" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10189" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="10190" class="Symbol">)</a> <a id="10192" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10194" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10196" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10198" class="Symbol">(</a><a id="10199" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10202" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10204" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10205" class="Symbol">)</a> <a id="10207" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10209" class="Symbol">_</a> <a id="10211" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10213" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>  <a id="10216" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10219" class="Symbol">(</a><a id="10220" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="10222" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10224" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="10225" class="Symbol">)</a> <a id="10227" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10229" class="Symbol">(</a><a id="10230" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10232" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10234" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10237" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10239" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10241" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10243" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10244" class="Symbol">)</a> <a id="10246" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10248" class="Symbol">_</a> <a id="10250" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="10256" href="CantorNormalForm.Multiplication.html#10174" class="Function">Goal</a> <a id="10261" class="Symbol">=</a> <a id="10263" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10268" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10273" href="CantorNormalForm.Multiplication.html#10096" class="Function">IH</a>
  <a id="10278" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="10283" class="Symbol">|</a> <a id="10285" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10289" href="CantorNormalForm.Multiplication.html#10289" class="Bound">b≥c</a> <a id="10293" class="Symbol">|</a> <a id="10295" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10299" class="Symbol">(</a><a id="10300" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10304" href="CantorNormalForm.Multiplication.html#10304" class="Bound">u≡v</a><a id="10307" class="Symbol">)</a> <a id="10309" class="Symbol">|</a> <a id="10311" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10315" href="CantorNormalForm.Multiplication.html#10315" class="Bound">a+b≥a+c</a> <a id="10323" class="Keyword">with</a> <a id="10328" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="10334" href="CantorNormalForm.Multiplication.html#9049" class="Bound">u&#39;</a> <a id="10337" href="CantorNormalForm.Multiplication.html#9110" class="Bound">v&#39;</a>
  <a id="10342" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="10347" class="Symbol">|</a> <a id="10349" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10353" href="CantorNormalForm.Multiplication.html#10353" class="Bound">b≥c</a> <a id="10357" class="Symbol">|</a> <a id="10359" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10363" class="Symbol">(</a><a id="10364" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10368" href="CantorNormalForm.Multiplication.html#10368" class="Bound">u≡v</a><a id="10371" class="Symbol">)</a> <a id="10373" class="Symbol">|</a> <a id="10375" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10379" href="CantorNormalForm.Multiplication.html#10379" class="Bound">a+b≥a+c</a> <a id="10387" class="Symbol">|</a> <a id="10389" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10393" href="CantorNormalForm.Multiplication.html#10393" class="Bound">u&#39;&lt;v&#39;</a> <a id="10399" class="Symbol">=</a> <a id="10401" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="10407" class="Symbol">(</a><a id="10408" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="10412" href="CantorNormalForm.Multiplication.html#10353" class="Bound">b≥c</a> <a id="10416" class="Symbol">(</a><a id="10417" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="10420" href="CantorNormalForm.Multiplication.html#10368" class="Bound">u≡v</a> <a id="10424" href="CantorNormalForm.Multiplication.html#10393" class="Bound">u&#39;&lt;v&#39;</a><a id="10429" class="Symbol">))</a>
  <a id="10434" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="10439" class="Symbol">|</a> <a id="10441" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10445" href="CantorNormalForm.Multiplication.html#10445" class="Bound">b≥c</a> <a id="10449" class="Symbol">|</a> <a id="10451" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10455" class="Symbol">(</a><a id="10456" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10460" href="CantorNormalForm.Multiplication.html#10460" class="Bound">u≡v</a><a id="10463" class="Symbol">)</a> <a id="10465" class="Symbol">|</a> <a id="10467" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10471" href="CantorNormalForm.Multiplication.html#10471" class="Bound">a+b≥a+c</a> <a id="10479" class="Symbol">|</a> <a id="10481" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10485" class="Symbol">(</a><a id="10486" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10490" href="CantorNormalForm.Multiplication.html#10490" class="Bound">u&#39;&gt;v&#39;</a><a id="10495" class="Symbol">)</a> <a id="10497" class="Symbol">=</a> <a id="10499" href="CantorNormalForm.Multiplication.html#10595" class="Function">Goal</a>
   <a id="10507" class="Keyword">where</a>
    <a id="10517" href="CantorNormalForm.Multiplication.html#10517" class="Function">IH</a> <a id="10520" class="Symbol">:</a> <a id="10522" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10524" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10526" class="Symbol">(</a><a id="10527" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10530" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10532" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10533" class="Symbol">)</a> <a id="10535" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10537" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10539" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10541" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10544" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10546" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10548" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10550" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a>
    <a id="10556" href="CantorNormalForm.Multiplication.html#10517" class="Function">IH</a> <a id="10559" class="Symbol">=</a> <a id="10561" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="10584" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10586" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10589" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a>
    <a id="10595" href="CantorNormalForm.Multiplication.html#10595" class="Function">Goal</a> <a id="10600" class="Symbol">:</a> <a id="10602" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10605" class="Symbol">(</a><a id="10606" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="10608" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10610" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="10611" class="Symbol">)</a> <a id="10613" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10615" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10617" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10619" class="Symbol">(</a><a id="10620" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10623" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10625" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10626" class="Symbol">)</a> <a id="10628" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10630" class="Symbol">_</a> <a id="10632" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10634" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10636" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10639" class="Symbol">(</a><a id="10640" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="10642" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10644" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="10645" class="Symbol">)</a> <a id="10647" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10649" class="Symbol">(</a><a id="10650" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10652" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10654" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10657" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10659" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10661" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10663" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10664" class="Symbol">)</a> <a id="10666" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10668" class="Symbol">_</a> <a id="10670" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="10676" href="CantorNormalForm.Multiplication.html#10595" class="Function">Goal</a> <a id="10681" class="Symbol">=</a> <a id="10683" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10688" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10693" href="CantorNormalForm.Multiplication.html#10517" class="Function">IH</a>
  <a id="10698" href="CantorNormalForm.Multiplication.html#9148" class="Function">goal</a> <a id="10703" class="Symbol">|</a> <a id="10705" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10709" href="CantorNormalForm.Multiplication.html#10709" class="Bound">b≥c</a> <a id="10713" class="Symbol">|</a> <a id="10715" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10719" class="Symbol">(</a><a id="10720" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10724" href="CantorNormalForm.Multiplication.html#10724" class="Bound">u≡v</a><a id="10727" class="Symbol">)</a> <a id="10729" class="Symbol">|</a> <a id="10731" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10735" href="CantorNormalForm.Multiplication.html#10735" class="Bound">a+b≥a+c</a> <a id="10743" class="Symbol">|</a> <a id="10745" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10749" class="Symbol">(</a><a id="10750" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10754" href="CantorNormalForm.Multiplication.html#10754" class="Bound">u&#39;≡v&#39;</a><a id="10759" class="Symbol">)</a> <a id="10761" class="Symbol">=</a> <a id="10763" href="CantorNormalForm.Multiplication.html#10859" class="Function">Goal</a>
   <a id="10771" class="Keyword">where</a>
    <a id="10781" href="CantorNormalForm.Multiplication.html#10781" class="Function">IH</a> <a id="10784" class="Symbol">:</a> <a id="10786" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10788" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10790" class="Symbol">(</a><a id="10791" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10794" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10796" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10797" class="Symbol">)</a> <a id="10799" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10801" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10803" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10805" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10808" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10810" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10812" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10814" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a>
    <a id="10820" href="CantorNormalForm.Multiplication.html#10781" class="Function">IH</a> <a id="10823" class="Symbol">=</a> <a id="10825" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="10848" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10850" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10853" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a>
    <a id="10859" href="CantorNormalForm.Multiplication.html#10859" class="Function">Goal</a> <a id="10864" class="Symbol">:</a> <a id="10866" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10869" class="Symbol">(</a><a id="10870" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="10872" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10874" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="10875" class="Symbol">)</a> <a id="10877" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10879" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10881" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10883" class="Symbol">(</a><a id="10884" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10887" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10889" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10890" class="Symbol">)</a> <a id="10892" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10894" class="Symbol">_</a> <a id="10896" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="10898" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10900" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10903" class="Symbol">(</a><a id="10904" href="CantorNormalForm.Multiplication.html#8996" class="Bound">a</a> <a id="10906" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10908" href="CantorNormalForm.Multiplication.html#9039" class="Bound">b</a><a id="10909" class="Symbol">)</a> <a id="10911" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10913" class="Symbol">(</a><a id="10914" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10916" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10918" href="CantorNormalForm.Multiplication.html#9061" class="Bound">b&#39;</a> <a id="10921" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="10923" href="CantorNormalForm.Multiplication.html#8990" class="Bound">x</a> <a id="10925" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="10927" href="CantorNormalForm.Multiplication.html#9094" class="Bound">z</a><a id="10928" class="Symbol">)</a> <a id="10930" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10932" class="Symbol">_</a> <a id="10934" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="10940" href="CantorNormalForm.Multiplication.html#10859" class="Function">Goal</a> <a id="10945" class="Symbol">=</a> <a id="10947" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="10952" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10957" href="CantorNormalForm.Multiplication.html#10781" class="Function">IH</a>

<a id="·ω^⟨⟩≡ω^⟨left+⟩"></a><a id="10961" href="CantorNormalForm.Multiplication.html#10961" class="Function">·ω^⟨⟩≡ω^⟨left+⟩</a> <a id="10977" class="Symbol">:</a> <a id="10979" class="Symbol">∀</a> <a id="10981" href="CantorNormalForm.Multiplication.html#10981" class="Bound">a</a> <a id="10983" href="CantorNormalForm.Multiplication.html#10983" class="Bound">b</a> <a id="10985" class="Symbol">→</a> <a id="10987" href="CantorNormalForm.Multiplication.html#10981" class="Bound">a</a> <a id="10989" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="10991" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10993" class="Symbol">→</a> <a id="10995" href="CantorNormalForm.Multiplication.html#10983" class="Bound">b</a> <a id="10997" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="10999" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="CantorNormalForm.Multiplication.html#10981" class="Bound">a</a> <a id="11005" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11007" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11011" href="CantorNormalForm.Multiplication.html#10983" class="Bound">b</a> <a id="11013" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11017" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11021" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="11026" href="CantorNormalForm.Multiplication.html#10981" class="Bound">a</a> <a id="11028" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="11030" href="CantorNormalForm.Multiplication.html#10983" class="Bound">b</a> <a id="11032" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
<a id="11034" href="CantorNormalForm.Multiplication.html#10961" class="Function">·ω^⟨⟩≡ω^⟨left+⟩</a> <a id="11050" href="CantorNormalForm.Multiplication.html#11050" class="Bound">x</a><a id="11051" class="Symbol">@(</a><a id="11053" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11056" href="CantorNormalForm.Multiplication.html#11056" class="Bound">a</a> <a id="11058" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11060" href="CantorNormalForm.Multiplication.html#11060" class="Bound">c</a> <a id="11062" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11064" href="CantorNormalForm.Multiplication.html#11064" class="Bound">r</a> <a id="11066" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11067" class="Symbol">)</a> <a id="11069" href="CantorNormalForm.Multiplication.html#11069" class="Bound">y</a><a id="11070" class="Symbol">@(</a><a id="11072" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11075" href="CantorNormalForm.Multiplication.html#11075" class="Bound">b</a> <a id="11077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11079" href="CantorNormalForm.Multiplication.html#11079" class="Bound">d</a> <a id="11081" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11083" href="CantorNormalForm.Multiplication.html#11083" class="Bound">s</a> <a id="11085" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11086" class="Symbol">)</a> <a id="11088" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11091" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="11094" class="Symbol">=</a> <a id="11096" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="ω^𝟎+-is-𝟏+"></a><a id="11103" href="CantorNormalForm.Multiplication.html#11103" class="Function">ω^𝟎+-is-𝟏+</a> <a id="11114" class="Symbol">:</a> <a id="11116" class="Symbol">∀</a> <a id="11118" href="CantorNormalForm.Multiplication.html#11118" class="Bound">a</a> <a id="11120" href="CantorNormalForm.Multiplication.html#11120" class="Bound">r</a> <a id="11122" class="Symbol">→</a> <a id="11124" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11126" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="11128" href="CantorNormalForm.Multiplication.html#11118" class="Bound">a</a> <a id="11130" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11132" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11135" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11137" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11139" href="CantorNormalForm.Multiplication.html#11118" class="Bound">a</a> <a id="11141" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11143" href="CantorNormalForm.Multiplication.html#11120" class="Bound">r</a> <a id="11145" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="11147" href="CantorNormalForm.Multiplication.html#11103" class="Function">ω^𝟎+-is-𝟏+</a> <a id="11158" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11160" href="CantorNormalForm.Multiplication.html#11160" class="Bound">r</a> <a id="11162" class="Symbol">=</a> <a id="11164" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="11169" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11174" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11179" href="CantorNormalForm.Multiplication.html#11103" class="Function">ω^𝟎+-is-𝟏+</a> <a id="11190" class="Symbol">(</a><a id="11191" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11194" href="CantorNormalForm.Multiplication.html#11194" class="Bound">a</a> <a id="11196" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11198" href="CantorNormalForm.Multiplication.html#11198" class="Bound">b</a> <a id="11200" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11202" href="CantorNormalForm.Multiplication.html#11202" class="Bound">s</a> <a id="11204" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11205" class="Symbol">)</a> <a id="11207" class="Symbol">(</a><a id="11208" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11212" href="CantorNormalForm.Multiplication.html#11212" class="Bound">𝟎≡a</a><a id="11215" class="Symbol">)</a> <a id="11217" class="Keyword">with</a> <a id="11222" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="11228" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11230" href="CantorNormalForm.Multiplication.html#11194" class="Bound">a</a>
<a id="11232" class="Symbol">...</a> <a id="11236" class="Symbol">|</a> <a id="11238" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11242" href="CantorNormalForm.Multiplication.html#11242" class="Bound">𝟎&lt;a</a> <a id="11246" class="Symbol">=</a> <a id="11248" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="11254" class="Symbol">(</a><a id="11255" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="11269" class="Bound">𝟎≡a</a> <a id="11273" href="CantorNormalForm.Multiplication.html#11242" class="Bound">𝟎&lt;a</a><a id="11276" class="Symbol">)</a>
<a id="11278" class="Symbol">...</a> <a id="11282" class="Symbol">|</a> <a id="11284" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11288" href="CantorNormalForm.Multiplication.html#11288" class="Bound">𝟎≥a</a> <a id="11292" class="Symbol">=</a> <a id="11294" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="11299" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11304" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="𝟏·-is-identity"></a><a id="11310" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="11325" class="Symbol">:</a> <a id="11327" class="Symbol">∀</a> <a id="11329" href="CantorNormalForm.Multiplication.html#11329" class="Bound">a</a> <a id="11331" class="Symbol">→</a> <a id="11333" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11335" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11337" href="CantorNormalForm.Multiplication.html#11329" class="Bound">a</a> <a id="11339" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11341" href="CantorNormalForm.Multiplication.html#11329" class="Bound">a</a>
<a id="11343" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="11358" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11360" class="Symbol">=</a> <a id="11362" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11367" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="11382" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11385" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11387" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11389" href="CantorNormalForm.Multiplication.html#11389" class="Bound">b</a> <a id="11391" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11393" href="CantorNormalForm.Multiplication.html#11393" class="Bound">r</a> <a id="11395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11397" class="Symbol">=</a>
   <a id="11402" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11404" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="11406" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11408" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11410" href="CantorNormalForm.Multiplication.html#11389" class="Bound">b</a>
  <a id="11414" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11417" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11422" class="Symbol">(</a><a id="11423" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11425" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="11427" class="Symbol">)</a> <a id="11429" class="Symbol">(</a><a id="11430" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="11445" href="CantorNormalForm.Multiplication.html#11389" class="Bound">b</a><a id="11446" class="Symbol">)</a> <a id="11448" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="11453" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="11455" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="11457" href="CantorNormalForm.Multiplication.html#11389" class="Bound">b</a>
  <a id="11461" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11464" href="CantorNormalForm.Multiplication.html#11103" class="Function">ω^𝟎+-is-𝟏+</a> <a id="11475" href="CantorNormalForm.Multiplication.html#11389" class="Bound">b</a> <a id="11477" href="CantorNormalForm.Multiplication.html#11393" class="Bound">r</a> <a id="11479" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="11484" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11487" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11491" href="CantorNormalForm.Multiplication.html#11389" class="Bound">b</a> <a id="11493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11495" href="CantorNormalForm.Multiplication.html#11393" class="Bound">r</a> <a id="11497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11499" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="11501" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="11516" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11519" class="Symbol">(</a><a id="11520" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11523" href="CantorNormalForm.Multiplication.html#11523" class="Bound">x</a> <a id="11525" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11527" href="CantorNormalForm.Multiplication.html#11527" class="Bound">y</a> <a id="11529" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11531" href="CantorNormalForm.Multiplication.html#11531" class="Bound">s</a> <a id="11533" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11534" class="Symbol">)</a> <a id="11536" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11538" href="CantorNormalForm.Multiplication.html#11538" class="Bound">b</a> <a id="11540" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11542" href="CantorNormalForm.Multiplication.html#11542" class="Bound">r</a> <a id="11544" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11546" class="Symbol">=</a> <a id="11548" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="11553" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11558" class="Symbol">(</a><a id="11559" href="CantorNormalForm.Multiplication.html#11310" class="Function">𝟏·-is-identity</a> <a id="11574" href="CantorNormalForm.Multiplication.html#11538" class="Bound">b</a><a id="11575" class="Symbol">)</a>

<a id="·ω^+-spec₀"></a><a id="11578" href="CantorNormalForm.Multiplication.html#11578" class="Function">·ω^+-spec₀</a> <a id="11589" class="Symbol">:</a> <a id="11591" class="Symbol">∀</a> <a id="11593" href="CantorNormalForm.Multiplication.html#11593" class="Bound">a</a> <a id="11595" class="Symbol">{</a><a id="11596" href="CantorNormalForm.Multiplication.html#11596" class="Bound">b</a> <a id="11598" href="CantorNormalForm.Multiplication.html#11598" class="Bound">r</a><a id="11599" class="Symbol">}</a> <a id="11601" class="Symbol">→</a> <a id="11603" href="CantorNormalForm.Multiplication.html#11593" class="Bound">a</a> <a id="11605" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11607" class="Symbol">(</a><a id="11608" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11611" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11613" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11615" href="CantorNormalForm.Multiplication.html#11596" class="Bound">b</a> <a id="11617" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11619" href="CantorNormalForm.Multiplication.html#11598" class="Bound">r</a> <a id="11621" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11622" class="Symbol">)</a> <a id="11624" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11626" href="CantorNormalForm.Multiplication.html#11593" class="Bound">a</a> <a id="11628" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="11630" href="CantorNormalForm.Multiplication.html#11593" class="Bound">a</a> <a id="11632" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11634" href="CantorNormalForm.Multiplication.html#11596" class="Bound">b</a>
<a id="11636" href="CantorNormalForm.Multiplication.html#11578" class="Function">·ω^+-spec₀</a> <a id="11647" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11649" class="Symbol">=</a> <a id="11651" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11656" href="CantorNormalForm.Multiplication.html#11578" class="Function">·ω^+-spec₀</a> <a id="11667" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11670" class="Symbol">_</a> <a id="11672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11674" class="Symbol">_</a> <a id="11676" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11678" class="Symbol">_</a> <a id="11680" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11682" class="Symbol">=</a> <a id="11684" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="·ω^+-spec₁"></a><a id="11690" href="CantorNormalForm.Multiplication.html#11690" class="Function">·ω^+-spec₁</a> <a id="11701" class="Symbol">:</a> <a id="11703" class="Symbol">∀</a> <a id="11705" href="CantorNormalForm.Multiplication.html#11705" class="Bound">a</a> <a id="11707" href="CantorNormalForm.Multiplication.html#11707" class="Bound">b</a> <a id="11709" href="CantorNormalForm.Multiplication.html#11709" class="Bound">r</a> <a id="11711" href="CantorNormalForm.Multiplication.html#11711" class="Bound">y</a> <a id="11713" href="CantorNormalForm.Multiplication.html#11713" class="Bound">s</a> <a id="11715" class="Symbol">→</a>
  <a id="11719" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11722" href="CantorNormalForm.Multiplication.html#11722" class="Bound">c</a> <a id="11724" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11726" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="11730" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11732" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11735" href="CantorNormalForm.Multiplication.html#11735" class="Bound">t</a> <a id="11737" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11739" href="CantorNormalForm.Multiplication.html#11705" class="Bound">a</a> <a id="11741" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="11743" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="11748" href="CantorNormalForm.Multiplication.html#11722" class="Bound">c</a> <a id="11750" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11752" class="Symbol">(</a><a id="11753" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11756" href="CantorNormalForm.Multiplication.html#11705" class="Bound">a</a> <a id="11758" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11760" href="CantorNormalForm.Multiplication.html#11707" class="Bound">b</a> <a id="11762" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11764" href="CantorNormalForm.Multiplication.html#11709" class="Bound">r</a> <a id="11766" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11767" class="Symbol">)</a> <a id="11769" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11771" class="Symbol">(</a><a id="11772" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11775" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11777" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11779" href="CantorNormalForm.Multiplication.html#11711" class="Bound">y</a> <a id="11781" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11783" href="CantorNormalForm.Multiplication.html#11713" class="Bound">s</a> <a id="11785" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11786" class="Symbol">)</a> <a id="11788" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11790" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11793" href="CantorNormalForm.Multiplication.html#11705" class="Bound">a</a> <a id="11795" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11797" href="CantorNormalForm.Multiplication.html#11722" class="Bound">c</a> <a id="11799" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11801" href="CantorNormalForm.Multiplication.html#11735" class="Bound">t</a> <a id="11803" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="11805" href="CantorNormalForm.Multiplication.html#11690" class="Function">·ω^+-spec₁</a> <a id="11816" href="CantorNormalForm.Multiplication.html#11816" class="Bound">a</a> <a id="11818" href="CantorNormalForm.Multiplication.html#11818" class="Bound">b</a> <a id="11820" href="CantorNormalForm.Multiplication.html#11820" class="Bound">r</a> <a id="11822" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11824" href="CantorNormalForm.Multiplication.html#11824" class="Bound">s</a> <a id="11826" class="Symbol">=</a> <a id="11828" href="CantorNormalForm.Multiplication.html#11818" class="Bound">b</a> <a id="11830" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11832" href="CantorNormalForm.Multiplication.html#11820" class="Bound">r</a> <a id="11834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11836" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11841" href="CantorNormalForm.Multiplication.html#11690" class="Function">·ω^+-spec₁</a> <a id="11852" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="11854" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="11856" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="11858" class="Symbol">(</a><a id="11859" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11862" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11864" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11866" href="CantorNormalForm.Multiplication.html#11866" class="Bound">v</a> <a id="11868" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11870" href="CantorNormalForm.Multiplication.html#11870" class="Bound">s&#39;</a> <a id="11873" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11874" class="Symbol">)</a> <a id="11876" href="CantorNormalForm.Multiplication.html#11876" class="Bound">s</a> <a id="11878" class="Symbol">=</a> <a id="11880" href="CantorNormalForm.Multiplication.html#12163" class="Function">c&#39;</a> <a id="11883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11885" href="CantorNormalForm.Multiplication.html#12202" class="Function">t&#39;</a> <a id="11888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11890" href="CantorNormalForm.Multiplication.html#12462" class="Function">p&#39;</a>
 <a id="11894" class="Keyword">where</a>
  <a id="11902" href="CantorNormalForm.Multiplication.html#11902" class="Function">IH</a> <a id="11905" class="Symbol">:</a> <a id="11907" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11910" href="CantorNormalForm.Multiplication.html#11910" class="Bound">c</a> <a id="11912" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11914" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="11918" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11920" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11923" href="CantorNormalForm.Multiplication.html#11923" class="Bound">t</a> <a id="11925" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11927" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="11929" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="11931" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="11936" href="CantorNormalForm.Multiplication.html#11910" class="Bound">c</a> <a id="11938" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11940" class="Symbol">(</a><a id="11941" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11944" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="11946" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11948" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="11950" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11952" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="11954" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11955" class="Symbol">)</a> <a id="11957" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="11959" class="Symbol">(</a><a id="11960" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11963" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11965" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11967" href="CantorNormalForm.Multiplication.html#11866" class="Bound">v</a> <a id="11969" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11971" href="CantorNormalForm.Multiplication.html#11870" class="Bound">s&#39;</a> <a id="11974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11975" class="Symbol">)</a> <a id="11977" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11979" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11982" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="11984" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11986" href="CantorNormalForm.Multiplication.html#11910" class="Bound">c</a> <a id="11988" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11990" href="CantorNormalForm.Multiplication.html#11923" class="Bound">t</a> <a id="11992" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="11996" href="CantorNormalForm.Multiplication.html#11902" class="Function">IH</a> <a id="11999" class="Symbol">=</a> <a id="12001" href="CantorNormalForm.Multiplication.html#11690" class="Function">·ω^+-spec₁</a> <a id="12012" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12014" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12016" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12018" href="CantorNormalForm.Multiplication.html#11866" class="Bound">v</a> <a id="12020" href="CantorNormalForm.Multiplication.html#11870" class="Bound">s&#39;</a>
  <a id="12025" href="CantorNormalForm.Multiplication.html#12025" class="Function">c</a> <a id="12027" class="Symbol">:</a> <a id="12029" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="12035" href="CantorNormalForm.Multiplication.html#12025" class="Function">c</a> <a id="12037" class="Symbol">=</a> <a id="12039" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12043" href="CantorNormalForm.Multiplication.html#11902" class="Function">IH</a>
  <a id="12048" href="CantorNormalForm.Multiplication.html#12048" class="Function">t</a> <a id="12050" class="Symbol">:</a> <a id="12052" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12054" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="12056" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="12061" href="CantorNormalForm.Multiplication.html#12025" class="Function">c</a>
  <a id="12065" href="CantorNormalForm.Multiplication.html#12048" class="Function">t</a> <a id="12067" class="Symbol">=</a> <a id="12069" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12073" class="Symbol">(</a><a id="12074" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12078" href="CantorNormalForm.Multiplication.html#11902" class="Function">IH</a><a id="12080" class="Symbol">)</a>
  <a id="12084" href="CantorNormalForm.Multiplication.html#12084" class="Function">p</a> <a id="12086" class="Symbol">:</a> <a id="12088" class="Symbol">(</a><a id="12089" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12092" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12094" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12096" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12098" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12100" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12102" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12103" class="Symbol">)</a> <a id="12105" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12107" class="Symbol">(</a><a id="12108" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12111" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12113" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12115" href="CantorNormalForm.Multiplication.html#11866" class="Bound">v</a> <a id="12117" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12119" href="CantorNormalForm.Multiplication.html#11870" class="Bound">s&#39;</a> <a id="12122" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12123" class="Symbol">)</a> <a id="12125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12127" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12130" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12132" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12134" href="CantorNormalForm.Multiplication.html#12025" class="Function">c</a> <a id="12136" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12138" href="CantorNormalForm.Multiplication.html#12048" class="Function">t</a> <a id="12140" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="12144" href="CantorNormalForm.Multiplication.html#12084" class="Function">p</a> <a id="12146" class="Symbol">=</a> <a id="12148" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12157" href="CantorNormalForm.Multiplication.html#11902" class="Function">IH</a><a id="12159" class="Symbol">)</a>
  <a id="12163" href="CantorNormalForm.Multiplication.html#12163" class="Function">c&#39;</a> <a id="12166" class="Symbol">:</a> <a id="12168" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="12174" href="CantorNormalForm.Multiplication.html#12163" class="Function">c&#39;</a> <a id="12177" class="Symbol">=</a> <a id="12179" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12181" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12183" class="Symbol">(</a><a id="12184" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12187" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12189" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12191" href="CantorNormalForm.Multiplication.html#12025" class="Function">c</a> <a id="12193" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12195" href="CantorNormalForm.Multiplication.html#12048" class="Function">t</a> <a id="12197" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12198" class="Symbol">)</a>
  <a id="12202" href="CantorNormalForm.Multiplication.html#12202" class="Function">t&#39;</a> <a id="12205" class="Symbol">:</a> <a id="12207" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12209" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="12211" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="12216" href="CantorNormalForm.Multiplication.html#12163" class="Function">c&#39;</a>
  <a id="12221" href="CantorNormalForm.Multiplication.html#12202" class="Function">t&#39;</a> <a id="12224" class="Symbol">=</a> <a id="12226" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="12233" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12235" class="Symbol">_</a> <a id="12237" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12239" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>
  <a id="12248" href="CantorNormalForm.Multiplication.html#12248" class="Function">q</a>  <a id="12251" class="Symbol">:</a> <a id="12253" class="Symbol">(</a><a id="12254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12257" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12259" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12261" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12263" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12265" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12267" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12268" class="Symbol">)</a> <a id="12270" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12272" class="Symbol">(</a><a id="12273" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12276" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12278" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12280" href="CantorNormalForm.Multiplication.html#12025" class="Function">c</a> <a id="12282" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12284" href="CantorNormalForm.Multiplication.html#12048" class="Function">t</a> <a id="12286" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12287" class="Symbol">)</a> <a id="12289" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12291" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12294" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12296" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12298" href="CantorNormalForm.Multiplication.html#12163" class="Function">c&#39;</a> <a id="12301" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12303" href="CantorNormalForm.Multiplication.html#12202" class="Function">t&#39;</a> <a id="12306" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="12310" class="Comment">-- ≡ ω^ a + (b + (ω^ a + c [ t ])) [ ≥left+ b _ r ≤-refl ]</a>
  <a id="12371" href="CantorNormalForm.Multiplication.html#12248" class="Function">q</a> <a id="12373" class="Keyword">with</a> <a id="12378" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="12384" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12386" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a>
  <a id="12390" href="CantorNormalForm.Multiplication.html#12248" class="Function">...</a> <a id="12394" class="Symbol">|</a> <a id="12396" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12400" href="CantorNormalForm.Multiplication.html#12400" class="Bound">a&lt;a</a> <a id="12404" class="Symbol">=</a> <a id="12406" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="12412" class="Symbol">(</a><a id="12413" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="12422" href="CantorNormalForm.Multiplication.html#12400" class="Bound">a&lt;a</a><a id="12425" class="Symbol">)</a>
  <a id="12429" href="CantorNormalForm.Multiplication.html#12248" class="Function">...</a> <a id="12433" class="Symbol">|</a> <a id="12435" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12439" href="CantorNormalForm.Multiplication.html#12439" class="Bound">a≥a</a> <a id="12443" class="Symbol">=</a> <a id="12445" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="12450" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12455" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12462" href="CantorNormalForm.Multiplication.html#12462" class="Function">p&#39;</a> <a id="12465" class="Symbol">:</a> <a id="12467" class="Symbol">(</a><a id="12468" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12471" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12475" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12479" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12481" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12482" class="Symbol">)</a> <a id="12484" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12486" class="Symbol">(</a><a id="12487" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12490" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12494" class="Symbol">(</a><a id="12495" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12498" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12502" href="CantorNormalForm.Multiplication.html#11866" class="Bound">v</a> <a id="12504" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12506" href="CantorNormalForm.Multiplication.html#11870" class="Bound">s&#39;</a> <a id="12509" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12510" class="Symbol">)</a> <a id="12512" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12514" href="CantorNormalForm.Multiplication.html#11876" class="Bound">s</a> <a id="12516" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12517" class="Symbol">)</a>
     <a id="12524" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12529" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12531" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12533" href="CantorNormalForm.Multiplication.html#12163" class="Function">c&#39;</a> <a id="12536" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12538" href="CantorNormalForm.Multiplication.html#12202" class="Function">t&#39;</a> <a id="12541" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="12545" href="CantorNormalForm.Multiplication.html#12462" class="Function">p&#39;</a> <a id="12548" class="Symbol">=</a>
     <a id="12555" class="Symbol">(</a><a id="12556" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12559" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12561" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12563" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12565" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12567" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12569" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12570" class="Symbol">)</a> <a id="12572" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12574" class="Symbol">(</a><a id="12575" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12578" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12580" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12582" class="Symbol">(</a><a id="12583" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12586" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12588" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12590" href="CantorNormalForm.Multiplication.html#11866" class="Bound">v</a> <a id="12592" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12594" href="CantorNormalForm.Multiplication.html#11870" class="Bound">s&#39;</a> <a id="12597" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12598" class="Symbol">)</a> <a id="12600" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12602" href="CantorNormalForm.Multiplication.html#11876" class="Bound">s</a> <a id="12604" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12605" class="Symbol">)</a>
    <a id="12611" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12614" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12619" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="12626" class="Symbol">(</a><a id="12627" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12630" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12632" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12634" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12636" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12638" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12640" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12641" class="Symbol">)</a> <a id="12643" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12645" class="Symbol">((</a><a id="12647" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12650" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12652" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12654" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12656" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12658" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12660" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12661" class="Symbol">)</a> <a id="12663" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12665" class="Symbol">(</a><a id="12666" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12669" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12671" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12673" href="CantorNormalForm.Multiplication.html#11866" class="Bound">v</a> <a id="12675" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12677" href="CantorNormalForm.Multiplication.html#11870" class="Bound">s&#39;</a> <a id="12680" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12681" class="Symbol">))</a>
    <a id="12688" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12691" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12696" class="Symbol">((</a><a id="12698" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12701" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12703" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12705" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12707" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12709" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12711" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12712" class="Symbol">)</a> <a id="12714" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="12716" class="Symbol">)</a> <a id="12718" href="CantorNormalForm.Multiplication.html#12084" class="Function">p</a> <a id="12720" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="12727" class="Symbol">(</a><a id="12728" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12731" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12733" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12735" href="CantorNormalForm.Multiplication.html#11854" class="Bound">b</a> <a id="12737" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12739" href="CantorNormalForm.Multiplication.html#11856" class="Bound">r</a> <a id="12741" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12742" class="Symbol">)</a> <a id="12744" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12746" class="Symbol">(</a><a id="12747" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12750" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12752" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12754" href="CantorNormalForm.Multiplication.html#12025" class="Function">c</a> <a id="12756" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12758" href="CantorNormalForm.Multiplication.html#12048" class="Function">t</a> <a id="12760" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12761" class="Symbol">)</a>
    <a id="12767" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="12770" href="CantorNormalForm.Multiplication.html#12248" class="Function">q</a> <a id="12772" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="12779" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12782" href="CantorNormalForm.Multiplication.html#11852" class="Bound">a</a> <a id="12784" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12786" href="CantorNormalForm.Multiplication.html#12163" class="Function">c&#39;</a> <a id="12789" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12791" href="CantorNormalForm.Multiplication.html#12202" class="Function">t&#39;</a> <a id="12794" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="12796" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="12798" href="CantorNormalForm.Multiplication.html#11690" class="Function">·ω^+-spec₁</a> <a id="12809" href="CantorNormalForm.Multiplication.html#12809" class="Bound">a</a> <a id="12811" href="CantorNormalForm.Multiplication.html#12811" class="Bound">b</a> <a id="12813" href="CantorNormalForm.Multiplication.html#12813" class="Bound">r</a> <a id="12815" class="Symbol">(</a><a id="12816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12819" class="Symbol">(</a><a id="12820" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12823" class="Symbol">_</a> <a id="12825" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12827" class="Symbol">_</a> <a id="12829" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12831" class="Symbol">_</a> <a id="12833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12834" class="Symbol">)</a> <a id="12836" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12838" href="CantorNormalForm.Multiplication.html#12838" class="Bound">v</a> <a id="12840" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12842" href="CantorNormalForm.Multiplication.html#12842" class="Bound">t</a> <a id="12844" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12845" class="Symbol">)</a> <a id="12847" href="CantorNormalForm.Multiplication.html#12847" class="Bound">s</a> <a id="12849" class="Symbol">=</a> <a id="12851" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="12857" class="Symbol">(</a><a id="12858" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="12863" href="CantorNormalForm.Multiplication.html#12847" class="Bound">s</a><a id="12864" class="Symbol">)</a>

<a id="·ω^+-spec₂"></a><a id="12867" href="CantorNormalForm.Multiplication.html#12867" class="Function">·ω^+-spec₂</a> <a id="12878" class="Symbol">:</a> <a id="12880" class="Symbol">∀</a> <a id="12882" class="Symbol">{</a><a id="12883" href="CantorNormalForm.Multiplication.html#12883" class="Bound">a</a> <a id="12885" href="CantorNormalForm.Multiplication.html#12885" class="Bound">b</a> <a id="12887" href="CantorNormalForm.Multiplication.html#12887" class="Bound">r</a><a id="12888" class="Symbol">}</a> <a id="12890" href="CantorNormalForm.Multiplication.html#12890" class="Bound">c</a> <a id="12892" class="Symbol">{</a><a id="12893" href="CantorNormalForm.Multiplication.html#12893" class="Bound">d</a> <a id="12895" href="CantorNormalForm.Multiplication.html#12895" class="Bound">s</a><a id="12896" class="Symbol">}</a> <a id="12898" class="Symbol">→</a> <a id="12900" class="Symbol">(</a><a id="12901" href="CantorNormalForm.Multiplication.html#12901" class="Bound">c&gt;𝟎</a> <a id="12905" class="Symbol">:</a> <a id="12907" href="CantorNormalForm.Multiplication.html#12890" class="Bound">c</a> <a id="12909" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="12911" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="12912" class="Symbol">)</a>
          <a id="12924" class="Symbol">→</a> <a id="12926" class="Symbol">(</a><a id="12927" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12930" href="CantorNormalForm.Multiplication.html#12883" class="Bound">a</a> <a id="12932" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12934" href="CantorNormalForm.Multiplication.html#12885" class="Bound">b</a> <a id="12936" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12938" href="CantorNormalForm.Multiplication.html#12887" class="Bound">r</a> <a id="12940" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12941" class="Symbol">)</a> <a id="12943" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="12945" class="Symbol">(</a><a id="12946" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12949" href="CantorNormalForm.Multiplication.html#12890" class="Bound">c</a> <a id="12951" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12953" href="CantorNormalForm.Multiplication.html#12893" class="Bound">d</a> <a id="12955" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12957" href="CantorNormalForm.Multiplication.html#12895" class="Bound">s</a> <a id="12959" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12960" class="Symbol">)</a>
          <a id="12972" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12977" class="Symbol">(</a><a id="12978" href="CantorNormalForm.Multiplication.html#12883" class="Bound">a</a> <a id="12980" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="12982" href="CantorNormalForm.Multiplication.html#12890" class="Bound">c</a><a id="12983" class="Symbol">)</a> <a id="12985" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12987" class="Symbol">((</a><a id="12989" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12992" href="CantorNormalForm.Multiplication.html#12883" class="Bound">a</a> <a id="12994" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12996" href="CantorNormalForm.Multiplication.html#12885" class="Bound">b</a> <a id="12998" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13000" href="CantorNormalForm.Multiplication.html#12887" class="Bound">r</a> <a id="13002" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13003" class="Symbol">)</a> <a id="13005" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13007" href="CantorNormalForm.Multiplication.html#12893" class="Bound">d</a><a id="13008" class="Symbol">)</a> <a id="13010" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13012" href="CantorNormalForm.Multiplication.html#1018" class="Function">≥left·</a> <a id="13019" class="Symbol">(</a><a id="13020" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13023" href="CantorNormalForm.Multiplication.html#12883" class="Bound">a</a> <a id="13025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13027" href="CantorNormalForm.Multiplication.html#12885" class="Bound">b</a> <a id="13029" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13031" href="CantorNormalForm.Multiplication.html#12887" class="Bound">r</a> <a id="13033" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13034" class="Symbol">)</a> <a id="13036" href="CantorNormalForm.Multiplication.html#12890" class="Bound">c</a> <a id="13038" href="CantorNormalForm.Multiplication.html#12893" class="Bound">d</a> <a id="13040" href="CantorNormalForm.Multiplication.html#12901" class="Bound">c&gt;𝟎</a> <a id="13044" href="CantorNormalForm.Multiplication.html#12895" class="Bound">s</a> <a id="13046" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="13048" href="CantorNormalForm.Multiplication.html#12867" class="Function">·ω^+-spec₂</a> <a id="13059" class="Symbol">(</a><a id="13060" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13063" class="Symbol">_</a> <a id="13065" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13067" class="Symbol">_</a> <a id="13069" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13071" class="Symbol">_</a> <a id="13073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13074" class="Symbol">)</a> <a id="13076" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="13079" class="Symbol">=</a> <a id="13081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="·-is-assoc"></a><a id="13087" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13098" class="Symbol">:</a> <a id="13100" class="Symbol">∀</a> <a id="13102" href="CantorNormalForm.Multiplication.html#13102" class="Bound">a</a> <a id="13104" href="CantorNormalForm.Multiplication.html#13104" class="Bound">b</a> <a id="13106" href="CantorNormalForm.Multiplication.html#13106" class="Bound">c</a> <a id="13108" class="Symbol">→</a> <a id="13110" href="CantorNormalForm.Multiplication.html#13102" class="Bound">a</a> <a id="13112" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13114" class="Symbol">(</a><a id="13115" href="CantorNormalForm.Multiplication.html#13104" class="Bound">b</a> <a id="13117" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13119" href="CantorNormalForm.Multiplication.html#13106" class="Bound">c</a><a id="13120" class="Symbol">)</a> <a id="13122" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13124" class="Symbol">(</a><a id="13125" href="CantorNormalForm.Multiplication.html#13102" class="Bound">a</a> <a id="13127" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13129" href="CantorNormalForm.Multiplication.html#13104" class="Bound">b</a><a id="13130" class="Symbol">)</a> <a id="13132" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13134" href="CantorNormalForm.Multiplication.html#13106" class="Bound">c</a>
<a id="13136" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13147" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13149" href="CantorNormalForm.Multiplication.html#13149" class="Bound">b</a> <a id="13151" href="CantorNormalForm.Multiplication.html#13151" class="Bound">c</a> <a id="13153" class="Symbol">=</a> <a id="13155" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13160" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13171" href="CantorNormalForm.Multiplication.html#13171" class="Bound">a</a><a id="13172" class="Symbol">@(</a><a id="13174" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13177" href="CantorNormalForm.Multiplication.html#13177" class="Bound">a₁</a> <a id="13180" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13182" href="CantorNormalForm.Multiplication.html#13182" class="Bound">x</a> <a id="13184" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13186" href="CantorNormalForm.Multiplication.html#13186" class="Bound">r</a> <a id="13188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13189" class="Symbol">)</a> <a id="13191" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13193" href="CantorNormalForm.Multiplication.html#13193" class="Bound">c</a> <a id="13195" class="Symbol">=</a> <a id="13197" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13202" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13213" href="CantorNormalForm.Multiplication.html#13213" class="Bound">a</a><a id="13214" class="Symbol">@(</a><a id="13216" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13219" href="CantorNormalForm.Multiplication.html#13219" class="Bound">a₁</a> <a id="13222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13224" href="CantorNormalForm.Multiplication.html#13224" class="Bound">x</a> <a id="13226" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13228" href="CantorNormalForm.Multiplication.html#13228" class="Bound">r</a> <a id="13230" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13231" class="Symbol">)</a> <a id="13233" href="CantorNormalForm.Multiplication.html#13233" class="Bound">b</a><a id="13234" class="Symbol">@(</a><a id="13236" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13239" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13241" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13243" href="CantorNormalForm.Multiplication.html#13243" class="Bound">y</a> <a id="13245" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13247" href="CantorNormalForm.Multiplication.html#13247" class="Bound">s</a> <a id="13249" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13250" class="Symbol">)</a> <a id="13252" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13254" class="Symbol">=</a> <a id="13256" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13260" class="Symbol">(</a><a id="13261" href="CantorNormalForm.Multiplication.html#1640" class="Function">·𝟎-is-𝟎</a> <a id="13269" class="Symbol">(</a><a id="13270" href="CantorNormalForm.Multiplication.html#13213" class="Bound">a</a> <a id="13272" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13274" href="CantorNormalForm.Multiplication.html#13233" class="Bound">b</a><a id="13275" class="Symbol">))</a>
<a id="13278" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13289" href="CantorNormalForm.Multiplication.html#13289" class="Bound">a</a><a id="13290" class="Symbol">@(</a><a id="13292" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13295" href="CantorNormalForm.Multiplication.html#13295" class="Bound">a₁</a> <a id="13298" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13300" href="CantorNormalForm.Multiplication.html#13300" class="Bound">x</a> <a id="13302" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13304" href="CantorNormalForm.Multiplication.html#13304" class="Bound">r</a> <a id="13306" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13307" class="Symbol">)</a> <a id="13309" href="CantorNormalForm.Multiplication.html#13309" class="Bound">b</a><a id="13310" class="Symbol">@(</a><a id="13312" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13315" class="Symbol">(</a><a id="13316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13319" class="Symbol">_</a> <a id="13321" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13323" class="Symbol">_</a> <a id="13325" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13327" class="Symbol">_</a> <a id="13329" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13330" class="Symbol">)</a> <a id="13332" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13334" href="CantorNormalForm.Multiplication.html#13334" class="Bound">y</a> <a id="13336" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13338" href="CantorNormalForm.Multiplication.html#13338" class="Bound">s</a> <a id="13340" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13341" class="Symbol">)</a> <a id="13343" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13345" class="Symbol">=</a> <a id="13347" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13352" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13363" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a><a id="13364" class="Symbol">@(</a><a id="13366" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13369" href="CantorNormalForm.Multiplication.html#13369" class="Bound">a₁</a> <a id="13372" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13374" href="CantorNormalForm.Multiplication.html#13374" class="Bound">x</a> <a id="13376" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13378" href="CantorNormalForm.Multiplication.html#13378" class="Bound">r</a> <a id="13380" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13381" class="Symbol">)</a> <a id="13383" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a><a id="13384" class="Symbol">@(</a><a id="13386" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13389" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13391" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13393" href="CantorNormalForm.Multiplication.html#13393" class="Bound">y</a> <a id="13395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13397" href="CantorNormalForm.Multiplication.html#13397" class="Bound">s</a> <a id="13399" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13400" class="Symbol">)</a> <a id="13402" href="CantorNormalForm.Multiplication.html#13402" class="Bound">c</a><a id="13403" class="Symbol">@(</a><a id="13405" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13408" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13410" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13412" href="CantorNormalForm.Multiplication.html#13412" class="Bound">z</a> <a id="13414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13416" href="CantorNormalForm.Multiplication.html#13416" class="Bound">t</a> <a id="13418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13419" class="Symbol">)</a> <a id="13421" class="Symbol">=</a>
   <a id="13426" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13428" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13430" class="Symbol">(</a><a id="13431" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13433" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13435" href="CantorNormalForm.Multiplication.html#13402" class="Bound">c</a><a id="13436" class="Symbol">)</a>
  <a id="13440" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13443" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13448" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13453" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13455" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13457" class="Symbol">(</a><a id="13458" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13460" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13462" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13464" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13466" href="CantorNormalForm.Multiplication.html#13412" class="Bound">z</a><a id="13467" class="Symbol">)</a>
  <a id="13471" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13474" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="13497" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13499" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13501" class="Symbol">(</a><a id="13502" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13504" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13506" href="CantorNormalForm.Multiplication.html#13412" class="Bound">z</a><a id="13507" class="Symbol">)</a> <a id="13509" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13514" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13516" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13518" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13520" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13522" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13524" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13526" class="Symbol">(</a><a id="13527" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13529" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13531" href="CantorNormalForm.Multiplication.html#13412" class="Bound">z</a><a id="13532" class="Symbol">)</a>
  <a id="13536" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13539" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13544" class="Symbol">(</a><a id="13545" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13547" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13549" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13551" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="13553" class="Symbol">)</a> <a id="13555" class="Symbol">(</a><a id="13556" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13567" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13569" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13571" href="CantorNormalForm.Multiplication.html#13412" class="Bound">z</a><a id="13572" class="Symbol">)</a> <a id="13574" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13579" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13581" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13583" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13585" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13587" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13589" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13591" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a> <a id="13593" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13595" href="CantorNormalForm.Multiplication.html#13412" class="Bound">z</a>
  <a id="13599" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13602" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13606" class="Symbol">(</a><a id="13607" href="CantorNormalForm.Multiplication.html#11578" class="Function">·ω^+-spec₀</a> <a id="13618" class="Symbol">(</a><a id="13619" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13621" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13623" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a><a id="13624" class="Symbol">))</a> <a id="13627" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13632" class="Symbol">(</a><a id="13633" href="CantorNormalForm.Multiplication.html#13363" class="Bound">a</a> <a id="13635" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13637" href="CantorNormalForm.Multiplication.html#13383" class="Bound">b</a><a id="13638" class="Symbol">)</a> <a id="13640" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13642" href="CantorNormalForm.Multiplication.html#13402" class="Bound">c</a> <a id="13644" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="13646" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="13657" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a><a id="13658" class="Symbol">@(</a><a id="13660" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13663" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="13666" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13668" href="CantorNormalForm.Multiplication.html#13668" class="Bound">x</a> <a id="13670" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13672" href="CantorNormalForm.Multiplication.html#13672" class="Bound">r</a> <a id="13674" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13675" class="Symbol">)</a>
           <a id="13688" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a><a id="13689" class="Symbol">@(</a><a id="13691" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13694" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="13696" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13698" href="CantorNormalForm.Multiplication.html#13698" class="Bound">y</a> <a id="13700" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13702" href="CantorNormalForm.Multiplication.html#13702" class="Bound">s</a> <a id="13704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13705" class="Symbol">)</a>
           <a id="13718" href="CantorNormalForm.Multiplication.html#13718" class="Bound">c</a><a id="13719" class="Symbol">@(</a><a id="13721" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13724" href="CantorNormalForm.Multiplication.html#13724" class="Bound">c₁</a><a id="13726" class="Symbol">@(</a><a id="13728" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13731" class="Symbol">_</a> <a id="13733" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13735" class="Symbol">_</a> <a id="13737" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13739" class="Symbol">_</a> <a id="13741" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13742" class="Symbol">)</a> <a id="13744" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13746" href="CantorNormalForm.Multiplication.html#13746" class="Bound">z</a> <a id="13748" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13750" href="CantorNormalForm.Multiplication.html#13750" class="Bound">t</a> <a id="13752" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13753" class="Symbol">)</a> <a id="13755" class="Symbol">=</a>
   <a id="13760" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a> <a id="13762" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13764" class="Symbol">(</a><a id="13765" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a> <a id="13767" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13769" href="CantorNormalForm.Multiplication.html#13718" class="Bound">c</a><a id="13770" class="Symbol">)</a>
  <a id="13774" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13777" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13782" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13787" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13790" class="Symbol">(</a><a id="13791" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="13794" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13796" href="CantorNormalForm.Multiplication.html#13724" class="Bound">c₁</a><a id="13798" class="Symbol">)</a> <a id="13800" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13802" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a> <a id="13804" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13806" class="Symbol">(</a><a id="13807" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a> <a id="13809" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13811" href="CantorNormalForm.Multiplication.html#13746" class="Bound">z</a><a id="13812" class="Symbol">)</a> <a id="13814" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13816" class="Symbol">_</a> <a id="13818" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="13822" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13825" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="13830" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13835" href="CantorNormalForm.Multiplication.html#14195" class="Function">q</a> <a id="13837" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13842" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13845" class="Symbol">(</a><a id="13846" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="13849" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="13851" href="CantorNormalForm.Multiplication.html#13724" class="Bound">c₁</a><a id="13853" class="Symbol">)</a> <a id="13855" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13857" class="Symbol">(</a><a id="13858" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13861" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="13864" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13866" href="CantorNormalForm.Multiplication.html#14077" class="Function">u</a> <a id="13868" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13870" href="CantorNormalForm.Multiplication.html#14102" class="Function">t&#39;</a> <a id="13873" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13874" class="Symbol">)</a> <a id="13876" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13878" href="CantorNormalForm.Multiplication.html#13746" class="Bound">z</a> <a id="13880" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13882" class="Symbol">_</a> <a id="13884" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="13888" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13891" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13896" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13901" class="Symbol">(</a><a id="13902" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13905" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="13908" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13910" href="CantorNormalForm.Multiplication.html#14077" class="Function">u</a> <a id="13912" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13914" href="CantorNormalForm.Multiplication.html#14102" class="Function">t&#39;</a> <a id="13917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13918" class="Symbol">)</a> <a id="13920" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13922" href="CantorNormalForm.Multiplication.html#13718" class="Bound">c</a>
  <a id="13926" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13929" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13934" class="Symbol">(</a><a id="13935" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·</a> <a id="13938" href="CantorNormalForm.Multiplication.html#13718" class="Bound">c</a><a id="13939" class="Symbol">)</a> <a id="13941" class="Symbol">(</a><a id="13942" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13946" href="CantorNormalForm.Multiplication.html#14143" class="Function">p</a><a id="13947" class="Symbol">)</a> <a id="13949" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="13954" class="Symbol">(</a><a id="13955" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a> <a id="13957" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13959" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a><a id="13960" class="Symbol">)</a> <a id="13962" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="13964" href="CantorNormalForm.Multiplication.html#13718" class="Bound">c</a> <a id="13966" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="13969" class="Keyword">where</a>
  <a id="13977" href="CantorNormalForm.Multiplication.html#13977" class="Function">fact</a> <a id="13982" class="Symbol">:</a> <a id="13984" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13987" href="CantorNormalForm.Multiplication.html#13987" class="Bound">u</a> <a id="13989" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13991" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="13995" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13997" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14000" href="CantorNormalForm.Multiplication.html#14000" class="Bound">t&#39;</a> <a id="14003" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14005" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="14008" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="14010" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="14015" href="CantorNormalForm.Multiplication.html#13987" class="Bound">u</a> <a id="14017" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14019" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a> <a id="14021" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14023" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a> <a id="14025" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14027" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14030" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="14033" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14035" href="CantorNormalForm.Multiplication.html#13987" class="Bound">u</a> <a id="14037" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14039" href="CantorNormalForm.Multiplication.html#14000" class="Bound">t&#39;</a> <a id="14042" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="14046" href="CantorNormalForm.Multiplication.html#13977" class="Function">fact</a> <a id="14051" class="Symbol">=</a> <a id="14053" href="CantorNormalForm.Multiplication.html#11690" class="Function">·ω^+-spec₁</a> <a id="14064" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="14067" href="CantorNormalForm.Multiplication.html#13668" class="Bound">x</a> <a id="14069" href="CantorNormalForm.Multiplication.html#13672" class="Bound">r</a> <a id="14071" href="CantorNormalForm.Multiplication.html#13698" class="Bound">y</a> <a id="14073" href="CantorNormalForm.Multiplication.html#13702" class="Bound">s</a>
  <a id="14077" href="CantorNormalForm.Multiplication.html#14077" class="Function">u</a> <a id="14079" class="Symbol">:</a> <a id="14081" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="14087" href="CantorNormalForm.Multiplication.html#14077" class="Function">u</a> <a id="14089" class="Symbol">=</a> <a id="14091" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14095" href="CantorNormalForm.Multiplication.html#13977" class="Function">fact</a>
  <a id="14102" href="CantorNormalForm.Multiplication.html#14102" class="Function">t&#39;</a> <a id="14105" class="Symbol">:</a> <a id="14107" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="14110" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="14112" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="14117" href="CantorNormalForm.Multiplication.html#14077" class="Function">u</a>
  <a id="14121" href="CantorNormalForm.Multiplication.html#14102" class="Function">t&#39;</a> <a id="14124" class="Symbol">=</a> <a id="14126" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14130" class="Symbol">(</a><a id="14131" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14135" href="CantorNormalForm.Multiplication.html#13977" class="Function">fact</a><a id="14139" class="Symbol">)</a>
  <a id="14143" href="CantorNormalForm.Multiplication.html#14143" class="Function">p</a> <a id="14145" class="Symbol">:</a> <a id="14147" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a> <a id="14149" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14151" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a> <a id="14153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14155" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14158" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="14161" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14163" href="CantorNormalForm.Multiplication.html#14077" class="Function">u</a> <a id="14165" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14167" href="CantorNormalForm.Multiplication.html#14102" class="Function">t&#39;</a> <a id="14170" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="14174" href="CantorNormalForm.Multiplication.html#14143" class="Function">p</a> <a id="14176" class="Symbol">=</a> <a id="14178" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14182" class="Symbol">(</a><a id="14183" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14187" href="CantorNormalForm.Multiplication.html#13977" class="Function">fact</a><a id="14191" class="Symbol">)</a>
  <a id="14195" href="CantorNormalForm.Multiplication.html#14195" class="Function">q</a> <a id="14197" class="Symbol">:</a> <a id="14199" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a> <a id="14201" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14203" class="Symbol">(</a><a id="14204" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a> <a id="14206" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14208" href="CantorNormalForm.Multiplication.html#13746" class="Bound">z</a><a id="14209" class="Symbol">)</a> <a id="14211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14213" class="Symbol">(</a><a id="14214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14217" href="CantorNormalForm.Multiplication.html#13663" class="Bound">a₁</a> <a id="14220" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14222" href="CantorNormalForm.Multiplication.html#14077" class="Function">u</a> <a id="14224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14226" href="CantorNormalForm.Multiplication.html#14102" class="Function">t&#39;</a> <a id="14229" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14230" class="Symbol">)</a> <a id="14232" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14234" href="CantorNormalForm.Multiplication.html#13746" class="Bound">z</a>
  <a id="14238" href="CantorNormalForm.Multiplication.html#14195" class="Function">q</a> <a id="14240" class="Symbol">=</a> <a id="14242" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14253" href="CantorNormalForm.Multiplication.html#13657" class="Bound">a</a> <a id="14255" href="CantorNormalForm.Multiplication.html#13688" class="Bound">b</a> <a id="14257" href="CantorNormalForm.Multiplication.html#13746" class="Bound">z</a> <a id="14259" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14261" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14266" class="Symbol">(</a><a id="14267" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">_·</a> <a id="14270" href="CantorNormalForm.Multiplication.html#13746" class="Bound">z</a><a id="14271" class="Symbol">)</a> <a id="14273" href="CantorNormalForm.Multiplication.html#14143" class="Function">p</a>
<a id="14275" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14286" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a><a id="14287" class="Symbol">@(</a><a id="14289" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14292" href="CantorNormalForm.Multiplication.html#14292" class="Bound">a₁</a> <a id="14295" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14297" href="CantorNormalForm.Multiplication.html#14297" class="Bound">x</a> <a id="14299" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14301" href="CantorNormalForm.Multiplication.html#14301" class="Bound">r</a> <a id="14303" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14304" class="Symbol">)</a>
           <a id="14317" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a><a id="14318" class="Symbol">@(</a><a id="14320" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14323" href="CantorNormalForm.Multiplication.html#14323" class="Bound">b₁</a><a id="14325" class="Symbol">@(</a><a id="14327" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14330" class="Symbol">_</a> <a id="14332" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14334" class="Symbol">_</a> <a id="14336" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14338" class="Symbol">_</a> <a id="14340" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14341" class="Symbol">)</a> <a id="14343" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14345" href="CantorNormalForm.Multiplication.html#14345" class="Bound">y</a> <a id="14347" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14349" href="CantorNormalForm.Multiplication.html#14349" class="Bound">s</a> <a id="14351" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14352" class="Symbol">)</a>
           <a id="14365" href="CantorNormalForm.Multiplication.html#14365" class="Bound">c</a><a id="14366" class="Symbol">@(</a><a id="14368" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14371" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="14373" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14375" href="CantorNormalForm.Multiplication.html#14375" class="Bound">z</a> <a id="14377" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14379" href="CantorNormalForm.Multiplication.html#14379" class="Bound">t</a> <a id="14381" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14382" class="Symbol">)</a> <a id="14384" class="Symbol">=</a>
   <a id="14389" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14391" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14393" class="Symbol">(</a><a id="14394" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14396" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14398" href="CantorNormalForm.Multiplication.html#14365" class="Bound">c</a><a id="14399" class="Symbol">)</a>
  <a id="14403" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14406" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14411" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14416" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14418" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14420" class="Symbol">(</a><a id="14421" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14423" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14425" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14427" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14429" href="CantorNormalForm.Multiplication.html#14375" class="Bound">z</a><a id="14430" class="Symbol">)</a>
  <a id="14434" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14437" href="CantorNormalForm.Multiplication.html#7236" class="Function">·-is-left-distributive</a> <a id="14460" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14462" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14464" class="Symbol">(</a><a id="14465" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14467" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14469" href="CantorNormalForm.Multiplication.html#14375" class="Bound">z</a><a id="14470" class="Symbol">)</a> <a id="14472" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14477" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14479" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14481" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14483" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14485" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14487" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14489" class="Symbol">(</a><a id="14490" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14492" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14494" href="CantorNormalForm.Multiplication.html#14375" class="Bound">z</a><a id="14495" class="Symbol">)</a>
  <a id="14499" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14502" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14507" class="Symbol">(</a><a id="14508" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14510" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14512" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14514" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="14516" class="Symbol">)</a> <a id="14518" class="Symbol">(</a><a id="14519" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14530" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14532" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14534" href="CantorNormalForm.Multiplication.html#14375" class="Bound">z</a><a id="14535" class="Symbol">)</a> <a id="14537" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14542" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14544" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14546" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a> <a id="14548" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14550" class="Symbol">(</a><a id="14551" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14553" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14555" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a><a id="14556" class="Symbol">)</a> <a id="14558" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14560" href="CantorNormalForm.Multiplication.html#14375" class="Bound">z</a>
  <a id="14564" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14567" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14572" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14577" class="Symbol">(</a><a id="14578" href="CantorNormalForm.Multiplication.html#14286" class="Bound">a</a> <a id="14580" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14582" href="CantorNormalForm.Multiplication.html#14317" class="Bound">b</a><a id="14583" class="Symbol">)</a> <a id="14585" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14587" href="CantorNormalForm.Multiplication.html#14365" class="Bound">c</a> <a id="14589" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="14591" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14602" href="CantorNormalForm.Multiplication.html#14602" class="Bound">a</a><a id="14603" class="Symbol">@(</a><a id="14605" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14608" href="CantorNormalForm.Multiplication.html#14608" class="Bound">a₁</a> <a id="14611" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14613" href="CantorNormalForm.Multiplication.html#14613" class="Bound">x</a> <a id="14615" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14617" href="CantorNormalForm.Multiplication.html#14617" class="Bound">r</a> <a id="14619" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14620" class="Symbol">)</a>
           <a id="14633" href="CantorNormalForm.Multiplication.html#14633" class="Bound">b</a><a id="14634" class="Symbol">@(</a><a id="14636" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14639" href="CantorNormalForm.Multiplication.html#14639" class="Bound">b₁</a><a id="14641" class="Symbol">@(</a><a id="14643" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14646" class="Symbol">_</a> <a id="14648" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14650" class="Symbol">_</a> <a id="14652" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14654" class="Symbol">_</a> <a id="14656" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14657" class="Symbol">)</a> <a id="14659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14661" href="CantorNormalForm.Multiplication.html#14661" class="Bound">y</a> <a id="14663" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14665" href="CantorNormalForm.Multiplication.html#14665" class="Bound">s</a> <a id="14667" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14668" class="Symbol">)</a>
           <a id="14681" href="CantorNormalForm.Multiplication.html#14681" class="Bound">c</a><a id="14682" class="Symbol">@(</a><a id="14684" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14687" href="CantorNormalForm.Multiplication.html#14687" class="Bound">c₁</a><a id="14689" class="Symbol">@(</a><a id="14691" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14694" class="Symbol">_</a> <a id="14696" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14698" class="Symbol">_</a> <a id="14700" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14702" class="Symbol">_</a> <a id="14704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14705" class="Symbol">)</a> <a id="14707" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14709" href="CantorNormalForm.Multiplication.html#14709" class="Bound">z</a> <a id="14711" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14713" href="CantorNormalForm.Multiplication.html#14713" class="Bound">t</a> <a id="14715" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14716" class="Symbol">)</a> <a id="14718" class="Symbol">=</a>
   <a id="14723" href="CantorNormalForm.Multiplication.html#14602" class="Bound">a</a> <a id="14725" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14727" class="Symbol">(</a><a id="14728" href="CantorNormalForm.Multiplication.html#14633" class="Bound">b</a> <a id="14730" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14732" href="CantorNormalForm.Multiplication.html#14681" class="Bound">c</a><a id="14733" class="Symbol">)</a>
  <a id="14737" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14745" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14750" href="CantorNormalForm.Multiplication.html#14602" class="Bound">a</a> <a id="14752" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14757" class="Symbol">(</a><a id="14758" href="CantorNormalForm.Multiplication.html#14639" class="Bound">b₁</a> <a id="14761" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14763" href="CantorNormalForm.Multiplication.html#14687" class="Bound">c₁</a><a id="14765" class="Symbol">)</a> <a id="14767" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14769" class="Symbol">(</a><a id="14770" href="CantorNormalForm.Multiplication.html#14633" class="Bound">b</a> <a id="14772" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14774" href="CantorNormalForm.Multiplication.html#14709" class="Bound">z</a><a id="14775" class="Symbol">)</a> <a id="14777" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14779" class="Symbol">_</a> <a id="14781" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="14785" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14788" href="CantorNormalForm.Multiplication.html#12867" class="Function">·ω^+-spec₂</a> <a id="14799" class="Symbol">(</a><a id="14800" href="CantorNormalForm.Multiplication.html#14639" class="Bound">b₁</a> <a id="14803" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14805" href="CantorNormalForm.Multiplication.html#14687" class="Bound">c₁</a><a id="14807" class="Symbol">)</a> <a id="14809" class="Symbol">(</a><a id="14810" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="14818" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="14821" class="Symbol">(</a><a id="14822" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="14826" href="CantorNormalForm.Multiplication.html#14639" class="Bound">b₁</a> <a id="14829" href="CantorNormalForm.Multiplication.html#14687" class="Bound">c₁</a> <a id="14832" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="14834" class="Symbol">))</a> <a id="14837" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14842" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14845" class="Symbol">(</a><a id="14846" href="CantorNormalForm.Multiplication.html#14608" class="Bound">a₁</a> <a id="14849" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14851" class="Symbol">(</a><a id="14852" href="CantorNormalForm.Multiplication.html#14639" class="Bound">b₁</a> <a id="14855" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14857" href="CantorNormalForm.Multiplication.html#14687" class="Bound">c₁</a><a id="14859" class="Symbol">))</a> <a id="14862" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14864" class="Symbol">(</a><a id="14865" href="CantorNormalForm.Multiplication.html#14602" class="Bound">a</a> <a id="14867" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14869" class="Symbol">(</a><a id="14870" href="CantorNormalForm.Multiplication.html#14633" class="Bound">b</a> <a id="14872" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14874" href="CantorNormalForm.Multiplication.html#14709" class="Bound">z</a><a id="14875" class="Symbol">))</a> <a id="14878" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14880" class="Symbol">_</a> <a id="14882" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="14886" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14889" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="14894" class="Symbol">(</a><a id="14895" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="14906" href="CantorNormalForm.Multiplication.html#14608" class="Bound">a₁</a> <a id="14909" href="CantorNormalForm.Multiplication.html#14639" class="Bound">b₁</a> <a id="14912" href="CantorNormalForm.Multiplication.html#14687" class="Bound">c₁</a><a id="14914" class="Symbol">)</a> <a id="14916" class="Symbol">(</a><a id="14917" href="CantorNormalForm.Multiplication.html#13087" class="Function">·-is-assoc</a> <a id="14928" href="CantorNormalForm.Multiplication.html#14602" class="Bound">a</a> <a id="14930" href="CantorNormalForm.Multiplication.html#14633" class="Bound">b</a> <a id="14932" href="CantorNormalForm.Multiplication.html#14709" class="Bound">z</a><a id="14933" class="Symbol">)</a> <a id="14935" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14940" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14943" class="Symbol">(</a><a id="14944" href="CantorNormalForm.Multiplication.html#14608" class="Bound">a₁</a> <a id="14947" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14949" href="CantorNormalForm.Multiplication.html#14639" class="Bound">b₁</a> <a id="14952" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="14954" href="CantorNormalForm.Multiplication.html#14687" class="Bound">c₁</a><a id="14956" class="Symbol">)</a> <a id="14958" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14960" href="CantorNormalForm.Multiplication.html#14602" class="Bound">a</a> <a id="14962" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14964" href="CantorNormalForm.Multiplication.html#14633" class="Bound">b</a> <a id="14966" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14968" href="CantorNormalForm.Multiplication.html#14709" class="Bound">z</a> <a id="14970" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14972" class="Symbol">_</a> <a id="14974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="14978" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14981" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14986" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="14991" class="Symbol">(</a><a id="14992" href="CantorNormalForm.Multiplication.html#14602" class="Bound">a</a> <a id="14994" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="14996" href="CantorNormalForm.Multiplication.html#14633" class="Bound">b</a><a id="14997" class="Symbol">)</a> <a id="14999" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15001" href="CantorNormalForm.Multiplication.html#14681" class="Bound">c</a> <a id="15003" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="fin·fin&lt;ω"></a><a id="15006" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="15016" class="Symbol">:</a> <a id="15018" class="Symbol">∀</a> <a id="15020" href="CantorNormalForm.Multiplication.html#15020" class="Bound">a</a> <a id="15022" href="CantorNormalForm.Multiplication.html#15022" class="Bound">b</a> <a id="15024" class="Symbol">→</a> <a id="15026" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="15031" href="CantorNormalForm.Multiplication.html#15020" class="Bound">a</a> <a id="15033" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15035" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15037" class="Symbol">→</a> <a id="15039" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="15044" href="CantorNormalForm.Multiplication.html#15022" class="Bound">b</a> <a id="15046" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15048" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15050" class="Symbol">→</a> <a id="15052" href="CantorNormalForm.Multiplication.html#15020" class="Bound">a</a> <a id="15054" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15056" href="CantorNormalForm.Multiplication.html#15022" class="Bound">b</a> <a id="15058" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="15060" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
<a id="15062" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="15072" href="CantorNormalForm.Multiplication.html#15072" class="Bound">a</a><a id="15073" class="Symbol">@</a><a id="15074" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15076" href="CantorNormalForm.Multiplication.html#15076" class="Bound">b</a> <a id="15078" class="Symbol">_</a> <a id="15080" class="Symbol">_</a> <a id="15082" class="Symbol">=</a> <a id="15084" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>  <a id="15088" class="Comment">-- : 𝟎 &lt; ω</a>
<a id="15099" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="15109" href="CantorNormalForm.Multiplication.html#15109" class="Bound">a</a><a id="15110" class="Symbol">@(</a><a id="15112" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15115" class="Symbol">_</a> <a id="15117" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15119" class="Symbol">_</a> <a id="15121" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15123" class="Symbol">_</a> <a id="15125" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15126" class="Symbol">)</a> <a id="15128" href="CantorNormalForm.Multiplication.html#15128" class="Bound">b</a><a id="15129" class="Symbol">@</a><a id="15130" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15132" class="Symbol">_</a> <a id="15134" class="Symbol">_</a> <a id="15136" class="Symbol">=</a> <a id="15138" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>  <a id="15142" class="Comment">-- : 𝟎 &lt; ω</a>
<a id="15153" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="15163" href="CantorNormalForm.Multiplication.html#15163" class="Bound">a</a><a id="15164" class="Symbol">@(</a><a id="15166" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15169" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15171" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15173" class="Symbol">_</a> <a id="15175" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15177" class="Symbol">_</a> <a id="15179" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15180" class="Symbol">)</a> <a id="15182" href="CantorNormalForm.Multiplication.html#15182" class="Bound">b</a><a id="15183" class="Symbol">@(</a><a id="15185" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15188" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15190" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15192" href="CantorNormalForm.Multiplication.html#15192" class="Bound">y</a> <a id="15194" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15196" href="CantorNormalForm.Multiplication.html#15196" class="Bound">s</a> <a id="15198" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15199" class="Symbol">)</a> <a id="15201" class="Symbol">_</a> <a id="15203" class="Symbol">_</a> <a id="15205" class="Symbol">=</a> <a id="15207" href="CantorNormalForm.Multiplication.html#15303" class="Function">a+a·y&lt;ω</a>  <a id="15216" class="Comment">-- : a + a · y &lt; ω</a>
 <a id="15236" class="Keyword">where</a>
  <a id="15244" href="CantorNormalForm.Multiplication.html#15244" class="Function">a·y&lt;ω</a> <a id="15250" class="Symbol">:</a> <a id="15252" href="CantorNormalForm.Multiplication.html#15163" class="Bound">a</a> <a id="15254" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15256" href="CantorNormalForm.Multiplication.html#15192" class="Bound">y</a> <a id="15258" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="15260" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="15264" href="CantorNormalForm.Multiplication.html#15244" class="Function">a·y&lt;ω</a> <a id="15270" class="Symbol">=</a> <a id="15272" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="15282" href="CantorNormalForm.Multiplication.html#15163" class="Bound">a</a> <a id="15284" href="CantorNormalForm.Multiplication.html#15192" class="Bound">y</a> <a id="15286" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15291" class="Symbol">(</a><a id="15292" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="15298" href="CantorNormalForm.Multiplication.html#15196" class="Bound">s</a><a id="15299" class="Symbol">)</a>
  <a id="15303" href="CantorNormalForm.Multiplication.html#15303" class="Function">a+a·y&lt;ω</a> <a id="15311" class="Symbol">:</a> <a id="15313" href="CantorNormalForm.Multiplication.html#15163" class="Bound">a</a> <a id="15315" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15317" href="CantorNormalForm.Multiplication.html#15163" class="Bound">a</a> <a id="15319" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15321" href="CantorNormalForm.Multiplication.html#15192" class="Bound">y</a> <a id="15323" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="15325" href="CantorNormalForm.Base.html#11612" class="Function">ω</a>
  <a id="15329" href="CantorNormalForm.Multiplication.html#15303" class="Function">a+a·y&lt;ω</a> <a id="15337" class="Symbol">=</a> <a id="15339" href="CantorNormalForm.Addition.html#8589" class="Function">fin+fin&lt;ω</a> <a id="15349" href="CantorNormalForm.Multiplication.html#15163" class="Bound">a</a> <a id="15351" class="Symbol">(</a><a id="15352" href="CantorNormalForm.Multiplication.html#15163" class="Bound">a</a> <a id="15354" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15356" href="CantorNormalForm.Multiplication.html#15192" class="Bound">y</a><a id="15357" class="Symbol">)</a> <a id="15359" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15364" class="Symbol">(</a><a id="15365" href="CantorNormalForm.Base.html#11980" class="Function">&lt;ω→fin</a> <a id="15372" href="CantorNormalForm.Multiplication.html#15244" class="Function">a·y&lt;ω</a><a id="15377" class="Symbol">)</a>
<a id="15379" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="15389" href="CantorNormalForm.Multiplication.html#15389" class="Bound">a</a><a id="15390" class="Symbol">@(</a><a id="15392" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15395" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15397" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15399" class="Symbol">_</a> <a id="15401" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15403" class="Symbol">_</a> <a id="15405" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15406" class="Symbol">)</a> <a id="15408" href="CantorNormalForm.Multiplication.html#15408" class="Bound">b</a><a id="15409" class="Symbol">@(</a><a id="15411" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15414" href="CantorNormalForm.Multiplication.html#15414" class="Bound">y</a><a id="15415" class="Symbol">@(</a><a id="15417" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15420" class="Symbol">_</a> <a id="15422" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15424" class="Symbol">_</a> <a id="15426" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15428" class="Symbol">_</a> <a id="15430" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15431" class="Symbol">)</a> <a id="15433" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15435" class="Symbol">_</a> <a id="15437" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15439" class="Symbol">_</a> <a id="15441" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15442" class="Symbol">)</a> <a id="15444" class="Symbol">_</a> <a id="15446" href="CantorNormalForm.Multiplication.html#15446" class="Bound">y≡𝟎</a> <a id="15450" class="Symbol">=</a> <a id="15452" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="15458" class="Symbol">(</a><a id="15459" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="15463" href="CantorNormalForm.Multiplication.html#15446" class="Bound">y≡𝟎</a><a id="15466" class="Symbol">)</a>
<a id="15468" href="CantorNormalForm.Multiplication.html#15006" class="Function">fin·fin&lt;ω</a> <a id="15478" href="CantorNormalForm.Multiplication.html#15478" class="Bound">a</a><a id="15479" class="Symbol">@(</a><a id="15481" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15484" href="CantorNormalForm.Multiplication.html#15484" class="Bound">x</a><a id="15485" class="Symbol">@(</a><a id="15487" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15490" class="Symbol">_</a> <a id="15492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15494" class="Symbol">_</a> <a id="15496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15498" class="Symbol">_</a> <a id="15500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15501" class="Symbol">)</a> <a id="15503" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15505" class="Symbol">_</a> <a id="15507" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15509" class="Symbol">_</a> <a id="15511" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15512" class="Symbol">)</a> <a id="15514" href="CantorNormalForm.Multiplication.html#15514" class="Bound">b</a><a id="15515" class="Symbol">@(</a><a id="15517" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15520" class="Symbol">_</a> <a id="15522" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15524" class="Symbol">_</a> <a id="15526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15528" class="Symbol">_</a> <a id="15530" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15531" class="Symbol">)</a> <a id="15533" href="CantorNormalForm.Multiplication.html#15533" class="Bound">x≡𝟎</a> <a id="15537" class="Symbol">_</a> <a id="15539" class="Symbol">=</a> <a id="15541" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="15547" class="Symbol">(</a><a id="15548" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="15552" href="CantorNormalForm.Multiplication.html#15533" class="Bound">x≡𝟎</a><a id="15555" class="Symbol">)</a>

<a id="≤l·"></a><a id="15558" href="CantorNormalForm.Multiplication.html#15558" class="Function">≤l·</a> <a id="15562" class="Symbol">:</a> <a id="15564" class="Symbol">∀</a> <a id="15566" href="CantorNormalForm.Multiplication.html#15566" class="Bound">a</a> <a id="15568" href="CantorNormalForm.Multiplication.html#15568" class="Bound">b</a> <a id="15570" class="Symbol">→</a> <a id="15572" href="CantorNormalForm.Multiplication.html#15566" class="Bound">a</a> <a id="15574" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="15576" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15578" class="Symbol">→</a> <a id="15580" href="CantorNormalForm.Multiplication.html#15568" class="Bound">b</a> <a id="15582" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="15584" href="CantorNormalForm.Multiplication.html#15566" class="Bound">a</a> <a id="15586" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15588" href="CantorNormalForm.Multiplication.html#15568" class="Bound">b</a>
<a id="15590" href="CantorNormalForm.Multiplication.html#15558" class="Function">≤l·</a> <a id="15594" href="CantorNormalForm.Multiplication.html#15594" class="Bound">a</a><a id="15595" class="Symbol">@(</a><a id="15597" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15600" class="Symbol">_</a> <a id="15602" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15604" class="Symbol">_</a> <a id="15606" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15608" class="Symbol">_</a> <a id="15610" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15611" class="Symbol">)</a> <a id="15613" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15615" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="15618" class="Symbol">=</a> <a id="15620" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>  <a id="15628" class="Comment">-- : 𝟎 ≤ 𝟎</a>
<a id="15639" href="CantorNormalForm.Multiplication.html#15558" class="Function">≤l·</a> <a id="15643" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a><a id="15644" class="Symbol">@(</a><a id="15646" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15649" class="Symbol">_</a> <a id="15651" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15653" class="Symbol">_</a> <a id="15655" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15657" class="Symbol">_</a> <a id="15659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15660" class="Symbol">)</a> <a id="15662" href="CantorNormalForm.Multiplication.html#15662" class="Bound">b</a><a id="15663" class="Symbol">@(</a><a id="15665" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15668" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15670" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15672" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a> <a id="15674" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15676" href="CantorNormalForm.Multiplication.html#15676" class="Bound">s</a> <a id="15678" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15679" class="Symbol">)</a> <a id="15681" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="15684" class="Symbol">=</a> <a id="15686" href="CantorNormalForm.Multiplication.html#15872" class="Function">goal</a>
 <a id="15692" class="Keyword">where</a>
  <a id="15700" href="CantorNormalForm.Multiplication.html#15700" class="Function">b≡𝟏+y</a> <a id="15706" class="Symbol">:</a> <a id="15708" href="CantorNormalForm.Multiplication.html#15662" class="Bound">b</a> <a id="15710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15712" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15714" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15716" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a>
  <a id="15720" href="CantorNormalForm.Multiplication.html#15700" class="Function">b≡𝟏+y</a> <a id="15726" class="Symbol">=</a> <a id="15728" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="15738" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a> <a id="15740" href="CantorNormalForm.Multiplication.html#15676" class="Bound">s</a>
  <a id="15744" href="CantorNormalForm.Multiplication.html#15744" class="Function">y≤a·y</a> <a id="15750" class="Symbol">:</a> <a id="15752" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a> <a id="15754" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="15756" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15758" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15760" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a>
  <a id="15764" href="CantorNormalForm.Multiplication.html#15744" class="Function">y≤a·y</a> <a id="15770" class="Symbol">=</a> <a id="15772" href="CantorNormalForm.Multiplication.html#15558" class="Function">≤l·</a> <a id="15776" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15778" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a> <a id="15780" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="15785" href="CantorNormalForm.Multiplication.html#15785" class="Function">𝟏+y≤a+a·y</a> <a id="15795" class="Symbol">:</a> <a id="15797" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15799" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15801" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a> <a id="15803" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="15805" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15807" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15809" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15811" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15813" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a>
  <a id="15817" href="CantorNormalForm.Multiplication.html#15785" class="Function">𝟏+y≤a+a·y</a> <a id="15827" class="Symbol">=</a> <a id="15829" href="CantorNormalForm.Addition.html#7393" class="Function">+-is-≤-monotone</a> <a id="15845" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="15847" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15849" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a> <a id="15851" class="Symbol">(</a><a id="15852" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15854" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15856" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a><a id="15857" class="Symbol">)</a> <a id="15859" href="CantorNormalForm.Base.html#11633" class="Function">𝟏≤ω^</a> <a id="15864" href="CantorNormalForm.Multiplication.html#15744" class="Function">y≤a·y</a>
  <a id="15872" href="CantorNormalForm.Multiplication.html#15872" class="Function">goal</a> <a id="15877" class="Symbol">:</a> <a id="15879" href="CantorNormalForm.Multiplication.html#15662" class="Bound">b</a> <a id="15881" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="15883" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15885" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15887" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15889" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15891" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a>
  <a id="15895" href="CantorNormalForm.Multiplication.html#15872" class="Function">goal</a> <a id="15900" class="Symbol">=</a> <a id="15902" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15908" class="Symbol">(</a><a id="15909" href="CantorNormalForm.Base.html#1554" class="Function Operator">_≤</a> <a id="15912" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15914" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="15916" href="CantorNormalForm.Multiplication.html#15643" class="Bound">a</a> <a id="15918" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="15920" href="CantorNormalForm.Multiplication.html#15672" class="Bound">y</a><a id="15921" class="Symbol">)</a> <a id="15923" class="Symbol">(</a><a id="15924" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15928" href="CantorNormalForm.Multiplication.html#15700" class="Function">b≡𝟏+y</a><a id="15933" class="Symbol">)</a> <a id="15935" href="CantorNormalForm.Multiplication.html#15785" class="Function">𝟏+y≤a+a·y</a>
<a id="15945" href="CantorNormalForm.Multiplication.html#15558" class="Function">≤l·</a> <a id="15949" href="CantorNormalForm.Multiplication.html#15949" class="Bound">a</a><a id="15950" class="Symbol">@(</a><a id="15952" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15955" href="CantorNormalForm.Multiplication.html#15955" class="Bound">a₁</a> <a id="15958" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15960" class="Symbol">_</a> <a id="15962" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15964" class="Symbol">_</a> <a id="15966" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15967" class="Symbol">)</a> <a id="15969" href="CantorNormalForm.Multiplication.html#15969" class="Bound">b</a><a id="15970" class="Symbol">@(</a><a id="15972" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15975" href="CantorNormalForm.Multiplication.html#15975" class="Bound">b₁</a><a id="15977" class="Symbol">@(</a><a id="15979" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="15982" class="Symbol">_</a> <a id="15984" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15986" class="Symbol">_</a> <a id="15988" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="15990" class="Symbol">_</a> <a id="15992" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="15993" class="Symbol">)</a> <a id="15995" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="15997" href="CantorNormalForm.Multiplication.html#15997" class="Bound">y</a> <a id="15999" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16001" class="Symbol">_</a> <a id="16003" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16004" class="Symbol">)</a> <a id="16006" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="16009" class="Symbol">=</a> <a id="16011" href="CantorNormalForm.Multiplication.html#16066" class="Function">goal</a>
 <a id="16017" class="Keyword">where</a>
  <a id="16025" href="CantorNormalForm.Multiplication.html#16025" class="Function">y≤a·y</a> <a id="16031" class="Symbol">:</a> <a id="16033" href="CantorNormalForm.Multiplication.html#15997" class="Bound">y</a> <a id="16035" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="16037" href="CantorNormalForm.Multiplication.html#15949" class="Bound">a</a> <a id="16039" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16041" href="CantorNormalForm.Multiplication.html#15997" class="Bound">y</a>
  <a id="16045" href="CantorNormalForm.Multiplication.html#16025" class="Function">y≤a·y</a> <a id="16051" class="Symbol">=</a> <a id="16053" href="CantorNormalForm.Multiplication.html#15558" class="Function">≤l·</a> <a id="16057" href="CantorNormalForm.Multiplication.html#15949" class="Bound">a</a> <a id="16059" href="CantorNormalForm.Multiplication.html#15997" class="Bound">y</a> <a id="16061" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="16066" href="CantorNormalForm.Multiplication.html#16066" class="Function">goal</a> <a id="16071" class="Symbol">:</a> <a id="16073" href="CantorNormalForm.Multiplication.html#15969" class="Bound">b</a> <a id="16075" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="16077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16080" class="Symbol">(</a><a id="16081" href="CantorNormalForm.Multiplication.html#15955" class="Bound">a₁</a> <a id="16084" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16086" href="CantorNormalForm.Multiplication.html#15975" class="Bound">b₁</a><a id="16088" class="Symbol">)</a> <a id="16090" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16092" class="Symbol">(</a><a id="16093" href="CantorNormalForm.Multiplication.html#15949" class="Bound">a</a> <a id="16095" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16097" href="CantorNormalForm.Multiplication.html#15997" class="Bound">y</a><a id="16098" class="Symbol">)</a> <a id="16100" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16102" class="Symbol">_</a> <a id="16104" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="16108" href="CantorNormalForm.Multiplication.html#16066" class="Function">goal</a> <a id="16113" class="Symbol">=</a> <a id="16115" href="CantorNormalForm.Base.html#11120" class="Function">≤₂&#39;</a> <a id="16119" class="Symbol">(</a><a id="16120" href="CantorNormalForm.Addition.html#5835" class="Function">≤l+</a> <a id="16124" href="CantorNormalForm.Multiplication.html#15975" class="Bound">b₁</a> <a id="16127" href="CantorNormalForm.Multiplication.html#15955" class="Bound">a₁</a><a id="16129" class="Symbol">)</a> <a id="16131" href="CantorNormalForm.Multiplication.html#16025" class="Function">y≤a·y</a>

<a id="&lt;l·"></a><a id="16138" href="CantorNormalForm.Multiplication.html#16138" class="Function">&lt;l·</a> <a id="16142" class="Symbol">:</a> <a id="16144" class="Symbol">∀</a> <a id="16146" href="CantorNormalForm.Multiplication.html#16146" class="Bound">a</a> <a id="16148" href="CantorNormalForm.Multiplication.html#16148" class="Bound">b</a> <a id="16150" class="Symbol">→</a> <a id="16152" href="CantorNormalForm.Multiplication.html#16146" class="Bound">a</a> <a id="16154" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="16156" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16158" class="Symbol">→</a> <a id="16160" href="CantorNormalForm.Multiplication.html#16148" class="Bound">b</a> <a id="16162" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="16164" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16166" class="Symbol">→</a> <a id="16168" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="16173" href="CantorNormalForm.Multiplication.html#16146" class="Bound">a</a> <a id="16175" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="16177" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="16182" href="CantorNormalForm.Multiplication.html#16148" class="Bound">b</a> <a id="16184" class="Symbol">→</a> <a id="16186" href="CantorNormalForm.Multiplication.html#16148" class="Bound">b</a> <a id="16188" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16190" href="CantorNormalForm.Multiplication.html#16146" class="Bound">a</a> <a id="16192" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16194" href="CantorNormalForm.Multiplication.html#16148" class="Bound">b</a>
<a id="16196" href="CantorNormalForm.Multiplication.html#16138" class="Function">&lt;l·</a> <a id="16200" href="CantorNormalForm.Multiplication.html#16200" class="Bound">a</a><a id="16201" class="Symbol">@(</a><a id="16203" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16206" href="CantorNormalForm.Multiplication.html#16206" class="Bound">a₁</a> <a id="16209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16211" href="CantorNormalForm.Multiplication.html#16211" class="Bound">a&#39;</a> <a id="16214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16216" class="Symbol">_</a> <a id="16218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16219" class="Symbol">)</a>
    <a id="16225" href="CantorNormalForm.Multiplication.html#16225" class="Bound">b</a><a id="16226" class="Symbol">@(</a><a id="16228" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16231" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16233" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16235" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16237" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16239" class="Symbol">_</a> <a id="16241" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16242" class="Symbol">)</a> <a id="16244" href="CantorNormalForm.Multiplication.html#16244" class="Bound">a&gt;𝟏</a>
    <a id="16252" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="16255" href="CantorNormalForm.Multiplication.html#16255" class="Bound">a₁≥𝟎</a> <a id="16260" class="Symbol">=</a> <a id="16262" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="16271" class="Symbol">(</a><a id="16272" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16276" class="Symbol">(</a><a id="16277" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="16282" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16291" class="Symbol">))</a> <a id="16294" href="CantorNormalForm.Multiplication.html#16244" class="Bound">a&gt;𝟏</a>
<a id="16298" href="CantorNormalForm.Multiplication.html#16138" class="Function">&lt;l·</a> <a id="16302" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a><a id="16303" class="Symbol">@(</a><a id="16305" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16308" href="CantorNormalForm.Multiplication.html#16308" class="Bound">a₁</a> <a id="16311" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16313" href="CantorNormalForm.Multiplication.html#16313" class="Bound">a&#39;</a> <a id="16316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16318" class="Symbol">_</a> <a id="16320" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16321" class="Symbol">)</a>
    <a id="16327" href="CantorNormalForm.Multiplication.html#16327" class="Bound">b</a><a id="16328" class="Symbol">@(</a><a id="16330" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16333" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="16335" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16337" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a><a id="16339" class="Symbol">@(</a><a id="16341" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="16344" class="Symbol">_</a> <a id="16346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="16348" class="Symbol">_</a> <a id="16350" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16352" class="Symbol">_</a> <a id="16354" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16355" class="Symbol">)</a> <a id="16357" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="16359" href="CantorNormalForm.Multiplication.html#16359" class="Bound">s</a> <a id="16361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="16362" class="Symbol">)</a> <a id="16364" href="CantorNormalForm.Multiplication.html#16364" class="Bound">a&gt;𝟏</a>
    <a id="16372" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="16375" href="CantorNormalForm.Multiplication.html#16375" class="Bound">a₁≥𝟎</a> <a id="16380" class="Symbol">=</a> <a id="16382" href="CantorNormalForm.Multiplication.html#16950" class="Function">goal</a>
 <a id="16388" class="Keyword">where</a>
  <a id="16396" href="CantorNormalForm.Multiplication.html#16396" class="Function">a·⟨b&#39;+𝟏⟩≡a·b&#39;+a</a> <a id="16412" class="Symbol">:</a> <a id="16414" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16416" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16418" class="Symbol">(</a><a id="16419" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16422" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16424" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="16425" class="Symbol">)</a> <a id="16427" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16429" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16431" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16433" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16436" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16438" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a>
  <a id="16442" href="CantorNormalForm.Multiplication.html#16396" class="Function">a·⟨b&#39;+𝟏⟩≡a·b&#39;+a</a> <a id="16458" class="Symbol">=</a> <a id="16460" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="16469" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16471" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a>
  <a id="16476" href="CantorNormalForm.Multiplication.html#16476" class="Function">b&#39;+𝟏≡b</a> <a id="16483" class="Symbol">:</a> <a id="16485" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16488" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16490" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16494" href="CantorNormalForm.Multiplication.html#16327" class="Bound">b</a>
  <a id="16498" href="CantorNormalForm.Multiplication.html#16476" class="Function">b&#39;+𝟏≡b</a> <a id="16505" class="Symbol">=</a> <a id="16507" href="CantorNormalForm.Addition.html#10014" class="Function">ω^𝟎+-is-+𝟏</a> <a id="16518" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16521" href="CantorNormalForm.Multiplication.html#16359" class="Bound">s</a>
  <a id="16525" href="CantorNormalForm.Multiplication.html#16525" class="Function">a·b≡a·b&#39;+a</a> <a id="16536" class="Symbol">:</a> <a id="16538" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16540" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16542" href="CantorNormalForm.Multiplication.html#16327" class="Bound">b</a> <a id="16544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16546" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16548" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16550" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16553" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16555" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a>
  <a id="16559" href="CantorNormalForm.Multiplication.html#16525" class="Function">a·b≡a·b&#39;+a</a> <a id="16570" class="Symbol">=</a> <a id="16572" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="16578" class="Symbol">(λ</a> <a id="16581" href="CantorNormalForm.Multiplication.html#16581" class="Bound">x</a> <a id="16583" class="Symbol">→</a> <a id="16585" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16587" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16589" href="CantorNormalForm.Multiplication.html#16581" class="Bound">x</a> <a id="16591" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16593" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16595" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16597" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16600" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16602" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a><a id="16603" class="Symbol">)</a> <a id="16605" href="CantorNormalForm.Multiplication.html#16476" class="Function">b&#39;+𝟏≡b</a> <a id="16612" href="CantorNormalForm.Multiplication.html#16396" class="Function">a·⟨b&#39;+𝟏⟩≡a·b&#39;+a</a>
  <a id="16630" href="CantorNormalForm.Multiplication.html#16630" class="Function">b&#39;≤a·b&#39;</a> <a id="16638" class="Symbol">:</a> <a id="16640" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16643" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="16645" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16647" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16649" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a>
  <a id="16654" href="CantorNormalForm.Multiplication.html#16630" class="Function">b&#39;≤a·b&#39;</a> <a id="16662" class="Symbol">=</a> <a id="16664" href="CantorNormalForm.Multiplication.html#15558" class="Function">≤l·</a> <a id="16668" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16670" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16673" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="16678" href="CantorNormalForm.Multiplication.html#16678" class="Function">b&#39;+𝟏≤a·b&#39;+𝟏</a> <a id="16690" class="Symbol">:</a> <a id="16692" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16695" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16697" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16699" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="16701" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16703" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16705" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16708" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16710" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
  <a id="16714" href="CantorNormalForm.Multiplication.html#16678" class="Function">b&#39;+𝟏≤a·b&#39;+𝟏</a> <a id="16726" class="Symbol">=</a> <a id="16728" href="CantorNormalForm.Addition.html#6543" class="Function">l+-is-≤-monotone</a> <a id="16745" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16748" class="Symbol">(</a><a id="16749" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16751" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16753" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a><a id="16755" class="Symbol">)</a> <a id="16757" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16759" href="CantorNormalForm.Multiplication.html#16630" class="Function">b&#39;≤a·b&#39;</a>
  <a id="16769" href="CantorNormalForm.Multiplication.html#16769" class="Function">a·b&#39;+𝟏&lt;a·b&#39;+a</a> <a id="16783" class="Symbol">:</a> <a id="16785" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16787" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16789" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16792" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16794" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16796" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16798" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16800" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16802" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16805" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16807" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a>
  <a id="16811" href="CantorNormalForm.Multiplication.html#16769" class="Function">a·b&#39;+𝟏&lt;a·b&#39;+a</a> <a id="16825" class="Symbol">=</a> <a id="16827" href="CantorNormalForm.Addition.html#4841" class="Function">+r-is-&lt;-monotone</a> <a id="16844" class="Symbol">(</a><a id="16845" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16847" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16849" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a><a id="16851" class="Symbol">)</a> <a id="16853" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16855" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16857" href="CantorNormalForm.Multiplication.html#16364" class="Bound">a&gt;𝟏</a>
  <a id="16863" href="CantorNormalForm.Multiplication.html#16863" class="Function">b&#39;+𝟏&lt;a·b&#39;+a</a> <a id="16875" class="Symbol">:</a> <a id="16877" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16880" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16882" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="16884" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16886" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16888" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16890" href="CantorNormalForm.Multiplication.html#16337" class="Bound">b&#39;</a> <a id="16893" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="16895" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a>
  <a id="16899" href="CantorNormalForm.Multiplication.html#16863" class="Function">b&#39;+𝟏&lt;a·b&#39;+a</a> <a id="16911" class="Symbol">=</a> <a id="16913" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="16922" href="CantorNormalForm.Multiplication.html#16678" class="Function">b&#39;+𝟏≤a·b&#39;+𝟏</a> <a id="16934" href="CantorNormalForm.Multiplication.html#16769" class="Function">a·b&#39;+𝟏&lt;a·b&#39;+a</a>
  <a id="16950" href="CantorNormalForm.Multiplication.html#16950" class="Function">goal</a> <a id="16955" class="Symbol">:</a> <a id="16957" href="CantorNormalForm.Multiplication.html#16327" class="Bound">b</a> <a id="16959" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="16961" href="CantorNormalForm.Multiplication.html#16302" class="Bound">a</a> <a id="16963" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="16965" href="CantorNormalForm.Multiplication.html#16327" class="Bound">b</a>
  <a id="16969" href="CantorNormalForm.Multiplication.html#16950" class="Function">goal</a> <a id="16974" class="Symbol">=</a> <a id="16976" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="16983" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="16987" href="CantorNormalForm.Multiplication.html#16476" class="Function">b&#39;+𝟏≡b</a> <a id="16994" class="Symbol">(</a><a id="16995" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16999" href="CantorNormalForm.Multiplication.html#16525" class="Function">a·b≡a·b&#39;+a</a><a id="17009" class="Symbol">)</a> <a id="17011" href="CantorNormalForm.Multiplication.html#16863" class="Function">b&#39;+𝟏&lt;a·b&#39;+a</a>
<a id="17023" href="CantorNormalForm.Multiplication.html#16138" class="Function">&lt;l·</a> <a id="17027" href="CantorNormalForm.Multiplication.html#17027" class="Bound">a</a><a id="17028" class="Symbol">@(</a><a id="17030" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17033" href="CantorNormalForm.Multiplication.html#17033" class="Bound">a₁</a> <a id="17036" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17038" href="CantorNormalForm.Multiplication.html#17038" class="Bound">a&#39;</a> <a id="17041" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17043" class="Symbol">_</a> <a id="17045" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17046" class="Symbol">)</a>
    <a id="17052" href="CantorNormalForm.Multiplication.html#17052" class="Bound">b</a><a id="17053" class="Symbol">@(</a><a id="17055" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17058" href="CantorNormalForm.Multiplication.html#17058" class="Bound">b₁</a><a id="17060" class="Symbol">@(</a><a id="17062" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17065" class="Symbol">_</a> <a id="17067" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17069" class="Symbol">_</a> <a id="17071" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17073" class="Symbol">_</a> <a id="17075" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17076" class="Symbol">)</a> <a id="17078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17080" href="CantorNormalForm.Multiplication.html#17080" class="Bound">b&#39;</a> <a id="17083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17085" class="Symbol">_</a> <a id="17087" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17088" class="Symbol">)</a> <a id="17090" class="Symbol">(</a><a id="17091" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="17094" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="17096" class="Symbol">)</a>
    <a id="17102" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="17105" href="CantorNormalForm.Multiplication.html#17105" class="Bound">a₁≥b₁</a> <a id="17111" class="Symbol">=</a> <a id="17113" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="17116" href="CantorNormalForm.Multiplication.html#17130" class="Function">goal</a>
 <a id="17122" class="Keyword">where</a>
  <a id="17130" href="CantorNormalForm.Multiplication.html#17130" class="Function">goal</a> <a id="17135" class="Symbol">:</a> <a id="17137" href="CantorNormalForm.Multiplication.html#17058" class="Bound">b₁</a> <a id="17140" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="17142" href="CantorNormalForm.Multiplication.html#17033" class="Bound">a₁</a> <a id="17145" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="17147" href="CantorNormalForm.Multiplication.html#17058" class="Bound">b₁</a>
  <a id="17152" href="CantorNormalForm.Multiplication.html#17130" class="Function">goal</a> <a id="17157" class="Symbol">=</a> <a id="17159" href="CantorNormalForm.Addition.html#6114" class="Function">&lt;l+</a> <a id="17163" href="CantorNormalForm.Multiplication.html#17058" class="Bound">b₁</a> <a id="17166" href="CantorNormalForm.Multiplication.html#17033" class="Bound">a₁</a> <a id="17169" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="17172" class="Symbol">(</a><a id="17173" href="CantorNormalForm.Base.html#10486" class="Function">≤₂⁻¹</a> <a id="17178" href="CantorNormalForm.Multiplication.html#17105" class="Bound">a₁≥b₁</a><a id="17183" class="Symbol">)</a>
<a id="17185" href="CantorNormalForm.Multiplication.html#16138" class="Function">&lt;l·</a> <a id="17189" href="CantorNormalForm.Multiplication.html#17189" class="Bound">a</a><a id="17190" class="Symbol">@(</a><a id="17192" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17195" href="CantorNormalForm.Multiplication.html#17195" class="Bound">a₁</a> <a id="17198" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17200" href="CantorNormalForm.Multiplication.html#17200" class="Bound">a&#39;</a> <a id="17203" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17205" class="Symbol">_</a> <a id="17207" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17208" class="Symbol">)</a>
    <a id="17214" href="CantorNormalForm.Multiplication.html#17214" class="Bound">b</a><a id="17215" class="Symbol">@(</a><a id="17217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17220" href="CantorNormalForm.Multiplication.html#17220" class="Bound">b₁</a><a id="17222" class="Symbol">@(</a><a id="17224" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17227" class="Symbol">_</a> <a id="17229" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17231" class="Symbol">_</a> <a id="17233" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17235" class="Symbol">_</a> <a id="17237" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17238" class="Symbol">)</a> <a id="17240" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17242" href="CantorNormalForm.Multiplication.html#17242" class="Bound">b&#39;</a> <a id="17245" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17247" class="Symbol">_</a> <a id="17249" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17250" class="Symbol">)</a> <a id="17252" class="Symbol">(</a><a id="17253" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="17256" href="CantorNormalForm.Multiplication.html#17256" class="Bound">𝟎≡a₁</a> <a id="17261" class="Symbol">_)</a>
    <a id="17268" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="17271" href="CantorNormalForm.Multiplication.html#17271" class="Bound">a₁≥b₁</a> <a id="17277" class="Symbol">=</a> <a id="17279" href="CantorNormalForm.Multiplication.html#468" class="Function">⊥-rec</a> <a id="17285" class="Symbol">(</a><a id="17286" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="17291" class="Symbol">(</a><a id="17292" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="17300" href="CantorNormalForm.Multiplication.html#17271" class="Bound">a₁≥b₁</a> <a id="17306" class="Symbol">(</a><a id="17307" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17311" href="CantorNormalForm.Multiplication.html#17256" class="Bound">𝟎≡a₁</a><a id="17315" class="Symbol">)))</a>

<a id="≤·r"></a><a id="17320" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="17324" class="Symbol">:</a> <a id="17326" class="Symbol">∀</a> <a id="17328" href="CantorNormalForm.Multiplication.html#17328" class="Bound">a</a> <a id="17330" href="CantorNormalForm.Multiplication.html#17330" class="Bound">b</a> <a id="17332" class="Symbol">→</a> <a id="17334" href="CantorNormalForm.Multiplication.html#17330" class="Bound">b</a> <a id="17336" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="17338" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="17340" class="Symbol">→</a> <a id="17342" href="CantorNormalForm.Multiplication.html#17328" class="Bound">a</a> <a id="17344" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="17346" href="CantorNormalForm.Multiplication.html#17328" class="Bound">a</a> <a id="17348" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17350" href="CantorNormalForm.Multiplication.html#17330" class="Bound">b</a>
<a id="17352" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="17356" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="17358" href="CantorNormalForm.Multiplication.html#17358" class="Bound">b</a><a id="17359" class="Symbol">@(</a><a id="17361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17364" class="Symbol">_</a> <a id="17366" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17368" class="Symbol">_</a> <a id="17370" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17372" class="Symbol">_</a> <a id="17374" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17375" class="Symbol">)</a> <a id="17377" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="17380" class="Symbol">=</a> <a id="17382" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>  <a id="17390" class="Comment">-- : 𝟎 ≤ 𝟎</a>
<a id="17401" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="17405" href="CantorNormalForm.Multiplication.html#17405" class="Bound">a</a><a id="17406" class="Symbol">@(</a><a id="17408" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17411" class="Symbol">_</a> <a id="17413" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17415" class="Symbol">_</a> <a id="17417" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17419" class="Symbol">_</a> <a id="17421" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17422" class="Symbol">)</a> <a id="17424" href="CantorNormalForm.Multiplication.html#17424" class="Bound">b</a><a id="17425" class="Symbol">@(</a><a id="17427" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17430" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="17432" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17434" href="CantorNormalForm.Multiplication.html#17434" class="Bound">y</a> <a id="17436" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17438" class="Symbol">_</a> <a id="17440" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17441" class="Symbol">)</a> <a id="17443" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="17446" class="Symbol">=</a> <a id="17448" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="17452" href="CantorNormalForm.Multiplication.html#17405" class="Bound">a</a> <a id="17454" class="Symbol">(</a><a id="17455" href="CantorNormalForm.Multiplication.html#17405" class="Bound">a</a> <a id="17457" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17459" href="CantorNormalForm.Multiplication.html#17434" class="Bound">y</a><a id="17460" class="Symbol">)</a>  <a id="17463" class="Comment">-- : a ≤ a + a · y</a>
<a id="17482" href="CantorNormalForm.Multiplication.html#17320" class="Function">≤·r</a> <a id="17486" href="CantorNormalForm.Multiplication.html#17486" class="Bound">a</a><a id="17487" class="Symbol">@(</a><a id="17489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17492" href="CantorNormalForm.Multiplication.html#17492" class="Bound">a₁</a> <a id="17495" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17497" href="CantorNormalForm.Multiplication.html#17497" class="Bound">x</a> <a id="17499" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17501" class="Symbol">_</a> <a id="17503" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17504" class="Symbol">)</a> <a id="17506" href="CantorNormalForm.Multiplication.html#17506" class="Bound">b</a><a id="17507" class="Symbol">@(</a><a id="17509" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17512" href="CantorNormalForm.Multiplication.html#17512" class="Bound">b₁</a><a id="17514" class="Symbol">@(</a><a id="17516" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17519" class="Symbol">_</a> <a id="17521" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17523" class="Symbol">_</a> <a id="17525" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17527" class="Symbol">_</a> <a id="17529" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17530" class="Symbol">)</a> <a id="17532" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17534" href="CantorNormalForm.Multiplication.html#17534" class="Bound">y</a> <a id="17536" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17538" class="Symbol">_</a> <a id="17540" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17541" class="Symbol">)</a> <a id="17543" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="17546" class="Symbol">=</a> <a id="17548" href="CantorNormalForm.Multiplication.html#17614" class="Function">goal</a>
 <a id="17554" class="Keyword">where</a>
  <a id="17562" href="CantorNormalForm.Multiplication.html#17562" class="Function">a₁&lt;a₁+b₁</a> <a id="17571" class="Symbol">:</a> <a id="17573" href="CantorNormalForm.Multiplication.html#17492" class="Bound">a₁</a> <a id="17576" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="17578" href="CantorNormalForm.Multiplication.html#17492" class="Bound">a₁</a> <a id="17581" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="17583" href="CantorNormalForm.Multiplication.html#17512" class="Bound">b₁</a>
  <a id="17588" href="CantorNormalForm.Multiplication.html#17562" class="Function">a₁&lt;a₁+b₁</a> <a id="17597" class="Symbol">=</a> <a id="17599" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="17603" href="CantorNormalForm.Multiplication.html#17492" class="Bound">a₁</a> <a id="17606" href="CantorNormalForm.Multiplication.html#17512" class="Bound">b₁</a> <a id="17609" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="17614" href="CantorNormalForm.Multiplication.html#17614" class="Function">goal</a> <a id="17619" class="Symbol">:</a> <a id="17621" href="CantorNormalForm.Multiplication.html#17486" class="Bound">a</a> <a id="17623" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="17625" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17628" class="Symbol">(</a><a id="17629" href="CantorNormalForm.Multiplication.html#17492" class="Bound">a₁</a> <a id="17632" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="17634" href="CantorNormalForm.Multiplication.html#17512" class="Bound">b₁</a><a id="17636" class="Symbol">)</a> <a id="17638" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17640" class="Symbol">(</a><a id="17641" href="CantorNormalForm.Multiplication.html#17486" class="Bound">a</a> <a id="17643" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17645" href="CantorNormalForm.Multiplication.html#17534" class="Bound">y</a><a id="17646" class="Symbol">)</a> <a id="17648" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17650" class="Symbol">_</a> <a id="17652" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="17656" href="CantorNormalForm.Multiplication.html#17614" class="Function">goal</a> <a id="17661" class="Symbol">=</a> <a id="17663" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17667" class="Symbol">(</a><a id="17668" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="17671" href="CantorNormalForm.Multiplication.html#17562" class="Function">a₁&lt;a₁+b₁</a><a id="17679" class="Symbol">)</a>

<a id="ω^ω^-is-mul-indecomposable"></a><a id="17682" href="CantorNormalForm.Multiplication.html#17682" class="Function">ω^ω^-is-mul-indecomposable</a> <a id="17709" class="Symbol">:</a> <a id="17711" class="Symbol">∀</a> <a id="17713" href="CantorNormalForm.Multiplication.html#17713" class="Bound">a</a> <a id="17715" href="CantorNormalForm.Multiplication.html#17715" class="Bound">b</a> <a id="17717" class="Symbol">{</a><a id="17718" href="CantorNormalForm.Multiplication.html#17718" class="Bound">c</a><a id="17719" class="Symbol">}</a> <a id="17721" class="Symbol">→</a>
    <a id="17727" href="CantorNormalForm.Multiplication.html#17713" class="Bound">a</a> <a id="17729" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="17731" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17735" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17739" href="CantorNormalForm.Multiplication.html#17718" class="Bound">c</a> <a id="17741" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17743" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17745" class="Symbol">→</a> <a id="17747" href="CantorNormalForm.Multiplication.html#17715" class="Bound">b</a> <a id="17749" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="17751" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17755" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17759" href="CantorNormalForm.Multiplication.html#17718" class="Bound">c</a> <a id="17761" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17763" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17765" class="Symbol">→</a> <a id="17767" href="CantorNormalForm.Multiplication.html#17713" class="Bound">a</a> <a id="17769" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="17771" href="CantorNormalForm.Multiplication.html#17715" class="Bound">b</a> <a id="17773" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="17775" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17779" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="17783" href="CantorNormalForm.Multiplication.html#17718" class="Bound">c</a> <a id="17785" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="17787" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
<a id="17789" href="CantorNormalForm.Multiplication.html#17682" class="Function">ω^ω^-is-mul-indecomposable</a> <a id="17816" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="17818" href="CantorNormalForm.Multiplication.html#17818" class="Bound">b</a> <a id="17820" class="Symbol">_</a> <a id="17822" class="Symbol">_</a> <a id="17824" class="Symbol">=</a> <a id="17826" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="17829" href="CantorNormalForm.Multiplication.html#17682" class="Function">ω^ω^-is-mul-indecomposable</a> <a id="17856" href="CantorNormalForm.Multiplication.html#17856" class="Bound">a</a><a id="17857" class="Symbol">@(</a><a id="17859" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17862" class="Symbol">_</a> <a id="17864" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17866" class="Symbol">_</a> <a id="17868" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17870" class="Symbol">_</a> <a id="17872" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17873" class="Symbol">)</a> <a id="17875" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="17877" href="CantorNormalForm.Multiplication.html#17877" class="Bound">a&lt;</a> <a id="17880" href="CantorNormalForm.Multiplication.html#17880" class="Bound">b&lt;</a> <a id="17883" class="Symbol">=</a> <a id="17885" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="17888" href="CantorNormalForm.Multiplication.html#17682" class="Function">ω^ω^-is-mul-indecomposable</a> <a id="17915" href="CantorNormalForm.Multiplication.html#17915" class="Bound">a</a><a id="17916" class="Symbol">@(</a><a id="17918" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17921" class="Symbol">_</a> <a id="17923" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17925" class="Symbol">_</a> <a id="17927" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17929" class="Symbol">_</a> <a id="17931" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17932" class="Symbol">)</a>
                           <a id="17961" href="CantorNormalForm.Multiplication.html#17961" class="Bound">b</a><a id="17962" class="Symbol">@(</a><a id="17964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="17967" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="17969" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="17971" href="CantorNormalForm.Multiplication.html#17971" class="Bound">y</a> <a id="17973" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="17975" href="CantorNormalForm.Multiplication.html#17975" class="Bound">s</a> <a id="17977" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="17978" class="Symbol">)</a>
                           <a id="18007" class="Symbol">{</a><a id="18008" href="CantorNormalForm.Multiplication.html#18008" class="Bound">c</a><a id="18009" class="Symbol">}</a> <a id="18011" href="CantorNormalForm.Multiplication.html#18011" class="Bound">a&lt;</a> <a id="18014" href="CantorNormalForm.Multiplication.html#18014" class="Bound">b&lt;</a> <a id="18017" class="Symbol">=</a> <a id="18019" href="CantorNormalForm.Multiplication.html#18131" class="Function">goal</a>
 <a id="18025" class="Keyword">where</a>
  <a id="18033" href="CantorNormalForm.Multiplication.html#18033" class="Function">IH</a> <a id="18036" class="Symbol">:</a> <a id="18038" href="CantorNormalForm.Multiplication.html#17915" class="Bound">a</a> <a id="18040" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18042" href="CantorNormalForm.Multiplication.html#17971" class="Bound">y</a> <a id="18044" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18046" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18050" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18054" href="CantorNormalForm.Multiplication.html#18008" class="Bound">c</a> <a id="18056" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18058" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="18062" href="CantorNormalForm.Multiplication.html#18033" class="Function">IH</a> <a id="18065" class="Symbol">=</a> <a id="18067" href="CantorNormalForm.Multiplication.html#17682" class="Function">ω^ω^-is-mul-indecomposable</a> <a id="18094" href="CantorNormalForm.Multiplication.html#17915" class="Bound">a</a> <a id="18096" href="CantorNormalForm.Multiplication.html#17971" class="Bound">y</a> <a id="18098" href="CantorNormalForm.Multiplication.html#18011" class="Bound">a&lt;</a> <a id="18101" class="Symbol">(</a><a id="18102" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="18110" class="Symbol">(</a><a id="18111" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="18118" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="18120" href="CantorNormalForm.Multiplication.html#17971" class="Bound">y</a> <a id="18122" href="CantorNormalForm.Multiplication.html#17975" class="Bound">s</a><a id="18123" class="Symbol">)</a> <a id="18125" href="CantorNormalForm.Multiplication.html#18014" class="Bound">b&lt;</a><a id="18127" class="Symbol">)</a>
  <a id="18131" href="CantorNormalForm.Multiplication.html#18131" class="Function">goal</a> <a id="18136" class="Symbol">:</a> <a id="18138" href="CantorNormalForm.Multiplication.html#17915" class="Bound">a</a> <a id="18140" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="18142" href="CantorNormalForm.Multiplication.html#17915" class="Bound">a</a> <a id="18144" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18146" href="CantorNormalForm.Multiplication.html#17971" class="Bound">y</a> <a id="18148" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18150" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18154" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18158" href="CantorNormalForm.Multiplication.html#18008" class="Bound">c</a> <a id="18160" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18162" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="18166" href="CantorNormalForm.Multiplication.html#18131" class="Function">goal</a> <a id="18171" class="Symbol">=</a> <a id="18173" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="18198" href="CantorNormalForm.Multiplication.html#17915" class="Bound">a</a> <a id="18200" class="Symbol">(</a><a id="18201" href="CantorNormalForm.Multiplication.html#17915" class="Bound">a</a> <a id="18203" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18205" href="CantorNormalForm.Multiplication.html#17971" class="Bound">y</a><a id="18206" class="Symbol">)</a> <a id="18208" href="CantorNormalForm.Multiplication.html#18011" class="Bound">a&lt;</a> <a id="18211" href="CantorNormalForm.Multiplication.html#18033" class="Function">IH</a>
<a id="18214" href="CantorNormalForm.Multiplication.html#17682" class="Function">ω^ω^-is-mul-indecomposable</a> <a id="18241" href="CantorNormalForm.Multiplication.html#18241" class="Bound">a</a><a id="18242" class="Symbol">@(</a><a id="18244" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18247" href="CantorNormalForm.Multiplication.html#18247" class="Bound">a₁</a> <a id="18250" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18252" href="CantorNormalForm.Multiplication.html#18252" class="Bound">x</a> <a id="18254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18256" class="Symbol">_</a> <a id="18258" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18259" class="Symbol">)</a>
                           <a id="18288" href="CantorNormalForm.Multiplication.html#18288" class="Bound">b</a><a id="18289" class="Symbol">@(</a><a id="18291" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18294" href="CantorNormalForm.Multiplication.html#18294" class="Bound">b₁</a><a id="18296" class="Symbol">@(</a><a id="18298" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18301" class="Symbol">_</a> <a id="18303" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18305" class="Symbol">_</a> <a id="18307" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18309" class="Symbol">_</a> <a id="18311" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18312" class="Symbol">)</a> <a id="18314" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18316" href="CantorNormalForm.Multiplication.html#18316" class="Bound">y</a> <a id="18318" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18320" class="Symbol">_</a> <a id="18322" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18323" class="Symbol">)</a>
                           <a id="18352" class="Symbol">{</a><a id="18353" href="CantorNormalForm.Multiplication.html#18353" class="Bound">c</a><a id="18354" class="Symbol">}</a> <a id="18356" class="Symbol">(</a><a id="18357" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="18360" href="CantorNormalForm.Multiplication.html#18360" class="Bound">a₁&lt;</a><a id="18363" class="Symbol">)</a> <a id="18365" class="Symbol">(</a><a id="18366" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="18369" href="CantorNormalForm.Multiplication.html#18369" class="Bound">b₁&lt;</a><a id="18372" class="Symbol">)</a> <a id="18374" class="Symbol">=</a> <a id="18376" href="CantorNormalForm.Multiplication.html#18475" class="Function">goal</a>
 <a id="18382" class="Keyword">where</a>
  <a id="18390" href="CantorNormalForm.Multiplication.html#18390" class="Function">a₁+b₁&lt;ω^c</a> <a id="18400" class="Symbol">:</a> <a id="18402" href="CantorNormalForm.Multiplication.html#18247" class="Bound">a₁</a> <a id="18405" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="18407" href="CantorNormalForm.Multiplication.html#18294" class="Bound">b₁</a> <a id="18410" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18412" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18416" href="CantorNormalForm.Multiplication.html#18353" class="Bound">c</a> <a id="18418" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="18422" href="CantorNormalForm.Multiplication.html#18390" class="Function">a₁+b₁&lt;ω^c</a> <a id="18432" class="Symbol">=</a> <a id="18434" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="18459" href="CantorNormalForm.Multiplication.html#18247" class="Bound">a₁</a> <a id="18462" href="CantorNormalForm.Multiplication.html#18294" class="Bound">b₁</a> <a id="18465" href="CantorNormalForm.Multiplication.html#18360" class="Bound">a₁&lt;</a> <a id="18469" href="CantorNormalForm.Multiplication.html#18369" class="Bound">b₁&lt;</a>
  <a id="18475" href="CantorNormalForm.Multiplication.html#18475" class="Function">goal</a> <a id="18480" class="Symbol">:</a> <a id="18482" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18485" class="Symbol">(</a><a id="18486" href="CantorNormalForm.Multiplication.html#18247" class="Bound">a₁</a> <a id="18489" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="18491" href="CantorNormalForm.Multiplication.html#18294" class="Bound">b₁</a><a id="18493" class="Symbol">)</a> <a id="18495" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18497" href="CantorNormalForm.Multiplication.html#18241" class="Bound">a</a> <a id="18499" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18501" href="CantorNormalForm.Multiplication.html#18316" class="Bound">y</a> <a id="18503" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18505" class="Symbol">_</a> <a id="18507" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="18509" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18511" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18515" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18519" href="CantorNormalForm.Multiplication.html#18353" class="Bound">c</a> <a id="18521" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18523" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="18527" href="CantorNormalForm.Multiplication.html#18475" class="Function">goal</a> <a id="18532" class="Symbol">=</a> <a id="18534" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="18537" href="CantorNormalForm.Multiplication.html#18390" class="Function">a₁+b₁&lt;ω^c</a>

<a id="·ω^-is-add-indecomposable"></a><a id="18548" href="CantorNormalForm.Multiplication.html#18548" class="Function">·ω^-is-add-indecomposable</a> <a id="18574" class="Symbol">:</a> <a id="18576" class="Symbol">∀</a> <a id="18578" href="CantorNormalForm.Multiplication.html#18578" class="Bound">a</a> <a id="18580" href="CantorNormalForm.Multiplication.html#18580" class="Bound">b</a> <a id="18582" href="CantorNormalForm.Multiplication.html#18582" class="Bound">c</a> <a id="18584" href="CantorNormalForm.Multiplication.html#18584" class="Bound">d</a> <a id="18586" class="Symbol">→</a> <a id="18588" href="CantorNormalForm.Multiplication.html#18582" class="Bound">c</a> <a id="18590" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="18592" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="18594" class="Symbol">→</a> <a id="18596" href="CantorNormalForm.Multiplication.html#18584" class="Bound">d</a> <a id="18598" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="18600" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="18602" class="Symbol">→</a>
    <a id="18608" href="CantorNormalForm.Multiplication.html#18578" class="Bound">a</a> <a id="18610" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18612" href="CantorNormalForm.Multiplication.html#18582" class="Bound">c</a> <a id="18614" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18616" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18620" href="CantorNormalForm.Multiplication.html#18584" class="Bound">d</a> <a id="18622" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18624" class="Symbol">→</a> <a id="18626" href="CantorNormalForm.Multiplication.html#18580" class="Bound">b</a> <a id="18628" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18630" href="CantorNormalForm.Multiplication.html#18582" class="Bound">c</a> <a id="18632" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18634" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18638" href="CantorNormalForm.Multiplication.html#18584" class="Bound">d</a> <a id="18640" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="18642" class="Symbol">→</a> <a id="18644" href="CantorNormalForm.Multiplication.html#18578" class="Bound">a</a> <a id="18646" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="18648" href="CantorNormalForm.Multiplication.html#18580" class="Bound">b</a> <a id="18650" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="18652" href="CantorNormalForm.Multiplication.html#18582" class="Bound">c</a> <a id="18654" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="18656" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="18660" href="CantorNormalForm.Multiplication.html#18584" class="Bound">d</a> <a id="18662" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
<a id="18664" href="CantorNormalForm.Multiplication.html#18548" class="Function">·ω^-is-add-indecomposable</a> <a id="18690" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="18692" href="CantorNormalForm.Multiplication.html#18692" class="Bound">b</a> <a id="18694" class="Symbol">_</a> <a id="18696" class="Symbol">_</a> <a id="18698" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="18701" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="18704" href="CantorNormalForm.Multiplication.html#18704" class="Bound">a&lt;</a> <a id="18707" href="CantorNormalForm.Multiplication.html#18707" class="Bound">b&lt;</a> <a id="18710" class="Symbol">=</a> <a id="18712" href="CantorNormalForm.Multiplication.html#18707" class="Bound">b&lt;</a>
<a id="18715" href="CantorNormalForm.Multiplication.html#18548" class="Function">·ω^-is-add-indecomposable</a> <a id="18741" href="CantorNormalForm.Multiplication.html#18741" class="Bound">a</a><a id="18742" class="Symbol">@(</a><a id="18744" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18747" class="Symbol">_</a> <a id="18749" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18751" class="Symbol">_</a> <a id="18753" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18755" class="Symbol">_</a> <a id="18757" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18758" class="Symbol">)</a> <a id="18760" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="18762" class="Symbol">_</a> <a id="18764" class="Symbol">_</a> <a id="18766" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="18769" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="18772" href="CantorNormalForm.Multiplication.html#18772" class="Bound">a&lt;</a> <a id="18775" href="CantorNormalForm.Multiplication.html#18775" class="Bound">b&lt;</a> <a id="18778" class="Symbol">=</a> <a id="18780" href="CantorNormalForm.Multiplication.html#18772" class="Bound">a&lt;</a>
<a id="18783" href="CantorNormalForm.Multiplication.html#18548" class="Function">·ω^-is-add-indecomposable</a> <a id="18809" href="CantorNormalForm.Multiplication.html#18809" class="Bound">a</a><a id="18810" class="Symbol">@(</a><a id="18812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18815" href="CantorNormalForm.Multiplication.html#18815" class="Bound">a₁</a> <a id="18818" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18820" href="CantorNormalForm.Multiplication.html#18820" class="Bound">x</a> <a id="18822" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18824" class="Symbol">_</a> <a id="18826" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18827" class="Symbol">)</a>
                          <a id="18855" href="CantorNormalForm.Multiplication.html#18855" class="Bound">b</a><a id="18856" class="Symbol">@(</a><a id="18858" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18861" href="CantorNormalForm.Multiplication.html#18861" class="Bound">b₁</a> <a id="18864" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18866" href="CantorNormalForm.Multiplication.html#18866" class="Bound">y</a> <a id="18868" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18870" class="Symbol">_</a> <a id="18872" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18873" class="Symbol">)</a>
                          <a id="18901" href="CantorNormalForm.Multiplication.html#18901" class="Bound">c</a><a id="18902" class="Symbol">@(</a><a id="18904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18907" class="Symbol">_</a> <a id="18909" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18911" class="Symbol">_</a> <a id="18913" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18915" class="Symbol">_</a> <a id="18917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18918" class="Symbol">)</a>
                          <a id="18946" href="CantorNormalForm.Multiplication.html#18946" class="Bound">d</a><a id="18947" class="Symbol">@(</a><a id="18949" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="18952" class="Symbol">_</a> <a id="18954" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="18956" class="Symbol">_</a> <a id="18958" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="18960" class="Symbol">_</a> <a id="18962" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="18963" class="Symbol">)</a> <a id="18965" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="18968" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="18971" href="CantorNormalForm.Multiplication.html#18971" class="Bound">a&lt;</a> <a id="18974" href="CantorNormalForm.Multiplication.html#18974" class="Bound">b&lt;</a> <a id="18977" class="Keyword">with</a> <a id="18982" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="18988" href="CantorNormalForm.Multiplication.html#18815" class="Bound">a₁</a> <a id="18991" href="CantorNormalForm.Multiplication.html#18861" class="Bound">b₁</a> <a id="18994" class="Keyword">with</a> <a id="18999" href="CantorNormalForm.Multiplication.html#18971" class="Bound">a&lt;</a>
<a id="19002" class="Symbol">...</a> <a id="19006" class="Symbol">|</a> <a id="19008" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19012" href="CantorNormalForm.Multiplication.html#19012" class="Bound">a₁&lt;b₁</a> <a id="19018" class="Symbol">|</a> <a id="19020" class="Symbol">_</a> <a id="19022" class="Symbol">=</a> <a id="19024" class="Bound">b&lt;</a>
<a id="19027" class="Symbol">...</a> <a id="19031" class="Symbol">|</a> <a id="19033" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19037" href="CantorNormalForm.Multiplication.html#19037" class="Bound">a₁≥b₁</a> <a id="19043" class="Symbol">|</a> <a id="19045" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="19048" href="CantorNormalForm.Multiplication.html#19048" class="Bound">r</a> <a id="19050" class="Symbol">=</a> <a id="19052" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="19055" href="CantorNormalForm.Multiplication.html#19048" class="Bound">r</a>

<a id="ω^⟨·ω^⟩-is-mul-indecomposable"></a><a id="19058" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="19088" class="Symbol">:</a> <a id="19090" class="Symbol">∀</a> <a id="19092" href="CantorNormalForm.Multiplication.html#19092" class="Bound">a</a> <a id="19094" href="CantorNormalForm.Multiplication.html#19094" class="Bound">b</a> <a id="19096" href="CantorNormalForm.Multiplication.html#19096" class="Bound">c</a> <a id="19098" href="CantorNormalForm.Multiplication.html#19098" class="Bound">d</a> <a id="19100" class="Symbol">→</a> <a id="19102" href="CantorNormalForm.Multiplication.html#19096" class="Bound">c</a> <a id="19104" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="19106" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="19108" class="Symbol">→</a> <a id="19110" href="CantorNormalForm.Multiplication.html#19098" class="Bound">d</a> <a id="19112" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="19114" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="19116" class="Symbol">→</a>
    <a id="19122" href="CantorNormalForm.Multiplication.html#19092" class="Bound">a</a> <a id="19124" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="19126" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19130" href="CantorNormalForm.Multiplication.html#19096" class="Bound">c</a> <a id="19132" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19134" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19138" href="CantorNormalForm.Multiplication.html#19098" class="Bound">d</a> <a id="19140" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="19142" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="19144" class="Symbol">→</a> <a id="19146" href="CantorNormalForm.Multiplication.html#19094" class="Bound">b</a> <a id="19148" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="19150" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19154" href="CantorNormalForm.Multiplication.html#19096" class="Bound">c</a> <a id="19156" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19158" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19162" href="CantorNormalForm.Multiplication.html#19098" class="Bound">d</a> <a id="19164" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="19166" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="19168" class="Symbol">→</a> <a id="19170" href="CantorNormalForm.Multiplication.html#19092" class="Bound">a</a> <a id="19172" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19174" href="CantorNormalForm.Multiplication.html#19094" class="Bound">b</a> <a id="19176" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="19178" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19182" href="CantorNormalForm.Multiplication.html#19096" class="Bound">c</a> <a id="19184" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19186" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19190" href="CantorNormalForm.Multiplication.html#19098" class="Bound">d</a> <a id="19192" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="19194" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
<a id="19196" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="19226" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="19228" href="CantorNormalForm.Multiplication.html#19228" class="Bound">b</a> <a id="19230" class="Symbol">_</a> <a id="19232" class="Symbol">_</a> <a id="19234" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19237" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19240" href="CantorNormalForm.Multiplication.html#19240" class="Bound">a&lt;</a> <a id="19243" href="CantorNormalForm.Multiplication.html#19243" class="Bound">b&lt;</a> <a id="19246" class="Symbol">=</a> <a id="19248" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="19251" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="19281" href="CantorNormalForm.Multiplication.html#19281" class="Bound">a</a><a id="19282" class="Symbol">@(</a><a id="19284" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="19287" class="Symbol">_</a> <a id="19289" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="19291" class="Symbol">_</a> <a id="19293" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="19295" class="Symbol">_</a> <a id="19297" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="19298" class="Symbol">)</a> <a id="19300" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="19302" class="Symbol">_</a> <a id="19304" class="Symbol">_</a> <a id="19306" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19309" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19312" href="CantorNormalForm.Multiplication.html#19312" class="Bound">a&lt;</a> <a id="19315" href="CantorNormalForm.Multiplication.html#19315" class="Bound">b&lt;</a> <a id="19318" class="Symbol">=</a> <a id="19320" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="19323" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="19353" href="CantorNormalForm.Multiplication.html#19353" class="Bound">a</a><a id="19354" class="Symbol">@(</a><a id="19356" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="19359" class="Symbol">_</a> <a id="19361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="19363" class="Symbol">_</a> <a id="19365" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="19367" class="Symbol">_</a> <a id="19369" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="19370" class="Symbol">)</a>
                              <a id="19402" href="CantorNormalForm.Multiplication.html#19402" class="Bound">b</a><a id="19403" class="Symbol">@(</a><a id="19405" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="19408" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="19410" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="19412" href="CantorNormalForm.Multiplication.html#19412" class="Bound">y</a> <a id="19414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="19416" href="CantorNormalForm.Multiplication.html#19416" class="Bound">s</a> <a id="19418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="19419" class="Symbol">)</a>
                              <a id="19451" href="CantorNormalForm.Multiplication.html#19451" class="Bound">c</a> <a id="19453" href="CantorNormalForm.Multiplication.html#19453" class="Bound">d</a> <a id="19455" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19458" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19461" href="CantorNormalForm.Multiplication.html#19461" class="Bound">a&lt;</a> <a id="19464" href="CantorNormalForm.Multiplication.html#19464" class="Bound">b&lt;</a> <a id="19467" class="Symbol">=</a> <a id="19469" href="CantorNormalForm.Multiplication.html#19598" class="Function">goal</a>
 <a id="19475" class="Keyword">where</a>
  <a id="19483" href="CantorNormalForm.Multiplication.html#19483" class="Function">IH</a> <a id="19486" class="Symbol">:</a> <a id="19488" href="CantorNormalForm.Multiplication.html#19353" class="Bound">a</a> <a id="19490" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19492" href="CantorNormalForm.Multiplication.html#19412" class="Bound">y</a> <a id="19494" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="19496" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19500" href="CantorNormalForm.Multiplication.html#19451" class="Bound">c</a> <a id="19502" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19504" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19508" href="CantorNormalForm.Multiplication.html#19453" class="Bound">d</a> <a id="19510" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="19512" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="19516" href="CantorNormalForm.Multiplication.html#19483" class="Function">IH</a> <a id="19519" class="Symbol">=</a> <a id="19521" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="19551" href="CantorNormalForm.Multiplication.html#19353" class="Bound">a</a> <a id="19553" href="CantorNormalForm.Multiplication.html#19412" class="Bound">y</a> <a id="19555" href="CantorNormalForm.Multiplication.html#19451" class="Bound">c</a> <a id="19557" href="CantorNormalForm.Multiplication.html#19453" class="Bound">d</a> <a id="19559" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19562" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19565" href="CantorNormalForm.Multiplication.html#19461" class="Bound">a&lt;</a> <a id="19568" class="Symbol">(</a><a id="19569" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="19577" class="Symbol">(</a><a id="19578" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="19585" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="19587" href="CantorNormalForm.Multiplication.html#19412" class="Bound">y</a> <a id="19589" href="CantorNormalForm.Multiplication.html#19416" class="Bound">s</a><a id="19590" class="Symbol">)</a> <a id="19592" href="CantorNormalForm.Multiplication.html#19464" class="Bound">b&lt;</a><a id="19594" class="Symbol">)</a>
  <a id="19598" href="CantorNormalForm.Multiplication.html#19598" class="Function">goal</a> <a id="19603" class="Symbol">:</a> <a id="19605" href="CantorNormalForm.Multiplication.html#19353" class="Bound">a</a> <a id="19607" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="19609" href="CantorNormalForm.Multiplication.html#19353" class="Bound">a</a> <a id="19611" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19613" href="CantorNormalForm.Multiplication.html#19412" class="Bound">y</a> <a id="19615" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="19617" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19621" href="CantorNormalForm.Multiplication.html#19451" class="Bound">c</a> <a id="19623" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19625" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19629" href="CantorNormalForm.Multiplication.html#19453" class="Bound">d</a> <a id="19631" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="19633" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="19637" href="CantorNormalForm.Multiplication.html#19598" class="Function">goal</a> <a id="19642" class="Symbol">=</a> <a id="19644" href="CantorNormalForm.Addition.html#8933" class="Function">ω^-is-add-indecomposable</a> <a id="19669" href="CantorNormalForm.Multiplication.html#19353" class="Bound">a</a> <a id="19671" class="Symbol">(</a><a id="19672" href="CantorNormalForm.Multiplication.html#19353" class="Bound">a</a> <a id="19674" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19676" href="CantorNormalForm.Multiplication.html#19412" class="Bound">y</a><a id="19677" class="Symbol">)</a> <a id="19679" href="CantorNormalForm.Multiplication.html#19461" class="Bound">a&lt;</a> <a id="19682" href="CantorNormalForm.Multiplication.html#19483" class="Function">IH</a>
<a id="19685" href="CantorNormalForm.Multiplication.html#19058" class="Function">ω^⟨·ω^⟩-is-mul-indecomposable</a> <a id="19715" href="CantorNormalForm.Multiplication.html#19715" class="Bound">a</a><a id="19716" class="Symbol">@(</a><a id="19718" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="19721" href="CantorNormalForm.Multiplication.html#19721" class="Bound">a₁</a> <a id="19724" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="19726" href="CantorNormalForm.Multiplication.html#19726" class="Bound">x</a> <a id="19728" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="19730" class="Symbol">_</a> <a id="19732" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="19733" class="Symbol">)</a>
                              <a id="19765" href="CantorNormalForm.Multiplication.html#19765" class="Bound">b</a><a id="19766" class="Symbol">@(</a><a id="19768" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="19771" href="CantorNormalForm.Multiplication.html#19771" class="Bound">b₁</a><a id="19773" class="Symbol">@(</a><a id="19775" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="19778" class="Symbol">_</a> <a id="19780" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="19782" class="Symbol">_</a> <a id="19784" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="19786" class="Symbol">_</a> <a id="19788" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="19789" class="Symbol">)</a> <a id="19791" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="19793" href="CantorNormalForm.Multiplication.html#19793" class="Bound">y</a> <a id="19795" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="19797" class="Symbol">_</a> <a id="19799" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="19800" class="Symbol">)</a>
                              <a id="19832" href="CantorNormalForm.Multiplication.html#19832" class="Bound">c</a> <a id="19834" href="CantorNormalForm.Multiplication.html#19834" class="Bound">d</a> <a id="19836" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19839" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19842" class="Symbol">(</a><a id="19843" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="19846" href="CantorNormalForm.Multiplication.html#19846" class="Bound">a₁&lt;</a><a id="19849" class="Symbol">)</a> <a id="19851" class="Symbol">(</a><a id="19852" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="19855" href="CantorNormalForm.Multiplication.html#19855" class="Bound">b₁&lt;</a><a id="19858" class="Symbol">)</a> <a id="19860" class="Symbol">=</a> <a id="19862" href="CantorNormalForm.Multiplication.html#19968" class="Function">goal</a>
 <a id="19868" class="Keyword">where</a>
  <a id="19876" href="CantorNormalForm.Multiplication.html#19876" class="Function">claim</a> <a id="19882" class="Symbol">:</a> <a id="19884" href="CantorNormalForm.Multiplication.html#19721" class="Bound">a₁</a> <a id="19887" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="19889" href="CantorNormalForm.Multiplication.html#19771" class="Bound">b₁</a> <a id="19892" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="19894" href="CantorNormalForm.Multiplication.html#19832" class="Bound">c</a> <a id="19896" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19898" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="19902" href="CantorNormalForm.Multiplication.html#19834" class="Bound">d</a> <a id="19904" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="19908" href="CantorNormalForm.Multiplication.html#19876" class="Function">claim</a> <a id="19914" class="Symbol">=</a> <a id="19916" href="CantorNormalForm.Multiplication.html#18548" class="Function">·ω^-is-add-indecomposable</a> <a id="19942" href="CantorNormalForm.Multiplication.html#19721" class="Bound">a₁</a> <a id="19945" href="CantorNormalForm.Multiplication.html#19771" class="Bound">b₁</a> <a id="19948" href="CantorNormalForm.Multiplication.html#19832" class="Bound">c</a> <a id="19950" href="CantorNormalForm.Multiplication.html#19834" class="Bound">d</a> <a id="19952" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19955" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="19958" href="CantorNormalForm.Multiplication.html#19846" class="Bound">a₁&lt;</a> <a id="19962" href="CantorNormalForm.Multiplication.html#19855" class="Bound">b₁&lt;</a>
  <a id="19968" href="CantorNormalForm.Multiplication.html#19968" class="Function">goal</a> <a id="19973" class="Symbol">:</a> <a id="19975" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="19978" class="Symbol">(</a><a id="19979" href="CantorNormalForm.Multiplication.html#19721" class="Bound">a₁</a> <a id="19982" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="19984" href="CantorNormalForm.Multiplication.html#19771" class="Bound">b₁</a><a id="19986" class="Symbol">)</a> <a id="19988" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="19990" href="CantorNormalForm.Multiplication.html#19715" class="Bound">a</a> <a id="19992" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="19994" href="CantorNormalForm.Multiplication.html#19793" class="Bound">y</a> <a id="19996" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="19998" class="Symbol">_</a> <a id="20000" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="20002" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="20004" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20008" href="CantorNormalForm.Multiplication.html#19832" class="Bound">c</a> <a id="20010" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20012" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20016" href="CantorNormalForm.Multiplication.html#19834" class="Bound">d</a> <a id="20018" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20020" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20024" href="CantorNormalForm.Multiplication.html#19968" class="Function">goal</a> <a id="20029" class="Symbol">=</a> <a id="20031" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="20034" href="CantorNormalForm.Multiplication.html#19876" class="Function">claim</a>

<a id="·ω^ω^-cancel"></a><a id="20041" href="CantorNormalForm.Multiplication.html#20041" class="Function">·ω^ω^-cancel</a> <a id="20054" class="Symbol">:</a> <a id="20056" class="Symbol">∀</a> <a id="20058" href="CantorNormalForm.Multiplication.html#20058" class="Bound">a</a> <a id="20060" href="CantorNormalForm.Multiplication.html#20060" class="Bound">b</a> <a id="20062" href="CantorNormalForm.Multiplication.html#20062" class="Bound">r</a> <a id="20064" class="Symbol">{</a><a id="20065" href="CantorNormalForm.Multiplication.html#20065" class="Bound">c</a><a id="20066" class="Symbol">}</a> <a id="20068" class="Symbol">→</a> <a id="20070" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="20075" href="CantorNormalForm.Multiplication.html#20058" class="Bound">a</a> <a id="20077" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="20079" href="CantorNormalForm.Multiplication.html#20065" class="Bound">c</a>
             <a id="20094" class="Symbol">→</a> <a id="20096" class="Symbol">(</a><a id="20097" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="20100" href="CantorNormalForm.Multiplication.html#20058" class="Bound">a</a> <a id="20102" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="20104" href="CantorNormalForm.Multiplication.html#20060" class="Bound">b</a> <a id="20106" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="20108" href="CantorNormalForm.Multiplication.html#20062" class="Bound">r</a> <a id="20110" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="20111" class="Symbol">)</a> <a id="20113" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20115" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20119" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20123" href="CantorNormalForm.Multiplication.html#20065" class="Bound">c</a> <a id="20125" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20127" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20131" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20135" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20139" href="CantorNormalForm.Multiplication.html#20065" class="Bound">c</a> <a id="20141" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20143" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
<a id="20145" href="CantorNormalForm.Multiplication.html#20041" class="Function">·ω^ω^-cancel</a> <a id="20158" href="CantorNormalForm.Multiplication.html#20158" class="Bound">a</a> <a id="20160" href="CantorNormalForm.Multiplication.html#20160" class="Bound">b</a> <a id="20162" href="CantorNormalForm.Multiplication.html#20162" class="Bound">r</a> <a id="20164" class="Symbol">{</a><a id="20165" href="CantorNormalForm.Multiplication.html#20165" class="Bound">c</a><a id="20166" class="Symbol">}</a> <a id="20168" href="CantorNormalForm.Multiplication.html#20168" class="Bound">la&lt;c</a> <a id="20173" class="Symbol">=</a>
   <a id="20178" class="Symbol">(</a><a id="20179" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="20182" href="CantorNormalForm.Multiplication.html#20158" class="Bound">a</a> <a id="20184" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="20186" href="CantorNormalForm.Multiplication.html#20160" class="Bound">b</a> <a id="20188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="20190" href="CantorNormalForm.Multiplication.html#20162" class="Bound">r</a> <a id="20192" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="20193" class="Symbol">)</a> <a id="20195" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20197" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20201" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20205" href="CantorNormalForm.Multiplication.html#20165" class="Bound">c</a> <a id="20207" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20209" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20213" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20216" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20221" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="20226" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20230" href="CantorNormalForm.Multiplication.html#20158" class="Bound">a</a> <a id="20232" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="20234" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20238" href="CantorNormalForm.Multiplication.html#20165" class="Bound">c</a> <a id="20240" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20242" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20246" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20249" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20254" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="20260" class="Symbol">(</a><a id="20261" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="20275" href="CantorNormalForm.Multiplication.html#20158" class="Bound">a</a> <a id="20277" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20281" href="CantorNormalForm.Multiplication.html#20165" class="Bound">c</a> <a id="20283" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20285" href="CantorNormalForm.Multiplication.html#20168" class="Bound">la&lt;c</a><a id="20289" class="Symbol">)</a> <a id="20291" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="20296" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20300" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20304" href="CantorNormalForm.Multiplication.html#20165" class="Bound">c</a> <a id="20306" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20308" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20310" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="·ω^⟨·ω^⟩-cancel"></a><a id="20313" href="CantorNormalForm.Multiplication.html#20313" class="Function">·ω^⟨·ω^⟩-cancel</a> <a id="20329" class="Symbol">:</a> <a id="20331" class="Symbol">∀</a> <a id="20333" href="CantorNormalForm.Multiplication.html#20333" class="Bound">a</a> <a id="20335" href="CantorNormalForm.Multiplication.html#20335" class="Bound">b</a> <a id="20337" href="CantorNormalForm.Multiplication.html#20337" class="Bound">c</a> <a id="20339" class="Symbol">→</a> <a id="20341" href="CantorNormalForm.Multiplication.html#20333" class="Bound">a</a> <a id="20343" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="20345" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="20347" class="Symbol">→</a> <a id="20349" href="CantorNormalForm.Multiplication.html#20335" class="Bound">b</a> <a id="20351" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="20353" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="20355" class="Symbol">→</a> <a id="20357" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="20362" class="Symbol">(</a><a id="20363" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="20368" href="CantorNormalForm.Multiplication.html#20333" class="Bound">a</a><a id="20369" class="Symbol">)</a> <a id="20371" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="20373" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="20378" href="CantorNormalForm.Multiplication.html#20335" class="Bound">b</a> <a id="20380" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="20382" href="CantorNormalForm.Multiplication.html#20337" class="Bound">c</a>
                <a id="20400" class="Symbol">→</a> <a id="20402" href="CantorNormalForm.Multiplication.html#20333" class="Bound">a</a> <a id="20404" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20406" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20410" href="CantorNormalForm.Multiplication.html#20335" class="Bound">b</a> <a id="20412" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20414" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20418" href="CantorNormalForm.Multiplication.html#20337" class="Bound">c</a> <a id="20420" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20422" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20424" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20426" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20430" href="CantorNormalForm.Multiplication.html#20335" class="Bound">b</a> <a id="20432" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20434" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20438" href="CantorNormalForm.Multiplication.html#20337" class="Bound">c</a> <a id="20440" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20442" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
<a id="20444" href="CantorNormalForm.Multiplication.html#20313" class="Function">·ω^⟨·ω^⟩-cancel</a> <a id="20460" href="CantorNormalForm.Multiplication.html#20460" class="Bound">a</a><a id="20461" class="Symbol">@(</a><a id="20463" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="20466" href="CantorNormalForm.Multiplication.html#20466" class="Bound">a₁</a> <a id="20469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="20471" class="Symbol">_</a> <a id="20473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="20475" class="Symbol">_</a> <a id="20477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="20478" class="Symbol">)</a> <a id="20480" href="CantorNormalForm.Multiplication.html#20480" class="Bound">b</a><a id="20481" class="Symbol">@(</a><a id="20483" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="20486" href="CantorNormalForm.Multiplication.html#20486" class="Bound">b₁</a> <a id="20489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="20491" class="Symbol">_</a> <a id="20493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="20495" class="Symbol">_</a> <a id="20497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="20498" class="Symbol">)</a> <a id="20500" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="20502" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="20505" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="20508" href="CantorNormalForm.Multiplication.html#20508" class="Bound">la₁&lt;b₁+𝟎</a> <a id="20517" class="Symbol">=</a>
   <a id="20522" href="CantorNormalForm.Multiplication.html#20460" class="Bound">a</a> <a id="20524" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20526" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20530" href="CantorNormalForm.Multiplication.html#20480" class="Bound">b</a> <a id="20532" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20536" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20539" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20544" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="20549" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20553" href="CantorNormalForm.Multiplication.html#20466" class="Bound">a₁</a> <a id="20556" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="20558" href="CantorNormalForm.Multiplication.html#20480" class="Bound">b</a> <a id="20560" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20564" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20567" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20572" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨_⟩</a> <a id="20578" class="Symbol">(</a><a id="20579" href="CantorNormalForm.Addition.html#7853" class="Function">+-left-cancel</a> <a id="20593" href="CantorNormalForm.Multiplication.html#20466" class="Bound">a₁</a> <a id="20596" href="CantorNormalForm.Multiplication.html#20480" class="Bound">b</a> <a id="20598" href="CantorNormalForm.Multiplication.html#20630" class="Function">la₁&lt;b₁</a><a id="20604" class="Symbol">)</a> <a id="20606" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="20611" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20615" href="CantorNormalForm.Multiplication.html#20480" class="Bound">b</a> <a id="20617" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20619" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="20622" class="Keyword">where</a>
  <a id="20630" href="CantorNormalForm.Multiplication.html#20630" class="Function">la₁&lt;b₁</a> <a id="20637" class="Symbol">:</a> <a id="20639" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="20644" href="CantorNormalForm.Multiplication.html#20466" class="Bound">a₁</a> <a id="20647" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="20649" href="CantorNormalForm.Multiplication.html#20486" class="Bound">b₁</a>
  <a id="20654" href="CantorNormalForm.Multiplication.html#20630" class="Function">la₁&lt;b₁</a> <a id="20661" class="Symbol">=</a> <a id="20663" href="CantorNormalForm.Base.html#5151" class="Function">&lt;∘≤-in-&lt;</a> <a id="20672" href="CantorNormalForm.Multiplication.html#20508" class="Bound">la₁&lt;b₁+𝟎</a> <a id="20681" class="Symbol">(</a><a id="20682" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20686" class="Symbol">(</a><a id="20687" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20691" href="CantorNormalForm.Addition.html#1095" class="Function">+𝟎-is-identity</a><a id="20705" class="Symbol">))</a>
<a id="20708" href="CantorNormalForm.Multiplication.html#20313" class="Function">·ω^⟨·ω^⟩-cancel</a> <a id="20724" href="CantorNormalForm.Multiplication.html#20724" class="Bound">a</a><a id="20725" class="Symbol">@(</a><a id="20727" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="20730" href="CantorNormalForm.Multiplication.html#20730" class="Bound">a₁</a> <a id="20733" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="20735" href="CantorNormalForm.Multiplication.html#20735" class="Bound">x</a> <a id="20737" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="20739" href="CantorNormalForm.Multiplication.html#20739" class="Bound">r</a> <a id="20741" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="20742" class="Symbol">)</a>
                <a id="20760" href="CantorNormalForm.Multiplication.html#20760" class="Bound">b</a><a id="20761" class="Symbol">@(</a><a id="20763" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="20766" href="CantorNormalForm.Multiplication.html#20766" class="Bound">b₁</a> <a id="20769" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="20771" class="Symbol">_</a> <a id="20773" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="20775" class="Symbol">_</a> <a id="20777" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="20778" class="Symbol">)</a>
                <a id="20796" href="CantorNormalForm.Multiplication.html#20796" class="Bound">c</a><a id="20797" class="Symbol">@(</a><a id="20799" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="20802" class="Symbol">_</a> <a id="20804" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="20806" class="Symbol">_</a> <a id="20808" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="20810" class="Symbol">_</a> <a id="20812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="20813" class="Symbol">)</a> <a id="20815" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="20818" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="20821" href="CantorNormalForm.Multiplication.html#20821" class="Bound">la₁&lt;b₁+c</a> <a id="20830" class="Symbol">=</a>
   <a id="20835" href="CantorNormalForm.Multiplication.html#20724" class="Bound">a</a> <a id="20837" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20839" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20843" href="CantorNormalForm.Multiplication.html#20760" class="Bound">b</a> <a id="20845" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20847" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20851" href="CantorNormalForm.Multiplication.html#20796" class="Bound">c</a> <a id="20853" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20855" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20859" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20862" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20867" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="20872" href="CantorNormalForm.Multiplication.html#20724" class="Bound">a</a> <a id="20874" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20876" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20880" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20884" href="CantorNormalForm.Multiplication.html#20766" class="Bound">b₁</a> <a id="20887" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="20889" href="CantorNormalForm.Multiplication.html#20796" class="Bound">c</a> <a id="20891" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20893" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20897" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20900" href="CantorNormalForm.Multiplication.html#20041" class="Function">·ω^ω^-cancel</a> <a id="20913" href="CantorNormalForm.Multiplication.html#20730" class="Bound">a₁</a> <a id="20916" href="CantorNormalForm.Multiplication.html#20735" class="Bound">x</a> <a id="20918" href="CantorNormalForm.Multiplication.html#20739" class="Bound">r</a> <a id="20920" href="CantorNormalForm.Multiplication.html#20821" class="Bound">la₁&lt;b₁+c</a> <a id="20929" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="20934" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20938" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20942" href="CantorNormalForm.Multiplication.html#20766" class="Bound">b₁</a> <a id="20945" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="20947" href="CantorNormalForm.Multiplication.html#20796" class="Bound">c</a> <a id="20949" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20951" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="20955" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20958" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20963" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="20968" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20972" href="CantorNormalForm.Multiplication.html#20760" class="Bound">b</a> <a id="20974" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="20976" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="20980" href="CantorNormalForm.Multiplication.html#20796" class="Bound">c</a> <a id="20982" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20984" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="20986" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>


<a id="20990" class="Comment">-- Multiplication with natural numbers</a>

<a id="_•_"></a><a id="21030" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">_•_</a> <a id="21034" class="Symbol">:</a> <a id="21036" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="21040" class="Symbol">→</a> <a id="21042" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="21044" class="Symbol">→</a> <a id="21046" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="21050" href="CantorNormalForm.Multiplication.html#21050" class="Bound">a</a> <a id="21052" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21054" href="CantorNormalForm.Multiplication.html#21054" class="Bound">n</a> <a id="21056" class="Symbol">=</a> <a id="21058" href="CantorNormalForm.Multiplication.html#21050" class="Bound">a</a> <a id="21060" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="21062" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="21067" href="CantorNormalForm.Multiplication.html#21054" class="Bound">n</a>

<a id="•suc-spec"></a><a id="21070" href="CantorNormalForm.Multiplication.html#21070" class="Function">•suc-spec</a> <a id="21080" class="Symbol">:</a> <a id="21082" class="Symbol">∀</a> <a id="21084" href="CantorNormalForm.Multiplication.html#21084" class="Bound">a</a> <a id="21086" href="CantorNormalForm.Multiplication.html#21086" class="Bound">n</a> <a id="21088" class="Symbol">→</a> <a id="21090" href="CantorNormalForm.Multiplication.html#21084" class="Bound">a</a> <a id="21092" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21098" href="CantorNormalForm.Multiplication.html#21086" class="Bound">n</a> <a id="21100" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21102" href="CantorNormalForm.Multiplication.html#21084" class="Bound">a</a> <a id="21104" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21106" href="CantorNormalForm.Multiplication.html#21086" class="Bound">n</a> <a id="21108" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21110" href="CantorNormalForm.Multiplication.html#21084" class="Bound">a</a>
<a id="21112" href="CantorNormalForm.Multiplication.html#21070" class="Function">•suc-spec</a> <a id="21122" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a> <a id="21124" href="CantorNormalForm.Multiplication.html#21124" class="Bound">n</a> <a id="21126" class="Symbol">=</a> <a id="21128" href="CantorNormalForm.Multiplication.html#21153" class="Function">claim₀</a> <a id="21135" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21137" href="CantorNormalForm.Multiplication.html#21237" class="Function">claim₁</a>
 <a id="21145" class="Keyword">where</a>
  <a id="21153" href="CantorNormalForm.Multiplication.html#21153" class="Function">claim₀</a> <a id="21160" class="Symbol">:</a> <a id="21162" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a> <a id="21164" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21170" href="CantorNormalForm.Multiplication.html#21124" class="Bound">n</a> <a id="21172" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21174" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a> <a id="21176" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="21178" class="Symbol">(</a><a id="21179" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="21184" href="CantorNormalForm.Multiplication.html#21124" class="Bound">n</a> <a id="21186" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21188" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="21189" class="Symbol">)</a>
  <a id="21193" href="CantorNormalForm.Multiplication.html#21153" class="Function">claim₀</a> <a id="21200" class="Symbol">=</a> <a id="21202" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21207" class="Symbol">(</a><a id="21208" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a> <a id="21210" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·_</a><a id="21212" class="Symbol">)</a> <a id="21214" class="Symbol">(</a><a id="21215" href="CantorNormalForm.Addition.html#10420" class="Function">NtoC⟨suc⟩≡NtoC+𝟏</a> <a id="21232" href="CantorNormalForm.Multiplication.html#21124" class="Bound">n</a><a id="21233" class="Symbol">)</a>
  <a id="21237" href="CantorNormalForm.Multiplication.html#21237" class="Function">claim₁</a> <a id="21244" class="Symbol">:</a> <a id="21246" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a> <a id="21248" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">·</a> <a id="21250" class="Symbol">(</a><a id="21251" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="21256" href="CantorNormalForm.Multiplication.html#21124" class="Bound">n</a> <a id="21258" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21260" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="21261" class="Symbol">)</a> <a id="21263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21265" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a> <a id="21267" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21269" href="CantorNormalForm.Multiplication.html#21124" class="Bound">n</a> <a id="21271" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21273" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a>
  <a id="21277" href="CantorNormalForm.Multiplication.html#21237" class="Function">claim₁</a> <a id="21284" class="Symbol">=</a> <a id="21286" href="CantorNormalForm.Multiplication.html#1843" class="Function">·+𝟏-spec</a> <a id="21295" href="CantorNormalForm.Multiplication.html#21122" class="Bound">a</a> <a id="21297" class="Symbol">(</a><a id="21298" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="21303" href="CantorNormalForm.Multiplication.html#21124" class="Bound">n</a><a id="21304" class="Symbol">)</a>

<a id="•suc-spec&#39;"></a><a id="21307" href="CantorNormalForm.Multiplication.html#21307" class="Function">•suc-spec&#39;</a> <a id="21318" class="Symbol">:</a> <a id="21320" class="Symbol">∀</a> <a id="21322" href="CantorNormalForm.Multiplication.html#21322" class="Bound">a</a> <a id="21324" href="CantorNormalForm.Multiplication.html#21324" class="Bound">n</a> <a id="21326" class="Symbol">→</a> <a id="21328" href="CantorNormalForm.Multiplication.html#21322" class="Bound">a</a> <a id="21330" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21332" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21336" href="CantorNormalForm.Multiplication.html#21324" class="Bound">n</a> <a id="21338" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21340" href="CantorNormalForm.Multiplication.html#21322" class="Bound">a</a> <a id="21342" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21344" href="CantorNormalForm.Multiplication.html#21322" class="Bound">a</a> <a id="21346" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21348" href="CantorNormalForm.Multiplication.html#21324" class="Bound">n</a>
<a id="21350" href="CantorNormalForm.Multiplication.html#21307" class="Function">•suc-spec&#39;</a> <a id="21361" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="21363" href="CantorNormalForm.Multiplication.html#21363" class="Bound">n</a> <a id="21365" class="Symbol">=</a> <a id="21367" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="21372" href="CantorNormalForm.Multiplication.html#21307" class="Function">•suc-spec&#39;</a> <a id="21383" class="Symbol">(</a><a id="21384" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="21387" class="Symbol">_</a> <a id="21389" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="21391" class="Symbol">_</a> <a id="21393" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="21395" class="Symbol">_</a> <a id="21397" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="21398" class="Symbol">)</a> <a id="21400" href="CantorNormalForm.Multiplication.html#21400" class="Bound">n</a> <a id="21402" class="Symbol">=</a> <a id="21404" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ω^•-is-&lt;-increasing"></a><a id="21410" href="CantorNormalForm.Multiplication.html#21410" class="Function">ω^•-is-&lt;-increasing</a> <a id="21430" class="Symbol">:</a> <a id="21432" class="Symbol">∀</a> <a id="21434" href="CantorNormalForm.Multiplication.html#21434" class="Bound">a</a> <a id="21436" class="Symbol">→</a> <a id="21438" href="CantorNormalForm.Multiplication.html#21434" class="Bound">a</a> <a id="21440" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="21442" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="21444" class="Symbol">→</a> <a id="21446" href="Abstract.ZerSucLim.html#1807" class="Function">is-&lt;-increasing</a> <a id="21462" class="Symbol">(</a><a id="21463" href="CantorNormalForm.Multiplication.html#21434" class="Bound">a</a> <a id="21465" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•_</a><a id="21467" class="Symbol">)</a>
<a id="21469" href="CantorNormalForm.Multiplication.html#21410" class="Function">ω^•-is-&lt;-increasing</a> <a id="21489" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a><a id="21490" class="Symbol">@(</a><a id="21492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="21495" class="Symbol">_</a> <a id="21497" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="21499" class="Symbol">_</a> <a id="21501" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="21503" class="Symbol">_</a> <a id="21505" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="21506" class="Symbol">)</a> <a id="21508" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="21511" href="CantorNormalForm.Multiplication.html#21511" class="Bound">n</a> <a id="21513" class="Symbol">=</a> <a id="21515" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="21521" class="Symbol">(</a><a id="21522" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21524" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21526" href="CantorNormalForm.Multiplication.html#21511" class="Bound">n</a> <a id="21528" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="21530" class="Symbol">)</a> <a id="21532" href="CantorNormalForm.Multiplication.html#21606" class="Function">claim₁</a> <a id="21539" href="CantorNormalForm.Multiplication.html#21555" class="Function">claim₀</a>
 <a id="21547" class="Keyword">where</a>
  <a id="21555" href="CantorNormalForm.Multiplication.html#21555" class="Function">claim₀</a> <a id="21562" class="Symbol">:</a> <a id="21564" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21566" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21568" href="CantorNormalForm.Multiplication.html#21511" class="Bound">n</a> <a id="21570" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="21572" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21574" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21576" href="CantorNormalForm.Multiplication.html#21511" class="Bound">n</a> <a id="21578" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21580" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a>
  <a id="21584" href="CantorNormalForm.Multiplication.html#21555" class="Function">claim₀</a> <a id="21591" class="Symbol">=</a> <a id="21593" href="CantorNormalForm.Addition.html#4645" class="Function">&lt;+r</a> <a id="21597" class="Symbol">_</a> <a id="21599" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21601" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="21606" href="CantorNormalForm.Multiplication.html#21606" class="Function">claim₁</a> <a id="21613" class="Symbol">:</a> <a id="21615" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21617" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21619" href="CantorNormalForm.Multiplication.html#21511" class="Bound">n</a> <a id="21621" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21623" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21625" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21627" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21629" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21635" href="CantorNormalForm.Multiplication.html#21511" class="Bound">n</a>
  <a id="21639" href="CantorNormalForm.Multiplication.html#21606" class="Function">claim₁</a> <a id="21646" class="Symbol">=</a> <a id="21648" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21652" class="Symbol">(</a><a id="21653" href="CantorNormalForm.Multiplication.html#21070" class="Function">•suc-spec</a> <a id="21663" href="CantorNormalForm.Multiplication.html#21489" class="Bound">a</a> <a id="21665" href="CantorNormalForm.Multiplication.html#21511" class="Bound">n</a><a id="21666" class="Symbol">)</a>

<a id="left•≤"></a><a id="21669" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="21676" class="Symbol">:</a> <a id="21678" class="Symbol">∀</a> <a id="21680" href="CantorNormalForm.Multiplication.html#21680" class="Bound">a</a> <a id="21682" href="CantorNormalForm.Multiplication.html#21682" class="Bound">n</a> <a id="21684" class="Symbol">→</a> <a id="21686" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="21691" class="Symbol">(</a><a id="21692" href="CantorNormalForm.Multiplication.html#21680" class="Bound">a</a> <a id="21694" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21696" href="CantorNormalForm.Multiplication.html#21682" class="Bound">n</a><a id="21697" class="Symbol">)</a> <a id="21699" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="21701" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="21706" href="CantorNormalForm.Multiplication.html#21680" class="Bound">a</a>
<a id="21708" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="21715" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="21717" href="CantorNormalForm.Multiplication.html#21717" class="Bound">n</a> <a id="21719" class="Symbol">=</a> <a id="21721" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="21725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="21730" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="21737" href="CantorNormalForm.Multiplication.html#21737" class="Bound">x</a><a id="21738" class="Symbol">@(</a><a id="21740" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="21743" href="CantorNormalForm.Multiplication.html#21743" class="Bound">a</a> <a id="21745" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="21747" href="CantorNormalForm.Multiplication.html#21747" class="Bound">b</a> <a id="21749" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="21751" href="CantorNormalForm.Multiplication.html#21751" class="Bound">r</a> <a id="21753" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="21754" class="Symbol">)</a> <a id="21756" class="Number">0</a> <a id="21758" class="Symbol">=</a> <a id="21760" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="21763" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="21770" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a><a id="21771" class="Symbol">@(</a><a id="21773" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="21776" href="CantorNormalForm.Multiplication.html#21776" class="Bound">a</a> <a id="21778" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="21780" href="CantorNormalForm.Multiplication.html#21780" class="Bound">b</a> <a id="21782" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="21784" href="CantorNormalForm.Multiplication.html#21784" class="Bound">r</a> <a id="21786" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="21787" class="Symbol">)</a> <a id="21789" class="Symbol">(</a><a id="21790" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21794" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a><a id="21795" class="Symbol">)</a> <a id="21797" class="Symbol">=</a> <a id="21799" href="CantorNormalForm.Multiplication.html#21955" class="Function">goal</a>
 <a id="21805" class="Keyword">where</a>
  <a id="21813" href="CantorNormalForm.Multiplication.html#21813" class="Function">claim₀</a> <a id="21820" class="Symbol">:</a> <a id="21822" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21824" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21826" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21830" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a> <a id="21832" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21834" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21836" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21838" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a> <a id="21840" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21842" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a>
  <a id="21846" href="CantorNormalForm.Multiplication.html#21813" class="Function">claim₀</a> <a id="21853" class="Symbol">=</a> <a id="21855" href="CantorNormalForm.Multiplication.html#21070" class="Function">•suc-spec</a> <a id="21865" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21867" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a>
  <a id="21871" href="CantorNormalForm.Multiplication.html#21871" class="Function">claim₁</a> <a id="21878" class="Symbol">:</a> <a id="21880" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="21885" class="Symbol">(</a><a id="21886" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21888" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21890" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a> <a id="21892" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="21894" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a><a id="21895" class="Symbol">)</a> <a id="21897" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="21899" href="CantorNormalForm.Multiplication.html#21776" class="Bound">a</a>
  <a id="21903" href="CantorNormalForm.Multiplication.html#21871" class="Function">claim₁</a> <a id="21910" class="Symbol">=</a> <a id="21912" href="CantorNormalForm.Addition.html#821" class="Function">≥left+</a> <a id="21919" class="Symbol">(</a><a id="21920" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21922" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21924" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a><a id="21925" class="Symbol">)</a> <a id="21927" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21929" class="Symbol">(</a><a id="21930" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="21937" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21939" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a><a id="21940" class="Symbol">)</a> <a id="21942" class="Symbol">(</a><a id="21943" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="21947" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21951" class="Symbol">)</a>
  <a id="21955" href="CantorNormalForm.Multiplication.html#21955" class="Function">goal</a> <a id="21960" class="Symbol">:</a> <a id="21962" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="21967" class="Symbol">(</a><a id="21968" href="CantorNormalForm.Multiplication.html#21770" class="Bound">x</a> <a id="21970" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="21972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21976" href="CantorNormalForm.Multiplication.html#21794" class="Bound">n</a><a id="21977" class="Symbol">)</a> <a id="21979" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="21981" href="CantorNormalForm.Multiplication.html#21776" class="Bound">a</a>
  <a id="21985" href="CantorNormalForm.Multiplication.html#21955" class="Function">goal</a> <a id="21990" class="Symbol">=</a> <a id="21992" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="21998" class="Symbol">(λ</a> <a id="22001" href="CantorNormalForm.Multiplication.html#22001" class="Bound">z</a> <a id="22003" class="Symbol">→</a> <a id="22005" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="22010" href="CantorNormalForm.Multiplication.html#22001" class="Bound">z</a> <a id="22012" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="22014" href="CantorNormalForm.Multiplication.html#21776" class="Bound">a</a><a id="22015" class="Symbol">)</a> <a id="22017" class="Symbol">(</a><a id="22018" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22022" href="CantorNormalForm.Multiplication.html#21813" class="Function">claim₀</a><a id="22028" class="Symbol">)</a> <a id="22030" href="CantorNormalForm.Multiplication.html#21871" class="Function">claim₁</a>

<a id="Σn&lt;•sn"></a><a id="22038" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="22045" class="Symbol">:</a> <a id="22047" class="Symbol">∀</a> <a id="22049" class="Symbol">{</a><a id="22050" href="CantorNormalForm.Multiplication.html#22050" class="Bound">a</a><a id="22051" class="Symbol">}</a> <a id="22053" href="CantorNormalForm.Multiplication.html#22053" class="Bound">b</a> <a id="22055" class="Symbol">→</a> <a id="22057" href="CantorNormalForm.Multiplication.html#22050" class="Bound">a</a> <a id="22059" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="22061" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="22066" href="CantorNormalForm.Multiplication.html#22053" class="Bound">b</a> <a id="22068" class="Symbol">→</a> <a id="22070" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22073" href="CantorNormalForm.Multiplication.html#22073" class="Bound">n</a> <a id="22075" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22077" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22079" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22081" href="CantorNormalForm.Multiplication.html#22053" class="Bound">b</a> <a id="22083" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="22085" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22089" href="CantorNormalForm.Multiplication.html#22050" class="Bound">a</a> <a id="22091" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22093" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22095" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22099" href="CantorNormalForm.Multiplication.html#22073" class="Bound">n</a>
<a id="22101" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="22108" class="Symbol">{</a><a id="22109" href="CantorNormalForm.Multiplication.html#22109" class="Bound">a</a><a id="22110" class="Symbol">}</a> <a id="22112" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="22114" class="Symbol">_</a> <a id="22116" class="Symbol">=</a> <a id="22118" class="Number">0</a> <a id="22120" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22122" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="22125" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="22132" class="Symbol">{</a><a id="22133" href="CantorNormalForm.Multiplication.html#22133" class="Bound">a</a><a id="22134" class="Symbol">}</a> <a id="22136" class="Symbol">(</a><a id="22137" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22140" href="CantorNormalForm.Multiplication.html#22140" class="Bound">b</a> <a id="22142" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22144" href="CantorNormalForm.Multiplication.html#22144" class="Bound">c</a> <a id="22146" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22148" href="CantorNormalForm.Multiplication.html#22148" class="Bound">r</a> <a id="22150" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="22151" class="Symbol">)</a> <a id="22153" class="Symbol">(</a><a id="22154" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="22158" href="CantorNormalForm.Multiplication.html#22158" class="Bound">a&gt;b</a><a id="22161" class="Symbol">)</a> <a id="22163" class="Symbol">=</a> <a id="22165" class="Number">0</a> <a id="22167" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22169" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="22172" href="CantorNormalForm.Multiplication.html#22158" class="Bound">a&gt;b</a>
<a id="22176" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="22183" class="Symbol">{</a><a id="22184" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a><a id="22185" class="Symbol">}</a> <a id="22187" class="Symbol">(</a><a id="22188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22191" href="CantorNormalForm.Multiplication.html#22191" class="Bound">b</a> <a id="22193" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22195" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a> <a id="22197" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22199" href="CantorNormalForm.Multiplication.html#22199" class="Bound">r</a> <a id="22201" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="22202" class="Symbol">)</a> <a id="22204" class="Symbol">(</a><a id="22205" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="22209" href="CantorNormalForm.Multiplication.html#22209" class="Bound">a≡b</a><a id="22212" class="Symbol">)</a> <a id="22214" class="Symbol">=</a> <a id="22216" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22220" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a> <a id="22222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22224" href="CantorNormalForm.Multiplication.html#22684" class="Function">goal</a>
 <a id="22230" class="Keyword">where</a>
  <a id="22238" href="CantorNormalForm.Multiplication.html#22238" class="Function">r&#39;</a> <a id="22241" class="Symbol">:</a> <a id="22243" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22245" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="22247" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="22252" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a>
  <a id="22256" href="CantorNormalForm.Multiplication.html#22238" class="Function">r&#39;</a> <a id="22259" class="Symbol">=</a> <a id="22261" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22267" class="Symbol">(</a><a id="22268" href="CantorNormalForm.Base.html#1550" class="Function Operator">_≥</a> <a id="22271" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="22276" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a><a id="22277" class="Symbol">)</a> <a id="22279" class="Symbol">(</a><a id="22280" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22284" href="CantorNormalForm.Multiplication.html#22209" class="Bound">a≡b</a><a id="22287" class="Symbol">)</a> <a id="22289" href="CantorNormalForm.Multiplication.html#22199" class="Bound">r</a>
  <a id="22293" href="CantorNormalForm.Multiplication.html#22293" class="Function">IH</a> <a id="22296" class="Symbol">:</a> <a id="22298" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22301" href="CantorNormalForm.Multiplication.html#22301" class="Bound">n</a> <a id="22303" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22305" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22307" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22309" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a> <a id="22311" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="22313" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22317" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22319" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22321" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22327" href="CantorNormalForm.Multiplication.html#22301" class="Bound">n</a>
  <a id="22331" href="CantorNormalForm.Multiplication.html#22293" class="Function">IH</a> <a id="22334" class="Symbol">=</a> <a id="22336" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="22343" class="Symbol">{</a><a id="22344" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a><a id="22345" class="Symbol">}</a> <a id="22347" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a> <a id="22349" href="CantorNormalForm.Multiplication.html#22238" class="Function">r&#39;</a>
  <a id="22354" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a> <a id="22356" class="Symbol">:</a> <a id="22358" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="22362" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a> <a id="22364" class="Symbol">=</a> <a id="22366" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="22370" href="CantorNormalForm.Multiplication.html#22293" class="Function">IH</a>
  <a id="22375" href="CantorNormalForm.Multiplication.html#22375" class="Function">claim₁</a> <a id="22382" class="Symbol">:</a> <a id="22384" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22387" href="CantorNormalForm.Multiplication.html#22191" class="Bound">b</a> <a id="22389" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22391" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a> <a id="22393" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22395" href="CantorNormalForm.Multiplication.html#22199" class="Bound">r</a> <a id="22397" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="22399" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="22401" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22404" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22406" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22408" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22412" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22414" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22416" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22418" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22422" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a> <a id="22424" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22426" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="22433" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22437" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22439" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22441" class="Symbol">(</a><a id="22442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22446" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a><a id="22447" class="Symbol">)</a> <a id="22449" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="22453" href="CantorNormalForm.Multiplication.html#22375" class="Function">claim₁</a> <a id="22460" class="Symbol">=</a> <a id="22462" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="22465" class="Symbol">(</a><a id="22466" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22470" href="CantorNormalForm.Multiplication.html#22209" class="Bound">a≡b</a><a id="22473" class="Symbol">)</a> <a id="22475" class="Symbol">(</a><a id="22476" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="22480" href="CantorNormalForm.Multiplication.html#22293" class="Function">IH</a><a id="22482" class="Symbol">)</a>
  <a id="22486" href="CantorNormalForm.Multiplication.html#22486" class="Function">claim₂</a> <a id="22493" class="Symbol">:</a> <a id="22495" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22498" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22500" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22502" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22506" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22508" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22510" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22512" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22516" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a> <a id="22518" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22520" class="Symbol">_</a> <a id="22522" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="22524" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22526" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22530" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22532" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22534" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="22536" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22540" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22542" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22544" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22550" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a>
  <a id="22554" href="CantorNormalForm.Multiplication.html#22486" class="Function">claim₂</a> <a id="22561" class="Symbol">=</a> <a id="22563" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="22573" class="Symbol">_</a> <a id="22575" class="Symbol">_</a>
  <a id="22579" href="CantorNormalForm.Multiplication.html#22579" class="Function">claim₃</a> <a id="22586" class="Symbol">:</a> <a id="22588" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22592" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22594" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22596" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="22598" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22602" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22604" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22606" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22612" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a> <a id="22614" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22616" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22620" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22622" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22624" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22630" class="Symbol">(</a><a id="22631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22635" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a><a id="22636" class="Symbol">)</a>
  <a id="22640" href="CantorNormalForm.Multiplication.html#22579" class="Function">claim₃</a> <a id="22647" class="Symbol">=</a> <a id="22649" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22653" class="Symbol">(</a><a id="22654" href="CantorNormalForm.Multiplication.html#21307" class="Function">•suc-spec&#39;</a> <a id="22665" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22669" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22671" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22673" class="Symbol">(</a><a id="22674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22678" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a><a id="22679" class="Symbol">))</a>
  <a id="22684" href="CantorNormalForm.Multiplication.html#22684" class="Function">goal</a> <a id="22689" class="Symbol">:</a> <a id="22691" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22694" href="CantorNormalForm.Multiplication.html#22191" class="Bound">b</a> <a id="22696" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22698" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a> <a id="22700" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22702" href="CantorNormalForm.Multiplication.html#22199" class="Bound">r</a> <a id="22704" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="22706" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="22708" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22712" href="CantorNormalForm.Multiplication.html#22184" class="Bound">a</a> <a id="22714" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22716" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22722" class="Symbol">(</a><a id="22723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22727" href="CantorNormalForm.Multiplication.html#22354" class="Function">n</a><a id="22728" class="Symbol">)</a>
  <a id="22732" href="CantorNormalForm.Multiplication.html#22684" class="Function">goal</a> <a id="22737" class="Symbol">=</a> <a id="22739" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22745" class="Symbol">(</a><a id="22746" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22749" href="CantorNormalForm.Multiplication.html#22191" class="Bound">b</a> <a id="22751" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22753" href="CantorNormalForm.Multiplication.html#22195" class="Bound">c</a> <a id="22755" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22757" href="CantorNormalForm.Multiplication.html#22199" class="Bound">r</a> <a id="22759" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="22761" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="22763" class="Symbol">)</a> <a id="22765" class="Symbol">(</a><a id="22766" href="CantorNormalForm.Multiplication.html#22486" class="Function">claim₂</a> <a id="22773" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22775" href="CantorNormalForm.Multiplication.html#22579" class="Function">claim₃</a><a id="22781" class="Symbol">)</a> <a id="22783" href="CantorNormalForm.Multiplication.html#22375" class="Function">claim₁</a>


<a id="22792" class="Comment">{- Converting to CNF&#39;s of the form &quot;ω ^ a • n + d&quot; with n ∈ ℕ and d &lt; a -}</a>

<a id="to-CNF-with-coefficients"></a><a id="22868" href="CantorNormalForm.Multiplication.html#22868" class="Function">to-CNF-with-coefficients</a> <a id="22893" class="Symbol">:</a> <a id="22895" class="Symbol">∀</a> <a id="22897" href="CantorNormalForm.Multiplication.html#22897" class="Bound">a</a> <a id="22899" href="CantorNormalForm.Multiplication.html#22899" class="Bound">b</a> <a id="22901" href="CantorNormalForm.Multiplication.html#22901" class="Bound">r</a> <a id="22903" class="Symbol">→</a>
  <a id="22907" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22910" href="CantorNormalForm.Multiplication.html#22910" class="Bound">n</a> <a id="22912" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22914" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="22916" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22918" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="22921" href="CantorNormalForm.Multiplication.html#22921" class="Bound">d</a> <a id="22923" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="22925" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="22929" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="22931" class="Symbol">(</a><a id="22932" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="22935" href="CantorNormalForm.Multiplication.html#22897" class="Bound">a</a> <a id="22937" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="22939" href="CantorNormalForm.Multiplication.html#22899" class="Bound">b</a> <a id="22941" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="22943" href="CantorNormalForm.Multiplication.html#22901" class="Bound">r</a> <a id="22945" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="22947" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22949" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22953" href="CantorNormalForm.Multiplication.html#22897" class="Bound">a</a> <a id="22955" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="22957" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="22959" href="CantorNormalForm.Multiplication.html#22910" class="Bound">n</a> <a id="22961" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="22963" href="CantorNormalForm.Multiplication.html#22921" class="Bound">d</a><a id="22964" class="Symbol">)</a> <a id="22966" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22968" class="Symbol">(</a><a id="22969" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="22974" href="CantorNormalForm.Multiplication.html#22921" class="Bound">d</a> <a id="22976" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="22978" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="22982" href="CantorNormalForm.Multiplication.html#22897" class="Bound">a</a> <a id="22984" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="22985" class="Symbol">)</a>
<a id="22987" href="CantorNormalForm.Multiplication.html#22868" class="Function">to-CNF-with-coefficients</a> <a id="23012" href="CantorNormalForm.Multiplication.html#23012" class="Bound">a</a> <a id="23014" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="23016" class="Symbol">_</a> <a id="23018" class="Symbol">=</a> <a id="23020" class="Number">1</a> <a id="23022" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23024" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="23026" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23028" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="23033" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="23038" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="23043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23045" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="23048" href="CantorNormalForm.Multiplication.html#22868" class="Function">to-CNF-with-coefficients</a> <a id="23073" href="CantorNormalForm.Multiplication.html#23073" class="Bound">a</a> <a id="23075" href="CantorNormalForm.Multiplication.html#23075" class="Bound">y</a><a id="23076" class="Symbol">@(</a><a id="23078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="23081" href="CantorNormalForm.Multiplication.html#23081" class="Bound">b</a> <a id="23083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="23085" class="Symbol">_</a> <a id="23087" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="23089" class="Symbol">_</a> <a id="23091" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="23092" class="Symbol">)</a> <a id="23094" class="Symbol">(</a><a id="23095" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="23099" href="CantorNormalForm.Multiplication.html#23099" class="Bound">a&gt;b</a><a id="23102" class="Symbol">)</a> <a id="23104" class="Symbol">=</a> <a id="23106" class="Number">1</a> <a id="23108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23110" href="CantorNormalForm.Multiplication.html#23075" class="Bound">y</a> <a id="23112" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23114" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="23124" class="Symbol">_</a> <a id="23126" class="Symbol">_</a> <a id="23128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23130" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="23138" href="CantorNormalForm.Multiplication.html#23099" class="Bound">a&gt;b</a> <a id="23142" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a>
<a id="23148" href="CantorNormalForm.Multiplication.html#22868" class="Function">to-CNF-with-coefficients</a> <a id="23173" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23175" href="CantorNormalForm.Multiplication.html#23175" class="Bound">y</a><a id="23176" class="Symbol">@(</a><a id="23178" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="23181" href="CantorNormalForm.Multiplication.html#23181" class="Bound">b</a> <a id="23183" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="23185" href="CantorNormalForm.Multiplication.html#23185" class="Bound">b&#39;</a> <a id="23188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="23190" href="CantorNormalForm.Multiplication.html#23190" class="Bound">s</a> <a id="23192" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="23193" class="Symbol">)</a> <a id="23195" class="Symbol">(</a><a id="23196" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="23200" href="CantorNormalForm.Multiplication.html#23200" class="Bound">a≡b</a><a id="23203" class="Symbol">)</a> <a id="23205" class="Symbol">=</a> <a id="23207" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23211" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23215" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a> <a id="23217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23219" href="CantorNormalForm.Multiplication.html#23419" class="Function">goal₀</a> <a id="23225" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23227" href="CantorNormalForm.Multiplication.html#23847" class="Function">goal₁</a>
 <a id="23234" class="Keyword">where</a>
  <a id="23242" href="CantorNormalForm.Multiplication.html#23242" class="Function">IH</a> <a id="23245" class="Symbol">:</a> <a id="23247" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="23250" href="CantorNormalForm.Multiplication.html#23250" class="Bound">n</a> <a id="23252" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="23254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="23256" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="23258" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="23261" href="CantorNormalForm.Multiplication.html#23261" class="Bound">d</a> <a id="23263" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="23265" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="23269" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="23271" class="Symbol">(</a><a id="23272" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="23275" href="CantorNormalForm.Multiplication.html#23181" class="Bound">b</a> <a id="23277" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="23279" href="CantorNormalForm.Multiplication.html#23185" class="Bound">b&#39;</a> <a id="23282" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="23284" href="CantorNormalForm.Multiplication.html#23190" class="Bound">s</a> <a id="23286" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="23288" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23290" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23294" href="CantorNormalForm.Multiplication.html#23181" class="Bound">b</a> <a id="23296" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23298" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23300" href="CantorNormalForm.Multiplication.html#23250" class="Bound">n</a> <a id="23302" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23304" href="CantorNormalForm.Multiplication.html#23261" class="Bound">d</a><a id="23305" class="Symbol">)</a> <a id="23307" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23309" class="Symbol">(</a><a id="23310" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="23315" href="CantorNormalForm.Multiplication.html#23261" class="Bound">d</a> <a id="23317" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="23319" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23323" href="CantorNormalForm.Multiplication.html#23181" class="Bound">b</a> <a id="23325" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="23326" class="Symbol">)</a>
  <a id="23330" href="CantorNormalForm.Multiplication.html#23242" class="Function">IH</a> <a id="23333" class="Symbol">=</a> <a id="23335" href="CantorNormalForm.Multiplication.html#22868" class="Function">to-CNF-with-coefficients</a> <a id="23360" href="CantorNormalForm.Multiplication.html#23181" class="Bound">b</a> <a id="23362" href="CantorNormalForm.Multiplication.html#23185" class="Bound">b&#39;</a> <a id="23365" href="CantorNormalForm.Multiplication.html#23190" class="Bound">s</a>
  <a id="23369" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23371" class="Symbol">:</a> <a id="23373" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="23377" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23379" class="Symbol">=</a> <a id="23381" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23385" href="CantorNormalForm.Multiplication.html#23242" class="Function">IH</a>
  <a id="23390" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a> <a id="23392" class="Symbol">:</a> <a id="23394" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="23400" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a> <a id="23402" class="Symbol">=</a> <a id="23404" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23408" class="Symbol">(</a><a id="23409" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23413" href="CantorNormalForm.Multiplication.html#23242" class="Function">IH</a><a id="23415" class="Symbol">)</a>
  <a id="23419" href="CantorNormalForm.Multiplication.html#23419" class="Function">goal₀</a> <a id="23425" class="Symbol">:</a> <a id="23427" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="23430" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23432" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="23434" href="CantorNormalForm.Multiplication.html#23175" class="Bound">y</a> <a id="23436" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="23438" class="Symbol">_</a> <a id="23440" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="23442" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23444" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23448" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23450" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23452" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23454" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23458" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23460" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23462" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a>
  <a id="23466" href="CantorNormalForm.Multiplication.html#23419" class="Function">goal₀</a> <a id="23472" class="Symbol">=</a>
    <a id="23478" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="23481" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23483" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="23485" href="CantorNormalForm.Multiplication.html#23175" class="Bound">y</a> <a id="23487" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="23489" class="Symbol">_</a> <a id="23491" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
   <a id="23496" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="23499" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="23509" class="Symbol">_</a> <a id="23511" class="Symbol">_</a> <a id="23513" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="23519" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23523" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23525" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23527" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23529" href="CantorNormalForm.Multiplication.html#23175" class="Bound">y</a>
   <a id="23534" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="23537" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23542" class="Symbol">(</a><a id="23543" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23547" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23549" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23551" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="23553" class="Symbol">)</a> <a id="23555" class="Symbol">(</a><a id="23556" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23560" class="Symbol">(</a><a id="23561" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23565" class="Symbol">(</a><a id="23566" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23570" href="CantorNormalForm.Multiplication.html#23242" class="Function">IH</a><a id="23572" class="Symbol">)))</a> <a id="23576" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="23582" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23586" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23588" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23590" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23592" class="Symbol">(</a><a id="23593" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23597" href="CantorNormalForm.Multiplication.html#23181" class="Bound">b</a> <a id="23599" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23601" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23603" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23605" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23607" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a><a id="23608" class="Symbol">)</a>
   <a id="23613" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="23616" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23621" class="Symbol">(λ</a> <a id="23624" href="CantorNormalForm.Multiplication.html#23624" class="Bound">z</a> <a id="23626" class="Symbol">→</a> <a id="23628" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23632" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23634" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23636" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23638" class="Symbol">(</a><a id="23639" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23643" href="CantorNormalForm.Multiplication.html#23624" class="Bound">z</a> <a id="23645" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23647" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23649" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23651" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23653" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a><a id="23654" class="Symbol">))</a> <a id="23657" class="Symbol">(</a><a id="23658" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23662" href="CantorNormalForm.Multiplication.html#23200" class="Bound">a≡b</a><a id="23665" class="Symbol">)</a> <a id="23667" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="23673" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23677" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23679" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23681" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23683" class="Symbol">(</a><a id="23684" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23688" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23690" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23692" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23694" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23696" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23698" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a><a id="23699" class="Symbol">)</a>
   <a id="23704" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="23707" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="23718" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23722" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23724" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23726" class="Symbol">(</a><a id="23727" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23731" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23733" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23735" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23737" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a><a id="23738" class="Symbol">)</a> <a id="23740" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a> <a id="23742" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="23748" class="Symbol">(</a><a id="23749" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23753" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23755" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23757" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23759" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23763" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23765" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23767" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23769" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a><a id="23770" class="Symbol">)</a> <a id="23772" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23774" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a>
   <a id="23779" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="23782" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23787" class="Symbol">(</a><a id="23788" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="23791" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a><a id="23792" class="Symbol">)</a> <a id="23794" class="Symbol">(</a><a id="23795" href="CantorNormalForm.Multiplication.html#21307" class="Function">•suc-spec&#39;</a> <a id="23806" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23810" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23812" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23814" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a><a id="23815" class="Symbol">)</a> <a id="23817" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="23823" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23827" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23829" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="23831" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="23833" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23837" href="CantorNormalForm.Multiplication.html#23369" class="Function">n</a> <a id="23839" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="23841" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a> <a id="23843" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="23847" href="CantorNormalForm.Multiplication.html#23847" class="Function">goal₁</a> <a id="23853" class="Symbol">:</a> <a id="23855" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="23860" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a> <a id="23862" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="23864" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23868" href="CantorNormalForm.Multiplication.html#23173" class="Bound">a</a> <a id="23870" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="23874" href="CantorNormalForm.Multiplication.html#23847" class="Function">goal₁</a> <a id="23880" class="Symbol">=</a> <a id="23882" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23888" class="Symbol">(λ</a> <a id="23891" href="CantorNormalForm.Multiplication.html#23891" class="Bound">z</a> <a id="23893" class="Symbol">→</a> <a id="23895" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="23900" href="CantorNormalForm.Multiplication.html#23390" class="Function">d</a> <a id="23902" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="23904" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="23908" href="CantorNormalForm.Multiplication.html#23891" class="Bound">z</a> <a id="23910" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="23911" class="Symbol">)</a> <a id="23913" class="Symbol">(</a><a id="23914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23918" href="CantorNormalForm.Multiplication.html#23200" class="Bound">a≡b</a><a id="23921" class="Symbol">)</a> <a id="23923" class="Symbol">(</a><a id="23924" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23928" class="Symbol">(</a><a id="23929" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23933" class="Symbol">(</a><a id="23934" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23938" href="CantorNormalForm.Multiplication.html#23242" class="Function">IH</a><a id="23940" class="Symbol">)))</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Subtraction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Subtraction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Subtraction of Cantor Normal Forms</a>
<a id="140" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="242" class="Symbol">{-#</a> <a id="246" class="Keyword">OPTIONS</a> <a id="254" class="Pragma">--cubical</a> <a id="264" class="Pragma">--erasure</a> <a id="274" class="Pragma">--guardedness</a> <a id="288" class="Pragma">--safe</a> <a id="295" class="Symbol">#-}</a>

<a id="300" class="Keyword">module</a> <a id="307" href="CantorNormalForm.Subtraction.html" class="Module">CantorNormalForm.Subtraction</a> <a id="336" class="Keyword">where</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="412" class="Keyword">using</a> <a id="418" class="Symbol">(</a><a id="419" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="420" class="Symbol">;</a> <a id="422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="489" class="Keyword">renaming</a> <a id="498" class="Symbol">(</a><a id="499" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="503" class="Symbol">to</a> <a id="506" class="Function">⊥-rec</a><a id="511" class="Symbol">)</a>

<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="CantorNormalForm.Addition.html" class="Module">CantorNormalForm.Addition</a>


<a id="588" class="Comment">{- Subtraction -}</a>

<a id="607" class="Keyword">infixl</a> <a id="614" class="Number">35</a> <a id="617" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">_-_</a>

<a id="_-_"></a><a id="622" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">_-_</a> <a id="626" class="Symbol">:</a> <a id="628" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="632" class="Symbol">→</a> <a id="634" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="638" class="Symbol">→</a> <a id="640" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
<a id="644" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="646" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="648" href="CantorNormalForm.Subtraction.html#648" class="Bound">b</a> <a id="650" class="Symbol">=</a> <a id="652" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="654" href="CantorNormalForm.Subtraction.html#654" class="CatchallClause Bound">a</a><a id="655" class="CatchallClause"> </a><a id="656" href="CantorNormalForm.Subtraction.html#622" class="CatchallClause Function Operator">-</a><a id="657" class="CatchallClause"> </a><a id="658" href="CantorNormalForm.Base.html#1163" class="CatchallClause InductiveConstructor">𝟎</a> <a id="660" class="Symbol">=</a> <a id="662" href="CantorNormalForm.Subtraction.html#654" class="Bound">a</a>
<a id="664" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="667" href="CantorNormalForm.Subtraction.html#667" class="Bound">a</a> <a id="669" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="671" href="CantorNormalForm.Subtraction.html#671" class="Bound">c</a> <a id="673" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="675" href="CantorNormalForm.Subtraction.html#675" class="Bound">r</a> <a id="677" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="679" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="681" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="684" href="CantorNormalForm.Subtraction.html#684" class="Bound">b</a> <a id="686" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="688" href="CantorNormalForm.Subtraction.html#688" class="Bound">d</a> <a id="690" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="692" href="CantorNormalForm.Subtraction.html#692" class="Bound">s</a> <a id="694" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="696" class="Keyword">with</a> <a id="701" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="707" href="CantorNormalForm.Subtraction.html#667" class="Bound">a</a> <a id="709" href="CantorNormalForm.Subtraction.html#684" class="Bound">b</a>
<a id="711" class="Symbol">...</a> <a id="715" class="Symbol">|</a> <a id="717" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="721" href="CantorNormalForm.Subtraction.html#721" class="Bound">a&lt;b</a> <a id="725" class="Symbol">=</a> <a id="727" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="729" class="Symbol">...</a> <a id="733" class="Symbol">|</a> <a id="735" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="739" class="Symbol">(</a><a id="740" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="744" href="CantorNormalForm.Subtraction.html#744" class="Bound">a&gt;b</a><a id="747" class="Symbol">)</a> <a id="749" class="Symbol">=</a> <a id="751" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="754" class="Bound">a</a> <a id="756" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="758" class="Bound">c</a> <a id="760" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="762" class="Bound">r</a> <a id="764" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
<a id="766" class="Symbol">...</a> <a id="770" class="Symbol">|</a> <a id="772" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="776" class="Symbol">(</a><a id="777" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="781" href="CantorNormalForm.Subtraction.html#781" class="Bound">a≡b</a><a id="784" class="Symbol">)</a> <a id="786" class="Symbol">=</a> <a id="788" class="Bound">c</a> <a id="790" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="792" class="Bound">d</a>

<a id="795" class="Comment">{- Some properties of subtraction -}</a>

<a id="sub-spec₀"></a><a id="833" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="843" class="Symbol">:</a> <a id="845" class="Symbol">∀</a> <a id="847" href="CantorNormalForm.Subtraction.html#847" class="Bound">a</a> <a id="849" href="CantorNormalForm.Subtraction.html#849" class="Bound">b</a> <a id="851" class="Symbol">→</a> <a id="853" href="CantorNormalForm.Subtraction.html#847" class="Bound">a</a> <a id="855" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="857" href="CantorNormalForm.Subtraction.html#849" class="Bound">b</a> <a id="859" class="Symbol">→</a> <a id="861" href="CantorNormalForm.Subtraction.html#847" class="Bound">a</a> <a id="863" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="865" class="Symbol">(</a><a id="866" href="CantorNormalForm.Subtraction.html#849" class="Bound">b</a> <a id="868" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="870" href="CantorNormalForm.Subtraction.html#847" class="Bound">a</a><a id="871" class="Symbol">)</a> <a id="873" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="875" href="CantorNormalForm.Subtraction.html#849" class="Bound">b</a>
<a id="877" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="887" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="889" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="891" class="Symbol">_</a> <a id="893" class="Symbol">=</a> <a id="895" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="900" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="910" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="912" class="Symbol">(</a><a id="913" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="916" href="CantorNormalForm.Subtraction.html#916" class="Bound">b</a> <a id="918" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="920" href="CantorNormalForm.Subtraction.html#920" class="Bound">d</a> <a id="922" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="924" href="CantorNormalForm.Subtraction.html#924" class="Bound">s</a> <a id="926" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="927" class="Symbol">)</a> <a id="929" class="Symbol">_</a> <a id="931" class="Symbol">=</a> <a id="933" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="938" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="948" class="Symbol">(</a><a id="949" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="952" href="CantorNormalForm.Subtraction.html#952" class="Bound">a</a> <a id="954" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="956" href="CantorNormalForm.Subtraction.html#956" class="Bound">c</a> <a id="958" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="960" href="CantorNormalForm.Subtraction.html#960" class="Bound">r</a> <a id="962" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="963" class="Symbol">)</a> <a id="965" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="967" href="CantorNormalForm.Subtraction.html#967" class="Bound">t</a> <a id="969" class="Symbol">=</a> <a id="971" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="977" href="CantorNormalForm.Subtraction.html#967" class="Bound">t</a>
<a id="979" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="989" class="Symbol">(</a><a id="990" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="993" href="CantorNormalForm.Subtraction.html#993" class="Bound">a</a> <a id="995" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="997" href="CantorNormalForm.Subtraction.html#997" class="Bound">c</a> <a id="999" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1001" href="CantorNormalForm.Subtraction.html#1001" class="Bound">r</a> <a id="1003" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1004" class="Symbol">)</a> <a id="1006" class="Symbol">(</a><a id="1007" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1010" href="CantorNormalForm.Subtraction.html#1010" class="Bound">b</a> <a id="1012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1014" href="CantorNormalForm.Subtraction.html#1014" class="Bound">d</a> <a id="1016" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1018" href="CantorNormalForm.Subtraction.html#1018" class="Bound">s</a> <a id="1020" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1021" class="Symbol">)</a> <a id="1023" href="CantorNormalForm.Subtraction.html#1023" class="Bound">t</a> <a id="1025" class="Keyword">with</a> <a id="1030" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1036" href="CantorNormalForm.Subtraction.html#1010" class="Bound">b</a> <a id="1038" href="CantorNormalForm.Subtraction.html#993" class="Bound">a</a>
<a id="1040" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1050" class="Symbol">(</a><a id="1051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1054" href="CantorNormalForm.Subtraction.html#1054" class="Bound">a</a> <a id="1056" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1058" href="CantorNormalForm.Subtraction.html#1058" class="Bound">c</a> <a id="1060" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1062" href="CantorNormalForm.Subtraction.html#1062" class="Bound">r</a> <a id="1064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1065" class="Symbol">)</a> <a id="1067" class="Symbol">(</a><a id="1068" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1071" href="CantorNormalForm.Subtraction.html#1071" class="Bound">b</a> <a id="1073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1075" href="CantorNormalForm.Subtraction.html#1075" class="Bound">d</a> <a id="1077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1079" href="CantorNormalForm.Subtraction.html#1079" class="Bound">s</a> <a id="1081" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1082" class="Symbol">)</a> <a id="1084" href="CantorNormalForm.Subtraction.html#1084" class="Bound">t</a> <a id="1086" class="Symbol">|</a> <a id="1088" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1092" href="CantorNormalForm.Subtraction.html#1092" class="Bound">b&lt;a</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="1104" class="Symbol">(</a><a id="1105" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="1109" href="CantorNormalForm.Subtraction.html#1084" class="Bound">t</a> <a id="1111" class="Symbol">(</a><a id="1112" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1115" href="CantorNormalForm.Subtraction.html#1092" class="Bound">b&lt;a</a><a id="1118" class="Symbol">))</a>
<a id="1121" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1131" class="Symbol">(</a><a id="1132" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1135" href="CantorNormalForm.Subtraction.html#1135" class="Bound">a</a> <a id="1137" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1139" href="CantorNormalForm.Subtraction.html#1139" class="Bound">c</a> <a id="1141" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1143" href="CantorNormalForm.Subtraction.html#1143" class="Bound">r</a> <a id="1145" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">(</a><a id="1149" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1152" href="CantorNormalForm.Subtraction.html#1152" class="Bound">b</a> <a id="1154" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1156" href="CantorNormalForm.Subtraction.html#1156" class="Bound">d</a> <a id="1158" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1160" href="CantorNormalForm.Subtraction.html#1160" class="Bound">s</a> <a id="1162" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1163" class="Symbol">)</a> <a id="1165" href="CantorNormalForm.Subtraction.html#1165" class="Bound">t</a> <a id="1167" class="Symbol">|</a> <a id="1169" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1178" href="CantorNormalForm.Subtraction.html#1178" class="Bound">b&gt;a</a><a id="1181" class="Symbol">)</a> <a id="1183" class="Keyword">with</a> <a id="1188" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="1194" href="CantorNormalForm.Subtraction.html#1135" class="Bound">a</a> <a id="1196" href="CantorNormalForm.Subtraction.html#1152" class="Bound">b</a>
<a id="1198" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1208" class="Symbol">(</a><a id="1209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1212" href="CantorNormalForm.Subtraction.html#1212" class="Bound">a</a> <a id="1214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1216" href="CantorNormalForm.Subtraction.html#1216" class="Bound">c</a> <a id="1218" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1220" href="CantorNormalForm.Subtraction.html#1220" class="Bound">r</a> <a id="1222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1223" class="Symbol">)</a> <a id="1225" class="Symbol">(</a><a id="1226" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1229" href="CantorNormalForm.Subtraction.html#1229" class="Bound">b</a> <a id="1231" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1233" href="CantorNormalForm.Subtraction.html#1233" class="Bound">d</a> <a id="1235" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1237" href="CantorNormalForm.Subtraction.html#1237" class="Bound">s</a> <a id="1239" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1240" class="Symbol">)</a> <a id="1242" href="CantorNormalForm.Subtraction.html#1242" class="Bound">t</a> <a id="1244" class="Symbol">|</a> <a id="1246" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1255" href="CantorNormalForm.Subtraction.html#1255" class="Bound">b&gt;a</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">|</a> <a id="1262" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1266" href="CantorNormalForm.Subtraction.html#1266" class="Bound">a&lt;b</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1277" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1287" class="Symbol">(</a><a id="1288" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1291" href="CantorNormalForm.Subtraction.html#1291" class="Bound">a</a> <a id="1293" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1295" href="CantorNormalForm.Subtraction.html#1295" class="Bound">c</a> <a id="1297" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1299" href="CantorNormalForm.Subtraction.html#1299" class="Bound">r</a> <a id="1301" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Symbol">(</a><a id="1305" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1308" href="CantorNormalForm.Subtraction.html#1308" class="Bound">b</a> <a id="1310" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1312" href="CantorNormalForm.Subtraction.html#1312" class="Bound">d</a> <a id="1314" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1316" href="CantorNormalForm.Subtraction.html#1316" class="Bound">s</a> <a id="1318" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1319" class="Symbol">)</a> <a id="1321" href="CantorNormalForm.Subtraction.html#1321" class="Bound">t</a> <a id="1323" class="Symbol">|</a> <a id="1325" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1334" href="CantorNormalForm.Subtraction.html#1334" class="Bound">b&gt;a</a><a id="1337" class="Symbol">)</a> <a id="1339" class="Symbol">|</a> <a id="1341" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1345" href="CantorNormalForm.Subtraction.html#1345" class="Bound">a≥b</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="1357" class="Symbol">(</a><a id="1358" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="1362" href="CantorNormalForm.Subtraction.html#1345" class="Bound">a≥b</a> <a id="1366" href="CantorNormalForm.Subtraction.html#1334" class="Bound">b&gt;a</a><a id="1369" class="Symbol">)</a>
<a id="1371" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1381" class="Symbol">(</a><a id="1382" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1385" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1387" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1389" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1391" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1393" href="CantorNormalForm.Subtraction.html#1393" class="Bound">r</a> <a id="1395" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">(</a><a id="1399" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1402" href="CantorNormalForm.Subtraction.html#1402" class="Bound">b</a> <a id="1404" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1406" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1408" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1410" href="CantorNormalForm.Subtraction.html#1410" class="Bound">s</a> <a id="1412" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1413" class="Symbol">)</a> <a id="1415" href="CantorNormalForm.Subtraction.html#1415" class="Bound">t</a> <a id="1417" class="Symbol">|</a> <a id="1419" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1428" href="CantorNormalForm.Subtraction.html#1428" class="Bound">b≡a</a><a id="1431" class="Symbol">)</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="CantorNormalForm.Subtraction.html#1961" class="Function">goal</a>
 <a id="1441" class="Keyword">where</a>
  <a id="1449" href="CantorNormalForm.Subtraction.html#1449" class="Function">IH</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1456" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1458" class="Symbol">(</a><a id="1459" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1461" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1463" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1464" class="Symbol">)</a> <a id="1466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1468" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a>
  <a id="1472" href="CantorNormalForm.Subtraction.html#1449" class="Function">IH</a> <a id="1475" class="Symbol">=</a> <a id="1477" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="1487" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1489" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1491" class="Symbol">(</a><a id="1492" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1502" href="CantorNormalForm.Subtraction.html#1428" class="Bound">b≡a</a><a id="1505" class="Symbol">)</a> <a id="1507" href="CantorNormalForm.Subtraction.html#1415" class="Bound">t</a><a id="1508" class="Symbol">)</a>
  <a id="1512" href="CantorNormalForm.Subtraction.html#1512" class="Function">claim₀</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1524" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1528" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1530" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1532" href="CantorNormalForm.Subtraction.html#1393" class="Bound">r</a> <a id="1534" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="1536" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1538" class="Symbol">(</a><a id="1539" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1541" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1543" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1544" class="Symbol">)</a> <a id="1546" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1548" class="Symbol">(</a><a id="1549" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1553" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1555" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1557" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1559" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1560" class="Symbol">)</a> <a id="1562" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1564" class="Symbol">(</a><a id="1565" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1567" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1569" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1570" class="Symbol">)</a>
  <a id="1574" href="CantorNormalForm.Subtraction.html#1512" class="Function">claim₀</a> <a id="1581" class="Symbol">=</a> <a id="1583" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1588" class="Symbol">(</a><a id="1589" href="CantorNormalForm.Addition.html#625" class="Function Operator">_+</a> <a id="1592" class="Symbol">(</a><a id="1593" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1595" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1597" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1598" class="Symbol">))</a> <a id="1601" class="Symbol">(</a><a id="1602" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="1612" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1614" href="CantorNormalForm.Subtraction.html#1393" class="Bound">r</a><a id="1615" class="Symbol">)</a>
  <a id="1619" href="CantorNormalForm.Subtraction.html#1619" class="Function">claim₁</a> <a id="1626" class="Symbol">:</a> <a id="1628" class="Symbol">(</a><a id="1629" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1633" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1635" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1637" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1639" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1640" class="Symbol">)</a> <a id="1642" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1644" class="Symbol">(</a><a id="1645" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1647" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1649" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1650" class="Symbol">)</a> <a id="1652" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1654" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1658" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1660" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1662" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1664" class="Symbol">(</a><a id="1665" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1667" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1669" class="Symbol">(</a><a id="1670" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1672" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1674" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1675" class="Symbol">))</a>
  <a id="1680" href="CantorNormalForm.Subtraction.html#1619" class="Function">claim₁</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1693" class="Symbol">(</a><a id="1694" href="CantorNormalForm.Addition.html#1200" class="Function">+-is-assoc</a> <a id="1705" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1709" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1711" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1713" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1715" class="Symbol">(</a><a id="1716" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1718" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1720" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1721" class="Symbol">))</a>
  <a id="1726" href="CantorNormalForm.Subtraction.html#1726" class="Function">claim₂</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1739" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1741" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1743" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1745" class="Symbol">(</a><a id="1746" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1748" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1750" class="Symbol">(</a><a id="1751" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1753" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1755" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1756" class="Symbol">))</a> <a id="1759" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1761" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1765" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1767" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1769" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1771" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a>
  <a id="1775" href="CantorNormalForm.Subtraction.html#1726" class="Function">claim₂</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1789" class="Symbol">(</a><a id="1790" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1794" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1796" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1798" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="1800" class="Symbol">)</a> <a id="1802" href="CantorNormalForm.Subtraction.html#1449" class="Function">IH</a>
  <a id="1807" href="CantorNormalForm.Subtraction.html#1807" class="Function">claim₃</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1820" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1822" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1824" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1826" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1828" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1830" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1834" href="CantorNormalForm.Subtraction.html#1402" class="Bound">b</a> <a id="1836" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1838" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1840" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a>
  <a id="1844" href="CantorNormalForm.Subtraction.html#1807" class="Function">claim₃</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1858" class="Symbol">(λ</a> <a id="1861" href="CantorNormalForm.Subtraction.html#1861" class="Bound">x</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1869" href="CantorNormalForm.Subtraction.html#1861" class="Bound">x</a> <a id="1871" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1873" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1875" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a><a id="1876" class="Symbol">)</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1883" href="CantorNormalForm.Subtraction.html#1428" class="Bound">b≡a</a><a id="1886" class="Symbol">)</a>
  <a id="1890" href="CantorNormalForm.Subtraction.html#1890" class="Function">claim₄</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="1903" href="CantorNormalForm.Subtraction.html#1402" class="Bound">b</a> <a id="1905" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="1907" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1909" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1911" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1913" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1916" href="CantorNormalForm.Subtraction.html#1402" class="Bound">b</a> <a id="1918" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1920" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1922" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1924" href="CantorNormalForm.Subtraction.html#1410" class="Bound">s</a> <a id="1926" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="1930" href="CantorNormalForm.Subtraction.html#1890" class="Function">claim₄</a> <a id="1937" class="Symbol">=</a> <a id="1939" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1943" class="Symbol">(</a><a id="1944" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="1954" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1956" href="CantorNormalForm.Subtraction.html#1410" class="Bound">s</a><a id="1957" class="Symbol">)</a>
  <a id="1961" href="CantorNormalForm.Subtraction.html#1961" class="Function">goal</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1971" href="CantorNormalForm.Subtraction.html#1385" class="Bound">a</a> <a id="1973" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1975" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a> <a id="1977" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1979" href="CantorNormalForm.Subtraction.html#1393" class="Bound">r</a> <a id="1981" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="1983" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="1985" class="Symbol">(</a><a id="1986" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="1988" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="1990" href="CantorNormalForm.Subtraction.html#1389" class="Bound">c</a><a id="1991" class="Symbol">)</a> <a id="1993" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1995" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1998" href="CantorNormalForm.Subtraction.html#1402" class="Bound">b</a> <a id="2000" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2002" href="CantorNormalForm.Subtraction.html#1406" class="Bound">d</a> <a id="2004" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2006" href="CantorNormalForm.Subtraction.html#1410" class="Bound">s</a> <a id="2008" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="2012" href="CantorNormalForm.Subtraction.html#1961" class="Function">goal</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="CantorNormalForm.Subtraction.html#1512" class="Function">claim₀</a> <a id="2026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2028" href="CantorNormalForm.Subtraction.html#1619" class="Function">claim₁</a> <a id="2035" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2037" href="CantorNormalForm.Subtraction.html#1726" class="Function">claim₂</a> <a id="2044" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2046" href="CantorNormalForm.Subtraction.html#1807" class="Function">claim₃</a> <a id="2053" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2055" href="CantorNormalForm.Subtraction.html#1890" class="Function">claim₄</a>

<a id="Thm[sub]"></a><a id="2063" href="CantorNormalForm.Subtraction.html#2063" class="Function">Thm[sub]</a> <a id="2072" class="Symbol">:</a> <a id="2074" class="Symbol">∀</a> <a id="2076" href="CantorNormalForm.Subtraction.html#2076" class="Bound">a</a> <a id="2078" href="CantorNormalForm.Subtraction.html#2078" class="Bound">b</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="CantorNormalForm.Subtraction.html#2076" class="Bound">a</a> <a id="2084" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2086" href="CantorNormalForm.Subtraction.html#2078" class="Bound">b</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2093" href="CantorNormalForm.Subtraction.html#2093" class="Bound">c</a> <a id="2095" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2097" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="2101" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2103" href="CantorNormalForm.Subtraction.html#2076" class="Bound">a</a> <a id="2105" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="2107" href="CantorNormalForm.Subtraction.html#2093" class="Bound">c</a> <a id="2109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2111" href="CantorNormalForm.Subtraction.html#2078" class="Bound">b</a>
<a id="2113" href="CantorNormalForm.Subtraction.html#2063" class="Function">Thm[sub]</a> <a id="2122" href="CantorNormalForm.Subtraction.html#2122" class="Bound">a</a> <a id="2124" href="CantorNormalForm.Subtraction.html#2124" class="Bound">b</a> <a id="2126" href="CantorNormalForm.Subtraction.html#2126" class="Bound">a≤b</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="CantorNormalForm.Subtraction.html#2124" class="Bound">b</a> <a id="2134" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2136" href="CantorNormalForm.Subtraction.html#2122" class="Bound">a</a> <a id="2138" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2140" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="2150" href="CantorNormalForm.Subtraction.html#2122" class="Bound">a</a> <a id="2152" href="CantorNormalForm.Subtraction.html#2124" class="Bound">b</a> <a id="2154" href="CantorNormalForm.Subtraction.html#2126" class="Bound">a≤b</a>

<a id="sub-spec₁"></a><a id="2159" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2169" class="Symbol">:</a> <a id="2171" class="Symbol">∀</a> <a id="2173" href="CantorNormalForm.Subtraction.html#2173" class="Bound">a</a> <a id="2175" href="CantorNormalForm.Subtraction.html#2175" class="Bound">b</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="CantorNormalForm.Subtraction.html#2173" class="Bound">a</a> <a id="2181" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="2183" href="CantorNormalForm.Subtraction.html#2175" class="Bound">b</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="CantorNormalForm.Subtraction.html#2173" class="Bound">a</a> <a id="2189" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2191" href="CantorNormalForm.Subtraction.html#2175" class="Bound">b</a> <a id="2193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2195" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2197" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2207" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2209" href="CantorNormalForm.Subtraction.html#2209" class="Bound">b</a> <a id="2211" href="CantorNormalForm.Subtraction.html#2211" class="Bound">t</a> <a id="2213" class="Symbol">=</a> <a id="2215" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2220" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2230" class="Symbol">(</a><a id="2231" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2234" href="CantorNormalForm.Subtraction.html#2234" class="Bound">a</a> <a id="2236" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2238" href="CantorNormalForm.Subtraction.html#2238" class="Bound">c</a> <a id="2240" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2242" href="CantorNormalForm.Subtraction.html#2242" class="Bound">r</a> <a id="2244" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2245" class="Symbol">)</a> <a id="2247" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2249" href="CantorNormalForm.Subtraction.html#2249" class="Bound">t</a> <a id="2251" class="Symbol">=</a> <a id="2253" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="2259" class="Symbol">(</a><a id="2260" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="2265" href="CantorNormalForm.Subtraction.html#2249" class="Bound">t</a><a id="2266" class="Symbol">)</a>
<a id="2268" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2278" class="Symbol">(</a><a id="2279" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2282" href="CantorNormalForm.Subtraction.html#2282" class="Bound">a</a> <a id="2284" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2286" href="CantorNormalForm.Subtraction.html#2286" class="Bound">c</a> <a id="2288" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2290" href="CantorNormalForm.Subtraction.html#2290" class="Bound">r</a> <a id="2292" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2293" class="Symbol">)</a> <a id="2295" class="Symbol">(</a><a id="2296" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2299" href="CantorNormalForm.Subtraction.html#2299" class="Bound">b</a> <a id="2301" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2303" href="CantorNormalForm.Subtraction.html#2303" class="Bound">d</a> <a id="2305" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2307" href="CantorNormalForm.Subtraction.html#2307" class="Bound">s</a> <a id="2309" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2310" class="Symbol">)</a> <a id="2312" href="CantorNormalForm.Subtraction.html#2312" class="Bound">t</a> <a id="2314" class="Keyword">with</a> <a id="2319" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2325" href="CantorNormalForm.Subtraction.html#2282" class="Bound">a</a> <a id="2327" href="CantorNormalForm.Subtraction.html#2299" class="Bound">b</a>
<a id="2329" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2339" class="Symbol">(</a><a id="2340" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2343" href="CantorNormalForm.Subtraction.html#2343" class="Bound">a</a> <a id="2345" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2347" href="CantorNormalForm.Subtraction.html#2347" class="Bound">c</a> <a id="2349" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2351" href="CantorNormalForm.Subtraction.html#2351" class="Bound">r</a> <a id="2353" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">(</a><a id="2357" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2360" href="CantorNormalForm.Subtraction.html#2360" class="Bound">b</a> <a id="2362" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2364" href="CantorNormalForm.Subtraction.html#2364" class="Bound">d</a> <a id="2366" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2368" href="CantorNormalForm.Subtraction.html#2368" class="Bound">s</a> <a id="2370" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2371" class="Symbol">)</a> <a id="2373" href="CantorNormalForm.Subtraction.html#2373" class="Bound">t</a> <a id="2375" class="Symbol">|</a> <a id="2377" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="2386" href="CantorNormalForm.Subtraction.html#2386" class="Bound">a&lt;b</a>  <a id="2391" class="Symbol">=</a> <a id="2393" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2398" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2408" class="Symbol">(</a><a id="2409" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2412" href="CantorNormalForm.Subtraction.html#2412" class="Bound">a</a> <a id="2414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2416" href="CantorNormalForm.Subtraction.html#2416" class="Bound">c</a> <a id="2418" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2420" href="CantorNormalForm.Subtraction.html#2420" class="Bound">r</a> <a id="2422" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">(</a><a id="2426" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2429" href="CantorNormalForm.Subtraction.html#2429" class="Bound">b</a> <a id="2431" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2433" href="CantorNormalForm.Subtraction.html#2433" class="Bound">d</a> <a id="2435" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2437" href="CantorNormalForm.Subtraction.html#2437" class="Bound">s</a> <a id="2439" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2440" class="Symbol">)</a> <a id="2442" href="CantorNormalForm.Subtraction.html#2442" class="Bound">t</a> <a id="2444" class="Symbol">|</a> <a id="2446" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2455" href="CantorNormalForm.Subtraction.html#2455" class="Bound">a&gt;b</a><a id="2458" class="Symbol">)</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="2468" class="Symbol">(</a><a id="2469" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="2473" href="CantorNormalForm.Subtraction.html#2442" class="Bound">t</a> <a id="2475" class="Symbol">(</a><a id="2476" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2479" href="CantorNormalForm.Subtraction.html#2455" class="Bound">a&gt;b</a><a id="2482" class="Symbol">))</a>
<a id="2485" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2495" class="Symbol">(</a><a id="2496" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2499" href="CantorNormalForm.Subtraction.html#2499" class="Bound">a</a> <a id="2501" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2503" href="CantorNormalForm.Subtraction.html#2503" class="Bound">c</a> <a id="2505" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2507" href="CantorNormalForm.Subtraction.html#2507" class="Bound">r</a> <a id="2509" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2510" class="Symbol">)</a> <a id="2512" class="Symbol">(</a><a id="2513" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2516" href="CantorNormalForm.Subtraction.html#2516" class="Bound">b</a> <a id="2518" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2520" href="CantorNormalForm.Subtraction.html#2520" class="Bound">d</a> <a id="2522" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2524" href="CantorNormalForm.Subtraction.html#2524" class="Bound">s</a> <a id="2526" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2527" class="Symbol">)</a> <a id="2529" href="CantorNormalForm.Subtraction.html#2529" class="Bound">t</a> <a id="2531" class="Symbol">|</a> <a id="2533" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2542" href="CantorNormalForm.Subtraction.html#2542" class="Bound">a≡b</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">=</a> <a id="2549" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="2559" href="CantorNormalForm.Subtraction.html#2503" class="Bound">c</a> <a id="2561" href="CantorNormalForm.Subtraction.html#2520" class="Bound">d</a> <a id="2563" class="Symbol">(</a><a id="2564" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="2569" href="CantorNormalForm.Subtraction.html#2542" class="Bound">a≡b</a> <a id="2573" href="CantorNormalForm.Subtraction.html#2529" class="Bound">t</a><a id="2574" class="Symbol">)</a>

<a id="sub-spec₂"></a><a id="2577" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="2587" class="Symbol">:</a> <a id="2589" class="Symbol">∀</a> <a id="2591" href="CantorNormalForm.Subtraction.html#2591" class="Bound">a</a> <a id="2593" href="CantorNormalForm.Subtraction.html#2593" class="Bound">b</a> <a id="2595" class="Symbol">→</a> <a id="2597" href="CantorNormalForm.Subtraction.html#2591" class="Bound">a</a> <a id="2599" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2601" href="CantorNormalForm.Subtraction.html#2593" class="Bound">b</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="CantorNormalForm.Subtraction.html#2591" class="Bound">a</a> <a id="2607" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2609" href="CantorNormalForm.Subtraction.html#2593" class="Bound">b</a> <a id="2611" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2613" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="2615" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="2625" class="Symbol">(</a><a id="2626" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2629" href="CantorNormalForm.Subtraction.html#2629" class="Bound">a</a> <a id="2631" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2633" href="CantorNormalForm.Subtraction.html#2633" class="Bound">c</a> <a id="2635" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2637" href="CantorNormalForm.Subtraction.html#2637" class="Bound">r</a> <a id="2639" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2640" class="Symbol">)</a> <a id="2642" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2644" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2647" class="Symbol">=</a> <a id="2649" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="2652" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="2662" class="Symbol">(</a><a id="2663" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2666" href="CantorNormalForm.Subtraction.html#2666" class="Bound">a</a> <a id="2668" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2670" href="CantorNormalForm.Subtraction.html#2670" class="Bound">c</a> <a id="2672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2674" href="CantorNormalForm.Subtraction.html#2674" class="Bound">r</a> <a id="2676" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2677" class="Symbol">)</a> <a id="2679" class="Symbol">(</a><a id="2680" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2683" href="CantorNormalForm.Subtraction.html#2683" class="Bound">b</a> <a id="2685" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2687" href="CantorNormalForm.Subtraction.html#2687" class="Bound">d</a> <a id="2689" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2691" href="CantorNormalForm.Subtraction.html#2691" class="Bound">s</a> <a id="2693" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2694" class="Symbol">)</a> <a id="2696" href="CantorNormalForm.Subtraction.html#2696" class="Bound">t</a> <a id="2698" class="Keyword">with</a> <a id="2703" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2709" href="CantorNormalForm.Subtraction.html#2666" class="Bound">a</a> <a id="2711" href="CantorNormalForm.Subtraction.html#2683" class="Bound">b</a>
<a id="2713" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="2723" class="Symbol">(</a><a id="2724" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2727" href="CantorNormalForm.Subtraction.html#2727" class="Bound">a</a> <a id="2729" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2731" href="CantorNormalForm.Subtraction.html#2731" class="Bound">c</a> <a id="2733" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2735" href="CantorNormalForm.Subtraction.html#2735" class="Bound">r</a> <a id="2737" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">(</a><a id="2741" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2744" href="CantorNormalForm.Subtraction.html#2744" class="Bound">b</a> <a id="2746" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2748" href="CantorNormalForm.Subtraction.html#2748" class="Bound">d</a> <a id="2750" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2752" href="CantorNormalForm.Subtraction.html#2752" class="Bound">s</a> <a id="2754" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2755" class="Symbol">)</a> <a id="2757" href="CantorNormalForm.Subtraction.html#2757" class="Bound">t</a> <a id="2759" class="Symbol">|</a> <a id="2761" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="2770" href="CantorNormalForm.Subtraction.html#2770" class="Bound">a&lt;b</a>  <a id="2775" class="Symbol">=</a> <a id="2777" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="2783" class="Symbol">(</a><a id="2784" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="2788" href="CantorNormalForm.Subtraction.html#2757" class="Bound">t</a> <a id="2790" class="Symbol">(</a><a id="2791" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2794" href="CantorNormalForm.Subtraction.html#2770" class="Bound">a&lt;b</a><a id="2797" class="Symbol">))</a>
<a id="2800" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="2810" class="Symbol">(</a><a id="2811" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2814" href="CantorNormalForm.Subtraction.html#2814" class="Bound">a</a> <a id="2816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2818" href="CantorNormalForm.Subtraction.html#2818" class="Bound">c</a> <a id="2820" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2822" href="CantorNormalForm.Subtraction.html#2822" class="Bound">r</a> <a id="2824" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">(</a><a id="2828" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2831" href="CantorNormalForm.Subtraction.html#2831" class="Bound">b</a> <a id="2833" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2835" href="CantorNormalForm.Subtraction.html#2835" class="Bound">d</a> <a id="2837" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2839" href="CantorNormalForm.Subtraction.html#2839" class="Bound">s</a> <a id="2841" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2842" class="Symbol">)</a> <a id="2844" href="CantorNormalForm.Subtraction.html#2844" class="Bound">t</a> <a id="2846" class="Symbol">|</a> <a id="2848" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2857" href="CantorNormalForm.Subtraction.html#2857" class="Bound">a&gt;b</a><a id="2860" class="Symbol">)</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="2867" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="2877" class="Symbol">(</a><a id="2878" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2881" href="CantorNormalForm.Subtraction.html#2881" class="Bound">a</a> <a id="2883" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2885" href="CantorNormalForm.Subtraction.html#2885" class="Bound">c</a> <a id="2887" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2889" href="CantorNormalForm.Subtraction.html#2889" class="Bound">r</a> <a id="2891" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2892" class="Symbol">)</a> <a id="2894" class="Symbol">(</a><a id="2895" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2898" href="CantorNormalForm.Subtraction.html#2898" class="Bound">b</a> <a id="2900" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2902" href="CantorNormalForm.Subtraction.html#2902" class="Bound">d</a> <a id="2904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2906" href="CantorNormalForm.Subtraction.html#2906" class="Bound">s</a> <a id="2908" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2909" class="Symbol">)</a> <a id="2911" href="CantorNormalForm.Subtraction.html#2911" class="Bound">t</a> <a id="2913" class="Symbol">|</a> <a id="2915" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2924" href="CantorNormalForm.Subtraction.html#2924" class="Bound">a≡b</a><a id="2927" class="Symbol">)</a> <a id="2929" class="Symbol">=</a> <a id="2931" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="2941" href="CantorNormalForm.Subtraction.html#2885" class="Bound">c</a> <a id="2943" href="CantorNormalForm.Subtraction.html#2902" class="Bound">d</a> <a id="2945" class="Symbol">(</a><a id="2946" href="CantorNormalForm.Base.html#10822" class="Function">&lt;₃⁻¹</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2956" href="CantorNormalForm.Subtraction.html#2924" class="Bound">a≡b</a><a id="2959" class="Symbol">)</a> <a id="2961" href="CantorNormalForm.Subtraction.html#2911" class="Bound">t</a><a id="2962" class="Symbol">)</a>

<a id="sub-spec₂&#39;"></a><a id="2965" href="CantorNormalForm.Subtraction.html#2965" class="Function">sub-spec₂&#39;</a> <a id="2976" class="Symbol">:</a> <a id="2978" class="Symbol">∀</a> <a id="2980" href="CantorNormalForm.Subtraction.html#2980" class="Bound">a</a> <a id="2982" href="CantorNormalForm.Subtraction.html#2982" class="Bound">b</a> <a id="2984" class="Symbol">→</a> <a id="2986" href="CantorNormalForm.Subtraction.html#2980" class="Bound">a</a> <a id="2988" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="2990" href="CantorNormalForm.Subtraction.html#2982" class="Bound">b</a> <a id="2992" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="2994" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="CantorNormalForm.Subtraction.html#2980" class="Bound">a</a> <a id="3000" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="3002" href="CantorNormalForm.Subtraction.html#2982" class="Bound">b</a>
<a id="3004" href="CantorNormalForm.Subtraction.html#2965" class="Function">sub-spec₂&#39;</a> <a id="3015" href="CantorNormalForm.Subtraction.html#3015" class="Bound">a</a> <a id="3017" href="CantorNormalForm.Subtraction.html#3017" class="Bound">b</a> <a id="3019" href="CantorNormalForm.Subtraction.html#3019" class="Bound">a-b&gt;0</a> <a id="3025" class="Keyword">with</a> <a id="3030" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3036" href="CantorNormalForm.Subtraction.html#3017" class="Bound">b</a> <a id="3038" href="CantorNormalForm.Subtraction.html#3015" class="Bound">a</a>
<a id="3040" class="Symbol">...</a> <a id="3044" class="Symbol">|</a> <a id="3046" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3050" href="CantorNormalForm.Subtraction.html#3050" class="Bound">a&gt;b</a> <a id="3054" class="Symbol">=</a> <a id="3056" href="CantorNormalForm.Subtraction.html#3050" class="Bound">a&gt;b</a>
<a id="3060" class="Symbol">...</a> <a id="3064" class="Symbol">|</a> <a id="3066" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3070" href="CantorNormalForm.Subtraction.html#3070" class="Bound">a≤b</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="3082" class="Symbol">(</a><a id="3083" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3102" class="Symbol">(</a><a id="3103" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="3113" class="Bound">a</a> <a id="3115" class="Bound">b</a> <a id="3117" href="CantorNormalForm.Subtraction.html#3070" class="Bound">a≤b</a><a id="3120" class="Symbol">))</a> <a id="3123" class="Bound">a-b&gt;0</a><a id="3128" class="Symbol">)</a>

<a id="sub-spec₃"></a><a id="3131" href="CantorNormalForm.Subtraction.html#3131" class="Function">sub-spec₃</a> <a id="3141" class="Symbol">:</a> <a id="3143" class="Symbol">∀</a> <a id="3145" href="CantorNormalForm.Subtraction.html#3145" class="Bound">a</a> <a id="3147" href="CantorNormalForm.Subtraction.html#3147" class="Bound">b</a> <a id="3149" class="Symbol">→</a> <a id="3151" href="CantorNormalForm.Subtraction.html#3145" class="Bound">a</a> <a id="3153" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3155" href="CantorNormalForm.Subtraction.html#3147" class="Bound">b</a> <a id="3157" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="3159" href="CantorNormalForm.Subtraction.html#3145" class="Bound">a</a>
<a id="3161" href="CantorNormalForm.Subtraction.html#3131" class="Function">sub-spec₃</a> <a id="3171" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3173" href="CantorNormalForm.Subtraction.html#3173" class="Bound">b</a> <a id="3175" class="Symbol">=</a> <a id="3177" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="3180" href="CantorNormalForm.Subtraction.html#3131" class="Function">sub-spec₃</a> <a id="3190" class="Symbol">(</a><a id="3191" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3194" href="CantorNormalForm.Subtraction.html#3194" class="Bound">a</a> <a id="3196" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3198" href="CantorNormalForm.Subtraction.html#3198" class="Bound">c</a> <a id="3200" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3202" href="CantorNormalForm.Subtraction.html#3202" class="Bound">r</a> <a id="3204" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3205" class="Symbol">)</a> <a id="3207" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3209" class="Symbol">=</a> <a id="3211" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>
<a id="3218" href="CantorNormalForm.Subtraction.html#3131" class="Function">sub-spec₃</a> <a id="3228" class="Symbol">(</a><a id="3229" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3232" href="CantorNormalForm.Subtraction.html#3232" class="Bound">a</a> <a id="3234" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3236" href="CantorNormalForm.Subtraction.html#3236" class="Bound">c</a> <a id="3238" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3240" href="CantorNormalForm.Subtraction.html#3240" class="Bound">r</a> <a id="3242" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3243" class="Symbol">)</a> <a id="3245" class="Symbol">(</a><a id="3246" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3249" href="CantorNormalForm.Subtraction.html#3249" class="Bound">b</a> <a id="3251" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3253" href="CantorNormalForm.Subtraction.html#3253" class="Bound">d</a> <a id="3255" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3257" href="CantorNormalForm.Subtraction.html#3257" class="Bound">s</a> <a id="3259" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3260" class="Symbol">)</a> <a id="3262" class="Keyword">with</a> <a id="3267" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3273" href="CantorNormalForm.Subtraction.html#3232" class="Bound">a</a> <a id="3275" href="CantorNormalForm.Subtraction.html#3249" class="Bound">b</a>
<a id="3277" class="Symbol">...</a> <a id="3281" class="Symbol">|</a> <a id="3283" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="3292" href="CantorNormalForm.Subtraction.html#3292" class="Bound">a&lt;b</a>  <a id="3297" class="Symbol">=</a> <a id="3299" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="3302" class="Symbol">...</a> <a id="3306" class="Symbol">|</a> <a id="3308" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3317" href="CantorNormalForm.Subtraction.html#3317" class="Bound">a&gt;b</a><a id="3320" class="Symbol">)</a> <a id="3322" class="Symbol">=</a> <a id="3324" href="CantorNormalForm.Base.html#4530" class="Function">≤-refl</a>
<a id="3331" class="Symbol">...</a> <a id="3335" class="Symbol">|</a> <a id="3337" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3346" href="CantorNormalForm.Subtraction.html#3346" class="Bound">a≡b</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="3361" class="Symbol">(</a><a id="3362" href="CantorNormalForm.Subtraction.html#3131" class="Function">sub-spec₃</a> <a id="3372" class="Bound">c</a> <a id="3374" class="Bound">d</a><a id="3375" class="Symbol">)</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3382" class="Symbol">(</a><a id="3383" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3390" class="Bound">a</a> <a id="3392" class="Bound">c</a> <a id="3394" class="Bound">r</a><a id="3395" class="Symbol">))</a>

<a id="-𝟎-is-identity"></a><a id="3399" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a> <a id="3414" class="Symbol">:</a> <a id="3416" class="Symbol">{</a><a id="3417" href="CantorNormalForm.Subtraction.html#3417" class="Bound">a</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3424" class="Symbol">}</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="CantorNormalForm.Subtraction.html#3417" class="Bound">a</a> <a id="3430" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3432" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3434" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3436" href="CantorNormalForm.Subtraction.html#3417" class="Bound">a</a>
<a id="3438" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a> <a id="3453" class="Symbol">{</a><a id="3454" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="3455" class="Symbol">}</a> <a id="3457" class="Symbol">=</a> <a id="3459" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3464" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a> <a id="3479" class="Symbol">{</a><a id="3480" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3483" href="CantorNormalForm.Subtraction.html#3483" class="Bound">a</a> <a id="3485" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3487" href="CantorNormalForm.Subtraction.html#3487" class="Bound">b</a> <a id="3489" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3491" href="CantorNormalForm.Subtraction.html#3491" class="Bound">r</a> <a id="3493" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3494" class="Symbol">}</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="-𝟏-is-&lt;-monotone"></a><a id="3504" href="CantorNormalForm.Subtraction.html#3504" class="Function">-𝟏-is-&lt;-monotone</a> <a id="3521" class="Symbol">:</a> <a id="3523" class="Symbol">∀</a> <a id="3525" href="CantorNormalForm.Subtraction.html#3525" class="Bound">a</a> <a id="3527" href="CantorNormalForm.Subtraction.html#3527" class="Bound">b</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="CantorNormalForm.Subtraction.html#3525" class="Bound">a</a> <a id="3533" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="3535" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3537" class="Symbol">→</a> <a id="3539" href="CantorNormalForm.Subtraction.html#3525" class="Bound">a</a> <a id="3541" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3543" href="CantorNormalForm.Subtraction.html#3527" class="Bound">b</a> <a id="3545" class="Symbol">→</a> <a id="3547" href="CantorNormalForm.Subtraction.html#3525" class="Bound">a</a> <a id="3549" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3551" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a> <a id="3553" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="3555" href="CantorNormalForm.Subtraction.html#3527" class="Bound">b</a> <a id="3557" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="3559" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a>
<a id="3561" href="CantorNormalForm.Subtraction.html#3504" class="Function">-𝟏-is-&lt;-monotone</a> <a id="3578" href="CantorNormalForm.Subtraction.html#3578" class="Bound">a</a><a id="3579" class="Symbol">@(</a><a id="3581" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3584" href="CantorNormalForm.Subtraction.html#3584" class="Bound">a₁</a> <a id="3587" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3589" href="CantorNormalForm.Subtraction.html#3589" class="Bound">x</a> <a id="3591" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3593" href="CantorNormalForm.Subtraction.html#3593" class="Bound">r</a> <a id="3595" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3596" class="Symbol">)</a> <a id="3598" href="CantorNormalForm.Subtraction.html#3598" class="Bound">b</a><a id="3599" class="Symbol">@(</a><a id="3601" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3604" href="CantorNormalForm.Subtraction.html#3604" class="Bound">b₁</a> <a id="3607" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3609" href="CantorNormalForm.Subtraction.html#3609" class="Bound">y</a> <a id="3611" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3613" class="Symbol">_</a> <a id="3615" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3616" class="Symbol">)</a> <a id="3618" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="3621" class="Symbol">(</a><a id="3622" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3625" href="CantorNormalForm.Subtraction.html#3625" class="Bound">a₁&lt;b₁</a><a id="3630" class="Symbol">)</a>
     <a id="3637" class="Keyword">with</a> <a id="3642" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3648" href="CantorNormalForm.Subtraction.html#3584" class="Bound">a₁</a> <a id="3651" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>  <a id="3654" class="Keyword">with</a> <a id="3659" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3665" href="CantorNormalForm.Subtraction.html#3604" class="Bound">b₁</a> <a id="3668" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="3670" class="Symbol">...</a> <a id="3674" class="Symbol">|</a> <a id="3676" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3680" class="Symbol">(</a><a id="3681" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3685" href="CantorNormalForm.Subtraction.html#3685" class="Bound">a₁&gt;𝟎</a><a id="3689" class="Symbol">)</a> <a id="3691" class="Symbol">|</a> <a id="3693" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3702" href="CantorNormalForm.Subtraction.html#3702" class="Bound">b₁&gt;𝟎</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Symbol">=</a> <a id="3710" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3713" class="Bound">a₁&lt;b₁</a>
<a id="3719" class="Symbol">...</a> <a id="3723" class="Symbol">|</a> <a id="3725" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3734" href="CantorNormalForm.Subtraction.html#3734" class="Bound">a₁&gt;𝟎</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">|</a> <a id="3742" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3751" href="CantorNormalForm.Subtraction.html#3751" class="Bound">b₁≡𝟎</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">=</a> <a id="3759" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="3765" class="Symbol">(</a><a id="3766" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="3770" class="Bound">a₁&lt;b₁</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3783" class="Symbol">(</a><a id="3784" class="Bound">a₁</a> <a id="3787" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;_</a><a id="3789" class="Symbol">)</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3796" href="CantorNormalForm.Subtraction.html#3751" class="Bound">b₁≡𝟎</a><a id="3800" class="Symbol">)</a> <a id="3802" href="CantorNormalForm.Subtraction.html#3734" class="Bound">a₁&gt;𝟎</a><a id="3806" class="Symbol">))</a>
<a id="3809" class="Symbol">...</a> <a id="3813" class="Symbol">|</a> <a id="3815" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3824" href="CantorNormalForm.Subtraction.html#3824" class="Bound">a₁≡𝟎</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">|</a> <a id="3832" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3841" href="CantorNormalForm.Subtraction.html#3841" class="Bound">b₁&gt;𝟎</a><a id="3845" class="Symbol">)</a> <a id="3847" class="Symbol">=</a> <a id="3849" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3855" class="Symbol">(</a><a id="3856" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="3859" class="Bound">b</a><a id="3860" class="Symbol">)</a> <a id="3862" class="Symbol">(</a><a id="3863" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3867" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a><a id="3881" class="Symbol">)</a>
                                             <a id="3928" class="Symbol">(</a><a id="3929" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="3937" class="Symbol">(</a><a id="3938" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="3945" class="Bound">a₁</a> <a id="3948" class="Bound">x</a> <a id="3950" class="Bound">r</a><a id="3951" class="Symbol">)</a> <a id="3953" class="Symbol">(</a><a id="3954" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="3957" class="Bound">a₁&lt;b₁</a><a id="3962" class="Symbol">))</a>
<a id="3965" class="Symbol">...</a> <a id="3969" class="Symbol">|</a> <a id="3971" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3980" href="CantorNormalForm.Subtraction.html#3980" class="Bound">a₁≡𝟎</a><a id="3984" class="Symbol">)</a> <a id="3986" class="Symbol">|</a> <a id="3988" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3997" href="CantorNormalForm.Subtraction.html#3997" class="Bound">b₁≡𝟎</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">=</a> <a id="4005" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="4011" class="Symbol">(</a><a id="4012" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="4026" class="Symbol">(</a><a id="4027" href="CantorNormalForm.Subtraction.html#3980" class="Bound">a₁≡𝟎</a> <a id="4032" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4034" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4038" href="CantorNormalForm.Subtraction.html#3997" class="Bound">b₁≡𝟎</a><a id="4042" class="Symbol">)</a> <a id="4044" class="Bound">a₁&lt;b₁</a><a id="4049" class="Symbol">)</a>
<a id="4051" href="CantorNormalForm.Subtraction.html#3504" class="Function">-𝟏-is-&lt;-monotone</a> <a id="4068" class="Symbol">(</a><a id="4069" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4072" href="CantorNormalForm.Subtraction.html#4072" class="Bound">a₁</a> <a id="4075" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4077" href="CantorNormalForm.Subtraction.html#4077" class="Bound">x</a> <a id="4079" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4081" class="Symbol">_</a> <a id="4083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4084" class="Symbol">)</a> <a id="4086" class="Symbol">(</a><a id="4087" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4090" href="CantorNormalForm.Subtraction.html#4090" class="Bound">b₁</a> <a id="4093" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4095" href="CantorNormalForm.Subtraction.html#4095" class="Bound">y</a> <a id="4097" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4099" class="Symbol">_</a> <a id="4101" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4102" class="Symbol">)</a> <a id="4104" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="4107" class="Symbol">(</a><a id="4108" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4111" href="CantorNormalForm.Subtraction.html#4111" class="Bound">a₁≡b₁</a> <a id="4117" href="CantorNormalForm.Subtraction.html#4117" class="Bound">x&lt;y</a><a id="4120" class="Symbol">)</a>
     <a id="4127" class="Keyword">with</a> <a id="4132" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4138" href="CantorNormalForm.Subtraction.html#4072" class="Bound">a₁</a> <a id="4141" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>  <a id="4144" class="Keyword">with</a> <a id="4149" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4155" href="CantorNormalForm.Subtraction.html#4090" class="Bound">b₁</a> <a id="4158" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="4160" class="Symbol">...</a> <a id="4164" class="Symbol">|</a> <a id="4166" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4175" href="CantorNormalForm.Subtraction.html#4175" class="Bound">a₁&gt;𝟎</a><a id="4179" class="Symbol">)</a> <a id="4181" class="Symbol">|</a> <a id="4183" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4192" href="CantorNormalForm.Subtraction.html#4192" class="Bound">b₁&gt;𝟎</a><a id="4196" class="Symbol">)</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="4203" class="Bound">a₁≡b₁</a> <a id="4209" class="Bound">x&lt;y</a>
<a id="4213" class="Symbol">...</a> <a id="4217" class="Symbol">|</a> <a id="4219" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4223" class="Symbol">(</a><a id="4224" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4228" href="CantorNormalForm.Subtraction.html#4228" class="Bound">a₁&gt;𝟎</a><a id="4232" class="Symbol">)</a> <a id="4234" class="Symbol">|</a> <a id="4236" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4240" class="Symbol">(</a><a id="4241" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4245" href="CantorNormalForm.Subtraction.html#4245" class="Bound">b₁≡𝟎</a><a id="4249" class="Symbol">)</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="4259" class="Symbol">(</a><a id="4260" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4279" class="Symbol">(</a><a id="4280" class="Bound">a₁≡b₁</a> <a id="4286" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4288" href="CantorNormalForm.Subtraction.html#4245" class="Bound">b₁≡𝟎</a><a id="4292" class="Symbol">))</a> <a id="4295" href="CantorNormalForm.Subtraction.html#4228" class="Bound">a₁&gt;𝟎</a><a id="4299" class="Symbol">)</a>
<a id="4301" class="Symbol">...</a> <a id="4305" class="Symbol">|</a> <a id="4307" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4316" href="CantorNormalForm.Subtraction.html#4316" class="Bound">a₁≡𝟎</a><a id="4320" class="Symbol">)</a> <a id="4322" class="Symbol">|</a> <a id="4324" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4333" href="CantorNormalForm.Subtraction.html#4333" class="Bound">b₁&gt;𝟎</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">=</a> <a id="4341" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="4347" class="Symbol">(</a><a id="4348" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="4362" class="Symbol">(</a><a id="4363" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4367" href="CantorNormalForm.Subtraction.html#4316" class="Bound">a₁≡𝟎</a> <a id="4372" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4374" class="Bound">a₁≡b₁</a><a id="4379" class="Symbol">)</a> <a id="4381" href="CantorNormalForm.Subtraction.html#4333" class="Bound">b₁&gt;𝟎</a><a id="4385" class="Symbol">)</a>
<a id="4387" class="Symbol">...</a> <a id="4391" class="Symbol">|</a> <a id="4393" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4397" class="Symbol">(</a><a id="4398" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4402" href="CantorNormalForm.Subtraction.html#4402" class="Bound">a₁≡𝟎</a><a id="4406" class="Symbol">)</a> <a id="4408" class="Symbol">|</a> <a id="4410" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4419" href="CantorNormalForm.Subtraction.html#4419" class="Bound">b₁≡𝟎</a><a id="4423" class="Symbol">)</a> <a id="4425" class="Symbol">=</a> <a id="4427" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="4434" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4443" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a><a id="4457" class="Symbol">)</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4464" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a><a id="4478" class="Symbol">)</a> <a id="4480" class="Bound">x&lt;y</a>

<a id="left⟨-⟩&lt;"></a><a id="4485" href="CantorNormalForm.Subtraction.html#4485" class="Function">left⟨-⟩&lt;</a> <a id="4494" class="Symbol">:</a> <a id="4496" class="Symbol">∀</a> <a id="4498" href="CantorNormalForm.Subtraction.html#4498" class="Bound">a</a> <a id="4500" href="CantorNormalForm.Subtraction.html#4500" class="Bound">b</a> <a id="4502" href="CantorNormalForm.Subtraction.html#4502" class="Bound">c</a> <a id="4504" class="Symbol">→</a> <a id="4506" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4511" href="CantorNormalForm.Subtraction.html#4498" class="Bound">a</a> <a id="4513" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4515" href="CantorNormalForm.Subtraction.html#4500" class="Bound">b</a> <a id="4517" class="Symbol">→</a> <a id="4519" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4524" class="Symbol">(</a><a id="4525" href="CantorNormalForm.Subtraction.html#4498" class="Bound">a</a> <a id="4527" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="4529" href="CantorNormalForm.Subtraction.html#4502" class="Bound">c</a><a id="4530" class="Symbol">)</a> <a id="4532" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="4534" href="CantorNormalForm.Subtraction.html#4500" class="Bound">b</a>
<a id="4536" href="CantorNormalForm.Subtraction.html#4485" class="Function">left⟨-⟩&lt;</a> <a id="4545" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4547" href="CantorNormalForm.Subtraction.html#4547" class="Bound">b</a> <a id="4549" href="CantorNormalForm.Subtraction.html#4549" class="Bound">c</a> <a id="4551" href="CantorNormalForm.Subtraction.html#4551" class="Bound">𝟎&lt;b</a> <a id="4555" class="Symbol">=</a> <a id="4557" href="CantorNormalForm.Subtraction.html#4551" class="Bound">𝟎&lt;b</a>
<a id="4561" href="CantorNormalForm.Subtraction.html#4485" class="Function">left⟨-⟩&lt;</a> <a id="4570" class="Symbol">(</a><a id="4571" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4574" href="CantorNormalForm.Subtraction.html#4574" class="Bound">a</a> <a id="4576" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4578" href="CantorNormalForm.Subtraction.html#4578" class="Bound">a&#39;</a> <a id="4581" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4583" href="CantorNormalForm.Subtraction.html#4583" class="Bound">r</a> <a id="4585" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4586" class="Symbol">)</a> <a id="4588" href="CantorNormalForm.Subtraction.html#4588" class="Bound">b</a> <a id="4590" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4592" href="CantorNormalForm.Subtraction.html#4592" class="Bound">a&lt;b</a> <a id="4596" class="Symbol">=</a> <a id="4598" href="CantorNormalForm.Subtraction.html#4592" class="Bound">a&lt;b</a>
<a id="4602" href="CantorNormalForm.Subtraction.html#4485" class="Function">left⟨-⟩&lt;</a> <a id="4611" class="Symbol">(</a><a id="4612" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4615" href="CantorNormalForm.Subtraction.html#4615" class="Bound">a</a> <a id="4617" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4619" href="CantorNormalForm.Subtraction.html#4619" class="Bound">a&#39;</a> <a id="4622" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4624" href="CantorNormalForm.Subtraction.html#4624" class="Bound">r</a> <a id="4626" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4627" class="Symbol">)</a> <a id="4629" href="CantorNormalForm.Subtraction.html#4629" class="Bound">b</a><a id="4630" class="Symbol">@(</a><a id="4632" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4635" class="Symbol">_</a> <a id="4637" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4639" class="Symbol">_</a> <a id="4641" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4643" class="Symbol">_</a> <a id="4645" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4646" class="Symbol">)</a> <a id="4648" class="Symbol">(</a><a id="4649" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4652" href="CantorNormalForm.Subtraction.html#4652" class="Bound">c</a> <a id="4654" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4656" href="CantorNormalForm.Subtraction.html#4656" class="Bound">c&#39;</a> <a id="4659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4661" href="CantorNormalForm.Subtraction.html#4661" class="Bound">t</a> <a id="4663" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4664" class="Symbol">)</a> <a id="4666" href="CantorNormalForm.Subtraction.html#4666" class="Bound">a&lt;b</a> <a id="4670" class="Keyword">with</a> <a id="4675" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4681" href="CantorNormalForm.Subtraction.html#4615" class="Bound">a</a> <a id="4683" href="CantorNormalForm.Subtraction.html#4652" class="Bound">c</a>
<a id="4685" class="Symbol">...</a> <a id="4689" class="Symbol">|</a> <a id="4691" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4695" href="CantorNormalForm.Subtraction.html#4695" class="Bound">a&lt;c</a> <a id="4699" class="Symbol">=</a> <a id="4701" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="4704" class="Symbol">...</a> <a id="4708" class="Symbol">|</a> <a id="4710" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4714" class="Symbol">(</a><a id="4715" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4719" href="CantorNormalForm.Subtraction.html#4719" class="Bound">a&gt;c</a><a id="4722" class="Symbol">)</a> <a id="4724" class="Symbol">=</a> <a id="4726" class="Bound">a&lt;b</a>
<a id="4730" class="Symbol">...</a> <a id="4734" class="Symbol">|</a> <a id="4736" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4745" href="CantorNormalForm.Subtraction.html#4745" class="Bound">a≡c</a><a id="4748" class="Symbol">)</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="CantorNormalForm.Subtraction.html#4485" class="Function">left⟨-⟩&lt;</a> <a id="4761" class="Bound">a&#39;</a> <a id="4764" class="Bound">b</a> <a id="4766" class="Bound">c&#39;</a> <a id="4769" class="Symbol">(</a><a id="4770" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="4779" class="Bound">r</a> <a id="4781" class="Bound">a&lt;b</a><a id="4784" class="Symbol">)</a>

<a id="left⟨-⟩≤"></a><a id="4787" href="CantorNormalForm.Subtraction.html#4787" class="Function">left⟨-⟩≤</a> <a id="4796" class="Symbol">:</a> <a id="4798" class="Symbol">∀</a> <a id="4800" href="CantorNormalForm.Subtraction.html#4800" class="Bound">a</a> <a id="4802" href="CantorNormalForm.Subtraction.html#4802" class="Bound">b</a> <a id="4804" href="CantorNormalForm.Subtraction.html#4804" class="Bound">c</a> <a id="4806" class="Symbol">→</a> <a id="4808" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4813" href="CantorNormalForm.Subtraction.html#4800" class="Bound">a</a> <a id="4815" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4817" href="CantorNormalForm.Subtraction.html#4802" class="Bound">b</a> <a id="4819" class="Symbol">→</a> <a id="4821" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="4826" class="Symbol">(</a><a id="4827" href="CantorNormalForm.Subtraction.html#4800" class="Bound">a</a> <a id="4829" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="4831" href="CantorNormalForm.Subtraction.html#4804" class="Bound">c</a><a id="4832" class="Symbol">)</a> <a id="4834" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="4836" href="CantorNormalForm.Subtraction.html#4802" class="Bound">b</a>
<a id="4838" href="CantorNormalForm.Subtraction.html#4787" class="Function">left⟨-⟩≤</a> <a id="4847" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4849" href="CantorNormalForm.Subtraction.html#4849" class="Bound">b</a> <a id="4851" href="CantorNormalForm.Subtraction.html#4851" class="Bound">c</a> <a id="4853" href="CantorNormalForm.Subtraction.html#4853" class="Bound">𝟎≤b</a> <a id="4857" class="Symbol">=</a> <a id="4859" href="CantorNormalForm.Subtraction.html#4853" class="Bound">𝟎≤b</a>
<a id="4863" href="CantorNormalForm.Subtraction.html#4787" class="Function">left⟨-⟩≤</a> <a id="4872" class="Symbol">(</a><a id="4873" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4876" href="CantorNormalForm.Subtraction.html#4876" class="Bound">a</a> <a id="4878" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4880" href="CantorNormalForm.Subtraction.html#4880" class="Bound">a&#39;</a> <a id="4883" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4885" href="CantorNormalForm.Subtraction.html#4885" class="Bound">r</a> <a id="4887" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4888" class="Symbol">)</a> <a id="4890" href="CantorNormalForm.Subtraction.html#4890" class="Bound">b</a> <a id="4892" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="4894" href="CantorNormalForm.Subtraction.html#4894" class="Bound">a≤b</a> <a id="4898" class="Symbol">=</a> <a id="4900" href="CantorNormalForm.Subtraction.html#4894" class="Bound">a≤b</a>
<a id="4904" href="CantorNormalForm.Subtraction.html#4787" class="Function">left⟨-⟩≤</a> <a id="4913" class="Symbol">(</a><a id="4914" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4917" href="CantorNormalForm.Subtraction.html#4917" class="Bound">a</a> <a id="4919" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4921" href="CantorNormalForm.Subtraction.html#4921" class="Bound">a&#39;</a> <a id="4924" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4926" href="CantorNormalForm.Subtraction.html#4926" class="Bound">r</a> <a id="4928" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4929" class="Symbol">)</a> <a id="4931" href="CantorNormalForm.Subtraction.html#4931" class="Bound">b</a> <a id="4933" class="Symbol">(</a><a id="4934" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="4937" href="CantorNormalForm.Subtraction.html#4937" class="Bound">c</a> <a id="4939" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="4941" href="CantorNormalForm.Subtraction.html#4941" class="Bound">c&#39;</a> <a id="4944" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="4946" href="CantorNormalForm.Subtraction.html#4946" class="Bound">t</a> <a id="4948" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="4949" class="Symbol">)</a> <a id="4951" href="CantorNormalForm.Subtraction.html#4951" class="Bound">a≤b</a> <a id="4955" class="Keyword">with</a> <a id="4960" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4966" href="CantorNormalForm.Subtraction.html#4917" class="Bound">a</a> <a id="4968" href="CantorNormalForm.Subtraction.html#4937" class="Bound">c</a>
<a id="4970" class="Symbol">...</a> <a id="4974" class="Symbol">|</a> <a id="4976" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4980" href="CantorNormalForm.Subtraction.html#4980" class="Bound">a&lt;c</a> <a id="4984" class="Symbol">=</a> <a id="4986" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="4989" class="Symbol">...</a> <a id="4993" class="Symbol">|</a> <a id="4995" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5004" href="CantorNormalForm.Subtraction.html#5004" class="Bound">a&gt;c</a><a id="5007" class="Symbol">)</a> <a id="5009" class="Symbol">=</a> <a id="5011" class="Bound">a≤b</a>
<a id="5015" class="Symbol">...</a> <a id="5019" class="Symbol">|</a> <a id="5021" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5025" class="Symbol">(</a><a id="5026" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5030" href="CantorNormalForm.Subtraction.html#5030" class="Bound">a≡c</a><a id="5033" class="Symbol">)</a> <a id="5035" class="Symbol">=</a> <a id="5037" href="CantorNormalForm.Subtraction.html#4787" class="Function">left⟨-⟩≤</a> <a id="5046" class="Bound">a&#39;</a> <a id="5049" class="Bound">b</a> <a id="5051" class="Bound">c&#39;</a> <a id="5054" class="Symbol">(</a><a id="5055" href="CantorNormalForm.Base.html#4572" class="Function">≤-trans</a> <a id="5063" class="Bound">r</a> <a id="5065" class="Bound">a≤b</a><a id="5068" class="Symbol">)</a>

<a id="+&lt;→&lt;-"></a><a id="5071" href="CantorNormalForm.Subtraction.html#5071" class="Function">+&lt;→&lt;-</a> <a id="5077" class="Symbol">:</a> <a id="5079" class="Symbol">∀</a> <a id="5081" href="CantorNormalForm.Subtraction.html#5081" class="Bound">a</a> <a id="5083" href="CantorNormalForm.Subtraction.html#5083" class="Bound">b</a> <a id="5085" href="CantorNormalForm.Subtraction.html#5085" class="Bound">c</a> <a id="5087" class="Symbol">→</a> <a id="5089" href="CantorNormalForm.Subtraction.html#5081" class="Bound">a</a> <a id="5091" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5093" href="CantorNormalForm.Subtraction.html#5083" class="Bound">b</a> <a id="5095" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5097" href="CantorNormalForm.Subtraction.html#5085" class="Bound">c</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="CantorNormalForm.Subtraction.html#5083" class="Bound">b</a> <a id="5103" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="5105" href="CantorNormalForm.Subtraction.html#5085" class="Bound">c</a> <a id="5107" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="5109" href="CantorNormalForm.Subtraction.html#5081" class="Bound">a</a>
<a id="5111" href="CantorNormalForm.Subtraction.html#5071" class="Function">+&lt;→&lt;-</a> <a id="5117" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5119" href="CantorNormalForm.Subtraction.html#5119" class="Bound">b</a> <a id="5121" href="CantorNormalForm.Subtraction.html#5121" class="Bound">c</a> <a id="5123" href="CantorNormalForm.Subtraction.html#5123" class="Bound">b&lt;𝟎</a> <a id="5127" class="Symbol">=</a> <a id="5129" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5135" class="Symbol">(</a><a id="5136" href="CantorNormalForm.Subtraction.html#5119" class="Bound">b</a> <a id="5138" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="5140" class="Symbol">)</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5147" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a><a id="5161" class="Symbol">)</a> <a id="5163" href="CantorNormalForm.Subtraction.html#5123" class="Bound">b&lt;𝟎</a>
<a id="5167" href="CantorNormalForm.Subtraction.html#5071" class="Function">+&lt;→&lt;-</a> <a id="5173" class="Symbol">(</a><a id="5174" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5177" href="CantorNormalForm.Subtraction.html#5177" class="Bound">a</a> <a id="5179" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5181" href="CantorNormalForm.Subtraction.html#5181" class="Bound">a&#39;</a> <a id="5184" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5186" href="CantorNormalForm.Subtraction.html#5186" class="Bound">r</a> <a id="5188" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5189" class="Symbol">)</a> <a id="5191" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5193" href="CantorNormalForm.Subtraction.html#5193" class="Bound">c</a> <a id="5195" href="CantorNormalForm.Subtraction.html#5195" class="Bound">u</a> <a id="5197" class="Symbol">=</a> <a id="5199" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="5209" class="Symbol">_</a> <a id="5211" class="Symbol">_</a> <a id="5213" href="CantorNormalForm.Subtraction.html#5195" class="Bound">u</a>
<a id="5215" href="CantorNormalForm.Subtraction.html#5071" class="Function">+&lt;→&lt;-</a> <a id="5221" class="Symbol">(</a><a id="5222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5225" href="CantorNormalForm.Subtraction.html#5225" class="Bound">a</a> <a id="5227" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5229" href="CantorNormalForm.Subtraction.html#5229" class="Bound">a&#39;</a> <a id="5232" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5234" href="CantorNormalForm.Subtraction.html#5234" class="Bound">r</a> <a id="5236" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">(</a><a id="5240" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5243" href="CantorNormalForm.Subtraction.html#5243" class="Bound">b</a> <a id="5245" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5247" href="CantorNormalForm.Subtraction.html#5247" class="Bound">b&#39;</a> <a id="5250" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5252" href="CantorNormalForm.Subtraction.html#5252" class="Bound">s</a> <a id="5254" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5255" class="Symbol">)</a> <a id="5257" class="Symbol">(</a><a id="5258" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5261" href="CantorNormalForm.Subtraction.html#5261" class="Bound">c</a> <a id="5263" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5265" href="CantorNormalForm.Subtraction.html#5265" class="Bound">c&#39;</a> <a id="5268" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5270" href="CantorNormalForm.Subtraction.html#5270" class="Bound">t</a> <a id="5272" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5273" class="Symbol">)</a> <a id="5275" href="CantorNormalForm.Subtraction.html#5275" class="Bound">u</a> <a id="5277" class="Keyword">with</a> <a id="5282" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5288" href="CantorNormalForm.Subtraction.html#5225" class="Bound">a</a> <a id="5290" href="CantorNormalForm.Subtraction.html#5243" class="Bound">b</a> <a id="5292" class="Keyword">with</a> <a id="5297" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5303" href="CantorNormalForm.Subtraction.html#5261" class="Bound">c</a> <a id="5305" href="CantorNormalForm.Subtraction.html#5225" class="Bound">a</a>
<a id="5307" class="Symbol">...</a> <a id="5311" class="Symbol">|</a> <a id="5313" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5317" href="CantorNormalForm.Subtraction.html#5317" class="Bound">a&lt;b</a> <a id="5321" class="Symbol">|</a> <a id="5323" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="5332" href="CantorNormalForm.Subtraction.html#5332" class="Bound">c&lt;a</a>  <a id="5337" class="Symbol">=</a> <a id="5339" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="5345" class="Symbol">(</a><a id="5346" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="5350" class="Bound">u</a> <a id="5352" class="Symbol">(</a><a id="5353" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5356" class="Symbol">(</a><a id="5357" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="5365" href="CantorNormalForm.Subtraction.html#5332" class="Bound">c&lt;a</a> <a id="5369" href="CantorNormalForm.Subtraction.html#5317" class="Bound">a&lt;b</a><a id="5372" class="Symbol">)))</a>
<a id="5376" class="Symbol">...</a> <a id="5380" class="Symbol">|</a> <a id="5382" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5386" href="CantorNormalForm.Subtraction.html#5386" class="Bound">a&lt;b</a> <a id="5390" class="Symbol">|</a> <a id="5392" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5401" href="CantorNormalForm.Subtraction.html#5401" class="Bound">c&gt;a</a><a id="5404" class="Symbol">)</a> <a id="5406" class="Symbol">=</a> <a id="5408" class="Bound">u</a>
<a id="5410" class="Symbol">...</a> <a id="5414" class="Symbol">|</a> <a id="5416" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5420" href="CantorNormalForm.Subtraction.html#5420" class="Bound">a&lt;b</a> <a id="5424" class="Symbol">|</a> <a id="5426" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5435" href="CantorNormalForm.Subtraction.html#5435" class="Bound">c≡a</a><a id="5438" class="Symbol">)</a> <a id="5440" class="Symbol">=</a> <a id="5442" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="5448" class="Symbol">(</a><a id="5449" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="5453" class="Bound">u</a> <a id="5455" class="Symbol">(</a><a id="5456" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5459" class="Symbol">(</a><a id="5460" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5466" class="Symbol">(</a><a id="5467" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="5470" class="Bound">b</a><a id="5471" class="Symbol">)</a> <a id="5473" class="Symbol">(</a><a id="5474" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5478" href="CantorNormalForm.Subtraction.html#5435" class="Bound">c≡a</a><a id="5481" class="Symbol">)</a> <a id="5483" href="CantorNormalForm.Subtraction.html#5420" class="Bound">a&lt;b</a><a id="5486" class="Symbol">)))</a>
<a id="5490" class="Symbol">...</a> <a id="5494" class="Symbol">|</a> <a id="5496" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5500" href="CantorNormalForm.Subtraction.html#5500" class="Bound">a≥b</a> <a id="5504" class="Symbol">|</a> <a id="5506" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="5515" href="CantorNormalForm.Subtraction.html#5515" class="Bound">c&lt;a</a>  <a id="5520" class="Symbol">=</a> <a id="5522" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="5528" class="Symbol">(</a><a id="5529" href="CantorNormalForm.Base.html#4119" class="Function">&lt;→≯</a> <a id="5533" class="Bound">u</a> <a id="5535" class="Symbol">(</a><a id="5536" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5539" href="CantorNormalForm.Subtraction.html#5515" class="Bound">c&lt;a</a><a id="5542" class="Symbol">))</a>
<a id="5545" class="Symbol">...</a> <a id="5549" class="Symbol">|</a> <a id="5551" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5555" href="CantorNormalForm.Subtraction.html#5555" class="Bound">a≥b</a> <a id="5559" class="Symbol">|</a> <a id="5561" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5570" href="CantorNormalForm.Subtraction.html#5570" class="Bound">c&gt;a</a><a id="5573" class="Symbol">)</a> <a id="5575" class="Symbol">=</a> <a id="5577" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="5580" class="Symbol">(</a><a id="5581" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="5590" href="CantorNormalForm.Subtraction.html#5555" class="Bound">a≥b</a> <a id="5594" href="CantorNormalForm.Subtraction.html#5570" class="Bound">c&gt;a</a><a id="5597" class="Symbol">)</a>
<a id="5599" class="Symbol">...</a> <a id="5603" class="Symbol">|</a> <a id="5605" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5609" href="CantorNormalForm.Subtraction.html#5609" class="Bound">a≥b</a> <a id="5613" class="Symbol">|</a> <a id="5615" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5624" href="CantorNormalForm.Subtraction.html#5624" class="Bound">c≡a</a><a id="5627" class="Symbol">)</a> <a id="5629" class="Symbol">=</a> <a id="5631" href="CantorNormalForm.Subtraction.html#5071" class="Function">+&lt;→&lt;-</a> <a id="5637" class="Bound">a&#39;</a> <a id="5640" class="Symbol">(</a><a id="5641" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5644" class="Bound">b</a> <a id="5646" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5648" class="Bound">b&#39;</a> <a id="5651" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5653" class="Bound">s</a> <a id="5655" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5656" class="Symbol">)</a> <a id="5658" class="Bound">c&#39;</a> <a id="5661" class="Symbol">(</a><a id="5662" href="CantorNormalForm.Base.html#10822" class="Function">&lt;₃⁻¹</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5672" href="CantorNormalForm.Subtraction.html#5624" class="Bound">c≡a</a><a id="5675" class="Symbol">)</a> <a id="5677" class="Bound">u</a><a id="5678" class="Symbol">)</a>

<a id="+≡→≡-"></a><a id="5681" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="5687" class="Symbol">:</a> <a id="5689" class="Symbol">∀</a> <a id="5691" href="CantorNormalForm.Subtraction.html#5691" class="Bound">a</a> <a id="5693" href="CantorNormalForm.Subtraction.html#5693" class="Bound">b</a> <a id="5695" href="CantorNormalForm.Subtraction.html#5695" class="Bound">c</a> <a id="5697" class="Symbol">→</a> <a id="5699" href="CantorNormalForm.Subtraction.html#5691" class="Bound">a</a> <a id="5701" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="5703" href="CantorNormalForm.Subtraction.html#5693" class="Bound">b</a> <a id="5705" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5707" href="CantorNormalForm.Subtraction.html#5695" class="Bound">c</a> <a id="5709" class="Symbol">→</a> <a id="5711" href="CantorNormalForm.Subtraction.html#5693" class="Bound">b</a> <a id="5713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5715" href="CantorNormalForm.Subtraction.html#5695" class="Bound">c</a> <a id="5717" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="5719" href="CantorNormalForm.Subtraction.html#5691" class="Bound">a</a>
<a id="5721" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="5727" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5729" href="CantorNormalForm.Subtraction.html#5729" class="Bound">b</a> <a id="5731" href="CantorNormalForm.Subtraction.html#5731" class="Bound">c</a> <a id="5733" href="CantorNormalForm.Subtraction.html#5733" class="Bound">b≡c</a> <a id="5737" class="Symbol">=</a> <a id="5739" href="CantorNormalForm.Subtraction.html#5733" class="Bound">b≡c</a> <a id="5743" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5745" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5749" href="CantorNormalForm.Subtraction.html#3399" class="Function">-𝟎-is-identity</a>
<a id="5764" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="5770" class="Symbol">(</a><a id="5771" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5774" href="CantorNormalForm.Subtraction.html#5774" class="Bound">a</a> <a id="5776" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5778" href="CantorNormalForm.Subtraction.html#5778" class="Bound">a&#39;</a> <a id="5781" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5783" href="CantorNormalForm.Subtraction.html#5783" class="Bound">r</a> <a id="5785" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5786" class="Symbol">)</a> <a id="5788" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5790" href="CantorNormalForm.Subtraction.html#5790" class="Bound">c</a> <a id="5792" href="CantorNormalForm.Subtraction.html#5792" class="Bound">e</a> <a id="5794" class="Symbol">=</a> <a id="5796" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5800" class="Symbol">(</a><a id="5801" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="5811" href="CantorNormalForm.Subtraction.html#5790" class="Bound">c</a> <a id="5813" class="Symbol">_</a> <a id="5815" class="Symbol">(</a><a id="5816" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5820" href="CantorNormalForm.Subtraction.html#5792" class="Bound">e</a><a id="5821" class="Symbol">))</a>
<a id="5824" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="5830" class="Symbol">(</a><a id="5831" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5834" href="CantorNormalForm.Subtraction.html#5834" class="Bound">a</a> <a id="5836" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5838" href="CantorNormalForm.Subtraction.html#5838" class="Bound">a&#39;</a> <a id="5841" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5843" href="CantorNormalForm.Subtraction.html#5843" class="Bound">r</a> <a id="5845" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5846" class="Symbol">)</a> <a id="5848" class="Symbol">(</a><a id="5849" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5852" href="CantorNormalForm.Subtraction.html#5852" class="Bound">b</a> <a id="5854" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5856" href="CantorNormalForm.Subtraction.html#5856" class="Bound">b&#39;</a> <a id="5859" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5861" href="CantorNormalForm.Subtraction.html#5861" class="Bound">s</a> <a id="5863" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5864" class="Symbol">)</a> <a id="5866" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5868" href="CantorNormalForm.Subtraction.html#5868" class="Bound">e</a> <a id="5870" class="Keyword">with</a> <a id="5875" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="5881" href="CantorNormalForm.Subtraction.html#5834" class="Bound">a</a> <a id="5883" href="CantorNormalForm.Subtraction.html#5852" class="Bound">b</a>
<a id="5885" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="5891" class="Symbol">(</a><a id="5892" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5895" href="CantorNormalForm.Subtraction.html#5895" class="Bound">a</a> <a id="5897" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5899" href="CantorNormalForm.Subtraction.html#5899" class="Bound">a&#39;</a> <a id="5902" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5904" href="CantorNormalForm.Subtraction.html#5904" class="Bound">r</a> <a id="5906" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5907" class="Symbol">)</a> <a id="5909" class="Symbol">(</a><a id="5910" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5913" href="CantorNormalForm.Subtraction.html#5913" class="Bound">b</a> <a id="5915" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5917" href="CantorNormalForm.Subtraction.html#5917" class="Bound">b&#39;</a> <a id="5920" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5922" href="CantorNormalForm.Subtraction.html#5922" class="Bound">s</a> <a id="5924" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5925" class="Symbol">)</a> <a id="5927" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5929" href="CantorNormalForm.Subtraction.html#5929" class="Bound">e</a> <a id="5931" class="Symbol">|</a> <a id="5933" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5937" href="CantorNormalForm.Subtraction.html#5937" class="Bound">a&lt;b</a> <a id="5941" class="Symbol">=</a> <a id="5943" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="5949" class="Symbol">(</a><a id="5950" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="5954" href="CantorNormalForm.Subtraction.html#5929" class="Bound">e</a><a id="5955" class="Symbol">)</a>
<a id="5957" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="5963" class="Symbol">(</a><a id="5964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5967" href="CantorNormalForm.Subtraction.html#5967" class="Bound">a</a> <a id="5969" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5971" href="CantorNormalForm.Subtraction.html#5971" class="Bound">a&#39;</a> <a id="5974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5976" href="CantorNormalForm.Subtraction.html#5976" class="Bound">r</a> <a id="5978" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5979" class="Symbol">)</a> <a id="5981" class="Symbol">(</a><a id="5982" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5985" href="CantorNormalForm.Subtraction.html#5985" class="Bound">b</a> <a id="5987" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5989" href="CantorNormalForm.Subtraction.html#5989" class="Bound">b&#39;</a> <a id="5992" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5994" href="CantorNormalForm.Subtraction.html#5994" class="Bound">s</a> <a id="5996" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5997" class="Symbol">)</a> <a id="5999" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6001" href="CantorNormalForm.Subtraction.html#6001" class="Bound">e</a> <a id="6003" class="Symbol">|</a> <a id="6005" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6009" href="CantorNormalForm.Subtraction.html#6009" class="Bound">a≥b</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="6021" class="Symbol">(</a><a id="6022" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="6026" href="CantorNormalForm.Subtraction.html#6001" class="Bound">e</a><a id="6027" class="Symbol">)</a>
<a id="6029" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="6035" class="Symbol">(</a><a id="6036" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6039" href="CantorNormalForm.Subtraction.html#6039" class="Bound">a</a> <a id="6041" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6043" href="CantorNormalForm.Subtraction.html#6043" class="Bound">a&#39;</a> <a id="6046" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6048" href="CantorNormalForm.Subtraction.html#6048" class="Bound">r</a> <a id="6050" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6051" class="Symbol">)</a> <a id="6053" class="Symbol">(</a><a id="6054" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6057" href="CantorNormalForm.Subtraction.html#6057" class="Bound">b</a> <a id="6059" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6061" href="CantorNormalForm.Subtraction.html#6061" class="Bound">b&#39;</a> <a id="6064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6066" href="CantorNormalForm.Subtraction.html#6066" class="Bound">s</a> <a id="6068" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6069" class="Symbol">)</a> <a id="6071" class="Symbol">(</a><a id="6072" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6075" href="CantorNormalForm.Subtraction.html#6075" class="Bound">c</a> <a id="6077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6079" href="CantorNormalForm.Subtraction.html#6079" class="Bound">c&#39;</a> <a id="6082" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6084" href="CantorNormalForm.Subtraction.html#6084" class="Bound">t</a> <a id="6086" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6087" class="Symbol">)</a> <a id="6089" href="CantorNormalForm.Subtraction.html#6089" class="Bound">e</a> <a id="6091" class="Keyword">with</a> <a id="6096" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6102" href="CantorNormalForm.Subtraction.html#6039" class="Bound">a</a> <a id="6104" href="CantorNormalForm.Subtraction.html#6057" class="Bound">b</a> <a id="6106" class="Keyword">with</a> <a id="6111" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6117" href="CantorNormalForm.Subtraction.html#6075" class="Bound">c</a> <a id="6119" href="CantorNormalForm.Subtraction.html#6039" class="Bound">a</a>
<a id="6121" class="Symbol">...</a> <a id="6125" class="Symbol">|</a> <a id="6127" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6131" href="CantorNormalForm.Subtraction.html#6131" class="Bound">a&lt;b</a> <a id="6135" class="Symbol">|</a> <a id="6137" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="6146" href="CantorNormalForm.Subtraction.html#6146" class="Bound">c&lt;a</a>  <a id="6151" class="Symbol">=</a> <a id="6153" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="6159" class="Symbol">(</a><a id="6160" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6179" class="Bound">e</a><a id="6180" class="Symbol">)</a> <a id="6182" class="Symbol">(</a><a id="6183" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6186" class="Symbol">(</a><a id="6187" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="6195" href="CantorNormalForm.Subtraction.html#6146" class="Bound">c&lt;a</a> <a id="6199" href="CantorNormalForm.Subtraction.html#6131" class="Bound">a&lt;b</a><a id="6202" class="Symbol">)))</a>
<a id="6206" class="Symbol">...</a> <a id="6210" class="Symbol">|</a> <a id="6212" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6216" href="CantorNormalForm.Subtraction.html#6216" class="Bound">a&lt;b</a> <a id="6220" class="Symbol">|</a> <a id="6222" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6231" href="CantorNormalForm.Subtraction.html#6231" class="Bound">c&gt;a</a><a id="6234" class="Symbol">)</a> <a id="6236" class="Symbol">=</a> <a id="6238" class="Bound">e</a>
<a id="6240" class="Symbol">...</a> <a id="6244" class="Symbol">|</a> <a id="6246" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6250" href="CantorNormalForm.Subtraction.html#6250" class="Bound">a&lt;b</a> <a id="6254" class="Symbol">|</a> <a id="6256" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6260" class="Symbol">(</a><a id="6261" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6265" href="CantorNormalForm.Subtraction.html#6265" class="Bound">c≡a</a><a id="6268" class="Symbol">)</a> <a id="6270" class="Symbol">=</a> <a id="6272" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="6278" class="Symbol">(</a><a id="6279" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="6293" class="Symbol">(</a><a id="6294" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6298" class="Bound">e</a><a id="6299" class="Symbol">)</a> <a id="6301" class="Symbol">(</a><a id="6302" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6312" class="Symbol">(</a><a id="6313" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="6316" class="Bound">b</a><a id="6317" class="Symbol">)</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6324" href="CantorNormalForm.Subtraction.html#6265" class="Bound">c≡a</a><a id="6327" class="Symbol">)</a> <a id="6329" href="CantorNormalForm.Subtraction.html#6250" class="Bound">a&lt;b</a><a id="6332" class="Symbol">)))</a>
<a id="6336" class="Symbol">...</a> <a id="6340" class="Symbol">|</a> <a id="6342" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6346" href="CantorNormalForm.Subtraction.html#6346" class="Bound">a≥b</a> <a id="6350" class="Symbol">|</a> <a id="6352" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="6361" href="CantorNormalForm.Subtraction.html#6361" class="Bound">c&lt;a</a>  <a id="6366" class="Symbol">=</a> <a id="6368" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="6374" class="Symbol">(</a><a id="6375" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="6389" class="Symbol">(</a><a id="6390" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6394" class="Bound">e</a><a id="6395" class="Symbol">)</a> <a id="6397" class="Symbol">(</a><a id="6398" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6401" href="CantorNormalForm.Subtraction.html#6361" class="Bound">c&lt;a</a><a id="6404" class="Symbol">))</a>
<a id="6407" class="Symbol">...</a> <a id="6411" class="Symbol">|</a> <a id="6413" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6417" href="CantorNormalForm.Subtraction.html#6417" class="Bound">a≥b</a> <a id="6421" class="Symbol">|</a> <a id="6423" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6427" class="Symbol">(</a><a id="6428" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6432" href="CantorNormalForm.Subtraction.html#6432" class="Bound">c&gt;a</a><a id="6435" class="Symbol">)</a> <a id="6437" class="Symbol">=</a> <a id="6439" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="6445" class="Symbol">(</a><a id="6446" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="6460" class="Bound">e</a> <a id="6462" class="Symbol">(</a><a id="6463" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="6466" href="CantorNormalForm.Subtraction.html#6432" class="Bound">c&gt;a</a><a id="6469" class="Symbol">))</a>
<a id="6472" class="Symbol">...</a> <a id="6476" class="Symbol">|</a> <a id="6478" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6482" href="CantorNormalForm.Subtraction.html#6482" class="Bound">a≥b</a> <a id="6486" class="Symbol">|</a> <a id="6488" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6492" class="Symbol">(</a><a id="6493" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6497" href="CantorNormalForm.Subtraction.html#6497" class="Bound">c≡a</a><a id="6500" class="Symbol">)</a> <a id="6502" class="Symbol">=</a> <a id="6504" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="6510" class="Bound">a&#39;</a> <a id="6513" class="Symbol">(</a><a id="6514" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6517" class="Bound">b</a> <a id="6519" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6521" class="Bound">b&#39;</a> <a id="6524" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6526" class="Bound">s</a> <a id="6528" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6529" class="Symbol">)</a> <a id="6531" class="Bound">c&#39;</a> <a id="6534" class="Symbol">(</a><a id="6535" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6540" href="CantorNormalForm.Base.html#1897" class="Function">right</a> <a id="6546" class="Bound">e</a><a id="6547" class="Symbol">)</a>

<a id="+≤→≤-"></a><a id="6550" href="CantorNormalForm.Subtraction.html#6550" class="Function">+≤→≤-</a> <a id="6556" class="Symbol">:</a> <a id="6558" class="Symbol">∀</a> <a id="6560" href="CantorNormalForm.Subtraction.html#6560" class="Bound">a</a> <a id="6562" href="CantorNormalForm.Subtraction.html#6562" class="Bound">b</a> <a id="6564" href="CantorNormalForm.Subtraction.html#6564" class="Bound">c</a> <a id="6566" class="Symbol">→</a> <a id="6568" href="CantorNormalForm.Subtraction.html#6560" class="Bound">a</a> <a id="6570" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="6572" href="CantorNormalForm.Subtraction.html#6562" class="Bound">b</a> <a id="6574" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6576" href="CantorNormalForm.Subtraction.html#6564" class="Bound">c</a> <a id="6578" class="Symbol">→</a> <a id="6580" href="CantorNormalForm.Subtraction.html#6562" class="Bound">b</a> <a id="6582" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="6584" href="CantorNormalForm.Subtraction.html#6564" class="Bound">c</a> <a id="6586" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6588" href="CantorNormalForm.Subtraction.html#6560" class="Bound">a</a>
<a id="6590" href="CantorNormalForm.Subtraction.html#6550" class="Function">+≤→≤-</a> <a id="6596" href="CantorNormalForm.Subtraction.html#6596" class="Bound">a</a> <a id="6598" href="CantorNormalForm.Subtraction.html#6598" class="Bound">b</a> <a id="6600" href="CantorNormalForm.Subtraction.html#6600" class="Bound">c</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6607" href="CantorNormalForm.Subtraction.html#6607" class="Bound">u</a><a id="6608" class="Symbol">)</a> <a id="6610" class="Symbol">=</a> <a id="6612" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6616" class="Symbol">(</a><a id="6617" href="CantorNormalForm.Subtraction.html#5071" class="Function">+&lt;→&lt;-</a> <a id="6623" href="CantorNormalForm.Subtraction.html#6596" class="Bound">a</a> <a id="6625" href="CantorNormalForm.Subtraction.html#6598" class="Bound">b</a> <a id="6627" href="CantorNormalForm.Subtraction.html#6600" class="Bound">c</a> <a id="6629" href="CantorNormalForm.Subtraction.html#6607" class="Bound">u</a><a id="6630" class="Symbol">)</a>
<a id="6632" href="CantorNormalForm.Subtraction.html#6550" class="Function">+≤→≤-</a> <a id="6638" href="CantorNormalForm.Subtraction.html#6638" class="Bound">a</a> <a id="6640" href="CantorNormalForm.Subtraction.html#6640" class="Bound">b</a> <a id="6642" href="CantorNormalForm.Subtraction.html#6642" class="Bound">c</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6649" href="CantorNormalForm.Subtraction.html#6649" class="Bound">e</a><a id="6650" class="Symbol">)</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6658" class="Symbol">(</a><a id="6659" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6663" class="Symbol">(</a><a id="6664" href="CantorNormalForm.Subtraction.html#5681" class="Function">+≡→≡-</a> <a id="6670" href="CantorNormalForm.Subtraction.html#6638" class="Bound">a</a> <a id="6672" href="CantorNormalForm.Subtraction.html#6640" class="Bound">b</a> <a id="6674" href="CantorNormalForm.Subtraction.html#6642" class="Bound">c</a> <a id="6676" class="Symbol">(</a><a id="6677" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6681" href="CantorNormalForm.Subtraction.html#6649" class="Bound">e</a><a id="6682" class="Symbol">)))</a>

<a id="sub-monotone"></a><a id="6687" href="CantorNormalForm.Subtraction.html#6687" class="Function">sub-monotone</a> <a id="6700" class="Symbol">:</a> <a id="6702" class="Symbol">∀</a> <a id="6704" class="Symbol">{</a><a id="6705" href="CantorNormalForm.Subtraction.html#6705" class="Bound">a</a> <a id="6707" href="CantorNormalForm.Subtraction.html#6707" class="Bound">b</a> <a id="6709" href="CantorNormalForm.Subtraction.html#6709" class="Bound">c</a><a id="6710" class="Symbol">}</a> <a id="6712" class="Symbol">→</a> <a id="6714" href="CantorNormalForm.Subtraction.html#6705" class="Bound">a</a> <a id="6716" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6718" href="CantorNormalForm.Subtraction.html#6707" class="Bound">b</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="CantorNormalForm.Subtraction.html#6707" class="Bound">b</a> <a id="6724" href="CantorNormalForm.Base.html#1546" class="Function Operator">&gt;</a> <a id="6726" href="CantorNormalForm.Subtraction.html#6709" class="Bound">c</a> <a id="6728" class="Symbol">→</a> <a id="6730" href="CantorNormalForm.Subtraction.html#6705" class="Bound">a</a> <a id="6732" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6734" href="CantorNormalForm.Subtraction.html#6709" class="Bound">c</a> <a id="6736" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="6738" href="CantorNormalForm.Subtraction.html#6707" class="Bound">b</a> <a id="6740" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6742" href="CantorNormalForm.Subtraction.html#6709" class="Bound">c</a>
<a id="6744" href="CantorNormalForm.Subtraction.html#6687" class="Function">sub-monotone</a> <a id="6757" class="Symbol">{</a><a id="6758" href="CantorNormalForm.Subtraction.html#6758" class="Bound">a</a><a id="6759" class="Symbol">}</a> <a id="6761" class="Symbol">{</a><a id="6762" href="CantorNormalForm.Subtraction.html#6762" class="Bound">b</a><a id="6763" class="Symbol">}</a> <a id="6765" class="Symbol">{</a><a id="6766" href="CantorNormalForm.Subtraction.html#6766" class="Bound">c</a><a id="6767" class="Symbol">}</a> <a id="6769" href="CantorNormalForm.Subtraction.html#6769" class="Bound">a&lt;b</a> <a id="6773" href="CantorNormalForm.Subtraction.html#6773" class="Bound">b&gt;c</a> <a id="6777" class="Keyword">with</a> <a id="6782" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="6788" href="CantorNormalForm.Subtraction.html#6758" class="Bound">a</a> <a id="6790" href="CantorNormalForm.Subtraction.html#6766" class="Bound">c</a>
<a id="6792" href="CantorNormalForm.Subtraction.html#6687" class="Function">sub-monotone</a> <a id="6805" class="Symbol">{</a><a id="6806" href="CantorNormalForm.Subtraction.html#6806" class="Bound">a</a><a id="6807" class="Symbol">}</a> <a id="6809" class="Symbol">{</a><a id="6810" href="CantorNormalForm.Subtraction.html#6810" class="Bound">b</a><a id="6811" class="Symbol">}</a> <a id="6813" class="Symbol">{</a><a id="6814" href="CantorNormalForm.Subtraction.html#6814" class="Bound">c</a><a id="6815" class="Symbol">}</a> <a id="6817" href="CantorNormalForm.Subtraction.html#6817" class="Bound">a&lt;b</a> <a id="6821" href="CantorNormalForm.Subtraction.html#6821" class="Bound">b&gt;c</a> <a id="6825" class="Symbol">|</a> <a id="6827" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6831" href="CantorNormalForm.Subtraction.html#6831" class="Bound">a&lt;c</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6843" class="Symbol">(</a><a id="6844" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="6847" href="CantorNormalForm.Subtraction.html#6810" class="Bound">b</a> <a id="6849" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6851" href="CantorNormalForm.Subtraction.html#6814" class="Bound">c</a><a id="6852" class="Symbol">)</a> <a id="6854" class="Symbol">(</a><a id="6855" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6859" class="Symbol">(</a><a id="6860" href="CantorNormalForm.Subtraction.html#2159" class="Function">sub-spec₁</a> <a id="6870" href="CantorNormalForm.Subtraction.html#6806" class="Bound">a</a> <a id="6872" href="CantorNormalForm.Subtraction.html#6814" class="Bound">c</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6879" href="CantorNormalForm.Subtraction.html#6831" class="Bound">a&lt;c</a><a id="6882" class="Symbol">)))</a> <a id="6886" class="Symbol">(</a><a id="6887" href="CantorNormalForm.Subtraction.html#2577" class="Function">sub-spec₂</a> <a id="6897" href="CantorNormalForm.Subtraction.html#6810" class="Bound">b</a> <a id="6899" href="CantorNormalForm.Subtraction.html#6814" class="Bound">c</a> <a id="6901" href="CantorNormalForm.Subtraction.html#6821" class="Bound">b&gt;c</a><a id="6904" class="Symbol">)</a>
<a id="6906" href="CantorNormalForm.Subtraction.html#6687" class="Function">sub-monotone</a> <a id="6919" class="Symbol">{</a><a id="6920" href="CantorNormalForm.Subtraction.html#6920" class="Bound">a</a><a id="6921" class="Symbol">}</a> <a id="6923" class="Symbol">{</a><a id="6924" href="CantorNormalForm.Subtraction.html#6924" class="Bound">b</a><a id="6925" class="Symbol">}</a> <a id="6927" class="Symbol">{</a><a id="6928" href="CantorNormalForm.Subtraction.html#6928" class="Bound">c</a><a id="6929" class="Symbol">}</a> <a id="6931" href="CantorNormalForm.Subtraction.html#6931" class="Bound">a&lt;b</a> <a id="6935" href="CantorNormalForm.Subtraction.html#6935" class="Bound">b&gt;c</a> <a id="6939" class="Symbol">|</a> <a id="6941" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6945" href="CantorNormalForm.Subtraction.html#6945" class="Bound">c≤a</a> <a id="6949" class="Symbol">=</a> <a id="6951" href="CantorNormalForm.Subtraction.html#5071" class="Function">+&lt;→&lt;-</a> <a id="6957" href="CantorNormalForm.Subtraction.html#6928" class="Bound">c</a> <a id="6959" class="Symbol">(</a><a id="6960" href="CantorNormalForm.Subtraction.html#6920" class="Bound">a</a> <a id="6962" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="6964" href="CantorNormalForm.Subtraction.html#6928" class="Bound">c</a><a id="6965" class="Symbol">)</a> <a id="6967" href="CantorNormalForm.Subtraction.html#6924" class="Bound">b</a> <a id="6969" class="Symbol">(</a><a id="6970" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6976" class="Symbol">(</a><a id="6977" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;</a> <a id="6980" href="CantorNormalForm.Subtraction.html#6924" class="Bound">b</a><a id="6981" class="Symbol">)</a> <a id="6983" class="Symbol">(</a><a id="6984" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6988" class="Symbol">(</a><a id="6989" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="6999" href="CantorNormalForm.Subtraction.html#6928" class="Bound">c</a> <a id="7001" href="CantorNormalForm.Subtraction.html#6920" class="Bound">a</a> <a id="7003" href="CantorNormalForm.Subtraction.html#6945" class="Bound">c≤a</a><a id="7006" class="Symbol">))</a> <a id="7009" href="CantorNormalForm.Subtraction.html#6931" class="Bound">a&lt;b</a><a id="7012" class="Symbol">)</a>

<a id="x&lt;ω-finite"></a><a id="7015" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7026" class="Symbol">:</a> <a id="7028" class="Symbol">(</a><a id="7029" href="CantorNormalForm.Subtraction.html#7029" class="Bound">x</a> <a id="7031" class="Symbol">:</a> <a id="7033" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="7036" class="Symbol">)</a> <a id="7038" class="Symbol">→</a> <a id="7040" href="CantorNormalForm.Subtraction.html#7029" class="Bound">x</a> <a id="7042" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7044" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7046" class="Symbol">→</a> <a id="7048" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7051" href="CantorNormalForm.Subtraction.html#7051" class="Bound">n</a> <a id="7053" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7055" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7057" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7059" class="Symbol">(</a><a id="7060" href="CantorNormalForm.Subtraction.html#7029" class="Bound">x</a> <a id="7062" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7064" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7069" href="CantorNormalForm.Subtraction.html#7051" class="Bound">n</a><a id="7070" class="Symbol">)</a>
<a id="7072" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7083" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7085" href="CantorNormalForm.Subtraction.html#7085" class="Bound">x&lt;ω</a> <a id="7089" class="Symbol">=</a> <a id="7091" class="Number">0</a> <a id="7093" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7095" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7100" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7111" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7114" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7116" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7118" href="CantorNormalForm.Subtraction.html#7118" class="Bound">b</a> <a id="7120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7122" href="CantorNormalForm.Subtraction.html#7122" class="Bound">r</a> <a id="7124" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="7126" href="CantorNormalForm.Subtraction.html#7126" class="Bound">x&lt;ω</a> <a id="7130" class="Symbol">=</a> <a id="7132" class="Keyword">let</a> <a id="7136" class="Symbol">(</a><a id="7137" href="CantorNormalForm.Subtraction.html#7137" class="Bound">n</a> <a id="7139" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7141" href="CantorNormalForm.Subtraction.html#7141" class="Bound">p</a><a id="7142" class="Symbol">)</a> <a id="7144" class="Symbol">=</a> <a id="7146" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7157" href="CantorNormalForm.Subtraction.html#7118" class="Bound">b</a> <a id="7159" class="Symbol">(</a><a id="7160" href="CantorNormalForm.Base.html#11871" class="Function">fin&lt;ω</a> <a id="7166" href="CantorNormalForm.Subtraction.html#7118" class="Bound">b</a> <a id="7168" class="Symbol">(</a><a id="7169" href="CantorNormalForm.Base.html#2525" class="Function">≤𝟎→≡𝟎</a> <a id="7175" href="CantorNormalForm.Subtraction.html#7122" class="Bound">r</a><a id="7176" class="Symbol">))</a> <a id="7179" class="Keyword">in</a> <a id="7182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7186" href="CantorNormalForm.Subtraction.html#7137" class="Bound">n</a> <a id="7188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7190" href="CantorNormalForm.Base.html#8496" class="Function">Cnf⁼</a> <a id="7195" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7200" href="CantorNormalForm.Subtraction.html#7141" class="Bound">p</a>
<a id="7202" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7213" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7216" class="Symbol">(</a><a id="7217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7220" href="CantorNormalForm.Subtraction.html#7220" class="Bound">a</a> <a id="7222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7224" href="CantorNormalForm.Subtraction.html#7224" class="Bound">a&#39;</a> <a id="7227" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7229" href="CantorNormalForm.Subtraction.html#7229" class="Bound">r</a> <a id="7231" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7232" class="Symbol">)</a> <a id="7234" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7236" href="CantorNormalForm.Subtraction.html#7236" class="Bound">b</a> <a id="7238" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7240" href="CantorNormalForm.Subtraction.html#7240" class="Bound">q</a> <a id="7242" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="7244" href="CantorNormalForm.Subtraction.html#7244" class="Bound">x&lt;ω</a> <a id="7248" class="Symbol">=</a> <a id="7250" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="7256" class="Symbol">(</a><a id="7257" href="CantorNormalForm.Base.html#2177" class="Function">ω≢𝟎</a> <a id="7261" class="Symbol">(</a><a id="7262" href="CantorNormalForm.Base.html#11980" class="Function">&lt;ω→fin</a> <a id="7269" href="CantorNormalForm.Subtraction.html#7244" class="Bound">x&lt;ω</a><a id="7272" class="Symbol">))</a>

<a id="x&lt;ω+ω-finite"></a><a id="7276" href="CantorNormalForm.Subtraction.html#7276" class="Function">x&lt;ω+ω-finite</a> <a id="7289" class="Symbol">:</a> <a id="7291" class="Symbol">(</a><a id="7292" href="CantorNormalForm.Subtraction.html#7292" class="Bound">x</a> <a id="7294" class="Symbol">:</a> <a id="7296" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="7299" class="Symbol">)</a> <a id="7301" class="Symbol">→</a> <a id="7303" href="CantorNormalForm.Subtraction.html#7292" class="Bound">x</a> <a id="7305" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="7307" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="CantorNormalForm.Subtraction.html#7292" class="Bound">x</a> <a id="7313" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7315" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7317" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7319" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7321" class="Symbol">→</a> <a id="7323" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7326" href="CantorNormalForm.Subtraction.html#7326" class="Bound">n</a> <a id="7328" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7330" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7332" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7334" class="Symbol">(</a><a id="7335" href="CantorNormalForm.Subtraction.html#7292" class="Bound">x</a> <a id="7337" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7339" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7341" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7343" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7348" href="CantorNormalForm.Subtraction.html#7326" class="Bound">n</a><a id="7349" class="Symbol">)</a>
<a id="7351" href="CantorNormalForm.Subtraction.html#7276" class="Function">x&lt;ω+ω-finite</a> <a id="7364" href="CantorNormalForm.Subtraction.html#7364" class="Bound">x</a> <a id="7366" href="CantorNormalForm.Subtraction.html#7366" class="Bound">x≥ω</a> <a id="7370" href="CantorNormalForm.Subtraction.html#7370" class="Bound">x&lt;ω+ω</a> <a id="7376" class="Symbol">=</a>
  <a id="7380" class="Keyword">let</a> <a id="7384" class="Symbol">(</a><a id="7385" href="CantorNormalForm.Subtraction.html#7385" class="Bound">n</a> <a id="7387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7389" href="CantorNormalForm.Subtraction.html#7389" class="Bound">p</a><a id="7390" class="Symbol">)</a> <a id="7392" class="Symbol">=</a> <a id="7394" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7405" class="Symbol">(</a><a id="7406" href="CantorNormalForm.Subtraction.html#7364" class="Bound">x</a> <a id="7408" href="CantorNormalForm.Subtraction.html#622" class="Function Operator">-</a> <a id="7410" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="7411" class="Symbol">)</a> <a id="7413" class="Symbol">(</a><a id="7414" href="CantorNormalForm.Subtraction.html#6687" class="Function">sub-monotone</a> <a id="7427" class="Symbol">{</a><a id="7428" class="Argument">c</a> <a id="7430" class="Symbol">=</a> <a id="7432" href="CantorNormalForm.Base.html#11612" class="Function">ω</a><a id="7433" class="Symbol">}</a> <a id="7435" href="CantorNormalForm.Subtraction.html#7370" class="Bound">x&lt;ω+ω</a> <a id="7441" class="Symbol">(</a><a id="7442" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7445" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7450" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7452" class="Symbol">))</a>
   <a id="7458" class="Keyword">in</a> <a id="7461" href="CantorNormalForm.Subtraction.html#7385" class="Bound">n</a> <a id="7463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7465" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7469" class="Symbol">(</a><a id="7470" href="CantorNormalForm.Subtraction.html#833" class="Function">sub-spec₀</a> <a id="7480" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7482" href="CantorNormalForm.Subtraction.html#7364" class="Bound">x</a> <a id="7484" href="CantorNormalForm.Subtraction.html#7366" class="Bound">x≥ω</a><a id="7487" class="Symbol">)</a> <a id="7489" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7491" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7496" class="Symbol">(</a><a id="7497" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7499" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="7501" class="Symbol">)</a> <a id="7503" href="CantorNormalForm.Subtraction.html#7389" class="Bound">p</a>

<a id="x&lt;ω+ω→x≤ω+n"></a><a id="7506" href="CantorNormalForm.Subtraction.html#7506" class="Function">x&lt;ω+ω→x≤ω+n</a> <a id="7518" class="Symbol">:</a> <a id="7520" class="Symbol">(</a><a id="7521" href="CantorNormalForm.Subtraction.html#7521" class="Bound">x</a> <a id="7523" class="Symbol">:</a> <a id="7525" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="7528" class="Symbol">)</a> <a id="7530" class="Symbol">→</a> <a id="7532" href="CantorNormalForm.Subtraction.html#7521" class="Bound">x</a> <a id="7534" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="7536" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7538" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7540" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7542" class="Symbol">→</a> <a id="7544" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7547" href="CantorNormalForm.Subtraction.html#7547" class="Bound">n</a> <a id="7549" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7551" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7553" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7555" class="Symbol">(</a><a id="7556" href="CantorNormalForm.Subtraction.html#7521" class="Bound">x</a> <a id="7558" href="CantorNormalForm.Base.html#1554" class="Function Operator">≤</a> <a id="7560" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7562" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7564" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7569" href="CantorNormalForm.Subtraction.html#7547" class="Bound">n</a><a id="7570" class="Symbol">)</a>
<a id="7572" href="CantorNormalForm.Subtraction.html#7506" class="Function">x&lt;ω+ω→x≤ω+n</a> <a id="7584" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="7586" class="Symbol">_</a> <a id="7588" class="Symbol">=</a> <a id="7590" class="Number">0</a> <a id="7592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7594" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
<a id="7597" href="CantorNormalForm.Subtraction.html#7506" class="Function">x&lt;ω+ω→x≤ω+n</a> <a id="7609" class="Symbol">(</a><a id="7610" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7613" class="DottedPattern Symbol">.</a><a id="7614" href="CantorNormalForm.Base.html#1163" class="DottedPattern InductiveConstructor">𝟎</a> <a id="7616" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7618" class="Symbol">_</a> <a id="7620" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7622" class="Symbol">_</a> <a id="7624" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7625" class="Symbol">)</a> <a id="7627" class="Symbol">(</a><a id="7628" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7631" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7633" class="Symbol">)</a> <a id="7635" class="Symbol">=</a> <a id="7637" class="Number">0</a> <a id="7639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7641" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7645" class="Symbol">(</a><a id="7646" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="7649" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a><a id="7651" class="Symbol">)</a>
<a id="7653" href="CantorNormalForm.Subtraction.html#7506" class="Function">x&lt;ω+ω→x≤ω+n</a> <a id="7665" class="Symbol">(</a><a id="7666" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7669" href="CantorNormalForm.Subtraction.html#7669" class="Bound">a</a> <a id="7671" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7673" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a> <a id="7675" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7677" class="Symbol">_</a> <a id="7679" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7680" class="Symbol">)</a> <a id="7682" class="Symbol">(</a><a id="7683" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="7686" href="CantorNormalForm.Subtraction.html#7686" class="Bound">a≡𝟏</a> <a id="7690" href="CantorNormalForm.Subtraction.html#7690" class="Bound">b&lt;ω</a><a id="7693" class="Symbol">)</a> <a id="7695" class="Symbol">=</a> <a id="7697" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a> <a id="7699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7701" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7705" href="CantorNormalForm.Subtraction.html#7806" class="Function">goal</a>
 <a id="7711" class="Keyword">where</a>
  <a id="7719" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a> <a id="7721" class="Symbol">:</a> <a id="7723" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="7727" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a> <a id="7729" class="Symbol">=</a> <a id="7731" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7735" class="Symbol">(</a><a id="7736" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7747" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a> <a id="7749" href="CantorNormalForm.Subtraction.html#7690" class="Bound">b&lt;ω</a><a id="7752" class="Symbol">)</a>
  <a id="7756" href="CantorNormalForm.Subtraction.html#7756" class="Function">b≡n</a> <a id="7760" class="Symbol">:</a> <a id="7762" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a> <a id="7764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7766" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7771" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a>
  <a id="7775" href="CantorNormalForm.Subtraction.html#7756" class="Function">b≡n</a> <a id="7779" class="Symbol">=</a> <a id="7781" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7785" class="Symbol">(</a><a id="7786" href="CantorNormalForm.Subtraction.html#7015" class="Function">x&lt;ω-finite</a> <a id="7797" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a> <a id="7799" href="CantorNormalForm.Subtraction.html#7690" class="Bound">b&lt;ω</a><a id="7802" class="Symbol">)</a>
  <a id="7806" href="CantorNormalForm.Subtraction.html#7806" class="Function">goal</a> <a id="7811" class="Symbol">:</a> <a id="7813" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7815" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7817" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7822" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a> <a id="7824" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7826" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7829" href="CantorNormalForm.Subtraction.html#7669" class="Bound">a</a> <a id="7831" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7833" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a> <a id="7835" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7837" class="Symbol">_</a> <a id="7839" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="7843" href="CantorNormalForm.Subtraction.html#7806" class="Function">goal</a> <a id="7848" class="Symbol">=</a>  <a id="7851" href="CantorNormalForm.Base.html#11612" class="Function">ω</a> <a id="7853" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7855" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7860" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a>
         <a id="7871" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7874" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7879" class="Symbol">(λ</a> <a id="7882" href="CantorNormalForm.Subtraction.html#7882" class="Bound">x</a> <a id="7884" class="Symbol">→</a> <a id="7886" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7890" href="CantorNormalForm.Subtraction.html#7882" class="Bound">x</a> <a id="7892" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7894" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7896" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7901" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a><a id="7902" class="Symbol">)</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7909" href="CantorNormalForm.Subtraction.html#7686" class="Bound">a≡𝟏</a><a id="7912" class="Symbol">)</a> <a id="7914" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="7926" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7930" href="CantorNormalForm.Subtraction.html#7669" class="Bound">a</a> <a id="7932" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7934" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="7936" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="7941" href="CantorNormalForm.Subtraction.html#7719" class="Function">n</a>
         <a id="7952" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7955" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7960" class="Symbol">(</a><a id="7961" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7965" href="CantorNormalForm.Subtraction.html#7669" class="Bound">a</a> <a id="7967" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7969" href="CantorNormalForm.Addition.html#625" class="Function Operator">+_</a><a id="7971" class="Symbol">)</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7978" href="CantorNormalForm.Subtraction.html#7756" class="Function">b≡n</a><a id="7981" class="Symbol">)</a> <a id="7983" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="7995" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7999" href="CantorNormalForm.Subtraction.html#7669" class="Bound">a</a> <a id="8001" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8003" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8005" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a>
         <a id="8016" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8019" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8023" class="Symbol">(</a><a id="8024" href="CantorNormalForm.Addition.html#7649" class="Function">ω^+≡ω^⟨⟩+</a> <a id="8034" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a> <a id="8036" class="Symbol">_)</a> <a id="8039" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="8051" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8054" href="CantorNormalForm.Subtraction.html#7669" class="Bound">a</a> <a id="8056" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8058" href="CantorNormalForm.Subtraction.html#7673" class="Bound">b</a> <a id="8060" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8062" class="Symbol">_</a> <a id="8064" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8066" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="8069" class="Comment">-- Left-cancellation</a>

<a id="+-left-cancellation-&lt;"></a><a id="8091" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8113" class="Symbol">:</a> <a id="8115" class="Symbol">(</a><a id="8116" href="CantorNormalForm.Subtraction.html#8116" class="Bound">a</a> <a id="8118" href="CantorNormalForm.Subtraction.html#8118" class="Bound">b</a> <a id="8120" href="CantorNormalForm.Subtraction.html#8120" class="Bound">c</a> <a id="8122" class="Symbol">:</a> <a id="8124" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="8127" class="Symbol">)</a> <a id="8129" class="Symbol">→</a> <a id="8131" href="CantorNormalForm.Subtraction.html#8116" class="Bound">a</a> <a id="8133" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8135" href="CantorNormalForm.Subtraction.html#8118" class="Bound">b</a> <a id="8137" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8139" href="CantorNormalForm.Subtraction.html#8116" class="Bound">a</a> <a id="8141" href="CantorNormalForm.Addition.html#625" class="Function Operator">+</a> <a id="8143" href="CantorNormalForm.Subtraction.html#8120" class="Bound">c</a> <a id="8145" class="Symbol">→</a> <a id="8147" href="CantorNormalForm.Subtraction.html#8118" class="Bound">b</a> <a id="8149" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="8151" href="CantorNormalForm.Subtraction.html#8120" class="Bound">c</a>
<a id="8153" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8175" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8177" href="CantorNormalForm.Subtraction.html#8177" class="Bound">b</a> <a id="8179" href="CantorNormalForm.Subtraction.html#8179" class="Bound">c</a> <a id="8181" href="CantorNormalForm.Subtraction.html#8181" class="Bound">p</a> <a id="8183" class="Symbol">=</a> <a id="8185" href="CantorNormalForm.Subtraction.html#8181" class="Bound">p</a>
<a id="8187" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8212" href="CantorNormalForm.Subtraction.html#8212" class="Bound">a</a> <a id="8214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8216" href="CantorNormalForm.Subtraction.html#8216" class="Bound">a&#39;</a> <a id="8219" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8221" href="CantorNormalForm.Subtraction.html#8221" class="Bound">r</a> <a id="8223" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8225" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8227" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8229" href="CantorNormalForm.Subtraction.html#8229" class="Bound">p</a> <a id="8231" class="Symbol">=</a> <a id="8233" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="8239" class="Symbol">(</a><a id="8240" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="8249" href="CantorNormalForm.Subtraction.html#8229" class="Bound">p</a><a id="8250" class="Symbol">)</a>
<a id="8252" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8274" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8277" href="CantorNormalForm.Subtraction.html#8277" class="Bound">a</a> <a id="8279" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8281" href="CantorNormalForm.Subtraction.html#8281" class="Bound">a&#39;</a> <a id="8284" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8286" href="CantorNormalForm.Subtraction.html#8286" class="Bound">r</a> <a id="8288" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8290" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8292" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8295" href="CantorNormalForm.Subtraction.html#8295" class="Bound">c</a> <a id="8297" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8299" href="CantorNormalForm.Subtraction.html#8299" class="Bound">c₁</a> <a id="8302" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8304" href="CantorNormalForm.Subtraction.html#8304" class="Bound">x</a> <a id="8306" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8308" href="CantorNormalForm.Subtraction.html#8308" class="Bound">p</a> <a id="8310" class="Symbol">=</a> <a id="8312" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
<a id="8315" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8337" class="Symbol">(</a><a id="8338" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8341" href="CantorNormalForm.Subtraction.html#8341" class="Bound">a</a> <a id="8343" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8345" href="CantorNormalForm.Subtraction.html#8345" class="Bound">a&#39;</a> <a id="8348" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8350" href="CantorNormalForm.Subtraction.html#8350" class="Bound">r</a> <a id="8352" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">(</a><a id="8356" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8359" href="CantorNormalForm.Subtraction.html#8359" class="Bound">b</a> <a id="8361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8363" href="CantorNormalForm.Subtraction.html#8363" class="Bound">b&#39;</a> <a id="8366" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8368" href="CantorNormalForm.Subtraction.html#8368" class="Bound">s</a> <a id="8370" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8371" class="Symbol">)</a> <a id="8373" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="8375" href="CantorNormalForm.Subtraction.html#8375" class="Bound">p</a> <a id="8377" class="Symbol">=</a> <a id="8379" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="8385" class="Symbol">(</a><a id="8386" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="8395" class="Symbol">(</a><a id="8396" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="8405" class="Symbol">(</a><a id="8406" href="CantorNormalForm.Addition.html#4457" class="Function">≤+r</a> <a id="8410" class="Symbol">_</a> <a id="8412" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8415" href="CantorNormalForm.Subtraction.html#8359" class="Bound">b</a> <a id="8417" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8419" href="CantorNormalForm.Subtraction.html#8363" class="Bound">b&#39;</a> <a id="8422" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8424" href="CantorNormalForm.Subtraction.html#8368" class="Bound">s</a> <a id="8426" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8427" class="Symbol">)</a> <a id="8429" href="CantorNormalForm.Subtraction.html#8375" class="Bound">p</a><a id="8430" class="Symbol">))</a>
<a id="8433" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8455" href="CantorNormalForm.Subtraction.html#8455" class="Bound">x</a><a id="8456" class="Symbol">@(</a><a id="8458" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8461" href="CantorNormalForm.Subtraction.html#8461" class="Bound">a</a> <a id="8463" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8465" href="CantorNormalForm.Subtraction.html#8465" class="Bound">a&#39;</a> <a id="8468" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8470" href="CantorNormalForm.Subtraction.html#8470" class="Bound">r</a> <a id="8472" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8473" class="Symbol">)</a> <a id="8475" href="CantorNormalForm.Subtraction.html#8475" class="Bound">y</a><a id="8476" class="Symbol">@(</a><a id="8478" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8481" href="CantorNormalForm.Subtraction.html#8481" class="Bound">b</a> <a id="8483" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8485" href="CantorNormalForm.Subtraction.html#8485" class="Bound">b&#39;</a> <a id="8488" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8490" href="CantorNormalForm.Subtraction.html#8490" class="Bound">s</a> <a id="8492" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8493" class="Symbol">)</a> <a id="8495" href="CantorNormalForm.Subtraction.html#8495" class="Bound">z</a><a id="8496" class="Symbol">@(</a><a id="8498" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8501" href="CantorNormalForm.Subtraction.html#8501" class="Bound">c</a> <a id="8503" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8505" href="CantorNormalForm.Subtraction.html#8505" class="Bound">c&#39;</a> <a id="8508" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8510" href="CantorNormalForm.Subtraction.html#8510" class="Bound">t</a> <a id="8512" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="8513" class="Symbol">)</a> <a id="8515" href="CantorNormalForm.Subtraction.html#8515" class="Bound">p</a> <a id="8517" class="Keyword">with</a> <a id="8522" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="8528" href="CantorNormalForm.Subtraction.html#8461" class="Bound">a</a> <a id="8530" href="CantorNormalForm.Subtraction.html#8481" class="Bound">b</a> <a id="8532" class="Symbol">|</a> <a id="8534" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="8540" href="CantorNormalForm.Subtraction.html#8461" class="Bound">a</a> <a id="8542" href="CantorNormalForm.Subtraction.html#8501" class="Bound">c</a>
<a id="8544" class="Symbol">...</a> <a id="8548" class="Symbol">|</a> <a id="8550" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8554" class="Symbol">_</a> <a id="8556" class="Symbol">|</a> <a id="8558" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8562" class="Symbol">_</a> <a id="8564" class="Symbol">=</a> <a id="8566" class="Bound">p</a>
<a id="8568" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8590" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8593" href="CantorNormalForm.Subtraction.html#8593" class="Bound">a</a> <a id="8595" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8597" href="CantorNormalForm.Subtraction.html#8597" class="Bound">a&#39;</a> <a id="8600" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8602" href="CantorNormalForm.Subtraction.html#8602" class="Bound">r</a> <a id="8604" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8606" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8609" href="CantorNormalForm.Subtraction.html#8609" class="Bound">b</a> <a id="8611" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8613" href="CantorNormalForm.Subtraction.html#8613" class="Bound">b&#39;</a> <a id="8616" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8618" href="CantorNormalForm.Subtraction.html#8618" class="Bound">s</a> <a id="8620" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8622" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8625" href="CantorNormalForm.Subtraction.html#8625" class="Bound">c</a> <a id="8627" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8629" href="CantorNormalForm.Subtraction.html#8629" class="Bound">c&#39;</a> <a id="8632" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8634" href="CantorNormalForm.Subtraction.html#8634" class="Bound">t</a> <a id="8636" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8638" class="Symbol">(</a><a id="8639" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8642" href="CantorNormalForm.Subtraction.html#8642" class="Bound">p</a><a id="8643" class="Symbol">)</a> <a id="8645" class="Symbol">|</a> <a id="8647" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8651" href="CantorNormalForm.Subtraction.html#8651" class="Bound">q</a> <a id="8653" class="Symbol">|</a> <a id="8655" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8659" class="Symbol">_</a> <a id="8661" class="Symbol">=</a> <a id="8663" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="8669" class="Symbol">(</a><a id="8670" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="8679" class="Symbol">(</a><a id="8680" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="8688" href="CantorNormalForm.Subtraction.html#8642" class="Bound">p</a> <a id="8690" href="CantorNormalForm.Subtraction.html#8651" class="Bound">q</a><a id="8691" class="Symbol">))</a>
<a id="8694" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8716" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8719" href="CantorNormalForm.Subtraction.html#8719" class="Bound">a</a> <a id="8721" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8723" href="CantorNormalForm.Subtraction.html#8723" class="Bound">a&#39;</a> <a id="8726" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8728" href="CantorNormalForm.Subtraction.html#8728" class="Bound">r</a> <a id="8730" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8732" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8735" href="CantorNormalForm.Subtraction.html#8735" class="Bound">b</a> <a id="8737" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8739" href="CantorNormalForm.Subtraction.html#8739" class="Bound">b&#39;</a> <a id="8742" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8744" href="CantorNormalForm.Subtraction.html#8744" class="Bound">s</a> <a id="8746" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8748" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8751" href="CantorNormalForm.Subtraction.html#8751" class="Bound">c</a> <a id="8753" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8755" href="CantorNormalForm.Subtraction.html#8755" class="Bound">c&#39;</a> <a id="8758" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8760" href="CantorNormalForm.Subtraction.html#8760" class="Bound">t</a> <a id="8762" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8764" class="Symbol">(</a><a id="8765" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="8768" href="CantorNormalForm.Subtraction.html#8768" class="Bound">x</a> <a id="8770" href="CantorNormalForm.Subtraction.html#8770" class="Bound">p</a><a id="8771" class="Symbol">)</a> <a id="8773" class="Symbol">|</a> <a id="8775" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8779" href="CantorNormalForm.Subtraction.html#8779" class="Bound">q</a> <a id="8781" class="Symbol">|</a> <a id="8783" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8787" class="Symbol">_</a> <a id="8789" class="Symbol">=</a> <a id="8791" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="8797" class="Symbol">(</a><a id="8798" href="CantorNormalForm.Base.html#3014" class="Function">&lt;-irreflexive</a> <a id="8812" class="Symbol">(</a><a id="8813" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8817" href="CantorNormalForm.Subtraction.html#8768" class="Bound">x</a><a id="8818" class="Symbol">)</a> <a id="8820" href="CantorNormalForm.Subtraction.html#8779" class="Bound">q</a><a id="8821" class="Symbol">)</a>
<a id="8823" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8845" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8848" href="CantorNormalForm.Subtraction.html#8848" class="Bound">a</a> <a id="8850" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8852" href="CantorNormalForm.Subtraction.html#8852" class="Bound">a&#39;</a> <a id="8855" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8857" href="CantorNormalForm.Subtraction.html#8857" class="Bound">r</a> <a id="8859" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8861" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8864" href="CantorNormalForm.Subtraction.html#8864" class="Bound">b</a> <a id="8866" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8868" href="CantorNormalForm.Subtraction.html#8868" class="Bound">b&#39;</a> <a id="8871" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8873" href="CantorNormalForm.Subtraction.html#8873" class="Bound">s</a> <a id="8875" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8877" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8880" href="CantorNormalForm.Subtraction.html#8880" class="Bound">c</a> <a id="8882" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8884" href="CantorNormalForm.Subtraction.html#8884" class="Bound">c&#39;</a> <a id="8887" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8889" href="CantorNormalForm.Subtraction.html#8889" class="Bound">t</a> <a id="8891" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8893" class="Symbol">(</a><a id="8894" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8897" href="CantorNormalForm.Subtraction.html#8897" class="Bound">p</a><a id="8898" class="Symbol">)</a> <a id="8900" class="Symbol">|</a> <a id="8902" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8906" href="CantorNormalForm.Subtraction.html#8906" class="Bound">q</a> <a id="8908" class="Symbol">|</a> <a id="8910" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8914" href="CantorNormalForm.Subtraction.html#8914" class="Bound">qq</a> <a id="8917" class="Symbol">=</a> <a id="8919" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="8922" class="Symbol">(</a><a id="8923" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="8932" href="CantorNormalForm.Subtraction.html#8906" class="Bound">q</a> <a id="8934" href="CantorNormalForm.Subtraction.html#8897" class="Bound">p</a> <a id="8936" class="Symbol">)</a>
<a id="8938" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="8960" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8963" href="CantorNormalForm.Subtraction.html#8963" class="Bound">a</a> <a id="8965" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8967" href="CantorNormalForm.Subtraction.html#8967" class="Bound">a&#39;</a> <a id="8970" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8972" href="CantorNormalForm.Subtraction.html#8972" class="Bound">r</a> <a id="8974" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8976" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8979" href="CantorNormalForm.Subtraction.html#8979" class="Bound">b</a> <a id="8981" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8983" href="CantorNormalForm.Subtraction.html#8983" class="Bound">b&#39;</a> <a id="8986" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="8988" href="CantorNormalForm.Subtraction.html#8988" class="Bound">s</a> <a id="8990" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="8992" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="8995" href="CantorNormalForm.Subtraction.html#8995" class="Bound">c</a> <a id="8997" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="8999" href="CantorNormalForm.Subtraction.html#8999" class="Bound">c&#39;</a> <a id="9002" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9004" href="CantorNormalForm.Subtraction.html#9004" class="Bound">t</a> <a id="9006" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9008" class="Symbol">(</a><a id="9009" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="9012" href="CantorNormalForm.Subtraction.html#9012" class="Bound">e</a> <a id="9014" href="CantorNormalForm.Subtraction.html#9014" class="Bound">p</a><a id="9015" class="Symbol">)</a> <a id="9017" class="Symbol">|</a> <a id="9019" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9023" href="CantorNormalForm.Subtraction.html#9023" class="Bound">q</a> <a id="9025" class="Symbol">|</a> <a id="9027" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9031" href="CantorNormalForm.Subtraction.html#9031" class="Bound">qq</a> <a id="9034" class="Symbol">=</a> <a id="9036" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9039" class="Symbol">(</a><a id="9040" href="CantorNormalForm.Base.html#5294" class="Function">≤∘&lt;-in-&lt;</a> <a id="9049" href="CantorNormalForm.Subtraction.html#9023" class="Bound">q</a> <a id="9051" href="CantorNormalForm.Subtraction.html#9031" class="Bound">qq</a> <a id="9054" class="Symbol">)</a>
<a id="9056" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="9078" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9081" href="CantorNormalForm.Subtraction.html#9081" class="Bound">a</a> <a id="9083" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9085" href="CantorNormalForm.Subtraction.html#9085" class="Bound">a&#39;</a> <a id="9088" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9090" href="CantorNormalForm.Subtraction.html#9090" class="Bound">r</a> <a id="9092" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9094" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9097" href="CantorNormalForm.Subtraction.html#9097" class="Bound">b</a> <a id="9099" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9101" href="CantorNormalForm.Subtraction.html#9101" class="Bound">b&#39;</a> <a id="9104" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9106" href="CantorNormalForm.Subtraction.html#9106" class="Bound">s</a> <a id="9108" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9110" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9113" href="CantorNormalForm.Subtraction.html#9113" class="Bound">c</a> <a id="9115" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9117" href="CantorNormalForm.Subtraction.html#9117" class="Bound">c&#39;</a> <a id="9120" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9122" href="CantorNormalForm.Subtraction.html#9122" class="Bound">t</a> <a id="9124" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9126" class="Symbol">(</a><a id="9127" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="9130" href="CantorNormalForm.Subtraction.html#9130" class="Bound">p</a><a id="9131" class="Symbol">)</a> <a id="9133" class="Symbol">|</a> <a id="9135" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9139" href="CantorNormalForm.Subtraction.html#9139" class="Bound">q</a> <a id="9141" class="Symbol">|</a> <a id="9143" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9147" href="CantorNormalForm.Subtraction.html#9147" class="Bound">qq</a> <a id="9150" class="Symbol">=</a> <a id="9152" href="CantorNormalForm.Subtraction.html#506" class="Function">⊥-rec</a> <a id="9158" class="Symbol">(</a><a id="9159" href="CantorNormalForm.Base.html#2920" class="Function">&lt;-irrefl</a> <a id="9168" href="CantorNormalForm.Subtraction.html#9130" class="Bound">p</a><a id="9169" class="Symbol">)</a>
<a id="9171" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="9193" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9196" href="CantorNormalForm.Subtraction.html#9196" class="Bound">a</a> <a id="9198" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9200" href="CantorNormalForm.Subtraction.html#9200" class="Bound">a&#39;</a> <a id="9203" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9205" href="CantorNormalForm.Subtraction.html#9205" class="Bound">r</a> <a id="9207" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9209" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9212" href="CantorNormalForm.Subtraction.html#9212" class="Bound">b</a> <a id="9214" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9216" href="CantorNormalForm.Subtraction.html#9216" class="Bound">b&#39;</a> <a id="9219" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9221" href="CantorNormalForm.Subtraction.html#9221" class="Bound">s</a> <a id="9223" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9225" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9228" href="CantorNormalForm.Subtraction.html#9228" class="Bound">c</a> <a id="9230" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9232" href="CantorNormalForm.Subtraction.html#9232" class="Bound">c&#39;</a> <a id="9235" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9237" href="CantorNormalForm.Subtraction.html#9237" class="Bound">t</a> <a id="9239" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="9241" class="Symbol">(</a><a id="9242" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="9245" href="CantorNormalForm.Subtraction.html#9245" class="Bound">x</a> <a id="9247" href="CantorNormalForm.Subtraction.html#9247" class="Bound">p</a><a id="9248" class="Symbol">)</a> <a id="9250" class="Symbol">|</a> <a id="9252" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9256" href="CantorNormalForm.Subtraction.html#9256" class="Bound">q</a> <a id="9258" class="Symbol">|</a> <a id="9260" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9264" href="CantorNormalForm.Subtraction.html#9264" class="Bound">qq</a> <a id="9267" class="Symbol">=</a> <a id="9269" href="CantorNormalForm.Subtraction.html#8091" class="Function">+-left-cancellation-&lt;</a> <a id="9291" href="CantorNormalForm.Subtraction.html#9200" class="Bound">a&#39;</a> <a id="9294" class="Symbol">(</a><a id="9295" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9298" href="CantorNormalForm.Subtraction.html#9212" class="Bound">b</a> <a id="9300" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9302" href="CantorNormalForm.Subtraction.html#9216" class="Bound">b&#39;</a> <a id="9305" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9307" href="CantorNormalForm.Subtraction.html#9221" class="Bound">s</a> <a id="9309" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9310" class="Symbol">)</a> <a id="9312" class="Symbol">(</a><a id="9313" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9316" href="CantorNormalForm.Subtraction.html#9228" class="Bound">c</a> <a id="9318" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9320" href="CantorNormalForm.Subtraction.html#9232" class="Bound">c&#39;</a> <a id="9323" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9325" href="CantorNormalForm.Subtraction.html#9237" class="Bound">t</a> <a id="9327" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9328" class="Symbol">)</a> <a id="9330" href="CantorNormalForm.Subtraction.html#9247" class="Bound">p</a>
</pre></body></html>

==> anc/html/CantorNormalForm.Wellfoundedness.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CantorNormalForm.Wellfoundedness</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Wellfoundedness of Cantor Normal Forms</a>
<a id="144" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="246" class="Comment">{- We recall the wellfoundedness proof of CNF&#39;s from

     Fredrik Nordvall Forsberg, Chuangjie Xu, and Neil Ghani.
     Threee quivalent ordinal notation systems in cubical agda.
     In Proceedings of the 9th ACM SIGPLAN International Conference
     on Certified Programs and Proofs, CPP 2020, page 172–185.
     Association for Computing Machinery, 2020.
-}</a>

<a id="609" class="Symbol">{-#</a> <a id="613" class="Keyword">OPTIONS</a> <a id="621" class="Pragma">--cubical</a> <a id="631" class="Pragma">--erasure</a> <a id="641" class="Pragma">--guardedness</a> <a id="655" class="Pragma">--safe</a> <a id="662" class="Symbol">#-}</a>

<a id="667" class="Keyword">module</a> <a id="674" href="CantorNormalForm.Wellfoundedness.html" class="Module">CantorNormalForm.Wellfoundedness</a> <a id="707" class="Keyword">where</a>

<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="754" class="Keyword">open</a> <a id="759" class="Keyword">import</a> <a id="766" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
  <a id="847" class="Keyword">renaming</a> <a id="856" class="Symbol">(</a><a id="857" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="861" class="Symbol">to</a> <a id="864" class="Function">⊥-rec</a><a id="869" class="Symbol">)</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="908" class="Keyword">open</a> <a id="913" class="Keyword">import</a> <a id="920" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="944" class="Keyword">open</a> <a id="949" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>
<a id="964" class="Keyword">open</a> <a id="969" class="Keyword">import</a> <a id="976" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
  <a id="1008" class="Keyword">renaming</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1030" class="Symbol">to</a> <a id="1033" class="Function">isWellFounded</a><a id="1046" class="Symbol">;</a>
            <a id="1060" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="1064" class="Symbol">to</a> <a id="1067" class="Datatype">isAcc</a><a id="1072" class="Symbol">)</a>

<a id="1075" class="Keyword">open</a> <a id="1080" class="Keyword">import</a> <a id="1087" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a>


<a id="𝟎IsAcc"></a><a id="1111" href="CantorNormalForm.Wellfoundedness.html#1111" class="Function">𝟎IsAcc</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1126" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1130" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="1132" href="CantorNormalForm.Wellfoundedness.html#1111" class="Function">𝟎IsAcc</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1145" class="Symbol">(λ</a> <a id="1148" href="CantorNormalForm.Wellfoundedness.html#1148" class="Bound">_</a> <a id="1150" class="Symbol">())</a>

<a id="1155" class="Keyword">mutual</a>

 <a id="Lm[fst-acc]"></a><a id="1164" href="CantorNormalForm.Wellfoundedness.html#1164" class="Function">Lm[fst-acc]</a> <a id="1176" class="Symbol">:</a> <a id="1178" class="Symbol">∀</a> <a id="1180" class="Symbol">{</a><a id="1181" href="CantorNormalForm.Wellfoundedness.html#1181" class="Bound">a</a> <a id="1183" href="CantorNormalForm.Wellfoundedness.html#1183" class="Bound">a&#39;</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1195" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1199" href="CantorNormalForm.Wellfoundedness.html#1183" class="Bound">a&#39;</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="CantorNormalForm.Wellfoundedness.html#1181" class="Bound">a</a> <a id="1206" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1208" href="CantorNormalForm.Wellfoundedness.html#1183" class="Bound">a&#39;</a>
   <a id="1214" class="Symbol">→</a> <a id="1216" class="Symbol">∀</a> <a id="1218" class="Symbol">{</a><a id="1219" href="CantorNormalForm.Wellfoundedness.html#1219" class="Bound">b</a> <a id="1221" href="CantorNormalForm.Wellfoundedness.html#1221" class="Bound">x</a><a id="1222" class="Symbol">}</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1232" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1236" href="CantorNormalForm.Wellfoundedness.html#1219" class="Bound">b</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="CantorNormalForm.Wellfoundedness.html#1221" class="Bound">x</a> <a id="1242" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1244" href="CantorNormalForm.Wellfoundedness.html#1183" class="Bound">a&#39;</a> <a id="1247" class="Symbol">→</a> <a id="1249" class="Symbol">(</a><a id="1250" href="CantorNormalForm.Wellfoundedness.html#1250" class="Bound">r</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="CantorNormalForm.Wellfoundedness.html#1221" class="Bound">x</a> <a id="1256" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1258" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1263" href="CantorNormalForm.Wellfoundedness.html#1219" class="Bound">b</a><a id="1264" class="Symbol">)</a>
   <a id="1269" class="Symbol">→</a> <a id="1271" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1277" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1281" class="Symbol">(</a><a id="1282" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1285" href="CantorNormalForm.Wellfoundedness.html#1221" class="Bound">x</a> <a id="1287" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1289" href="CantorNormalForm.Wellfoundedness.html#1219" class="Bound">b</a> <a id="1291" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1293" href="CantorNormalForm.Wellfoundedness.html#1250" class="Bound">r</a> <a id="1295" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1296" class="Symbol">)</a>
 <a id="1299" href="CantorNormalForm.Wellfoundedness.html#1164" class="Function">Lm[fst-acc]</a> <a id="1311" class="Symbol">{</a><a id="1312" href="CantorNormalForm.Wellfoundedness.html#1312" class="Bound">a</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">{</a><a id="1316" href="CantorNormalForm.Wellfoundedness.html#1316" class="Bound">a&#39;</a><a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1325" href="CantorNormalForm.Wellfoundedness.html#1325" class="Bound">ξ</a><a id="1326" class="Symbol">)</a> <a id="1328" href="CantorNormalForm.Wellfoundedness.html#1328" class="Bound">a=a&#39;</a> <a id="1333" class="Symbol">{</a><a id="1334" href="CantorNormalForm.Wellfoundedness.html#1334" class="Bound">b</a><a id="1335" class="Symbol">}</a> <a id="1337" class="Symbol">{</a><a id="1338" href="CantorNormalForm.Wellfoundedness.html#1338" class="Bound">x</a><a id="1339" class="Symbol">}</a> <a id="1341" href="CantorNormalForm.Wellfoundedness.html#1341" class="Bound">acᵇ</a> <a id="1345" href="CantorNormalForm.Wellfoundedness.html#1345" class="Bound">x&lt;a&#39;</a> <a id="1350" href="CantorNormalForm.Wellfoundedness.html#1350" class="Bound">r</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1358" href="CantorNormalForm.Wellfoundedness.html#1376" class="Function">goal</a>
   <a id="1366" class="Keyword">where</a>
    <a id="1376" href="CantorNormalForm.Wellfoundedness.html#1376" class="Function">goal</a> <a id="1381" class="Symbol">:</a> <a id="1383" class="Symbol">∀</a> <a id="1385" href="CantorNormalForm.Wellfoundedness.html#1385" class="Bound">z</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="CantorNormalForm.Wellfoundedness.html#1385" class="Bound">z</a> <a id="1391" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1393" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1396" href="CantorNormalForm.Wellfoundedness.html#1338" class="Bound">x</a> <a id="1398" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1400" href="CantorNormalForm.Wellfoundedness.html#1334" class="Bound">b</a> <a id="1402" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1404" href="CantorNormalForm.Wellfoundedness.html#1350" class="Bound">r</a> <a id="1406" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1416" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1420" href="CantorNormalForm.Wellfoundedness.html#1385" class="Bound">z</a>
    <a id="1426" href="CantorNormalForm.Wellfoundedness.html#1376" class="Function">goal</a>  <a id="1432" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1434" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1437" class="Symbol">=</a> <a id="1439" href="CantorNormalForm.Wellfoundedness.html#1111" class="Function">𝟎IsAcc</a>
    <a id="1450" href="CantorNormalForm.Wellfoundedness.html#1376" class="Function">goal</a> <a id="1455" class="Symbol">(</a><a id="1456" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1459" href="CantorNormalForm.Wellfoundedness.html#1459" class="Bound">c</a> <a id="1461" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1463" href="CantorNormalForm.Wellfoundedness.html#1463" class="Bound">d</a> <a id="1465" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1467" href="CantorNormalForm.Wellfoundedness.html#1467" class="Bound">s</a> <a id="1469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1470" class="Symbol">)</a> <a id="1472" class="Symbol">(</a><a id="1473" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1476" href="CantorNormalForm.Wellfoundedness.html#1476" class="Bound">c&lt;y</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">=</a> <a id="1483" href="CantorNormalForm.Wellfoundedness.html#1164" class="Function">Lm[fst-acc]</a> <a id="1495" class="Symbol">(</a><a id="1496" href="CantorNormalForm.Wellfoundedness.html#1325" class="Bound">ξ</a> <a id="1498" href="CantorNormalForm.Wellfoundedness.html#1338" class="Bound">x</a> <a id="1500" href="CantorNormalForm.Wellfoundedness.html#1345" class="Bound">x&lt;a&#39;</a><a id="1504" class="Symbol">)</a> <a id="1506" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1511" href="CantorNormalForm.Wellfoundedness.html#1537" class="Function">IH</a> <a id="1514" href="CantorNormalForm.Wellfoundedness.html#1476" class="Bound">c&lt;y</a> <a id="1518" href="CantorNormalForm.Wellfoundedness.html#1467" class="Bound">s</a>
     <a id="1525" class="Keyword">where</a>
      <a id="1537" href="CantorNormalForm.Wellfoundedness.html#1537" class="Function">IH</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1548" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1552" href="CantorNormalForm.Wellfoundedness.html#1463" class="Bound">d</a>
      <a id="1560" href="CantorNormalForm.Wellfoundedness.html#1537" class="Function">IH</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="CantorNormalForm.Wellfoundedness.html#1376" class="Function">goal</a> <a id="1570" href="CantorNormalForm.Wellfoundedness.html#1463" class="Bound">d</a> <a id="1572" class="Symbol">(</a><a id="1573" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="1581" class="Symbol">(</a><a id="1582" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="1589" href="CantorNormalForm.Wellfoundedness.html#1459" class="Bound">c</a> <a id="1591" href="CantorNormalForm.Wellfoundedness.html#1463" class="Bound">d</a> <a id="1593" href="CantorNormalForm.Wellfoundedness.html#1467" class="Bound">s</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">(</a><a id="1597" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1600" href="CantorNormalForm.Wellfoundedness.html#1476" class="Bound">c&lt;y</a><a id="1603" class="Symbol">))</a>
    <a id="1610" href="CantorNormalForm.Wellfoundedness.html#1376" class="Function">goal</a> <a id="1615" class="Symbol">(</a><a id="1616" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1619" href="CantorNormalForm.Wellfoundedness.html#1619" class="Bound">c</a> <a id="1621" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1623" href="CantorNormalForm.Wellfoundedness.html#1623" class="Bound">d</a> <a id="1625" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1627" href="CantorNormalForm.Wellfoundedness.html#1627" class="Bound">s</a> <a id="1629" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">(</a><a id="1633" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="1636" href="CantorNormalForm.Wellfoundedness.html#1636" class="Bound">c=y</a> <a id="1640" href="CantorNormalForm.Wellfoundedness.html#1640" class="Bound">d&lt;b</a><a id="1643" class="Symbol">)</a> <a id="1645" class="Symbol">=</a> <a id="1647" href="CantorNormalForm.Wellfoundedness.html#1686" class="Function">Lm[snd-acc]</a> <a id="1659" class="Symbol">(</a><a id="1660" href="CantorNormalForm.Wellfoundedness.html#1325" class="Bound">ξ</a> <a id="1662" href="CantorNormalForm.Wellfoundedness.html#1338" class="Bound">x</a> <a id="1664" href="CantorNormalForm.Wellfoundedness.html#1345" class="Bound">x&lt;a&#39;</a><a id="1668" class="Symbol">)</a> <a id="1670" href="CantorNormalForm.Wellfoundedness.html#1636" class="Bound">c=y</a> <a id="1674" href="CantorNormalForm.Wellfoundedness.html#1341" class="Bound">acᵇ</a> <a id="1678" href="CantorNormalForm.Wellfoundedness.html#1640" class="Bound">d&lt;b</a> <a id="1682" href="CantorNormalForm.Wellfoundedness.html#1627" class="Bound">s</a>

 <a id="Lm[snd-acc]"></a><a id="1686" href="CantorNormalForm.Wellfoundedness.html#1686" class="Function">Lm[snd-acc]</a> <a id="1698" class="Symbol">:</a> <a id="1700" class="Symbol">∀</a> <a id="1702" class="Symbol">{</a><a id="1703" href="CantorNormalForm.Wellfoundedness.html#1703" class="Bound">a</a> <a id="1705" href="CantorNormalForm.Wellfoundedness.html#1705" class="Bound">a&#39;</a><a id="1707" class="Symbol">}</a> <a id="1709" class="Symbol">→</a> <a id="1711" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1717" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1721" href="CantorNormalForm.Wellfoundedness.html#1705" class="Bound">a&#39;</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="CantorNormalForm.Wellfoundedness.html#1703" class="Bound">a</a> <a id="1728" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1730" href="CantorNormalForm.Wellfoundedness.html#1705" class="Bound">a&#39;</a>
   <a id="1736" class="Symbol">→</a> <a id="1738" class="Symbol">∀</a> <a id="1740" class="Symbol">{</a><a id="1741" href="CantorNormalForm.Wellfoundedness.html#1741" class="Bound">c</a> <a id="1743" href="CantorNormalForm.Wellfoundedness.html#1743" class="Bound">y</a><a id="1744" class="Symbol">}</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1754" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1758" href="CantorNormalForm.Wellfoundedness.html#1741" class="Bound">c</a> <a id="1760" class="Symbol">→</a> <a id="1762" href="CantorNormalForm.Wellfoundedness.html#1743" class="Bound">y</a> <a id="1764" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1766" href="CantorNormalForm.Wellfoundedness.html#1741" class="Bound">c</a> <a id="1768" class="Symbol">→</a> <a id="1770" class="Symbol">(</a><a id="1771" href="CantorNormalForm.Wellfoundedness.html#1771" class="Bound">r</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="CantorNormalForm.Wellfoundedness.html#1703" class="Bound">a</a> <a id="1777" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="1779" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1784" href="CantorNormalForm.Wellfoundedness.html#1743" class="Bound">y</a><a id="1785" class="Symbol">)</a>
   <a id="1790" class="Symbol">→</a> <a id="1792" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1798" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1802" class="Symbol">(</a><a id="1803" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1806" href="CantorNormalForm.Wellfoundedness.html#1703" class="Bound">a</a> <a id="1808" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1810" href="CantorNormalForm.Wellfoundedness.html#1743" class="Bound">y</a> <a id="1812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1814" href="CantorNormalForm.Wellfoundedness.html#1771" class="Bound">r</a> <a id="1816" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1817" class="Symbol">)</a>
 <a id="1820" href="CantorNormalForm.Wellfoundedness.html#1686" class="Function">Lm[snd-acc]</a> <a id="1832" class="Symbol">{</a><a id="1833" href="CantorNormalForm.Wellfoundedness.html#1833" class="Bound">a</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="CantorNormalForm.Wellfoundedness.html#1837" class="Bound">a&#39;</a><a id="1839" class="Symbol">}</a> <a id="1841" href="CantorNormalForm.Wellfoundedness.html#1841" class="Bound">acᵃ</a> <a id="1845" href="CantorNormalForm.Wellfoundedness.html#1845" class="Bound">a=a&#39;</a> <a id="1850" class="Symbol">{</a><a id="1851" href="CantorNormalForm.Wellfoundedness.html#1851" class="Bound">c</a><a id="1852" class="Symbol">}</a> <a id="1854" class="Symbol">{</a><a id="1855" href="CantorNormalForm.Wellfoundedness.html#1855" class="Bound">y</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1863" href="CantorNormalForm.Wellfoundedness.html#1863" class="Bound">ξᶜ</a><a id="1865" class="Symbol">)</a> <a id="1867" href="CantorNormalForm.Wellfoundedness.html#1867" class="Bound">y&lt;c</a> <a id="1871" href="CantorNormalForm.Wellfoundedness.html#1871" class="Bound">r</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1879" href="CantorNormalForm.Wellfoundedness.html#1895" class="Function">goal</a>
  <a id="1886" class="Keyword">where</a>
   <a id="1895" href="CantorNormalForm.Wellfoundedness.html#1895" class="Function">goal</a> <a id="1900" class="Symbol">:</a> <a id="1902" class="Symbol">∀</a> <a id="1904" href="CantorNormalForm.Wellfoundedness.html#1904" class="Bound">z</a> <a id="1906" class="Symbol">→</a> <a id="1908" href="CantorNormalForm.Wellfoundedness.html#1904" class="Bound">z</a> <a id="1910" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="1912" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1915" href="CantorNormalForm.Wellfoundedness.html#1833" class="Bound">a</a> <a id="1917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1919" href="CantorNormalForm.Wellfoundedness.html#1855" class="Bound">y</a> <a id="1921" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1923" href="CantorNormalForm.Wellfoundedness.html#1871" class="Bound">r</a> <a id="1925" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="1927" class="Symbol">→</a> <a id="1929" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="1935" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="1939" href="CantorNormalForm.Wellfoundedness.html#1904" class="Bound">z</a>
   <a id="1944" href="CantorNormalForm.Wellfoundedness.html#1895" class="Function">goal</a> <a id="1949" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1951" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="1954" class="Symbol">=</a> <a id="1956" href="CantorNormalForm.Wellfoundedness.html#1111" class="Function">𝟎IsAcc</a>
   <a id="1966" href="CantorNormalForm.Wellfoundedness.html#1895" class="Function">goal</a> <a id="1971" class="Symbol">(</a><a id="1972" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1975" href="CantorNormalForm.Wellfoundedness.html#1975" class="Bound">b</a> <a id="1977" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1979" href="CantorNormalForm.Wellfoundedness.html#1979" class="Bound">d</a> <a id="1981" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1983" href="CantorNormalForm.Wellfoundedness.html#1983" class="Bound">t</a> <a id="1985" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">(</a><a id="1989" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1992" href="CantorNormalForm.Wellfoundedness.html#1992" class="Bound">b&lt;a</a><a id="1995" class="Symbol">)</a> <a id="1997" class="Symbol">=</a> <a id="1999" href="CantorNormalForm.Wellfoundedness.html#1164" class="Function">Lm[fst-acc]</a> <a id="2011" href="CantorNormalForm.Wellfoundedness.html#1841" class="Bound">acᵃ</a> <a id="2015" href="CantorNormalForm.Wellfoundedness.html#1845" class="Bound">a=a&#39;</a> <a id="2020" href="CantorNormalForm.Wellfoundedness.html#2064" class="Function">IH</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2030" class="Symbol">(</a><a id="2031" href="CantorNormalForm.Wellfoundedness.html#1975" class="Bound">b</a> <a id="2033" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;_</a><a id="2035" class="Symbol">)</a> <a id="2037" href="CantorNormalForm.Wellfoundedness.html#1845" class="Bound">a=a&#39;</a> <a id="2042" href="CantorNormalForm.Wellfoundedness.html#1992" class="Bound">b&lt;a</a><a id="2045" class="Symbol">)</a> <a id="2047" href="CantorNormalForm.Wellfoundedness.html#1983" class="Bound">t</a>
    <a id="2053" class="Keyword">where</a>
     <a id="2064" href="CantorNormalForm.Wellfoundedness.html#2064" class="Function">IH</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="2075" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="2079" href="CantorNormalForm.Wellfoundedness.html#1979" class="Bound">d</a>
     <a id="2086" href="CantorNormalForm.Wellfoundedness.html#2064" class="Function">IH</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="CantorNormalForm.Wellfoundedness.html#1895" class="Function">goal</a> <a id="2096" href="CantorNormalForm.Wellfoundedness.html#1979" class="Bound">d</a> <a id="2098" class="Symbol">(</a><a id="2099" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="2107" class="Symbol">(</a><a id="2108" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="2115" href="CantorNormalForm.Wellfoundedness.html#1975" class="Bound">b</a> <a id="2117" href="CantorNormalForm.Wellfoundedness.html#1979" class="Bound">d</a> <a id="2119" href="CantorNormalForm.Wellfoundedness.html#1983" class="Bound">t</a><a id="2120" class="Symbol">)</a> <a id="2122" class="Symbol">(</a><a id="2123" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2126" href="CantorNormalForm.Wellfoundedness.html#1992" class="Bound">b&lt;a</a><a id="2129" class="Symbol">))</a>
   <a id="2135" href="CantorNormalForm.Wellfoundedness.html#1895" class="Function">goal</a> <a id="2140" class="Symbol">(</a><a id="2141" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2144" href="CantorNormalForm.Wellfoundedness.html#2144" class="Bound">b</a> <a id="2146" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2148" href="CantorNormalForm.Wellfoundedness.html#2148" class="Bound">d</a> <a id="2150" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2152" href="CantorNormalForm.Wellfoundedness.html#2152" class="Bound">t</a> <a id="2154" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2155" class="Symbol">)</a> <a id="2157" class="Symbol">(</a><a id="2158" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2161" href="CantorNormalForm.Wellfoundedness.html#2161" class="Bound">b=a</a> <a id="2165" href="CantorNormalForm.Wellfoundedness.html#2165" class="Bound">d&lt;y</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">=</a> <a id="2172" href="CantorNormalForm.Wellfoundedness.html#1686" class="Function">Lm[snd-acc]</a> <a id="2184" href="CantorNormalForm.Wellfoundedness.html#1841" class="Bound">acᵃ</a> <a id="2188" class="Symbol">(</a><a id="2189" href="CantorNormalForm.Wellfoundedness.html#2161" class="Bound">b=a</a> <a id="2193" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2195" href="CantorNormalForm.Wellfoundedness.html#1845" class="Bound">a=a&#39;</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">(</a><a id="2202" href="CantorNormalForm.Wellfoundedness.html#1863" class="Bound">ξᶜ</a> <a id="2205" href="CantorNormalForm.Wellfoundedness.html#1855" class="Bound">y</a> <a id="2207" href="CantorNormalForm.Wellfoundedness.html#1867" class="Bound">y&lt;c</a><a id="2210" class="Symbol">)</a> <a id="2212" href="CantorNormalForm.Wellfoundedness.html#2165" class="Bound">d&lt;y</a> <a id="2216" href="CantorNormalForm.Wellfoundedness.html#2152" class="Bound">t</a>


<a id="&lt;-is-wellfounded"></a><a id="2220" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="CantorNormalForm.Wellfoundedness.html#1033" class="Function">isWellFounded</a> <a id="2253" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a>
<a id="2257" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a> <a id="2274" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2276" class="Symbol">=</a> <a id="2278" href="CantorNormalForm.Wellfoundedness.html#1111" class="Function">𝟎IsAcc</a>
<a id="2285" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a> <a id="2302" class="Symbol">(</a><a id="2303" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2306" href="CantorNormalForm.Wellfoundedness.html#2306" class="Bound">a</a> <a id="2308" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2310" href="CantorNormalForm.Wellfoundedness.html#2310" class="Bound">b</a> <a id="2312" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2314" href="CantorNormalForm.Wellfoundedness.html#2314" class="Bound">r</a> <a id="2316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2317" class="Symbol">)</a> <a id="2319" class="Symbol">=</a> <a id="2321" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="2325" href="CantorNormalForm.Wellfoundedness.html#2339" class="Function">goal</a>
 <a id="2331" class="Keyword">where</a>
  <a id="2339" href="CantorNormalForm.Wellfoundedness.html#2339" class="Function">goal</a> <a id="2344" class="Symbol">:</a> <a id="2346" class="Symbol">∀</a> <a id="2348" href="CantorNormalForm.Wellfoundedness.html#2348" class="Bound">z</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="CantorNormalForm.Wellfoundedness.html#2348" class="Bound">z</a> <a id="2354" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">&lt;</a> <a id="2356" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2359" href="CantorNormalForm.Wellfoundedness.html#2306" class="Bound">a</a> <a id="2361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2363" href="CantorNormalForm.Wellfoundedness.html#2310" class="Bound">b</a> <a id="2365" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2367" href="CantorNormalForm.Wellfoundedness.html#2314" class="Bound">r</a> <a id="2369" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="2379" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="2383" href="CantorNormalForm.Wellfoundedness.html#2348" class="Bound">z</a>
  <a id="2387" href="CantorNormalForm.Wellfoundedness.html#2339" class="Function">goal</a> <a id="2392" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="2394" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="CantorNormalForm.Wellfoundedness.html#1111" class="Function">𝟎IsAcc</a>
  <a id="2408" href="CantorNormalForm.Wellfoundedness.html#2339" class="Function">goal</a> <a id="2413" class="Symbol">(</a><a id="2414" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2417" href="CantorNormalForm.Wellfoundedness.html#2417" class="Bound">c</a> <a id="2419" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2421" href="CantorNormalForm.Wellfoundedness.html#2421" class="Bound">d</a> <a id="2423" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2425" href="CantorNormalForm.Wellfoundedness.html#2425" class="Bound">s</a> <a id="2427" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2434" href="CantorNormalForm.Wellfoundedness.html#2434" class="Bound">c&lt;a</a><a id="2437" class="Symbol">)</a> <a id="2439" class="Symbol">=</a>
    <a id="2445" href="CantorNormalForm.Wellfoundedness.html#1164" class="Function">Lm[fst-acc]</a> <a id="2457" class="Symbol">(</a><a id="2458" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a> <a id="2475" href="CantorNormalForm.Wellfoundedness.html#2306" class="Bound">a</a><a id="2476" class="Symbol">)</a> <a id="2478" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2483" href="CantorNormalForm.Wellfoundedness.html#2505" class="Function">IH</a> <a id="2486" href="CantorNormalForm.Wellfoundedness.html#2434" class="Bound">c&lt;a</a> <a id="2490" href="CantorNormalForm.Wellfoundedness.html#2425" class="Bound">s</a>
   <a id="2495" class="Keyword">where</a>
    <a id="2505" href="CantorNormalForm.Wellfoundedness.html#2505" class="Function">IH</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="CantorNormalForm.Wellfoundedness.html#1067" class="Datatype">isAcc</a> <a id="2516" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">_&lt;_</a> <a id="2520" href="CantorNormalForm.Wellfoundedness.html#2421" class="Bound">d</a>
    <a id="2526" href="CantorNormalForm.Wellfoundedness.html#2505" class="Function">IH</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="CantorNormalForm.Wellfoundedness.html#2339" class="Function">goal</a> <a id="2536" href="CantorNormalForm.Wellfoundedness.html#2421" class="Bound">d</a> <a id="2538" class="Symbol">(</a><a id="2539" href="CantorNormalForm.Base.html#3108" class="Function">&lt;-trans</a> <a id="2547" class="Symbol">(</a><a id="2548" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="2555" href="CantorNormalForm.Wellfoundedness.html#2417" class="Bound">c</a> <a id="2557" href="CantorNormalForm.Wellfoundedness.html#2421" class="Bound">d</a> <a id="2559" href="CantorNormalForm.Wellfoundedness.html#2425" class="Bound">s</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">(</a><a id="2563" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="2566" href="CantorNormalForm.Wellfoundedness.html#2434" class="Bound">c&lt;a</a><a id="2569" class="Symbol">))</a>
  <a id="2574" href="CantorNormalForm.Wellfoundedness.html#2339" class="Function">goal</a> <a id="2579" class="Symbol">(</a><a id="2580" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2583" href="CantorNormalForm.Wellfoundedness.html#2583" class="Bound">c</a> <a id="2585" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2587" href="CantorNormalForm.Wellfoundedness.html#2587" class="Bound">d</a> <a id="2589" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2591" href="CantorNormalForm.Wellfoundedness.html#2591" class="Bound">s</a> <a id="2593" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">(</a><a id="2597" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2600" href="CantorNormalForm.Wellfoundedness.html#2600" class="Bound">c=a</a> <a id="2604" href="CantorNormalForm.Wellfoundedness.html#2604" class="Bound">d&lt;b</a><a id="2607" class="Symbol">)</a> <a id="2609" class="Symbol">=</a>
    <a id="2615" href="CantorNormalForm.Wellfoundedness.html#1686" class="Function">Lm[snd-acc]</a> <a id="2627" class="Symbol">(</a><a id="2628" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a> <a id="2645" href="CantorNormalForm.Wellfoundedness.html#2306" class="Bound">a</a><a id="2646" class="Symbol">)</a> <a id="2648" href="CantorNormalForm.Wellfoundedness.html#2600" class="Bound">c=a</a> <a id="2652" class="Symbol">(</a><a id="2653" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a> <a id="2670" href="CantorNormalForm.Wellfoundedness.html#2310" class="Bound">b</a><a id="2671" class="Symbol">)</a> <a id="2673" href="CantorNormalForm.Wellfoundedness.html#2604" class="Bound">d&lt;b</a> <a id="2677" href="CantorNormalForm.Wellfoundedness.html#2591" class="Bound">s</a>


<a id="2681" class="Keyword">open</a> <a id="2686" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="2690" href="CantorNormalForm.Wellfoundedness.html#2220" class="Function">&lt;-is-wellfounded</a>
  <a id="2709" class="Keyword">renaming</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="2729" class="Symbol">to</a> <a id="2732" class="Function">wf-ind</a><a id="2738" class="Symbol">)</a>
  <a id="2742" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Core.Glue.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Core.Glue</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definitions equivalences

- Glue types

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a> <a id="178" class="Keyword">public</a>
  <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a> <a id="195" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a>       <a id="209" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {B : Type ℓ&#39;} (f : A → B) → Type (ℓ ⊔ ℓ&#39;)</a>

        <a id="285" class="Symbol">;</a> <a id="287" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>   <a id="301" class="Comment">-- ∀ (y : B) → isContr (fiber f y)</a>

        <a id="345" class="Symbol">;</a> <a id="347" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a>           <a id="361" class="Comment">-- ∀ {ℓ ℓ&#39;} (A : Type ℓ) (B : Type ℓ&#39;) → Type (ℓ ⊔ ℓ&#39;)</a>

        <a id="425" class="Symbol">;</a> <a id="427" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a>      <a id="441" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {B : Type ℓ&#39;} → A ≃ B → A → B</a>

        <a id="505" class="Symbol">;</a> <a id="507" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a>    <a id="521" class="Comment">-- ∀ {ℓ ℓ&#39;} (T : Type ℓ) (A : Type ℓ&#39;) (w : T ≃ A) (a : A) φ →</a>
                        <a id="608" class="Comment">-- Partial φ (fiber (equivFun w) a) → fiber (equivFun w) a</a>

        <a id="676" class="Symbol">;</a> <a id="678" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a>      <a id="692" class="Comment">-- ∀ {ℓ ℓ&#39;} (A : Type ℓ) {φ : I} (T : Partial φ (Type ℓ&#39;))</a>
                        <a id="775" class="Comment">-- → (e : PartialP φ (λ o → T o ≃ A)) → Type ℓ&#39;</a>

        <a id="832" class="Symbol">;</a> <a id="834" href="Agda.Builtin.Cubical.Glue.html#531" class="Primitive">prim^unglue</a>   <a id="848" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {φ : I} {T : Partial φ (Type ℓ&#39;)}</a>
                        <a id="931" class="Comment">-- → {e : PartialP φ (λ o → T o ≃ A)} → primGlue A T e → A</a>

        <a id="999" class="Comment">-- The ∀ operation on I. This is commented out as it is not currently used for anything</a>
        <a id="1095" class="Comment">-- ; primFaceForall -- (I → I) → I</a>
        <a id="1138" class="Symbol">)</a>
  <a id="1142" class="Keyword">renaming</a> <a id="1151" class="Symbol">(</a> <a id="1153" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">prim^glue</a>   <a id="1165" class="Symbol">to</a> <a id="1168" class="Primitive">glue</a>         <a id="1181" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {φ : I} {T : Partial φ (Type ℓ&#39;)}</a>
                                         <a id="1281" class="Comment">-- → {e : PartialP φ (λ o → T o ≃ A)}</a>
                                         <a id="1360" class="Comment">-- → PartialP φ T → A → primGlue A T e</a>
           <a id="1410" class="Symbol">)</a>

<a id="1413" class="Keyword">private</a>
  <a id="1423" class="Keyword">variable</a>
    <a id="1436" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a> <a id="1438" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="1441" class="Symbol">:</a> <a id="1443" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1450" class="Comment">-- Uncurry Glue to make it more pleasant to use</a>
<a id="Glue"></a><a id="1498" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1503" class="Symbol">:</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Core.Glue.html#1506" class="Bound">A</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1515" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Cubical.Core.Glue.html#1519" class="Bound">φ</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1524" class="Symbol">}</a>
       <a id="1533" class="Symbol">→</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Cubical.Core.Glue.html#1536" class="Bound">Te</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1549" href="Cubical.Core.Glue.html#1519" class="Bound">φ</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1555" href="Cubical.Core.Glue.html#1555" class="Bound">T</a> <a id="1557" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1564" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="1567" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1569" href="Cubical.Core.Glue.html#1555" class="Bound">T</a> <a id="1571" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1573" href="Cubical.Core.Glue.html#1506" class="Bound">A</a><a id="1574" class="Symbol">))</a>
       <a id="1584" class="Symbol">→</a> <a id="1586" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1591" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a>
<a id="1594" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1599" href="Cubical.Core.Glue.html#1599" class="Bound">A</a> <a id="1601" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="1615" href="Cubical.Core.Glue.html#1599" class="Bound">A</a> <a id="1617" class="Symbol">(λ</a> <a id="1620" href="Cubical.Core.Glue.html#1620" class="Bound">x</a> <a id="1622" class="Symbol">→</a> <a id="1624" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1627" href="Cubical.Core.Glue.html#1620" class="Bound">x</a> <a id="1629" class="Symbol">.</a><a id="1630" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">(λ</a> <a id="1638" href="Cubical.Core.Glue.html#1638" class="Bound">x</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1645" href="Cubical.Core.Glue.html#1638" class="Bound">x</a> <a id="1647" class="Symbol">.</a><a id="1648" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1651" class="Symbol">)</a>

<a id="1654" class="Comment">-- Make the φ argument of prim^unglue explicit</a>
<a id="unglue"></a><a id="1701" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Cubical.Core.Glue.html#1711" class="Bound">A</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1720" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1726" class="Symbol">:</a> <a id="1728" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1744" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1752" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a><a id="1754" class="Symbol">)}</a>
         <a id="1766" class="Symbol">{</a><a id="1767" href="Cubical.Core.Glue.html#1767" class="Bound">e</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="1780" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1782" class="Symbol">(λ</a> <a id="1785" href="Cubical.Core.Glue.html#1785" class="Bound">o</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1791" href="Cubical.Core.Glue.html#1785" class="Bound">o</a> <a id="1793" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1795" href="Cubical.Core.Glue.html#1711" class="Bound">A</a><a id="1796" class="Symbol">)}</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Agda.Builtin.Cubical.Glue.html#232" class="Primitive">primGlue</a> <a id="1810" href="Cubical.Core.Glue.html#1711" class="Bound">A</a> <a id="1812" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1814" href="Cubical.Core.Glue.html#1767" class="Bound">e</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="Cubical.Core.Glue.html#1711" class="Bound">A</a>
<a id="1820" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1827" href="Cubical.Core.Glue.html#1827" class="Bound">φ</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Agda.Builtin.Cubical.Glue.html#531" class="Primitive">prim^unglue</a> <a id="1843" class="Symbol">{</a><a id="1844" class="Argument">φ</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Cubical.Core.Glue.html#1827" class="Bound">φ</a><a id="1849" class="Symbol">}</a>

<a id="1852" class="Comment">-- People unfamiliar with [Glue], [glue] and [uglue] can find the types below more</a>
<a id="1935" class="Comment">-- informative as they demonstrate the computational behavior.</a>
<a id="1998" class="Comment">--</a>
<a id="2001" class="Comment">-- Full inference rules can be found in Section 6 of CCHM:</a>
<a id="2060" class="Comment">-- https://arxiv.org/pdf/1611.02108.pdf</a>
<a id="2100" class="Comment">-- Cubical Type Theory: a constructive interpretation of the univalence axiom</a>
<a id="2178" class="Comment">-- Cyril Cohen, Thierry Coquand, Simon Huber, Anders Mörtberg</a>
<a id="2240" class="Keyword">private</a>

  <a id="2251" class="Keyword">module</a> <a id="GluePrims"></a><a id="2258" href="Cubical.Core.Glue.html#2258" class="Module">GluePrims</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2278" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">{</a><a id="2282" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2284" class="Symbol">:</a> <a id="2286" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2287" class="Symbol">}</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2303" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2309" href="Cubical.Core.Glue.html#2309" class="Bound">T</a> <a id="2311" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2313" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2318" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="2321" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2323" href="Cubical.Core.Glue.html#2309" class="Bound">T</a> <a id="2325" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2327" href="Cubical.Core.Glue.html#2269" class="Bound">A</a><a id="2328" class="Symbol">))</a> <a id="2331" class="Keyword">where</a>
    <a id="GluePrims.T"></a><a id="2341" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2353" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2361" href="Cubical.Core.Glue.html#2318" class="Bound">ℓ&#39;</a><a id="2363" class="Symbol">)</a>
    <a id="2369" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2371" href="Cubical.Core.Glue.html#2371" class="Bound">φ1</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2379" href="Cubical.Core.Glue.html#2371" class="Bound">φ1</a> <a id="2382" class="Symbol">.</a><a id="2383" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="GluePrims.e"></a><a id="2391" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2404" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2406" class="Symbol">(λ</a> <a id="2409" href="Cubical.Core.Glue.html#2409" class="Bound">φ</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2415" href="Cubical.Core.Glue.html#2409" class="Bound">φ</a> <a id="2417" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2419" href="Cubical.Core.Glue.html#2269" class="Bound">A</a><a id="2420" class="Symbol">)</a>
    <a id="2426" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="2428" href="Cubical.Core.Glue.html#2428" class="Bound">φ1</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2436" href="Cubical.Core.Glue.html#2428" class="Bound">φ1</a> <a id="2439" class="Symbol">.</a><a id="2440" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

    <a id="2449" class="Comment">-- Glue can be seen as a subtype of Type that, at φ, is definitionally equal to the left type</a>
    <a id="2547" class="Comment">-- of the given equivalences.</a>
    <a id="GluePrims.Glue-S"></a><a id="2581" href="Cubical.Core.Glue.html#2581" class="Function">Glue-S</a> <a id="2588" class="Symbol">:</a> <a id="2590" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2595" href="Cubical.Core.Glue.html#2318" class="Bound">ℓ&#39;</a> <a id="2598" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="2600" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2602" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="2604" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2606" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="2612" href="Cubical.Core.Glue.html#2581" class="Function">Glue-S</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2631" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2633" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2635" class="Symbol">)</a>

    <a id="2642" class="Comment">-- Which means partial elements of T are partial elements of Glue</a>
    <a id="GluePrims.coeT→G"></a><a id="2712" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="2719" class="Symbol">:</a>
      <a id="2727" class="Symbol">∀</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Cubical.Core.Glue.html#2730" class="Bound">t</a> <a id="2732" class="Symbol">:</a> <a id="2734" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2743" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2745" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="2746" class="Symbol">)</a>
      <a id="2754" class="Symbol">→</a> <a id="2756" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2764" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2772" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2774" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2776" class="Symbol">)</a>
    <a id="2782" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="2789" href="Cubical.Core.Glue.html#2789" class="Bound">t</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Cubical.Core.Glue.html#2789" class="Bound">t</a> <a id="2804" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>

    <a id="2813" class="Comment">-- ... and elements of Glue can be seen as partial elements of T</a>
    <a id="GluePrims.coeG→T"></a><a id="2882" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="2889" class="Symbol">:</a>
      <a id="2897" class="Symbol">∀</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Core.Glue.html#2900" class="Bound">g</a> <a id="2902" class="Symbol">:</a> <a id="2904" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2909" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2911" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2913" class="Symbol">)</a>
      <a id="2921" class="Symbol">→</a> <a id="2923" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="2932" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2934" href="Cubical.Core.Glue.html#2341" class="Function">T</a>
    <a id="2940" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="2947" href="Cubical.Core.Glue.html#2947" class="Bound">g</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Cubical.Core.Glue.html#2947" class="Bound">g</a>

    <a id="2967" class="Comment">-- What about elements that are applied to the equivalences?</a>
    <a id="GluePrims.trans-e"></a><a id="3032" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3040" class="Symbol">:</a>
      <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Core.Glue.html#3051" class="Bound">t</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="3064" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3066" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="3067" class="Symbol">)</a>
      <a id="3075" class="Symbol">→</a> <a id="3077" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3085" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3087" href="Cubical.Core.Glue.html#2269" class="Bound">A</a>
    <a id="3093" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3101" href="Cubical.Core.Glue.html#3101" class="Bound">t</a> <a id="3103" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a> <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="3120" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Core.Glue.html#3101" class="Bound">t</a> <a id="3127" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a><a id="3129" class="Symbol">)</a>

    <a id="3136" class="Comment">-- glue gives a partial element of Glue given an element of A. Note that it &quot;undoes&quot;</a>
    <a id="3225" class="Comment">-- the application of the equivalences!</a>
    <a id="GluePrims.glue-S"></a><a id="3269" href="Cubical.Core.Glue.html#3269" class="Function">glue-S</a> <a id="3276" class="Symbol">:</a>
      <a id="3284" class="Symbol">∀</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3289" class="Symbol">:</a> <a id="3291" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="3300" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3302" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="3303" class="Symbol">)</a>
      <a id="3311" class="Symbol">→</a> <a id="3313" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3315" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3317" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3319" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3321" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3329" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3331" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
      <a id="3339" class="Symbol">→</a> <a id="3341" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3346" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3348" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="3351" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3353" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3355" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3357" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="3364" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3366" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="3372" href="Cubical.Core.Glue.html#3269" class="Function">glue-S</a> <a id="3379" href="Cubical.Core.Glue.html#3379" class="Bound">t</a> <a id="3381" href="Cubical.Core.Glue.html#3381" class="Bound">s</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="3395" href="Cubical.Core.Glue.html#3379" class="Bound">t</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3403" href="Cubical.Core.Glue.html#3381" class="Bound">s</a><a id="3404" class="Symbol">))</a>

    <a id="3412" class="Comment">-- typechecking glue enforces this, e.g. you can not simply write</a>
    <a id="3482" class="Comment">-- glue-bad : (t : PartialP φ T) → A → Glue A Te</a>
    <a id="3535" class="Comment">-- glue-bad t s = glue t s</a>

    <a id="3567" class="Comment">-- unglue does the inverse:</a>
    <a id="GluePrims.unglue-S"></a><a id="3599" href="Cubical.Core.Glue.html#3599" class="Function">unglue-S</a> <a id="3608" class="Symbol">:</a>
      <a id="3616" class="Symbol">∀</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Cubical.Core.Glue.html#3619" class="Bound">b</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3628" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3630" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="3632" class="Symbol">)</a>
      <a id="3640" class="Symbol">→</a> <a id="3642" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3644" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3646" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3648" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3650" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="3666" href="Cubical.Core.Glue.html#3619" class="Bound">b</a><a id="3667" class="Symbol">)</a> <a id="3669" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="3675" href="Cubical.Core.Glue.html#3599" class="Function">unglue-S</a> <a id="3684" href="Cubical.Core.Glue.html#3684" class="Bound">b</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="3700" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3702" href="Cubical.Core.Glue.html#3684" class="Bound">b</a><a id="3703" class="Symbol">)</a>

  <a id="3708" class="Keyword">module</a> <a id="GlueTransp"></a><a id="3715" href="Cubical.Core.Glue.html#3715" class="Module">GlueTransp</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3740" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="3747" class="Symbol">:</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.Core.Glue.html#3750" class="Bound">i</a> <a id="3752" class="Symbol">:</a> <a id="3754" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">→</a> <a id="3759" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Cubical.Core.Glue.html#3750" class="Bound">i</a> <a id="3770" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3772" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3774" href="Cubical.Core.Glue.html#3750" class="Bound">i</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3781" href="Cubical.Core.Glue.html#3781" class="Bound">T</a> <a id="3783" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3785" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3790" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="3793" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3795" href="Cubical.Core.Glue.html#3781" class="Bound">T</a> <a id="3797" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3799" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3801" href="Cubical.Core.Glue.html#3750" class="Bound">i</a><a id="3802" class="Symbol">))</a> <a id="3805" class="Keyword">where</a>
    <a id="GlueTransp.A0"></a><a id="3815" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="GlueTransp.A1"></a><a id="3818" href="Cubical.Core.Glue.html#3818" class="Function">A1</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3828" href="Cubical.Core.Glue.html#3740" class="Bound">ℓ</a>
    <a id="3834" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3841" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
    <a id="3848" href="Cubical.Core.Glue.html#3818" class="Function">A1</a> <a id="3851" class="Symbol">=</a> <a id="3853" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3855" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
    <a id="GlueTransp.T"></a><a id="3862" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3864" class="Symbol">:</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Core.Glue.html#3867" class="Bound">i</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3872" class="Symbol">)</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.Core.Glue.html#3867" class="Bound">i</a> <a id="3887" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3889" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3891" href="Cubical.Core.Glue.html#3867" class="Bound">i</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3900" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a><a id="3902" class="Symbol">)</a>
    <a id="3908" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3910" href="Cubical.Core.Glue.html#3910" class="Bound">i</a> <a id="3912" href="Cubical.Core.Glue.html#3912" class="Bound">φ</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="3919" href="Cubical.Core.Glue.html#3910" class="Bound">i</a> <a id="3921" href="Cubical.Core.Glue.html#3912" class="Bound">φ</a> <a id="3923" class="Symbol">.</a><a id="3924" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="GlueTransp.e"></a><a id="3932" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="3934" class="Symbol">:</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3942" class="Symbol">)</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3958" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3960" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3962" href="Cubical.Core.Glue.html#3937" class="Bound">i</a><a id="3963" class="Symbol">)</a> <a id="3965" class="Symbol">(λ</a> <a id="3968" href="Cubical.Core.Glue.html#3968" class="Bound">φ</a> <a id="3970" class="Symbol">→</a> <a id="3972" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3974" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3976" href="Cubical.Core.Glue.html#3968" class="Bound">φ</a> <a id="3978" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3980" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3982" href="Cubical.Core.Glue.html#3937" class="Bound">i</a><a id="3983" class="Symbol">)</a>
    <a id="3989" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="3991" href="Cubical.Core.Glue.html#3991" class="Bound">i</a> <a id="3993" href="Cubical.Core.Glue.html#3993" class="Bound">φ</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="4000" href="Cubical.Core.Glue.html#3991" class="Bound">i</a> <a id="4002" href="Cubical.Core.Glue.html#3993" class="Bound">φ</a> <a id="4004" class="Symbol">.</a><a id="4005" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
    <a id="GlueTransp.T0"></a><a id="4013" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="GlueTransp.T1"></a><a id="4016" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4019" class="Symbol">:</a> <a id="4021" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4026" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a>
    <a id="4033" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="4040" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4043" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
    <a id="4051" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4054" class="Symbol">=</a> <a id="4056" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="4058" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4061" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
    <a id="GlueTransp.e0"></a><a id="4069" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4072" class="Symbol">:</a> <a id="4074" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="4077" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4079" href="Cubical.Core.Glue.html#3815" class="Function">A0</a>
    <a id="4086" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4089" class="Symbol">=</a> <a id="4091" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="4093" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4096" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
    <a id="GlueTransp.e1"></a><a id="4104" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4112" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4114" href="Cubical.Core.Glue.html#3818" class="Function">A1</a>
    <a id="4121" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4124" class="Symbol">=</a> <a id="4126" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="4128" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4131" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>

    <a id="GlueTransp.transportA"></a><a id="4140" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Cubical.Core.Glue.html#3818" class="Function">A1</a>
    <a id="4165" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4176" class="Symbol">=</a> <a id="4178" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4185" class="Symbol">(λ</a> <a id="4188" href="Cubical.Core.Glue.html#4188" class="Bound">i</a> <a id="4190" class="Symbol">→</a> <a id="4192" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="4194" href="Cubical.Core.Glue.html#4188" class="Bound">i</a><a id="4195" class="Symbol">)</a> <a id="4197" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>

    <a id="4205" class="Comment">-- copied over from Foundations/Equiv for readability, can&#39;t directly import due to cyclic dependency</a>
    <a id="GlueTransp.invEq"></a><a id="4311" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">∀</a> <a id="4321" class="Symbol">{</a><a id="4322" href="Cubical.Core.Glue.html#4322" class="Bound">X</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4331" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a><a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">{</a><a id="4336" href="Cubical.Core.Glue.html#4336" class="Bound">ℓ&#39;&#39;</a><a id="4339" class="Symbol">}</a> <a id="4341" class="Symbol">{</a><a id="4342" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a> <a id="4344" class="Symbol">:</a> <a id="4346" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4351" href="Cubical.Core.Glue.html#4336" class="Bound">ℓ&#39;&#39;</a><a id="4354" class="Symbol">}</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Cubical.Core.Glue.html#4357" class="Bound">w</a> <a id="4359" class="Symbol">:</a> <a id="4361" href="Cubical.Core.Glue.html#4322" class="Bound">X</a> <a id="4363" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4365" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">→</a> <a id="4370" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Cubical.Core.Glue.html#4322" class="Bound">X</a>
    <a id="4380" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4386" href="Cubical.Core.Glue.html#4386" class="Bound">w</a> <a id="4388" href="Cubical.Core.Glue.html#4388" class="Bound">y</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Cubical.Core.Glue.html#4386" class="Bound">w</a> <a id="4394" class="Symbol">.</a><a id="4395" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4399" class="Symbol">.</a><a id="4400" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="4412" href="Cubical.Core.Glue.html#4388" class="Bound">y</a> <a id="4414" class="Symbol">.</a><a id="4415" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4419" class="Symbol">.</a><a id="4420" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

    <a id="4429" class="Comment">-- transport in Glue reduces to transport in A + the application of the equivalences in forward and backward</a>
    <a id="4542" class="Comment">-- direction.</a>
    <a id="GlueTransp.transp-S"></a><a id="4560" href="Cubical.Core.Glue.html#4560" class="Function">transp-S</a> <a id="4569" class="Symbol">:</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Cubical.Core.Glue.html#4572" class="Bound">t0</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Cubical.Core.Glue.html#4013" class="Function">T0</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">→</a> <a id="4583" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4586" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4588" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4591" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4593" class="Symbol">(λ</a> <a id="4596" href="Cubical.Core.Glue.html#4596" class="Symbol">_</a> <a id="4598" class="Symbol">→</a> <a id="4600" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4606" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="4631" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4634" href="Cubical.Core.Glue.html#4572" class="Bound">t0</a><a id="4636" class="Symbol">)))</a> <a id="4640" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
    <a id="4646" href="Cubical.Core.Glue.html#4560" class="Function">transp-S</a> <a id="4655" href="Cubical.Core.Glue.html#4655" class="Bound">t0</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="4672" class="Symbol">(λ</a> <a id="4675" href="Cubical.Core.Glue.html#4675" class="Bound">i</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="4684" class="Symbol">(</a><a id="4685" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="4687" href="Cubical.Core.Glue.html#4675" class="Bound">i</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="4694" href="Cubical.Core.Glue.html#4675" class="Bound">i</a><a id="4695" class="Symbol">))</a> <a id="4698" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="4701" href="Cubical.Core.Glue.html#4655" class="Bound">t0</a><a id="4703" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Core.Primitives.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Core.Primitives</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
This file document and export the main primitives of Cubical Agda. It
also defines some basic derived operations (composition and filling).

-}</a>
<a id="148" class="Keyword">module</a> <a id="155" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="179" class="Keyword">where</a>

<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a> <a id="224" class="Keyword">public</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="268" class="Keyword">public</a>
  <a id="277" class="Keyword">renaming</a> <a id="286" class="Symbol">(</a><a id="287" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">primSubOut</a> <a id="298" class="Symbol">to</a> <a id="301" class="Primitive">outS</a><a id="305" class="Symbol">)</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="342" class="Keyword">public</a>
  <a id="351" class="Keyword">renaming</a> <a id="360" class="Symbol">(</a> <a id="362" href="Agda.Primitive.Cubical.html#393" class="Primitive">primIMin</a>       <a id="377" class="Symbol">to</a> <a id="380" class="Primitive">_∧_</a>  <a id="385" class="Comment">-- I → I → I</a>
           <a id="409" class="Symbol">;</a> <a id="411" href="Agda.Primitive.Cubical.html#418" class="Primitive">primIMax</a>       <a id="426" class="Symbol">to</a> <a id="429" class="Primitive">_∨_</a>  <a id="434" class="Comment">-- I → I → I</a>
           <a id="458" class="Symbol">;</a> <a id="460" href="Agda.Primitive.Cubical.html#443" class="Primitive">primINeg</a>       <a id="475" class="Symbol">to</a> <a id="478" class="Primitive">~_</a>   <a id="483" class="Comment">-- I → I</a>
           <a id="503" class="Symbol">;</a> <a id="505" href="Agda.Primitive.Cubical.html#1175" class="Postulate">isOneEmpty</a>     <a id="520" class="Symbol">to</a> <a id="523" class="Postulate">empty</a>
           <a id="540" class="Symbol">;</a> <a id="542" href="Agda.Primitive.Cubical.html#1697" class="Primitive">primComp</a>       <a id="557" class="Symbol">to</a> <a id="560" class="Primitive">comp</a>
           <a id="576" class="Symbol">;</a> <a id="578" href="Agda.Primitive.Cubical.html#1924" class="Primitive">primHComp</a>      <a id="593" class="Symbol">to</a> <a id="596" class="Primitive">hcomp</a>
           <a id="613" class="Symbol">;</a> <a id="615" href="Agda.Primitive.Cubical.html#1851" class="Primitive">primTransp</a>     <a id="630" class="Symbol">to</a> <a id="633" class="Primitive">transp</a>
           <a id="651" class="Symbol">;</a> <a id="653" href="Agda.Primitive.Cubical.html#529" class="Postulate">itIsOne</a>        <a id="668" class="Symbol">to</a> <a id="671" class="Postulate">1=1</a> <a id="675" class="Symbol">)</a>

<a id="678" class="Comment">-- These two are to make sure all the primitives are loaded and ready</a>
<a id="748" class="Comment">-- to compute hcomp/transp for the universe.</a>
<a id="793" class="Keyword">import</a> <a id="800" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a>
<a id="826" class="Comment">-- HCompU is already imported from Glue, and older Agda versions do</a>
<a id="894" class="Comment">-- not have it. So we comment it out for now.</a>
<a id="940" class="Comment">-- import Agda.Builtin.Cubical.HCompU</a>

<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="1006" class="Keyword">public</a>
  <a id="1015" class="Keyword">using</a>    <a id="1024" class="Symbol">(</a> <a id="1026" href="Agda.Primitive.html#742" class="Postulate">Level</a>
           <a id="1043" class="Symbol">;</a> <a id="1045" href="Agda.Primitive.html#429" class="Primitive">SSet</a> <a id="1050" class="Symbol">)</a>
  <a id="1054" class="Keyword">renaming</a> <a id="1063" class="Symbol">(</a> <a id="1065" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1071" class="Symbol">to</a> <a id="1074" class="Primitive">ℓ-zero</a>
           <a id="1092" class="Symbol">;</a> <a id="1094" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1100" class="Symbol">to</a> <a id="1103" class="Primitive">ℓ-suc</a>
           <a id="1120" class="Symbol">;</a> <a id="1122" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1128" class="Symbol">to</a> <a id="1131" class="Primitive Operator">ℓ-max</a>
           <a id="1148" class="Symbol">;</a> <a id="1150" href="Agda.Primitive.html#388" class="Primitive">Set</a>   <a id="1156" class="Symbol">to</a> <a id="1159" class="Primitive">Type</a>
           <a id="1175" class="Symbol">;</a> <a id="1177" href="Agda.Primitive.html#512" class="Primitive">Setω</a>  <a id="1183" class="Symbol">to</a> <a id="1186" class="Primitive">Typeω</a> <a id="1192" class="Symbol">)</a>
<a id="1194" class="Keyword">open</a> <a id="1199" class="Keyword">import</a> <a id="1206" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="1225" class="Keyword">public</a>

<a id="1233" class="Comment">-- This file document the Cubical Agda primitives. The primitives</a>
<a id="1299" class="Comment">-- themselves are bound by the Agda files imported above.</a>

<a id="1358" class="Comment">-- * The Interval</a>
<a id="1376" class="Comment">-- I : IUniv</a>

<a id="1390" class="Comment">-- Endpoints, Connections, Reversal</a>
<a id="1426" class="Comment">-- i0 i1   : I</a>
<a id="1441" class="Comment">-- _∧_ _∨_ : I → I → I</a>
<a id="1464" class="Comment">-- ~_      : I → I</a>


<a id="1485" class="Comment">-- * Dependent path type. (Path over Path)</a>

<a id="1529" class="Comment">-- Introduced with lambda abstraction and eliminated with application,</a>
<a id="1600" class="Comment">-- just like function types.</a>

<a id="1630" class="Comment">-- PathP : ∀ {ℓ} (A : I → Type ℓ) → A i0 → A i1 → Type ℓ</a>

<a id="1688" class="Keyword">infix</a> <a id="1694" class="Number">4</a> <a id="1696" href="Cubical.Core.Primitives.html#1704" class="Function Operator">_[_≡_]</a>

<a id="_[_≡_]"></a><a id="1704" href="Cubical.Core.Primitives.html#1704" class="Function Operator">_[_≡_]</a> <a id="1711" class="Symbol">:</a> <a id="1713" class="Symbol">∀</a> <a id="1715" class="Symbol">{</a><a id="1716" href="Cubical.Core.Primitives.html#1716" class="Bound">ℓ</a><a id="1717" class="Symbol">}</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Core.Primitives.html#1720" class="Bound">A</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1733" href="Cubical.Core.Primitives.html#1716" class="Bound">ℓ</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" href="Cubical.Core.Primitives.html#1720" class="Bound">A</a> <a id="1740" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Cubical.Core.Primitives.html#1720" class="Bound">A</a> <a id="1747" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1757" href="Cubical.Core.Primitives.html#1716" class="Bound">ℓ</a>
<a id="1759" href="Cubical.Core.Primitives.html#1704" class="Function Operator">_[_≡_]</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a>


<a id="1776" class="Comment">-- Non dependent path types</a>

<a id="Path"></a><a id="1805" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1810" class="Symbol">:</a> <a id="1812" class="Symbol">∀</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Cubical.Core.Primitives.html#1815" class="Bound">ℓ</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Cubical.Core.Primitives.html#1819" class="Bound">A</a> <a id="1821" class="Symbol">:</a> <a id="1823" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1828" href="Cubical.Core.Primitives.html#1815" class="Bound">ℓ</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.Core.Primitives.html#1819" class="Bound">A</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Cubical.Core.Primitives.html#1819" class="Bound">A</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="1846" href="Cubical.Core.Primitives.html#1815" class="Bound">ℓ</a>
<a id="1848" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1853" href="Cubical.Core.Primitives.html#1853" class="Bound">A</a> <a id="1855" href="Cubical.Core.Primitives.html#1855" class="Bound">a</a> <a id="1857" href="Cubical.Core.Primitives.html#1857" class="Bound">b</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1867" class="Symbol">(λ</a> <a id="1870" href="Cubical.Core.Primitives.html#1870" class="Bound">_</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Cubical.Core.Primitives.html#1853" class="Bound">A</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Cubical.Core.Primitives.html#1855" class="Bound">a</a> <a id="1879" href="Cubical.Core.Primitives.html#1857" class="Bound">b</a>

<a id="1882" class="Comment">-- PathP (λ i → A) x y gets printed as x ≡ y when A does not mention i.</a>
<a id="1954" class="Comment">--  _≡_ : ∀ {ℓ} {A : Type ℓ} → A → A → Type ℓ</a>
<a id="2000" class="Comment">--  _≡_ {A = A} = PathP (λ _ → A)</a>


<a id="2036" class="Comment">-- * @IsOne r@ represents the constraint &quot;r = i1&quot;.</a>
<a id="2087" class="Comment">-- Often we will use &quot;φ&quot; for elements of I, when we intend to use them</a>
<a id="2158" class="Comment">-- with IsOne (or Partial[P]).</a>
<a id="2189" class="Comment">-- IsOne : I → SSet ℓ-zero</a>

<a id="2217" class="Comment">-- i1 is indeed equal to i1.</a>
<a id="2246" class="Comment">-- 1=1 : IsOne i1</a>


<a id="2266" class="Comment">-- * Types of partial elements, and their dependent version.</a>

<a id="2328" class="Comment">-- &quot;Partial φ A&quot; is a special version of &quot;IsOne φ → A&quot; with a more</a>
<a id="2395" class="Comment">-- extensional judgmental equality.</a>
<a id="2431" class="Comment">-- &quot;PartialP φ A&quot; allows &quot;A&quot; to be defined only on &quot;φ&quot;.</a>

<a id="2488" class="Comment">-- Partial : ∀ {ℓ} → I → Type ℓ → SSet ℓ</a>
<a id="2529" class="Comment">-- PartialP : ∀ {ℓ} → (φ : I) → Partial φ (Type ℓ) → SSet ℓ</a>

<a id="2590" class="Comment">-- Partial elements are introduced by pattern matching with (r = i0)</a>
<a id="2659" class="Comment">-- or (r = i1) constraints, like so:</a>

<a id="2697" class="Keyword">private</a>
  <a id="sys"></a><a id="2707" href="Cubical.Core.Primitives.html#2707" class="Function">sys</a> <a id="2711" class="Symbol">:</a> <a id="2713" class="Symbol">∀</a> <a id="2715" href="Cubical.Core.Primitives.html#2715" class="Bound">i</a> <a id="2717" class="Symbol">→</a> <a id="2719" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Core.Primitives.html#2715" class="Bound">i</a> <a id="2730" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2732" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2734" href="Cubical.Core.Primitives.html#2715" class="Bound">i</a><a id="2735" class="Symbol">)</a> <a id="2737" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="2745" href="Cubical.Core.Primitives.html#2707" class="Function">sys</a> <a id="2749" href="Cubical.Core.Primitives.html#2749" class="Bound">i</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Cubical.Core.Primitives.html#2749" class="Bound">i</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2758" class="Symbol">)</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
  <a id="2770" href="Cubical.Core.Primitives.html#2707" class="Function">sys</a> <a id="2774" href="Cubical.Core.Primitives.html#2774" class="Bound">i</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Core.Primitives.html#2774" class="Bound">i</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">=</a> <a id="2787" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>

  <a id="2804" class="Comment">-- It also works with pattern matching lambdas:</a>
  <a id="2854" class="Comment">--  http://wiki.portal.chalmers.se/agda/pmwiki.php?n=ReferenceManual.PatternMatchingLambdas</a>
  <a id="sys&#39;"></a><a id="2948" href="Cubical.Core.Primitives.html#2948" class="Function">sys&#39;</a> <a id="2953" class="Symbol">:</a> <a id="2955" class="Symbol">∀</a> <a id="2957" href="Cubical.Core.Primitives.html#2957" class="Bound">i</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Core.Primitives.html#2957" class="Bound">i</a> <a id="2972" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2974" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2976" href="Cubical.Core.Primitives.html#2957" class="Bound">i</a><a id="2977" class="Symbol">)</a> <a id="2979" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="2987" href="Cubical.Core.Primitives.html#2948" class="Function">sys&#39;</a> <a id="2992" href="Cubical.Core.Primitives.html#2992" class="Bound">i</a> <a id="2994" class="Symbol">=</a> <a id="2996" class="Symbol">λ</a> <a id="2998" class="Symbol">{</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Core.Primitives.html#2992" class="Bound">i</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
             <a id="3030" class="Symbol">;</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Cubical.Core.Primitives.html#2992" class="Bound">i</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3039" class="Symbol">)</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
             <a id="3070" class="Symbol">}</a>

  <a id="3075" class="Comment">-- When the cases overlap they must agree.</a>
  <a id="sys2"></a><a id="3120" href="Cubical.Core.Primitives.html#3120" class="Function">sys2</a> <a id="3125" class="Symbol">:</a> <a id="3127" class="Symbol">∀</a> <a id="3129" href="Cubical.Core.Primitives.html#3129" class="Bound">i</a> <a id="3131" href="Cubical.Core.Primitives.html#3131" class="Bound">j</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Cubical.Core.Primitives.html#3129" class="Bound">i</a> <a id="3146" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.Core.Primitives.html#3129" class="Bound">i</a> <a id="3151" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3153" href="Cubical.Core.Primitives.html#3131" class="Bound">j</a><a id="3154" class="Symbol">))</a> <a id="3157" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="3165" href="Cubical.Core.Primitives.html#3120" class="Function">sys2</a> <a id="3170" href="Cubical.Core.Primitives.html#3170" class="Bound">i</a> <a id="3172" href="Cubical.Core.Primitives.html#3172" class="Bound">j</a> <a id="3174" class="Symbol">=</a> <a id="3176" class="Symbol">λ</a> <a id="3178" class="Symbol">{</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Core.Primitives.html#3170" class="Bound">i</a> <a id="3183" class="Symbol">=</a> <a id="3185" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3187" class="Symbol">)</a>          <a id="3198" class="Symbol">→</a> <a id="3200" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
               <a id="3221" class="Symbol">;</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Cubical.Core.Primitives.html#3170" class="Bound">i</a> <a id="3226" class="Symbol">=</a> <a id="3228" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3230" class="Symbol">)</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Cubical.Core.Primitives.html#3172" class="Bound">j</a> <a id="3235" class="Symbol">=</a> <a id="3237" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3239" class="Symbol">)</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₀</a>
               <a id="3264" class="Symbol">}</a>

  <a id="3269" class="Comment">-- (i0 = i1) is actually absurd.</a>
  <a id="sys3"></a><a id="3304" href="Cubical.Core.Primitives.html#3304" class="Function">sys3</a> <a id="3309" class="Symbol">:</a> <a id="3311" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3319" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3322" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type₁</a>
  <a id="3330" href="Cubical.Core.Primitives.html#3304" class="Function">sys3</a> <a id="3335" class="Symbol">=</a> <a id="3337" class="Symbol">λ</a> <a id="3339" class="Symbol">{</a> <a id="3341" class="Symbol">()</a> <a id="3344" class="Symbol">}</a>


<a id="3348" class="Comment">-- * There are cubical subtypes as in CCHM. Note that these are not</a>
<a id="3416" class="Comment">-- fibrant (hence in SSet ℓ):</a>

<a id="_[_↦_]"></a><a id="3447" href="Cubical.Core.Primitives.html#3447" class="Function Operator">_[_↦_]</a> <a id="3454" class="Symbol">:</a> <a id="3456" class="Symbol">∀</a> <a id="3458" class="Symbol">{</a><a id="3459" href="Cubical.Core.Primitives.html#3459" class="Bound">ℓ</a><a id="3460" class="Symbol">}</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Cubical.Core.Primitives.html#3463" class="Bound">A</a> <a id="3465" class="Symbol">:</a> <a id="3467" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="3472" href="Cubical.Core.Primitives.html#3459" class="Bound">ℓ</a><a id="3473" class="Symbol">)</a> <a id="3475" class="Symbol">(</a><a id="3476" href="Cubical.Core.Primitives.html#3476" class="Bound">φ</a> <a id="3478" class="Symbol">:</a> <a id="3480" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Cubical.Core.Primitives.html#3484" class="Bound">u</a> <a id="3486" class="Symbol">:</a> <a id="3488" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3496" href="Cubical.Core.Primitives.html#3476" class="Bound">φ</a> <a id="3498" href="Cubical.Core.Primitives.html#3463" class="Bound">A</a><a id="3499" class="Symbol">)</a> <a id="3501" class="Symbol">→</a> <a id="3503" href="Agda.Primitive.html#429" class="Primitive">SSet</a> <a id="3508" href="Cubical.Core.Primitives.html#3459" class="Bound">ℓ</a>
<a id="3510" href="Cubical.Core.Primitives.html#3510" class="Bound">A</a> <a id="3512" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3514" href="Cubical.Core.Primitives.html#3514" class="Bound">φ</a> <a id="3516" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3518" href="Cubical.Core.Primitives.html#3518" class="Bound">u</a> <a id="3520" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a> <a id="3522" class="Symbol">=</a> <a id="3524" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="3528" href="Cubical.Core.Primitives.html#3510" class="Bound">A</a> <a id="3530" href="Cubical.Core.Primitives.html#3514" class="Bound">φ</a> <a id="3532" href="Cubical.Core.Primitives.html#3518" class="Bound">u</a>

<a id="3535" class="Keyword">infix</a> <a id="3541" class="Number">4</a> <a id="3543" href="Cubical.Core.Primitives.html#3447" class="Function Operator">_[_↦_]</a>

<a id="3551" class="Comment">-- Any element u : A can be seen as an element of A [ φ ↦ u ] which</a>
<a id="3619" class="Comment">-- agrees with u on φ:</a>

<a id="3643" class="Comment">-- inS : ∀ {ℓ} {A : Type ℓ} {φ} (u : A) → A [ φ ↦ (λ _ → u) ]</a>

<a id="3706" class="Comment">-- One can also forget that an element agrees with u on φ:</a>

<a id="3766" class="Comment">-- outS : ∀ {ℓ} {A : Type ℓ} {φ : I} {u : Partial φ A} → A [ φ ↦ u ] → A</a>


<a id="3841" class="Comment">-- * Composition operation according to [CCHM 18].</a>
<a id="3892" class="Comment">-- When calling &quot;comp A φ u a&quot; Agda makes sure that &quot;a&quot; agrees with &quot;u i0&quot; on &quot;φ&quot;.</a>
<a id="3975" class="Comment">-- compCCHM : ∀ {ℓ} (A : (i : I) → Type ℓ) (φ : I) (u : ∀ i → Partial φ (A i)) (a : A i0) → A i1</a>

<a id="4073" class="Comment">-- Note: this is not recommended to use, instead use the CHM</a>
<a id="4134" class="Comment">-- primitives! The reason is that these work with HITs and produce</a>
<a id="4201" class="Comment">-- fewer empty systems.</a>


<a id="4227" class="Comment">-- * Generalized transport and homogeneous composition [CHM 18].</a>

<a id="4293" class="Comment">-- When calling &quot;transp A φ a&quot; Agda makes sure that &quot;A&quot; is constant on &quot;φ&quot; (see below).</a>
<a id="4381" class="Comment">-- transp : ∀ {ℓ} (A : I → Type ℓ) (φ : I) (a : A i0) → A i1</a>

<a id="4443" class="Comment">-- &quot;A&quot; being constant on &quot;φ&quot; means that &quot;A&quot; should be a constant function whenever the</a>
<a id="4530" class="Comment">-- constraint &quot;φ = i1&quot; is satisfied. For example:</a>
<a id="4580" class="Comment">-- - If &quot;φ&quot; is &quot;i0&quot; then &quot;A&quot; can be anything, since this condition is vacuously true.</a>
<a id="4666" class="Comment">-- - If &quot;φ&quot; is &quot;i1&quot; then &quot;A&quot; must be a constant function.</a>
<a id="4724" class="Comment">-- - If &quot;φ&quot; is some in-scope variable &quot;i&quot; then &quot;A&quot; only needs to be a constant function</a>
<a id="4812" class="Comment">--   when substituting &quot;i1&quot; for &quot;i&quot;.</a>

<a id="4850" class="Comment">-- When calling &quot;hcomp A φ u a&quot; Agda makes sure that &quot;a&quot; agrees with &quot;u i0&quot; on &quot;φ&quot;.</a>
<a id="4934" class="Comment">-- hcomp : ∀ {ℓ} {A : Type ℓ} {φ : I} (u : I → Partial φ A) (a : A) → A</a>

<a id="5007" class="Keyword">private</a>
  <a id="5017" class="Keyword">variable</a>
    <a id="5030" href="Cubical.Core.Primitives.html#5030" class="Generalizable">ℓ</a>  <a id="5033" class="Symbol">:</a> <a id="5035" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="5045" href="Cubical.Core.Primitives.html#5045" class="Generalizable">ℓ&#39;</a> <a id="5048" class="Symbol">:</a> <a id="5050" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="5061" class="Comment">-- Homogeneous filling</a>
<a id="hfill"></a><a id="5084" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5090" class="Symbol">:</a> <a id="5092" class="Symbol">{</a><a id="5093" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a> <a id="5095" class="Symbol">:</a> <a id="5097" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="5102" href="Cubical.Core.Primitives.html#5030" class="Generalizable">ℓ</a><a id="5103" class="Symbol">}</a>
        <a id="5113" class="Symbol">{</a><a id="5114" href="Cubical.Core.Primitives.html#5114" class="Bound">φ</a> <a id="5116" class="Symbol">:</a> <a id="5118" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5119" class="Symbol">}</a>
        <a id="5129" class="Symbol">(</a><a id="5130" href="Cubical.Core.Primitives.html#5130" class="Bound">u</a> <a id="5132" class="Symbol">:</a> <a id="5134" class="Symbol">∀</a> <a id="5136" href="Cubical.Core.Primitives.html#5136" class="Bound">i</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5148" href="Cubical.Core.Primitives.html#5114" class="Bound">φ</a> <a id="5150" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a><a id="5151" class="Symbol">)</a>
        <a id="5161" class="Symbol">(</a><a id="5162" href="Cubical.Core.Primitives.html#5162" class="Bound">u0</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a> <a id="5169" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5171" href="Cubical.Core.Primitives.html#5114" class="Bound">φ</a> <a id="5173" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5175" href="Cubical.Core.Primitives.html#5130" class="Bound">u</a> <a id="5177" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5180" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="5181" class="Symbol">)</a>
        <a id="5191" class="Comment">-----------------------</a>
        <a id="5223" class="Symbol">(</a><a id="5224" href="Cubical.Core.Primitives.html#5224" class="Bound">i</a> <a id="5226" class="Symbol">:</a> <a id="5228" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5229" class="Symbol">)</a> <a id="5231" class="Symbol">→</a> <a id="5233" href="Cubical.Core.Primitives.html#5093" class="Bound">A</a>
<a id="5235" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5241" class="Symbol">{</a><a id="5242" class="Argument">φ</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Cubical.Core.Primitives.html#5246" class="Bound">φ</a><a id="5247" class="Symbol">}</a> <a id="5249" href="Cubical.Core.Primitives.html#5249" class="Bound">u</a> <a id="5251" href="Cubical.Core.Primitives.html#5251" class="Bound">u0</a> <a id="5254" href="Cubical.Core.Primitives.html#5254" class="Bound">i</a> <a id="5256" class="Symbol">=</a>
  <a id="5260" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5266" class="Symbol">(λ</a> <a id="5269" href="Cubical.Core.Primitives.html#5269" class="Bound">j</a> <a id="5271" class="Symbol">→</a> <a id="5273" class="Symbol">λ</a> <a id="5275" class="Symbol">{</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Cubical.Core.Primitives.html#5246" class="Bound">φ</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5284" class="Symbol">)</a> <a id="5286" class="Symbol">→</a> <a id="5288" href="Cubical.Core.Primitives.html#5249" class="Bound">u</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Cubical.Core.Primitives.html#5254" class="Bound">i</a> <a id="5293" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5295" href="Cubical.Core.Primitives.html#5269" class="Bound">j</a><a id="5296" class="Symbol">)</a> <a id="5298" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                 <a id="5319" class="Symbol">;</a> <a id="5321" class="Symbol">(</a><a id="5322" href="Cubical.Core.Primitives.html#5254" class="Bound">i</a> <a id="5324" class="Symbol">=</a> <a id="5326" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5328" class="Symbol">)</a> <a id="5330" class="Symbol">→</a> <a id="5332" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5337" href="Cubical.Core.Primitives.html#5251" class="Bound">u0</a> <a id="5340" class="Symbol">})</a>
        <a id="5351" class="Symbol">(</a><a id="5352" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5357" href="Cubical.Core.Primitives.html#5251" class="Bound">u0</a><a id="5359" class="Symbol">)</a>

<a id="5362" class="Comment">-- Heterogeneous composition can defined as in CHM, however we use the</a>
<a id="5433" class="Comment">-- builtin one as it doesn&#39;t require u0 to be a cubical subtype. This</a>
<a id="5503" class="Comment">-- reduces the number of inS&#39;s a lot.</a>
<a id="5541" class="Comment">-- comp : (A : ∀ i → Type (ℓ&#39; i))</a>
<a id="5575" class="Comment">--        {φ : I}</a>
<a id="5593" class="Comment">--        (u : ∀ i → Partial φ (A i))</a>
<a id="5631" class="Comment">--        (u0 : A i0 [ φ ↦ u i0 ])</a>
<a id="5666" class="Comment">--      → ---------------------------</a>
<a id="5704" class="Comment">--        A i1</a>
<a id="5719" class="Comment">-- comp A {φ = φ} u u0 =</a>
<a id="5744" class="Comment">--   hcomp (λ i → λ { (φ = i1) → transp (λ j → A (i ∨ j)) i (u _ 1=1) })</a>
<a id="5817" class="Comment">--         (transp A i0 (outS u0))</a>

<a id="5853" class="Comment">-- Heterogeneous filling defined using comp</a>
<a id="fill"></a><a id="5897" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="5902" class="Symbol">:</a> <a id="5904" class="Symbol">(</a><a id="5905" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="5907" class="Symbol">:</a> <a id="5909" class="Symbol">∀</a> <a id="5911" href="Cubical.Core.Primitives.html#5911" class="Bound">i</a> <a id="5913" class="Symbol">→</a> <a id="5915" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="5920" class="Symbol">(</a><a id="5921" href="Cubical.Core.Primitives.html#5045" class="Generalizable">ℓ&#39;</a> <a id="5924" href="Cubical.Core.Primitives.html#5911" class="Bound">i</a><a id="5925" class="Symbol">))</a>
       <a id="5935" class="Symbol">{</a><a id="5936" href="Cubical.Core.Primitives.html#5936" class="Bound">φ</a> <a id="5938" class="Symbol">:</a> <a id="5940" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5941" class="Symbol">}</a>
       <a id="5950" class="Symbol">(</a><a id="5951" href="Cubical.Core.Primitives.html#5951" class="Bound">u</a> <a id="5953" class="Symbol">:</a> <a id="5955" class="Symbol">∀</a> <a id="5957" href="Cubical.Core.Primitives.html#5957" class="Bound">i</a> <a id="5959" class="Symbol">→</a> <a id="5961" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5969" href="Cubical.Core.Primitives.html#5936" class="Bound">φ</a> <a id="5971" class="Symbol">(</a><a id="5972" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="5974" href="Cubical.Core.Primitives.html#5957" class="Bound">i</a><a id="5975" class="Symbol">))</a>
       <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Core.Primitives.html#5986" class="Bound">u0</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="5993" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5996" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5998" href="Cubical.Core.Primitives.html#5936" class="Bound">φ</a> <a id="6000" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="6002" href="Cubical.Core.Primitives.html#5951" class="Bound">u</a> <a id="6004" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="6007" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="6008" class="Symbol">)</a>
       <a id="6017" class="Comment">---------------------------</a>
       <a id="6052" class="Symbol">(</a><a id="6053" href="Cubical.Core.Primitives.html#6053" class="Bound">i</a> <a id="6055" class="Symbol">:</a> <a id="6057" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="6058" class="Symbol">)</a> <a id="6060" class="Symbol">→</a> <a id="6062" href="Cubical.Core.Primitives.html#5905" class="Bound">A</a> <a id="6064" href="Cubical.Core.Primitives.html#6053" class="Bound">i</a>
<a id="6066" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="6071" href="Cubical.Core.Primitives.html#6071" class="Bound">A</a> <a id="6073" class="Symbol">{</a><a id="6074" class="Argument">φ</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="Cubical.Core.Primitives.html#6078" class="Bound">φ</a><a id="6079" class="Symbol">}</a> <a id="6081" href="Cubical.Core.Primitives.html#6081" class="Bound">u</a> <a id="6083" href="Cubical.Core.Primitives.html#6083" class="Bound">u0</a> <a id="6086" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6088" class="Symbol">=</a>
  <a id="6092" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="6097" class="Symbol">(λ</a> <a id="6100" href="Cubical.Core.Primitives.html#6100" class="Bound">j</a> <a id="6102" class="Symbol">→</a> <a id="6104" href="Cubical.Core.Primitives.html#6071" class="Bound">A</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6109" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6111" href="Cubical.Core.Primitives.html#6100" class="Bound">j</a><a id="6112" class="Symbol">))</a>
       <a id="6122" class="Symbol">(λ</a> <a id="6125" href="Cubical.Core.Primitives.html#6125" class="Bound">j</a> <a id="6127" class="Symbol">→</a> <a id="6129" class="Symbol">λ</a> <a id="6131" class="Symbol">{</a> <a id="6133" class="Symbol">(</a><a id="6134" href="Cubical.Core.Primitives.html#6078" class="Bound">φ</a> <a id="6136" class="Symbol">=</a> <a id="6138" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6140" class="Symbol">)</a> <a id="6142" class="Symbol">→</a> <a id="6144" href="Cubical.Core.Primitives.html#6081" class="Bound">u</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6149" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6151" href="Cubical.Core.Primitives.html#6125" class="Bound">j</a><a id="6152" class="Symbol">)</a> <a id="6154" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                <a id="6174" class="Symbol">;</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Cubical.Core.Primitives.html#6086" class="Bound">i</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6183" class="Symbol">)</a> <a id="6185" class="Symbol">→</a> <a id="6187" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="6192" href="Cubical.Core.Primitives.html#6083" class="Bound">u0</a> <a id="6195" class="Symbol">})</a>
       <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="6211" href="Cubical.Core.Primitives.html#6083" class="Bound">u0</a><a id="6213" class="Symbol">)</a>

<a id="6216" class="Comment">-- Σ-types</a>
<a id="6227" class="Keyword">infix</a> <a id="6233" class="Number">2</a> <a id="6235" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a>

<a id="Σ-syntax"></a><a id="6245" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="6254" class="Symbol">:</a> <a id="6256" class="Symbol">∀</a> <a id="6258" class="Symbol">{</a><a id="6259" href="Cubical.Core.Primitives.html#6259" class="Bound">ℓ</a> <a id="6261" href="Cubical.Core.Primitives.html#6261" class="Bound">ℓ&#39;</a><a id="6263" class="Symbol">}</a> <a id="6265" class="Symbol">(</a><a id="6266" href="Cubical.Core.Primitives.html#6266" class="Bound">A</a> <a id="6268" class="Symbol">:</a> <a id="6270" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="6275" href="Cubical.Core.Primitives.html#6259" class="Bound">ℓ</a><a id="6276" class="Symbol">)</a> <a id="6278" class="Symbol">(</a><a id="6279" href="Cubical.Core.Primitives.html#6279" class="Bound">B</a> <a id="6281" class="Symbol">:</a> <a id="6283" href="Cubical.Core.Primitives.html#6266" class="Bound">A</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="6292" href="Cubical.Core.Primitives.html#6261" class="Bound">ℓ&#39;</a><a id="6294" class="Symbol">)</a> <a id="6296" class="Symbol">→</a> <a id="6298" href="Cubical.Core.Primitives.html#1159" class="Primitive">Type</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Cubical.Core.Primitives.html#1131" class="Primitive">ℓ-max</a> <a id="6310" href="Cubical.Core.Primitives.html#6259" class="Bound">ℓ</a> <a id="6312" href="Cubical.Core.Primitives.html#6261" class="Bound">ℓ&#39;</a><a id="6314" class="Symbol">)</a>
<a id="6316" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="6325" class="Symbol">=</a> <a id="6327" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a>

<a id="6330" class="Keyword">syntax</a> <a id="6337" href="Cubical.Core.Primitives.html#6245" class="Function">Σ-syntax</a> <a id="6346" class="Bound">A</a> <a id="6348" class="Symbol">(λ</a> <a id="6351" class="Bound">x</a> <a id="6353" class="Symbol">→</a> <a id="6355" class="Bound">B</a><a id="6356" class="Symbol">)</a> <a id="6358" class="Symbol">=</a> <a id="6360" class="Function">Σ[</a> <a id="6363" class="Bound">x</a> <a id="6365" class="Function">∈</a> <a id="6367" class="Bound">A</a> <a id="6369" class="Function">]</a> <a id="6371" class="Bound">B</a>
</pre></body></html>

==> anc/html/Cubical.Data.Bool.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="223" class="Comment">-- Obtain the booleans</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="276" class="Keyword">public</a>

<a id="284" class="Keyword">private</a>
  <a id="294" class="Keyword">variable</a>
    <a id="307" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a> <a id="309" class="Symbol">:</a> <a id="311" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="321" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="323" class="Symbol">:</a> <a id="325" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="330" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a>

<a id="333" class="Keyword">infixr</a> <a id="340" class="Number">6</a> <a id="342" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">_and_</a>
<a id="348" class="Keyword">infixr</a> <a id="355" class="Number">5</a> <a id="357" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a>
<a id="362" class="Keyword">infix</a>  <a id="369" class="Number">0</a> <a id="371" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then_else_</a>

<a id="not"></a><a id="386" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="397" class="Symbol">→</a> <a id="399" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="404" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="408" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="413" class="Symbol">=</a> <a id="415" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="421" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="425" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="431" class="Symbol">=</a> <a id="433" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_or_"></a><a id="439" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a> <a id="444" class="Symbol">:</a> <a id="446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="451" class="Symbol">→</a> <a id="453" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="458" class="Symbol">→</a> <a id="460" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="471" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="474" href="Cubical.Data.Bool.Base.html#474" class="Bound">x</a> <a id="476" class="Symbol">=</a> <a id="478" href="Cubical.Data.Bool.Base.html#474" class="Bound">x</a>
<a id="480" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="486" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="489" class="Symbol">_</a> <a id="491" class="Symbol">=</a> <a id="493" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_and_"></a><a id="499" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">_and_</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="512" class="Symbol">→</a> <a id="514" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="519" class="Symbol">→</a> <a id="521" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="526" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="532" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="536" class="Symbol">_</a> <a id="538" class="Symbol">=</a> <a id="540" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="546" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="552" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="556" href="Cubical.Data.Bool.Base.html#556" class="Bound">x</a> <a id="558" class="Symbol">=</a> <a id="560" href="Cubical.Data.Bool.Base.html#556" class="Bound">x</a>

<a id="563" class="Comment">-- xor / mod-2 addition</a>
<a id="_⊕_"></a><a id="587" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">_⊕_</a> <a id="591" class="Symbol">:</a> <a id="593" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="598" class="Symbol">→</a> <a id="600" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="605" class="Symbol">→</a> <a id="607" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="612" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="618" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="620" href="Cubical.Data.Bool.Base.html#620" class="Bound">x</a> <a id="622" class="Symbol">=</a> <a id="624" href="Cubical.Data.Bool.Base.html#620" class="Bound">x</a>
<a id="626" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="632" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="634" href="Cubical.Data.Bool.Base.html#634" class="Bound">x</a> <a id="636" class="Symbol">=</a> <a id="638" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="642" href="Cubical.Data.Bool.Base.html#634" class="Bound">x</a>

<a id="if_then_else_"></a><a id="645" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then_else_</a> <a id="659" class="Symbol">:</a> <a id="661" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="666" class="Symbol">→</a> <a id="668" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="670" class="Symbol">→</a> <a id="672" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="674" class="Symbol">→</a> <a id="676" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="678" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="681" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="687" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="692" href="Cubical.Data.Bool.Base.html#692" class="Bound">x</a> <a id="694" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="699" href="Cubical.Data.Bool.Base.html#699" class="Bound">y</a> <a id="701" class="Symbol">=</a> <a id="703" href="Cubical.Data.Bool.Base.html#692" class="Bound">x</a>
<a id="705" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="708" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="714" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="719" href="Cubical.Data.Bool.Base.html#719" class="Bound">x</a> <a id="721" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="726" href="Cubical.Data.Bool.Base.html#726" class="Bound">y</a> <a id="728" class="Symbol">=</a> <a id="730" href="Cubical.Data.Bool.Base.html#726" class="Bound">y</a>

<a id="_≟_"></a><a id="733" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a> <a id="737" class="Symbol">:</a> <a id="739" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="748" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="753" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="759" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="761" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="767" class="Symbol">=</a> <a id="769" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="773" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="778" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="784" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="786" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="792" class="Symbol">=</a> <a id="794" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="797" class="Symbol">λ</a> <a id="799" href="Cubical.Data.Bool.Base.html#799" class="Bound">p</a> <a id="801" class="Symbol">→</a> <a id="803" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="809" class="Symbol">(λ</a> <a id="812" href="Cubical.Data.Bool.Base.html#812" class="Bound">b</a> <a id="814" class="Symbol">→</a> <a id="816" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="819" href="Cubical.Data.Bool.Base.html#812" class="Bound">b</a> <a id="821" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="826" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="828" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="833" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="837" class="Symbol">)</a> <a id="839" href="Cubical.Data.Bool.Base.html#799" class="Bound">p</a> <a id="841" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="846" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="852" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="854" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="860" class="Symbol">=</a> <a id="862" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="865" class="Symbol">λ</a> <a id="867" href="Cubical.Data.Bool.Base.html#867" class="Bound">p</a> <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="877" class="Symbol">(λ</a> <a id="880" href="Cubical.Data.Bool.Base.html#880" class="Bound">b</a> <a id="882" class="Symbol">→</a> <a id="884" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="887" href="Cubical.Data.Bool.Base.html#880" class="Bound">b</a> <a id="889" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="894" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="899" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="904" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="905" class="Symbol">)</a> <a id="907" href="Cubical.Data.Bool.Base.html#867" class="Bound">p</a> <a id="909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="914" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="920" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="922" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="928" class="Symbol">=</a> <a id="930" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="934" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Dec→Bool"></a><a id="940" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="955" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="957" class="Symbol">→</a> <a id="959" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="964" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="978" href="Cubical.Data.Bool.Base.html#978" class="Bound">p</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">=</a> <a id="983" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="988" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1001" href="Cubical.Data.Bool.Base.html#1001" class="Bound">¬p</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">=</a> <a id="1007" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1014" class="Comment">-- Helpers for automatic proof</a>
<a id="Bool→Type"></a><a id="1045" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1070" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1080" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1092" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1102" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="Bool→Type*"></a><a id="1113" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1131" class="Symbol">→</a> <a id="1133" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1138" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a>
<a id="1140" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1151" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="1164" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1175" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>

<a id="True"></a><a id="1187" href="Cubical.Data.Bool.Base.html#1187" class="Function">True</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1198" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1208" href="Cubical.Data.Bool.Base.html#1187" class="Function">True</a> <a id="1213" href="Cubical.Data.Bool.Base.html#1213" class="Bound">Q</a> <a id="1215" class="Symbol">=</a> <a id="1217" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="1237" href="Cubical.Data.Bool.Base.html#1213" class="Bound">Q</a><a id="1238" class="Symbol">)</a>

<a id="False"></a><a id="1241" href="Cubical.Data.Bool.Base.html#1241" class="Function">False</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1253" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="1263" href="Cubical.Data.Bool.Base.html#1241" class="Function">False</a> <a id="1269" href="Cubical.Data.Bool.Base.html#1269" class="Bound">Q</a> <a id="1271" class="Symbol">=</a> <a id="1273" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="1298" href="Cubical.Data.Bool.Base.html#1269" class="Bound">Q</a><a id="1299" class="Symbol">))</a>

<a id="toWitness"></a><a id="1303" href="Cubical.Data.Bool.Base.html#1303" class="Function">toWitness</a> <a id="1313" class="Symbol">:</a> <a id="1315" class="Symbol">{</a><a id="1316" href="Cubical.Data.Bool.Base.html#1316" class="Bound">Q</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1324" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a><a id="1325" class="Symbol">}</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Cubical.Data.Bool.Base.html#1187" class="Function">True</a> <a id="1334" href="Cubical.Data.Bool.Base.html#1316" class="Bound">Q</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="1340" href="Cubical.Data.Bool.Base.html#1303" class="Function">toWitness</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">Q</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1359" href="Cubical.Data.Bool.Base.html#1359" class="Bound">p</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">_</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="Cubical.Data.Bool.Base.html#1359" class="Bound">p</a>

<a id="toWitnessFalse"></a><a id="1369" href="Cubical.Data.Bool.Base.html#1369" class="Function">toWitnessFalse</a> <a id="1384" class="Symbol">:</a> <a id="1386" class="Symbol">{</a><a id="1387" href="Cubical.Data.Bool.Base.html#1387" class="Bound">Q</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1395" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Cubical.Data.Bool.Base.html#1241" class="Function">False</a> <a id="1406" href="Cubical.Data.Bool.Base.html#1387" class="Bound">Q</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1412" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="1414" href="Cubical.Data.Bool.Base.html#1369" class="Function">toWitnessFalse</a> <a id="1429" class="Symbol">{</a><a id="1430" class="Argument">Q</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1437" href="Cubical.Data.Bool.Base.html#1437" class="Bound">¬p</a><a id="1439" class="Symbol">}</a> <a id="1441" class="Symbol">_</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Cubical.Data.Bool.Base.html#1437" class="Bound">¬p</a>

<a id="dichotomyBool"></a><a id="1449" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="1463" class="Symbol">:</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Cubical.Data.Bool.Base.html#1466" class="Bound">x</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">→</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Cubical.Data.Bool.Base.html#1466" class="Bound">x</a> <a id="1481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1483" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1487" class="Symbol">)</a> <a id="1489" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Data.Bool.Base.html#1466" class="Bound">x</a> <a id="1494" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1496" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1501" class="Symbol">)</a>
<a id="1503" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="1517" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1523" class="Symbol">=</a> <a id="1525" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1534" href="Cubical.Data.Bool.Base.html#1449" class="Function">dichotomyBool</a> <a id="1548" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1554" class="Symbol">=</a> <a id="1556" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="dichotomyBoolSym"></a><a id="1566" href="Cubical.Data.Bool.Base.html#1566" class="Function">dichotomyBoolSym</a> <a id="1583" class="Symbol">:</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.Data.Bool.Base.html#1586" class="Bound">x</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">→</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Data.Bool.Base.html#1586" class="Bound">x</a> <a id="1601" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1603" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Data.Bool.Base.html#1586" class="Bound">x</a> <a id="1615" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1617" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1621" class="Symbol">)</a>
<a id="1623" href="Cubical.Data.Bool.Base.html#1566" class="Function">dichotomyBoolSym</a> <a id="1640" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1652" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1657" href="Cubical.Data.Bool.Base.html#1566" class="Function">dichotomyBoolSym</a> <a id="1674" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1691" class="Comment">-- TODO: this should be uncommented and implemented using instance arguments</a>
<a id="1768" class="Comment">-- _==_ : {dA : Discrete A} → A → A → Bool</a>
<a id="1811" class="Comment">-- _==_ {dA = dA} x y = Dec→Bool (dA x y)</a>

<a id="1854" class="Comment">-- Universe lifted booleans</a>
<a id="Bool*"></a><a id="1882" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1888" class="Symbol">:</a> <a id="1890" class="Symbol">∀</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Cubical.Data.Bool.Base.html#1893" class="Bound">ℓ</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1903" href="Cubical.Data.Bool.Base.html#1893" class="Bound">ℓ</a>
<a id="1905" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="1918" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="true*"></a><a id="1924" href="Cubical.Data.Bool.Base.html#1924" class="Function">true*</a> <a id="1930" class="Symbol">:</a> <a id="1932" class="Symbol">∀</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Cubical.Data.Bool.Base.html#1935" class="Bound">ℓ</a><a id="1936" class="Symbol">}</a> <a id="1938" class="Symbol">→</a> <a id="1940" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1946" class="Symbol">{</a><a id="1947" href="Cubical.Data.Bool.Base.html#1935" class="Bound">ℓ</a><a id="1948" class="Symbol">}</a>
<a id="1950" href="Cubical.Data.Bool.Base.html#1924" class="Function">true*</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1963" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="false*"></a><a id="1969" href="Cubical.Data.Bool.Base.html#1969" class="Function">false*</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">∀</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Cubical.Data.Bool.Base.html#1981" class="Bound">ℓ</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a> <a id="1992" class="Symbol">{</a><a id="1993" href="Cubical.Data.Bool.Base.html#1981" class="Bound">ℓ</a><a id="1994" class="Symbol">}</a>
<a id="1996" href="Cubical.Data.Bool.Base.html#1969" class="Function">false*</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="2010" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="2017" class="Comment">-- Pointed version</a>
<a id="Bool*∙"></a><a id="2036" href="Cubical.Data.Bool.Base.html#2036" class="Function">Bool*∙</a> <a id="2043" class="Symbol">:</a> <a id="2045" class="Symbol">∀</a> <a id="2047" class="Symbol">{</a><a id="2048" href="Cubical.Data.Bool.Base.html#2048" class="Bound">ℓ</a><a id="2049" class="Symbol">}</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2056" href="Cubical.Data.Bool.Base.html#2056" class="Bound">X</a> <a id="2058" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2060" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2065" href="Cubical.Data.Bool.Base.html#2048" class="Bound">ℓ</a> <a id="2067" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2069" href="Cubical.Data.Bool.Base.html#2056" class="Bound">X</a>
<a id="2071" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2075" href="Cubical.Data.Bool.Base.html#2036" class="Function">Bool*∙</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Cubical.Data.Bool.Base.html#1882" class="Function">Bool*</a>
<a id="2090" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2094" href="Cubical.Data.Bool.Base.html#2036" class="Function">Bool*∙</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Cubical.Data.Bool.Base.html#1924" class="Function">true*</a>
</pre></body></html>

==> anc/html/Cubical.Data.Bool.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.Properties.html" class="Module">Cubical.Data.Bool.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Functions.Involution.html" class="Module">Cubical.Functions.Involution</a>

<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="443" class="Keyword">hiding</a> <a id="450" class="Symbol">(</a><a id="451" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a><a id="455" class="Symbol">)</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="523" class="Keyword">hiding</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="568" class="Symbol">as</a> <a id="571" class="Module">Empty</a> <a id="577" class="Keyword">hiding</a> <a id="584" class="Symbol">(</a><a id="585" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="663" class="Symbol">;</a> <a id="665" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="727" class="Keyword">hiding</a> <a id="734" class="Symbol">(</a><a id="735" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a><a id="739" class="Symbol">;</a> <a id="741" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a><a id="744" class="Symbol">)</a>

<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="785" class="Keyword">private</a>
  <a id="795" class="Keyword">variable</a>
    <a id="808" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a> <a id="810" class="Symbol">:</a> <a id="812" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="822" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="831" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a>

<a id="elim"></a><a id="834" href="Cubical.Data.Bool.Properties.html#834" class="Function">elim</a> <a id="839" class="Symbol">:</a> <a id="841" class="Symbol">∀</a> <a id="843" class="Symbol">{</a><a id="844" href="Cubical.Data.Bool.Properties.html#844" class="Bound">ℓ</a><a id="845" class="Symbol">}</a> <a id="847" class="Symbol">{</a><a id="848" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="850" class="Symbol">:</a> <a id="852" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="857" class="Symbol">→</a> <a id="859" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="864" href="Cubical.Data.Bool.Properties.html#844" class="Bound">ℓ</a><a id="865" class="Symbol">}</a>
  <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="873" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="880" class="Symbol">→</a> <a id="882" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="884" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="892" class="Symbol">→</a> <a id="894" class="Symbol">(</a><a id="895" href="Cubical.Data.Bool.Properties.html#895" class="Bound">b</a> <a id="897" class="Symbol">:</a> <a id="899" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="903" class="Symbol">)</a> <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Data.Bool.Properties.html#848" class="Bound">A</a> <a id="909" href="Cubical.Data.Bool.Properties.html#895" class="Bound">b</a>
<a id="911" href="Cubical.Data.Bool.Properties.html#834" class="Function">elim</a> <a id="916" href="Cubical.Data.Bool.Properties.html#916" class="Bound">t</a> <a id="918" href="Cubical.Data.Bool.Properties.html#918" class="Bound">f</a> <a id="920" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Data.Bool.Properties.html#918" class="Bound">f</a>
<a id="930" href="Cubical.Data.Bool.Properties.html#834" class="Function">elim</a> <a id="935" href="Cubical.Data.Bool.Properties.html#935" class="Bound">t</a> <a id="937" href="Cubical.Data.Bool.Properties.html#937" class="Bound">f</a> <a id="939" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="945" class="Symbol">=</a> <a id="947" href="Cubical.Data.Bool.Properties.html#935" class="Bound">t</a>

<a id="notnot"></a><a id="950" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="957" class="Symbol">:</a> <a id="959" class="Symbol">∀</a> <a id="961" href="Cubical.Data.Bool.Properties.html#961" class="Bound">x</a> <a id="963" class="Symbol">→</a> <a id="965" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="969" class="Symbol">(</a><a id="970" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="974" href="Cubical.Data.Bool.Properties.html#961" class="Bound">x</a><a id="975" class="Symbol">)</a> <a id="977" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="979" href="Cubical.Data.Bool.Properties.html#961" class="Bound">x</a>
<a id="981" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="988" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="994" class="Symbol">=</a> <a id="996" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1001" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="1008" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="notIso"></a><a id="1022" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1035" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1040" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1045" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1053" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1060" class="Symbol">=</a> <a id="1062" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1066" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1074" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1087" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1095" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>
<a id="1111" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1119" href="Cubical.Data.Bool.Properties.html#1022" class="Function">notIso</a> <a id="1126" class="Symbol">=</a> <a id="1128" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="notIsEquiv"></a><a id="1136" href="Cubical.Data.Bool.Properties.html#1136" class="Function">notIsEquiv</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1157" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1161" href="Cubical.Data.Bool.Properties.html#1136" class="Function">notIsEquiv</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="1187" class="Symbol">{</a><a id="1188" class="Argument">f</a> <a id="1190" class="Symbol">=</a> <a id="1192" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1195" class="Symbol">}</a> <a id="1197" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="notEquiv"></a><a id="1205" href="Cubical.Data.Bool.Properties.html#1205" class="Function">notEquiv</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1221" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1223" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1228" href="Cubical.Data.Bool.Properties.html#1205" class="Function">notEquiv</a> <a id="1237" class="Symbol">=</a> <a id="1239" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="1250" class="Symbol">{</a><a id="1251" class="Argument">f</a> <a id="1253" class="Symbol">=</a> <a id="1255" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1258" class="Symbol">}</a> <a id="1260" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="notEq"></a><a id="1268" href="Cubical.Data.Bool.Properties.html#1268" class="Function">notEq</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1281" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1283" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1288" href="Cubical.Data.Bool.Properties.html#1268" class="Function">notEq</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="1306" class="Symbol">{</a><a id="1307" class="Argument">f</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1314" class="Symbol">}</a> <a id="1316" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a>

<a id="1324" class="Keyword">private</a>
  <a id="1334" class="Comment">-- This computes to false as expected</a>
  <a id="nfalse"></a><a id="1374" href="Cubical.Data.Bool.Properties.html#1374" class="Function">nfalse</a> <a id="1381" class="Symbol">:</a> <a id="1383" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="1390" href="Cubical.Data.Bool.Properties.html#1374" class="Function">nfalse</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1406" class="Symbol">(λ</a> <a id="1409" href="Cubical.Data.Bool.Properties.html#1409" class="Bound">i</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="Cubical.Data.Bool.Properties.html#1268" class="Function">notEq</a> <a id="1419" href="Cubical.Data.Bool.Properties.html#1409" class="Bound">i</a><a id="1420" class="Symbol">)</a> <a id="1422" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1425" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

  <a id="1433" class="Comment">-- Sanity check</a>
  <a id="nfalsepath"></a><a id="1451" href="Cubical.Data.Bool.Properties.html#1451" class="Function">nfalsepath</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Data.Bool.Properties.html#1374" class="Function">nfalse</a> <a id="1471" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1473" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="1481" href="Cubical.Data.Bool.Properties.html#1451" class="Function">nfalsepath</a> <a id="1492" class="Symbol">=</a> <a id="1494" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="K-Bool"></a><a id="1500" href="Cubical.Data.Bool.Properties.html#1500" class="Function">K-Bool</a>
  <a id="1509" class="Symbol">:</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.Data.Bool.Properties.html#1512" class="Bound">P</a> <a id="1514" class="Symbol">:</a> <a id="1516" class="Symbol">{</a><a id="1517" href="Cubical.Data.Bool.Properties.html#1517" class="Bound">b</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">→</a> <a id="1529" href="Cubical.Data.Bool.Properties.html#1517" class="Bound">b</a> <a id="1531" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1533" href="Cubical.Data.Bool.Properties.html#1517" class="Bound">b</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1542" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="1543" class="Symbol">)</a>
  <a id="1547" class="Symbol">→</a> <a id="1549" class="Symbol">(∀{</a><a id="1552" href="Cubical.Data.Bool.Properties.html#1552" class="Bound">b</a><a id="1553" class="Symbol">}</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Cubical.Data.Bool.Properties.html#1512" class="Bound">P</a> <a id="1559" class="Symbol">{</a><a id="1560" href="Cubical.Data.Bool.Properties.html#1552" class="Bound">b</a><a id="1561" class="Symbol">}</a> <a id="1563" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1567" class="Symbol">)</a>
  <a id="1571" class="Symbol">→</a> <a id="1573" class="Symbol">∀{</a><a id="1575" href="Cubical.Data.Bool.Properties.html#1575" class="Bound">b</a><a id="1576" class="Symbol">}</a> <a id="1578" class="Symbol">→</a> <a id="1580" class="Symbol">(</a><a id="1581" href="Cubical.Data.Bool.Properties.html#1581" class="Bound">q</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Cubical.Data.Bool.Properties.html#1575" class="Bound">b</a> <a id="1587" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1589" href="Cubical.Data.Bool.Properties.html#1575" class="Bound">b</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Cubical.Data.Bool.Properties.html#1512" class="Bound">P</a> <a id="1596" href="Cubical.Data.Bool.Properties.html#1581" class="Bound">q</a>
<a id="1598" href="Cubical.Data.Bool.Properties.html#1500" class="Function">K-Bool</a> <a id="1605" href="Cubical.Data.Bool.Properties.html#1605" class="Bound">P</a> <a id="1607" href="Cubical.Data.Bool.Properties.html#1607" class="Bound">Pr</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1616" class="Symbol">}</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1622" class="Symbol">(λ{</a> <a id="1626" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1632" href="Cubical.Data.Bool.Properties.html#1632" class="Bound">q</a> <a id="1634" class="Symbol">→</a> <a id="1636" href="Cubical.Data.Bool.Properties.html#1605" class="Bound">P</a> <a id="1638" href="Cubical.Data.Bool.Properties.html#1632" class="Bound">q</a> <a id="1640" class="Symbol">;</a> <a id="1642" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1647" class="Symbol">_</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="1656" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1658" class="Symbol">})</a> <a id="1661" href="Cubical.Data.Bool.Properties.html#1607" class="Bound">Pr</a>
<a id="1664" href="Cubical.Data.Bool.Properties.html#1500" class="Function">K-Bool</a> <a id="1671" href="Cubical.Data.Bool.Properties.html#1671" class="Bound">P</a> <a id="1673" href="Cubical.Data.Bool.Properties.html#1673" class="Bound">Pr</a> <a id="1676" class="Symbol">{</a><a id="1677" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1681" class="Symbol">}</a>  <a id="1684" class="Symbol">=</a> <a id="1686" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1688" class="Symbol">(λ{</a> <a id="1692" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1697" href="Cubical.Data.Bool.Properties.html#1697" class="Bound">q</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Cubical.Data.Bool.Properties.html#1671" class="Bound">P</a> <a id="1703" href="Cubical.Data.Bool.Properties.html#1697" class="Bound">q</a> <a id="1705" class="Symbol">;</a> <a id="1707" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1713" class="Symbol">_</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="1722" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1724" class="Symbol">})</a> <a id="1727" href="Cubical.Data.Bool.Properties.html#1673" class="Bound">Pr</a>

<a id="isSetBool"></a><a id="1731" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="1741" class="Symbol">:</a> <a id="1743" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1749" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1754" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="1764" href="Cubical.Data.Bool.Properties.html#1764" class="Bound">a</a> <a id="1766" href="Cubical.Data.Bool.Properties.html#1766" class="Bound">b</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1772" class="Symbol">(λ</a> <a id="1775" href="Cubical.Data.Bool.Properties.html#1775" class="Bound">_</a> <a id="1777" href="Cubical.Data.Bool.Properties.html#1777" class="Bound">p</a> <a id="1779" class="Symbol">→</a> <a id="1781" class="Symbol">∀</a> <a id="1783" href="Cubical.Data.Bool.Properties.html#1783" class="Bound">q</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Cubical.Data.Bool.Properties.html#1777" class="Bound">p</a> <a id="1789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1791" href="Cubical.Data.Bool.Properties.html#1783" class="Bound">q</a><a id="1792" class="Symbol">)</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Cubical.Data.Bool.Properties.html#1500" class="Function">K-Bool</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1808" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡_</a><a id="1810" class="Symbol">)</a> <a id="1812" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1816" class="Symbol">)</a>

<a id="true≢false"></a><a id="1819" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1834" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1839" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1841" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="1847" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="1858" href="Cubical.Data.Bool.Properties.html#1858" class="Bound">p</a> <a id="1860" class="Symbol">=</a> <a id="1862" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1868" class="Symbol">(λ</a> <a id="1871" href="Cubical.Data.Bool.Properties.html#1871" class="Bound">b</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="1878" href="Cubical.Data.Bool.Properties.html#1871" class="Bound">b</a> <a id="1880" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="1885" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1890" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1895" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1896" class="Symbol">)</a> <a id="1898" href="Cubical.Data.Bool.Properties.html#1858" class="Bound">p</a> <a id="1900" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="false≢true"></a><a id="1906" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="1917" class="Symbol">:</a> <a id="1919" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1921" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1927" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1929" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1934" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="1945" href="Cubical.Data.Bool.Properties.html#1945" class="Bound">p</a> <a id="1947" class="Symbol">=</a> <a id="1949" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1955" class="Symbol">(λ</a> <a id="1958" href="Cubical.Data.Bool.Properties.html#1958" class="Bound">b</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="1965" href="Cubical.Data.Bool.Properties.html#1958" class="Bound">b</a> <a id="1967" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="1972" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1974" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1979" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1983" class="Symbol">)</a> <a id="1985" href="Cubical.Data.Bool.Properties.html#1945" class="Bound">p</a> <a id="1987" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="¬true→false"></a><a id="1993" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="2005" class="Symbol">:</a> <a id="2007" class="Symbol">(</a><a id="2008" href="Cubical.Data.Bool.Properties.html#2008" class="Bound">x</a> <a id="2010" class="Symbol">:</a> <a id="2012" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2016" class="Symbol">)</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2022" href="Cubical.Data.Bool.Properties.html#2008" class="Bound">x</a> <a id="2024" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2026" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2031" class="Symbol">→</a> <a id="2033" href="Cubical.Data.Bool.Properties.html#2008" class="Bound">x</a> <a id="2035" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2037" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2043" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="2055" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2061" class="Symbol">_</a> <a id="2063" class="Symbol">=</a> <a id="2065" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2070" href="Cubical.Data.Bool.Properties.html#1993" class="Function">¬true→false</a> <a id="2082" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2087" href="Cubical.Data.Bool.Properties.html#2087" class="Bound">p</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Cubical.Data.Bool.Properties.html#2087" class="Bound">p</a> <a id="2104" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2108" class="Symbol">)</a>

<a id="¬false→true"></a><a id="2111" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="2123" class="Symbol">:</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Cubical.Data.Bool.Properties.html#2126" class="Bound">x</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2134" class="Symbol">)</a> <a id="2136" class="Symbol">→</a> <a id="2138" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2140" href="Cubical.Data.Bool.Properties.html#2126" class="Bound">x</a> <a id="2142" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2144" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Cubical.Data.Bool.Properties.html#2126" class="Bound">x</a> <a id="2154" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2156" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2161" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="2173" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2179" href="Cubical.Data.Bool.Properties.html#2179" class="Bound">p</a> <a id="2181" class="Symbol">=</a> <a id="2183" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.Data.Bool.Properties.html#2179" class="Bound">p</a> <a id="2196" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2200" class="Symbol">)</a>
<a id="2202" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="2214" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2219" class="Symbol">_</a> <a id="2221" class="Symbol">=</a> <a id="2223" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="not≢const"></a><a id="2229" href="Cubical.Data.Bool.Properties.html#2229" class="Function">not≢const</a> <a id="2239" class="Symbol">:</a> <a id="2241" class="Symbol">∀</a> <a id="2243" href="Cubical.Data.Bool.Properties.html#2243" class="Bound">x</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2249" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="2253" href="Cubical.Data.Bool.Properties.html#2243" class="Bound">x</a> <a id="2255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2257" href="Cubical.Data.Bool.Properties.html#2243" class="Bound">x</a>
<a id="2259" href="Cubical.Data.Bool.Properties.html#2229" class="Function">not≢const</a> <a id="2269" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a>
<a id="2288" href="Cubical.Data.Bool.Properties.html#2229" class="Function">not≢const</a> <a id="2298" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2304" class="Symbol">=</a> <a id="2306" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a>

<a id="2318" class="Comment">-- or properties</a>
<a id="or-zeroˡ"></a><a id="2335" href="Cubical.Data.Bool.Properties.html#2335" class="Function">or-zeroˡ</a> <a id="2344" class="Symbol">:</a> <a id="2346" class="Symbol">∀</a> <a id="2348" href="Cubical.Data.Bool.Properties.html#2348" class="Bound">x</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2357" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2360" href="Cubical.Data.Bool.Properties.html#2348" class="Bound">x</a> <a id="2362" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2364" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2369" href="Cubical.Data.Bool.Properties.html#2335" class="Function">or-zeroˡ</a> <a id="2378" class="Symbol">_</a> <a id="2380" class="Symbol">=</a> <a id="2382" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-zeroʳ"></a><a id="2388" href="Cubical.Data.Bool.Properties.html#2388" class="Function">or-zeroʳ</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" href="Cubical.Data.Bool.Properties.html#2401" class="Bound">x</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Cubical.Data.Bool.Properties.html#2401" class="Bound">x</a> <a id="2407" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2410" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2415" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2417" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2422" href="Cubical.Data.Bool.Properties.html#2388" class="Function">or-zeroʳ</a> <a id="2431" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2437" class="Symbol">=</a> <a id="2439" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2444" href="Cubical.Data.Bool.Properties.html#2388" class="Function">or-zeroʳ</a> <a id="2453" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2459" class="Symbol">=</a> <a id="2461" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-identityˡ"></a><a id="2467" href="Cubical.Data.Bool.Properties.html#2467" class="Function">or-identityˡ</a> <a id="2480" class="Symbol">:</a> <a id="2482" class="Symbol">∀</a> <a id="2484" href="Cubical.Data.Bool.Properties.html#2484" class="Bound">x</a> <a id="2486" class="Symbol">→</a> <a id="2488" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2494" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2497" href="Cubical.Data.Bool.Properties.html#2484" class="Bound">x</a> <a id="2499" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2501" href="Cubical.Data.Bool.Properties.html#2484" class="Bound">x</a>
<a id="2503" href="Cubical.Data.Bool.Properties.html#2467" class="Function">or-identityˡ</a> <a id="2516" class="Symbol">_</a> <a id="2518" class="Symbol">=</a> <a id="2520" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-identityʳ"></a><a id="2526" href="Cubical.Data.Bool.Properties.html#2526" class="Function">or-identityʳ</a> <a id="2539" class="Symbol">:</a> <a id="2541" class="Symbol">∀</a> <a id="2543" href="Cubical.Data.Bool.Properties.html#2543" class="Bound">x</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Cubical.Data.Bool.Properties.html#2543" class="Bound">x</a> <a id="2549" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2552" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2558" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2560" href="Cubical.Data.Bool.Properties.html#2543" class="Bound">x</a>
<a id="2562" href="Cubical.Data.Bool.Properties.html#2526" class="Function">or-identityʳ</a> <a id="2575" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2581" class="Symbol">=</a> <a id="2583" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2588" href="Cubical.Data.Bool.Properties.html#2526" class="Function">or-identityʳ</a> <a id="2601" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2607" class="Symbol">=</a> <a id="2609" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-comm"></a><a id="2615" href="Cubical.Data.Bool.Properties.html#2615" class="Function">or-comm</a>      <a id="2628" class="Symbol">:</a> <a id="2630" class="Symbol">∀</a> <a id="2632" href="Cubical.Data.Bool.Properties.html#2632" class="Bound">x</a> <a id="2634" href="Cubical.Data.Bool.Properties.html#2634" class="Bound">y</a> <a id="2636" class="Symbol">→</a> <a id="2638" href="Cubical.Data.Bool.Properties.html#2632" class="Bound">x</a> <a id="2640" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2643" href="Cubical.Data.Bool.Properties.html#2634" class="Bound">y</a> <a id="2645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2647" href="Cubical.Data.Bool.Properties.html#2634" class="Bound">y</a> <a id="2649" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2652" href="Cubical.Data.Bool.Properties.html#2632" class="Bound">x</a>
<a id="2654" href="Cubical.Data.Bool.Properties.html#2615" class="Function">or-comm</a> <a id="2662" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2668" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2681" href="Cubical.Data.Bool.Properties.html#2615" class="Function">or-comm</a> <a id="2689" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2695" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2701" class="Symbol">=</a> <a id="2703" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2708" href="Cubical.Data.Bool.Properties.html#2615" class="Function">or-comm</a> <a id="2716" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2722" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2735" href="Cubical.Data.Bool.Properties.html#2615" class="Function">or-comm</a> <a id="2743" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2749" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2755" class="Symbol">=</a> <a id="2757" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-assoc"></a><a id="2763" href="Cubical.Data.Bool.Properties.html#2763" class="Function">or-assoc</a>     <a id="2776" class="Symbol">:</a> <a id="2778" class="Symbol">∀</a> <a id="2780" href="Cubical.Data.Bool.Properties.html#2780" class="Bound">x</a> <a id="2782" href="Cubical.Data.Bool.Properties.html#2782" class="Bound">y</a> <a id="2784" href="Cubical.Data.Bool.Properties.html#2784" class="Bound">z</a> <a id="2786" class="Symbol">→</a> <a id="2788" href="Cubical.Data.Bool.Properties.html#2780" class="Bound">x</a> <a id="2790" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Data.Bool.Properties.html#2782" class="Bound">y</a> <a id="2796" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2799" href="Cubical.Data.Bool.Properties.html#2784" class="Bound">z</a><a id="2800" class="Symbol">)</a> <a id="2802" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Cubical.Data.Bool.Properties.html#2780" class="Bound">x</a> <a id="2807" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2810" href="Cubical.Data.Bool.Properties.html#2782" class="Bound">y</a><a id="2811" class="Symbol">)</a> <a id="2813" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2816" href="Cubical.Data.Bool.Properties.html#2784" class="Bound">z</a>
<a id="2818" href="Cubical.Data.Bool.Properties.html#2763" class="Function">or-assoc</a> <a id="2827" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2833" href="Cubical.Data.Bool.Properties.html#2833" class="Bound">y</a> <a id="2835" href="Cubical.Data.Bool.Properties.html#2835" class="Bound">z</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2844" href="Cubical.Data.Bool.Properties.html#2763" class="Function">or-assoc</a> <a id="2853" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2859" href="Cubical.Data.Bool.Properties.html#2859" class="Bound">y</a> <a id="2861" href="Cubical.Data.Bool.Properties.html#2861" class="Bound">z</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-idem"></a><a id="2871" href="Cubical.Data.Bool.Properties.html#2871" class="Function">or-idem</a>      <a id="2884" class="Symbol">:</a> <a id="2886" class="Symbol">∀</a> <a id="2888" href="Cubical.Data.Bool.Properties.html#2888" class="Bound">x</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.Data.Bool.Properties.html#2888" class="Bound">x</a> <a id="2894" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2897" href="Cubical.Data.Bool.Properties.html#2888" class="Bound">x</a> <a id="2899" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2901" href="Cubical.Data.Bool.Properties.html#2888" class="Bound">x</a>
<a id="2903" href="Cubical.Data.Bool.Properties.html#2871" class="Function">or-idem</a> <a id="2911" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2924" href="Cubical.Data.Bool.Properties.html#2871" class="Function">or-idem</a> <a id="2932" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2938" class="Symbol">=</a> <a id="2940" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2946" class="Comment">-- and properties</a>
<a id="and-zeroˡ"></a><a id="2964" href="Cubical.Data.Bool.Properties.html#2964" class="Function">and-zeroˡ</a> <a id="2974" class="Symbol">:</a> <a id="2976" class="Symbol">∀</a> <a id="2978" href="Cubical.Data.Bool.Properties.html#2978" class="Bound">x</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2988" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="2992" href="Cubical.Data.Bool.Properties.html#2978" class="Bound">x</a> <a id="2994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2996" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3002" href="Cubical.Data.Bool.Properties.html#2964" class="Function">and-zeroˡ</a> <a id="3012" class="Symbol">_</a> <a id="3014" class="Symbol">=</a> <a id="3016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-zeroʳ"></a><a id="3022" href="Cubical.Data.Bool.Properties.html#3022" class="Function">and-zeroʳ</a> <a id="3032" class="Symbol">:</a> <a id="3034" class="Symbol">∀</a> <a id="3036" href="Cubical.Data.Bool.Properties.html#3036" class="Bound">x</a> <a id="3038" class="Symbol">→</a> <a id="3040" href="Cubical.Data.Bool.Properties.html#3036" class="Bound">x</a> <a id="3042" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3046" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3052" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3054" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3060" href="Cubical.Data.Bool.Properties.html#3022" class="Function">and-zeroʳ</a> <a id="3070" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3076" class="Symbol">=</a> <a id="3078" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3083" href="Cubical.Data.Bool.Properties.html#3022" class="Function">and-zeroʳ</a> <a id="3093" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3099" class="Symbol">=</a> <a id="3101" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-identityˡ"></a><a id="3107" href="Cubical.Data.Bool.Properties.html#3107" class="Function">and-identityˡ</a> <a id="3121" class="Symbol">:</a> <a id="3123" class="Symbol">∀</a> <a id="3125" href="Cubical.Data.Bool.Properties.html#3125" class="Bound">x</a> <a id="3127" class="Symbol">→</a> <a id="3129" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3134" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3138" href="Cubical.Data.Bool.Properties.html#3125" class="Bound">x</a> <a id="3140" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3142" href="Cubical.Data.Bool.Properties.html#3125" class="Bound">x</a>
<a id="3144" href="Cubical.Data.Bool.Properties.html#3107" class="Function">and-identityˡ</a> <a id="3158" class="Symbol">_</a> <a id="3160" class="Symbol">=</a> <a id="3162" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-identityʳ"></a><a id="3168" href="Cubical.Data.Bool.Properties.html#3168" class="Function">and-identityʳ</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">∀</a> <a id="3186" href="Cubical.Data.Bool.Properties.html#3186" class="Bound">x</a> <a id="3188" class="Symbol">→</a> <a id="3190" href="Cubical.Data.Bool.Properties.html#3186" class="Bound">x</a> <a id="3192" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3196" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3203" href="Cubical.Data.Bool.Properties.html#3186" class="Bound">x</a>
<a id="3205" href="Cubical.Data.Bool.Properties.html#3168" class="Function">and-identityʳ</a> <a id="3219" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3232" href="Cubical.Data.Bool.Properties.html#3168" class="Function">and-identityʳ</a> <a id="3246" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3252" class="Symbol">=</a> <a id="3254" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-comm"></a><a id="3260" href="Cubical.Data.Bool.Properties.html#3260" class="Function">and-comm</a>      <a id="3274" class="Symbol">:</a> <a id="3276" class="Symbol">∀</a> <a id="3278" href="Cubical.Data.Bool.Properties.html#3278" class="Bound">x</a> <a id="3280" href="Cubical.Data.Bool.Properties.html#3280" class="Bound">y</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Cubical.Data.Bool.Properties.html#3278" class="Bound">x</a> <a id="3286" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3290" href="Cubical.Data.Bool.Properties.html#3280" class="Bound">y</a> <a id="3292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3294" href="Cubical.Data.Bool.Properties.html#3280" class="Bound">y</a> <a id="3296" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3300" href="Cubical.Data.Bool.Properties.html#3278" class="Bound">x</a>
<a id="3302" href="Cubical.Data.Bool.Properties.html#3260" class="Function">and-comm</a> <a id="3311" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3317" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3323" class="Symbol">=</a> <a id="3325" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3330" href="Cubical.Data.Bool.Properties.html#3260" class="Function">and-comm</a> <a id="3339" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3345" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3351" class="Symbol">=</a> <a id="3353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3358" href="Cubical.Data.Bool.Properties.html#3260" class="Function">and-comm</a> <a id="3367" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3373" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3386" href="Cubical.Data.Bool.Properties.html#3260" class="Function">and-comm</a> <a id="3395" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3407" class="Symbol">=</a> <a id="3409" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-assoc"></a><a id="3415" href="Cubical.Data.Bool.Properties.html#3415" class="Function">and-assoc</a>     <a id="3429" class="Symbol">:</a> <a id="3431" class="Symbol">∀</a> <a id="3433" href="Cubical.Data.Bool.Properties.html#3433" class="Bound">x</a> <a id="3435" href="Cubical.Data.Bool.Properties.html#3435" class="Bound">y</a> <a id="3437" href="Cubical.Data.Bool.Properties.html#3437" class="Bound">z</a> <a id="3439" class="Symbol">→</a> <a id="3441" href="Cubical.Data.Bool.Properties.html#3433" class="Bound">x</a> <a id="3443" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3447" class="Symbol">(</a><a id="3448" href="Cubical.Data.Bool.Properties.html#3435" class="Bound">y</a> <a id="3450" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3454" href="Cubical.Data.Bool.Properties.html#3437" class="Bound">z</a><a id="3455" class="Symbol">)</a> <a id="3457" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Cubical.Data.Bool.Properties.html#3433" class="Bound">x</a> <a id="3462" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3466" href="Cubical.Data.Bool.Properties.html#3435" class="Bound">y</a><a id="3467" class="Symbol">)</a> <a id="3469" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3473" href="Cubical.Data.Bool.Properties.html#3437" class="Bound">z</a>
<a id="3475" href="Cubical.Data.Bool.Properties.html#3415" class="Function">and-assoc</a> <a id="3485" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3491" href="Cubical.Data.Bool.Properties.html#3491" class="Bound">y</a> <a id="3493" href="Cubical.Data.Bool.Properties.html#3493" class="Bound">z</a> <a id="3495" class="Symbol">=</a> <a id="3497" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3502" href="Cubical.Data.Bool.Properties.html#3415" class="Function">and-assoc</a> <a id="3512" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3518" href="Cubical.Data.Bool.Properties.html#3518" class="Bound">y</a> <a id="3520" href="Cubical.Data.Bool.Properties.html#3520" class="Bound">z</a> <a id="3522" class="Symbol">=</a> <a id="3524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-idem"></a><a id="3530" href="Cubical.Data.Bool.Properties.html#3530" class="Function">and-idem</a>      <a id="3544" class="Symbol">:</a> <a id="3546" class="Symbol">∀</a> <a id="3548" href="Cubical.Data.Bool.Properties.html#3548" class="Bound">x</a> <a id="3550" class="Symbol">→</a> <a id="3552" href="Cubical.Data.Bool.Properties.html#3548" class="Bound">x</a> <a id="3554" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3558" href="Cubical.Data.Bool.Properties.html#3548" class="Bound">x</a> <a id="3560" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3562" href="Cubical.Data.Bool.Properties.html#3548" class="Bound">x</a>
<a id="3564" href="Cubical.Data.Bool.Properties.html#3530" class="Function">and-idem</a> <a id="3573" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3579" class="Symbol">=</a> <a id="3581" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3586" href="Cubical.Data.Bool.Properties.html#3530" class="Function">and-idem</a> <a id="3595" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3601" class="Symbol">=</a> <a id="3603" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3609" class="Comment">-- xor properties</a>
<a id="⊕-identityʳ"></a><a id="3627" href="Cubical.Data.Bool.Properties.html#3627" class="Function">⊕-identityʳ</a> <a id="3639" class="Symbol">:</a> <a id="3641" class="Symbol">∀</a> <a id="3643" href="Cubical.Data.Bool.Properties.html#3643" class="Bound">x</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Cubical.Data.Bool.Properties.html#3643" class="Bound">x</a> <a id="3649" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3651" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3657" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3659" href="Cubical.Data.Bool.Properties.html#3643" class="Bound">x</a>
<a id="3661" href="Cubical.Data.Bool.Properties.html#3627" class="Function">⊕-identityʳ</a> <a id="3673" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3679" class="Symbol">=</a> <a id="3681" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3686" href="Cubical.Data.Bool.Properties.html#3627" class="Function">⊕-identityʳ</a> <a id="3698" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3703" class="Symbol">=</a> <a id="3705" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊕-comm"></a><a id="3711" href="Cubical.Data.Bool.Properties.html#3711" class="Function">⊕-comm</a> <a id="3718" class="Symbol">:</a> <a id="3720" class="Symbol">∀</a> <a id="3722" href="Cubical.Data.Bool.Properties.html#3722" class="Bound">x</a> <a id="3724" href="Cubical.Data.Bool.Properties.html#3724" class="Bound">y</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Cubical.Data.Bool.Properties.html#3722" class="Bound">x</a> <a id="3730" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3732" href="Cubical.Data.Bool.Properties.html#3724" class="Bound">y</a> <a id="3734" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3736" href="Cubical.Data.Bool.Properties.html#3724" class="Bound">y</a> <a id="3738" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3740" href="Cubical.Data.Bool.Properties.html#3722" class="Bound">x</a>
<a id="3742" href="Cubical.Data.Bool.Properties.html#3711" class="Function">⊕-comm</a> <a id="3749" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3755" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3761" class="Symbol">=</a> <a id="3763" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3768" href="Cubical.Data.Bool.Properties.html#3711" class="Function">⊕-comm</a> <a id="3775" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3781" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3787" class="Symbol">=</a> <a id="3789" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3794" href="Cubical.Data.Bool.Properties.html#3711" class="Function">⊕-comm</a> <a id="3801" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3807" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3820" href="Cubical.Data.Bool.Properties.html#3711" class="Function">⊕-comm</a> <a id="3827" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3833" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3839" class="Symbol">=</a> <a id="3841" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊕-assoc"></a><a id="3847" href="Cubical.Data.Bool.Properties.html#3847" class="Function">⊕-assoc</a> <a id="3855" class="Symbol">:</a> <a id="3857" class="Symbol">∀</a> <a id="3859" href="Cubical.Data.Bool.Properties.html#3859" class="Bound">x</a> <a id="3861" href="Cubical.Data.Bool.Properties.html#3861" class="Bound">y</a> <a id="3863" href="Cubical.Data.Bool.Properties.html#3863" class="Bound">z</a> <a id="3865" class="Symbol">→</a> <a id="3867" href="Cubical.Data.Bool.Properties.html#3859" class="Bound">x</a> <a id="3869" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Cubical.Data.Bool.Properties.html#3861" class="Bound">y</a> <a id="3874" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3876" href="Cubical.Data.Bool.Properties.html#3863" class="Bound">z</a><a id="3877" class="Symbol">)</a> <a id="3879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Cubical.Data.Bool.Properties.html#3859" class="Bound">x</a> <a id="3884" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3886" href="Cubical.Data.Bool.Properties.html#3861" class="Bound">y</a><a id="3887" class="Symbol">)</a> <a id="3889" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3891" href="Cubical.Data.Bool.Properties.html#3863" class="Bound">z</a>
<a id="3893" href="Cubical.Data.Bool.Properties.html#3847" class="Function">⊕-assoc</a> <a id="3901" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3907" href="Cubical.Data.Bool.Properties.html#3907" class="Bound">y</a> <a id="3909" href="Cubical.Data.Bool.Properties.html#3909" class="Bound">z</a> <a id="3911" class="Symbol">=</a> <a id="3913" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3918" href="Cubical.Data.Bool.Properties.html#3847" class="Function">⊕-assoc</a> <a id="3926" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3931" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3937" href="Cubical.Data.Bool.Properties.html#3937" class="Bound">z</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3946" href="Cubical.Data.Bool.Properties.html#3847" class="Function">⊕-assoc</a> <a id="3954" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3959" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3964" href="Cubical.Data.Bool.Properties.html#3964" class="Bound">z</a> <a id="3966" class="Symbol">=</a> <a id="3968" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="3975" href="Cubical.Data.Bool.Properties.html#3964" class="Bound">z</a>

<a id="not-⊕ˡ"></a><a id="3978" href="Cubical.Data.Bool.Properties.html#3978" class="Function">not-⊕ˡ</a> <a id="3985" class="Symbol">:</a> <a id="3987" class="Symbol">∀</a> <a id="3989" href="Cubical.Data.Bool.Properties.html#3989" class="Bound">x</a> <a id="3991" href="Cubical.Data.Bool.Properties.html#3991" class="Bound">y</a> <a id="3993" class="Symbol">→</a> <a id="3995" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Cubical.Data.Bool.Properties.html#3989" class="Bound">x</a> <a id="4002" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4004" href="Cubical.Data.Bool.Properties.html#3991" class="Bound">y</a><a id="4005" class="Symbol">)</a> <a id="4007" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4009" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4013" href="Cubical.Data.Bool.Properties.html#3989" class="Bound">x</a> <a id="4015" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4017" href="Cubical.Data.Bool.Properties.html#3991" class="Bound">y</a>
<a id="4019" href="Cubical.Data.Bool.Properties.html#3978" class="Function">not-⊕ˡ</a> <a id="4026" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4032" href="Cubical.Data.Bool.Properties.html#4032" class="Bound">y</a> <a id="4034" class="Symbol">=</a> <a id="4036" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4041" href="Cubical.Data.Bool.Properties.html#3978" class="Function">not-⊕ˡ</a> <a id="4048" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4054" href="Cubical.Data.Bool.Properties.html#4054" class="Bound">y</a> <a id="4056" class="Symbol">=</a> <a id="4058" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="4065" href="Cubical.Data.Bool.Properties.html#4054" class="Bound">y</a>

<a id="⊕-invol"></a><a id="4068" href="Cubical.Data.Bool.Properties.html#4068" class="Function">⊕-invol</a> <a id="4076" class="Symbol">:</a> <a id="4078" class="Symbol">∀</a> <a id="4080" href="Cubical.Data.Bool.Properties.html#4080" class="Bound">x</a> <a id="4082" href="Cubical.Data.Bool.Properties.html#4082" class="Bound">y</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Cubical.Data.Bool.Properties.html#4080" class="Bound">x</a> <a id="4088" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4090" class="Symbol">(</a><a id="4091" href="Cubical.Data.Bool.Properties.html#4080" class="Bound">x</a> <a id="4093" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4095" href="Cubical.Data.Bool.Properties.html#4082" class="Bound">y</a><a id="4096" class="Symbol">)</a> <a id="4098" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4100" href="Cubical.Data.Bool.Properties.html#4082" class="Bound">y</a>
<a id="4102" href="Cubical.Data.Bool.Properties.html#4068" class="Function">⊕-invol</a> <a id="4110" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4116" href="Cubical.Data.Bool.Properties.html#4116" class="Bound">x</a> <a id="4118" class="Symbol">=</a> <a id="4120" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4125" href="Cubical.Data.Bool.Properties.html#4068" class="Function">⊕-invol</a> <a id="4133" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4139" href="Cubical.Data.Bool.Properties.html#4139" class="Bound">x</a> <a id="4141" class="Symbol">=</a> <a id="4143" href="Cubical.Data.Bool.Properties.html#950" class="Function">notnot</a> <a id="4150" href="Cubical.Data.Bool.Properties.html#4139" class="Bound">x</a>

<a id="isEquiv-⊕"></a><a id="4153" href="Cubical.Data.Bool.Properties.html#4153" class="Function">isEquiv-⊕</a> <a id="4163" class="Symbol">:</a> <a id="4165" class="Symbol">∀</a> <a id="4167" href="Cubical.Data.Bool.Properties.html#4167" class="Bound">x</a> <a id="4169" class="Symbol">→</a> <a id="4171" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Cubical.Data.Bool.Properties.html#4167" class="Bound">x</a> <a id="4182" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕_</a><a id="4184" class="Symbol">)</a>
<a id="4186" href="Cubical.Data.Bool.Properties.html#4153" class="Function">isEquiv-⊕</a> <a id="4196" href="Cubical.Data.Bool.Properties.html#4196" class="Bound">x</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="4213" class="Symbol">(</a><a id="4214" href="Cubical.Data.Bool.Properties.html#4068" class="Function">⊕-invol</a> <a id="4222" href="Cubical.Data.Bool.Properties.html#4196" class="Bound">x</a><a id="4223" class="Symbol">)</a>

<a id="⊕-Path"></a><a id="4226" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="4233" class="Symbol">:</a> <a id="4235" class="Symbol">∀</a> <a id="4237" href="Cubical.Data.Bool.Properties.html#4237" class="Bound">x</a> <a id="4239" class="Symbol">→</a> <a id="4241" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4246" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4248" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4253" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="4260" href="Cubical.Data.Bool.Properties.html#4260" class="Bound">x</a> <a id="4262" class="Symbol">=</a> <a id="4264" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="4274" class="Symbol">{</a><a id="4275" class="Argument">f</a> <a id="4277" class="Symbol">=</a> <a id="4279" href="Cubical.Data.Bool.Properties.html#4260" class="Bound">x</a> <a id="4281" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕_</a><a id="4283" class="Symbol">}</a> <a id="4285" class="Symbol">(</a><a id="4286" href="Cubical.Data.Bool.Properties.html#4068" class="Function">⊕-invol</a> <a id="4294" href="Cubical.Data.Bool.Properties.html#4260" class="Bound">x</a><a id="4295" class="Symbol">)</a>

<a id="⊕-Path-refl"></a><a id="4298" href="Cubical.Data.Bool.Properties.html#4298" class="Function">⊕-Path-refl</a> <a id="4310" class="Symbol">:</a> <a id="4312" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="4319" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4325" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4327" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4332" href="Cubical.Data.Bool.Properties.html#4298" class="Function">⊕-Path-refl</a> <a id="4344" class="Symbol">=</a> <a id="4346" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="4367" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="¬transportNot"></a><a id="4373" href="Cubical.Data.Bool.Properties.html#4373" class="Function">¬transportNot</a> <a id="4387" class="Symbol">:</a> <a id="4389" class="Symbol">∀(</a><a id="4391" href="Cubical.Data.Bool.Properties.html#4391" class="Bound">P</a> <a id="4393" class="Symbol">:</a> <a id="4395" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4400" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4402" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4406" class="Symbol">)</a> <a id="4408" href="Cubical.Data.Bool.Properties.html#4408" class="Bound">b</a> <a id="4410" class="Symbol">→</a> <a id="4412" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4425" href="Cubical.Data.Bool.Properties.html#4391" class="Bound">P</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4432" href="Cubical.Data.Bool.Properties.html#4408" class="Bound">b</a><a id="4433" class="Symbol">)</a> <a id="4435" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4437" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4447" href="Cubical.Data.Bool.Properties.html#4391" class="Bound">P</a> <a id="4449" href="Cubical.Data.Bool.Properties.html#4408" class="Bound">b</a><a id="4450" class="Symbol">)</a>
<a id="4452" href="Cubical.Data.Bool.Properties.html#4373" class="Function">¬transportNot</a> <a id="4466" href="Cubical.Data.Bool.Properties.html#4466" class="Bound">P</a> <a id="4468" href="Cubical.Data.Bool.Properties.html#4468" class="Bound">b</a> <a id="4470" href="Cubical.Data.Bool.Properties.html#4470" class="Bound">eq</a> <a id="4473" class="Symbol">=</a> <a id="4475" href="Cubical.Data.Bool.Properties.html#2229" class="Function">not≢const</a> <a id="4485" href="Cubical.Data.Bool.Properties.html#4468" class="Bound">b</a> <a id="4487" href="Cubical.Data.Bool.Properties.html#4501" class="Function">sub</a>
  <a id="4493" class="Keyword">where</a>
  <a id="4501" href="Cubical.Data.Bool.Properties.html#4501" class="Function">sub</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4511" href="Cubical.Data.Bool.Properties.html#4468" class="Bound">b</a> <a id="4513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4515" href="Cubical.Data.Bool.Properties.html#4468" class="Bound">b</a>
  <a id="4519" href="Cubical.Data.Bool.Properties.html#4501" class="Function">sub</a> <a id="4523" class="Symbol">=</a> <a id="4525" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4531" class="Symbol">{</a><a id="4532" class="Argument">A</a> <a id="4534" class="Symbol">=</a> <a id="4536" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4547" class="Symbol">}</a> <a id="4549" class="Symbol">(λ</a> <a id="4552" href="Cubical.Data.Bool.Properties.html#4552" class="Bound">f</a> <a id="4554" class="Symbol">→</a> <a id="4556" href="Cubical.Data.Bool.Properties.html#4552" class="Bound">f</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4563" href="Cubical.Data.Bool.Properties.html#4468" class="Bound">b</a><a id="4564" class="Symbol">)</a> <a id="4566" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4568" href="Cubical.Data.Bool.Properties.html#4552" class="Bound">f</a> <a id="4570" href="Cubical.Data.Bool.Properties.html#4468" class="Bound">b</a><a id="4571" class="Symbol">)</a>
          <a id="4583" class="Symbol">(λ</a> <a id="4586" href="Cubical.Data.Bool.Properties.html#4586" class="Bound">i</a> <a id="4588" href="Cubical.Data.Bool.Properties.html#4588" class="Bound">c</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="4612" href="Cubical.Data.Bool.Properties.html#4466" class="Bound">P</a> <a id="4614" href="Cubical.Data.Bool.Properties.html#4588" class="Bound">c</a> <a id="4616" href="Cubical.Data.Bool.Properties.html#4586" class="Bound">i</a><a id="4617" class="Symbol">)</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4625" class="Symbol">(</a><a id="4626" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4637" href="Cubical.Data.Bool.Properties.html#4466" class="Bound">P</a><a id="4638" class="Symbol">)</a> <a id="4640" href="Cubical.Data.Bool.Properties.html#4470" class="Bound">eq</a><a id="4642" class="Symbol">)</a>

<a id="4645" class="Keyword">module</a> <a id="BoolReflection"></a><a id="4652" href="Cubical.Data.Bool.Properties.html#4652" class="Module">BoolReflection</a> <a id="4667" class="Keyword">where</a>
  <a id="4675" class="Keyword">data</a> <a id="BoolReflection.Table"></a><a id="4680" href="Cubical.Data.Bool.Properties.html#4680" class="Datatype">Table</a> <a id="4686" class="Symbol">(</a><a id="4687" href="Cubical.Data.Bool.Properties.html#4687" class="Bound">A</a> <a id="4689" class="Symbol">:</a> <a id="4691" href="Agda.Primitive.html#388" class="Primitive">Type₀</a><a id="4696" class="Symbol">)</a> <a id="4698" class="Symbol">(</a><a id="4699" href="Cubical.Data.Bool.Properties.html#4699" class="Bound">P</a> <a id="4701" class="Symbol">:</a> <a id="4703" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4708" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4710" href="Cubical.Data.Bool.Properties.html#4687" class="Bound">A</a><a id="4711" class="Symbol">)</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="4721" class="Keyword">where</a>
    <a id="BoolReflection.Table.inspect"></a><a id="4731" href="Cubical.Data.Bool.Properties.html#4731" class="InductiveConstructor">inspect</a> <a id="4739" class="Symbol">:</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Cubical.Data.Bool.Properties.html#4742" class="Bound">b</a> <a id="4744" href="Cubical.Data.Bool.Properties.html#4744" class="Bound">c</a> <a id="4746" class="Symbol">:</a> <a id="4748" href="Cubical.Data.Bool.Properties.html#4687" class="Bound">A</a><a id="4749" class="Symbol">)</a>
            <a id="4763" class="Symbol">→</a> <a id="4765" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4775" href="Cubical.Data.Bool.Properties.html#4699" class="Bound">P</a> <a id="4777" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4783" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4785" href="Cubical.Data.Bool.Properties.html#4742" class="Bound">b</a>
            <a id="4799" class="Symbol">→</a> <a id="4801" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4811" href="Cubical.Data.Bool.Properties.html#4699" class="Bound">P</a> <a id="4813" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4818" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4820" href="Cubical.Data.Bool.Properties.html#4744" class="Bound">c</a>
            <a id="4834" class="Symbol">→</a> <a id="4836" href="Cubical.Data.Bool.Properties.html#4680" class="Datatype">Table</a> <a id="4842" href="Cubical.Data.Bool.Properties.html#4687" class="Bound">A</a> <a id="4844" href="Cubical.Data.Bool.Properties.html#4699" class="Bound">P</a>

  <a id="BoolReflection.table"></a><a id="4849" href="Cubical.Data.Bool.Properties.html#4849" class="Function">table</a> <a id="4855" class="Symbol">:</a> <a id="4857" class="Symbol">∀</a> <a id="4859" href="Cubical.Data.Bool.Properties.html#4859" class="Bound">P</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="Cubical.Data.Bool.Properties.html#4680" class="Datatype">Table</a> <a id="4869" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4874" href="Cubical.Data.Bool.Properties.html#4859" class="Bound">P</a>
  <a id="4878" href="Cubical.Data.Bool.Properties.html#4849" class="Function">table</a> <a id="4884" class="Symbol">=</a> <a id="4886" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4888" href="Cubical.Data.Bool.Properties.html#4680" class="Datatype">Table</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Cubical.Data.Bool.Properties.html#4731" class="InductiveConstructor">inspect</a> <a id="4903" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4914" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4919" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4923" class="Symbol">)</a>

  <a id="BoolReflection.reflLemma"></a><a id="4928" href="Cubical.Data.Bool.Properties.html#4928" class="Function">reflLemma</a> <a id="4938" class="Symbol">:</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Cubical.Data.Bool.Properties.html#4941" class="Bound">P</a> <a id="4943" class="Symbol">:</a> <a id="4945" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4950" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4952" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4956" class="Symbol">)</a>
         <a id="4967" class="Symbol">→</a> <a id="4969" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4979" href="Cubical.Data.Bool.Properties.html#4941" class="Bound">P</a> <a id="4981" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4989" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
         <a id="5004" class="Symbol">→</a> <a id="5006" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5016" href="Cubical.Data.Bool.Properties.html#4941" class="Bound">P</a> <a id="5018" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5023" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5025" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
         <a id="5039" class="Symbol">→</a> <a id="5041" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5051" href="Cubical.Data.Bool.Properties.html#4941" class="Bound">P</a> <a id="5053" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5055" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5065" class="Symbol">(</a><a id="5066" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="5073" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5078" class="Symbol">)</a>
  <a id="5082" href="Cubical.Data.Bool.Properties.html#4928" class="Function">reflLemma</a> <a id="5092" href="Cubical.Data.Bool.Properties.html#5092" class="Bound">P</a> <a id="5094" href="Cubical.Data.Bool.Properties.html#5094" class="Bound">ff</a> <a id="5097" href="Cubical.Data.Bool.Properties.html#5097" class="Bound">tt</a> <a id="5100" href="Cubical.Data.Bool.Properties.html#5100" class="Bound">i</a> <a id="5102" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Cubical.Data.Bool.Properties.html#5094" class="Bound">ff</a> <a id="5113" href="Cubical.Data.Bool.Properties.html#5100" class="Bound">i</a>
  <a id="5117" href="Cubical.Data.Bool.Properties.html#4928" class="Function">reflLemma</a> <a id="5127" href="Cubical.Data.Bool.Properties.html#5127" class="Bound">P</a> <a id="5129" href="Cubical.Data.Bool.Properties.html#5129" class="Bound">ff</a> <a id="5132" href="Cubical.Data.Bool.Properties.html#5132" class="Bound">tt</a> <a id="5135" href="Cubical.Data.Bool.Properties.html#5135" class="Bound">i</a> <a id="5137" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5142" class="Symbol">=</a> <a id="5144" href="Cubical.Data.Bool.Properties.html#5132" class="Bound">tt</a> <a id="5147" href="Cubical.Data.Bool.Properties.html#5135" class="Bound">i</a>

  <a id="BoolReflection.notLemma"></a><a id="5152" href="Cubical.Data.Bool.Properties.html#5152" class="Function">notLemma</a> <a id="5161" class="Symbol">:</a> <a id="5163" class="Symbol">(</a><a id="5164" href="Cubical.Data.Bool.Properties.html#5164" class="Bound">P</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="5173" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5175" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5179" class="Symbol">)</a>
         <a id="5190" class="Symbol">→</a> <a id="5192" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5202" href="Cubical.Data.Bool.Properties.html#5164" class="Bound">P</a> <a id="5204" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5210" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5212" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
         <a id="5226" class="Symbol">→</a> <a id="5228" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5238" href="Cubical.Data.Bool.Properties.html#5164" class="Bound">P</a> <a id="5240" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5245" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5247" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
         <a id="5262" class="Symbol">→</a> <a id="5264" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5274" href="Cubical.Data.Bool.Properties.html#5164" class="Bound">P</a> <a id="5276" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5278" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="5296" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="5300" class="Symbol">)</a>
  <a id="5304" href="Cubical.Data.Bool.Properties.html#5152" class="Function">notLemma</a> <a id="5313" href="Cubical.Data.Bool.Properties.html#5313" class="Bound">P</a> <a id="5315" href="Cubical.Data.Bool.Properties.html#5315" class="Bound">ft</a> <a id="5318" href="Cubical.Data.Bool.Properties.html#5318" class="Bound">tf</a> <a id="5321" href="Cubical.Data.Bool.Properties.html#5321" class="Bound">i</a> <a id="5323" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5329" class="Symbol">=</a> <a id="5331" href="Cubical.Data.Bool.Properties.html#5315" class="Bound">ft</a> <a id="5334" href="Cubical.Data.Bool.Properties.html#5321" class="Bound">i</a>
  <a id="5338" href="Cubical.Data.Bool.Properties.html#5152" class="Function">notLemma</a> <a id="5347" href="Cubical.Data.Bool.Properties.html#5347" class="Bound">P</a> <a id="5349" href="Cubical.Data.Bool.Properties.html#5349" class="Bound">ft</a> <a id="5352" href="Cubical.Data.Bool.Properties.html#5352" class="Bound">tf</a> <a id="5355" href="Cubical.Data.Bool.Properties.html#5355" class="Bound">i</a> <a id="5357" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5363" class="Symbol">=</a> <a id="5365" href="Cubical.Data.Bool.Properties.html#5352" class="Bound">tf</a> <a id="5368" href="Cubical.Data.Bool.Properties.html#5355" class="Bound">i</a>

  <a id="BoolReflection.categorize"></a><a id="5373" href="Cubical.Data.Bool.Properties.html#5373" class="Function">categorize</a> <a id="5384" class="Symbol">:</a> <a id="5386" class="Symbol">∀</a> <a id="5388" href="Cubical.Data.Bool.Properties.html#5388" class="Bound">P</a> <a id="5390" class="Symbol">→</a> <a id="5392" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5402" href="Cubical.Data.Bool.Properties.html#5388" class="Bound">P</a> <a id="5404" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5406" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5435" href="Cubical.Data.Bool.Properties.html#5388" class="Bound">P</a> <a id="5437" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5442" class="Symbol">))</a>
  <a id="5447" href="Cubical.Data.Bool.Properties.html#5373" class="Function">categorize</a> <a id="5458" href="Cubical.Data.Bool.Properties.html#5458" class="Bound">P</a> <a id="5460" class="Keyword">with</a> <a id="5465" href="Cubical.Data.Bool.Properties.html#4849" class="Function">table</a> <a id="5471" href="Cubical.Data.Bool.Properties.html#5458" class="Bound">P</a>
  <a id="5475" href="Cubical.Data.Bool.Properties.html#5373" class="Function">categorize</a> <a id="5486" href="Cubical.Data.Bool.Properties.html#5486" class="Bound">P</a> <a id="5488" class="Symbol">|</a> <a id="5490" href="Cubical.Data.Bool.Properties.html#4731" class="InductiveConstructor">inspect</a> <a id="5498" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5504" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5509" href="Cubical.Data.Bool.Properties.html#5509" class="Bound">p</a> <a id="5511" href="Cubical.Data.Bool.Properties.html#5511" class="Bound">q</a>
    <a id="5517" class="Symbol">=</a> <a id="5519" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5525" class="Symbol">(λ</a> <a id="5528" href="Cubical.Data.Bool.Properties.html#5528" class="Bound">b</a> <a id="5530" class="Symbol">→</a> <a id="5532" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5542" href="Cubical.Data.Bool.Properties.html#5486" class="Bound">P</a> <a id="5544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5546" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="5564" href="Cubical.Data.Bool.Properties.html#5528" class="Bound">b</a><a id="5565" class="Symbol">))</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5573" href="Cubical.Data.Bool.Properties.html#5509" class="Bound">p</a><a id="5574" class="Symbol">)</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Data.Bool.Properties.html#4928" class="Function">reflLemma</a> <a id="5587" href="Cubical.Data.Bool.Properties.html#5486" class="Bound">P</a> <a id="5589" href="Cubical.Data.Bool.Properties.html#5509" class="Bound">p</a> <a id="5591" href="Cubical.Data.Bool.Properties.html#5511" class="Bound">q</a><a id="5592" class="Symbol">)</a>
  <a id="5596" href="Cubical.Data.Bool.Properties.html#5373" class="Function">categorize</a> <a id="5607" href="Cubical.Data.Bool.Properties.html#5607" class="Bound">P</a> <a id="5609" class="Symbol">|</a> <a id="5611" href="Cubical.Data.Bool.Properties.html#4731" class="InductiveConstructor">inspect</a> <a id="5619" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5624" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5630" href="Cubical.Data.Bool.Properties.html#5630" class="Bound">p</a> <a id="5632" href="Cubical.Data.Bool.Properties.html#5632" class="Bound">q</a>
    <a id="5638" class="Symbol">=</a> <a id="5640" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5646" class="Symbol">(λ</a> <a id="5649" href="Cubical.Data.Bool.Properties.html#5649" class="Bound">b</a> <a id="5651" class="Symbol">→</a> <a id="5653" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5663" href="Cubical.Data.Bool.Properties.html#5607" class="Bound">P</a> <a id="5665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5667" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5677" class="Symbol">(</a><a id="5678" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="5685" href="Cubical.Data.Bool.Properties.html#5649" class="Bound">b</a><a id="5686" class="Symbol">))</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5694" href="Cubical.Data.Bool.Properties.html#5630" class="Bound">p</a><a id="5695" class="Symbol">)</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Cubical.Data.Bool.Properties.html#5152" class="Function">notLemma</a> <a id="5707" href="Cubical.Data.Bool.Properties.html#5607" class="Bound">P</a> <a id="5709" href="Cubical.Data.Bool.Properties.html#5630" class="Bound">p</a> <a id="5711" href="Cubical.Data.Bool.Properties.html#5632" class="Bound">q</a><a id="5712" class="Symbol">)</a>
  <a id="5716" href="Cubical.Data.Bool.Properties.html#5373" class="Function">categorize</a> <a id="5727" href="Cubical.Data.Bool.Properties.html#5727" class="Bound">P</a> <a id="5729" class="Symbol">|</a> <a id="5731" href="Cubical.Data.Bool.Properties.html#4731" class="InductiveConstructor">inspect</a> <a id="5739" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5745" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5751" href="Cubical.Data.Bool.Properties.html#5751" class="Bound">p</a> <a id="5753" href="Cubical.Data.Bool.Properties.html#5753" class="Bound">q</a>
    <a id="5759" class="Symbol">=</a> <a id="5761" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="5771" class="Symbol">(</a><a id="5772" href="Cubical.Data.Bool.Properties.html#4373" class="Function">¬transportNot</a> <a id="5786" href="Cubical.Data.Bool.Properties.html#5727" class="Bound">P</a> <a id="5788" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Cubical.Data.Bool.Properties.html#5753" class="Bound">q</a> <a id="5797" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5799" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5803" href="Cubical.Data.Bool.Properties.html#5751" class="Bound">p</a><a id="5804" class="Symbol">))</a>
  <a id="5809" href="Cubical.Data.Bool.Properties.html#5373" class="Function">categorize</a> <a id="5820" href="Cubical.Data.Bool.Properties.html#5820" class="Bound">P</a> <a id="5822" class="Symbol">|</a> <a id="5824" href="Cubical.Data.Bool.Properties.html#4731" class="InductiveConstructor">inspect</a> <a id="5832" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5837" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5842" href="Cubical.Data.Bool.Properties.html#5842" class="Bound">p</a> <a id="5844" href="Cubical.Data.Bool.Properties.html#5844" class="Bound">q</a>
    <a id="5850" class="Symbol">=</a> <a id="5852" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="5862" class="Symbol">(</a><a id="5863" href="Cubical.Data.Bool.Properties.html#4373" class="Function">¬transportNot</a> <a id="5877" href="Cubical.Data.Bool.Properties.html#5820" class="Bound">P</a> <a id="5879" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Cubical.Data.Bool.Properties.html#5844" class="Bound">q</a> <a id="5888" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5890" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5894" href="Cubical.Data.Bool.Properties.html#5842" class="Bound">p</a><a id="5895" class="Symbol">))</a>

  <a id="BoolReflection.⊕-complete"></a><a id="5901" href="Cubical.Data.Bool.Properties.html#5901" class="Function">⊕-complete</a> <a id="5912" class="Symbol">:</a> <a id="5914" class="Symbol">∀</a> <a id="5916" href="Cubical.Data.Bool.Properties.html#5916" class="Bound">P</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Cubical.Data.Bool.Properties.html#5916" class="Bound">P</a> <a id="5922" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5924" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5942" href="Cubical.Data.Bool.Properties.html#5916" class="Bound">P</a> <a id="5944" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5949" class="Symbol">)</a>
  <a id="5953" href="Cubical.Data.Bool.Properties.html#5901" class="Function">⊕-complete</a> <a id="5964" href="Cubical.Data.Bool.Properties.html#5964" class="Bound">P</a> <a id="5966" class="Symbol">=</a> <a id="5968" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="5989" class="Symbol">(</a><a id="5990" href="Cubical.Data.Bool.Properties.html#5373" class="Function">categorize</a> <a id="6001" href="Cubical.Data.Bool.Properties.html#5964" class="Bound">P</a><a id="6002" class="Symbol">)</a>

  <a id="BoolReflection.⊕-comp"></a><a id="6007" href="Cubical.Data.Bool.Properties.html#6007" class="Function">⊕-comp</a> <a id="6014" class="Symbol">:</a> <a id="6016" class="Symbol">∀</a> <a id="6018" href="Cubical.Data.Bool.Properties.html#6018" class="Bound">p</a> <a id="6020" href="Cubical.Data.Bool.Properties.html#6020" class="Bound">q</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="6031" href="Cubical.Data.Bool.Properties.html#6018" class="Bound">p</a> <a id="6033" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6035" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="6042" href="Cubical.Data.Bool.Properties.html#6020" class="Bound">q</a> <a id="6044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6046" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a> <a id="6053" class="Symbol">(</a><a id="6054" href="Cubical.Data.Bool.Properties.html#6020" class="Bound">q</a> <a id="6056" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="6058" href="Cubical.Data.Bool.Properties.html#6018" class="Bound">p</a><a id="6059" class="Symbol">)</a>
  <a id="6063" href="Cubical.Data.Bool.Properties.html#6007" class="Function">⊕-comp</a> <a id="6070" href="Cubical.Data.Bool.Properties.html#6070" class="Bound">p</a> <a id="6072" href="Cubical.Data.Bool.Properties.html#6072" class="Bound">q</a> <a id="6074" class="Symbol">=</a> <a id="6076" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="6097" class="Symbol">(λ</a> <a id="6100" href="Cubical.Data.Bool.Properties.html#6100" class="Bound">i</a> <a id="6102" href="Cubical.Data.Bool.Properties.html#6102" class="Bound">x</a> <a id="6104" class="Symbol">→</a> <a id="6106" href="Cubical.Data.Bool.Properties.html#3847" class="Function">⊕-assoc</a> <a id="6114" href="Cubical.Data.Bool.Properties.html#6072" class="Bound">q</a> <a id="6116" href="Cubical.Data.Bool.Properties.html#6070" class="Bound">p</a> <a id="6118" href="Cubical.Data.Bool.Properties.html#6102" class="Bound">x</a> <a id="6120" href="Cubical.Data.Bool.Properties.html#6100" class="Bound">i</a><a id="6121" class="Symbol">)</a>

  <a id="6126" class="Keyword">open</a> <a id="6131" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="BoolReflection.reflectIso"></a><a id="6138" href="Cubical.Data.Bool.Properties.html#6138" class="Function">reflectIso</a> <a id="6149" class="Symbol">:</a> <a id="6151" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6155" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6160" class="Symbol">(</a><a id="6161" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6166" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6168" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6172" class="Symbol">)</a>
  <a id="6176" href="Cubical.Data.Bool.Properties.html#6138" class="Function">reflectIso</a> <a id="6187" class="Symbol">.</a><a id="6188" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6192" class="Symbol">=</a> <a id="6194" href="Cubical.Data.Bool.Properties.html#4226" class="Function">⊕-Path</a>
  <a id="6203" href="Cubical.Data.Bool.Properties.html#6138" class="Function">reflectIso</a> <a id="6214" class="Symbol">.</a><a id="6215" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6219" href="Cubical.Data.Bool.Properties.html#6219" class="Bound">P</a> <a id="6221" class="Symbol">=</a> <a id="6223" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6233" href="Cubical.Data.Bool.Properties.html#6219" class="Bound">P</a> <a id="6235" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6243" href="Cubical.Data.Bool.Properties.html#6138" class="Function">reflectIso</a> <a id="6254" class="Symbol">.</a><a id="6255" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="Cubical.Data.Bool.Properties.html#3627" class="Function">⊕-identityʳ</a>
  <a id="6275" href="Cubical.Data.Bool.Properties.html#6138" class="Function">reflectIso</a> <a id="6286" class="Symbol">.</a><a id="6287" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6291" href="Cubical.Data.Bool.Properties.html#6291" class="Bound">P</a> <a id="6293" class="Symbol">=</a> <a id="6295" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6299" class="Symbol">(</a><a id="6300" href="Cubical.Data.Bool.Properties.html#5901" class="Function">⊕-complete</a> <a id="6311" href="Cubical.Data.Bool.Properties.html#6291" class="Bound">P</a><a id="6312" class="Symbol">)</a>

  <a id="BoolReflection.reflectEquiv"></a><a id="6317" href="Cubical.Data.Bool.Properties.html#6317" class="Function">reflectEquiv</a> <a id="6330" class="Symbol">:</a> <a id="6332" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6337" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6339" class="Symbol">(</a><a id="6340" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6345" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6347" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6351" class="Symbol">)</a>
  <a id="6355" href="Cubical.Data.Bool.Properties.html#6317" class="Function">reflectEquiv</a> <a id="6368" class="Symbol">=</a> <a id="6370" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6381" href="Cubical.Data.Bool.Properties.html#6138" class="Function">reflectIso</a>

<a id="_≤_"></a><a id="6393" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a> <a id="6397" class="Symbol">:</a> <a id="6399" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6404" class="Symbol">→</a> <a id="6406" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6411" class="Symbol">→</a> <a id="6413" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="6418" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6423" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">≤</a> <a id="6425" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6435" class="CatchallClause Symbol">_</a><a id="6436" class="CatchallClause"> </a><a id="6437" href="Cubical.Data.Bool.Properties.html#6393" class="CatchallClause Function Operator">≤</a><a id="6438" class="CatchallClause"> </a><a id="6439" class="CatchallClause Symbol">_</a> <a id="6441" class="Symbol">=</a> <a id="6443" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="_≥_"></a><a id="6449" href="Cubical.Data.Bool.Properties.html#6449" class="Function Operator">_≥_</a> <a id="6453" class="Symbol">:</a> <a id="6455" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6460" class="Symbol">→</a> <a id="6462" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="6474" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6480" href="Cubical.Data.Bool.Properties.html#6449" class="Function Operator">≥</a> <a id="6482" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6487" class="Symbol">=</a> <a id="6489" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6491" class="CatchallClause Symbol">_</a><a id="6492" class="CatchallClause"> </a><a id="6493" href="Cubical.Data.Bool.Properties.html#6449" class="CatchallClause Function Operator">≥</a><a id="6494" class="CatchallClause"> </a><a id="6495" class="CatchallClause Symbol">_</a> <a id="6497" class="Symbol">=</a> <a id="6499" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="isProp≤"></a><a id="6505" href="Cubical.Data.Bool.Properties.html#6505" class="Function">isProp≤</a> <a id="6513" class="Symbol">:</a> <a id="6515" class="Symbol">∀</a> <a id="6517" href="Cubical.Data.Bool.Properties.html#6517" class="Bound">b</a> <a id="6519" href="Cubical.Data.Bool.Properties.html#6519" class="Bound">c</a> <a id="6521" class="Symbol">→</a> <a id="6523" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6530" class="Symbol">(</a><a id="6531" href="Cubical.Data.Bool.Properties.html#6517" class="Bound">b</a> <a id="6533" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">≤</a> <a id="6535" href="Cubical.Data.Bool.Properties.html#6519" class="Bound">c</a><a id="6536" class="Symbol">)</a>
<a id="6538" href="Cubical.Data.Bool.Properties.html#6505" class="Function">isProp≤</a>  <a id="6547" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6552" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6558" class="Symbol">=</a> <a id="6560" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="6568" href="Cubical.Data.Bool.Properties.html#6505" class="Function">isProp≤</a>  <a id="6577" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6583" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6588" class="Symbol">=</a> <a id="6590" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6601" href="Cubical.Data.Bool.Properties.html#6505" class="Function">isProp≤</a> <a id="6609" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6615" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6621" class="Symbol">=</a> <a id="6623" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6634" href="Cubical.Data.Bool.Properties.html#6505" class="Function">isProp≤</a> <a id="6642" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>  <a id="6649" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6654" class="Symbol">=</a> <a id="6656" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isProp≥"></a><a id="6668" href="Cubical.Data.Bool.Properties.html#6668" class="Function">isProp≥</a> <a id="6676" class="Symbol">:</a> <a id="6678" class="Symbol">∀</a> <a id="6680" href="Cubical.Data.Bool.Properties.html#6680" class="Bound">b</a> <a id="6682" href="Cubical.Data.Bool.Properties.html#6682" class="Bound">c</a> <a id="6684" class="Symbol">→</a> <a id="6686" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Cubical.Data.Bool.Properties.html#6680" class="Bound">b</a> <a id="6696" href="Cubical.Data.Bool.Properties.html#6449" class="Function Operator">≥</a> <a id="6698" href="Cubical.Data.Bool.Properties.html#6682" class="Bound">c</a><a id="6699" class="Symbol">)</a>
<a id="6701" href="Cubical.Data.Bool.Properties.html#6668" class="Function">isProp≥</a> <a id="6709" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>  <a id="6716" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="6731" href="Cubical.Data.Bool.Properties.html#6668" class="Function">isProp≥</a>  <a id="6740" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6746" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6751" class="Symbol">=</a> <a id="6753" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6764" href="Cubical.Data.Bool.Properties.html#6668" class="Function">isProp≥</a> <a id="6772" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6778" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6784" class="Symbol">=</a> <a id="6786" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="6797" href="Cubical.Data.Bool.Properties.html#6668" class="Function">isProp≥</a>  <a id="6806" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6811" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6817" class="Symbol">=</a> <a id="6819" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isProp-Bool→Type"></a><a id="6831" href="Cubical.Data.Bool.Properties.html#6831" class="Function">isProp-Bool→Type</a> <a id="6848" class="Symbol">:</a> <a id="6850" class="Symbol">∀</a> <a id="6852" href="Cubical.Data.Bool.Properties.html#6852" class="Bound">b</a> <a id="6854" class="Symbol">→</a> <a id="6856" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6863" class="Symbol">(</a><a id="6864" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="6874" href="Cubical.Data.Bool.Properties.html#6852" class="Bound">b</a><a id="6875" class="Symbol">)</a>
<a id="6877" href="Cubical.Data.Bool.Properties.html#6831" class="Function">isProp-Bool→Type</a> <a id="6894" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6900" class="Symbol">=</a> <a id="6902" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="6910" href="Cubical.Data.Bool.Properties.html#6831" class="Function">isProp-Bool→Type</a> <a id="6927" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6932" class="Symbol">=</a> <a id="6934" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isPropDep-Bool→Type"></a><a id="6946" href="Cubical.Data.Bool.Properties.html#6946" class="Function">isPropDep-Bool→Type</a> <a id="6966" class="Symbol">:</a> <a id="6968" href="Cubical.Foundations.HLevels.html#25432" class="Function">isPropDep</a> <a id="6978" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a>
<a id="6988" href="Cubical.Data.Bool.Properties.html#6946" class="Function">isPropDep-Bool→Type</a> <a id="7008" class="Symbol">=</a> <a id="7010" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="7035" class="Number">1</a> <a id="7037" href="Cubical.Data.Bool.Properties.html#6831" class="Function">isProp-Bool→Type</a>

<a id="IsoBool→∙"></a><a id="7055" href="Cubical.Data.Bool.Properties.html#7055" class="Function">IsoBool→∙</a> <a id="7065" class="Symbol">:</a> <a id="7067" class="Symbol">∀</a> <a id="7069" class="Symbol">{</a><a id="7070" href="Cubical.Data.Bool.Properties.html#7070" class="Bound">ℓ</a><a id="7071" class="Symbol">}</a> <a id="7073" class="Symbol">{</a><a id="7074" href="Cubical.Data.Bool.Properties.html#7074" class="Bound">A</a> <a id="7076" class="Symbol">:</a> <a id="7078" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7086" href="Cubical.Data.Bool.Properties.html#7070" class="Bound">ℓ</a><a id="7087" class="Symbol">}</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7095" class="Symbol">((</a><a id="7097" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="7102" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7104" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7108" class="Symbol">)</a> <a id="7110" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="7113" href="Cubical.Data.Bool.Properties.html#7074" class="Bound">A</a><a id="7114" class="Symbol">)</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7121" href="Cubical.Data.Bool.Properties.html#7074" class="Bound">A</a><a id="7122" class="Symbol">)</a>
<a id="7124" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7132" href="Cubical.Data.Bool.Properties.html#7055" class="Function">IsoBool→∙</a> <a id="7142" href="Cubical.Data.Bool.Properties.html#7142" class="Bound">f</a> <a id="7144" class="Symbol">=</a> <a id="7146" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7150" href="Cubical.Data.Bool.Properties.html#7142" class="Bound">f</a> <a id="7152" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="7158" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7171" href="Cubical.Data.Bool.Properties.html#7055" class="Function">IsoBool→∙</a> <a id="7181" href="Cubical.Data.Bool.Properties.html#7181" class="Bound">a</a><a id="7182" class="Symbol">)</a> <a id="7184" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7190" class="Symbol">=</a> <a id="7192" href="Cubical.Data.Bool.Properties.html#7181" class="Bound">a</a>
<a id="7194" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7198" class="Symbol">(</a><a id="7199" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7207" class="Symbol">(</a><a id="7208" href="Cubical.Data.Bool.Properties.html#7055" class="Function">IsoBool→∙</a> <a id="7218" class="Symbol">{</a><a id="7219" class="Argument">A</a> <a id="7221" class="Symbol">=</a> <a id="7223" href="Cubical.Data.Bool.Properties.html#7223" class="Bound">A</a><a id="7224" class="Symbol">})</a> <a id="7227" href="Cubical.Data.Bool.Properties.html#7227" class="Bound">a</a><a id="7228" class="Symbol">)</a> <a id="7230" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7235" class="Symbol">=</a> <a id="7237" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7240" href="Cubical.Data.Bool.Properties.html#7223" class="Bound">A</a>
<a id="7242" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7246" class="Symbol">(</a><a id="7247" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7255" href="Cubical.Data.Bool.Properties.html#7055" class="Function">IsoBool→∙</a> <a id="7265" href="Cubical.Data.Bool.Properties.html#7265" class="Bound">a</a><a id="7266" class="Symbol">)</a> <a id="7268" class="Symbol">=</a> <a id="7270" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7275" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7283" href="Cubical.Data.Bool.Properties.html#7055" class="Function">IsoBool→∙</a> <a id="7293" href="Cubical.Data.Bool.Properties.html#7293" class="Bound">a</a> <a id="7295" class="Symbol">=</a> <a id="7297" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7302" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7310" href="Cubical.Data.Bool.Properties.html#7055" class="Function">IsoBool→∙</a> <a id="7320" class="Symbol">(</a><a id="7321" href="Cubical.Data.Bool.Properties.html#7321" class="Bound">f</a> <a id="7323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7325" href="Cubical.Data.Bool.Properties.html#7325" class="Bound">p</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">=</a>
  <a id="7332" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7339" class="Symbol">((</a><a id="7341" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7348" class="Symbol">(λ</a> <a id="7351" class="Symbol">{</a> <a id="7353" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7359" class="Symbol">→</a> <a id="7361" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7366" class="Symbol">;</a> <a id="7368" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7379" href="Cubical.Data.Bool.Properties.html#7325" class="Bound">p</a><a id="7380" class="Symbol">}))</a>
        <a id="7392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7394" class="Symbol">λ</a> <a id="7396" href="Cubical.Data.Bool.Properties.html#7396" class="Bound">i</a> <a id="7398" href="Cubical.Data.Bool.Properties.html#7398" class="Bound">j</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="Cubical.Data.Bool.Properties.html#7325" class="Bound">p</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7407" href="Cubical.Data.Bool.Properties.html#7396" class="Bound">i</a> <a id="7409" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7411" href="Cubical.Data.Bool.Properties.html#7398" class="Bound">j</a><a id="7412" class="Symbol">))</a>

<a id="7416" class="Comment">-- import here to avoid conflicts</a>
<a id="7450" class="Keyword">open</a> <a id="7455" class="Keyword">import</a> <a id="7462" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="7481" class="Comment">-- relation to hProp</a>

<a id="BoolProp≃BoolProp*"></a><a id="7503" href="Cubical.Data.Bool.Properties.html#7503" class="Function">BoolProp≃BoolProp*</a> <a id="7522" class="Symbol">:</a> <a id="7524" class="Symbol">{</a><a id="7525" href="Cubical.Data.Bool.Properties.html#7525" class="Bound">a</a> <a id="7527" class="Symbol">:</a> <a id="7529" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="7533" class="Symbol">}</a> <a id="7535" class="Symbol">→</a> <a id="7537" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7547" href="Cubical.Data.Bool.Properties.html#7525" class="Bound">a</a> <a id="7549" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7551" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="7562" class="Symbol">{</a><a id="7563" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="7564" class="Symbol">}</a> <a id="7566" href="Cubical.Data.Bool.Properties.html#7525" class="Bound">a</a>
<a id="7568" href="Cubical.Data.Bool.Properties.html#7503" class="Function">BoolProp≃BoolProp*</a> <a id="7587" class="Symbol">{</a><a id="7588" class="Argument">a</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="7596" class="Symbol">}</a> <a id="7598" class="Symbol">=</a> <a id="7600" href="Cubical.Data.Unit.Properties.html#3087" class="Function">Unit≃Unit*</a>
<a id="7611" href="Cubical.Data.Bool.Properties.html#7503" class="Function">BoolProp≃BoolProp*</a> <a id="7630" class="Symbol">{</a><a id="7631" class="Argument">a</a> <a id="7633" class="Symbol">=</a> <a id="7635" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="7640" class="Symbol">}</a> <a id="7642" class="Symbol">=</a> <a id="7644" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="7657" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="7667" href="Cubical.Data.Empty.Base.html#199" class="Function">Empty.rec*</a>

<a id="Bool→TypeInj"></a><a id="7679" href="Cubical.Data.Bool.Properties.html#7679" class="Function">Bool→TypeInj</a> <a id="7692" class="Symbol">:</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Cubical.Data.Bool.Properties.html#7695" class="Bound">a</a> <a id="7697" href="Cubical.Data.Bool.Properties.html#7697" class="Bound">b</a> <a id="7699" class="Symbol">:</a> <a id="7701" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="7705" class="Symbol">)</a> <a id="7707" class="Symbol">→</a> <a id="7709" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7719" href="Cubical.Data.Bool.Properties.html#7695" class="Bound">a</a> <a id="7721" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7723" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7733" href="Cubical.Data.Bool.Properties.html#7697" class="Bound">b</a> <a id="7735" class="Symbol">→</a> <a id="7737" href="Cubical.Data.Bool.Properties.html#7695" class="Bound">a</a> <a id="7739" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7741" href="Cubical.Data.Bool.Properties.html#7697" class="Bound">b</a>
<a id="7743" href="Cubical.Data.Bool.Properties.html#7679" class="Function">Bool→TypeInj</a> <a id="7756" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7761" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7766" class="Symbol">_</a> <a id="7768" class="Symbol">=</a> <a id="7770" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7775" href="Cubical.Data.Bool.Properties.html#7679" class="Function">Bool→TypeInj</a> <a id="7788" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7793" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7799" href="Cubical.Data.Bool.Properties.html#7799" class="Bound">p</a> <a id="7801" class="Symbol">=</a> <a id="7803" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="7813" class="Symbol">(</a><a id="7814" href="Cubical.Data.Bool.Properties.html#7799" class="Bound">p</a> <a id="7816" class="Symbol">.</a><a id="7817" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7821" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="7823" class="Symbol">)</a>
<a id="7825" href="Cubical.Data.Bool.Properties.html#7679" class="Function">Bool→TypeInj</a> <a id="7838" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7844" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7849" href="Cubical.Data.Bool.Properties.html#7849" class="Bound">p</a> <a id="7851" class="Symbol">=</a> <a id="7853" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="7863" class="Symbol">(</a><a id="7864" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7870" href="Cubical.Data.Bool.Properties.html#7849" class="Bound">p</a> <a id="7872" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="7874" class="Symbol">)</a>
<a id="7876" href="Cubical.Data.Bool.Properties.html#7679" class="Function">Bool→TypeInj</a> <a id="7889" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7895" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7901" class="Symbol">_</a> <a id="7903" class="Symbol">=</a> <a id="7905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool→TypeInj*"></a><a id="7911" href="Cubical.Data.Bool.Properties.html#7911" class="Function">Bool→TypeInj*</a> <a id="7925" class="Symbol">:</a> <a id="7927" class="Symbol">(</a><a id="7928" href="Cubical.Data.Bool.Properties.html#7928" class="Bound">a</a> <a id="7930" href="Cubical.Data.Bool.Properties.html#7930" class="Bound">b</a> <a id="7932" class="Symbol">:</a> <a id="7934" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="7938" class="Symbol">)</a> <a id="7940" class="Symbol">→</a> <a id="7942" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="7953" class="Symbol">{</a><a id="7954" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="7955" class="Symbol">}</a> <a id="7957" href="Cubical.Data.Bool.Properties.html#7928" class="Bound">a</a> <a id="7959" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7961" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="7972" class="Symbol">{</a><a id="7973" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="7974" class="Symbol">}</a> <a id="7976" href="Cubical.Data.Bool.Properties.html#7930" class="Bound">b</a> <a id="7978" class="Symbol">→</a> <a id="7980" href="Cubical.Data.Bool.Properties.html#7928" class="Bound">a</a> <a id="7982" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7984" href="Cubical.Data.Bool.Properties.html#7930" class="Bound">b</a>
<a id="7986" href="Cubical.Data.Bool.Properties.html#7911" class="Function">Bool→TypeInj*</a> <a id="8000" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8005" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8010" class="Symbol">_</a> <a id="8012" class="Symbol">=</a> <a id="8014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8019" href="Cubical.Data.Bool.Properties.html#7911" class="Function">Bool→TypeInj*</a> <a id="8033" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8038" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8044" href="Cubical.Data.Bool.Properties.html#8044" class="Bound">p</a> <a id="8046" class="Symbol">=</a> <a id="8048" href="Cubical.Data.Empty.Base.html#199" class="Function">Empty.rec*</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Cubical.Data.Bool.Properties.html#8044" class="Bound">p</a> <a id="8062" class="Symbol">.</a><a id="8063" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8067" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="8070" class="Symbol">)</a>
<a id="8072" href="Cubical.Data.Bool.Properties.html#7911" class="Function">Bool→TypeInj*</a> <a id="8086" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8092" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8097" href="Cubical.Data.Bool.Properties.html#8097" class="Bound">p</a> <a id="8099" class="Symbol">=</a> <a id="8101" href="Cubical.Data.Empty.Base.html#199" class="Function">Empty.rec*</a> <a id="8112" class="Symbol">(</a><a id="8113" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8119" href="Cubical.Data.Bool.Properties.html#8097" class="Bound">p</a> <a id="8121" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="8124" class="Symbol">)</a>
<a id="8126" href="Cubical.Data.Bool.Properties.html#7911" class="Function">Bool→TypeInj*</a> <a id="8140" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8146" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8152" class="Symbol">_</a> <a id="8154" class="Symbol">=</a> <a id="8156" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isPropBool→Type"></a><a id="8162" href="Cubical.Data.Bool.Properties.html#8162" class="Function">isPropBool→Type</a> <a id="8178" class="Symbol">:</a> <a id="8180" class="Symbol">{</a><a id="8181" href="Cubical.Data.Bool.Properties.html#8181" class="Bound">a</a> <a id="8183" class="Symbol">:</a> <a id="8185" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8189" class="Symbol">}</a> <a id="8191" class="Symbol">→</a> <a id="8193" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8200" class="Symbol">(</a><a id="8201" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8211" href="Cubical.Data.Bool.Properties.html#8181" class="Bound">a</a><a id="8212" class="Symbol">)</a>
<a id="8214" href="Cubical.Data.Bool.Properties.html#8162" class="Function">isPropBool→Type</a> <a id="8230" class="Symbol">{</a><a id="8231" class="Argument">a</a> <a id="8233" class="Symbol">=</a> <a id="8235" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8239" class="Symbol">}</a> <a id="8241" class="Symbol">=</a> <a id="8243" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="8254" href="Cubical.Data.Bool.Properties.html#8162" class="Function">isPropBool→Type</a> <a id="8270" class="Symbol">{</a><a id="8271" class="Argument">a</a> <a id="8273" class="Symbol">=</a> <a id="8275" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8280" class="Symbol">}</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>

<a id="isPropBool→Type*"></a><a id="8293" href="Cubical.Data.Bool.Properties.html#8293" class="Function">isPropBool→Type*</a> <a id="8310" class="Symbol">:</a> <a id="8312" class="Symbol">{</a><a id="8313" href="Cubical.Data.Bool.Properties.html#8313" class="Bound">a</a> <a id="8315" class="Symbol">:</a> <a id="8317" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8321" class="Symbol">}</a> <a id="8323" class="Symbol">→</a> <a id="8325" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8332" class="Symbol">(</a><a id="8333" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="8344" class="Symbol">{</a><a id="8345" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8346" class="Symbol">}</a> <a id="8348" href="Cubical.Data.Bool.Properties.html#8313" class="Bound">a</a><a id="8349" class="Symbol">)</a>
<a id="8351" href="Cubical.Data.Bool.Properties.html#8293" class="Function">isPropBool→Type*</a> <a id="8368" class="Symbol">{</a><a id="8369" class="Argument">a</a> <a id="8371" class="Symbol">=</a> <a id="8373" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8377" class="Symbol">}</a> <a id="8379" class="Symbol">=</a> <a id="8381" href="Cubical.Data.Unit.Properties.html#2687" class="Function">isPropUnit*</a>
<a id="8393" href="Cubical.Data.Bool.Properties.html#8293" class="Function">isPropBool→Type*</a> <a id="8410" class="Symbol">{</a><a id="8411" class="Argument">a</a> <a id="8413" class="Symbol">=</a> <a id="8415" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8420" class="Symbol">}</a> <a id="8422" class="Symbol">=</a> <a id="8424" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a>

<a id="DecBool→Type"></a><a id="8434" href="Cubical.Data.Bool.Properties.html#8434" class="Function">DecBool→Type</a> <a id="8447" class="Symbol">:</a> <a id="8449" class="Symbol">{</a><a id="8450" href="Cubical.Data.Bool.Properties.html#8450" class="Bound">a</a> <a id="8452" class="Symbol">:</a> <a id="8454" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8458" class="Symbol">}</a> <a id="8460" class="Symbol">→</a> <a id="8462" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8466" class="Symbol">(</a><a id="8467" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8477" href="Cubical.Data.Bool.Properties.html#8450" class="Bound">a</a><a id="8478" class="Symbol">)</a>
<a id="8480" href="Cubical.Data.Bool.Properties.html#8434" class="Function">DecBool→Type</a> <a id="8493" class="Symbol">{</a><a id="8494" class="Argument">a</a> <a id="8496" class="Symbol">=</a> <a id="8498" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8502" class="Symbol">}</a> <a id="8504" class="Symbol">=</a> <a id="8506" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8510" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8513" href="Cubical.Data.Bool.Properties.html#8434" class="Function">DecBool→Type</a> <a id="8526" class="Symbol">{</a><a id="8527" class="Argument">a</a> <a id="8529" class="Symbol">=</a> <a id="8531" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8536" class="Symbol">}</a> <a id="8538" class="Symbol">=</a> <a id="8540" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8543" class="Symbol">(λ</a> <a id="8546" href="Cubical.Data.Bool.Properties.html#8546" class="Bound">x</a> <a id="8548" class="Symbol">→</a> <a id="8550" href="Cubical.Data.Bool.Properties.html#8546" class="Bound">x</a><a id="8551" class="Symbol">)</a>

<a id="DecBool→Type*"></a><a id="8554" href="Cubical.Data.Bool.Properties.html#8554" class="Function">DecBool→Type*</a> <a id="8568" class="Symbol">:</a> <a id="8570" class="Symbol">{</a><a id="8571" href="Cubical.Data.Bool.Properties.html#8571" class="Bound">a</a> <a id="8573" class="Symbol">:</a> <a id="8575" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="8579" class="Symbol">}</a> <a id="8581" class="Symbol">→</a> <a id="8583" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="8599" class="Symbol">{</a><a id="8600" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8601" class="Symbol">}</a> <a id="8603" href="Cubical.Data.Bool.Properties.html#8571" class="Bound">a</a><a id="8604" class="Symbol">)</a>
<a id="8606" href="Cubical.Data.Bool.Properties.html#8554" class="Function">DecBool→Type*</a> <a id="8620" class="Symbol">{</a><a id="8621" class="Argument">a</a> <a id="8623" class="Symbol">=</a> <a id="8625" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8629" class="Symbol">}</a> <a id="8631" class="Symbol">=</a> <a id="8633" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8637" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="8641" href="Cubical.Data.Bool.Properties.html#8554" class="Function">DecBool→Type*</a> <a id="8655" class="Symbol">{</a><a id="8656" class="Argument">a</a> <a id="8658" class="Symbol">=</a> <a id="8660" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="8665" class="Symbol">}</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8672" class="Symbol">(λ</a> <a id="8675" class="Symbol">(</a><a id="8676" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="8681" href="Cubical.Data.Bool.Properties.html#8681" class="Bound">x</a><a id="8682" class="Symbol">)</a> <a id="8684" class="Symbol">→</a> <a id="8686" href="Cubical.Data.Bool.Properties.html#8681" class="Bound">x</a><a id="8687" class="Symbol">)</a>

<a id="Dec→DecBool"></a><a id="8690" href="Cubical.Data.Bool.Properties.html#8690" class="Function">Dec→DecBool</a> <a id="8702" class="Symbol">:</a> <a id="8704" class="Symbol">{</a><a id="8705" href="Cubical.Data.Bool.Properties.html#8705" class="Bound">P</a> <a id="8707" class="Symbol">:</a> <a id="8709" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8714" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8715" class="Symbol">}</a> <a id="8717" class="Symbol">→</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Cubical.Data.Bool.Properties.html#8720" class="Bound">dec</a> <a id="8724" class="Symbol">:</a> <a id="8726" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8730" href="Cubical.Data.Bool.Properties.html#8705" class="Bound">P</a><a id="8731" class="Symbol">)</a> <a id="8733" class="Symbol">→</a> <a id="8735" href="Cubical.Data.Bool.Properties.html#8705" class="Bound">P</a> <a id="8737" class="Symbol">→</a> <a id="8739" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8749" class="Symbol">(</a><a id="8750" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="8759" href="Cubical.Data.Bool.Properties.html#8720" class="Bound">dec</a><a id="8762" class="Symbol">)</a>
<a id="8764" href="Cubical.Data.Bool.Properties.html#8690" class="Function">Dec→DecBool</a> <a id="8776" class="Symbol">(</a><a id="8777" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8781" href="Cubical.Data.Bool.Properties.html#8781" class="Bound">p</a><a id="8782" class="Symbol">)</a> <a id="8784" class="Symbol">_</a> <a id="8786" class="Symbol">=</a> <a id="8788" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8791" href="Cubical.Data.Bool.Properties.html#8690" class="Function">Dec→DecBool</a> <a id="8803" class="Symbol">(</a><a id="8804" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8807" href="Cubical.Data.Bool.Properties.html#8807" class="Bound">¬p</a><a id="8809" class="Symbol">)</a> <a id="8811" href="Cubical.Data.Bool.Properties.html#8811" class="Bound">q</a> <a id="8813" class="Symbol">=</a> <a id="8815" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="8825" class="Symbol">(</a><a id="8826" href="Cubical.Data.Bool.Properties.html#8807" class="Bound">¬p</a> <a id="8829" href="Cubical.Data.Bool.Properties.html#8811" class="Bound">q</a><a id="8830" class="Symbol">)</a>

<a id="DecBool→Dec"></a><a id="8833" href="Cubical.Data.Bool.Properties.html#8833" class="Function">DecBool→Dec</a> <a id="8845" class="Symbol">:</a> <a id="8847" class="Symbol">{</a><a id="8848" href="Cubical.Data.Bool.Properties.html#8848" class="Bound">P</a> <a id="8850" class="Symbol">:</a> <a id="8852" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8857" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8858" class="Symbol">}</a> <a id="8860" class="Symbol">→</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Cubical.Data.Bool.Properties.html#8863" class="Bound">dec</a> <a id="8867" class="Symbol">:</a> <a id="8869" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8873" href="Cubical.Data.Bool.Properties.html#8848" class="Bound">P</a><a id="8874" class="Symbol">)</a> <a id="8876" class="Symbol">→</a> <a id="8878" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8888" class="Symbol">(</a><a id="8889" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="8898" href="Cubical.Data.Bool.Properties.html#8863" class="Bound">dec</a><a id="8901" class="Symbol">)</a> <a id="8903" class="Symbol">→</a> <a id="8905" href="Cubical.Data.Bool.Properties.html#8848" class="Bound">P</a>
<a id="8907" href="Cubical.Data.Bool.Properties.html#8833" class="Function">DecBool→Dec</a> <a id="8919" class="Symbol">(</a><a id="8920" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8924" href="Cubical.Data.Bool.Properties.html#8924" class="Bound">p</a><a id="8925" class="Symbol">)</a> <a id="8927" class="Symbol">_</a> <a id="8929" class="Symbol">=</a> <a id="8931" href="Cubical.Data.Bool.Properties.html#8924" class="Bound">p</a>

<a id="Dec≃DecBool"></a><a id="8934" href="Cubical.Data.Bool.Properties.html#8934" class="Function">Dec≃DecBool</a> <a id="8946" class="Symbol">:</a> <a id="8948" class="Symbol">{</a><a id="8949" href="Cubical.Data.Bool.Properties.html#8949" class="Bound">P</a> <a id="8951" class="Symbol">:</a> <a id="8953" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8958" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="8959" class="Symbol">}</a> <a id="8961" class="Symbol">→</a> <a id="8963" class="Symbol">(</a><a id="8964" href="Cubical.Data.Bool.Properties.html#8964" class="Bound">h</a> <a id="8966" class="Symbol">:</a> <a id="8968" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8975" href="Cubical.Data.Bool.Properties.html#8949" class="Bound">P</a><a id="8976" class="Symbol">)(</a><a id="8978" href="Cubical.Data.Bool.Properties.html#8978" class="Bound">dec</a> <a id="8982" class="Symbol">:</a> <a id="8984" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8988" href="Cubical.Data.Bool.Properties.html#8949" class="Bound">P</a><a id="8989" class="Symbol">)</a> <a id="8991" class="Symbol">→</a> <a id="8993" href="Cubical.Data.Bool.Properties.html#8949" class="Bound">P</a> <a id="8995" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8997" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9007" class="Symbol">(</a><a id="9008" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9017" href="Cubical.Data.Bool.Properties.html#8978" class="Bound">dec</a><a id="9020" class="Symbol">)</a>
<a id="9022" href="Cubical.Data.Bool.Properties.html#8934" class="Function">Dec≃DecBool</a> <a id="9034" href="Cubical.Data.Bool.Properties.html#9034" class="Bound">h</a> <a id="9036" href="Cubical.Data.Bool.Properties.html#9036" class="Bound">dec</a> <a id="9040" class="Symbol">=</a> <a id="9042" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="9059" href="Cubical.Data.Bool.Properties.html#9034" class="Bound">h</a> <a id="9061" href="Cubical.Data.Bool.Properties.html#8162" class="Function">isPropBool→Type</a> <a id="9077" class="Symbol">(</a><a id="9078" href="Cubical.Data.Bool.Properties.html#8690" class="Function">Dec→DecBool</a> <a id="9090" href="Cubical.Data.Bool.Properties.html#9036" class="Bound">dec</a><a id="9093" class="Symbol">)</a> <a id="9095" class="Symbol">(</a><a id="9096" href="Cubical.Data.Bool.Properties.html#8833" class="Function">DecBool→Dec</a> <a id="9108" href="Cubical.Data.Bool.Properties.html#9036" class="Bound">dec</a><a id="9111" class="Symbol">)</a>

<a id="Bool≡BoolDec"></a><a id="9114" href="Cubical.Data.Bool.Properties.html#9114" class="Function">Bool≡BoolDec</a> <a id="9127" class="Symbol">:</a> <a id="9129" class="Symbol">{</a><a id="9130" href="Cubical.Data.Bool.Properties.html#9130" class="Bound">a</a> <a id="9132" class="Symbol">:</a> <a id="9134" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="9138" class="Symbol">}</a> <a id="9140" class="Symbol">→</a> <a id="9142" href="Cubical.Data.Bool.Properties.html#9130" class="Bound">a</a> <a id="9144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9146" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9155" class="Symbol">(</a><a id="9156" href="Cubical.Data.Bool.Properties.html#8434" class="Function">DecBool→Type</a> <a id="9169" class="Symbol">{</a><a id="9170" class="Argument">a</a> <a id="9172" class="Symbol">=</a> <a id="9174" href="Cubical.Data.Bool.Properties.html#9130" class="Bound">a</a><a id="9175" class="Symbol">})</a>
<a id="9178" href="Cubical.Data.Bool.Properties.html#9114" class="Function">Bool≡BoolDec</a> <a id="9191" class="Symbol">{</a><a id="9192" class="Argument">a</a> <a id="9194" class="Symbol">=</a> <a id="9196" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="9200" class="Symbol">}</a> <a id="9202" class="Symbol">=</a> <a id="9204" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9209" href="Cubical.Data.Bool.Properties.html#9114" class="Function">Bool≡BoolDec</a> <a id="9222" class="Symbol">{</a><a id="9223" class="Argument">a</a> <a id="9225" class="Symbol">=</a> <a id="9227" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9232" class="Symbol">}</a> <a id="9234" class="Symbol">=</a> <a id="9236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Dec→DecBool*"></a><a id="9242" href="Cubical.Data.Bool.Properties.html#9242" class="Function">Dec→DecBool*</a> <a id="9255" class="Symbol">:</a> <a id="9257" class="Symbol">{</a><a id="9258" href="Cubical.Data.Bool.Properties.html#9258" class="Bound">P</a> <a id="9260" class="Symbol">:</a> <a id="9262" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9267" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9268" class="Symbol">}</a> <a id="9270" class="Symbol">→</a> <a id="9272" class="Symbol">(</a><a id="9273" href="Cubical.Data.Bool.Properties.html#9273" class="Bound">dec</a> <a id="9277" class="Symbol">:</a> <a id="9279" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9283" href="Cubical.Data.Bool.Properties.html#9258" class="Bound">P</a><a id="9284" class="Symbol">)</a> <a id="9286" class="Symbol">→</a> <a id="9288" href="Cubical.Data.Bool.Properties.html#9258" class="Bound">P</a> <a id="9290" class="Symbol">→</a> <a id="9292" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9303" class="Symbol">{</a><a id="9304" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9305" class="Symbol">}</a> <a id="9307" class="Symbol">(</a><a id="9308" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9317" href="Cubical.Data.Bool.Properties.html#9273" class="Bound">dec</a><a id="9320" class="Symbol">)</a>
<a id="9322" href="Cubical.Data.Bool.Properties.html#9242" class="Function">Dec→DecBool*</a> <a id="9335" class="Symbol">(</a><a id="9336" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9340" href="Cubical.Data.Bool.Properties.html#9340" class="Bound">p</a><a id="9341" class="Symbol">)</a> <a id="9343" class="Symbol">_</a> <a id="9345" class="Symbol">=</a> <a id="9347" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="9351" href="Cubical.Data.Bool.Properties.html#9242" class="Function">Dec→DecBool*</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9368" href="Cubical.Data.Bool.Properties.html#9368" class="Bound">¬p</a><a id="9370" class="Symbol">)</a> <a id="9372" href="Cubical.Data.Bool.Properties.html#9372" class="Bound">q</a> <a id="9374" class="Symbol">=</a> <a id="9376" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Cubical.Data.Bool.Properties.html#9368" class="Bound">¬p</a> <a id="9390" href="Cubical.Data.Bool.Properties.html#9372" class="Bound">q</a><a id="9391" class="Symbol">)</a>

<a id="DecBool→Dec*"></a><a id="9394" href="Cubical.Data.Bool.Properties.html#9394" class="Function">DecBool→Dec*</a> <a id="9407" class="Symbol">:</a> <a id="9409" class="Symbol">{</a><a id="9410" href="Cubical.Data.Bool.Properties.html#9410" class="Bound">P</a> <a id="9412" class="Symbol">:</a> <a id="9414" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9419" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9420" class="Symbol">}</a> <a id="9422" class="Symbol">→</a> <a id="9424" class="Symbol">(</a><a id="9425" href="Cubical.Data.Bool.Properties.html#9425" class="Bound">dec</a> <a id="9429" class="Symbol">:</a> <a id="9431" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9435" href="Cubical.Data.Bool.Properties.html#9410" class="Bound">P</a><a id="9436" class="Symbol">)</a> <a id="9438" class="Symbol">→</a> <a id="9440" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9451" class="Symbol">{</a><a id="9452" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9453" class="Symbol">}</a> <a id="9455" class="Symbol">(</a><a id="9456" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9465" href="Cubical.Data.Bool.Properties.html#9425" class="Bound">dec</a><a id="9468" class="Symbol">)</a> <a id="9470" class="Symbol">→</a> <a id="9472" href="Cubical.Data.Bool.Properties.html#9410" class="Bound">P</a>
<a id="9474" href="Cubical.Data.Bool.Properties.html#9394" class="Function">DecBool→Dec*</a> <a id="9487" class="Symbol">(</a><a id="9488" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9492" href="Cubical.Data.Bool.Properties.html#9492" class="Bound">p</a><a id="9493" class="Symbol">)</a> <a id="9495" class="Symbol">_</a> <a id="9497" class="Symbol">=</a> <a id="9499" href="Cubical.Data.Bool.Properties.html#9492" class="Bound">p</a>

<a id="Dec≃DecBool*"></a><a id="9502" href="Cubical.Data.Bool.Properties.html#9502" class="Function">Dec≃DecBool*</a> <a id="9515" class="Symbol">:</a> <a id="9517" class="Symbol">{</a><a id="9518" href="Cubical.Data.Bool.Properties.html#9518" class="Bound">P</a> <a id="9520" class="Symbol">:</a> <a id="9522" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9527" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9528" class="Symbol">}</a> <a id="9530" class="Symbol">→</a> <a id="9532" class="Symbol">(</a><a id="9533" href="Cubical.Data.Bool.Properties.html#9533" class="Bound">h</a> <a id="9535" class="Symbol">:</a> <a id="9537" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9544" href="Cubical.Data.Bool.Properties.html#9518" class="Bound">P</a><a id="9545" class="Symbol">)(</a><a id="9547" href="Cubical.Data.Bool.Properties.html#9547" class="Bound">dec</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9557" href="Cubical.Data.Bool.Properties.html#9518" class="Bound">P</a><a id="9558" class="Symbol">)</a> <a id="9560" class="Symbol">→</a> <a id="9562" href="Cubical.Data.Bool.Properties.html#9518" class="Bound">P</a> <a id="9564" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9566" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9577" class="Symbol">{</a><a id="9578" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9579" class="Symbol">}</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9591" href="Cubical.Data.Bool.Properties.html#9547" class="Bound">dec</a><a id="9594" class="Symbol">)</a>
<a id="9596" href="Cubical.Data.Bool.Properties.html#9502" class="Function">Dec≃DecBool*</a> <a id="9609" href="Cubical.Data.Bool.Properties.html#9609" class="Bound">h</a> <a id="9611" href="Cubical.Data.Bool.Properties.html#9611" class="Bound">dec</a> <a id="9615" class="Symbol">=</a> <a id="9617" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="9634" href="Cubical.Data.Bool.Properties.html#9609" class="Bound">h</a> <a id="9636" href="Cubical.Data.Bool.Properties.html#8293" class="Function">isPropBool→Type*</a> <a id="9653" class="Symbol">(</a><a id="9654" href="Cubical.Data.Bool.Properties.html#9242" class="Function">Dec→DecBool*</a> <a id="9667" href="Cubical.Data.Bool.Properties.html#9611" class="Bound">dec</a><a id="9670" class="Symbol">)</a> <a id="9672" class="Symbol">(</a><a id="9673" href="Cubical.Data.Bool.Properties.html#9394" class="Function">DecBool→Dec*</a> <a id="9686" href="Cubical.Data.Bool.Properties.html#9611" class="Bound">dec</a><a id="9689" class="Symbol">)</a>

<a id="Bool≡BoolDec*"></a><a id="9692" href="Cubical.Data.Bool.Properties.html#9692" class="Function">Bool≡BoolDec*</a> <a id="9706" class="Symbol">:</a> <a id="9708" class="Symbol">{</a><a id="9709" href="Cubical.Data.Bool.Properties.html#9709" class="Bound">a</a> <a id="9711" class="Symbol">:</a> <a id="9713" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="9717" class="Symbol">}</a> <a id="9719" class="Symbol">→</a> <a id="9721" href="Cubical.Data.Bool.Properties.html#9709" class="Bound">a</a> <a id="9723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9725" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9734" class="Symbol">(</a><a id="9735" href="Cubical.Data.Bool.Properties.html#8554" class="Function">DecBool→Type*</a> <a id="9749" class="Symbol">{</a><a id="9750" href="Cubical.Data.Bool.Properties.html#808" class="Generalizable">ℓ</a><a id="9751" class="Symbol">}</a> <a id="9753" class="Symbol">{</a><a id="9754" class="Argument">a</a> <a id="9756" class="Symbol">=</a> <a id="9758" href="Cubical.Data.Bool.Properties.html#9709" class="Bound">a</a><a id="9759" class="Symbol">})</a>
<a id="9762" href="Cubical.Data.Bool.Properties.html#9692" class="Function">Bool≡BoolDec*</a> <a id="9776" class="Symbol">{</a><a id="9777" class="Argument">a</a> <a id="9779" class="Symbol">=</a> <a id="9781" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="9785" class="Symbol">}</a> <a id="9787" class="Symbol">=</a> <a id="9789" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9794" href="Cubical.Data.Bool.Properties.html#9692" class="Function">Bool≡BoolDec*</a> <a id="9808" class="Symbol">{</a><a id="9809" class="Argument">a</a> <a id="9811" class="Symbol">=</a> <a id="9813" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9818" class="Symbol">}</a> <a id="9820" class="Symbol">=</a> <a id="9822" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool→Type×"></a><a id="9828" href="Cubical.Data.Bool.Properties.html#9828" class="Function">Bool→Type×</a> <a id="9839" class="Symbol">:</a> <a id="9841" class="Symbol">(</a><a id="9842" href="Cubical.Data.Bool.Properties.html#9842" class="Bound">a</a> <a id="9844" href="Cubical.Data.Bool.Properties.html#9844" class="Bound">b</a> <a id="9846" class="Symbol">:</a> <a id="9848" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="9852" class="Symbol">)</a> <a id="9854" class="Symbol">→</a> <a id="9856" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9866" class="Symbol">(</a><a id="9867" href="Cubical.Data.Bool.Properties.html#9842" class="Bound">a</a> <a id="9869" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="9873" href="Cubical.Data.Bool.Properties.html#9844" class="Bound">b</a><a id="9874" class="Symbol">)</a> <a id="9876" class="Symbol">→</a> <a id="9878" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9888" href="Cubical.Data.Bool.Properties.html#9842" class="Bound">a</a> <a id="9890" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9892" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9902" href="Cubical.Data.Bool.Properties.html#9844" class="Bound">b</a>
<a id="9904" href="Cubical.Data.Bool.Properties.html#9828" class="Function">Bool→Type×</a> <a id="9915" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9920" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9925" class="Symbol">_</a> <a id="9927" class="Symbol">=</a> <a id="9929" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="9932" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9934" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="9937" href="Cubical.Data.Bool.Properties.html#9828" class="Function">Bool→Type×</a> <a id="9948" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9953" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9959" href="Cubical.Data.Bool.Properties.html#9959" class="Bound">p</a> <a id="9961" class="Symbol">=</a> <a id="9963" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="9973" href="Cubical.Data.Bool.Properties.html#9959" class="Bound">p</a>
<a id="9975" href="Cubical.Data.Bool.Properties.html#9828" class="Function">Bool→Type×</a> <a id="9986" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9992" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9997" href="Cubical.Data.Bool.Properties.html#9997" class="Bound">p</a> <a id="9999" class="Symbol">=</a> <a id="10001" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10011" href="Cubical.Data.Bool.Properties.html#9997" class="Bound">p</a>
<a id="10013" href="Cubical.Data.Bool.Properties.html#9828" class="Function">Bool→Type×</a> <a id="10024" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10030" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10036" href="Cubical.Data.Bool.Properties.html#10036" class="Bound">p</a> <a id="10038" class="Symbol">=</a> <a id="10040" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10050" href="Cubical.Data.Bool.Properties.html#10036" class="Bound">p</a>

<a id="Bool→Type×&#39;"></a><a id="10053" href="Cubical.Data.Bool.Properties.html#10053" class="Function">Bool→Type×&#39;</a> <a id="10065" class="Symbol">:</a> <a id="10067" class="Symbol">(</a><a id="10068" href="Cubical.Data.Bool.Properties.html#10068" class="Bound">a</a> <a id="10070" href="Cubical.Data.Bool.Properties.html#10070" class="Bound">b</a> <a id="10072" class="Symbol">:</a> <a id="10074" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10078" class="Symbol">)</a> <a id="10080" class="Symbol">→</a> <a id="10082" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10092" href="Cubical.Data.Bool.Properties.html#10068" class="Bound">a</a> <a id="10094" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10096" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10106" href="Cubical.Data.Bool.Properties.html#10070" class="Bound">b</a> <a id="10108" class="Symbol">→</a> <a id="10110" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10120" class="Symbol">(</a><a id="10121" href="Cubical.Data.Bool.Properties.html#10068" class="Bound">a</a> <a id="10123" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="10127" href="Cubical.Data.Bool.Properties.html#10070" class="Bound">b</a><a id="10128" class="Symbol">)</a>
<a id="10130" href="Cubical.Data.Bool.Properties.html#10053" class="Function">Bool→Type×&#39;</a> <a id="10142" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10147" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10152" class="Symbol">_</a> <a id="10154" class="Symbol">=</a> <a id="10156" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10159" href="Cubical.Data.Bool.Properties.html#10053" class="Function">Bool→Type×&#39;</a> <a id="10171" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10176" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10182" class="Symbol">(_</a> <a id="10185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10187" href="Cubical.Data.Bool.Properties.html#10187" class="Bound">p</a><a id="10188" class="Symbol">)</a> <a id="10190" class="Symbol">=</a> <a id="10192" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10202" href="Cubical.Data.Bool.Properties.html#10187" class="Bound">p</a>
<a id="10204" href="Cubical.Data.Bool.Properties.html#10053" class="Function">Bool→Type×&#39;</a> <a id="10216" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10222" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Cubical.Data.Bool.Properties.html#10228" class="Bound">p</a> <a id="10230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10232" class="Symbol">_)</a> <a id="10235" class="Symbol">=</a> <a id="10237" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10247" href="Cubical.Data.Bool.Properties.html#10228" class="Bound">p</a>
<a id="10249" href="Cubical.Data.Bool.Properties.html#10053" class="Function">Bool→Type×&#39;</a> <a id="10261" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10267" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10273" class="Symbol">(</a><a id="10274" href="Cubical.Data.Bool.Properties.html#10274" class="Bound">p</a> <a id="10276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10278" class="Symbol">_)</a> <a id="10281" class="Symbol">=</a> <a id="10283" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10293" href="Cubical.Data.Bool.Properties.html#10274" class="Bound">p</a>

<a id="Bool→Type×≃"></a><a id="10296" href="Cubical.Data.Bool.Properties.html#10296" class="Function">Bool→Type×≃</a> <a id="10308" class="Symbol">:</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Cubical.Data.Bool.Properties.html#10311" class="Bound">a</a> <a id="10313" href="Cubical.Data.Bool.Properties.html#10313" class="Bound">b</a> <a id="10315" class="Symbol">:</a> <a id="10317" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10321" class="Symbol">)</a> <a id="10323" class="Symbol">→</a> <a id="10325" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10335" href="Cubical.Data.Bool.Properties.html#10311" class="Bound">a</a> <a id="10337" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10339" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10349" href="Cubical.Data.Bool.Properties.html#10313" class="Bound">b</a> <a id="10351" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10353" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10363" class="Symbol">(</a><a id="10364" href="Cubical.Data.Bool.Properties.html#10311" class="Bound">a</a> <a id="10366" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="10370" href="Cubical.Data.Bool.Properties.html#10313" class="Bound">b</a><a id="10371" class="Symbol">)</a>
<a id="10373" href="Cubical.Data.Bool.Properties.html#10296" class="Function">Bool→Type×≃</a> <a id="10385" href="Cubical.Data.Bool.Properties.html#10385" class="Bound">a</a> <a id="10387" href="Cubical.Data.Bool.Properties.html#10387" class="Bound">b</a> <a id="10389" class="Symbol">=</a>
  <a id="10393" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="10410" class="Symbol">(</a><a id="10411" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="10419" href="Cubical.Data.Bool.Properties.html#8162" class="Function">isPropBool→Type</a> <a id="10435" href="Cubical.Data.Bool.Properties.html#8162" class="Function">isPropBool→Type</a><a id="10450" class="Symbol">)</a> <a id="10452" href="Cubical.Data.Bool.Properties.html#8162" class="Function">isPropBool→Type</a>
    <a id="10472" class="Symbol">(</a><a id="10473" href="Cubical.Data.Bool.Properties.html#10053" class="Function">Bool→Type×&#39;</a> <a id="10485" href="Cubical.Data.Bool.Properties.html#10385" class="Bound">a</a> <a id="10487" href="Cubical.Data.Bool.Properties.html#10387" class="Bound">b</a><a id="10488" class="Symbol">)</a> <a id="10490" class="Symbol">(</a><a id="10491" href="Cubical.Data.Bool.Properties.html#9828" class="Function">Bool→Type×</a> <a id="10502" href="Cubical.Data.Bool.Properties.html#10385" class="Bound">a</a> <a id="10504" href="Cubical.Data.Bool.Properties.html#10387" class="Bound">b</a><a id="10505" class="Symbol">)</a>

<a id="Bool→Type⊎"></a><a id="10508" href="Cubical.Data.Bool.Properties.html#10508" class="Function">Bool→Type⊎</a> <a id="10519" class="Symbol">:</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Cubical.Data.Bool.Properties.html#10522" class="Bound">a</a> <a id="10524" href="Cubical.Data.Bool.Properties.html#10524" class="Bound">b</a> <a id="10526" class="Symbol">:</a> <a id="10528" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10532" class="Symbol">)</a> <a id="10534" class="Symbol">→</a> <a id="10536" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.Data.Bool.Properties.html#10522" class="Bound">a</a> <a id="10549" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="10552" href="Cubical.Data.Bool.Properties.html#10524" class="Bound">b</a><a id="10553" class="Symbol">)</a> <a id="10555" class="Symbol">→</a> <a id="10557" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10567" href="Cubical.Data.Bool.Properties.html#10522" class="Bound">a</a> <a id="10569" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10571" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10581" href="Cubical.Data.Bool.Properties.html#10524" class="Bound">b</a>
<a id="10583" href="Cubical.Data.Bool.Properties.html#10508" class="Function">Bool→Type⊎</a> <a id="10594" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10599" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10604" class="Symbol">_</a> <a id="10606" class="Symbol">=</a> <a id="10608" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10612" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10615" href="Cubical.Data.Bool.Properties.html#10508" class="Function">Bool→Type⊎</a> <a id="10626" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10631" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10637" class="Symbol">_</a> <a id="10639" class="Symbol">=</a> <a id="10641" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10645" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10648" href="Cubical.Data.Bool.Properties.html#10508" class="Function">Bool→Type⊎</a> <a id="10659" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10665" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10670" class="Symbol">_</a> <a id="10672" class="Symbol">=</a> <a id="10674" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10678" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10681" href="Cubical.Data.Bool.Properties.html#10508" class="Function">Bool→Type⊎</a> <a id="10692" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10698" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10704" href="Cubical.Data.Bool.Properties.html#10704" class="Bound">p</a> <a id="10706" class="Symbol">=</a> <a id="10708" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10718" href="Cubical.Data.Bool.Properties.html#10704" class="Bound">p</a>

<a id="Bool→Type⊎&#39;"></a><a id="10721" href="Cubical.Data.Bool.Properties.html#10721" class="Function">Bool→Type⊎&#39;</a> <a id="10733" class="Symbol">:</a> <a id="10735" class="Symbol">(</a><a id="10736" href="Cubical.Data.Bool.Properties.html#10736" class="Bound">a</a> <a id="10738" href="Cubical.Data.Bool.Properties.html#10738" class="Bound">b</a> <a id="10740" class="Symbol">:</a> <a id="10742" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10746" class="Symbol">)</a> <a id="10748" class="Symbol">→</a> <a id="10750" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10760" href="Cubical.Data.Bool.Properties.html#10736" class="Bound">a</a> <a id="10762" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10764" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10774" href="Cubical.Data.Bool.Properties.html#10738" class="Bound">b</a> <a id="10776" class="Symbol">→</a> <a id="10778" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10788" class="Symbol">(</a><a id="10789" href="Cubical.Data.Bool.Properties.html#10736" class="Bound">a</a> <a id="10791" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="10794" href="Cubical.Data.Bool.Properties.html#10738" class="Bound">b</a><a id="10795" class="Symbol">)</a>
<a id="10797" href="Cubical.Data.Bool.Properties.html#10721" class="Function">Bool→Type⊎&#39;</a> <a id="10809" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10814" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10819" class="Symbol">_</a> <a id="10821" class="Symbol">=</a> <a id="10823" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10826" href="Cubical.Data.Bool.Properties.html#10721" class="Function">Bool→Type⊎&#39;</a> <a id="10838" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10843" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10849" class="Symbol">_</a> <a id="10851" class="Symbol">=</a> <a id="10853" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10856" href="Cubical.Data.Bool.Properties.html#10721" class="Function">Bool→Type⊎&#39;</a> <a id="10868" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10874" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10879" class="Symbol">_</a> <a id="10881" class="Symbol">=</a> <a id="10883" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="10886" href="Cubical.Data.Bool.Properties.html#10721" class="Function">Bool→Type⊎&#39;</a> <a id="10898" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10904" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10910" class="Symbol">(</a><a id="10911" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10915" href="Cubical.Data.Bool.Properties.html#10915" class="Bound">p</a><a id="10916" class="Symbol">)</a> <a id="10918" class="Symbol">=</a> <a id="10920" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10930" href="Cubical.Data.Bool.Properties.html#10915" class="Bound">p</a>
<a id="10932" href="Cubical.Data.Bool.Properties.html#10721" class="Function">Bool→Type⊎&#39;</a> <a id="10944" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10950" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10956" class="Symbol">(</a><a id="10957" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10961" href="Cubical.Data.Bool.Properties.html#10961" class="Bound">p</a><a id="10962" class="Symbol">)</a> <a id="10964" class="Symbol">=</a> <a id="10966" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="10976" href="Cubical.Data.Bool.Properties.html#10961" class="Bound">p</a>

<a id="PropBoolP→P"></a><a id="10979" href="Cubical.Data.Bool.Properties.html#10979" class="Function">PropBoolP→P</a> <a id="10991" class="Symbol">:</a> <a id="10993" class="Symbol">(</a><a id="10994" href="Cubical.Data.Bool.Properties.html#10994" class="Bound">dec</a> <a id="10998" class="Symbol">:</a> <a id="11000" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11004" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a><a id="11005" class="Symbol">)</a> <a id="11007" class="Symbol">→</a> <a id="11009" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11019" class="Symbol">(</a><a id="11020" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="11029" href="Cubical.Data.Bool.Properties.html#10994" class="Bound">dec</a><a id="11032" class="Symbol">)</a> <a id="11034" class="Symbol">→</a> <a id="11036" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a>
<a id="11038" href="Cubical.Data.Bool.Properties.html#10979" class="Function">PropBoolP→P</a> <a id="11050" class="Symbol">(</a><a id="11051" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11055" href="Cubical.Data.Bool.Properties.html#11055" class="Bound">p</a><a id="11056" class="Symbol">)</a> <a id="11058" class="Symbol">_</a> <a id="11060" class="Symbol">=</a> <a id="11062" href="Cubical.Data.Bool.Properties.html#11055" class="Bound">p</a>

<a id="P→PropBoolP"></a><a id="11065" href="Cubical.Data.Bool.Properties.html#11065" class="Function">P→PropBoolP</a> <a id="11077" class="Symbol">:</a> <a id="11079" class="Symbol">(</a><a id="11080" href="Cubical.Data.Bool.Properties.html#11080" class="Bound">dec</a> <a id="11084" class="Symbol">:</a> <a id="11086" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11090" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a><a id="11091" class="Symbol">)</a> <a id="11093" class="Symbol">→</a> <a id="11095" href="Cubical.Data.Bool.Properties.html#822" class="Generalizable">A</a> <a id="11097" class="Symbol">→</a> <a id="11099" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11109" class="Symbol">(</a><a id="11110" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="11119" href="Cubical.Data.Bool.Properties.html#11080" class="Bound">dec</a><a id="11122" class="Symbol">)</a>
<a id="11124" href="Cubical.Data.Bool.Properties.html#11065" class="Function">P→PropBoolP</a> <a id="11136" class="Symbol">(</a><a id="11137" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11141" href="Cubical.Data.Bool.Properties.html#11141" class="Bound">p</a><a id="11142" class="Symbol">)</a> <a id="11144" class="Symbol">_</a> <a id="11146" class="Symbol">=</a> <a id="11148" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="11151" href="Cubical.Data.Bool.Properties.html#11065" class="Function">P→PropBoolP</a> <a id="11163" class="Symbol">(</a><a id="11164" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11167" href="Cubical.Data.Bool.Properties.html#11167" class="Bound">¬p</a><a id="11169" class="Symbol">)</a> <a id="11171" class="Symbol">=</a> <a id="11173" href="Cubical.Data.Bool.Properties.html#11167" class="Bound">¬p</a>

<a id="Bool≡"></a><a id="11177" href="Cubical.Data.Bool.Properties.html#11177" class="Function">Bool≡</a> <a id="11183" class="Symbol">:</a> <a id="11185" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="11190" class="Symbol">→</a> <a id="11192" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="11197" class="Symbol">→</a> <a id="11199" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="11204" href="Cubical.Data.Bool.Properties.html#11177" class="Function">Bool≡</a> <a id="11210" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11215" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11220" class="Symbol">=</a> <a id="11222" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="11227" href="Cubical.Data.Bool.Properties.html#11177" class="Function">Bool≡</a> <a id="11233" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11238" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11244" class="Symbol">=</a> <a id="11246" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="11252" href="Cubical.Data.Bool.Properties.html#11177" class="Function">Bool≡</a> <a id="11258" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11264" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11269" class="Symbol">=</a> <a id="11271" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="11277" href="Cubical.Data.Bool.Properties.html#11177" class="Function">Bool≡</a> <a id="11283" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11289" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11295" class="Symbol">=</a> <a id="11297" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="Bool≡≃"></a><a id="11303" href="Cubical.Data.Bool.Properties.html#11303" class="Function">Bool≡≃</a> <a id="11310" class="Symbol">:</a> <a id="11312" class="Symbol">(</a><a id="11313" href="Cubical.Data.Bool.Properties.html#11313" class="Bound">a</a> <a id="11315" href="Cubical.Data.Bool.Properties.html#11315" class="Bound">b</a> <a id="11317" class="Symbol">:</a> <a id="11319" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11323" class="Symbol">)</a> <a id="11325" class="Symbol">→</a> <a id="11327" class="Symbol">(</a><a id="11328" href="Cubical.Data.Bool.Properties.html#11313" class="Bound">a</a> <a id="11330" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11332" href="Cubical.Data.Bool.Properties.html#11315" class="Bound">b</a><a id="11333" class="Symbol">)</a> <a id="11335" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11337" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11347" class="Symbol">(</a><a id="11348" href="Cubical.Data.Bool.Properties.html#11177" class="Function">Bool≡</a> <a id="11354" href="Cubical.Data.Bool.Properties.html#11313" class="Bound">a</a> <a id="11356" href="Cubical.Data.Bool.Properties.html#11315" class="Bound">b</a><a id="11357" class="Symbol">)</a>
<a id="11359" href="Cubical.Data.Bool.Properties.html#11303" class="Function">Bool≡≃</a> <a id="11366" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11371" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11376" class="Symbol">=</a> <a id="11378" href="Cubical.Data.Unit.Properties.html#2360" class="Function">isContr→≃Unit</a> <a id="11392" class="Symbol">(</a><a id="11393" href="Cubical.Foundations.HLevels.html#24150" class="Function">inhProp→isContr</a> <a id="11409" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11414" class="Symbol">(</a><a id="11415" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="11425" class="Symbol">_</a> <a id="11427" class="Symbol">_))</a>
<a id="11431" href="Cubical.Data.Bool.Properties.html#11303" class="Function">Bool≡≃</a> <a id="11438" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11443" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11449" class="Symbol">=</a> <a id="11451" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="11464" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="11475" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a>
<a id="11485" href="Cubical.Data.Bool.Properties.html#11303" class="Function">Bool≡≃</a> <a id="11492" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11498" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11503" class="Symbol">=</a> <a id="11505" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="11518" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="11529" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a>
<a id="11539" href="Cubical.Data.Bool.Properties.html#11303" class="Function">Bool≡≃</a> <a id="11546" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11552" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11558" class="Symbol">=</a> <a id="11560" href="Cubical.Data.Unit.Properties.html#2360" class="Function">isContr→≃Unit</a> <a id="11574" class="Symbol">(</a><a id="11575" href="Cubical.Foundations.HLevels.html#24150" class="Function">inhProp→isContr</a> <a id="11591" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="11607" class="Symbol">_</a> <a id="11609" class="Symbol">_))</a>
<a id="11613" class="Keyword">open</a> <a id="11618" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="11623" class="Comment">-- Bool is equivalent to bi-point type</a>

<a id="Iso-⊤⊎⊤-Bool"></a><a id="11663" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11676" class="Symbol">:</a> <a id="11678" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11682" class="Symbol">(</a><a id="11683" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="11688" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11690" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="11694" class="Symbol">)</a> <a id="11696" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="11701" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11714" class="Symbol">.</a><a id="11715" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11724" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11726" class="Symbol">)</a> <a id="11728" class="Symbol">=</a> <a id="11730" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="11735" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11748" class="Symbol">.</a><a id="11749" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11758" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11760" class="Symbol">)</a> <a id="11762" class="Symbol">=</a> <a id="11764" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="11770" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11783" class="Symbol">.</a><a id="11784" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11788" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11793" class="Symbol">=</a> <a id="11795" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11799" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="11802" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11815" class="Symbol">.</a><a id="11816" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11820" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11826" class="Symbol">=</a> <a id="11828" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11832" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="11835" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11848" class="Symbol">.</a><a id="11849" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="11853" class="Symbol">(</a><a id="11854" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11858" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11860" class="Symbol">)</a> <a id="11862" class="Symbol">=</a> <a id="11864" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11869" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11882" class="Symbol">.</a><a id="11883" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="11887" class="Symbol">(</a><a id="11888" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11892" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11894" class="Symbol">)</a> <a id="11896" class="Symbol">=</a> <a id="11898" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11903" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11916" class="Symbol">.</a><a id="11917" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="11921" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11926" class="Symbol">=</a> <a id="11928" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11933" href="Cubical.Data.Bool.Properties.html#11663" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="11946" class="Symbol">.</a><a id="11947" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="11951" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11957" class="Symbol">=</a> <a id="11959" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="separatedBool"></a><a id="11965" href="Cubical.Data.Bool.Properties.html#11965" class="Function">separatedBool</a> <a id="11979" class="Symbol">:</a> <a id="11981" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="11991" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="11996" href="Cubical.Data.Bool.Properties.html#11965" class="Function">separatedBool</a> <a id="12010" class="Symbol">=</a> <a id="12012" href="Cubical.Relation.Nullary.Properties.html#7135" class="Function">Discrete→Separated</a> <a id="12031" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a>


<a id="Bool→Bool→∙Bool"></a><a id="12037" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a> <a id="12053" class="Symbol">:</a> <a id="12055" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12060" class="Symbol">→</a> <a id="12062" class="Symbol">(</a><a id="12063" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12070" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12074" class="Symbol">)</a> <a id="12076" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="12079" class="Symbol">(</a><a id="12080" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12085" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12087" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12091" class="Symbol">)</a>
<a id="12093" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a> <a id="12109" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12115" class="Symbol">=</a> <a id="12117" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="12124" class="Symbol">_</a>
<a id="12126" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a> <a id="12142" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12147" class="Symbol">=</a> <a id="12149" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="12156" class="Symbol">_</a> <a id="12158" class="Symbol">_</a>

<a id="Iso-Bool→∙Bool-Bool"></a><a id="12161" href="Cubical.Data.Bool.Properties.html#12161" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12181" class="Symbol">:</a> <a id="12183" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12187" class="Symbol">((</a><a id="12189" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12194" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12196" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12200" class="Symbol">)</a> <a id="12202" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="12205" class="Symbol">(</a><a id="12206" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="12211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12213" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12217" class="Symbol">))</a> <a id="12220" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="12225" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12233" href="Cubical.Data.Bool.Properties.html#12161" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12253" href="Cubical.Data.Bool.Properties.html#12253" class="Bound">f</a> <a id="12255" class="Symbol">=</a> <a id="12257" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12261" href="Cubical.Data.Bool.Properties.html#12253" class="Bound">f</a> <a id="12263" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="12269" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12277" href="Cubical.Data.Bool.Properties.html#12161" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12297" class="Symbol">=</a> <a id="12299" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a>
<a id="12315" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12323" href="Cubical.Data.Bool.Properties.html#12161" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12343" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12349" class="Symbol">=</a> <a id="12351" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12356" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12364" href="Cubical.Data.Bool.Properties.html#12161" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12384" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12389" class="Symbol">=</a> <a id="12391" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12396" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12404" href="Cubical.Data.Bool.Properties.html#12161" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12424" href="Cubical.Data.Bool.Properties.html#12424" class="Bound">f</a> <a id="12426" class="Symbol">=</a> <a id="12428" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12435" class="Symbol">(λ</a> <a id="12438" href="Cubical.Data.Bool.Properties.html#12438" class="Bound">_</a> <a id="12440" class="Symbol">→</a> <a id="12442" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="12452" class="Symbol">_</a> <a id="12454" class="Symbol">_)</a> <a id="12457" class="Symbol">(</a><a id="12458" href="Cubical.Data.Bool.Properties.html#12481" class="Function">help</a> <a id="12463" class="Symbol">_</a> <a id="12465" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12469" class="Symbol">)</a>
  <a id="12473" class="Keyword">where</a>
  <a id="12481" href="Cubical.Data.Bool.Properties.html#12481" class="Function">help</a> <a id="12486" class="Symbol">:</a> <a id="12488" class="Symbol">(</a><a id="12489" href="Cubical.Data.Bool.Properties.html#12489" class="Bound">x</a> <a id="12491" class="Symbol">:</a> <a id="12493" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12497" class="Symbol">)</a> <a id="12499" class="Symbol">→</a> <a id="12501" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12505" href="Cubical.Data.Bool.Properties.html#12424" class="Bound">f</a> <a id="12507" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12515" href="Cubical.Data.Bool.Properties.html#12489" class="Bound">x</a>
    <a id="12521" class="Symbol">→</a> <a id="12523" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a> <a id="12539" class="Symbol">(</a><a id="12540" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12544" href="Cubical.Data.Bool.Properties.html#12424" class="Bound">f</a> <a id="12546" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="12551" class="Symbol">)</a> <a id="12553" class="Symbol">.</a><a id="12554" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12558" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12560" href="Cubical.Data.Bool.Properties.html#12424" class="Bound">f</a> <a id="12562" class="Symbol">.</a><a id="12563" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="12569" href="Cubical.Data.Bool.Properties.html#12481" class="Function">help</a> <a id="12574" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12580" href="Cubical.Data.Bool.Properties.html#12580" class="Bound">p</a> <a id="12582" class="Symbol">=</a> <a id="12584" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
    <a id="12595" class="Symbol">λ</a> <a id="12597" class="Symbol">{</a> <a id="12599" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12605" class="Symbol">→</a> <a id="12607" class="Symbol">(λ</a> <a id="12610" href="Cubical.Data.Bool.Properties.html#12610" class="Bound">j</a> <a id="12612" class="Symbol">→</a> <a id="12614" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a> <a id="12630" class="Symbol">(</a><a id="12631" href="Cubical.Data.Bool.Properties.html#12580" class="Bound">p</a> <a id="12633" href="Cubical.Data.Bool.Properties.html#12610" class="Bound">j</a><a id="12634" class="Symbol">)</a> <a id="12636" class="Symbol">.</a><a id="12637" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12641" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="12646" class="Symbol">)</a> <a id="12648" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12650" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12654" href="Cubical.Data.Bool.Properties.html#12580" class="Bound">p</a>
      <a id="12662" class="Symbol">;</a> <a id="12664" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12669" class="Symbol">→</a> <a id="12671" class="Symbol">(λ</a> <a id="12674" href="Cubical.Data.Bool.Properties.html#12674" class="Bound">j</a> <a id="12676" class="Symbol">→</a> <a id="12678" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a> <a id="12694" class="Symbol">(</a><a id="12695" href="Cubical.Data.Bool.Properties.html#12580" class="Bound">p</a> <a id="12697" href="Cubical.Data.Bool.Properties.html#12674" class="Bound">j</a><a id="12698" class="Symbol">)</a> <a id="12700" class="Symbol">.</a><a id="12701" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12705" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="12709" class="Symbol">)</a> <a id="12711" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12713" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12717" class="Symbol">(</a><a id="12718" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12722" href="Cubical.Data.Bool.Properties.html#12424" class="Bound">f</a><a id="12723" class="Symbol">)}</a>
  <a id="12728" href="Cubical.Data.Bool.Properties.html#12481" class="Function">help</a> <a id="12733" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12738" href="Cubical.Data.Bool.Properties.html#12738" class="Bound">p</a> <a id="12740" class="Symbol">=</a> <a id="12742" class="Symbol">(λ</a> <a id="12745" href="Cubical.Data.Bool.Properties.html#12745" class="Bound">j</a> <a id="12747" class="Symbol">→</a> <a id="12749" href="Cubical.Data.Bool.Properties.html#12037" class="Function">Bool→Bool→∙Bool</a> <a id="12765" class="Symbol">(</a><a id="12766" href="Cubical.Data.Bool.Properties.html#12738" class="Bound">p</a> <a id="12768" href="Cubical.Data.Bool.Properties.html#12745" class="Bound">j</a><a id="12769" class="Symbol">)</a> <a id="12771" class="Symbol">.</a><a id="12772" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12775" class="Symbol">)</a>
              <a id="12791" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12793" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="12800" class="Symbol">λ</a> <a id="12802" class="Symbol">{</a> <a id="12804" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12810" class="Symbol">→</a> <a id="12812" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12816" href="Cubical.Data.Bool.Properties.html#12738" class="Bound">p</a> <a id="12818" class="Symbol">;</a> <a id="12820" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12825" class="Symbol">→</a> <a id="12827" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12831" class="Symbol">(</a><a id="12832" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12836" href="Cubical.Data.Bool.Properties.html#12424" class="Bound">f</a><a id="12837" class="Symbol">)}</a>

<a id="ΣBool"></a><a id="12841" href="Cubical.Data.Bool.Properties.html#12841" class="Function">ΣBool</a> <a id="12847" class="Symbol">:</a> <a id="12849" class="Symbol">(</a><a id="12850" href="Cubical.Data.Bool.Properties.html#12850" class="Bound">b</a> <a id="12852" class="Symbol">:</a> <a id="12854" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12858" class="Symbol">)</a> <a id="12860" class="Symbol">(</a><a id="12861" href="Cubical.Data.Bool.Properties.html#12861" class="Bound">c</a> <a id="12863" class="Symbol">:</a> <a id="12865" class="Symbol">(</a><a id="12866" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="12876" href="Cubical.Data.Bool.Properties.html#12850" class="Bound">b</a><a id="12877" class="Symbol">)</a> <a id="12879" class="Symbol">→</a> <a id="12881" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12885" class="Symbol">)</a> <a id="12887" class="Symbol">→</a> <a id="12889" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="12894" href="Cubical.Data.Bool.Properties.html#12841" class="Function">ΣBool</a> <a id="12900" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12906" href="Cubical.Data.Bool.Properties.html#12906" class="Bound">c</a> <a id="12908" class="Symbol">=</a> <a id="12910" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="12916" href="Cubical.Data.Bool.Properties.html#12841" class="Function">ΣBool</a> <a id="12922" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12927" href="Cubical.Data.Bool.Properties.html#12927" class="Bound">c</a> <a id="12929" class="Symbol">=</a> <a id="12931" href="Cubical.Data.Bool.Properties.html#12927" class="Bound">c</a> <a id="12933" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="ΣBoolΣIso"></a><a id="12937" href="Cubical.Data.Bool.Properties.html#12937" class="Function">ΣBoolΣIso</a> <a id="12947" class="Symbol">:</a> <a id="12949" class="Symbol">{</a><a id="12950" href="Cubical.Data.Bool.Properties.html#12950" class="Bound">b</a> <a id="12952" class="Symbol">:</a> <a id="12954" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12958" class="Symbol">}</a> <a id="12960" class="Symbol">{</a><a id="12961" href="Cubical.Data.Bool.Properties.html#12961" class="Bound">c</a> <a id="12963" class="Symbol">:</a> <a id="12965" class="Symbol">(</a><a id="12966" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="12976" href="Cubical.Data.Bool.Properties.html#12950" class="Bound">b</a><a id="12977" class="Symbol">)</a> <a id="12979" class="Symbol">→</a> <a id="12981" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12985" class="Symbol">}</a> <a id="12987" class="Symbol">→</a>
  <a id="12991" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12995" class="Symbol">(</a><a id="12996" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13006" class="Symbol">(</a><a id="13007" href="Cubical.Data.Bool.Properties.html#12841" class="Function">ΣBool</a> <a id="13013" href="Cubical.Data.Bool.Properties.html#12950" class="Bound">b</a> <a id="13015" href="Cubical.Data.Bool.Properties.html#12961" class="Bound">c</a><a id="13016" class="Symbol">))</a> <a id="13019" class="Symbol">(</a><a id="13020" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13023" href="Cubical.Data.Bool.Properties.html#13023" class="Bound">z</a> <a id="13025" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13027" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13037" href="Cubical.Data.Bool.Properties.html#12950" class="Bound">b</a> <a id="13039" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13041" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13051" class="Symbol">(</a><a id="13052" href="Cubical.Data.Bool.Properties.html#12961" class="Bound">c</a> <a id="13054" href="Cubical.Data.Bool.Properties.html#13023" class="Bound">z</a><a id="13055" class="Symbol">))</a>

<a id="13059" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13067" class="Symbol">(</a><a id="13068" href="Cubical.Data.Bool.Properties.html#12937" class="Function">ΣBoolΣIso</a> <a id="13078" class="Symbol">{</a><a id="13079" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13083" class="Symbol">})</a> <a id="13086" href="Cubical.Data.Bool.Properties.html#13086" class="Bound">x</a> <a id="13088" class="Symbol">=</a> <a id="13090" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="13093" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13095" href="Cubical.Data.Bool.Properties.html#13086" class="Bound">x</a>
<a id="13097" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13105" class="Symbol">(</a><a id="13106" href="Cubical.Data.Bool.Properties.html#12937" class="Function">ΣBoolΣIso</a> <a id="13116" class="Symbol">{</a><a id="13117" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13121" class="Symbol">})</a> <a id="13124" href="Cubical.Data.Bool.Properties.html#13124" class="Bound">x</a> <a id="13126" class="Symbol">=</a> <a id="13128" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13132" href="Cubical.Data.Bool.Properties.html#13124" class="Bound">x</a>
<a id="13134" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13142" class="Symbol">(</a><a id="13143" href="Cubical.Data.Bool.Properties.html#12937" class="Function">ΣBoolΣIso</a> <a id="13153" class="Symbol">{</a><a id="13154" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13158" class="Symbol">})</a> <a id="13161" class="Symbol">_</a> <a id="13163" class="Symbol">=</a> <a id="13165" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13170" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13178" class="Symbol">(</a><a id="13179" href="Cubical.Data.Bool.Properties.html#12937" class="Function">ΣBoolΣIso</a> <a id="13189" class="Symbol">{</a><a id="13190" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="13194" class="Symbol">})</a> <a id="13197" class="Symbol">_</a> <a id="13199" class="Symbol">=</a> <a id="13201" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ΣBool≃Σ"></a><a id="13207" href="Cubical.Data.Bool.Properties.html#13207" class="Function">ΣBool≃Σ</a> <a id="13215" class="Symbol">:</a> <a id="13217" class="Symbol">{</a><a id="13218" href="Cubical.Data.Bool.Properties.html#13218" class="Bound">b</a> <a id="13220" class="Symbol">:</a> <a id="13222" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13226" class="Symbol">}</a> <a id="13228" class="Symbol">{</a><a id="13229" href="Cubical.Data.Bool.Properties.html#13229" class="Bound">c</a> <a id="13231" class="Symbol">:</a> <a id="13233" class="Symbol">(</a><a id="13234" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13244" href="Cubical.Data.Bool.Properties.html#13218" class="Bound">b</a><a id="13245" class="Symbol">)</a> <a id="13247" class="Symbol">→</a> <a id="13249" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13253" class="Symbol">}</a> <a id="13255" class="Symbol">→</a>
  <a id="13259" class="Symbol">(</a><a id="13260" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13270" class="Symbol">(</a><a id="13271" href="Cubical.Data.Bool.Properties.html#12841" class="Function">ΣBool</a> <a id="13277" href="Cubical.Data.Bool.Properties.html#13218" class="Bound">b</a> <a id="13279" href="Cubical.Data.Bool.Properties.html#13229" class="Bound">c</a><a id="13280" class="Symbol">))</a> <a id="13283" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13285" class="Symbol">(</a><a id="13286" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13289" href="Cubical.Data.Bool.Properties.html#13289" class="Bound">z</a> <a id="13291" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13293" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13303" href="Cubical.Data.Bool.Properties.html#13218" class="Bound">b</a> <a id="13305" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13307" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13317" class="Symbol">(</a><a id="13318" href="Cubical.Data.Bool.Properties.html#13229" class="Bound">c</a> <a id="13320" href="Cubical.Data.Bool.Properties.html#13289" class="Bound">z</a><a id="13321" class="Symbol">))</a>
<a id="13324" href="Cubical.Data.Bool.Properties.html#13207" class="Function">ΣBool≃Σ</a> <a id="13332" class="Symbol">=</a> <a id="13334" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13345" href="Cubical.Data.Bool.Properties.html#12937" class="Function">ΣBoolΣIso</a>
</pre></body></html>

==> anc/html/Cubical.Data.Bool.SwitchStatement.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool.SwitchStatement</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.SwitchStatement.html" class="Module">Cubical.Data.Bool.SwitchStatement</a> <a id="42" class="Keyword">where</a>

<a id="49" class="Keyword">open</a> <a id="54" class="Keyword">import</a> <a id="61" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="155" class="Comment">{-
  Switch-case:

    _==_ : A → A → Bool

    _ : B
    _ = switch (λ x → x == fixedValue) cases
           case value1 ⇒ result1 break
           case value2 ⇒ result2 break
           ...
           case valueN ⇒ resultN break
           default⇒ defaultResult
-}</a>


<a id="425" class="Keyword">private</a>
  <a id="435" class="Keyword">variable</a>
    <a id="448" href="Cubical.Data.Bool.SwitchStatement.html#448" class="Generalizable">ℓ</a> <a id="450" href="Cubical.Data.Bool.SwitchStatement.html#450" class="Generalizable">ℓ&#39;</a> <a id="453" class="Symbol">:</a> <a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a>


<a id="463" class="Keyword">infixr</a> <a id="470" class="Number">6</a> <a id="472" href="Cubical.Data.Bool.SwitchStatement.html#903" class="Function Operator">default⇒_</a>
<a id="482" class="Keyword">infixr</a> <a id="489" class="Number">5</a> <a id="491" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">case_⇒_break_</a>
<a id="505" class="Keyword">infixr</a> <a id="512" class="Number">4</a> <a id="514" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">switch_cases_</a>

<a id="switch_cases_"></a><a id="529" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">switch_cases_</a> <a id="543" class="Symbol">:</a> <a id="545" class="Symbol">{</a><a id="546" href="Cubical.Data.Bool.SwitchStatement.html#546" class="Bound">A</a> <a id="548" class="Symbol">:</a> <a id="550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="555" href="Cubical.Data.Bool.SwitchStatement.html#448" class="Generalizable">ℓ</a><a id="556" class="Symbol">}</a> <a id="558" class="Symbol">{</a><a id="559" href="Cubical.Data.Bool.SwitchStatement.html#559" class="Bound">B</a> <a id="561" class="Symbol">:</a> <a id="563" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="568" href="Cubical.Data.Bool.SwitchStatement.html#450" class="Generalizable">ℓ&#39;</a><a id="570" class="Symbol">}</a> <a id="572" class="Symbol">→</a> <a id="574" class="Symbol">(</a><a id="575" href="Cubical.Data.Bool.SwitchStatement.html#546" class="Bound">A</a> <a id="577" class="Symbol">→</a> <a id="579" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="583" class="Symbol">)</a> <a id="585" class="Symbol">→</a> <a id="587" class="Symbol">((</a><a id="589" href="Cubical.Data.Bool.SwitchStatement.html#546" class="Bound">A</a> <a id="591" class="Symbol">→</a> <a id="593" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="597" class="Symbol">)</a> <a id="599" class="Symbol">→</a> <a id="601" href="Cubical.Data.Bool.SwitchStatement.html#559" class="Bound">B</a><a id="602" class="Symbol">)</a> <a id="604" class="Symbol">→</a> <a id="606" href="Cubical.Data.Bool.SwitchStatement.html#559" class="Bound">B</a>
<a id="608" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">switch</a> <a id="615" href="Cubical.Data.Bool.SwitchStatement.html#615" class="Bound">caseIndicator</a> <a id="629" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">cases</a> <a id="635" href="Cubical.Data.Bool.SwitchStatement.html#635" class="Bound">caseData</a> <a id="644" class="Symbol">=</a> <a id="646" href="Cubical.Data.Bool.SwitchStatement.html#635" class="Bound">caseData</a> <a id="655" href="Cubical.Data.Bool.SwitchStatement.html#615" class="Bound">caseIndicator</a>

<a id="case_⇒_break_"></a><a id="670" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">case_⇒_break_</a> <a id="684" class="Symbol">:</a> <a id="686" class="Symbol">{</a><a id="687" href="Cubical.Data.Bool.SwitchStatement.html#687" class="Bound">A</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="696" href="Cubical.Data.Bool.SwitchStatement.html#448" class="Generalizable">ℓ</a><a id="697" class="Symbol">}</a> <a id="699" class="Symbol">{</a><a id="700" href="Cubical.Data.Bool.SwitchStatement.html#700" class="Bound">B</a> <a id="702" class="Symbol">:</a> <a id="704" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="709" href="Cubical.Data.Bool.SwitchStatement.html#450" class="Generalizable">ℓ&#39;</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">→</a> <a id="715" href="Cubical.Data.Bool.SwitchStatement.html#687" class="Bound">A</a> <a id="717" class="Symbol">→</a> <a id="719" href="Cubical.Data.Bool.SwitchStatement.html#700" class="Bound">B</a> <a id="721" class="Symbol">→</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Data.Bool.SwitchStatement.html#724" class="Bound">otherCases</a> <a id="735" class="Symbol">:</a> <a id="737" class="Symbol">(</a><a id="738" href="Cubical.Data.Bool.SwitchStatement.html#687" class="Bound">A</a> <a id="740" class="Symbol">→</a> <a id="742" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">→</a> <a id="750" href="Cubical.Data.Bool.SwitchStatement.html#700" class="Bound">B</a><a id="751" class="Symbol">)</a> <a id="753" class="Symbol">→</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Data.Bool.SwitchStatement.html#687" class="Bound">A</a> <a id="758" class="Symbol">→</a> <a id="760" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="764" class="Symbol">)</a> <a id="766" class="Symbol">→</a> <a id="768" href="Cubical.Data.Bool.SwitchStatement.html#700" class="Bound">B</a>
<a id="770" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">case</a> <a id="775" href="Cubical.Data.Bool.SwitchStatement.html#775" class="Bound">forValue</a> <a id="784" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">⇒</a> <a id="786" href="Cubical.Data.Bool.SwitchStatement.html#786" class="Bound">result</a> <a id="793" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">break</a> <a id="799" href="Cubical.Data.Bool.SwitchStatement.html#799" class="Bound">otherCases</a> <a id="810" class="Symbol">=</a> <a id="812" class="Symbol">λ</a> <a id="814" href="Cubical.Data.Bool.SwitchStatement.html#814" class="Bound">caseIndicator</a> <a id="828" class="Symbol">→</a> <a id="830" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Data.Bool.SwitchStatement.html#814" class="Bound">caseIndicator</a> <a id="848" href="Cubical.Data.Bool.SwitchStatement.html#775" class="Bound">forValue</a><a id="856" class="Symbol">)</a> <a id="858" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="863" href="Cubical.Data.Bool.SwitchStatement.html#786" class="Bound">result</a> <a id="870" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Data.Bool.SwitchStatement.html#799" class="Bound">otherCases</a> <a id="887" href="Cubical.Data.Bool.SwitchStatement.html#814" class="Bound">caseIndicator</a><a id="900" class="Symbol">)</a>

<a id="default⇒_"></a><a id="903" href="Cubical.Data.Bool.SwitchStatement.html#903" class="Function Operator">default⇒_</a> <a id="913" class="Symbol">:</a> <a id="915" class="Symbol">{</a><a id="916" href="Cubical.Data.Bool.SwitchStatement.html#916" class="Bound">A</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="925" href="Cubical.Data.Bool.SwitchStatement.html#448" class="Generalizable">ℓ</a><a id="926" class="Symbol">}</a> <a id="928" class="Symbol">{</a><a id="929" href="Cubical.Data.Bool.SwitchStatement.html#929" class="Bound">B</a> <a id="931" class="Symbol">:</a> <a id="933" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="938" href="Cubical.Data.Bool.SwitchStatement.html#450" class="Generalizable">ℓ&#39;</a><a id="940" class="Symbol">}</a> <a id="942" class="Symbol">→</a> <a id="944" href="Cubical.Data.Bool.SwitchStatement.html#929" class="Bound">B</a> <a id="946" class="Symbol">→</a> <a id="948" class="Symbol">(</a><a id="949" href="Cubical.Data.Bool.SwitchStatement.html#916" class="Bound">A</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="957" class="Symbol">)</a> <a id="959" class="Symbol">→</a> <a id="961" href="Cubical.Data.Bool.SwitchStatement.html#929" class="Bound">B</a>
<a id="963" href="Cubical.Data.Bool.SwitchStatement.html#903" class="Function Operator">default⇒_</a> <a id="973" href="Cubical.Data.Bool.SwitchStatement.html#973" class="Bound">value</a> <a id="979" href="Cubical.Data.Bool.SwitchStatement.html#979" class="Bound">caseIndicator</a> <a id="993" class="Symbol">=</a> <a id="995" href="Cubical.Data.Bool.SwitchStatement.html#973" class="Bound">value</a>
</pre></body></html>

==> anc/html/Cubical.Data.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="68" class="Keyword">public</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Data.Bool.Properties.html" class="Module">Cubical.Data.Bool.Properties</a> <a id="117" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Empty.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">private</a>
  <a id="90" class="Keyword">variable</a>
    <a id="103" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a> <a id="105" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a> <a id="108" class="Symbol">:</a> <a id="110" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="117" class="Keyword">data</a> <a id="⊥"></a><a id="122" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="124" class="Symbol">:</a> <a id="126" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="132" class="Keyword">where</a>

<a id="⊥*"></a><a id="139" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="142" class="Symbol">:</a> <a id="144" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="149" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a>
<a id="151" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="154" class="Symbol">=</a> <a id="156" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="161" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="rec"></a><a id="164" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="168" class="Symbol">:</a> <a id="170" class="Symbol">{</a><a id="171" href="Cubical.Data.Empty.Base.html#171" class="Bound">A</a> <a id="173" class="Symbol">:</a> <a id="175" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="180" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="181" class="Symbol">}</a> <a id="183" class="Symbol">→</a> <a id="185" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="187" class="Symbol">→</a> <a id="189" href="Cubical.Data.Empty.Base.html#171" class="Bound">A</a>
<a id="191" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="195" class="Symbol">()</a>

<a id="rec*"></a><a id="199" href="Cubical.Data.Empty.Base.html#199" class="Function">rec*</a> <a id="204" class="Symbol">:</a> <a id="206" class="Symbol">{</a><a id="207" href="Cubical.Data.Empty.Base.html#207" class="Bound">A</a> <a id="209" class="Symbol">:</a> <a id="211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="216" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="217" class="Symbol">}</a> <a id="219" class="Symbol">→</a> <a id="221" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="224" class="Symbol">{</a><a id="225" class="Argument">ℓ</a> <a id="227" class="Symbol">=</a> <a id="229" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="231" class="Symbol">}</a> <a id="233" class="Symbol">→</a> <a id="235" href="Cubical.Data.Empty.Base.html#207" class="Bound">A</a>
<a id="237" href="Cubical.Data.Empty.Base.html#199" class="Function">rec*</a> <a id="242" class="Symbol">()</a>

<a id="elim"></a><a id="246" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a> <a id="251" class="Symbol">:</a> <a id="253" class="Symbol">{</a><a id="254" href="Cubical.Data.Empty.Base.html#254" class="Bound">A</a> <a id="256" class="Symbol">:</a> <a id="258" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="260" class="Symbol">→</a> <a id="262" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="267" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="268" class="Symbol">}</a> <a id="270" class="Symbol">→</a> <a id="272" class="Symbol">(</a><a id="273" href="Cubical.Data.Empty.Base.html#273" class="Bound">x</a> <a id="275" class="Symbol">:</a> <a id="277" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="278" class="Symbol">)</a> <a id="280" class="Symbol">→</a> <a id="282" href="Cubical.Data.Empty.Base.html#254" class="Bound">A</a> <a id="284" href="Cubical.Data.Empty.Base.html#273" class="Bound">x</a>
<a id="286" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a> <a id="291" class="Symbol">()</a>

<a id="elim*"></a><a id="295" href="Cubical.Data.Empty.Base.html#295" class="Function">elim*</a> <a id="301" class="Symbol">:</a> <a id="303" class="Symbol">{</a><a id="304" href="Cubical.Data.Empty.Base.html#304" class="Bound">A</a> <a id="306" class="Symbol">:</a> <a id="308" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="311" class="Symbol">{</a><a id="312" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="314" class="Symbol">}</a> <a id="316" class="Symbol">→</a> <a id="318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="323" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="324" class="Symbol">}</a> <a id="326" class="Symbol">→</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.Data.Empty.Base.html#329" class="Bound">x</a> <a id="331" class="Symbol">:</a> <a id="333" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="336" class="Symbol">{</a><a id="337" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="339" class="Symbol">})</a> <a id="342" class="Symbol">→</a> <a id="344" href="Cubical.Data.Empty.Base.html#304" class="Bound">A</a> <a id="346" href="Cubical.Data.Empty.Base.html#329" class="Bound">x</a>
<a id="348" href="Cubical.Data.Empty.Base.html#295" class="Function">elim*</a> <a id="354" class="Symbol">()</a>
</pre></body></html>

==> anc/html/Cubical.Data.Empty.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a>

<a id="isProp⊥"></a><a id="205" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="213" class="Symbol">:</a> <a id="215" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="222" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="224" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="232" class="Symbol">()</a>

<a id="isProp⊥*"></a><a id="236" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a> <a id="245" class="Symbol">:</a> <a id="247" class="Symbol">∀</a> <a id="249" class="Symbol">{</a><a id="250" href="Cubical.Data.Empty.Properties.html#250" class="Bound">ℓ</a><a id="251" class="Symbol">}</a> <a id="253" class="Symbol">→</a> <a id="255" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="262" class="Symbol">{</a><a id="263" href="Cubical.Data.Empty.Properties.html#250" class="Bound">ℓ</a><a id="264" class="Symbol">}</a> <a id="266" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
<a id="269" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a> <a id="278" class="Symbol">_</a> <a id="280" class="Symbol">()</a>

<a id="isContr⊥→A"></a><a id="284" href="Cubical.Data.Empty.Properties.html#284" class="Function">isContr⊥→A</a> <a id="295" class="Symbol">:</a> <a id="297" class="Symbol">∀</a> <a id="299" class="Symbol">{</a><a id="300" href="Cubical.Data.Empty.Properties.html#300" class="Bound">ℓ</a><a id="301" class="Symbol">}</a> <a id="303" class="Symbol">{</a><a id="304" href="Cubical.Data.Empty.Properties.html#304" class="Bound">A</a> <a id="306" class="Symbol">:</a> <a id="308" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="313" href="Cubical.Data.Empty.Properties.html#300" class="Bound">ℓ</a><a id="314" class="Symbol">}</a> <a id="316" class="Symbol">→</a> <a id="318" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="326" class="Symbol">(</a><a id="327" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="329" class="Symbol">→</a> <a id="331" href="Cubical.Data.Empty.Properties.html#304" class="Bound">A</a><a id="332" class="Symbol">)</a>
<a id="334" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="338" href="Cubical.Data.Empty.Properties.html#284" class="Function">isContr⊥→A</a> <a id="349" class="Symbol">()</a>
<a id="352" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="356" href="Cubical.Data.Empty.Properties.html#284" class="Function">isContr⊥→A</a> <a id="367" href="Cubical.Data.Empty.Properties.html#367" class="Bound">f</a> <a id="369" href="Cubical.Data.Empty.Properties.html#369" class="Bound">i</a> <a id="371" class="Symbol">()</a>

<a id="isContrΠ⊥"></a><a id="375" href="Cubical.Data.Empty.Properties.html#375" class="Function">isContrΠ⊥</a> <a id="385" class="Symbol">:</a> <a id="387" class="Symbol">∀</a> <a id="389" class="Symbol">{</a><a id="390" href="Cubical.Data.Empty.Properties.html#390" class="Bound">ℓ</a><a id="391" class="Symbol">}</a> <a id="393" class="Symbol">{</a><a id="394" href="Cubical.Data.Empty.Properties.html#394" class="Bound">A</a> <a id="396" class="Symbol">:</a> <a id="398" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="400" class="Symbol">→</a> <a id="402" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="407" href="Cubical.Data.Empty.Properties.html#390" class="Bound">ℓ</a><a id="408" class="Symbol">}</a> <a id="410" class="Symbol">→</a> <a id="412" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="420" class="Symbol">((</a><a id="422" href="Cubical.Data.Empty.Properties.html#422" class="Bound">x</a> <a id="424" class="Symbol">:</a> <a id="426" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="427" class="Symbol">)</a> <a id="429" class="Symbol">→</a> <a id="431" href="Cubical.Data.Empty.Properties.html#394" class="Bound">A</a> <a id="433" href="Cubical.Data.Empty.Properties.html#422" class="Bound">x</a><a id="434" class="Symbol">)</a>
<a id="436" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="440" href="Cubical.Data.Empty.Properties.html#375" class="Function">isContrΠ⊥</a> <a id="450" class="Symbol">()</a>
<a id="453" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="457" href="Cubical.Data.Empty.Properties.html#375" class="Function">isContrΠ⊥</a> <a id="467" href="Cubical.Data.Empty.Properties.html#467" class="Bound">f</a> <a id="469" href="Cubical.Data.Empty.Properties.html#469" class="Bound">i</a> <a id="471" class="Symbol">()</a>

<a id="isContrΠ⊥*"></a><a id="475" href="Cubical.Data.Empty.Properties.html#475" class="Function">isContrΠ⊥*</a> <a id="486" class="Symbol">:</a> <a id="488" class="Symbol">∀</a> <a id="490" class="Symbol">{</a><a id="491" href="Cubical.Data.Empty.Properties.html#491" class="Bound">ℓ</a> <a id="493" href="Cubical.Data.Empty.Properties.html#493" class="Bound">ℓ&#39;</a><a id="495" class="Symbol">}</a> <a id="497" class="Symbol">{</a><a id="498" href="Cubical.Data.Empty.Properties.html#498" class="Bound">A</a> <a id="500" class="Symbol">:</a> <a id="502" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="505" class="Symbol">{</a><a id="506" href="Cubical.Data.Empty.Properties.html#491" class="Bound">ℓ</a><a id="507" class="Symbol">}</a> <a id="509" class="Symbol">→</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="516" href="Cubical.Data.Empty.Properties.html#493" class="Bound">ℓ&#39;</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">→</a> <a id="522" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="530" class="Symbol">((</a><a id="532" href="Cubical.Data.Empty.Properties.html#532" class="Bound">x</a> <a id="534" class="Symbol">:</a> <a id="536" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a><a id="538" class="Symbol">)</a> <a id="540" class="Symbol">→</a> <a id="542" href="Cubical.Data.Empty.Properties.html#498" class="Bound">A</a> <a id="544" href="Cubical.Data.Empty.Properties.html#532" class="Bound">x</a><a id="545" class="Symbol">)</a>
<a id="547" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="551" href="Cubical.Data.Empty.Properties.html#475" class="Function">isContrΠ⊥*</a> <a id="562" class="Symbol">()</a>
<a id="565" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="569" href="Cubical.Data.Empty.Properties.html#475" class="Function">isContrΠ⊥*</a> <a id="580" href="Cubical.Data.Empty.Properties.html#580" class="Bound">f</a> <a id="582" href="Cubical.Data.Empty.Properties.html#582" class="Bound">i</a> <a id="584" class="Symbol">()</a>

<a id="uninhabEquiv"></a><a id="588" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="601" class="Symbol">:</a> <a id="603" class="Symbol">∀</a> <a id="605" class="Symbol">{</a><a id="606" href="Cubical.Data.Empty.Properties.html#606" class="Bound">ℓ</a> <a id="608" href="Cubical.Data.Empty.Properties.html#608" class="Bound">ℓ&#39;</a><a id="610" class="Symbol">}</a> <a id="612" class="Symbol">{</a><a id="613" href="Cubical.Data.Empty.Properties.html#613" class="Bound">A</a> <a id="615" class="Symbol">:</a> <a id="617" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="622" href="Cubical.Data.Empty.Properties.html#606" class="Bound">ℓ</a><a id="623" class="Symbol">}</a> <a id="625" class="Symbol">{</a><a id="626" href="Cubical.Data.Empty.Properties.html#626" class="Bound">B</a> <a id="628" class="Symbol">:</a> <a id="630" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="635" href="Cubical.Data.Empty.Properties.html#608" class="Bound">ℓ&#39;</a><a id="637" class="Symbol">}</a>
  <a id="641" class="Symbol">→</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Data.Empty.Properties.html#613" class="Bound">A</a> <a id="646" class="Symbol">→</a> <a id="648" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">→</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Data.Empty.Properties.html#626" class="Bound">B</a> <a id="656" class="Symbol">→</a> <a id="658" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="659" class="Symbol">)</a> <a id="661" class="Symbol">→</a> <a id="663" href="Cubical.Data.Empty.Properties.html#613" class="Bound">A</a> <a id="665" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="667" href="Cubical.Data.Empty.Properties.html#626" class="Bound">B</a>
<a id="669" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="682" href="Cubical.Data.Empty.Properties.html#682" class="Bound">¬a</a> <a id="685" href="Cubical.Data.Empty.Properties.html#685" class="Bound">¬b</a> <a id="688" class="Symbol">=</a> <a id="690" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="701" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a>
  <a id="708" class="Keyword">where</a>
  <a id="716" class="Keyword">open</a> <a id="721" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="727" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="732" class="Symbol">:</a> <a id="734" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="738" class="Symbol">_</a> <a id="740" class="Symbol">_</a>
  <a id="744" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="749" class="Symbol">.</a><a id="750" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="754" href="Cubical.Data.Empty.Properties.html#754" class="Bound">a</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Data.Empty.Properties.html#682" class="Bound">¬a</a> <a id="766" href="Cubical.Data.Empty.Properties.html#754" class="Bound">a</a><a id="767" class="Symbol">)</a>
  <a id="771" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="776" class="Symbol">.</a><a id="777" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="781" href="Cubical.Data.Empty.Properties.html#781" class="Bound">b</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="789" class="Symbol">(</a><a id="790" href="Cubical.Data.Empty.Properties.html#685" class="Bound">¬b</a> <a id="793" href="Cubical.Data.Empty.Properties.html#781" class="Bound">b</a><a id="794" class="Symbol">)</a>
  <a id="798" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="803" class="Symbol">.</a><a id="804" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="808" href="Cubical.Data.Empty.Properties.html#808" class="Bound">b</a> <a id="810" class="Symbol">=</a> <a id="812" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="816" class="Symbol">(</a><a id="817" href="Cubical.Data.Empty.Properties.html#685" class="Bound">¬b</a> <a id="820" href="Cubical.Data.Empty.Properties.html#808" class="Bound">b</a><a id="821" class="Symbol">)</a>
  <a id="825" href="Cubical.Data.Empty.Properties.html#727" class="Function">isom</a> <a id="830" class="Symbol">.</a><a id="831" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="835" href="Cubical.Data.Empty.Properties.html#835" class="Bound">a</a> <a id="837" class="Symbol">=</a> <a id="839" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="843" class="Symbol">(</a><a id="844" href="Cubical.Data.Empty.Properties.html#682" class="Bound">¬a</a> <a id="847" href="Cubical.Data.Empty.Properties.html#835" class="Bound">a</a><a id="848" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="70" class="Keyword">public</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a> <a id="119" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Fin.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="226" class="Symbol">as</a> <a id="229" class="Module">⊥</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="260" class="Keyword">using</a> <a id="266" class="Symbol">(</a><a id="267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="269" class="Symbol">;</a> <a id="271" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="276" class="Symbol">;</a> <a id="278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="282" class="Symbol">;</a> <a id="284" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="288" class="Symbol">;</a> <a id="290" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a><a id="295" class="Symbol">)</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Data.Nat.Order.Recursive.html" class="Module">Cubical.Data.Nat.Order.Recursive</a> <a id="377" class="Keyword">using</a> <a id="383" class="Symbol">()</a> <a id="386" class="Keyword">renaming</a> <a id="395" class="Symbol">(</a><a id="396" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">_≤_</a> <a id="400" class="Symbol">to</a> <a id="403" class="Function Operator">_≤′_</a><a id="407" class="Symbol">)</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="479" class="Symbol">;</a> <a id="481" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">_⊎?_</a><a id="485" class="Symbol">;</a> <a id="487" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="490" class="Symbol">;</a> <a id="492" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="495" class="Symbol">)</a>

<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="536" class="Comment">-- Finite types.</a>
<a id="553" class="Comment">--</a>
<a id="556" class="Comment">-- Currently it is most convenient to define these as a subtype of the</a>
<a id="627" class="Comment">-- natural numbers, because indexed inductive definitions don&#39;t behave</a>
<a id="698" class="Comment">-- well with cubical Agda. This definition also has some more general</a>
<a id="768" class="Comment">-- attractive properties, of course, such as easy conversion back to</a>
<a id="837" class="Comment">-- ℕ.</a>
<a id="Fin"></a><a id="843" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="847" class="Symbol">:</a> <a id="849" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="851" class="Symbol">→</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="859" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="863" href="Cubical.Data.Fin.Base.html#863" class="Bound">n</a> <a id="865" class="Symbol">=</a> <a id="867" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="870" href="Cubical.Data.Fin.Base.html#870" class="Bound">k</a> <a id="872" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="874" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="876" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="878" href="Cubical.Data.Fin.Base.html#870" class="Bound">k</a> <a id="880" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="882" href="Cubical.Data.Fin.Base.html#863" class="Bound">n</a>

<a id="885" class="Keyword">private</a>
  <a id="895" class="Keyword">variable</a>
    <a id="908" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="922" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="924" class="Symbol">:</a> <a id="926" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="fzero"></a><a id="929" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="935" class="Symbol">:</a> <a id="937" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="941" class="Symbol">(</a><a id="942" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="946" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="947" class="Symbol">)</a>
<a id="949" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="955" class="Symbol">=</a> <a id="957" class="Symbol">(</a><a id="958" class="Number">0</a> <a id="960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="962" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="972" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="978" class="Symbol">)</a>

<a id="fone"></a><a id="981" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a> <a id="986" class="Symbol">:</a> <a id="988" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="992" class="Symbol">(</a><a id="993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="997" class="Symbol">(</a><a id="998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1002" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1003" class="Symbol">))</a>
<a id="1006" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a> <a id="1011" class="Symbol">=</a> <a id="1013" class="Symbol">(</a><a id="1014" class="Number">1</a> <a id="1016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1018" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1039" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="1045" class="Symbol">))</a>

<a id="fzero≠fone"></a><a id="1049" href="Cubical.Data.Fin.Base.html#1049" class="Function">fzero≠fone</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1064" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="1070" class="Symbol">{</a><a id="1071" class="Argument">k</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1079" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1080" class="Symbol">}</a> <a id="1082" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1084" href="Cubical.Data.Fin.Base.html#981" class="Function">fone</a>
<a id="1089" href="Cubical.Data.Fin.Base.html#1049" class="Function">fzero≠fone</a> <a id="1100" href="Cubical.Data.Fin.Base.html#1100" class="Bound">p</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1116" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1120" href="Cubical.Data.Fin.Base.html#1100" class="Bound">p</a><a id="1121" class="Symbol">)</a>

<a id="1124" class="Comment">-- It is easy, using this representation, to take the successor of a</a>
<a id="1193" class="Comment">-- number as a number in the next largest finite type.</a>
<a id="fsuc"></a><a id="1248" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1259" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1272" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1273" class="Symbol">)</a>
<a id="1275" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Data.Fin.Base.html#1281" class="Bound">k</a> <a id="1283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1285" href="Cubical.Data.Fin.Base.html#1285" class="Bound">l</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">=</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1295" href="Cubical.Data.Fin.Base.html#1281" class="Bound">k</a> <a id="1297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1299" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1309" href="Cubical.Data.Fin.Base.html#1285" class="Bound">l</a><a id="1310" class="Symbol">)</a>

<a id="finj"></a><a id="1313" href="Cubical.Data.Fin.Base.html#1313" class="Function">finj</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1324" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1337" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1338" class="Symbol">)</a>
<a id="1340" href="Cubical.Data.Fin.Base.html#1313" class="Function">finj</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Cubical.Data.Fin.Base.html#1346" class="Bound">k</a> <a id="1348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1350" href="Cubical.Data.Fin.Base.html#1350" class="Bound">l</a><a id="1351" class="Symbol">)</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Data.Fin.Base.html#1346" class="Bound">k</a> <a id="1357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1359" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="1367" href="Cubical.Data.Fin.Base.html#1350" class="Bound">l</a> <a id="1369" class="Symbol">(</a><a id="1370" class="Number">1</a> <a id="1372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1374" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1378" class="Symbol">)</a>

<a id="1381" class="Comment">-- predecessors too</a>
<a id="predFin"></a><a id="1401" href="Cubical.Data.Fin.Base.html#1401" class="Function">predFin</a> <a id="1409" class="Symbol">:</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Data.Fin.Base.html#1412" class="Bound">m</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1435" href="Cubical.Data.Fin.Base.html#1412" class="Bound">m</a><a id="1436" class="Symbol">))</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1450" href="Cubical.Data.Fin.Base.html#1412" class="Bound">m</a><a id="1451" class="Symbol">)</a>
<a id="1453" href="Cubical.Data.Fin.Base.html#1401" class="Function">predFin</a> <a id="1461" href="Cubical.Data.Fin.Base.html#1461" class="Bound">m</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1471" href="Cubical.Data.Fin.Base.html#1471" class="Bound">w</a><a id="1472" class="Symbol">)</a> <a id="1474" class="Symbol">=</a> <a id="1476" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>
<a id="1482" href="Cubical.Data.Fin.Base.html#1401" class="Function">predFin</a> <a id="1490" href="Cubical.Data.Fin.Base.html#1490" class="Bound">m</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1497" href="Cubical.Data.Fin.Base.html#1497" class="Bound">n</a> <a id="1499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1501" href="Cubical.Data.Fin.Base.html#1501" class="Bound">w</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Cubical.Data.Fin.Base.html#1497" class="Bound">n</a> <a id="1508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1510" href="Cubical.Data.Nat.Order.html#3708" class="Function">predℕ-≤-predℕ</a> <a id="1524" href="Cubical.Data.Fin.Base.html#1501" class="Bound">w</a>

<a id="1527" class="Comment">-- Conversion back to ℕ is trivial...</a>
<a id="toℕ"></a><a id="1565" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1569" class="Symbol">:</a> <a id="1571" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1575" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1581" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1585" class="Symbol">=</a> <a id="1587" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="1592" class="Comment">-- ... and injective.</a>
<a id="toℕ-injective"></a><a id="1614" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="1628" class="Symbol">:</a> <a id="1630" class="Symbol">∀{</a><a id="1632" href="Cubical.Data.Fin.Base.html#1632" class="Bound">fj</a> <a id="1635" href="Cubical.Data.Fin.Base.html#1635" class="Bound">fk</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1644" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1645" class="Symbol">}</a> <a id="1647" class="Symbol">→</a> <a id="1649" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1653" href="Cubical.Data.Fin.Base.html#1632" class="Bound">fj</a> <a id="1656" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1658" href="Cubical.Data.Fin.Base.html#1565" class="Function">toℕ</a> <a id="1662" href="Cubical.Data.Fin.Base.html#1635" class="Bound">fk</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Cubical.Data.Fin.Base.html#1632" class="Bound">fj</a> <a id="1670" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1672" href="Cubical.Data.Fin.Base.html#1635" class="Bound">fk</a>
<a id="1675" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="1689" class="Symbol">{</a><a id="1690" class="Argument">fj</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Data.Fin.Base.html#1695" class="Bound">fj</a><a id="1697" class="Symbol">}</a> <a id="1699" class="Symbol">{</a><a id="1700" href="Cubical.Data.Fin.Base.html#1700" class="Bound">fk</a><a id="1702" class="Symbol">}</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="1713" class="Symbol">(λ</a> <a id="1716" href="Cubical.Data.Fin.Base.html#1716" class="Bound">_</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a><a id="1727" class="Symbol">)</a>

<a id="1730" class="Comment">-- Conversion from ℕ with a recursive definition of ≤</a>

<a id="fromℕ≤"></a><a id="1785" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1792" class="Symbol">:</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Cubical.Data.Fin.Base.html#1795" class="Bound">m</a> <a id="1797" href="Cubical.Data.Fin.Base.html#1797" class="Bound">n</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Cubical.Data.Fin.Base.html#1795" class="Bound">m</a> <a id="1808" href="Cubical.Data.Fin.Base.html#403" class="Function Operator">≤′</a> <a id="1811" href="Cubical.Data.Fin.Base.html#1797" class="Bound">n</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1824" href="Cubical.Data.Fin.Base.html#1797" class="Bound">n</a><a id="1825" class="Symbol">)</a>
<a id="1827" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1834" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1842" class="Symbol">_</a>       <a id="1850" class="Symbol">_</a>    <a id="1855" class="Symbol">=</a> <a id="1857" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>
<a id="1863" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1875" href="Cubical.Data.Fin.Base.html#1875" class="Bound">m</a><a id="1876" class="Symbol">)</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1883" href="Cubical.Data.Fin.Base.html#1883" class="Bound">n</a><a id="1884" class="Symbol">)</a> <a id="1886" href="Cubical.Data.Fin.Base.html#1886" class="Bound">m≤n</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.Data.Fin.Base.html#1785" class="Function">fromℕ≤</a> <a id="1905" href="Cubical.Data.Fin.Base.html#1875" class="Bound">m</a> <a id="1907" href="Cubical.Data.Fin.Base.html#1883" class="Bound">n</a> <a id="1909" href="Cubical.Data.Fin.Base.html#1886" class="Bound">m≤n</a><a id="1912" class="Symbol">)</a>

<a id="1915" class="Comment">-- A case analysis helper for induction.</a>
<a id="fsplit"></a><a id="1956" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a>
  <a id="1965" class="Symbol">:</a> <a id="1967" class="Symbol">∀(</a><a id="1969" href="Cubical.Data.Fin.Base.html#1969" class="Bound">fj</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1983" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="1984" class="Symbol">))</a>
  <a id="1989" class="Symbol">→</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="1998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2000" href="Cubical.Data.Fin.Base.html#1969" class="Bound">fj</a><a id="2002" class="Symbol">)</a> <a id="2004" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2010" href="Cubical.Data.Fin.Base.html#2010" class="Bound">fk</a> <a id="2013" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2015" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2019" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a> <a id="2021" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2023" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2028" href="Cubical.Data.Fin.Base.html#2010" class="Bound">fk</a> <a id="2031" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2033" href="Cubical.Data.Fin.Base.html#1969" class="Bound">fj</a><a id="2035" class="Symbol">)</a>
<a id="2037" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="2044" class="Symbol">(</a><a id="2045" class="Number">0</a> <a id="2047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2049" href="Cubical.Data.Fin.Base.html#2049" class="Bound">k&lt;sn</a><a id="2053" class="Symbol">)</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="2076" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2080" class="Symbol">)</a>
<a id="2082" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2094" href="Cubical.Data.Fin.Base.html#2094" class="Bound">k</a> <a id="2096" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2098" href="Cubical.Data.Fin.Base.html#2098" class="Bound">k&lt;sn</a><a id="2102" class="Symbol">)</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2110" class="Symbol">((</a><a id="2112" href="Cubical.Data.Fin.Base.html#2094" class="Bound">k</a> <a id="2114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2116" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2128" href="Cubical.Data.Fin.Base.html#2098" class="Bound">k&lt;sn</a><a id="2132" class="Symbol">)</a> <a id="2134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2136" href="Cubical.Data.Fin.Base.html#1614" class="Function">toℕ-injective</a> <a id="2150" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2154" class="Symbol">)</a>

<a id="inject&lt;"></a><a id="2157" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="2165" class="Symbol">:</a> <a id="2167" class="Symbol">∀</a> <a id="2169" class="Symbol">{</a><a id="2170" href="Cubical.Data.Fin.Base.html#2170" class="Bound">m</a> <a id="2172" href="Cubical.Data.Fin.Base.html#2172" class="Bound">n</a><a id="2173" class="Symbol">}</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Data.Fin.Base.html#2176" class="Bound">m&lt;n</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Cubical.Data.Fin.Base.html#2170" class="Bound">m</a> <a id="2184" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2186" href="Cubical.Data.Fin.Base.html#2172" class="Bound">n</a><a id="2187" class="Symbol">)</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2195" href="Cubical.Data.Fin.Base.html#2170" class="Bound">m</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2203" href="Cubical.Data.Fin.Base.html#2172" class="Bound">n</a>
<a id="2205" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="2213" href="Cubical.Data.Fin.Base.html#2213" class="Bound">m&lt;n</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Data.Fin.Base.html#2218" class="Bound">k</a> <a id="2220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2222" href="Cubical.Data.Fin.Base.html#2222" class="Bound">k&lt;m</a><a id="2225" class="Symbol">)</a> <a id="2227" class="Symbol">=</a> <a id="2229" href="Cubical.Data.Fin.Base.html#2218" class="Bound">k</a> <a id="2231" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2233" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="2241" href="Cubical.Data.Fin.Base.html#2222" class="Bound">k&lt;m</a> <a id="2245" href="Cubical.Data.Fin.Base.html#2213" class="Bound">m&lt;n</a>

<a id="injectSuc"></a><a id="2250" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="2260" class="Symbol">:</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Cubical.Data.Fin.Base.html#2263" class="Bound">n</a> <a id="2265" class="Symbol">:</a> <a id="2267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2268" class="Symbol">}</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2276" href="Cubical.Data.Fin.Base.html#2263" class="Bound">n</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2289" href="Cubical.Data.Fin.Base.html#2263" class="Bound">n</a><a id="2290" class="Symbol">)</a>
<a id="2292" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a> <a id="2302" class="Symbol">{</a><a id="2303" class="Argument">n</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="Cubical.Data.Fin.Base.html#2307" class="Bound">n</a><a id="2308" class="Symbol">}</a> <a id="2310" class="Symbol">=</a> <a id="2312" href="Cubical.Data.Fin.Base.html#2157" class="Function">inject&lt;</a> <a id="2320" class="Symbol">(</a><a id="2321" class="Number">0</a> <a id="2323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2325" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2329" class="Symbol">)</a>

<a id="flast"></a><a id="2332" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2349" href="Cubical.Data.Fin.Base.html#922" class="Generalizable">k</a><a id="2350" class="Symbol">)</a>
<a id="2352" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="2358" class="Symbol">{</a><a id="2359" class="Argument">k</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Cubical.Data.Fin.Base.html#2363" class="Bound">k</a><a id="2364" class="Symbol">}</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Cubical.Data.Fin.Base.html#2363" class="Bound">k</a> <a id="2370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2372" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="2382" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>

<a id="2390" class="Comment">-- Fin 0 is empty</a>
<a id="¬Fin0"></a><a id="2408" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2418" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2422" class="Number">0</a>
<a id="2424" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Data.Fin.Base.html#2431" class="Bound">k</a> <a id="2433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2435" href="Cubical.Data.Fin.Base.html#2435" class="Bound">k&lt;0</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="2451" href="Cubical.Data.Fin.Base.html#2435" class="Bound">k&lt;0</a>

<a id="2456" class="Comment">-- The full inductive family eliminator for finite types.</a>
<a id="elim"></a><a id="2514" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a>
  <a id="2521" class="Symbol">:</a> <a id="2523" class="Symbol">∀(</a><a id="2525" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2527" class="Symbol">:</a> <a id="2529" class="Symbol">∀{</a><a id="2531" href="Cubical.Data.Fin.Base.html#2531" class="Bound">k</a><a id="2532" class="Symbol">}</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2540" href="Cubical.Data.Fin.Base.html#2531" class="Bound">k</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2549" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a><a id="2550" class="Symbol">)</a>
  <a id="2554" class="Symbol">→</a> <a id="2556" class="Symbol">(∀{</a><a id="2559" href="Cubical.Data.Fin.Base.html#2559" class="Bound">k</a><a id="2560" class="Symbol">}</a> <a id="2562" class="Symbol">→</a> <a id="2564" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2566" class="Symbol">{</a><a id="2567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2571" href="Cubical.Data.Fin.Base.html#2559" class="Bound">k</a><a id="2572" class="Symbol">}</a> <a id="2574" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="2579" class="Symbol">)</a>
  <a id="2583" class="Symbol">→</a> <a id="2585" class="Symbol">(∀{</a><a id="2588" href="Cubical.Data.Fin.Base.html#2588" class="Bound">k</a><a id="2589" class="Symbol">}</a> <a id="2591" class="Symbol">{</a><a id="2592" href="Cubical.Data.Fin.Base.html#2592" class="Bound">fn</a> <a id="2595" class="Symbol">:</a> <a id="2597" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2601" href="Cubical.Data.Fin.Base.html#2588" class="Bound">k</a><a id="2602" class="Symbol">}</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2608" href="Cubical.Data.Fin.Base.html#2592" class="Bound">fn</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="2621" href="Cubical.Data.Fin.Base.html#2592" class="Bound">fn</a><a id="2623" class="Symbol">))</a>
  <a id="2628" class="Symbol">→</a> <a id="2630" class="Symbol">{</a><a id="2631" href="Cubical.Data.Fin.Base.html#2631" class="Bound">k</a> <a id="2633" class="Symbol">:</a> <a id="2635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2636" class="Symbol">}</a> <a id="2638" class="Symbol">→</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Data.Fin.Base.html#2641" class="Bound">fn</a> <a id="2644" class="Symbol">:</a> <a id="2646" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2650" href="Cubical.Data.Fin.Base.html#2631" class="Bound">k</a><a id="2651" class="Symbol">)</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Cubical.Data.Fin.Base.html#2525" class="Bound">P</a> <a id="2657" href="Cubical.Data.Fin.Base.html#2641" class="Bound">fn</a>
<a id="2660" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a> <a id="2665" href="Cubical.Data.Fin.Base.html#2665" class="Bound">P</a> <a id="2667" href="Cubical.Data.Fin.Base.html#2667" class="Bound">fz</a> <a id="2670" href="Cubical.Data.Fin.Base.html#2670" class="Bound">fs</a> <a id="2673" class="Symbol">{</a><a id="2674" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2678" class="Symbol">}</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2688" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2690" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a>
<a id="2696" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a> <a id="2701" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2703" href="Cubical.Data.Fin.Base.html#2703" class="Bound">fz</a> <a id="2706" href="Cubical.Data.Fin.Base.html#2706" class="Bound">fs</a> <a id="2709" class="Symbol">{</a><a id="2710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2714" href="Cubical.Data.Fin.Base.html#2714" class="Bound">k</a><a id="2715" class="Symbol">}</a> <a id="2717" href="Cubical.Data.Fin.Base.html#2717" class="Bound">fj</a>
  <a id="2722" class="Symbol">=</a> <a id="2724" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="2729" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="2736" href="Cubical.Data.Fin.Base.html#2717" class="Bound">fj</a> <a id="2739" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="2746" class="Symbol">(λ</a> <a id="2749" href="Cubical.Data.Fin.Base.html#2749" class="Bound">_</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2755" href="Cubical.Data.Fin.Base.html#2717" class="Bound">fj</a><a id="2757" class="Symbol">)</a> <a id="2759" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="2762" class="Symbol">λ</a>
  <a id="2766" class="Symbol">{</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2773" href="Cubical.Data.Fin.Base.html#2773" class="Bound">p</a><a id="2774" class="Symbol">)</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2784" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2786" href="Cubical.Data.Fin.Base.html#2773" class="Bound">p</a> <a id="2788" href="Cubical.Data.Fin.Base.html#2703" class="Bound">fz</a>
  <a id="2793" class="Symbol">;</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Cubical.Data.Fin.Base.html#2801" class="Bound">fk</a> <a id="2804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2806" href="Cubical.Data.Fin.Base.html#2806" class="Bound">p</a><a id="2807" class="Symbol">))</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2818" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2820" href="Cubical.Data.Fin.Base.html#2806" class="Bound">p</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.Data.Fin.Base.html#2706" class="Bound">fs</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Cubical.Data.Fin.Base.html#2514" class="Function">elim</a> <a id="2832" href="Cubical.Data.Fin.Base.html#2701" class="Bound">P</a> <a id="2834" href="Cubical.Data.Fin.Base.html#2703" class="Bound">fz</a> <a id="2837" href="Cubical.Data.Fin.Base.html#2706" class="Bound">fs</a> <a id="2840" href="Cubical.Data.Fin.Base.html#2801" class="Bound">fk</a><a id="2842" class="Symbol">))</a>
  <a id="2847" class="Symbol">}</a>

<a id="any?"></a><a id="2850" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="2855" class="Symbol">:</a> <a id="2857" class="Symbol">∀</a> <a id="2859" class="Symbol">{</a><a id="2860" href="Cubical.Data.Fin.Base.html#2860" class="Bound">n</a><a id="2861" class="Symbol">}</a> <a id="2863" class="Symbol">{</a><a id="2864" href="Cubical.Data.Fin.Base.html#2864" class="Bound">P</a> <a id="2866" class="Symbol">:</a> <a id="2868" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2872" href="Cubical.Data.Fin.Base.html#2860" class="Bound">n</a> <a id="2874" class="Symbol">→</a> <a id="2876" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2881" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a><a id="2882" class="Symbol">}</a> <a id="2884" class="Symbol">→</a> <a id="2886" class="Symbol">(∀</a> <a id="2889" href="Cubical.Data.Fin.Base.html#2889" class="Bound">i</a> <a id="2891" class="Symbol">→</a> <a id="2893" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Data.Fin.Base.html#2864" class="Bound">P</a> <a id="2900" href="Cubical.Data.Fin.Base.html#2889" class="Bound">i</a><a id="2901" class="Symbol">))</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="2918" href="Cubical.Data.Fin.Base.html#2860" class="Bound">n</a><a id="2919" class="Symbol">)</a> <a id="2921" href="Cubical.Data.Fin.Base.html#2864" class="Bound">P</a><a id="2922" class="Symbol">)</a>
<a id="2924" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="2929" class="Symbol">{</a><a id="2930" class="Argument">n</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2938" class="Symbol">}</a>  <a id="2941" class="Symbol">{</a><a id="2942" class="Argument">P</a> <a id="2944" class="Symbol">=</a> <a id="2946" class="Symbol">_}</a> <a id="2949" href="Cubical.Data.Fin.Base.html#2949" class="Bound">P?</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2957" class="Symbol">(λ</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Cubical.Data.Fin.Base.html#2961" class="Bound">x</a> <a id="2963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2965" class="Symbol">_)</a> <a id="2968" class="Symbol">→</a> <a id="2970" href="Cubical.Data.Fin.Base.html#2408" class="Function">¬Fin0</a> <a id="2976" href="Cubical.Data.Fin.Base.html#2961" class="Bound">x</a><a id="2977" class="Symbol">)</a>
<a id="2979" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="2984" class="Symbol">{</a><a id="2985" class="Argument">n</a> <a id="2987" class="Symbol">=</a> <a id="2989" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2993" href="Cubical.Data.Fin.Base.html#2993" class="Bound">n</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">{</a><a id="2997" class="Argument">P</a> <a id="2999" class="Symbol">=</a> <a id="3001" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a><a id="3002" class="Symbol">}</a> <a id="3004" href="Cubical.Data.Fin.Base.html#3004" class="Bound">P?</a> <a id="3007" class="Symbol">=</a>
  <a id="3011" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a>
    <a id="3022" class="Symbol">(λ</a>
      <a id="3031" class="Symbol">{</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3038" href="Cubical.Data.Fin.Base.html#3038" class="Bound">P0</a><a id="3040" class="Symbol">)</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="3050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.Data.Fin.Base.html#3038" class="Bound">P0</a>
      <a id="3061" class="Symbol">;</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Data.Fin.Base.html#3069" class="Bound">x</a> <a id="3071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3073" href="Cubical.Data.Fin.Base.html#3073" class="Bound">Px</a><a id="3075" class="Symbol">))</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="3085" href="Cubical.Data.Fin.Base.html#3069" class="Bound">x</a> <a id="3087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3089" href="Cubical.Data.Fin.Base.html#3073" class="Bound">Px</a>
      <a id="3098" class="Symbol">}</a>
    <a id="3104" class="Symbol">)</a>
    <a id="3110" class="Symbol">(λ</a> <a id="3113" href="Cubical.Data.Fin.Base.html#3113" class="Bound">n</a> <a id="3115" href="Cubical.Data.Fin.Base.html#3115" class="Bound">h</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Cubical.Data.Fin.Base.html#3113" class="Bound">n</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Cubical.Data.Fin.Base.html#3180" class="Function">helper</a> <a id="3129" href="Cubical.Data.Fin.Base.html#3115" class="Bound">h</a><a id="3130" class="Symbol">))</a>
    <a id="3137" class="Symbol">(</a><a id="3138" href="Cubical.Data.Fin.Base.html#3004" class="Bound">P?</a> <a id="3141" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="3147" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">⊎?</a> <a id="3150" href="Cubical.Data.Fin.Base.html#2850" class="Function">any?</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Data.Fin.Base.html#3004" class="Bound">P?</a> <a id="3159" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3161" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a><a id="3165" class="Symbol">))</a>
  <a id="3170" class="Keyword">where</a>
    <a id="3180" href="Cubical.Data.Fin.Base.html#3180" class="Function">helper</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3201" href="Cubical.Data.Fin.Base.html#2993" class="Bound">n</a><a id="3202" class="Symbol">))</a> <a id="3205" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3211" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a> <a id="3217" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3219" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3226" href="Cubical.Data.Fin.Base.html#2993" class="Bound">n</a><a id="3227" class="Symbol">)</a> <a id="3229" class="Symbol">λ</a> <a id="3231" href="Cubical.Data.Fin.Base.html#3231" class="Bound">z</a> <a id="3233" class="Symbol">→</a> <a id="3235" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Cubical.Data.Fin.Base.html#1248" class="Function">fsuc</a> <a id="3243" href="Cubical.Data.Fin.Base.html#3231" class="Bound">z</a><a id="3244" class="Symbol">)</a>
    <a id="3250" href="Cubical.Data.Fin.Base.html#3180" class="Function">helper</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Data.Fin.Base.html#3258" class="Bound">x</a> <a id="3260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3262" href="Cubical.Data.Fin.Base.html#3262" class="Bound">Px</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Keyword">with</a> <a id="3271" href="Cubical.Data.Fin.Base.html#1956" class="Function">fsplit</a> <a id="3278" href="Cubical.Data.Fin.Base.html#3258" class="Bound">x</a>
    <a id="3284" class="Symbol">...</a> <a id="3288" class="Symbol">|</a> <a id="3290" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3294" href="Cubical.Data.Fin.Base.html#3294" class="Bound">x≡0</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3311" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3318" href="Cubical.Data.Fin.Base.html#3294" class="Bound">x≡0</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Bound">Px</a><a id="3325" class="Symbol">)</a>
    <a id="3331" class="Symbol">...</a> <a id="3335" class="Symbol">|</a> <a id="3337" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Cubical.Data.Fin.Base.html#3342" class="Bound">k</a> <a id="3344" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3346" href="Cubical.Data.Fin.Base.html#3346" class="Bound">x≡sk</a><a id="3350" class="Symbol">)</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Cubical.Data.Fin.Base.html#3342" class="Bound">k</a> <a id="3361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3363" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3369" href="Cubical.Data.Fin.Base.html#3001" class="Bound">P</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3376" href="Cubical.Data.Fin.Base.html#3346" class="Bound">x≡sk</a><a id="3380" class="Symbol">)</a> <a id="3382" class="Bound">Px</a><a id="3384" class="Symbol">)</a>

<a id="FinPathℕ"></a><a id="3387" href="Cubical.Data.Fin.Base.html#3387" class="Function">FinPathℕ</a> <a id="3396" class="Symbol">:</a> <a id="3398" class="Symbol">{</a><a id="3399" href="Cubical.Data.Fin.Base.html#3399" class="Bound">n</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3404" class="Symbol">}</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Cubical.Data.Fin.Base.html#3407" class="Bound">x</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3415" href="Cubical.Data.Fin.Base.html#3399" class="Bound">n</a><a id="3416" class="Symbol">)</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Data.Fin.Base.html#3419" class="Bound">y</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3424" class="Symbol">)</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3432" href="Cubical.Data.Fin.Base.html#3407" class="Bound">x</a> <a id="3434" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3436" href="Cubical.Data.Fin.Base.html#3419" class="Bound">y</a> <a id="3438" class="Symbol">→</a> <a id="3440" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3443" href="Cubical.Data.Fin.Base.html#3443" class="Bound">p</a> <a id="3445" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3447" class="Symbol">_</a> <a id="3449" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Cubical.Data.Fin.Base.html#3407" class="Bound">x</a> <a id="3454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Data.Fin.Base.html#3419" class="Bound">y</a> <a id="3459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3461" href="Cubical.Data.Fin.Base.html#3443" class="Bound">p</a><a id="3462" class="Symbol">))</a>
<a id="3465" href="Cubical.Data.Fin.Base.html#3387" class="Function">FinPathℕ</a> <a id="3474" class="Symbol">{</a><a id="3475" class="Argument">n</a> <a id="3477" class="Symbol">=</a> <a id="3479" href="Cubical.Data.Fin.Base.html#3479" class="Bound">n</a><a id="3480" class="Symbol">}</a> <a id="3482" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a> <a id="3484" href="Cubical.Data.Fin.Base.html#3484" class="Bound">y</a> <a id="3486" href="Cubical.Data.Fin.Base.html#3486" class="Bound">p</a> <a id="3488" class="Symbol">=</a>
    <a id="3494" class="Symbol">((</a><a id="3496" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3505" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a><a id="3506" class="Symbol">))</a> <a id="3509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3517" class="Symbol">(λ</a> <a id="3520" href="Cubical.Data.Fin.Base.html#3520" class="Bound">y</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3533" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a><a id="3534" class="Symbol">)</a> <a id="3536" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3538" href="Cubical.Data.Fin.Base.html#3520" class="Bound">y</a><a id="3539" class="Symbol">)</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3556" href="Cubical.Data.Fin.Base.html#3486" class="Bound">p</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3562" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3566" class="Symbol">(</a><a id="3567" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3571" href="Cubical.Data.Fin.Base.html#3482" class="Bound">x</a><a id="3572" class="Symbol">)))</a>
  <a id="3578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="3588" class="Symbol">(λ</a> <a id="3591" href="Cubical.Data.Fin.Base.html#3591" class="Bound">_</a> <a id="3593" class="Symbol">→</a> <a id="3595" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a><a id="3602" class="Symbol">)</a> <a id="3604" href="Cubical.Data.Fin.Base.html#3486" class="Bound">p</a><a id="3605" class="Symbol">)</a>

<a id="FinVec"></a><a id="3608" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3615" class="Symbol">:</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Cubical.Data.Fin.Base.html#3618" class="Bound">A</a> <a id="3620" class="Symbol">:</a> <a id="3622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3627" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Cubical.Data.Fin.Base.html#3631" class="Bound">n</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">→</a> <a id="3640" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3645" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="3647" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3654" href="Cubical.Data.Fin.Base.html#3654" class="Bound">A</a> <a id="3656" href="Cubical.Data.Fin.Base.html#3656" class="Bound">n</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="3664" href="Cubical.Data.Fin.Base.html#3656" class="Bound">n</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Cubical.Data.Fin.Base.html#3654" class="Bound">A</a>

<a id="FinFamily"></a><a id="3671" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3681" class="Symbol">:</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Data.Fin.Base.html#3684" class="Bound">n</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3689" class="Symbol">)</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Cubical.Data.Fin.Base.html#3692" class="Bound">ℓ</a> <a id="3694" class="Symbol">:</a> <a id="3696" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">→</a> <a id="3705" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="3717" href="Cubical.Data.Fin.Base.html#3692" class="Bound">ℓ</a><a id="3718" class="Symbol">)</a>
<a id="3720" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3730" href="Cubical.Data.Fin.Base.html#3730" class="Bound">n</a> <a id="3732" href="Cubical.Data.Fin.Base.html#3732" class="Bound">ℓ</a> <a id="3734" class="Symbol">=</a> <a id="3736" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3749" href="Cubical.Data.Fin.Base.html#3732" class="Bound">ℓ</a><a id="3750" class="Symbol">)</a> <a id="3752" href="Cubical.Data.Fin.Base.html#3730" class="Bound">n</a>

<a id="FinFamily∙"></a><a id="3755" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3766" class="Symbol">:</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Data.Fin.Base.html#3769" class="Bound">n</a> <a id="3771" class="Symbol">:</a> <a id="3773" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3774" class="Symbol">)</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Cubical.Data.Fin.Base.html#3777" class="Bound">ℓ</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="3802" href="Cubical.Data.Fin.Base.html#3777" class="Bound">ℓ</a><a id="3803" class="Symbol">)</a>
<a id="3805" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3816" href="Cubical.Data.Fin.Base.html#3816" class="Bound">n</a> <a id="3818" href="Cubical.Data.Fin.Base.html#3818" class="Bound">ℓ</a> <a id="3820" class="Symbol">=</a> <a id="3822" href="Cubical.Data.Fin.Base.html#3608" class="Function">FinVec</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3838" href="Cubical.Data.Fin.Base.html#3818" class="Bound">ℓ</a><a id="3839" class="Symbol">)</a> <a id="3841" href="Cubical.Data.Fin.Base.html#3816" class="Bound">n</a>

<a id="predFinFamily"></a><a id="3844" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="3858" class="Symbol">:</a> <a id="3860" class="Symbol">{</a><a id="3861" href="Cubical.Data.Fin.Base.html#3861" class="Bound">n</a> <a id="3863" class="Symbol">:</a> <a id="3865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3885" href="Cubical.Data.Fin.Base.html#3861" class="Bound">n</a><a id="3886" class="Symbol">)</a> <a id="3888" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="3890" class="Symbol">→</a> <a id="3892" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="3902" href="Cubical.Data.Fin.Base.html#3861" class="Bound">n</a> <a id="3904" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="3906" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="3920" href="Cubical.Data.Fin.Base.html#3920" class="Bound">A</a> <a id="3922" href="Cubical.Data.Fin.Base.html#3922" class="Bound">n</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Cubical.Data.Fin.Base.html#3920" class="Bound">A</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Cubical.Data.Fin.Base.html#1313" class="Function">finj</a> <a id="3934" href="Cubical.Data.Fin.Base.html#3922" class="Bound">n</a><a id="3935" class="Symbol">)</a>

<a id="predFinFamily∙"></a><a id="3938" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="3953" class="Symbol">:</a> <a id="3955" class="Symbol">{</a><a id="3956" href="Cubical.Data.Fin.Base.html#3956" class="Bound">n</a> <a id="3958" class="Symbol">:</a> <a id="3960" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3961" class="Symbol">}</a> <a id="3963" class="Symbol">→</a> <a id="3965" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3981" href="Cubical.Data.Fin.Base.html#3956" class="Bound">n</a><a id="3982" class="Symbol">)</a> <a id="3984" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="3999" href="Cubical.Data.Fin.Base.html#3956" class="Bound">n</a> <a id="4001" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="4003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="4023" href="Cubical.Data.Fin.Base.html#4023" class="Bound">A</a> <a id="4025" href="Cubical.Data.Fin.Base.html#4025" class="Bound">x</a><a id="4026" class="Symbol">)</a> <a id="4028" class="Symbol">=</a> <a id="4030" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4049" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4051" href="Cubical.Data.Fin.Base.html#4023" class="Bound">A</a><a id="4052" class="Symbol">)</a> <a id="4054" href="Cubical.Data.Fin.Base.html#4025" class="Bound">x</a>
<a id="4056" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="4076" href="Cubical.Data.Fin.Base.html#4076" class="Bound">A</a> <a id="4078" href="Cubical.Data.Fin.Base.html#4078" class="Bound">x</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Data.Fin.Base.html#4076" class="Bound">A</a> <a id="4090" class="Symbol">_)</a>

<a id="prodFinFamily"></a><a id="4094" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4108" class="Symbol">:</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Cubical.Data.Fin.Base.html#4111" class="Bound">n</a> <a id="4113" class="Symbol">:</a> <a id="4115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4116" class="Symbol">)</a> <a id="4118" class="Symbol">→</a> <a id="4120" href="Cubical.Data.Fin.Base.html#3671" class="Function">FinFamily</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4135" href="Cubical.Data.Fin.Base.html#4111" class="Bound">n</a><a id="4136" class="Symbol">)</a> <a id="4138" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4147" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="4149" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4163" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4168" href="Cubical.Data.Fin.Base.html#4168" class="Bound">A</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Cubical.Data.Fin.Base.html#4168" class="Bound">A</a> <a id="4174" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a>
<a id="4180" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4199" href="Cubical.Data.Fin.Base.html#4199" class="Bound">n</a><a id="4200" class="Symbol">)</a> <a id="4202" href="Cubical.Data.Fin.Base.html#4202" class="Bound">A</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4220" href="Cubical.Data.Fin.Base.html#4199" class="Bound">n</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Cubical.Data.Fin.Base.html#3844" class="Function">predFinFamily</a> <a id="4237" href="Cubical.Data.Fin.Base.html#4202" class="Bound">A</a><a id="4238" class="Symbol">)</a> <a id="4240" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4242" href="Cubical.Data.Fin.Base.html#4202" class="Bound">A</a> <a id="4244" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a>

<a id="prodFinFamily∙"></a><a id="4251" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4266" class="Symbol">:</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Cubical.Data.Fin.Base.html#4269" class="Bound">n</a> <a id="4271" class="Symbol">:</a> <a id="4273" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4274" class="Symbol">)</a> <a id="4276" class="Symbol">→</a> <a id="4278" href="Cubical.Data.Fin.Base.html#3755" class="Function">FinFamily∙</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4294" href="Cubical.Data.Fin.Base.html#4269" class="Bound">n</a><a id="4295" class="Symbol">)</a> <a id="4297" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a> <a id="4299" class="Symbol">→</a> <a id="4301" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4309" href="Cubical.Data.Fin.Base.html#908" class="Generalizable">ℓ</a>
<a id="4311" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4331" href="Cubical.Data.Fin.Base.html#4331" class="Bound">n</a> <a id="4333" href="Cubical.Data.Fin.Base.html#4333" class="Bound">A</a><a id="4334" class="Symbol">)</a> <a id="4336" class="Symbol">=</a> <a id="4338" href="Cubical.Data.Fin.Base.html#4094" class="Function">prodFinFamily</a> <a id="4352" href="Cubical.Data.Fin.Base.html#4331" class="Bound">n</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4359" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4361" href="Cubical.Data.Fin.Base.html#4333" class="Bound">A</a><a id="4362" class="Symbol">)</a>
<a id="4364" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4384" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4389" href="Cubical.Data.Fin.Base.html#4389" class="Bound">A</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Cubical.Data.Fin.Base.html#4389" class="Bound">A</a> <a id="4401" href="Cubical.Data.Fin.Base.html#929" class="Function">fzero</a><a id="4406" class="Symbol">)</a>
<a id="4408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4412" class="Symbol">(</a><a id="4413" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4433" href="Cubical.Data.Fin.Base.html#4433" class="Bound">n</a><a id="4434" class="Symbol">)</a> <a id="4436" href="Cubical.Data.Fin.Base.html#4436" class="Bound">A</a><a id="4437" class="Symbol">)</a> <a id="4439" class="Symbol">=</a>
  <a id="4443" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Cubical.Data.Fin.Base.html#4251" class="Function">prodFinFamily∙</a> <a id="4463" href="Cubical.Data.Fin.Base.html#4433" class="Bound">n</a> <a id="4465" class="Symbol">(</a><a id="4466" href="Cubical.Data.Fin.Base.html#3938" class="Function">predFinFamily∙</a> <a id="4481" href="Cubical.Data.Fin.Base.html#4436" class="Bound">A</a><a id="4482" class="Symbol">))</a> <a id="4485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4487" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Cubical.Data.Fin.Base.html#4436" class="Bound">A</a> <a id="4494" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a><a id="4499" class="Symbol">)</a>

<a id="4502" class="Comment">-- summation</a>
<a id="sumFinGen"></a><a id="4515" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4525" class="Symbol">:</a> <a id="4527" class="Symbol">∀</a> <a id="4529" class="Symbol">{</a><a id="4530" href="Cubical.Data.Fin.Base.html#4530" class="Bound">ℓ</a><a id="4531" class="Symbol">}</a> <a id="4533" class="Symbol">{</a><a id="4534" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a> <a id="4536" class="Symbol">:</a> <a id="4538" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4543" href="Cubical.Data.Fin.Base.html#4530" class="Bound">ℓ</a><a id="4544" class="Symbol">}</a> <a id="4546" class="Symbol">{</a><a id="4547" href="Cubical.Data.Fin.Base.html#4547" class="Bound">n</a> <a id="4549" class="Symbol">:</a> <a id="4551" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4552" class="Symbol">}</a> <a id="4554" class="Symbol">(</a><a id="4555" href="Cubical.Data.Fin.Base.html#4555" class="Bound Operator">_+_</a> <a id="4559" class="Symbol">:</a> <a id="4561" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a> <a id="4563" class="Symbol">→</a> <a id="4565" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a> <a id="4567" class="Symbol">→</a> <a id="4569" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a><a id="4570" class="Symbol">)</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Data.Fin.Base.html#4573" class="Bound">0A</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Data.Fin.Base.html#4582" class="Bound">f</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Cubical.Data.Fin.Base.html#843" class="Function">Fin</a> <a id="4590" href="Cubical.Data.Fin.Base.html#4547" class="Bound">n</a> <a id="4592" class="Symbol">→</a> <a id="4594" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a><a id="4595" class="Symbol">)</a> <a id="4597" class="Symbol">→</a> <a id="4599" href="Cubical.Data.Fin.Base.html#4534" class="Bound">A</a>
<a id="4601" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4611" class="Symbol">{</a><a id="4612" class="Argument">n</a> <a id="4614" class="Symbol">=</a> <a id="4616" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4620" class="Symbol">}</a> <a id="4622" href="Cubical.Data.Fin.Base.html#4622" class="Bound Operator">_+_</a> <a id="4626" href="Cubical.Data.Fin.Base.html#4626" class="Bound">0A</a> <a id="4629" href="Cubical.Data.Fin.Base.html#4629" class="Bound">f</a> <a id="4631" class="Symbol">=</a> <a id="4633" href="Cubical.Data.Fin.Base.html#4626" class="Bound">0A</a>
<a id="4636" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4646" class="Symbol">{</a><a id="4647" class="Argument">n</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4655" href="Cubical.Data.Fin.Base.html#4655" class="Bound">n</a><a id="4656" class="Symbol">}</a> <a id="4658" href="Cubical.Data.Fin.Base.html#4658" class="Bound Operator">_+_</a> <a id="4662" href="Cubical.Data.Fin.Base.html#4662" class="Bound">0A</a> <a id="4665" href="Cubical.Data.Fin.Base.html#4665" class="Bound">f</a> <a id="4667" class="Symbol">=</a> <a id="4669" href="Cubical.Data.Fin.Base.html#4665" class="Bound">f</a> <a id="4671" href="Cubical.Data.Fin.Base.html#2332" class="Function">flast</a> <a id="4677" href="Cubical.Data.Fin.Base.html#4658" class="Bound Operator">+</a> <a id="4679" href="Cubical.Data.Fin.Base.html#4515" class="Function">sumFinGen</a> <a id="4689" href="Cubical.Data.Fin.Base.html#4658" class="Bound Operator">_+_</a> <a id="4693" href="Cubical.Data.Fin.Base.html#4662" class="Bound">0A</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Cubical.Data.Fin.Base.html#4665" class="Bound">f</a> <a id="4699" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4701" href="Cubical.Data.Fin.Base.html#2250" class="Function">injectSuc</a><a id="4710" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.FinData.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="123" class="Keyword">import</a> <a id="130" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="149" class="Symbol">as</a> <a id="152" class="Module">⊥</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="183" class="Keyword">using</a> <a id="189" class="Symbol">(</a><a id="190" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="191" class="Symbol">;</a> <a id="193" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="197" class="Symbol">;</a> <a id="199" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="202" class="Symbol">;</a> <a id="204" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="207" class="Symbol">;</a> <a id="209" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a><a id="212" class="Symbol">;</a> <a id="214" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a><a id="221" class="Symbol">)</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="296" class="Keyword">private</a>
  <a id="306" class="Keyword">variable</a>
    <a id="319" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a> <a id="321" class="Symbol">:</a> <a id="323" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="333" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="335" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="337" class="Symbol">:</a> <a id="339" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="344" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a>

<a id="347" class="Keyword">data</a> <a id="Fin"></a><a id="352" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="356" class="Symbol">:</a> <a id="358" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="360" class="Symbol">→</a> <a id="362" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="368" class="Keyword">where</a>
  <a id="Fin.zero"></a><a id="376" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="381" class="Symbol">:</a> <a id="383" class="Symbol">{</a><a id="384" href="Cubical.Data.FinData.Base.html#384" class="Bound">n</a> <a id="386" class="Symbol">:</a> <a id="388" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">→</a> <a id="393" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="402" href="Cubical.Data.FinData.Base.html#384" class="Bound">n</a><a id="403" class="Symbol">)</a>
  <a id="Fin.suc"></a><a id="407" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a>  <a id="412" class="Symbol">:</a> <a id="414" class="Symbol">{</a><a id="415" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="420" class="Symbol">}</a> <a id="422" class="Symbol">(</a><a id="423" href="Cubical.Data.FinData.Base.html#423" class="Bound">i</a> <a id="425" class="Symbol">:</a> <a id="427" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="431" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a><a id="432" class="Symbol">)</a> <a id="434" class="Symbol">→</a> <a id="436" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="440" class="Symbol">(</a><a id="441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="445" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a><a id="446" class="Symbol">)</a>

<a id="449" class="Comment">-- useful patterns</a>
<a id="468" class="Keyword">pattern</a> <a id="one"></a><a id="476" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a>   <a id="482" class="Symbol">=</a> <a id="484" class="InductiveConstructor">suc</a> <a id="488" class="InductiveConstructor">zero</a>
<a id="493" class="Keyword">pattern</a> <a id="two"></a><a id="501" href="Cubical.Data.FinData.Base.html#501" class="InductiveConstructor">two</a>   <a id="507" class="Symbol">=</a> <a id="509" class="InductiveConstructor">suc</a> <a id="513" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a>
<a id="517" class="Keyword">pattern</a> <a id="three"></a><a id="525" href="Cubical.Data.FinData.Base.html#525" class="InductiveConstructor">three</a> <a id="531" class="Symbol">=</a> <a id="533" class="InductiveConstructor">suc</a> <a id="537" href="Cubical.Data.FinData.Base.html#501" class="InductiveConstructor">two</a>
<a id="541" class="Keyword">pattern</a> <a id="four"></a><a id="549" href="Cubical.Data.FinData.Base.html#549" class="InductiveConstructor">four</a>  <a id="555" class="Symbol">=</a> <a id="557" class="InductiveConstructor">suc</a> <a id="561" href="Cubical.Data.FinData.Base.html#525" class="InductiveConstructor">three</a>
<a id="567" class="Keyword">pattern</a> <a id="five"></a><a id="575" href="Cubical.Data.FinData.Base.html#575" class="InductiveConstructor">five</a>  <a id="581" class="Symbol">=</a> <a id="583" class="InductiveConstructor">suc</a> <a id="587" href="Cubical.Data.FinData.Base.html#549" class="InductiveConstructor">four</a>

<a id="toℕ"></a><a id="593" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="597" class="Symbol">:</a> <a id="599" class="Symbol">∀</a> <a id="601" class="Symbol">{</a><a id="602" href="Cubical.Data.FinData.Base.html#602" class="Bound">n</a><a id="603" class="Symbol">}</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="611" href="Cubical.Data.FinData.Base.html#602" class="Bound">n</a> <a id="613" class="Symbol">→</a> <a id="615" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="617" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="621" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>    <a id="629" class="Symbol">=</a> <a id="631" class="Number">0</a>
<a id="633" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="637" class="Symbol">(</a><a id="638" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="642" href="Cubical.Data.FinData.Base.html#642" class="Bound">i</a><a id="643" class="Symbol">)</a> <a id="645" class="Symbol">=</a> <a id="647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="656" href="Cubical.Data.FinData.Base.html#642" class="Bound">i</a><a id="657" class="Symbol">)</a>

<a id="fromℕ"></a><a id="660" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="666" class="Symbol">:</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.Data.FinData.Base.html#669" class="Bound">n</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">→</a> <a id="678" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="682" class="Symbol">(</a><a id="683" class="InductiveConstructor">suc</a> <a id="687" href="Cubical.Data.FinData.Base.html#669" class="Bound">n</a><a id="688" class="Symbol">)</a>
<a id="690" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="696" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="711" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="717" class="Symbol">(</a><a id="718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="722" href="Cubical.Data.FinData.Base.html#722" class="Bound">n</a><a id="723" class="Symbol">)</a> <a id="725" class="Symbol">=</a> <a id="727" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="731" class="Symbol">(</a><a id="732" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="738" href="Cubical.Data.FinData.Base.html#722" class="Bound">n</a><a id="739" class="Symbol">)</a>

<a id="toFromId"></a><a id="742" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="751" class="Symbol">:</a> <a id="753" class="Symbol">∀</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="761" class="Symbol">)</a> <a id="763" class="Symbol">→</a> <a id="765" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="776" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a><a id="777" class="Symbol">)</a> <a id="779" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="781" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a>
<a id="783" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="792" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="797" class="Symbol">=</a> <a id="799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="804" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="813" class="Symbol">(</a><a id="814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="818" href="Cubical.Data.FinData.Base.html#818" class="Bound">n</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">=</a> <a id="823" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="828" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="842" href="Cubical.Data.FinData.Base.html#818" class="Bound">n</a><a id="843" class="Symbol">)</a>

<a id="¬Fin0"></a><a id="846" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="852" class="Symbol">:</a> <a id="854" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="856" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="860" class="Number">0</a>
<a id="862" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="868" class="Symbol">()</a>

<a id="_==_"></a><a id="872" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">_==_</a> <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">∀</a> <a id="881" class="Symbol">{</a><a id="882" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="891" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a> <a id="893" class="Symbol">→</a> <a id="895" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="899" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a> <a id="901" class="Symbol">→</a> <a id="903" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="908" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="913" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="916" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>   <a id="923" class="Symbol">=</a> <a id="925" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="930" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="935" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="938" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="942" class="Symbol">_</a>  <a id="945" class="Symbol">=</a> <a id="947" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="953" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="957" class="Symbol">_</a> <a id="959" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="962" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>  <a id="968" class="Symbol">=</a> <a id="970" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="976" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="980" href="Cubical.Data.FinData.Base.html#980" class="Bound">m</a> <a id="982" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="985" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="989" href="Cubical.Data.FinData.Base.html#989" class="Bound">n</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Data.FinData.Base.html#980" class="Bound">m</a> <a id="995" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="998" href="Cubical.Data.FinData.Base.html#989" class="Bound">n</a>

<a id="weakenFin"></a><a id="1001" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1011" class="Symbol">:</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1027" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1035" class="Symbol">(</a><a id="1036" class="InductiveConstructor">suc</a> <a id="1040" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a><a id="1041" class="Symbol">)</a>
<a id="1043" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1053" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1058" class="Symbol">=</a> <a id="1060" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1065" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1080" href="Cubical.Data.FinData.Base.html#1080" class="Bound">i</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1100" href="Cubical.Data.FinData.Base.html#1080" class="Bound">i</a><a id="1101" class="Symbol">)</a>

<a id="predFin"></a><a id="1104" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1112" class="Symbol">:</a> <a id="1114" class="Symbol">{</a><a id="1115" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1128" class="Symbol">(</a><a id="1129" class="InductiveConstructor">suc</a> <a id="1133" class="Symbol">(</a><a id="1134" class="InductiveConstructor">suc</a> <a id="1138" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a><a id="1139" class="Symbol">))</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1148" class="Symbol">(</a><a id="1149" class="InductiveConstructor">suc</a> <a id="1153" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a><a id="1154" class="Symbol">)</a>
<a id="1156" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1164" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1176" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1189" href="Cubical.Data.FinData.Base.html#1189" class="Bound">x</a><a id="1190" class="Symbol">)</a> <a id="1192" class="Symbol">=</a> <a id="1194" href="Cubical.Data.FinData.Base.html#1189" class="Bound">x</a>

<a id="foldrFin"></a><a id="1197" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1206" class="Symbol">:</a> <a id="1208" class="Symbol">∀</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Cubical.Data.FinData.Base.html#1211" class="Bound">n</a><a id="1212" class="Symbol">}</a> <a id="1214" class="Symbol">→</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="1232" class="Symbol">→</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1239" href="Cubical.Data.FinData.Base.html#1211" class="Bound">n</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a>
<a id="1250" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1259" class="Symbol">{</a><a id="1260" class="Argument">n</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1268" class="Symbol">}</a>  <a id="1271" class="Symbol">_</a> <a id="1273" href="Cubical.Data.FinData.Base.html#1273" class="Bound">b</a> <a id="1275" class="Symbol">_</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Cubical.Data.FinData.Base.html#1273" class="Bound">b</a>
<a id="1281" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1290" class="Symbol">{</a><a id="1291" class="Argument">n</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1299" href="Cubical.Data.FinData.Base.html#1299" class="Bound">n</a><a id="1300" class="Symbol">}</a> <a id="1302" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1304" href="Cubical.Data.FinData.Base.html#1304" class="Bound">b</a> <a id="1306" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1315" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1319" class="Symbol">)</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1331" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1333" href="Cubical.Data.FinData.Base.html#1304" class="Bound">b</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1338" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1340" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1343" class="Symbol">))</a>

<a id="elim"></a><a id="1347" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a>
  <a id="1354" class="Symbol">:</a> <a id="1356" class="Symbol">∀(</a><a id="1358" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">∀{</a><a id="1364" href="Cubical.Data.FinData.Base.html#1364" class="Bound">k</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1373" href="Cubical.Data.FinData.Base.html#1364" class="Bound">k</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1382" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1383" class="Symbol">)</a>
  <a id="1387" class="Symbol">→</a> <a id="1389" class="Symbol">(∀{</a><a id="1392" href="Cubical.Data.FinData.Base.html#1392" class="Bound">k</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">→</a> <a id="1397" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1399" class="Symbol">{</a><a id="1400" class="InductiveConstructor">suc</a> <a id="1404" href="Cubical.Data.FinData.Base.html#1392" class="Bound">k</a><a id="1405" class="Symbol">}</a> <a id="1407" class="InductiveConstructor">zero</a><a id="1411" class="Symbol">)</a>
  <a id="1415" class="Symbol">→</a> <a id="1417" class="Symbol">(∀{</a><a id="1420" href="Cubical.Data.FinData.Base.html#1420" class="Bound">k</a><a id="1421" class="Symbol">}</a> <a id="1423" class="Symbol">→</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1435" href="Cubical.Data.FinData.Base.html#1420" class="Bound">k</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1442" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1449" class="Symbol">(</a><a id="1450" class="InductiveConstructor">suc</a> <a id="1454" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a><a id="1456" class="Symbol">))</a>
  <a id="1461" class="Symbol">→</a> <a id="1463" class="Symbol">{</a><a id="1464" href="Cubical.Data.FinData.Base.html#1464" class="Bound">k</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">→</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Data.FinData.Base.html#1474" class="Bound">fn</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1483" href="Cubical.Data.FinData.Base.html#1464" class="Bound">k</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1490" href="Cubical.Data.FinData.Base.html#1474" class="Bound">fn</a>

<a id="1494" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1499" href="Cubical.Data.FinData.Base.html#1499" class="Bound">P</a> <a id="1501" href="Cubical.Data.FinData.Base.html#1501" class="Bound">fz</a> <a id="1504" href="Cubical.Data.FinData.Base.html#1504" class="Bound">fs</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1522" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1524" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>
<a id="1530" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1535" href="Cubical.Data.FinData.Base.html#1535" class="Bound">P</a> <a id="1537" href="Cubical.Data.FinData.Base.html#1537" class="Bound">fz</a> <a id="1540" href="Cubical.Data.FinData.Base.html#1540" class="Bound">fs</a> <a id="1543" class="Symbol">{</a><a id="1544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1548" href="Cubical.Data.FinData.Base.html#1548" class="Bound">k</a><a id="1549" class="Symbol">}</a> <a id="1551" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Cubical.Data.FinData.Base.html#1537" class="Bound">fz</a>
<a id="1561" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1566" href="Cubical.Data.FinData.Base.html#1566" class="Bound">P</a> <a id="1568" href="Cubical.Data.FinData.Base.html#1568" class="Bound">fz</a> <a id="1571" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1574" class="Symbol">{</a><a id="1575" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1579" href="Cubical.Data.FinData.Base.html#1579" class="Bound">k</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1587" href="Cubical.Data.FinData.Base.html#1587" class="Bound">fj</a><a id="1589" class="Symbol">)</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1602" href="Cubical.Data.FinData.Base.html#1566" class="Bound">P</a> <a id="1604" href="Cubical.Data.FinData.Base.html#1568" class="Bound">fz</a> <a id="1607" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1610" href="Cubical.Data.FinData.Base.html#1587" class="Bound">fj</a><a id="1612" class="Symbol">)</a>


<a id="rec"></a><a id="1616" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1620" class="Symbol">:</a> <a id="1622" class="Symbol">∀{</a><a id="1624" href="Cubical.Data.FinData.Base.html#1624" class="Bound">k</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">→</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Cubical.Data.FinData.Base.html#1630" class="Bound">a0</a> <a id="1633" href="Cubical.Data.FinData.Base.html#1633" class="Bound">aS</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a><a id="1639" class="Symbol">)</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1647" href="Cubical.Data.FinData.Base.html#1624" class="Bound">k</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a>
<a id="1653" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1657" href="Cubical.Data.FinData.Base.html#1657" class="Bound">a0</a> <a id="1660" href="Cubical.Data.FinData.Base.html#1660" class="Bound">aS</a> <a id="1663" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Cubical.Data.FinData.Base.html#1657" class="Bound">a0</a>
<a id="1673" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1677" href="Cubical.Data.FinData.Base.html#1677" class="Bound">a0</a> <a id="1680" href="Cubical.Data.FinData.Base.html#1680" class="Bound">aS</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1688" href="Cubical.Data.FinData.Base.html#1688" class="Bound">x</a><a id="1689" class="Symbol">)</a> <a id="1691" class="Symbol">=</a> <a id="1693" href="Cubical.Data.FinData.Base.html#1680" class="Bound">aS</a>

<a id="FinVec"></a><a id="1697" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1704" class="Symbol">:</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Data.FinData.Base.html#1707" class="Bound">A</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1716" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Data.FinData.Base.html#1720" class="Bound">n</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1734" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a>
<a id="1736" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1743" href="Cubical.Data.FinData.Base.html#1743" class="Bound">A</a> <a id="1745" href="Cubical.Data.FinData.Base.html#1745" class="Bound">n</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1753" href="Cubical.Data.FinData.Base.html#1745" class="Bound">n</a> <a id="1755" class="Symbol">→</a> <a id="1757" href="Cubical.Data.FinData.Base.html#1743" class="Bound">A</a>

<a id="emptyFinVec"></a><a id="1760" href="Cubical.Data.FinData.Base.html#1760" class="Function">emptyFinVec</a> <a id="1772" class="Symbol">:</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Cubical.Data.FinData.Base.html#1775" class="Bound">A</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1784" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1785" class="Symbol">)</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1796" href="Cubical.Data.FinData.Base.html#1775" class="Bound">A</a> <a id="1798" class="Number">0</a>
<a id="1800" href="Cubical.Data.FinData.Base.html#1760" class="Function">emptyFinVec</a> <a id="1812" href="Cubical.Data.FinData.Base.html#1812" class="Bound">A</a> <a id="1814" class="Symbol">()</a>

<a id="replicateFinVec"></a><a id="1818" href="Cubical.Data.FinData.Base.html#1818" class="Function">replicateFinVec</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Data.FinData.Base.html#1837" class="Bound">n</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1848" class="Symbol">→</a> <a id="1850" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1857" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1859" href="Cubical.Data.FinData.Base.html#1837" class="Bound">n</a>
<a id="1861" href="Cubical.Data.FinData.Base.html#1818" class="Function">replicateFinVec</a> <a id="1877" class="Symbol">_</a> <a id="1879" href="Cubical.Data.FinData.Base.html#1879" class="Bound">a</a> <a id="1881" class="Symbol">_</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="Cubical.Data.FinData.Base.html#1879" class="Bound">a</a>


<a id="_++Fin_"></a><a id="1889" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1897" class="Symbol">:</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1902" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1907" class="Symbol">}</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1918" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1920" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1931" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1933" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1944" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1949" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1951" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a><a id="1952" class="Symbol">)</a>
<a id="1954" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1962" class="Symbol">{</a><a id="1963" class="Argument">n</a> <a id="1965" class="Symbol">=</a> <a id="1967" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">_</a> <a id="1975" href="Cubical.Data.FinData.Base.html#1975" class="Bound">W</a> <a id="1977" href="Cubical.Data.FinData.Base.html#1977" class="Bound">i</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="Cubical.Data.FinData.Base.html#1975" class="Bound">W</a> <a id="1983" href="Cubical.Data.FinData.Base.html#1977" class="Bound">i</a>
<a id="1985" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1993" class="Symbol">{</a><a id="1994" class="Argument">n</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2002" href="Cubical.Data.FinData.Base.html#2002" class="Bound">n</a><a id="2003" class="Symbol">}</a> <a id="2005" href="Cubical.Data.FinData.Base.html#2005" class="Bound">V</a> <a id="2007" class="Symbol">_</a> <a id="2009" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Cubical.Data.FinData.Base.html#2005" class="Bound">V</a> <a id="2018" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="2023" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="2031" class="Symbol">{</a><a id="2032" class="Argument">n</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2040" href="Cubical.Data.FinData.Base.html#2040" class="Bound">n</a><a id="2041" class="Symbol">}</a> <a id="2043" href="Cubical.Data.FinData.Base.html#2043" class="Bound">V</a> <a id="2045" href="Cubical.Data.FinData.Base.html#2045" class="Bound">W</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2052" href="Cubical.Data.FinData.Base.html#2052" class="Bound">i</a><a id="2053" class="Symbol">)</a> <a id="2055" class="Symbol">=</a> <a id="2057" class="Symbol">((</a><a id="2059" href="Cubical.Data.FinData.Base.html#2043" class="Bound">V</a> <a id="2061" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2063" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2066" class="Symbol">)</a> <a id="2068" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="2074" href="Cubical.Data.FinData.Base.html#2045" class="Bound">W</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Cubical.Data.FinData.Base.html#2052" class="Bound">i</a>
</pre></body></html>

==> anc/html/Cubical.Data.FinData.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Data.FinData.Properties.html" class="Module">Cubical.Data.FinData.Properties</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Comment">-- WARNING : fromℕ&#39; is in triple ! =&gt; to clean !</a>
<a id="97" class="Comment">-- sort file + mix with Fin folder</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="453" class="Keyword">hiding</a> <a id="460" class="Symbol">(</a><a id="461" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="464" class="Symbol">)</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="535" class="Symbol">as</a> <a id="538" class="Module">Fin</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="571" class="Keyword">renaming</a> <a id="580" class="Symbol">(</a><a id="581" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="586" class="Symbol">to</a> <a id="589" class="InductiveConstructor">ℕzero</a> <a id="595" class="Symbol">;</a> <a id="597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="601" class="Symbol">to</a> <a id="604" class="InductiveConstructor">ℕsuc</a>
                                      <a id="647" class="Symbol">;</a><a id="648" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a> <a id="654" class="Symbol">to</a> <a id="657" class="Function">ℕznots</a> <a id="664" class="Symbol">;</a> <a id="666" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="672" class="Symbol">to</a>  <a id="676" class="Function">ℕsnotz</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="750" class="Symbol">as</a> <a id="753" class="Module">⊥</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>

<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="825" class="Keyword">open</a> <a id="830" class="Keyword">import</a> <a id="837" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>

<a id="865" class="Keyword">private</a>
 <a id="874" class="Keyword">variable</a>
   <a id="886" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a> <a id="888" href="Cubical.Data.FinData.Properties.html#888" class="Generalizable">ℓ&#39;</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#742" class="Postulate">Level</a>
   <a id="902" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="911" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a>
   <a id="916" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="918" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="920" href="Cubical.Data.FinData.Properties.html#920" class="Generalizable">k</a> <a id="922" class="Symbol">:</a> <a id="924" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="toℕ&lt;n"></a><a id="927" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="933" class="Symbol">:</a> <a id="935" class="Symbol">∀</a> <a id="937" class="Symbol">{</a><a id="938" href="Cubical.Data.FinData.Properties.html#938" class="Bound">n</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Data.FinData.Properties.html#942" class="Bound">i</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="950" href="Cubical.Data.FinData.Properties.html#938" class="Bound">n</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="959" href="Cubical.Data.FinData.Properties.html#942" class="Bound">i</a> <a id="961" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="963" href="Cubical.Data.FinData.Properties.html#938" class="Bound">n</a>
<a id="965" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="971" class="Symbol">{</a><a id="972" class="Argument">n</a> <a id="974" class="Symbol">=</a> <a id="976" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="981" href="Cubical.Data.FinData.Properties.html#981" class="Bound">n</a><a id="982" class="Symbol">}</a> <a id="984" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="989" class="Symbol">=</a> <a id="991" href="Cubical.Data.FinData.Properties.html#981" class="Bound">n</a> <a id="993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="995" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1002" href="Cubical.Data.FinData.Properties.html#981" class="Bound">n</a> <a id="1004" class="Number">1</a>
<a id="1006" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="1012" class="Symbol">{</a><a id="1013" class="Argument">n</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1022" href="Cubical.Data.FinData.Properties.html#1022" class="Bound">n</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1030" href="Cubical.Data.FinData.Properties.html#1030" class="Bound">i</a><a id="1031" class="Symbol">)</a> <a id="1033" class="Symbol">=</a> <a id="1035" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="1041" href="Cubical.Data.FinData.Properties.html#1030" class="Bound">i</a> <a id="1043" class="Symbol">.</a><a id="1044" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1050" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="1056" class="Symbol">_</a> <a id="1058" class="Symbol">_</a> <a id="1060" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1067" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="1079" href="Cubical.Data.FinData.Properties.html#1030" class="Bound">i</a> <a id="1081" class="Symbol">.</a><a id="1082" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1085" class="Symbol">)</a>

<a id="znots"></a><a id="1088" href="Cubical.Data.FinData.Properties.html#1088" class="Function">znots</a> <a id="1094" class="Symbol">:</a> <a id="1096" class="Symbol">∀{</a><a id="1098" href="Cubical.Data.FinData.Properties.html#1098" class="Bound">k</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Cubical.Data.FinData.Properties.html#1102" class="Bound">m</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1110" href="Cubical.Data.FinData.Properties.html#1098" class="Bound">k</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1123" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1130" href="Cubical.Data.FinData.Properties.html#1102" class="Bound">m</a><a id="1131" class="Symbol">))</a>
<a id="1134" href="Cubical.Data.FinData.Properties.html#1088" class="Function">znots</a> <a id="1140" class="Symbol">{</a><a id="1141" href="Cubical.Data.FinData.Properties.html#1141" class="Bound">k</a><a id="1142" class="Symbol">}</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Cubical.Data.FinData.Properties.html#1145" class="Bound">m</a><a id="1146" class="Symbol">}</a> <a id="1148" href="Cubical.Data.FinData.Properties.html#1148" class="Bound">x</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1158" class="Symbol">(</a><a id="1159" href="Cubical.Data.FinData.Base.html#1616" class="Function">Fin.rec</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1172" href="Cubical.Data.FinData.Properties.html#1141" class="Bound">k</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1176" class="Symbol">)</a> <a id="1178" href="Cubical.Data.FinData.Properties.html#1148" class="Bound">x</a> <a id="1180" href="Cubical.Data.FinData.Properties.html#1145" class="Bound">m</a>

<a id="znotsP"></a><a id="1183" href="Cubical.Data.FinData.Properties.html#1183" class="Function">znotsP</a> <a id="1190" class="Symbol">:</a> <a id="1192" class="Symbol">∀</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Cubical.Data.FinData.Properties.html#1195" class="Bound">k0</a> <a id="1198" href="Cubical.Data.FinData.Properties.html#1198" class="Bound">k1</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Cubical.Data.FinData.Properties.html#1207" class="Bound">k</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Cubical.Data.FinData.Properties.html#1195" class="Bound">k0</a> <a id="1214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1216" href="Cubical.Data.FinData.Properties.html#1198" class="Bound">k1</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">{</a><a id="1221" href="Cubical.Data.FinData.Properties.html#1221" class="Bound">m1</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1230" href="Cubical.Data.FinData.Properties.html#1198" class="Bound">k1</a><a id="1232" class="Symbol">}</a>
  <a id="1236" class="Symbol">→</a> <a id="1238" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1240" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1246" class="Symbol">(λ</a> <a id="1249" href="Cubical.Data.FinData.Properties.html#1249" class="Bound">i</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Cubical.Data.FinData.Properties.html#1207" class="Bound">k</a> <a id="1266" href="Cubical.Data.FinData.Properties.html#1249" class="Bound">i</a><a id="1267" class="Symbol">)))</a> <a id="1271" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1281" href="Cubical.Data.FinData.Properties.html#1221" class="Bound">m1</a><a id="1283" class="Symbol">)</a>
<a id="1285" href="Cubical.Data.FinData.Properties.html#1183" class="Function">znotsP</a> <a id="1292" href="Cubical.Data.FinData.Properties.html#1292" class="Bound">p</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1310" class="Symbol">(λ</a> <a id="1313" href="Cubical.Data.FinData.Properties.html#1313" class="Bound">i</a> <a id="1315" class="Symbol">→</a> <a id="1317" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a><a id="1320" class="Symbol">)</a> <a id="1322" href="Cubical.Data.FinData.Properties.html#1292" class="Bound">p</a><a id="1323" class="Symbol">)</a>

<a id="snotz"></a><a id="1326" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a> <a id="1332" class="Symbol">:</a> <a id="1334" class="Symbol">∀{</a><a id="1336" href="Cubical.Data.FinData.Properties.html#1336" class="Bound">k</a><a id="1337" class="Symbol">}</a> <a id="1339" class="Symbol">{</a><a id="1340" href="Cubical.Data.FinData.Properties.html#1340" class="Bound">m</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1348" href="Cubical.Data.FinData.Properties.html#1336" class="Bound">k</a><a id="1349" class="Symbol">}</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1355" class="Symbol">((</a><a id="1357" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1361" href="Cubical.Data.FinData.Properties.html#1340" class="Bound">m</a><a id="1362" class="Symbol">)</a> <a id="1364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1366" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1370" class="Symbol">)</a>
<a id="1372" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Cubical.Data.FinData.Properties.html#1379" class="Bound">k</a><a id="1380" class="Symbol">}</a> <a id="1382" class="Symbol">{</a><a id="1383" href="Cubical.Data.FinData.Properties.html#1383" class="Bound">m</a><a id="1384" class="Symbol">}</a> <a id="1386" href="Cubical.Data.FinData.Properties.html#1386" class="Bound">x</a> <a id="1388" class="Symbol">=</a> <a id="1390" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Cubical.Data.FinData.Base.html#1616" class="Function">Fin.rec</a> <a id="1405" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1412" href="Cubical.Data.FinData.Properties.html#1379" class="Bound">k</a><a id="1413" class="Symbol">))</a> <a id="1416" href="Cubical.Data.FinData.Properties.html#1386" class="Bound">x</a> <a id="1418" href="Cubical.Data.FinData.Properties.html#1383" class="Bound">m</a>

<a id="snotzP"></a><a id="1421" href="Cubical.Data.FinData.Properties.html#1421" class="Function">snotzP</a> <a id="1428" class="Symbol">:</a> <a id="1430" class="Symbol">∀</a> <a id="1432" class="Symbol">{</a><a id="1433" href="Cubical.Data.FinData.Properties.html#1433" class="Bound">k0</a> <a id="1436" href="Cubical.Data.FinData.Properties.html#1436" class="Bound">k1</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Cubical.Data.FinData.Properties.html#1445" class="Bound">k</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Cubical.Data.FinData.Properties.html#1433" class="Bound">k0</a> <a id="1452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1454" href="Cubical.Data.FinData.Properties.html#1436" class="Bound">k1</a><a id="1456" class="Symbol">}</a> <a id="1458" class="Symbol">{</a><a id="1459" href="Cubical.Data.FinData.Properties.html#1459" class="Bound">m0</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1468" href="Cubical.Data.FinData.Properties.html#1433" class="Bound">k0</a><a id="1470" class="Symbol">}</a>
  <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1478" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1484" class="Symbol">(λ</a> <a id="1487" href="Cubical.Data.FinData.Properties.html#1487" class="Bound">i</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Data.FinData.Properties.html#1445" class="Bound">k</a> <a id="1504" href="Cubical.Data.FinData.Properties.html#1487" class="Bound">i</a><a id="1505" class="Symbol">)))</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1514" href="Cubical.Data.FinData.Properties.html#1459" class="Bound">m0</a><a id="1516" class="Symbol">)</a> <a id="1518" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1523" href="Cubical.Data.FinData.Properties.html#1421" class="Function">snotzP</a> <a id="1530" href="Cubical.Data.FinData.Properties.html#1530" class="Bound">p</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1548" class="Symbol">(λ</a> <a id="1551" href="Cubical.Data.FinData.Properties.html#1551" class="Bound">i</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a><a id="1558" class="Symbol">)</a> <a id="1560" href="Cubical.Data.FinData.Properties.html#1530" class="Bound">p</a><a id="1561" class="Symbol">)</a>

<a id="1564" class="Comment">-- alternative from</a>
<a id="fromℕ&#39;"></a><a id="1584" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Cubical.Data.FinData.Properties.html#1594" class="Bound">n</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Cubical.Data.FinData.Properties.html#1604" class="Bound">k</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">→</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Cubical.Data.FinData.Properties.html#1604" class="Bound">k</a> <a id="1616" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1618" href="Cubical.Data.FinData.Properties.html#1594" class="Bound">n</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1627" href="Cubical.Data.FinData.Properties.html#1594" class="Bound">n</a>
<a id="1629" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1636" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1642" href="Cubical.Data.FinData.Properties.html#1642" class="Bound">k</a> <a id="1644" href="Cubical.Data.FinData.Properties.html#1644" class="Bound">infkn</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="1668" href="Cubical.Data.FinData.Properties.html#1644" class="Bound">infkn</a><a id="1673" class="Symbol">)</a>
<a id="1675" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1688" href="Cubical.Data.FinData.Properties.html#1688" class="Bound">n</a><a id="1689" class="Symbol">)</a> <a id="1691" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1697" href="Cubical.Data.FinData.Properties.html#1697" class="Bound">infkn</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1710" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1723" href="Cubical.Data.FinData.Properties.html#1723" class="Bound">n</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1732" href="Cubical.Data.FinData.Properties.html#1732" class="Bound">k</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.Data.FinData.Properties.html#1735" class="Bound">infkn</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1755" href="Cubical.Data.FinData.Properties.html#1723" class="Bound">n</a> <a id="1757" href="Cubical.Data.FinData.Properties.html#1732" class="Bound">k</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1772" href="Cubical.Data.FinData.Properties.html#1735" class="Bound">infkn</a><a id="1777" class="Symbol">))</a>

<a id="toFromId&#39;"></a><a id="1781" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1791" class="Symbol">:</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Cubical.Data.FinData.Properties.html#1794" class="Bound">n</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">→</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1809" class="Symbol">)</a> <a id="1811" class="Symbol">→</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Cubical.Data.FinData.Properties.html#1814" class="Bound">infkn</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a> <a id="1824" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1826" href="Cubical.Data.FinData.Properties.html#1794" class="Bound">n</a><a id="1827" class="Symbol">)</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="1843" href="Cubical.Data.FinData.Properties.html#1794" class="Bound">n</a> <a id="1845" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a> <a id="1847" href="Cubical.Data.FinData.Properties.html#1814" class="Bound">infkn</a><a id="1852" class="Symbol">)</a> <a id="1854" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1856" href="Cubical.Data.FinData.Properties.html#1804" class="Bound">k</a>
<a id="1858" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1868" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1874" href="Cubical.Data.FinData.Properties.html#1874" class="Bound">k</a> <a id="1876" href="Cubical.Data.FinData.Properties.html#1876" class="Bound">infkn</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="1900" href="Cubical.Data.FinData.Properties.html#1876" class="Bound">infkn</a><a id="1905" class="Symbol">)</a>
<a id="1907" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1923" href="Cubical.Data.FinData.Properties.html#1923" class="Bound">n</a><a id="1924" class="Symbol">)</a> <a id="1926" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1932" href="Cubical.Data.FinData.Properties.html#1932" class="Bound">infkn</a> <a id="1938" class="Symbol">=</a> <a id="1940" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1945" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1961" href="Cubical.Data.FinData.Properties.html#1961" class="Bound">n</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1970" href="Cubical.Data.FinData.Properties.html#1970" class="Bound">k</a><a id="1971" class="Symbol">)</a> <a id="1973" href="Cubical.Data.FinData.Properties.html#1973" class="Bound">infkn</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1986" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Cubical.Data.FinData.Properties.html#1781" class="Function">toFromId&#39;</a> <a id="2002" href="Cubical.Data.FinData.Properties.html#1961" class="Bound">n</a> <a id="2004" href="Cubical.Data.FinData.Properties.html#1970" class="Bound">k</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2019" href="Cubical.Data.FinData.Properties.html#1973" class="Bound">infkn</a><a id="2024" class="Symbol">))</a>

<a id="fromToId&#39;"></a><a id="2028" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2038" class="Symbol">:</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">→</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2059" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a> <a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Data.FinData.Properties.html#2066" class="Bound">r</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2074" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a> <a id="2076" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2078" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Cubical.Data.FinData.Properties.html#1584" class="Function">fromℕ&#39;</a> <a id="2090" href="Cubical.Data.FinData.Properties.html#2041" class="Bound">n</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2097" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a><a id="2098" class="Symbol">)</a> <a id="2100" href="Cubical.Data.FinData.Properties.html#2066" class="Bound">r</a> <a id="2102" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2104" href="Cubical.Data.FinData.Properties.html#2051" class="Bound">k</a>
<a id="2106" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2116" class="Symbol">(</a><a id="2117" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2122" href="Cubical.Data.FinData.Properties.html#2122" class="Bound">n</a><a id="2123" class="Symbol">)</a> <a id="2125" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2130" href="Cubical.Data.FinData.Properties.html#2130" class="Bound">r</a> <a id="2132" class="Symbol">=</a> <a id="2134" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2139" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2155" href="Cubical.Data.FinData.Properties.html#2155" class="Bound">n</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2163" href="Cubical.Data.FinData.Properties.html#2163" class="Bound">k</a><a id="2164" class="Symbol">)</a> <a id="2166" href="Cubical.Data.FinData.Properties.html#2166" class="Bound">r</a> <a id="2168" class="Symbol">=</a> <a id="2170" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2175" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Cubical.Data.FinData.Properties.html#2028" class="Function">fromToId&#39;</a> <a id="2190" href="Cubical.Data.FinData.Properties.html#2155" class="Bound">n</a> <a id="2192" href="Cubical.Data.FinData.Properties.html#2163" class="Bound">k</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2207" href="Cubical.Data.FinData.Properties.html#2166" class="Bound">r</a><a id="2208" class="Symbol">))</a>

<a id="inj-toℕ"></a><a id="2212" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2220" class="Symbol">:</a> <a id="2222" class="Symbol">{</a><a id="2223" href="Cubical.Data.FinData.Properties.html#2223" class="Bound">n</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2228" class="Symbol">}</a> <a id="2230" class="Symbol">→</a> <a id="2232" class="Symbol">{</a><a id="2233" href="Cubical.Data.FinData.Properties.html#2233" class="Bound">k</a> <a id="2235" href="Cubical.Data.FinData.Properties.html#2235" class="Bound">l</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2243" href="Cubical.Data.FinData.Properties.html#2223" class="Bound">n</a><a id="2244" class="Symbol">}</a> <a id="2246" class="Symbol">→</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2253" href="Cubical.Data.FinData.Properties.html#2233" class="Bound">k</a> <a id="2255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2257" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2261" href="Cubical.Data.FinData.Properties.html#2235" class="Bound">l</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">→</a> <a id="2266" href="Cubical.Data.FinData.Properties.html#2233" class="Bound">k</a> <a id="2268" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2270" href="Cubical.Data.FinData.Properties.html#2235" class="Bound">l</a>
<a id="2272" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2280" class="Symbol">{</a><a id="2281" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2286" href="Cubical.Data.FinData.Properties.html#2286" class="Bound">n</a><a id="2287" class="Symbol">}</a>  <a id="2290" class="Symbol">{</a><a id="2291" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2295" class="Symbol">}</a> <a id="2297" class="Symbol">{</a><a id="2298" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2302" class="Symbol">}</a>   <a id="2306" href="Cubical.Data.FinData.Properties.html#2306" class="Bound">x</a> <a id="2308" class="Symbol">=</a> <a id="2310" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2315" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2329" href="Cubical.Data.FinData.Properties.html#2329" class="Bound">n</a><a id="2330" class="Symbol">}</a>  <a id="2333" class="Symbol">{</a><a id="2334" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2338" class="Symbol">}</a> <a id="2340" class="Symbol">{</a><a id="2341" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2345" href="Cubical.Data.FinData.Properties.html#2345" class="Bound">l</a><a id="2346" class="Symbol">}</a> <a id="2348" href="Cubical.Data.FinData.Properties.html#2348" class="Bound">x</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="2366" href="Cubical.Data.FinData.Properties.html#2348" class="Bound">x</a><a id="2367" class="Symbol">)</a>
<a id="2369" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2377" class="Symbol">{</a><a id="2378" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2383" href="Cubical.Data.FinData.Properties.html#2383" class="Bound">n</a><a id="2384" class="Symbol">}</a> <a id="2386" class="Symbol">{</a><a id="2387" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2391" href="Cubical.Data.FinData.Properties.html#2391" class="Bound">k</a><a id="2392" class="Symbol">}</a> <a id="2394" class="Symbol">{</a><a id="2395" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2399" class="Symbol">}</a>   <a id="2403" href="Cubical.Data.FinData.Properties.html#2403" class="Bound">x</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="2421" href="Cubical.Data.FinData.Properties.html#2403" class="Bound">x</a><a id="2422" class="Symbol">)</a>
<a id="2424" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2432" class="Symbol">{</a><a id="2433" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2438" href="Cubical.Data.FinData.Properties.html#2438" class="Bound">n</a><a id="2439" class="Symbol">}</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2446" href="Cubical.Data.FinData.Properties.html#2446" class="Bound">k</a><a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2454" href="Cubical.Data.FinData.Properties.html#2454" class="Bound">l</a><a id="2455" class="Symbol">}</a>  <a id="2458" href="Cubical.Data.FinData.Properties.html#2458" class="Bound">x</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2467" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="2488" href="Cubical.Data.FinData.Properties.html#2458" class="Bound">x</a><a id="2489" class="Symbol">))</a>

<a id="inj-cong"></a><a id="2493" href="Cubical.Data.FinData.Properties.html#2493" class="Function">inj-cong</a> <a id="2502" class="Symbol">:</a> <a id="2504" class="Symbol">{</a><a id="2505" href="Cubical.Data.FinData.Properties.html#2505" class="Bound">n</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2510" class="Symbol">}</a> <a id="2512" class="Symbol">→</a> <a id="2514" class="Symbol">{</a><a id="2515" href="Cubical.Data.FinData.Properties.html#2515" class="Bound">k</a> <a id="2517" href="Cubical.Data.FinData.Properties.html#2517" class="Bound">l</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2525" href="Cubical.Data.FinData.Properties.html#2505" class="Bound">n</a><a id="2526" class="Symbol">}</a> <a id="2528" class="Symbol">→</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Cubical.Data.FinData.Properties.html#2531" class="Bound">p</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2539" href="Cubical.Data.FinData.Properties.html#2515" class="Bound">k</a> <a id="2541" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2543" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2547" href="Cubical.Data.FinData.Properties.html#2517" class="Bound">l</a><a id="2548" class="Symbol">)</a> <a id="2550" class="Symbol">→</a> <a id="2552" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2557" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Cubical.Data.FinData.Properties.html#2212" class="Function">inj-toℕ</a> <a id="2570" href="Cubical.Data.FinData.Properties.html#2531" class="Bound">p</a><a id="2571" class="Symbol">)</a> <a id="2573" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2575" href="Cubical.Data.FinData.Properties.html#2531" class="Bound">p</a>
<a id="2577" href="Cubical.Data.FinData.Properties.html#2493" class="Function">inj-cong</a> <a id="2586" href="Cubical.Data.FinData.Properties.html#2586" class="Bound">p</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="2597" class="Symbol">_</a> <a id="2599" class="Symbol">_</a> <a id="2601" class="Symbol">_</a> <a id="2603" class="Symbol">_</a>

<a id="isPropFin0"></a><a id="2606" href="Cubical.Data.FinData.Properties.html#2606" class="Function">isPropFin0</a> <a id="2617" class="Symbol">:</a> <a id="2619" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2631" class="Number">0</a><a id="2632" class="Symbol">)</a>
<a id="2634" href="Cubical.Data.FinData.Properties.html#2606" class="Function">isPropFin0</a> <a id="2645" class="Symbol">=</a> <a id="2647" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2653" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2655" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>

<a id="isContrFin1"></a><a id="2662" href="Cubical.Data.FinData.Properties.html#2662" class="Function">isContrFin1</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2689" class="Number">1</a><a id="2690" class="Symbol">)</a>
<a id="2692" href="Cubical.Data.FinData.Properties.html#2662" class="Function">isContrFin1</a> <a id="2704" class="Symbol">.</a><a id="2705" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2709" class="Symbol">=</a> <a id="2711" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="2716" href="Cubical.Data.FinData.Properties.html#2662" class="Function">isContrFin1</a> <a id="2728" class="Symbol">.</a><a id="2729" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2733" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="injSucFin"></a><a id="2746" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="2756" class="Symbol">:</a> <a id="2758" class="Symbol">∀</a> <a id="2760" class="Symbol">{</a><a id="2761" href="Cubical.Data.FinData.Properties.html#2761" class="Bound">n</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">{</a><a id="2765" href="Cubical.Data.FinData.Properties.html#2765" class="Bound">p</a> <a id="2767" href="Cubical.Data.FinData.Properties.html#2767" class="Bound">q</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2775" href="Cubical.Data.FinData.Properties.html#2761" class="Bound">n</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2784" href="Cubical.Data.FinData.Properties.html#2765" class="Bound">p</a> <a id="2786" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2788" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2792" href="Cubical.Data.FinData.Properties.html#2767" class="Bound">q</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Cubical.Data.FinData.Properties.html#2765" class="Bound">p</a> <a id="2798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2800" href="Cubical.Data.FinData.Properties.html#2767" class="Bound">q</a>
<a id="2802" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="2812" class="Symbol">{</a><a id="2813" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2818" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="2823" class="Symbol">}</a> <a id="2825" class="Symbol">{</a><a id="2826" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2830" class="Symbol">}</a> <a id="2832" class="Symbol">{</a><a id="2833" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2837" class="Symbol">}</a> <a id="2839" href="Cubical.Data.FinData.Properties.html#2839" class="Bound">pf</a> <a id="2842" class="Symbol">=</a> <a id="2844" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2849" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="2859" class="Symbol">{</a><a id="2860" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2871" href="Cubical.Data.FinData.Properties.html#2871" class="Bound">n</a><a id="2872" class="Symbol">)}</a> <a id="2875" href="Cubical.Data.FinData.Properties.html#2875" class="Bound">pf</a> <a id="2878" class="Symbol">=</a> <a id="2880" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2885" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="2893" href="Cubical.Data.FinData.Properties.html#2875" class="Bound">pf</a>

<a id="injSucFinP"></a><a id="2897" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="2908" class="Symbol">:</a> <a id="2910" class="Symbol">∀</a> <a id="2912" class="Symbol">{</a><a id="2913" href="Cubical.Data.FinData.Properties.html#2913" class="Bound">n0</a> <a id="2916" href="Cubical.Data.FinData.Properties.html#2916" class="Bound">n1</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2922" class="Symbol">}</a> <a id="2924" class="Symbol">{</a><a id="2925" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">pn</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Cubical.Data.FinData.Properties.html#2913" class="Bound">n0</a> <a id="2933" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2935" href="Cubical.Data.FinData.Properties.html#2916" class="Bound">n1</a><a id="2937" class="Symbol">}</a> <a id="2939" class="Symbol">{</a><a id="2940" href="Cubical.Data.FinData.Properties.html#2940" class="Bound">p0</a> <a id="2943" class="Symbol">:</a> <a id="2945" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2949" href="Cubical.Data.FinData.Properties.html#2913" class="Bound">n0</a><a id="2951" class="Symbol">}</a> <a id="2953" class="Symbol">{</a><a id="2954" href="Cubical.Data.FinData.Properties.html#2954" class="Bound">p1</a> <a id="2957" class="Symbol">:</a> <a id="2959" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2963" href="Cubical.Data.FinData.Properties.html#2916" class="Bound">n1</a><a id="2965" class="Symbol">}</a>
  <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2977" class="Symbol">(λ</a> <a id="2980" href="Cubical.Data.FinData.Properties.html#2980" class="Bound">i</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">pn</a> <a id="2998" href="Cubical.Data.FinData.Properties.html#2980" class="Bound">i</a><a id="2999" class="Symbol">)))</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3008" href="Cubical.Data.FinData.Properties.html#2940" class="Bound">p0</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3017" href="Cubical.Data.FinData.Properties.html#2954" class="Bound">p1</a><a id="3019" class="Symbol">)</a>
  <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3031" class="Symbol">(λ</a> <a id="3034" href="Cubical.Data.FinData.Properties.html#3034" class="Bound">i</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">pn</a> <a id="3046" href="Cubical.Data.FinData.Properties.html#3034" class="Bound">i</a><a id="3047" class="Symbol">))</a> <a id="3050" href="Cubical.Data.FinData.Properties.html#2940" class="Bound">p0</a> <a id="3053" href="Cubical.Data.FinData.Properties.html#2954" class="Bound">p1</a>
<a id="3056" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3067" class="Symbol">{</a><a id="3068" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3071" class="Symbol">}</a> <a id="3073" class="Symbol">{</a><a id="3074" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3077" class="Symbol">}</a> <a id="3079" class="Symbol">{</a><a id="3080" href="Cubical.Data.FinData.Properties.html#3080" class="Bound">pn</a><a id="3082" class="Symbol">}</a> <a id="3084" class="Symbol">{</a><a id="3085" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3089" class="Symbol">}</a> <a id="3091" class="Symbol">{</a><a id="3092" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3096" class="Symbol">}</a> <a id="3098" href="Cubical.Data.FinData.Properties.html#3098" class="Bound">sucp</a> <a id="3103" class="Symbol">=</a>
  <a id="3107" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3117" class="Symbol">(λ</a> <a id="3120" href="Cubical.Data.FinData.Properties.html#3120" class="Bound">j</a> <a id="3122" class="Symbol">→</a> <a id="3124" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3130" class="Symbol">(λ</a> <a id="3133" href="Cubical.Data.FinData.Properties.html#3133" class="Bound">i</a> <a id="3135" class="Symbol">→</a> <a id="3137" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Cubical.Data.FinData.Properties.html#3176" class="Function">eqn</a> <a id="3146" href="Cubical.Data.FinData.Properties.html#3120" class="Bound">j</a> <a id="3148" href="Cubical.Data.FinData.Properties.html#3133" class="Bound">i</a><a id="3149" class="Symbol">))</a> <a id="3152" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3157" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3161" class="Symbol">)</a> <a id="3163" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3170" class="Keyword">where</a> <a id="3176" href="Cubical.Data.FinData.Properties.html#3176" class="Function">eqn</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3187" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3189" href="Cubical.Data.FinData.Properties.html#3080" class="Bound">pn</a>
        <a id="3200" href="Cubical.Data.FinData.Properties.html#3176" class="Function">eqn</a> <a id="3204" class="Symbol">=</a> <a id="3206" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="3213" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a> <a id="3217" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a> <a id="3221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3226" href="Cubical.Data.FinData.Properties.html#3080" class="Bound">pn</a>
<a id="3229" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3240" class="Symbol">{</a><a id="3241" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3244" class="Symbol">}</a> <a id="3246" class="Symbol">{</a><a id="3247" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3258" href="Cubical.Data.FinData.Properties.html#3258" class="Bound">n1</a><a id="3260" class="Symbol">)}</a> <a id="3263" class="Symbol">{</a><a id="3264" href="Cubical.Data.FinData.Properties.html#3264" class="Bound">pn</a><a id="3266" class="Symbol">}</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Cubical.Data.FinData.Properties.html#3269" class="Bound">p0</a><a id="3271" class="Symbol">}</a> <a id="3273" class="Symbol">{</a><a id="3274" href="Cubical.Data.FinData.Properties.html#3274" class="Bound">p1</a><a id="3276" class="Symbol">}</a> <a id="3278" href="Cubical.Data.FinData.Properties.html#3278" class="Bound">sucp</a> <a id="3283" class="Symbol">=</a> <a id="3285" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="3307" href="Cubical.Data.FinData.Properties.html#3264" class="Bound">pn</a><a id="3309" class="Symbol">))</a>
<a id="3312" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3323" class="Symbol">{</a><a id="3324" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3335" href="Cubical.Data.FinData.Properties.html#3335" class="Bound">n0</a><a id="3337" class="Symbol">)}</a> <a id="3340" class="Symbol">{</a><a id="3341" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3344" class="Symbol">}</a> <a id="3346" class="Symbol">{</a><a id="3347" href="Cubical.Data.FinData.Properties.html#3347" class="Bound">pn</a><a id="3349" class="Symbol">}</a> <a id="3351" class="Symbol">{</a><a id="3352" href="Cubical.Data.FinData.Properties.html#3352" class="Bound">p0</a><a id="3354" class="Symbol">}</a> <a id="3356" class="Symbol">{</a><a id="3357" href="Cubical.Data.FinData.Properties.html#3357" class="Bound">p1</a><a id="3359" class="Symbol">}</a> <a id="3361" href="Cubical.Data.FinData.Properties.html#3361" class="Bound">sucp</a> <a id="3366" class="Symbol">=</a> <a id="3368" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="3390" href="Cubical.Data.FinData.Properties.html#3347" class="Bound">pn</a><a id="3392" class="Symbol">))</a>
<a id="3395" href="Cubical.Data.FinData.Properties.html#2897" class="Function">injSucFinP</a> <a id="3406" class="Symbol">{</a><a id="3407" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3418" href="Cubical.Data.FinData.Properties.html#3418" class="Bound">n0</a><a id="3420" class="Symbol">)}</a> <a id="3423" class="Symbol">{</a><a id="3424" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3435" href="Cubical.Data.FinData.Properties.html#3435" class="Bound">n1</a><a id="3437" class="Symbol">)}</a> <a id="3440" class="Symbol">{</a><a id="3441" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a><a id="3443" class="Symbol">}</a> <a id="3445" class="Symbol">{</a><a id="3446" href="Cubical.Data.FinData.Properties.html#3446" class="Bound">p0</a><a id="3448" class="Symbol">}</a> <a id="3450" class="Symbol">{</a><a id="3451" href="Cubical.Data.FinData.Properties.html#3451" class="Bound">p1</a><a id="3453" class="Symbol">}</a> <a id="3455" href="Cubical.Data.FinData.Properties.html#3455" class="Bound">sucp</a> <a id="3460" class="Symbol">=</a>
  <a id="3464" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3474" class="Symbol">(λ</a> <a id="3477" href="Cubical.Data.FinData.Properties.html#3477" class="Bound">j</a> <a id="3479" class="Symbol">→</a> <a id="3481" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3487" class="Symbol">(λ</a> <a id="3490" href="Cubical.Data.FinData.Properties.html#3490" class="Bound">i</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3503" href="Cubical.Data.FinData.Properties.html#3477" class="Bound">j</a> <a id="3505" href="Cubical.Data.FinData.Properties.html#3490" class="Bound">i</a><a id="3506" class="Symbol">))</a> <a id="3509" href="Cubical.Data.FinData.Properties.html#3446" class="Bound">p0</a> <a id="3512" href="Cubical.Data.FinData.Properties.html#3451" class="Bound">p1</a><a id="3514" class="Symbol">)</a> <a id="3516" class="Symbol">(</a>
      <a id="3524" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="3530" class="Symbol">(λ</a> <a id="3533" href="Cubical.Data.FinData.Properties.html#3533" class="Bound">i</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a><a id="3544" class="Symbol">)</a> <a id="3546" class="Symbol">(</a>
        <a id="3556" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3566" class="Symbol">(λ</a> <a id="3569" href="Cubical.Data.FinData.Properties.html#3569" class="Bound">j</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3579" class="Symbol">(λ</a> <a id="3582" href="Cubical.Data.FinData.Properties.html#3582" class="Bound">i</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3590" class="Symbol">(</a><a id="3591" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3604" href="Cubical.Data.FinData.Properties.html#3569" class="Bound">j</a><a id="3605" class="Symbol">)</a> <a id="3607" href="Cubical.Data.FinData.Properties.html#3582" class="Bound">i</a><a id="3608" class="Symbol">)))</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3617" href="Cubical.Data.FinData.Properties.html#3446" class="Bound">p0</a><a id="3619" class="Symbol">)</a> <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3626" href="Cubical.Data.FinData.Properties.html#3451" class="Bound">p1</a><a id="3628" class="Symbol">))</a> <a id="3631" href="Cubical.Data.FinData.Properties.html#3455" class="Bound">sucp</a>
      <a id="3642" class="Symbol">)</a>
    <a id="3648" class="Symbol">)</a>
  <a id="3652" class="Keyword">where</a> <a id="3658" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3662" class="Symbol">:</a> <a id="3664" class="Number">2</a> <a id="3666" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3668" href="Cubical.Data.FinData.Properties.html#3418" class="Bound">n0</a> <a id="3671" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3673" class="Number">2</a> <a id="3675" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3677" href="Cubical.Data.FinData.Properties.html#3435" class="Bound">n1</a>
        <a id="3688" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3699" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="3712" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a><a id="3714" class="Symbol">)</a>
        <a id="3724" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3734" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3736" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a>
        <a id="3747" href="Cubical.Data.FinData.Properties.html#3724" class="Function">eqn</a> <a id="3751" class="Symbol">=</a> <a id="3753" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="3760" class="Symbol">(</a><a id="3761" class="Number">2</a> <a id="3763" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3765" href="Cubical.Data.FinData.Properties.html#3418" class="Bound">n0</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">(</a><a id="3770" class="Number">2</a> <a id="3772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3774" href="Cubical.Data.FinData.Properties.html#3435" class="Bound">n1</a><a id="3776" class="Symbol">)</a> <a id="3778" href="Cubical.Data.FinData.Properties.html#3658" class="Function">pn&#39;</a> <a id="3782" href="Cubical.Data.FinData.Properties.html#3441" class="Bound">pn</a>

<a id="discreteFin"></a><a id="3786" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3798" class="Symbol">:</a> <a id="3800" class="Symbol">∀{</a><a id="3802" href="Cubical.Data.FinData.Properties.html#3802" class="Bound">k</a><a id="3803" class="Symbol">}</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3821" href="Cubical.Data.FinData.Properties.html#3802" class="Bound">k</a><a id="3822" class="Symbol">)</a>
<a id="3824" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3836" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3841" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3846" class="Symbol">=</a> <a id="3848" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3852" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3857" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3869" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3879" href="Cubical.Data.FinData.Properties.html#3879" class="Bound">y</a><a id="3880" class="Symbol">)</a> <a id="3882" class="Symbol">=</a> <a id="3884" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3887" href="Cubical.Data.FinData.Properties.html#1088" class="Function">znots</a>
<a id="3893" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3910" href="Cubical.Data.FinData.Properties.html#3910" class="Bound">x</a><a id="3911" class="Symbol">)</a> <a id="3913" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3923" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a>
<a id="3929" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3946" href="Cubical.Data.FinData.Properties.html#3946" class="Bound">x</a><a id="3947" class="Symbol">)</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3954" href="Cubical.Data.FinData.Properties.html#3954" class="Bound">y</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Keyword">with</a> <a id="3962" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="3974" href="Cubical.Data.FinData.Properties.html#3946" class="Bound">x</a> <a id="3976" href="Cubical.Data.FinData.Properties.html#3954" class="Bound">y</a>
<a id="3978" class="Symbol">...</a> <a id="3982" class="Symbol">|</a> <a id="3984" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3988" href="Cubical.Data.FinData.Properties.html#3988" class="Bound">p</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4002" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4006" href="Cubical.Data.FinData.Properties.html#3988" class="Bound">p</a><a id="4007" class="Symbol">)</a>
<a id="4009" class="Symbol">...</a> <a id="4013" class="Symbol">|</a> <a id="4015" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4018" href="Cubical.Data.FinData.Properties.html#4018" class="Bound">¬p</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4026" class="Symbol">(λ</a> <a id="4029" href="Cubical.Data.FinData.Properties.html#4029" class="Bound">q</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Cubical.Data.FinData.Properties.html#4018" class="Bound">¬p</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Data.FinData.Properties.html#2746" class="Function">injSucFin</a> <a id="4047" href="Cubical.Data.FinData.Properties.html#4029" class="Bound">q</a><a id="4048" class="Symbol">))</a>

<a id="isSetFin"></a><a id="4052" href="Cubical.Data.FinData.Properties.html#4052" class="Function">isSetFin</a> <a id="4061" class="Symbol">:</a> <a id="4063" class="Symbol">∀{</a><a id="4065" href="Cubical.Data.FinData.Properties.html#4065" class="Bound">k</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Symbol">→</a> <a id="4070" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4081" href="Cubical.Data.FinData.Properties.html#4065" class="Bound">k</a><a id="4082" class="Symbol">)</a>
<a id="4084" href="Cubical.Data.FinData.Properties.html#4052" class="Function">isSetFin</a> <a id="4093" class="Symbol">=</a> <a id="4095" href="Cubical.Relation.Nullary.Properties.html#7228" class="Function">Discrete→isSet</a> <a id="4110" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a>

<a id="isWeaken?"></a><a id="4123" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4133" class="Symbol">:</a> <a id="4135" class="Symbol">∀</a> <a id="4137" class="Symbol">{</a><a id="4138" href="Cubical.Data.FinData.Properties.html#4138" class="Bound">n</a><a id="4139" class="Symbol">}</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Data.FinData.Properties.html#4142" class="Bound">p</a> <a id="4144" class="Symbol">:</a> <a id="4146" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4156" href="Cubical.Data.FinData.Properties.html#4138" class="Bound">n</a><a id="4157" class="Symbol">))</a> <a id="4160" class="Symbol">→</a> <a id="4162" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4170" href="Cubical.Data.FinData.Properties.html#4170" class="Bound">q</a> <a id="4172" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4174" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4178" href="Cubical.Data.FinData.Properties.html#4138" class="Bound">n</a> <a id="4180" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4182" href="Cubical.Data.FinData.Properties.html#4142" class="Bound">p</a> <a id="4184" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4186" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="4196" href="Cubical.Data.FinData.Properties.html#4170" class="Bound">q</a><a id="4197" class="Symbol">)</a>
<a id="4199" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4209" class="Symbol">{</a><a id="4210" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="4215" class="Symbol">}</a> <a id="4217" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4227" class="Symbol">λ</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Data.FinData.Properties.html#4230" class="Bound">q</a> <a id="4232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4234" href="Cubical.Data.FinData.Properties.html#4234" class="Bound">eqn</a><a id="4237" class="Symbol">)</a> <a id="4239" class="Symbol">→</a> <a id="4241" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="4246" href="Cubical.Data.FinData.Properties.html#4230" class="Bound">q</a> <a id="4248" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="4251" class="Symbol">λ</a> <a id="4253" class="Symbol">()</a>
<a id="4256" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4266" class="Symbol">{</a><a id="4267" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4272" href="Cubical.Data.FinData.Properties.html#4272" class="Bound">n</a><a id="4273" class="Symbol">}</a> <a id="4275" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4280" class="Symbol">=</a> <a id="4282" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4298" class="Symbol">)</a>
<a id="4300" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4310" class="Symbol">{</a><a id="4311" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4316" href="Cubical.Data.FinData.Properties.html#4316" class="Bound">n</a><a id="4317" class="Symbol">}</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4324" href="Cubical.Data.FinData.Properties.html#4324" class="Bound">p</a><a id="4325" class="Symbol">)</a> <a id="4327" class="Keyword">with</a> <a id="4332" href="Cubical.Data.FinData.Properties.html#4123" class="Function">isWeaken?</a> <a id="4342" class="Symbol">{</a><a id="4343" href="Cubical.Data.FinData.Properties.html#4316" class="Bound">n</a><a id="4344" class="Symbol">}</a> <a id="4346" href="Cubical.Data.FinData.Properties.html#4324" class="Bound">p</a>
<a id="4348" class="Symbol">...</a> <a id="4352" class="Symbol">|</a> <a id="4354" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Cubical.Data.FinData.Properties.html#4359" class="Bound">q</a> <a id="4361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4363" href="Cubical.Data.FinData.Properties.html#4363" class="Bound">p≡wq</a><a id="4367" class="Symbol">)</a> <a id="4369" class="Symbol">=</a> <a id="4371" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4380" href="Cubical.Data.FinData.Properties.html#4359" class="Bound">q</a> <a id="4382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4389" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4393" href="Cubical.Data.FinData.Properties.html#4363" class="Bound">p≡wq</a><a id="4397" class="Symbol">)</a>
<a id="4399" class="Symbol">...</a> <a id="4403" class="Symbol">|</a> <a id="4405" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4409" href="Cubical.Data.FinData.Properties.html#4409" class="Bound">p≢wq</a> <a id="4414" class="Symbol">=</a> <a id="4416" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4419" class="Symbol">λ</a>
  <a id="4423" class="Symbol">{</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4433" href="Cubical.Data.FinData.Properties.html#4433" class="Bound">sp≡wq</a><a id="4438" class="Symbol">)</a> <a id="4440" class="Symbol">→</a> <a id="4442" href="Cubical.Data.FinData.Properties.html#1326" class="Function">snotz</a> <a id="4448" href="Cubical.Data.FinData.Properties.html#4433" class="Bound">sp≡wq</a>
  <a id="4456" class="Symbol">;</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4463" href="Cubical.Data.FinData.Properties.html#4463" class="Bound">q</a> <a id="4465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4467" href="Cubical.Data.FinData.Properties.html#4467" class="Bound">sp≡wq</a><a id="4472" class="Symbol">)</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Cubical.Data.FinData.Properties.html#4409" class="Bound">p≢wq</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Cubical.Data.FinData.Properties.html#4463" class="Bound">q</a> <a id="4484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4486" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4491" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="4499" href="Cubical.Data.FinData.Properties.html#4467" class="Bound">sp≡wq</a><a id="4504" class="Symbol">)</a>
  <a id="4508" class="Symbol">}</a>

<a id="4511" class="Keyword">data</a> <a id="biEq"></a><a id="4516" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Cubical.Data.FinData.Properties.html#4522" class="Bound">n</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4527" class="Symbol">}</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4532" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4540" href="Cubical.Data.FinData.Properties.html#4522" class="Bound">n</a><a id="4541" class="Symbol">)</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4550" class="Keyword">where</a>
  <a id="biEq.eq"></a><a id="4558" href="Cubical.Data.FinData.Properties.html#4558" class="InductiveConstructor">eq</a>  <a id="4562" class="Symbol">:</a>   <a id="4566" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4568" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4570" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a> <a id="4572" class="Symbol">→</a> <a id="4574" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4579" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4581" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a>
  <a id="biEq.¬eq"></a><a id="4585" href="Cubical.Data.FinData.Properties.html#4585" class="InductiveConstructor">¬eq</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4593" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4597" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4606" href="Cubical.Data.FinData.Properties.html#4530" class="Bound">i</a> <a id="4608" href="Cubical.Data.FinData.Properties.html#4532" class="Bound">j</a>

<a id="4611" class="Keyword">data</a> <a id="triEq"></a><a id="4616" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4622" class="Symbol">{</a><a id="4623" href="Cubical.Data.FinData.Properties.html#4623" class="Bound">n</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4628" class="Symbol">}</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4633" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4635" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4643" href="Cubical.Data.FinData.Properties.html#4623" class="Bound">n</a><a id="4644" class="Symbol">)</a> <a id="4646" class="Symbol">:</a> <a id="4648" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4653" class="Keyword">where</a>
  <a id="triEq.leq"></a><a id="4661" href="Cubical.Data.FinData.Properties.html#4661" class="InductiveConstructor">leq</a> <a id="4665" class="Symbol">:</a> <a id="4667" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4669" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4671" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4681" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4683" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4685" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a>
  <a id="triEq.req"></a><a id="4689" href="Cubical.Data.FinData.Properties.html#4689" class="InductiveConstructor">req</a> <a id="4693" class="Symbol">:</a> <a id="4695" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4697" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4699" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4709" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4711" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4713" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a>
  <a id="triEq.¬eq"></a><a id="4717" href="Cubical.Data.FinData.Properties.html#4717" class="InductiveConstructor">¬eq</a> <a id="4721" class="Symbol">:</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4726" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4728" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4730" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a><a id="4731" class="Symbol">)</a> <a id="4733" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4735" class="Symbol">(</a><a id="4736" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4738" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a> <a id="4740" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4742" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a><a id="4743" class="Symbol">)</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4753" href="Cubical.Data.FinData.Properties.html#4631" class="Bound">i</a> <a id="4755" href="Cubical.Data.FinData.Properties.html#4633" class="Bound">j</a> <a id="4757" href="Cubical.Data.FinData.Properties.html#4635" class="Bound">a</a>

<a id="biEq?"></a><a id="4760" href="Cubical.Data.FinData.Properties.html#4760" class="Function">biEq?</a> <a id="4766" class="Symbol">:</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Data.FinData.Properties.html#4769" class="Bound">i</a> <a id="4771" href="Cubical.Data.FinData.Properties.html#4771" class="Bound">j</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4779" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="4780" class="Symbol">)</a> <a id="4782" class="Symbol">→</a> <a id="4784" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4789" href="Cubical.Data.FinData.Properties.html#4769" class="Bound">i</a> <a id="4791" href="Cubical.Data.FinData.Properties.html#4771" class="Bound">j</a>
<a id="4793" href="Cubical.Data.FinData.Properties.html#4760" class="Function">biEq?</a> <a id="4799" href="Cubical.Data.FinData.Properties.html#4799" class="Bound">i</a> <a id="4801" href="Cubical.Data.FinData.Properties.html#4801" class="Bound">j</a> <a id="4803" class="Symbol">=</a> <a id="4805" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="4823" href="Cubical.Data.FinData.Properties.html#4799" class="Bound">i</a> <a id="4825" href="Cubical.Data.FinData.Properties.html#4801" class="Bound">j</a><a id="4826" class="Symbol">)</a> <a id="4828" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="4835" class="Symbol">(λ</a> <a id="4838" href="Cubical.Data.FinData.Properties.html#4838" class="Bound">_</a> <a id="4840" class="Symbol">→</a> <a id="4842" href="Cubical.Data.FinData.Properties.html#4516" class="Datatype">biEq</a> <a id="4847" href="Cubical.Data.FinData.Properties.html#4799" class="Bound">i</a> <a id="4849" href="Cubical.Data.FinData.Properties.html#4801" class="Bound">j</a><a id="4850" class="Symbol">)</a>
              <a id="4866" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="4869" class="Symbol">λ</a> <a id="4871" class="Symbol">{</a> <a id="4873" class="Symbol">(</a><a id="4874" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4878" href="Cubical.Data.FinData.Properties.html#4878" class="Bound">p</a><a id="4879" class="Symbol">)</a> <a id="4881" class="Symbol">→</a> <a id="4883" href="Cubical.Data.FinData.Properties.html#4558" class="InductiveConstructor">eq</a> <a id="4886" href="Cubical.Data.FinData.Properties.html#4878" class="Bound">p</a> <a id="4888" class="Symbol">;</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4894" href="Cubical.Data.FinData.Properties.html#4894" class="Bound">¬p</a><a id="4896" class="Symbol">)</a> <a id="4898" class="Symbol">→</a> <a id="4900" href="Cubical.Data.FinData.Properties.html#4585" class="InductiveConstructor">¬eq</a> <a id="4904" href="Cubical.Data.FinData.Properties.html#4894" class="Bound">¬p</a> <a id="4907" class="Symbol">}</a>

<a id="triEq?"></a><a id="4910" href="Cubical.Data.FinData.Properties.html#4910" class="Function">triEq?</a> <a id="4917" class="Symbol">:</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Data.FinData.Properties.html#4920" class="Bound">i</a> <a id="4922" href="Cubical.Data.FinData.Properties.html#4922" class="Bound">j</a> <a id="4924" href="Cubical.Data.FinData.Properties.html#4924" class="Bound">a</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4932" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="4933" class="Symbol">)</a> <a id="4935" class="Symbol">→</a> <a id="4937" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="4943" href="Cubical.Data.FinData.Properties.html#4920" class="Bound">i</a> <a id="4945" href="Cubical.Data.FinData.Properties.html#4922" class="Bound">j</a> <a id="4947" href="Cubical.Data.FinData.Properties.html#4924" class="Bound">a</a>
<a id="4949" href="Cubical.Data.FinData.Properties.html#4910" class="Function">triEq?</a> <a id="4956" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a> <a id="4958" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a> <a id="4960" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a> <a id="4962" class="Symbol">=</a>
  <a id="4966" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="4984" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a> <a id="4986" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a><a id="4987" class="Symbol">)</a> <a id="4989" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="4996" class="Symbol">(λ</a> <a id="4999" href="Cubical.Data.FinData.Properties.html#4999" class="Bound">_</a> <a id="5001" class="Symbol">→</a> <a id="5003" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="5009" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a> <a id="5011" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a> <a id="5013" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a><a id="5014" class="Symbol">)</a> <a id="5016" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a>
    <a id="5023" class="Symbol">λ</a> <a id="5025" class="Symbol">{</a> <a id="5027" class="Symbol">(</a><a id="5028" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5032" href="Cubical.Data.FinData.Properties.html#5032" class="Bound">p</a><a id="5033" class="Symbol">)</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="Cubical.Data.FinData.Properties.html#4661" class="InductiveConstructor">leq</a> <a id="5041" href="Cubical.Data.FinData.Properties.html#5032" class="Bound">p</a>
      <a id="5049" class="Symbol">;</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5055" href="Cubical.Data.FinData.Properties.html#5055" class="Bound">¬p</a><a id="5057" class="Symbol">)</a> <a id="5059" class="Symbol">→</a>
          <a id="5071" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Cubical.Data.FinData.Properties.html#3786" class="Function">discreteFin</a> <a id="5089" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a> <a id="5091" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a><a id="5092" class="Symbol">)</a> <a id="5094" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="5101" class="Symbol">(λ</a> <a id="5104" href="Cubical.Data.FinData.Properties.html#5104" class="Bound">_</a> <a id="5106" class="Symbol">→</a> <a id="5108" href="Cubical.Data.FinData.Properties.html#4616" class="Datatype">triEq</a> <a id="5114" href="Cubical.Data.FinData.Properties.html#4956" class="Bound">i</a> <a id="5116" href="Cubical.Data.FinData.Properties.html#4958" class="Bound">j</a> <a id="5118" href="Cubical.Data.FinData.Properties.html#4960" class="Bound">a</a><a id="5119" class="Symbol">)</a> <a id="5121" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a>
            <a id="5136" class="Symbol">λ</a> <a id="5138" class="Symbol">{</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5145" href="Cubical.Data.FinData.Properties.html#5145" class="Bound">q</a><a id="5146" class="Symbol">)</a> <a id="5148" class="Symbol">→</a> <a id="5150" href="Cubical.Data.FinData.Properties.html#4689" class="InductiveConstructor">req</a> <a id="5154" href="Cubical.Data.FinData.Properties.html#5145" class="Bound">q</a>
              <a id="5170" class="Symbol">;</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5176" href="Cubical.Data.FinData.Properties.html#5176" class="Bound">¬q</a><a id="5178" class="Symbol">)</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Cubical.Data.FinData.Properties.html#4717" class="InductiveConstructor">¬eq</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Cubical.Data.FinData.Properties.html#5055" class="Bound">¬p</a> <a id="5190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5192" href="Cubical.Data.FinData.Properties.html#5176" class="Bound">¬q</a><a id="5194" class="Symbol">)</a> <a id="5196" class="Symbol">}}</a>


<a id="weakenRespToℕ"></a><a id="5201" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5215" class="Symbol">:</a> <a id="5217" class="Symbol">∀</a> <a id="5219" class="Symbol">{</a><a id="5220" href="Cubical.Data.FinData.Properties.html#5220" class="Bound">n</a><a id="5221" class="Symbol">}</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Cubical.Data.FinData.Properties.html#5224" class="Bound">i</a> <a id="5226" class="Symbol">:</a> <a id="5228" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5232" href="Cubical.Data.FinData.Properties.html#5220" class="Bound">n</a><a id="5233" class="Symbol">)</a> <a id="5235" class="Symbol">→</a> <a id="5237" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="5252" href="Cubical.Data.FinData.Properties.html#5224" class="Bound">i</a><a id="5253" class="Symbol">)</a> <a id="5255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5257" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="5261" href="Cubical.Data.FinData.Properties.html#5224" class="Bound">i</a>
<a id="5263" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5277" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5282" class="Symbol">=</a> <a id="5284" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5289" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5303" class="Symbol">(</a><a id="5304" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5308" href="Cubical.Data.FinData.Properties.html#5308" class="Bound">i</a><a id="5309" class="Symbol">)</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5318" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Cubical.Data.FinData.Properties.html#5201" class="Function">weakenRespToℕ</a> <a id="5338" href="Cubical.Data.FinData.Properties.html#5308" class="Bound">i</a><a id="5339" class="Symbol">)</a>

<a id="toFin"></a><a id="5342" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5348" class="Symbol">:</a> <a id="5350" class="Symbol">{</a><a id="5351" href="Cubical.Data.FinData.Properties.html#5351" class="Bound">n</a> <a id="5353" class="Symbol">:</a> <a id="5355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5356" class="Symbol">}</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Cubical.Data.FinData.Properties.html#5359" class="Bound">m</a> <a id="5361" class="Symbol">:</a> <a id="5363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5364" class="Symbol">)</a> <a id="5366" class="Symbol">→</a> <a id="5368" href="Cubical.Data.FinData.Properties.html#5359" class="Bound">m</a> <a id="5370" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5372" href="Cubical.Data.FinData.Properties.html#5351" class="Bound">n</a> <a id="5374" class="Symbol">→</a> <a id="5376" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5380" href="Cubical.Data.FinData.Properties.html#5351" class="Bound">n</a>
<a id="5382" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5388" class="Symbol">{</a><a id="5389" class="Argument">n</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="5398" class="Symbol">}</a> <a id="5400" class="Symbol">_</a> <a id="5402" href="Cubical.Data.FinData.Properties.html#5402" class="Bound">m&lt;0</a> <a id="5406" class="Symbol">=</a> <a id="5408" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="5424" href="Cubical.Data.FinData.Properties.html#5402" class="Bound">m&lt;0</a><a id="5427" class="Symbol">)</a>
<a id="5429" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5435" class="Symbol">{</a><a id="5436" class="Argument">n</a> <a id="5438" class="Symbol">=</a> <a id="5440" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5445" href="Cubical.Data.FinData.Properties.html#5445" class="Bound">n</a><a id="5446" class="Symbol">}</a> <a id="5448" class="Symbol">_</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="5457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5459" class="Symbol">_)</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="5470" href="Cubical.Data.FinData.Properties.html#5445" class="Bound">n</a> <a id="5472" class="Comment">--in this case we have m≡n</a>
<a id="5499" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5505" class="Symbol">{</a><a id="5506" class="Argument">n</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5515" href="Cubical.Data.FinData.Properties.html#5515" class="Bound">n</a><a id="5516" class="Symbol">}</a> <a id="5518" href="Cubical.Data.FinData.Properties.html#5518" class="Bound">m</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5526" href="Cubical.Data.FinData.Properties.html#5526" class="Bound">k</a> <a id="5528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5530" href="Cubical.Data.FinData.Properties.html#5530" class="Bound">p</a><a id="5531" class="Symbol">)</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5552" href="Cubical.Data.FinData.Properties.html#5518" class="Bound">m</a> <a id="5554" class="Symbol">(</a><a id="5555" href="Cubical.Data.FinData.Properties.html#5526" class="Bound">k</a> <a id="5557" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5559" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5564" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="5570" href="Cubical.Data.FinData.Properties.html#5530" class="Bound">p</a><a id="5571" class="Symbol">))</a>

<a id="toFin0≡0"></a><a id="5575" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5584" class="Symbol">:</a> <a id="5586" class="Symbol">{</a><a id="5587" href="Cubical.Data.FinData.Properties.html#5587" class="Bound">n</a> <a id="5589" class="Symbol">:</a> <a id="5591" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5592" class="Symbol">}</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Data.FinData.Properties.html#5595" class="Bound">p</a> <a id="5597" class="Symbol">:</a> <a id="5599" class="Number">0</a> <a id="5601" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5603" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5608" href="Cubical.Data.FinData.Properties.html#5587" class="Bound">n</a><a id="5609" class="Symbol">)</a> <a id="5611" class="Symbol">→</a> <a id="5613" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="5619" class="Number">0</a> <a id="5621" href="Cubical.Data.FinData.Properties.html#5595" class="Bound">p</a> <a id="5623" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5625" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="5630" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="5646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5648" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">p</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">=</a> <a id="5653" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5659" class="Symbol">(λ</a> <a id="5662" href="Cubical.Data.FinData.Properties.html#5662" class="Bound">x</a> <a id="5664" class="Symbol">→</a> <a id="5666" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="5672" href="Cubical.Data.FinData.Properties.html#5662" class="Bound">x</a> <a id="5674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5676" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="5680" class="Symbol">)</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5688" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="5694" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">p</a><a id="5695" class="Symbol">)</a> <a id="5697" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5702" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5711" class="Symbol">{</a><a id="5712" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="5717" class="Symbol">}</a> <a id="5719" class="Symbol">(</a><a id="5720" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5725" href="Cubical.Data.FinData.Properties.html#5725" class="Bound">k</a> <a id="5727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5729" href="Cubical.Data.FinData.Properties.html#5729" class="Bound">p</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">=</a> <a id="5734" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5756" class="Number">1</a> <a id="5758" href="Cubical.Data.FinData.Properties.html#5725" class="Bound">k</a> <a id="5760" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5768" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="5774" href="Cubical.Data.FinData.Properties.html#5729" class="Bound">p</a><a id="5775" class="Symbol">)))</a>
<a id="5779" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5788" class="Symbol">{</a><a id="5789" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5794" href="Cubical.Data.FinData.Properties.html#5794" class="Bound">n</a><a id="5795" class="Symbol">}</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5803" href="Cubical.Data.FinData.Properties.html#5803" class="Bound">k</a> <a id="5805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5807" href="Cubical.Data.FinData.Properties.html#5807" class="Bound">p</a><a id="5808" class="Symbol">)</a> <a id="5810" class="Symbol">=</a>
         <a id="5821" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5827" class="Symbol">(λ</a> <a id="5830" href="Cubical.Data.FinData.Properties.html#5830" class="Bound">x</a> <a id="5832" class="Symbol">→</a> <a id="5834" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="5844" href="Cubical.Data.FinData.Properties.html#5830" class="Bound">x</a> <a id="5846" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5848" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="5852" class="Symbol">)</a> <a id="5854" class="Symbol">(</a><a id="5855" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Cubical.Data.FinData.Properties.html#5575" class="Function">toFin0≡0</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Cubical.Data.FinData.Properties.html#5803" class="Bound">k</a> <a id="5872" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5874" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5879" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="5885" href="Cubical.Data.FinData.Properties.html#5807" class="Bound">p</a><a id="5886" class="Symbol">)))</a> <a id="5890" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="genδ-FinVec"></a><a id="5896" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="5908" class="Symbol">:</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Cubical.Data.FinData.Properties.html#5911" class="Bound">n</a> <a id="5913" href="Cubical.Data.FinData.Properties.html#5913" class="Bound">k</a> <a id="5915" class="Symbol">:</a> <a id="5917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5918" class="Symbol">)</a> <a id="5920" class="Symbol">→</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Cubical.Data.FinData.Properties.html#5923" class="Bound">a</a> <a id="5925" href="Cubical.Data.FinData.Properties.html#5925" class="Bound">b</a> <a id="5927" class="Symbol">:</a> <a id="5929" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a><a id="5930" class="Symbol">)</a> <a id="5932" class="Symbol">→</a> <a id="5934" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="5941" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="5943" href="Cubical.Data.FinData.Properties.html#5911" class="Bound">n</a>
<a id="5945" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="5957" class="Symbol">(</a><a id="5958" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5963" href="Cubical.Data.FinData.Properties.html#5963" class="Bound">n</a><a id="5964" class="Symbol">)</a> <a id="5966" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="5972" href="Cubical.Data.FinData.Properties.html#5972" class="Bound">a</a> <a id="5974" href="Cubical.Data.FinData.Properties.html#5974" class="Bound">b</a> <a id="5976" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5981" class="Symbol">=</a> <a id="5983" href="Cubical.Data.FinData.Properties.html#5972" class="Bound">a</a>
<a id="5985" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6003" href="Cubical.Data.FinData.Properties.html#6003" class="Bound">n</a><a id="6004" class="Symbol">)</a> <a id="6006" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="6012" href="Cubical.Data.FinData.Properties.html#6012" class="Bound">a</a> <a id="6014" href="Cubical.Data.FinData.Properties.html#6014" class="Bound">b</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6021" href="Cubical.Data.FinData.Properties.html#6021" class="Bound">x</a><a id="6022" class="Symbol">)</a> <a id="6024" class="Symbol">=</a> <a id="6026" href="Cubical.Data.FinData.Properties.html#6014" class="Bound">b</a>
<a id="6028" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6046" href="Cubical.Data.FinData.Properties.html#6046" class="Bound">n</a><a id="6047" class="Symbol">)</a> <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6055" href="Cubical.Data.FinData.Properties.html#6055" class="Bound">k</a><a id="6056" class="Symbol">)</a> <a id="6058" href="Cubical.Data.FinData.Properties.html#6058" class="Bound">a</a> <a id="6060" href="Cubical.Data.FinData.Properties.html#6060" class="Bound">b</a> <a id="6062" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Cubical.Data.FinData.Properties.html#6060" class="Bound">b</a>
<a id="6071" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6083" class="Symbol">(</a><a id="6084" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6089" href="Cubical.Data.FinData.Properties.html#6089" class="Bound">n</a><a id="6090" class="Symbol">)</a> <a id="6092" class="Symbol">(</a><a id="6093" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6098" href="Cubical.Data.FinData.Properties.html#6098" class="Bound">k</a><a id="6099" class="Symbol">)</a> <a id="6101" href="Cubical.Data.FinData.Properties.html#6101" class="Bound">a</a> <a id="6103" href="Cubical.Data.FinData.Properties.html#6103" class="Bound">b</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6110" href="Cubical.Data.FinData.Properties.html#6110" class="Bound">x</a><a id="6111" class="Symbol">)</a> <a id="6113" class="Symbol">=</a> <a id="6115" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6127" href="Cubical.Data.FinData.Properties.html#6089" class="Bound">n</a> <a id="6129" href="Cubical.Data.FinData.Properties.html#6098" class="Bound">k</a> <a id="6131" href="Cubical.Data.FinData.Properties.html#6101" class="Bound">a</a> <a id="6133" href="Cubical.Data.FinData.Properties.html#6103" class="Bound">b</a> <a id="6135" href="Cubical.Data.FinData.Properties.html#6110" class="Bound">x</a>

<a id="δℕ-FinVec"></a><a id="6138" href="Cubical.Data.FinData.Properties.html#6138" class="Function">δℕ-FinVec</a> <a id="6148" class="Symbol">:</a> <a id="6150" class="Symbol">(</a><a id="6151" href="Cubical.Data.FinData.Properties.html#6151" class="Bound">n</a> <a id="6153" href="Cubical.Data.FinData.Properties.html#6153" class="Bound">k</a> <a id="6155" class="Symbol">:</a> <a id="6157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6158" class="Symbol">)</a> <a id="6160" class="Symbol">→</a> <a id="6162" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="6169" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6171" href="Cubical.Data.FinData.Properties.html#6151" class="Bound">n</a>
<a id="6173" href="Cubical.Data.FinData.Properties.html#6138" class="Function">δℕ-FinVec</a> <a id="6183" href="Cubical.Data.FinData.Properties.html#6183" class="Bound">n</a> <a id="6185" href="Cubical.Data.FinData.Properties.html#6185" class="Bound">k</a> <a id="6187" class="Symbol">=</a> <a id="6189" href="Cubical.Data.FinData.Properties.html#5896" class="Function">genδ-FinVec</a> <a id="6201" href="Cubical.Data.FinData.Properties.html#6183" class="Bound">n</a> <a id="6203" href="Cubical.Data.FinData.Properties.html#6185" class="Bound">k</a> <a id="6205" class="Number">1</a> <a id="6207" class="Number">0</a>

<a id="6210" class="Comment">-- WARNING : harder to prove things about</a>
<a id="genδ-FinVec&#39;"></a><a id="6252" href="Cubical.Data.FinData.Properties.html#6252" class="Function">genδ-FinVec&#39;</a> <a id="6265" class="Symbol">:</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Cubical.Data.FinData.Properties.html#6268" class="Bound">n</a> <a id="6270" href="Cubical.Data.FinData.Properties.html#6270" class="Bound">k</a> <a id="6272" class="Symbol">:</a> <a id="6274" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6275" class="Symbol">)</a> <a id="6277" class="Symbol">→</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Cubical.Data.FinData.Properties.html#6280" class="Bound">a</a> <a id="6282" href="Cubical.Data.FinData.Properties.html#6282" class="Bound">b</a> <a id="6284" class="Symbol">:</a> <a id="6286" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a><a id="6287" class="Symbol">)</a> <a id="6289" class="Symbol">→</a> <a id="6291" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="6298" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="6300" href="Cubical.Data.FinData.Properties.html#6268" class="Bound">n</a>
<a id="6302" href="Cubical.Data.FinData.Properties.html#6252" class="Function">genδ-FinVec&#39;</a> <a id="6315" href="Cubical.Data.FinData.Properties.html#6315" class="Bound">n</a> <a id="6317" href="Cubical.Data.FinData.Properties.html#6317" class="Bound">k</a> <a id="6319" href="Cubical.Data.FinData.Properties.html#6319" class="Bound">a</a> <a id="6321" href="Cubical.Data.FinData.Properties.html#6321" class="Bound">b</a> <a id="6323" href="Cubical.Data.FinData.Properties.html#6323" class="Bound">x</a> <a id="6325" class="Keyword">with</a> <a id="6330" href="Cubical.Data.Nat.Properties.html#4444" class="Function">discreteℕ</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6345" href="Cubical.Data.FinData.Properties.html#6323" class="Bound">x</a><a id="6346" class="Symbol">)</a> <a id="6348" href="Cubical.Data.FinData.Properties.html#6317" class="Bound">k</a>
<a id="6350" class="Symbol">...</a> <a id="6354" class="Symbol">|</a> <a id="6356" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6360" href="Cubical.Data.FinData.Properties.html#6360" class="Bound">p</a> <a id="6362" class="Symbol">=</a> <a id="6364" class="Bound">a</a>
<a id="6366" class="Symbol">...</a> <a id="6370" class="Symbol">|</a> <a id="6372" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6375" href="Cubical.Data.FinData.Properties.html#6375" class="Bound">¬p</a> <a id="6378" class="Symbol">=</a> <a id="6380" class="Bound">b</a>

<a id="6383" class="Comment">-- doing induction on toFin is awkward, so the following alternative</a>
<a id="enum"></a><a id="6452" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6457" class="Symbol">:</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Cubical.Data.FinData.Properties.html#6460" class="Bound">m</a> <a id="6462" class="Symbol">:</a> <a id="6464" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6465" class="Symbol">)</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Cubical.Data.FinData.Properties.html#6460" class="Bound">m</a> <a id="6471" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6473" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="6481" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a>
<a id="6483" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6488" class="Symbol">{</a><a id="6489" class="Argument">n</a> <a id="6491" class="Symbol">=</a> <a id="6493" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="6498" class="Symbol">}</a> <a id="6500" class="Symbol">_</a> <a id="6502" href="Cubical.Data.FinData.Properties.html#6502" class="Bound">m&lt;0</a> <a id="6506" class="Symbol">=</a> <a id="6508" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="6524" href="Cubical.Data.FinData.Properties.html#6502" class="Bound">m&lt;0</a><a id="6527" class="Symbol">)</a>
<a id="6529" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6534" class="Symbol">{</a><a id="6535" class="Argument">n</a> <a id="6537" class="Symbol">=</a> <a id="6539" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6544" href="Cubical.Data.FinData.Properties.html#6544" class="Bound">n</a><a id="6545" class="Symbol">}</a> <a id="6547" class="Number">0</a> <a id="6549" class="Symbol">_</a> <a id="6551" class="Symbol">=</a> <a id="6553" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="6558" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6563" class="Symbol">{</a><a id="6564" class="Argument">n</a> <a id="6566" class="Symbol">=</a> <a id="6568" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6573" href="Cubical.Data.FinData.Properties.html#6573" class="Bound">n</a><a id="6574" class="Symbol">}</a> <a id="6576" class="Symbol">(</a><a id="6577" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6582" href="Cubical.Data.FinData.Properties.html#6582" class="Bound">m</a><a id="6583" class="Symbol">)</a> <a id="6585" href="Cubical.Data.FinData.Properties.html#6585" class="Bound">p</a> <a id="6587" class="Symbol">=</a> <a id="6589" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6599" href="Cubical.Data.FinData.Properties.html#6582" class="Bound">m</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="6614" href="Cubical.Data.FinData.Properties.html#6585" class="Bound">p</a><a id="6615" class="Symbol">))</a>

<a id="enum∘toℕ"></a><a id="6619" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6628" class="Symbol">:</a> <a id="6630" class="Symbol">(</a><a id="6631" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a> <a id="6633" class="Symbol">:</a> <a id="6635" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="6639" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="6640" class="Symbol">)(</a><a id="6642" href="Cubical.Data.FinData.Properties.html#6642" class="Bound">p</a> <a id="6644" class="Symbol">:</a> <a id="6646" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6650" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a> <a id="6652" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6654" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="6655" class="Symbol">)</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6669" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a><a id="6670" class="Symbol">)</a> <a id="6672" href="Cubical.Data.FinData.Properties.html#6642" class="Bound">p</a> <a id="6674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6676" href="Cubical.Data.FinData.Properties.html#6631" class="Bound">i</a>
<a id="6678" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6687" class="Symbol">{</a><a id="6688" class="Argument">n</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6697" href="Cubical.Data.FinData.Properties.html#6697" class="Bound">n</a><a id="6698" class="Symbol">}</a> <a id="6700" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="6705" class="Symbol">_</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6714" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6723" class="Symbol">{</a><a id="6724" class="Argument">n</a> <a id="6726" class="Symbol">=</a> <a id="6728" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6733" href="Cubical.Data.FinData.Properties.html#6733" class="Bound">n</a><a id="6734" class="Symbol">}</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6741" href="Cubical.Data.FinData.Properties.html#6741" class="Bound">i</a><a id="6742" class="Symbol">)</a> <a id="6744" href="Cubical.Data.FinData.Properties.html#6744" class="Bound">p</a> <a id="6746" href="Cubical.Data.FinData.Properties.html#6746" class="Bound">t</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6754" class="Symbol">(</a><a id="6755" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="6764" href="Cubical.Data.FinData.Properties.html#6741" class="Bound">i</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="6779" href="Cubical.Data.FinData.Properties.html#6744" class="Bound">p</a><a id="6780" class="Symbol">)</a> <a id="6782" href="Cubical.Data.FinData.Properties.html#6746" class="Bound">t</a><a id="6783" class="Symbol">)</a>

<a id="toℕ∘enum"></a><a id="6786" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6795" class="Symbol">:</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a> <a id="6800" class="Symbol">:</a> <a id="6802" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6803" class="Symbol">)(</a><a id="6805" href="Cubical.Data.FinData.Properties.html#6805" class="Bound">p</a> <a id="6807" class="Symbol">:</a> <a id="6809" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a> <a id="6811" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6813" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="6814" class="Symbol">)</a> <a id="6816" class="Symbol">→</a> <a id="6818" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="6828" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a> <a id="6830" href="Cubical.Data.FinData.Properties.html#6805" class="Bound">p</a><a id="6831" class="Symbol">)</a> <a id="6833" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6835" href="Cubical.Data.FinData.Properties.html#6798" class="Bound">m</a>
<a id="6837" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6846" class="Symbol">{</a><a id="6847" class="Argument">n</a> <a id="6849" class="Symbol">=</a> <a id="6851" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="6856" class="Symbol">}</a> <a id="6858" class="Symbol">_</a> <a id="6860" href="Cubical.Data.FinData.Properties.html#6860" class="Bound">m&lt;0</a> <a id="6864" class="Symbol">=</a> <a id="6866" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6872" class="Symbol">(</a><a id="6873" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="6882" href="Cubical.Data.FinData.Properties.html#6860" class="Bound">m&lt;0</a><a id="6885" class="Symbol">)</a>
<a id="6887" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6896" class="Symbol">{</a><a id="6897" class="Argument">n</a> <a id="6899" class="Symbol">=</a> <a id="6901" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6906" href="Cubical.Data.FinData.Properties.html#6906" class="Bound">n</a><a id="6907" class="Symbol">}</a> <a id="6909" class="Number">0</a> <a id="6911" class="Symbol">_</a> <a id="6913" class="Symbol">=</a> <a id="6915" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6920" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6929" class="Symbol">{</a><a id="6930" class="Argument">n</a> <a id="6932" class="Symbol">=</a> <a id="6934" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6939" href="Cubical.Data.FinData.Properties.html#6939" class="Bound">n</a><a id="6940" class="Symbol">}</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6948" href="Cubical.Data.FinData.Properties.html#6948" class="Bound">m</a><a id="6949" class="Symbol">)</a> <a id="6951" href="Cubical.Data.FinData.Properties.html#6951" class="Bound">p</a> <a id="6953" href="Cubical.Data.FinData.Properties.html#6953" class="Bound">i</a> <a id="6955" class="Symbol">=</a> <a id="6957" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="6972" href="Cubical.Data.FinData.Properties.html#6948" class="Bound">m</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="6987" href="Cubical.Data.FinData.Properties.html#6951" class="Bound">p</a><a id="6988" class="Symbol">)</a> <a id="6990" href="Cubical.Data.FinData.Properties.html#6953" class="Bound">i</a><a id="6991" class="Symbol">)</a>

<a id="enumExt"></a><a id="6994" href="Cubical.Data.FinData.Properties.html#6994" class="Function">enumExt</a> <a id="7002" class="Symbol">:</a> <a id="7004" class="Symbol">{</a><a id="7005" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7007" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7010" class="Symbol">:</a> <a id="7012" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7013" class="Symbol">}(</a><a id="7015" href="Cubical.Data.FinData.Properties.html#7015" class="Bound">p</a> <a id="7017" class="Symbol">:</a> <a id="7019" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7021" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7023" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7024" class="Symbol">)(</a><a id="7026" href="Cubical.Data.FinData.Properties.html#7026" class="Bound">p&#39;</a> <a id="7029" class="Symbol">:</a> <a id="7031" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7034" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7036" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">→</a> <a id="7041" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7045" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7048" class="Symbol">→</a> <a id="7050" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7055" href="Cubical.Data.FinData.Properties.html#7005" class="Bound">m</a> <a id="7057" href="Cubical.Data.FinData.Properties.html#7015" class="Bound">p</a> <a id="7059" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7061" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7066" href="Cubical.Data.FinData.Properties.html#7007" class="Bound">m&#39;</a> <a id="7069" href="Cubical.Data.FinData.Properties.html#7026" class="Bound">p&#39;</a>
<a id="7072" href="Cubical.Data.FinData.Properties.html#6994" class="Function">enumExt</a> <a id="7080" href="Cubical.Data.FinData.Properties.html#7080" class="Bound">p</a> <a id="7082" href="Cubical.Data.FinData.Properties.html#7082" class="Bound">p&#39;</a> <a id="7085" href="Cubical.Data.FinData.Properties.html#7085" class="Bound">q</a> <a id="7087" href="Cubical.Data.FinData.Properties.html#7087" class="Bound">i</a> <a id="7089" class="Symbol">=</a> <a id="7091" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.Data.FinData.Properties.html#7085" class="Bound">q</a> <a id="7099" href="Cubical.Data.FinData.Properties.html#7087" class="Bound">i</a><a id="7100" class="Symbol">)</a> <a id="7102" class="Symbol">(</a><a id="7103" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="7116" class="Symbol">(λ</a> <a id="7119" href="Cubical.Data.FinData.Properties.html#7119" class="Bound">i</a> <a id="7121" class="Symbol">→</a> <a id="7123" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="7131" class="Symbol">{</a><a id="7132" class="Argument">m</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Cubical.Data.FinData.Properties.html#7085" class="Bound">q</a> <a id="7144" href="Cubical.Data.FinData.Properties.html#7119" class="Bound">i</a><a id="7145" class="Symbol">)})</a> <a id="7149" href="Cubical.Data.FinData.Properties.html#7080" class="Bound">p</a> <a id="7151" href="Cubical.Data.FinData.Properties.html#7082" class="Bound">p&#39;</a> <a id="7154" href="Cubical.Data.FinData.Properties.html#7087" class="Bound">i</a><a id="7155" class="Symbol">)</a>

<a id="enumInj"></a><a id="7158" href="Cubical.Data.FinData.Properties.html#7158" class="Function">enumInj</a> <a id="7166" class="Symbol">:</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Cubical.Data.FinData.Properties.html#7169" class="Bound">p</a> <a id="7171" class="Symbol">:</a> <a id="7173" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="7175" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7177" href="Cubical.Data.FinData.Properties.html#920" class="Generalizable">k</a><a id="7178" class="Symbol">)</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Cubical.Data.FinData.Properties.html#7181" class="Bound">q</a> <a id="7183" class="Symbol">:</a> <a id="7185" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7187" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7189" href="Cubical.Data.FinData.Properties.html#920" class="Generalizable">k</a><a id="7190" class="Symbol">)</a> <a id="7192" class="Symbol">→</a> <a id="7194" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7199" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="7201" href="Cubical.Data.FinData.Properties.html#7169" class="Bound">p</a> <a id="7203" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7205" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7210" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7212" href="Cubical.Data.FinData.Properties.html#7181" class="Bound">q</a> <a id="7214" class="Symbol">→</a> <a id="7216" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="7218" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7220" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a>
<a id="7222" href="Cubical.Data.FinData.Properties.html#7158" class="Function">enumInj</a> <a id="7230" href="Cubical.Data.FinData.Properties.html#7230" class="Bound">p</a> <a id="7232" href="Cubical.Data.FinData.Properties.html#7232" class="Bound">q</a> <a id="7234" href="Cubical.Data.FinData.Properties.html#7234" class="Bound">path</a> <a id="7239" class="Symbol">=</a> <a id="7241" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7245" class="Symbol">(</a><a id="7246" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="7255" class="Symbol">_</a> <a id="7257" href="Cubical.Data.FinData.Properties.html#7230" class="Bound">p</a><a id="7258" class="Symbol">)</a> <a id="7260" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7267" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7271" href="Cubical.Data.FinData.Properties.html#7234" class="Bound">path</a> <a id="7276" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7278" href="Cubical.Data.FinData.Properties.html#6786" class="Function">toℕ∘enum</a> <a id="7287" class="Symbol">_</a> <a id="7289" href="Cubical.Data.FinData.Properties.html#7232" class="Bound">q</a>

<a id="enumIndStep"></a><a id="7292" href="Cubical.Data.FinData.Properties.html#7292" class="Function">enumIndStep</a> <a id="7304" class="Symbol">:</a>
    <a id="7310" class="Symbol">(</a><a id="7311" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7313" class="Symbol">:</a> <a id="7315" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7319" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7321" class="Symbol">→</a> <a id="7323" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7328" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="7329" class="Symbol">)</a>
  <a id="7333" class="Symbol">→</a> <a id="7335" class="Symbol">(</a><a id="7336" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a> <a id="7338" class="Symbol">:</a> <a id="7340" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7341" class="Symbol">)(</a><a id="7343" href="Cubical.Data.FinData.Properties.html#7343" class="Bound">p</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7352" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a> <a id="7354" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7356" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7357" class="Symbol">)</a>
  <a id="7361" class="Symbol">→</a> <a id="7363" class="Symbol">((</a><a id="7365" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7367" class="Symbol">:</a> <a id="7369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7370" class="Symbol">)(</a><a id="7372" href="Cubical.Data.FinData.Properties.html#7372" class="Bound">q</a> <a id="7374" class="Symbol">:</a> <a id="7376" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7378" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7380" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7381" class="Symbol">)(</a><a id="7383" href="Cubical.Data.FinData.Properties.html#7383" class="Bound">q&#39;</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7390" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7392" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a> <a id="7394" class="Symbol">)</a>     <a id="7400" class="Symbol">→</a> <a id="7402" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7410" href="Cubical.Data.FinData.Properties.html#7365" class="Bound">m</a> <a id="7412" href="Cubical.Data.FinData.Properties.html#7372" class="Bound">q</a><a id="7413" class="Symbol">))</a>
  <a id="7418" class="Symbol">→</a> <a id="7420" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7434" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a><a id="7435" class="Symbol">)</a> <a id="7437" href="Cubical.Data.FinData.Properties.html#7343" class="Bound">p</a><a id="7438" class="Symbol">)</a>
  <a id="7442" class="Symbol">→</a> <a id="7444" class="Symbol">((</a><a id="7446" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7448" class="Symbol">:</a> <a id="7450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7451" class="Symbol">)(</a><a id="7453" href="Cubical.Data.FinData.Properties.html#7453" class="Bound">q</a> <a id="7455" class="Symbol">:</a> <a id="7457" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7459" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7461" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7462" class="Symbol">)(</a><a id="7464" href="Cubical.Data.FinData.Properties.html#7464" class="Bound">q&#39;</a> <a id="7467" class="Symbol">:</a> <a id="7469" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7471" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7473" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7478" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">k</a><a id="7479" class="Symbol">)</a> <a id="7481" class="Symbol">→</a> <a id="7483" href="Cubical.Data.FinData.Properties.html#7311" class="Bound">P</a> <a id="7485" class="Symbol">(</a><a id="7486" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7491" href="Cubical.Data.FinData.Properties.html#7446" class="Bound">m</a> <a id="7493" href="Cubical.Data.FinData.Properties.html#7453" class="Bound">q</a><a id="7494" class="Symbol">))</a>
<a id="7497" href="Cubical.Data.FinData.Properties.html#7292" class="Function">enumIndStep</a> <a id="7509" href="Cubical.Data.FinData.Properties.html#7509" class="Bound">P</a> <a id="7511" href="Cubical.Data.FinData.Properties.html#7511" class="Bound">k</a> <a id="7513" href="Cubical.Data.FinData.Properties.html#7513" class="Bound">p</a> <a id="7515" href="Cubical.Data.FinData.Properties.html#7515" class="Bound">f</a> <a id="7517" href="Cubical.Data.FinData.Properties.html#7517" class="Bound">x</a> <a id="7519" href="Cubical.Data.FinData.Properties.html#7519" class="Bound">m</a> <a id="7521" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a> <a id="7523" href="Cubical.Data.FinData.Properties.html#7523" class="Bound">q&#39;</a> <a id="7526" class="Symbol">=</a>
  <a id="7530" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Cubical.Data.Nat.Order.html#11104" class="Function">≤-split</a> <a id="7544" href="Cubical.Data.FinData.Properties.html#7523" class="Bound">q&#39;</a><a id="7546" class="Symbol">)</a> <a id="7548" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="7555" class="Symbol">(λ</a> <a id="7558" href="Cubical.Data.FinData.Properties.html#7558" class="Bound">_</a> <a id="7560" class="Symbol">→</a> <a id="7562" href="Cubical.Data.FinData.Properties.html#7509" class="Bound">P</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7570" href="Cubical.Data.FinData.Properties.html#7519" class="Bound">m</a> <a id="7572" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a><a id="7573" class="Symbol">))</a> <a id="7576" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a>
    <a id="7583" class="Symbol">λ</a> <a id="7585" class="Symbol">{</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7592" href="Cubical.Data.FinData.Properties.html#7592" class="Bound">r&#39;</a><a id="7594" class="Symbol">)</a> <a id="7596" class="Symbol">→</a> <a id="7598" href="Cubical.Data.FinData.Properties.html#7515" class="Bound">f</a> <a id="7600" href="Cubical.Data.FinData.Properties.html#7519" class="Bound">m</a> <a id="7602" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="7617" href="Cubical.Data.FinData.Properties.html#7592" class="Bound">r&#39;</a><a id="7619" class="Symbol">)</a>
      <a id="7627" class="Symbol">;</a> <a id="7629" class="Symbol">(</a><a id="7630" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7634" href="Cubical.Data.FinData.Properties.html#7634" class="Bound">r&#39;</a><a id="7636" class="Symbol">)</a> <a id="7638" class="Symbol">→</a> <a id="7640" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7646" href="Cubical.Data.FinData.Properties.html#7509" class="Bound">P</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Cubical.Data.FinData.Properties.html#6994" class="Function">enumExt</a> <a id="7657" href="Cubical.Data.FinData.Properties.html#7513" class="Bound">p</a> <a id="7659" href="Cubical.Data.FinData.Properties.html#7521" class="Bound">q</a> <a id="7661" class="Symbol">(</a><a id="7662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7666" href="Cubical.Data.FinData.Properties.html#7634" class="Bound">r&#39;</a><a id="7668" class="Symbol">))</a> <a id="7671" href="Cubical.Data.FinData.Properties.html#7517" class="Bound">x</a> <a id="7673" class="Symbol">}</a>

<a id="enumElim"></a><a id="7676" href="Cubical.Data.FinData.Properties.html#7676" class="Function">enumElim</a> <a id="7685" class="Symbol">:</a>
    <a id="7691" class="Symbol">(</a><a id="7692" href="Cubical.Data.FinData.Properties.html#7692" class="Bound">P</a> <a id="7694" class="Symbol">:</a> <a id="7696" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7700" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="7702" class="Symbol">→</a> <a id="7704" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7709" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="7710" class="Symbol">)</a>
  <a id="7714" class="Symbol">→</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7722" class="Symbol">)(</a><a id="7724" href="Cubical.Data.FinData.Properties.html#7724" class="Bound">p</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a> <a id="7730" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7732" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7733" class="Symbol">)(</a><a id="7735" href="Cubical.Data.FinData.Properties.html#7735" class="Bound">h</a> <a id="7737" class="Symbol">:</a> <a id="7739" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7744" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a> <a id="7746" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7748" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7749" class="Symbol">)</a>
  <a id="7753" class="Symbol">→</a> <a id="7755" class="Symbol">((</a><a id="7757" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7759" class="Symbol">:</a> <a id="7761" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7762" class="Symbol">)(</a><a id="7764" href="Cubical.Data.FinData.Properties.html#7764" class="Bound">q</a> <a id="7766" class="Symbol">:</a> <a id="7768" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7770" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7772" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7773" class="Symbol">)(</a><a id="7775" href="Cubical.Data.FinData.Properties.html#7775" class="Bound">q&#39;</a> <a id="7778" class="Symbol">:</a> <a id="7780" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7782" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7784" href="Cubical.Data.FinData.Properties.html#7717" class="Bound">k</a><a id="7785" class="Symbol">)</a> <a id="7787" class="Symbol">→</a> <a id="7789" href="Cubical.Data.FinData.Properties.html#7692" class="Bound">P</a> <a id="7791" class="Symbol">(</a><a id="7792" href="Cubical.Data.FinData.Properties.html#6452" class="Function">enum</a> <a id="7797" href="Cubical.Data.FinData.Properties.html#7757" class="Bound">m</a> <a id="7799" href="Cubical.Data.FinData.Properties.html#7764" class="Bound">q</a><a id="7800" class="Symbol">))</a>
  <a id="7805" class="Symbol">→</a> <a id="7807" class="Symbol">(</a><a id="7808" href="Cubical.Data.FinData.Properties.html#7808" class="Bound">i</a> <a id="7810" class="Symbol">:</a> <a id="7812" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7816" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="7817" class="Symbol">)</a> <a id="7819" class="Symbol">→</a> <a id="7821" href="Cubical.Data.FinData.Properties.html#7692" class="Bound">P</a> <a id="7823" href="Cubical.Data.FinData.Properties.html#7808" class="Bound">i</a>
<a id="7825" href="Cubical.Data.FinData.Properties.html#7676" class="Function">enumElim</a> <a id="7834" href="Cubical.Data.FinData.Properties.html#7834" class="Bound">P</a> <a id="7836" href="Cubical.Data.FinData.Properties.html#7836" class="Bound">k</a> <a id="7838" href="Cubical.Data.FinData.Properties.html#7838" class="Bound">p</a> <a id="7840" href="Cubical.Data.FinData.Properties.html#7840" class="Bound">h</a> <a id="7842" href="Cubical.Data.FinData.Properties.html#7842" class="Bound">f</a> <a id="7844" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a> <a id="7846" class="Symbol">=</a>
  <a id="7850" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7856" href="Cubical.Data.FinData.Properties.html#7834" class="Bound">P</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Cubical.Data.FinData.Properties.html#6619" class="Function">enum∘toℕ</a> <a id="7868" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="7877" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7878" class="Symbol">))</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Cubical.Data.FinData.Properties.html#7842" class="Bound">f</a> <a id="7884" class="Symbol">(</a><a id="7885" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7889" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="7899" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7900" class="Symbol">)</a>
    <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7926" class="Symbol">(λ</a> <a id="7929" href="Cubical.Data.FinData.Properties.html#7929" class="Bound">a</a> <a id="7931" class="Symbol">→</a> <a id="7933" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7937" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a> <a id="7939" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7941" href="Cubical.Data.FinData.Properties.html#7929" class="Bound">a</a><a id="7942" class="Symbol">)</a> <a id="7944" class="Symbol">(</a><a id="7945" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7949" href="Cubical.Data.FinData.Properties.html#7840" class="Bound">h</a><a id="7950" class="Symbol">)</a> <a id="7952" class="Symbol">(</a><a id="7953" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="7959" href="Cubical.Data.FinData.Properties.html#7844" class="Bound">i</a><a id="7960" class="Symbol">))))</a>


<a id="++FinAssoc"></a><a id="7967" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="7978" class="Symbol">:</a> <a id="7980" class="Symbol">{</a><a id="7981" href="Cubical.Data.FinData.Properties.html#7981" class="Bound">n</a> <a id="7983" href="Cubical.Data.FinData.Properties.html#7983" class="Bound">m</a> <a id="7985" href="Cubical.Data.FinData.Properties.html#7985" class="Bound">k</a> <a id="7987" class="Symbol">:</a> <a id="7989" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7990" class="Symbol">}</a> <a id="7992" class="Symbol">(</a><a id="7993" href="Cubical.Data.FinData.Properties.html#7993" class="Bound">U</a> <a id="7995" class="Symbol">:</a> <a id="7997" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8004" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8006" href="Cubical.Data.FinData.Properties.html#7981" class="Bound">n</a><a id="8007" class="Symbol">)</a> <a id="8009" class="Symbol">(</a><a id="8010" href="Cubical.Data.FinData.Properties.html#8010" class="Bound">V</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8021" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8023" href="Cubical.Data.FinData.Properties.html#7983" class="Bound">m</a><a id="8024" class="Symbol">)</a> <a id="8026" class="Symbol">(</a><a id="8027" href="Cubical.Data.FinData.Properties.html#8027" class="Bound">W</a> <a id="8029" class="Symbol">:</a> <a id="8031" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8038" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8040" href="Cubical.Data.FinData.Properties.html#7985" class="Bound">k</a><a id="8041" class="Symbol">)</a>
           <a id="8054" class="Symbol">→</a> <a id="8056" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8062" class="Symbol">(λ</a> <a id="8065" href="Cubical.Data.FinData.Properties.html#8065" class="Bound">i</a> <a id="8067" class="Symbol">→</a> <a id="8069" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8076" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8078" class="Symbol">(</a><a id="8079" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="8087" href="Cubical.Data.FinData.Properties.html#7981" class="Bound">n</a> <a id="8089" href="Cubical.Data.FinData.Properties.html#7983" class="Bound">m</a> <a id="8091" href="Cubical.Data.FinData.Properties.html#7985" class="Bound">k</a> <a id="8093" href="Cubical.Data.FinData.Properties.html#8065" class="Bound">i</a><a id="8094" class="Symbol">))</a> <a id="8097" class="Symbol">(</a><a id="8098" href="Cubical.Data.FinData.Properties.html#7993" class="Bound">U</a> <a id="8100" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8106" class="Symbol">(</a><a id="8107" href="Cubical.Data.FinData.Properties.html#8010" class="Bound">V</a> <a id="8109" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8115" href="Cubical.Data.FinData.Properties.html#8027" class="Bound">W</a><a id="8116" class="Symbol">))</a> <a id="8119" class="Symbol">((</a><a id="8121" href="Cubical.Data.FinData.Properties.html#7993" class="Bound">U</a> <a id="8123" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8129" href="Cubical.Data.FinData.Properties.html#8010" class="Bound">V</a><a id="8130" class="Symbol">)</a> <a id="8132" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8138" href="Cubical.Data.FinData.Properties.html#8027" class="Bound">W</a><a id="8139" class="Symbol">)</a>
<a id="8141" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8152" class="Symbol">{</a><a id="8153" class="Argument">n</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="8162" class="Symbol">}</a> <a id="8164" class="Symbol">_</a> <a id="8166" class="Symbol">_</a> <a id="8168" class="Symbol">_</a> <a id="8170" class="Symbol">=</a> <a id="8172" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8177" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8188" class="Symbol">{</a><a id="8189" class="Argument">n</a> <a id="8191" class="Symbol">=</a> <a id="8193" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8198" href="Cubical.Data.FinData.Properties.html#8198" class="Bound">n</a><a id="8199" class="Symbol">}</a> <a id="8201" href="Cubical.Data.FinData.Properties.html#8201" class="Bound">U</a> <a id="8203" href="Cubical.Data.FinData.Properties.html#8203" class="Bound">V</a> <a id="8205" href="Cubical.Data.FinData.Properties.html#8205" class="Bound">W</a> <a id="8207" href="Cubical.Data.FinData.Properties.html#8207" class="Bound">i</a> <a id="8209" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="8214" class="Symbol">=</a> <a id="8216" href="Cubical.Data.FinData.Properties.html#8201" class="Bound">U</a> <a id="8218" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="8223" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8234" class="Symbol">{</a><a id="8235" class="Argument">n</a> <a id="8237" class="Symbol">=</a> <a id="8239" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8244" href="Cubical.Data.FinData.Properties.html#8244" class="Bound">n</a><a id="8245" class="Symbol">}</a> <a id="8247" href="Cubical.Data.FinData.Properties.html#8247" class="Bound">U</a> <a id="8249" href="Cubical.Data.FinData.Properties.html#8249" class="Bound">V</a> <a id="8251" href="Cubical.Data.FinData.Properties.html#8251" class="Bound">W</a> <a id="8253" href="Cubical.Data.FinData.Properties.html#8253" class="Bound">i</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8260" href="Cubical.Data.FinData.Properties.html#8260" class="Bound">ind</a><a id="8263" class="Symbol">)</a> <a id="8265" class="Symbol">=</a> <a id="8267" href="Cubical.Data.FinData.Properties.html#7967" class="Function">++FinAssoc</a> <a id="8278" class="Symbol">(</a><a id="8279" href="Cubical.Data.FinData.Properties.html#8247" class="Bound">U</a> <a id="8281" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8283" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="8286" class="Symbol">)</a> <a id="8288" href="Cubical.Data.FinData.Properties.html#8249" class="Bound">V</a> <a id="8290" href="Cubical.Data.FinData.Properties.html#8251" class="Bound">W</a> <a id="8292" href="Cubical.Data.FinData.Properties.html#8253" class="Bound">i</a> <a id="8294" href="Cubical.Data.FinData.Properties.html#8260" class="Bound">ind</a>

<a id="++FinRid"></a><a id="8299" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8308" class="Symbol">:</a> <a id="8310" class="Symbol">{</a><a id="8311" href="Cubical.Data.FinData.Properties.html#8311" class="Bound">n</a> <a id="8313" class="Symbol">:</a> <a id="8315" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8316" class="Symbol">}</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Data.FinData.Properties.html#8319" class="Bound">U</a> <a id="8321" class="Symbol">:</a> <a id="8323" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8330" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8332" href="Cubical.Data.FinData.Properties.html#8311" class="Bound">n</a><a id="8333" class="Symbol">)</a> <a id="8335" class="Symbol">(</a><a id="8336" href="Cubical.Data.FinData.Properties.html#8336" class="Bound">V</a> <a id="8338" class="Symbol">:</a> <a id="8340" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8347" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8349" class="Number">0</a><a id="8350" class="Symbol">)</a>
         <a id="8361" class="Symbol">→</a> <a id="8363" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8369" class="Symbol">(λ</a> <a id="8372" href="Cubical.Data.FinData.Properties.html#8372" class="Bound">i</a> <a id="8374" class="Symbol">→</a> <a id="8376" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8383" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8385" class="Symbol">(</a><a id="8386" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="8393" href="Cubical.Data.FinData.Properties.html#8311" class="Bound">n</a> <a id="8395" href="Cubical.Data.FinData.Properties.html#8372" class="Bound">i</a><a id="8396" class="Symbol">))</a> <a id="8399" class="Symbol">(</a><a id="8400" href="Cubical.Data.FinData.Properties.html#8319" class="Bound">U</a> <a id="8402" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8408" href="Cubical.Data.FinData.Properties.html#8336" class="Bound">V</a><a id="8409" class="Symbol">)</a> <a id="8411" href="Cubical.Data.FinData.Properties.html#8319" class="Bound">U</a>
<a id="8413" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8422" class="Symbol">{</a><a id="8423" class="Argument">n</a> <a id="8425" class="Symbol">=</a> <a id="8427" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="8432" class="Symbol">}</a> <a id="8434" href="Cubical.Data.FinData.Properties.html#8434" class="Bound">U</a> <a id="8436" href="Cubical.Data.FinData.Properties.html#8436" class="Bound">V</a> <a id="8438" class="Symbol">=</a> <a id="8440" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8447" class="Symbol">λ</a> <a id="8449" href="Cubical.Data.FinData.Properties.html#8449" class="Bound">i</a> <a id="8451" class="Symbol">→</a> <a id="8453" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8459" class="Symbol">(</a><a id="8460" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="8466" href="Cubical.Data.FinData.Properties.html#8449" class="Bound">i</a><a id="8467" class="Symbol">)</a>
<a id="8469" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8478" class="Symbol">{</a><a id="8479" class="Argument">n</a> <a id="8481" class="Symbol">=</a> <a id="8483" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8488" href="Cubical.Data.FinData.Properties.html#8488" class="Bound">n</a><a id="8489" class="Symbol">}</a> <a id="8491" href="Cubical.Data.FinData.Properties.html#8491" class="Bound">U</a> <a id="8493" href="Cubical.Data.FinData.Properties.html#8493" class="Bound">V</a> <a id="8495" href="Cubical.Data.FinData.Properties.html#8495" class="Bound">i</a> <a id="8497" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="8502" class="Symbol">=</a> <a id="8504" href="Cubical.Data.FinData.Properties.html#8491" class="Bound">U</a> <a id="8506" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="8511" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8520" class="Symbol">{</a><a id="8521" class="Argument">n</a> <a id="8523" class="Symbol">=</a> <a id="8525" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8530" href="Cubical.Data.FinData.Properties.html#8530" class="Bound">n</a><a id="8531" class="Symbol">}</a> <a id="8533" href="Cubical.Data.FinData.Properties.html#8533" class="Bound">U</a> <a id="8535" href="Cubical.Data.FinData.Properties.html#8535" class="Bound">V</a> <a id="8537" href="Cubical.Data.FinData.Properties.html#8537" class="Bound">i</a> <a id="8539" class="Symbol">(</a><a id="8540" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8544" href="Cubical.Data.FinData.Properties.html#8544" class="Bound">ind</a><a id="8547" class="Symbol">)</a> <a id="8549" class="Symbol">=</a> <a id="8551" href="Cubical.Data.FinData.Properties.html#8299" class="Function">++FinRid</a> <a id="8560" class="Symbol">(</a><a id="8561" href="Cubical.Data.FinData.Properties.html#8533" class="Bound">U</a> <a id="8563" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8565" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="8568" class="Symbol">)</a> <a id="8570" href="Cubical.Data.FinData.Properties.html#8535" class="Bound">V</a> <a id="8572" href="Cubical.Data.FinData.Properties.html#8537" class="Bound">i</a> <a id="8574" href="Cubical.Data.FinData.Properties.html#8544" class="Bound">ind</a>

<a id="++FinElim"></a><a id="8579" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8589" class="Symbol">:</a> <a id="8591" class="Symbol">{</a><a id="8592" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8594" class="Symbol">:</a> <a id="8596" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8598" class="Symbol">→</a> <a id="8600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8605" href="Cubical.Data.FinData.Properties.html#888" class="Generalizable">ℓ&#39;</a><a id="8607" class="Symbol">}</a> <a id="8609" class="Symbol">{</a><a id="8610" href="Cubical.Data.FinData.Properties.html#8610" class="Bound">n</a> <a id="8612" href="Cubical.Data.FinData.Properties.html#8612" class="Bound">m</a> <a id="8614" class="Symbol">:</a> <a id="8616" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8617" class="Symbol">}</a> <a id="8619" class="Symbol">(</a><a id="8620" href="Cubical.Data.FinData.Properties.html#8620" class="Bound">U</a> <a id="8622" class="Symbol">:</a> <a id="8624" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8631" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8633" href="Cubical.Data.FinData.Properties.html#8610" class="Bound">n</a><a id="8634" class="Symbol">)</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Cubical.Data.FinData.Properties.html#8637" class="Bound">V</a> <a id="8639" class="Symbol">:</a> <a id="8641" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8648" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8650" href="Cubical.Data.FinData.Properties.html#8612" class="Bound">m</a><a id="8651" class="Symbol">)</a>
          <a id="8663" class="Symbol">→</a> <a id="8665" class="Symbol">(∀</a> <a id="8668" href="Cubical.Data.FinData.Properties.html#8668" class="Bound">i</a> <a id="8670" class="Symbol">→</a> <a id="8672" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8674" class="Symbol">(</a><a id="8675" href="Cubical.Data.FinData.Properties.html#8620" class="Bound">U</a> <a id="8677" href="Cubical.Data.FinData.Properties.html#8668" class="Bound">i</a><a id="8678" class="Symbol">))</a> <a id="8681" class="Symbol">→</a> <a id="8683" class="Symbol">(∀</a> <a id="8686" href="Cubical.Data.FinData.Properties.html#8686" class="Bound">i</a> <a id="8688" class="Symbol">→</a> <a id="8690" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8692" class="Symbol">(</a><a id="8693" href="Cubical.Data.FinData.Properties.html#8637" class="Bound">V</a> <a id="8695" href="Cubical.Data.FinData.Properties.html#8686" class="Bound">i</a><a id="8696" class="Symbol">))</a> <a id="8699" class="Symbol">→</a> <a id="8701" class="Symbol">∀</a> <a id="8703" href="Cubical.Data.FinData.Properties.html#8703" class="Bound">i</a> <a id="8705" class="Symbol">→</a> <a id="8707" href="Cubical.Data.FinData.Properties.html#8592" class="Bound">P</a> <a id="8709" class="Symbol">((</a><a id="8711" href="Cubical.Data.FinData.Properties.html#8620" class="Bound">U</a> <a id="8713" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="8719" href="Cubical.Data.FinData.Properties.html#8637" class="Bound">V</a><a id="8720" class="Symbol">)</a> <a id="8722" href="Cubical.Data.FinData.Properties.html#8703" class="Bound">i</a><a id="8723" class="Symbol">)</a>
<a id="8725" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8735" class="Symbol">{</a><a id="8736" class="Argument">n</a> <a id="8738" class="Symbol">=</a> <a id="8740" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="8745" class="Symbol">}</a> <a id="8747" class="Symbol">_</a> <a id="8749" class="Symbol">_</a> <a id="8751" class="Symbol">_</a> <a id="8753" href="Cubical.Data.FinData.Properties.html#8753" class="Bound">PVHyp</a> <a id="8759" href="Cubical.Data.FinData.Properties.html#8759" class="Bound">i</a> <a id="8761" class="Symbol">=</a> <a id="8763" href="Cubical.Data.FinData.Properties.html#8753" class="Bound">PVHyp</a> <a id="8769" href="Cubical.Data.FinData.Properties.html#8759" class="Bound">i</a>
<a id="8771" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8781" class="Symbol">{</a><a id="8782" class="Argument">n</a> <a id="8784" class="Symbol">=</a> <a id="8786" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8791" href="Cubical.Data.FinData.Properties.html#8791" class="Bound">n</a><a id="8792" class="Symbol">}</a> <a id="8794" class="Symbol">_</a> <a id="8796" class="Symbol">_</a> <a id="8798" href="Cubical.Data.FinData.Properties.html#8798" class="Bound">PUHyp</a> <a id="8804" class="Symbol">_</a> <a id="8806" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="8811" class="Symbol">=</a> <a id="8813" href="Cubical.Data.FinData.Properties.html#8798" class="Bound">PUHyp</a> <a id="8819" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="8824" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8834" class="Symbol">{</a><a id="8835" class="Argument">P</a> <a id="8837" class="Symbol">=</a> <a id="8839" href="Cubical.Data.FinData.Properties.html#8839" class="Bound">P</a><a id="8840" class="Symbol">}</a> <a id="8842" class="Symbol">{</a><a id="8843" class="Argument">n</a> <a id="8845" class="Symbol">=</a> <a id="8847" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8852" href="Cubical.Data.FinData.Properties.html#8852" class="Bound">n</a><a id="8853" class="Symbol">}</a> <a id="8855" href="Cubical.Data.FinData.Properties.html#8855" class="Bound">U</a> <a id="8857" href="Cubical.Data.FinData.Properties.html#8857" class="Bound">V</a> <a id="8859" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">PUHyp</a> <a id="8865" href="Cubical.Data.FinData.Properties.html#8865" class="Bound">PVHyp</a> <a id="8871" class="Symbol">(</a><a id="8872" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8876" href="Cubical.Data.FinData.Properties.html#8876" class="Bound">i</a><a id="8877" class="Symbol">)</a> <a id="8879" class="Symbol">=</a>
          <a id="8891" href="Cubical.Data.FinData.Properties.html#8579" class="Function">++FinElim</a> <a id="8901" class="Symbol">{</a><a id="8902" class="Argument">P</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Cubical.Data.FinData.Properties.html#8839" class="Bound">P</a><a id="8907" class="Symbol">}</a> <a id="8909" class="Symbol">(</a><a id="8910" href="Cubical.Data.FinData.Properties.html#8855" class="Bound">U</a> <a id="8912" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8914" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="8917" class="Symbol">)</a> <a id="8919" href="Cubical.Data.FinData.Properties.html#8857" class="Bound">V</a> <a id="8921" class="Symbol">(λ</a> <a id="8924" href="Cubical.Data.FinData.Properties.html#8924" class="Bound">i</a> <a id="8926" class="Symbol">→</a> <a id="8928" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">PUHyp</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="8939" href="Cubical.Data.FinData.Properties.html#8924" class="Bound">i</a><a id="8940" class="Symbol">))</a> <a id="8943" href="Cubical.Data.FinData.Properties.html#8865" class="Bound">PVHyp</a> <a id="8949" href="Cubical.Data.FinData.Properties.html#8876" class="Bound">i</a>

<a id="++FinPres∈"></a><a id="8952" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="8963" class="Symbol">:</a> <a id="8965" class="Symbol">{</a><a id="8966" href="Cubical.Data.FinData.Properties.html#8966" class="Bound">n</a> <a id="8968" href="Cubical.Data.FinData.Properties.html#8968" class="Bound">m</a> <a id="8970" class="Symbol">:</a> <a id="8972" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8973" class="Symbol">}</a> <a id="8975" class="Symbol">{</a><a id="8976" href="Cubical.Data.FinData.Properties.html#8976" class="Bound">α</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="8987" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="8989" href="Cubical.Data.FinData.Properties.html#8966" class="Bound">n</a><a id="8990" class="Symbol">}</a> <a id="8992" class="Symbol">{</a><a id="8993" href="Cubical.Data.FinData.Properties.html#8993" class="Bound">β</a> <a id="8995" class="Symbol">:</a> <a id="8997" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9004" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="9006" href="Cubical.Data.FinData.Properties.html#8968" class="Bound">m</a><a id="9007" class="Symbol">}</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a> <a id="9012" class="Symbol">:</a> <a id="9014" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="9016" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a><a id="9017" class="Symbol">)</a>
           <a id="9030" class="Symbol">→</a> <a id="9032" class="Symbol">(∀</a> <a id="9035" href="Cubical.Data.FinData.Properties.html#9035" class="Bound">i</a> <a id="9037" class="Symbol">→</a> <a id="9039" href="Cubical.Data.FinData.Properties.html#8976" class="Bound">α</a> <a id="9041" href="Cubical.Data.FinData.Properties.html#9035" class="Bound">i</a> <a id="9043" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="9045" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a><a id="9046" class="Symbol">)</a> <a id="9048" class="Symbol">→</a> <a id="9050" class="Symbol">(∀</a> <a id="9053" href="Cubical.Data.FinData.Properties.html#9053" class="Bound">i</a> <a id="9055" class="Symbol">→</a> <a id="9057" href="Cubical.Data.FinData.Properties.html#8993" class="Bound">β</a> <a id="9059" href="Cubical.Data.FinData.Properties.html#9053" class="Bound">i</a> <a id="9061" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="9063" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a><a id="9064" class="Symbol">)</a> <a id="9066" class="Symbol">→</a> <a id="9068" class="Symbol">∀</a> <a id="9070" href="Cubical.Data.FinData.Properties.html#9070" class="Bound">i</a> <a id="9072" class="Symbol">→</a> <a id="9074" class="Symbol">(</a><a id="9075" href="Cubical.Data.FinData.Properties.html#8976" class="Bound">α</a> <a id="9077" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9083" href="Cubical.Data.FinData.Properties.html#8993" class="Bound">β</a><a id="9084" class="Symbol">)</a> <a id="9086" href="Cubical.Data.FinData.Properties.html#9070" class="Bound">i</a> <a id="9088" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="9090" href="Cubical.Data.FinData.Properties.html#9010" class="Bound">S</a>
<a id="9092" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9103" class="Symbol">{</a><a id="9104" class="Argument">n</a> <a id="9106" class="Symbol">=</a> <a id="9108" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="9113" class="Symbol">}</a> <a id="9115" href="Cubical.Data.FinData.Properties.html#9115" class="Bound">S</a> <a id="9117" href="Cubical.Data.FinData.Properties.html#9117" class="Bound">hα</a> <a id="9120" href="Cubical.Data.FinData.Properties.html#9120" class="Bound">hβ</a> <a id="9123" href="Cubical.Data.FinData.Properties.html#9123" class="Bound">i</a> <a id="9125" class="Symbol">=</a> <a id="9127" href="Cubical.Data.FinData.Properties.html#9120" class="Bound">hβ</a> <a id="9130" href="Cubical.Data.FinData.Properties.html#9123" class="Bound">i</a>
<a id="9132" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9143" class="Symbol">{</a><a id="9144" class="Argument">n</a> <a id="9146" class="Symbol">=</a> <a id="9148" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9153" href="Cubical.Data.FinData.Properties.html#9153" class="Bound">n</a><a id="9154" class="Symbol">}</a> <a id="9156" href="Cubical.Data.FinData.Properties.html#9156" class="Bound">S</a> <a id="9158" href="Cubical.Data.FinData.Properties.html#9158" class="Bound">hα</a> <a id="9161" href="Cubical.Data.FinData.Properties.html#9161" class="Bound">hβ</a> <a id="9164" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="9169" class="Symbol">=</a> <a id="9171" href="Cubical.Data.FinData.Properties.html#9158" class="Bound">hα</a> <a id="9174" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="9179" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9190" class="Symbol">{</a><a id="9191" class="Argument">n</a> <a id="9193" class="Symbol">=</a> <a id="9195" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9200" href="Cubical.Data.FinData.Properties.html#9200" class="Bound">n</a><a id="9201" class="Symbol">}</a> <a id="9203" href="Cubical.Data.FinData.Properties.html#9203" class="Bound">S</a> <a id="9205" href="Cubical.Data.FinData.Properties.html#9205" class="Bound">hα</a> <a id="9208" href="Cubical.Data.FinData.Properties.html#9208" class="Bound">hβ</a> <a id="9211" class="Symbol">(</a><a id="9212" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9216" href="Cubical.Data.FinData.Properties.html#9216" class="Bound">i</a><a id="9217" class="Symbol">)</a> <a id="9219" class="Symbol">=</a> <a id="9221" href="Cubical.Data.FinData.Properties.html#8952" class="Function">++FinPres∈</a> <a id="9232" href="Cubical.Data.FinData.Properties.html#9203" class="Bound">S</a> <a id="9234" class="Symbol">(</a><a id="9235" href="Cubical.Data.FinData.Properties.html#9205" class="Bound">hα</a> <a id="9238" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9240" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="9243" class="Symbol">)</a> <a id="9245" href="Cubical.Data.FinData.Properties.html#9208" class="Bound">hβ</a> <a id="9248" href="Cubical.Data.FinData.Properties.html#9216" class="Bound">i</a>

<a id="9251" class="Comment">-- sends i to n+i if toℕ i &lt; m and to i∸n otherwise</a>
<a id="9303" class="Comment">-- then +Shuffle²≡id and over the induced path (i.e. in PathP (ua +ShuffleEquiv))</a>
<a id="9385" class="Comment">-- ++Fin is commutative, but how to go from there?</a>
<a id="+Shuffle"></a><a id="9436" href="Cubical.Data.FinData.Properties.html#9436" class="Function">+Shuffle</a> <a id="9445" class="Symbol">:</a> <a id="9447" class="Symbol">(</a><a id="9448" href="Cubical.Data.FinData.Properties.html#9448" class="Bound">m</a> <a id="9450" href="Cubical.Data.FinData.Properties.html#9450" class="Bound">n</a> <a id="9452" class="Symbol">:</a> <a id="9454" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9455" class="Symbol">)</a> <a id="9457" class="Symbol">→</a> <a id="9459" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9463" class="Symbol">(</a><a id="9464" href="Cubical.Data.FinData.Properties.html#9448" class="Bound">m</a> <a id="9466" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9468" href="Cubical.Data.FinData.Properties.html#9450" class="Bound">n</a><a id="9469" class="Symbol">)</a> <a id="9471" class="Symbol">→</a> <a id="9473" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9477" class="Symbol">(</a><a id="9478" href="Cubical.Data.FinData.Properties.html#9450" class="Bound">n</a> <a id="9480" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9482" href="Cubical.Data.FinData.Properties.html#9448" class="Bound">m</a><a id="9483" class="Symbol">)</a>
<a id="9485" href="Cubical.Data.FinData.Properties.html#9436" class="Function">+Shuffle</a> <a id="9494" href="Cubical.Data.FinData.Properties.html#9494" class="Bound">m</a> <a id="9496" href="Cubical.Data.FinData.Properties.html#9496" class="Bound">n</a> <a id="9498" href="Cubical.Data.FinData.Properties.html#9498" class="Bound">i</a> <a id="9500" class="Keyword">with</a> <a id="9505" href="Cubical.Data.Nat.Order.html#8901" class="Function">&lt;Dec</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9515" href="Cubical.Data.FinData.Properties.html#9498" class="Bound">i</a><a id="9516" class="Symbol">)</a> <a id="9518" href="Cubical.Data.FinData.Properties.html#9494" class="Bound">m</a>
<a id="9520" class="Symbol">...</a> <a id="9524" class="Symbol">|</a> <a id="9526" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9530" href="Cubical.Data.FinData.Properties.html#9530" class="Bound">i&lt;m</a> <a id="9534" class="Symbol">=</a> <a id="9536" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="9542" class="Symbol">(</a><a id="9543" class="Bound">n</a> <a id="9545" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9547" class="Symbol">(</a><a id="9548" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9552" class="Bound">i</a><a id="9553" class="Symbol">))</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Cubical.Data.Nat.Order.html#4421" class="Function">&lt;-k+</a> <a id="9562" href="Cubical.Data.FinData.Properties.html#9530" class="Bound">i&lt;m</a><a id="9565" class="Symbol">)</a>
<a id="9567" class="Symbol">...</a> <a id="9571" class="Symbol">|</a> <a id="9573" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9576" href="Cubical.Data.FinData.Properties.html#9576" class="Bound">¬i&lt;m</a> <a id="9581" class="Symbol">=</a> <a id="9583" href="Cubical.Data.FinData.Properties.html#5342" class="Function">toFin</a> <a id="9589" class="Symbol">(</a><a id="9590" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9594" class="Bound">i</a> <a id="9596" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9598" class="Bound">m</a><a id="9599" class="Symbol">)</a>
                  <a id="9619" class="Symbol">(</a><a id="9620" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9626" class="Symbol">(λ</a> <a id="9629" href="Cubical.Data.FinData.Properties.html#9629" class="Bound">x</a> <a id="9631" class="Symbol">→</a> <a id="9633" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9637" class="Bound">i</a> <a id="9639" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9641" class="Bound">m</a> <a id="9643" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="9645" href="Cubical.Data.FinData.Properties.html#9629" class="Bound">x</a><a id="9646" class="Symbol">)</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="9656" class="Bound">m</a> <a id="9658" class="Bound">n</a><a id="9659" class="Symbol">)</a> <a id="9661" class="Symbol">(</a><a id="9662" href="Cubical.Data.Nat.Order.html#4127" class="Function">≤&lt;-trans</a> <a id="9671" class="Symbol">(</a><a id="9672" href="Cubical.Data.Nat.Order.html#6197" class="Function">∸-≤</a> <a id="9676" class="Symbol">(</a><a id="9677" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="9681" class="Bound">i</a><a id="9682" class="Symbol">)</a> <a id="9684" class="Bound">m</a><a id="9685" class="Symbol">)</a> <a id="9687" class="Symbol">(</a><a id="9688" href="Cubical.Data.FinData.Properties.html#927" class="Function">toℕ&lt;n</a> <a id="9694" class="Bound">i</a><a id="9695" class="Symbol">)))</a>


<a id="finSucMaybeIso"></a><a id="9701" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9716" class="Symbol">:</a> <a id="9718" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9722" class="Symbol">(</a><a id="9723" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="9734" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="9735" class="Symbol">))</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="9745" class="Symbol">(</a><a id="9746" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="9750" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="9751" class="Symbol">))</a>
<a id="9754" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9762" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9777" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="9782" class="Symbol">=</a> <a id="9784" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
<a id="9792" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9800" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9815" class="Symbol">(</a><a id="9816" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9820" href="Cubical.Data.FinData.Properties.html#9820" class="Bound">i</a><a id="9821" class="Symbol">)</a> <a id="9823" class="Symbol">=</a> <a id="9825" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="9830" href="Cubical.Data.FinData.Properties.html#9820" class="Bound">i</a>
<a id="9832" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9840" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9855" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="9863" class="Symbol">=</a> <a id="9865" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="9870" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9878" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="9899" href="Cubical.Data.FinData.Properties.html#9899" class="Bound">i</a><a id="9900" class="Symbol">)</a> <a id="9902" class="Symbol">=</a> <a id="9904" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9908" href="Cubical.Data.FinData.Properties.html#9899" class="Bound">i</a>
<a id="9910" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9918" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9933" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="9941" class="Symbol">=</a> <a id="9943" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9948" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9956" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="9977" href="Cubical.Data.FinData.Properties.html#9977" class="Bound">i</a><a id="9978" class="Symbol">)</a> <a id="9980" class="Symbol">=</a> <a id="9982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9987" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9995" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="10010" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="10015" class="Symbol">=</a> <a id="10017" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10022" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10030" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a> <a id="10045" class="Symbol">(</a><a id="10046" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10050" href="Cubical.Data.FinData.Properties.html#10050" class="Bound">i</a><a id="10051" class="Symbol">)</a> <a id="10053" class="Symbol">=</a> <a id="10055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="finSuc≡Maybe"></a><a id="10061" href="Cubical.Data.FinData.Properties.html#10061" class="Function">finSuc≡Maybe</a> <a id="10074" class="Symbol">:</a> <a id="10076" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10080" class="Symbol">(</a><a id="10081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10087" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10088" class="Symbol">)</a> <a id="10090" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10092" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10103" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10104" class="Symbol">)</a>
<a id="10106" href="Cubical.Data.FinData.Properties.html#10061" class="Function">finSuc≡Maybe</a> <a id="10119" class="Symbol">=</a> <a id="10121" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="10131" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a>

<a id="finSuc≡Maybe∙"></a><a id="10147" href="Cubical.Data.FinData.Properties.html#10147" class="Function">finSuc≡Maybe∙</a> <a id="10161" class="Symbol">:</a> <a id="10163" class="Symbol">(</a><a id="10164" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10168" class="Symbol">(</a><a id="10169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10175" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10176" class="Symbol">)</a> <a id="10178" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10180" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="10184" class="Symbol">)</a> <a id="10186" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10188" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="10195" class="Symbol">(</a><a id="10196" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10200" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="10201" class="Symbol">)</a>
<a id="10203" href="Cubical.Data.FinData.Properties.html#10147" class="Function">finSuc≡Maybe∙</a> <a id="10217" class="Symbol">=</a> <a id="10219" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="10231" class="Symbol">_</a> <a id="10233" class="Symbol">_</a> <a id="10235" class="Symbol">((</a><a id="10237" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10248" href="Cubical.Data.FinData.Properties.html#9701" class="Function">finSucMaybeIso</a><a id="10262" class="Symbol">)</a> <a id="10264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10266" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10270" class="Symbol">)</a>

<a id="10273" class="Comment">-- Proof that Fin n ⊎ Fin m ≃ Fin (n+m)</a>
<a id="10313" class="Keyword">module</a> <a id="FinSumChar"></a><a id="10320" href="Cubical.Data.FinData.Properties.html#10320" class="Module">FinSumChar</a> <a id="10331" class="Keyword">where</a>

 <a id="FinSumChar.fun"></a><a id="10339" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10343" class="Symbol">:</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Cubical.Data.FinData.Properties.html#10346" class="Bound">n</a> <a id="10348" href="Cubical.Data.FinData.Properties.html#10348" class="Bound">m</a> <a id="10350" class="Symbol">:</a> <a id="10352" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10353" class="Symbol">)</a> <a id="10355" class="Symbol">→</a> <a id="10357" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10361" href="Cubical.Data.FinData.Properties.html#10346" class="Bound">n</a> <a id="10363" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10365" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10369" href="Cubical.Data.FinData.Properties.html#10348" class="Bound">m</a> <a id="10371" class="Symbol">→</a> <a id="10373" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10377" class="Symbol">(</a><a id="10378" href="Cubical.Data.FinData.Properties.html#10346" class="Bound">n</a> <a id="10380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10382" href="Cubical.Data.FinData.Properties.html#10348" class="Bound">m</a><a id="10383" class="Symbol">)</a>
 <a id="10386" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10390" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="10396" href="Cubical.Data.FinData.Properties.html#10396" class="Bound">m</a> <a id="10398" class="Symbol">(</a><a id="10399" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10403" href="Cubical.Data.FinData.Properties.html#10403" class="Bound">i</a><a id="10404" class="Symbol">)</a> <a id="10406" class="Symbol">=</a> <a id="10408" href="Cubical.Data.FinData.Properties.html#10403" class="Bound">i</a>
 <a id="10411" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10421" href="Cubical.Data.FinData.Properties.html#10421" class="Bound">n</a><a id="10422" class="Symbol">)</a> <a id="10424" href="Cubical.Data.FinData.Properties.html#10424" class="Bound">m</a> <a id="10426" class="Symbol">(</a><a id="10427" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10431" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="10435" class="Symbol">)</a> <a id="10437" class="Symbol">=</a> <a id="10439" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
 <a id="10445" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10449" class="Symbol">(</a><a id="10450" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10455" href="Cubical.Data.FinData.Properties.html#10455" class="Bound">n</a><a id="10456" class="Symbol">)</a> <a id="10458" href="Cubical.Data.FinData.Properties.html#10458" class="Bound">m</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10465" class="Symbol">(</a><a id="10466" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10470" href="Cubical.Data.FinData.Properties.html#10470" class="Bound">i</a><a id="10471" class="Symbol">))</a> <a id="10474" class="Symbol">=</a> <a id="10476" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10480" class="Symbol">(</a><a id="10481" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10485" href="Cubical.Data.FinData.Properties.html#10455" class="Bound">n</a> <a id="10487" href="Cubical.Data.FinData.Properties.html#10458" class="Bound">m</a> <a id="10489" class="Symbol">(</a><a id="10490" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10494" href="Cubical.Data.FinData.Properties.html#10470" class="Bound">i</a><a id="10495" class="Symbol">))</a>
 <a id="10499" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10503" class="Symbol">(</a><a id="10504" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10509" href="Cubical.Data.FinData.Properties.html#10509" class="Bound">n</a><a id="10510" class="Symbol">)</a> <a id="10512" href="Cubical.Data.FinData.Properties.html#10512" class="Bound">m</a> <a id="10514" class="Symbol">(</a><a id="10515" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10519" href="Cubical.Data.FinData.Properties.html#10519" class="Bound">i</a><a id="10520" class="Symbol">)</a> <a id="10522" class="Symbol">=</a> <a id="10524" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10528" class="Symbol">(</a><a id="10529" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10533" href="Cubical.Data.FinData.Properties.html#10509" class="Bound">n</a> <a id="10535" href="Cubical.Data.FinData.Properties.html#10512" class="Bound">m</a> <a id="10537" class="Symbol">(</a><a id="10538" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10542" href="Cubical.Data.FinData.Properties.html#10519" class="Bound">i</a><a id="10543" class="Symbol">))</a>

 <a id="FinSumChar.invSucAux"></a><a id="10548" href="Cubical.Data.FinData.Properties.html#10548" class="Function">invSucAux</a> <a id="10558" class="Symbol">:</a> <a id="10560" class="Symbol">(</a><a id="10561" href="Cubical.Data.FinData.Properties.html#10561" class="Bound">n</a> <a id="10563" href="Cubical.Data.FinData.Properties.html#10563" class="Bound">m</a> <a id="10565" class="Symbol">:</a> <a id="10567" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10568" class="Symbol">)</a> <a id="10570" class="Symbol">→</a> <a id="10572" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10576" href="Cubical.Data.FinData.Properties.html#10561" class="Bound">n</a> <a id="10578" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10580" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10584" href="Cubical.Data.FinData.Properties.html#10563" class="Bound">m</a> <a id="10586" class="Symbol">→</a> <a id="10588" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10592" class="Symbol">(</a><a id="10593" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10598" href="Cubical.Data.FinData.Properties.html#10561" class="Bound">n</a><a id="10599" class="Symbol">)</a> <a id="10601" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10603" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10607" href="Cubical.Data.FinData.Properties.html#10563" class="Bound">m</a>
 <a id="10610" href="Cubical.Data.FinData.Properties.html#10548" class="Function">invSucAux</a> <a id="10620" href="Cubical.Data.FinData.Properties.html#10620" class="Bound">n</a> <a id="10622" href="Cubical.Data.FinData.Properties.html#10622" class="Bound">m</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10629" href="Cubical.Data.FinData.Properties.html#10629" class="Bound">i</a><a id="10630" class="Symbol">)</a> <a id="10632" class="Symbol">=</a> <a id="10634" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10638" class="Symbol">(</a><a id="10639" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10643" href="Cubical.Data.FinData.Properties.html#10629" class="Bound">i</a><a id="10644" class="Symbol">)</a>
 <a id="10647" href="Cubical.Data.FinData.Properties.html#10548" class="Function">invSucAux</a> <a id="10657" href="Cubical.Data.FinData.Properties.html#10657" class="Bound">n</a> <a id="10659" href="Cubical.Data.FinData.Properties.html#10659" class="Bound">m</a> <a id="10661" class="Symbol">(</a><a id="10662" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10666" href="Cubical.Data.FinData.Properties.html#10666" class="Bound">i</a><a id="10667" class="Symbol">)</a> <a id="10669" class="Symbol">=</a> <a id="10671" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10675" href="Cubical.Data.FinData.Properties.html#10666" class="Bound">i</a>

 <a id="FinSumChar.inv"></a><a id="10679" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="10683" class="Symbol">:</a> <a id="10685" class="Symbol">(</a><a id="10686" href="Cubical.Data.FinData.Properties.html#10686" class="Bound">n</a> <a id="10688" href="Cubical.Data.FinData.Properties.html#10688" class="Bound">m</a> <a id="10690" class="Symbol">:</a> <a id="10692" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10693" class="Symbol">)</a> <a id="10695" class="Symbol">→</a> <a id="10697" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10701" class="Symbol">(</a><a id="10702" href="Cubical.Data.FinData.Properties.html#10686" class="Bound">n</a> <a id="10704" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10706" href="Cubical.Data.FinData.Properties.html#10688" class="Bound">m</a><a id="10707" class="Symbol">)</a> <a id="10709" class="Symbol">→</a> <a id="10711" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10715" href="Cubical.Data.FinData.Properties.html#10686" class="Bound">n</a> <a id="10717" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10719" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10723" href="Cubical.Data.FinData.Properties.html#10688" class="Bound">m</a>
 <a id="10726" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="10730" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="10736" href="Cubical.Data.FinData.Properties.html#10736" class="Bound">m</a> <a id="10738" href="Cubical.Data.FinData.Properties.html#10738" class="Bound">i</a> <a id="10740" class="Symbol">=</a> <a id="10742" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10746" href="Cubical.Data.FinData.Properties.html#10738" class="Bound">i</a>
 <a id="10749" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="10753" class="Symbol">(</a><a id="10754" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10759" href="Cubical.Data.FinData.Properties.html#10759" class="Bound">n</a><a id="10760" class="Symbol">)</a> <a id="10762" href="Cubical.Data.FinData.Properties.html#10762" class="Bound">m</a> <a id="10764" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="10769" class="Symbol">=</a> <a id="10771" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10775" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
 <a id="10781" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="10785" class="Symbol">(</a><a id="10786" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10791" href="Cubical.Data.FinData.Properties.html#10791" class="Bound">n</a><a id="10792" class="Symbol">)</a> <a id="10794" href="Cubical.Data.FinData.Properties.html#10794" class="Bound">m</a> <a id="10796" class="Symbol">(</a><a id="10797" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10801" href="Cubical.Data.FinData.Properties.html#10801" class="Bound">i</a><a id="10802" class="Symbol">)</a> <a id="10804" class="Symbol">=</a> <a id="10806" href="Cubical.Data.FinData.Properties.html#10548" class="Function">invSucAux</a> <a id="10816" href="Cubical.Data.FinData.Properties.html#10791" class="Bound">n</a> <a id="10818" href="Cubical.Data.FinData.Properties.html#10794" class="Bound">m</a> <a id="10820" class="Symbol">(</a><a id="10821" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="10825" href="Cubical.Data.FinData.Properties.html#10791" class="Bound">n</a> <a id="10827" href="Cubical.Data.FinData.Properties.html#10794" class="Bound">m</a> <a id="10829" href="Cubical.Data.FinData.Properties.html#10801" class="Bound">i</a><a id="10830" class="Symbol">)</a>

 <a id="FinSumChar.ret"></a><a id="10834" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="10838" class="Symbol">:</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Cubical.Data.FinData.Properties.html#10841" class="Bound">n</a> <a id="10843" href="Cubical.Data.FinData.Properties.html#10843" class="Bound">m</a> <a id="10845" class="Symbol">:</a> <a id="10847" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10848" class="Symbol">)</a> <a id="10850" class="Symbol">(</a><a id="10851" href="Cubical.Data.FinData.Properties.html#10851" class="Bound">i</a> <a id="10853" class="Symbol">:</a> <a id="10855" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10859" href="Cubical.Data.FinData.Properties.html#10841" class="Bound">n</a> <a id="10861" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10863" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10867" href="Cubical.Data.FinData.Properties.html#10843" class="Bound">m</a><a id="10868" class="Symbol">)</a> <a id="10870" class="Symbol">→</a> <a id="10872" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="10876" href="Cubical.Data.FinData.Properties.html#10841" class="Bound">n</a> <a id="10878" href="Cubical.Data.FinData.Properties.html#10843" class="Bound">m</a> <a id="10880" class="Symbol">(</a><a id="10881" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="10885" href="Cubical.Data.FinData.Properties.html#10841" class="Bound">n</a> <a id="10887" href="Cubical.Data.FinData.Properties.html#10843" class="Bound">m</a> <a id="10889" href="Cubical.Data.FinData.Properties.html#10851" class="Bound">i</a><a id="10890" class="Symbol">)</a> <a id="10892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10894" href="Cubical.Data.FinData.Properties.html#10851" class="Bound">i</a>
 <a id="10897" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="10901" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="10907" href="Cubical.Data.FinData.Properties.html#10907" class="Bound">m</a> <a id="10909" class="Symbol">(</a><a id="10910" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10914" href="Cubical.Data.FinData.Properties.html#10914" class="Bound">i</a><a id="10915" class="Symbol">)</a> <a id="10917" class="Symbol">=</a> <a id="10919" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="10925" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="10929" class="Symbol">(</a><a id="10930" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10935" href="Cubical.Data.FinData.Properties.html#10935" class="Bound">n</a><a id="10936" class="Symbol">)</a> <a id="10938" href="Cubical.Data.FinData.Properties.html#10938" class="Bound">m</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10945" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="10949" class="Symbol">)</a> <a id="10951" class="Symbol">=</a> <a id="10953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="10959" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="10963" class="Symbol">(</a><a id="10964" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10969" href="Cubical.Data.FinData.Properties.html#10969" class="Bound">n</a><a id="10970" class="Symbol">)</a> <a id="10972" href="Cubical.Data.FinData.Properties.html#10972" class="Bound">m</a> <a id="10974" class="Symbol">(</a><a id="10975" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10979" class="Symbol">(</a><a id="10980" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10984" href="Cubical.Data.FinData.Properties.html#10984" class="Bound">i</a><a id="10985" class="Symbol">))</a> <a id="10988" class="Symbol">=</a> <a id="10990" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10996" class="Symbol">(λ</a> <a id="10999" href="Cubical.Data.FinData.Properties.html#10999" class="Bound">x</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="Cubical.Data.FinData.Properties.html#10548" class="Function">invSucAux</a> <a id="11013" href="Cubical.Data.FinData.Properties.html#10969" class="Bound">n</a> <a id="11015" href="Cubical.Data.FinData.Properties.html#10972" class="Bound">m</a> <a id="11017" href="Cubical.Data.FinData.Properties.html#10999" class="Bound">x</a> <a id="11019" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11021" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11025" class="Symbol">(</a><a id="11026" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11030" href="Cubical.Data.FinData.Properties.html#10984" class="Bound">i</a><a id="11031" class="Symbol">))</a>
                                       <a id="11073" class="Symbol">(</a><a id="11074" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11078" class="Symbol">(</a><a id="11079" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="11083" href="Cubical.Data.FinData.Properties.html#10969" class="Bound">n</a> <a id="11085" href="Cubical.Data.FinData.Properties.html#10972" class="Bound">m</a> <a id="11087" class="Symbol">(</a><a id="11088" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11092" href="Cubical.Data.FinData.Properties.html#10984" class="Bound">i</a><a id="11093" class="Symbol">)))</a> <a id="11097" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11103" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="11107" class="Symbol">(</a><a id="11108" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11113" href="Cubical.Data.FinData.Properties.html#11113" class="Bound">n</a><a id="11114" class="Symbol">)</a> <a id="11116" href="Cubical.Data.FinData.Properties.html#11116" class="Bound">m</a> <a id="11118" class="Symbol">(</a><a id="11119" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11123" href="Cubical.Data.FinData.Properties.html#11123" class="Bound">i</a><a id="11124" class="Symbol">)</a> <a id="11126" class="Symbol">=</a> <a id="11128" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11134" class="Symbol">(λ</a> <a id="11137" href="Cubical.Data.FinData.Properties.html#11137" class="Bound">x</a> <a id="11139" class="Symbol">→</a> <a id="11141" href="Cubical.Data.FinData.Properties.html#10548" class="Function">invSucAux</a> <a id="11151" href="Cubical.Data.FinData.Properties.html#11113" class="Bound">n</a> <a id="11153" href="Cubical.Data.FinData.Properties.html#11116" class="Bound">m</a> <a id="11155" href="Cubical.Data.FinData.Properties.html#11137" class="Bound">x</a> <a id="11157" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11159" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11163" href="Cubical.Data.FinData.Properties.html#11123" class="Bound">i</a><a id="11164" class="Symbol">)</a> <a id="11166" class="Symbol">(</a><a id="11167" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11171" class="Symbol">(</a><a id="11172" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="11176" href="Cubical.Data.FinData.Properties.html#11113" class="Bound">n</a> <a id="11178" href="Cubical.Data.FinData.Properties.html#11116" class="Bound">m</a> <a id="11180" class="Symbol">(</a><a id="11181" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11185" href="Cubical.Data.FinData.Properties.html#11123" class="Bound">i</a><a id="11186" class="Symbol">)))</a> <a id="11190" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinSumChar.sec"></a><a id="11197" href="Cubical.Data.FinData.Properties.html#11197" class="Function">sec</a> <a id="11201" class="Symbol">:</a> <a id="11203" class="Symbol">(</a><a id="11204" href="Cubical.Data.FinData.Properties.html#11204" class="Bound">n</a> <a id="11206" href="Cubical.Data.FinData.Properties.html#11206" class="Bound">m</a> <a id="11208" class="Symbol">:</a> <a id="11210" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11211" class="Symbol">)</a> <a id="11213" class="Symbol">(</a><a id="11214" href="Cubical.Data.FinData.Properties.html#11214" class="Bound">i</a> <a id="11216" class="Symbol">:</a> <a id="11218" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Cubical.Data.FinData.Properties.html#11204" class="Bound">n</a> <a id="11225" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11227" href="Cubical.Data.FinData.Properties.html#11206" class="Bound">m</a><a id="11228" class="Symbol">))</a> <a id="11231" class="Symbol">→</a> <a id="11233" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="11237" href="Cubical.Data.FinData.Properties.html#11204" class="Bound">n</a> <a id="11239" href="Cubical.Data.FinData.Properties.html#11206" class="Bound">m</a> <a id="11241" class="Symbol">(</a><a id="11242" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="11246" href="Cubical.Data.FinData.Properties.html#11204" class="Bound">n</a> <a id="11248" href="Cubical.Data.FinData.Properties.html#11206" class="Bound">m</a> <a id="11250" href="Cubical.Data.FinData.Properties.html#11214" class="Bound">i</a><a id="11251" class="Symbol">)</a> <a id="11253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11255" href="Cubical.Data.FinData.Properties.html#11214" class="Bound">i</a>
 <a id="11258" href="Cubical.Data.FinData.Properties.html#11197" class="Function">sec</a> <a id="11262" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="11268" href="Cubical.Data.FinData.Properties.html#11268" class="Bound">m</a> <a id="11270" href="Cubical.Data.FinData.Properties.html#11270" class="Bound">i</a> <a id="11272" class="Symbol">=</a> <a id="11274" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11280" href="Cubical.Data.FinData.Properties.html#11197" class="Function">sec</a> <a id="11284" class="Symbol">(</a><a id="11285" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11290" href="Cubical.Data.FinData.Properties.html#11290" class="Bound">n</a><a id="11291" class="Symbol">)</a> <a id="11293" href="Cubical.Data.FinData.Properties.html#11293" class="Bound">m</a> <a id="11295" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="11300" class="Symbol">=</a> <a id="11302" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11308" href="Cubical.Data.FinData.Properties.html#11197" class="Function">sec</a> <a id="11312" class="Symbol">(</a><a id="11313" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11318" href="Cubical.Data.FinData.Properties.html#11318" class="Bound">n</a><a id="11319" class="Symbol">)</a> <a id="11321" href="Cubical.Data.FinData.Properties.html#11321" class="Bound">m</a> <a id="11323" class="Symbol">(</a><a id="11324" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11328" href="Cubical.Data.FinData.Properties.html#11328" class="Bound">i</a><a id="11329" class="Symbol">)</a> <a id="11331" class="Symbol">=</a> <a id="11333" href="Cubical.Data.FinData.Properties.html#11389" class="Function">helperPath</a> <a id="11344" class="Symbol">(</a><a id="11345" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="11349" href="Cubical.Data.FinData.Properties.html#11318" class="Bound">n</a> <a id="11351" href="Cubical.Data.FinData.Properties.html#11321" class="Bound">m</a> <a id="11353" href="Cubical.Data.FinData.Properties.html#11328" class="Bound">i</a><a id="11354" class="Symbol">)</a> <a id="11356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11363" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11367" class="Symbol">(</a><a id="11368" href="Cubical.Data.FinData.Properties.html#11197" class="Function">sec</a> <a id="11372" href="Cubical.Data.FinData.Properties.html#11318" class="Bound">n</a> <a id="11374" href="Cubical.Data.FinData.Properties.html#11321" class="Bound">m</a> <a id="11376" href="Cubical.Data.FinData.Properties.html#11328" class="Bound">i</a><a id="11377" class="Symbol">)</a>
  <a id="11381" class="Keyword">where</a>
  <a id="11389" href="Cubical.Data.FinData.Properties.html#11389" class="Function">helperPath</a> <a id="11400" class="Symbol">:</a> <a id="11402" class="Symbol">∀</a> <a id="11404" href="Cubical.Data.FinData.Properties.html#11404" class="Bound">x</a> <a id="11406" class="Symbol">→</a> <a id="11408" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="11412" class="Symbol">(</a><a id="11413" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11418" href="Cubical.Data.FinData.Properties.html#11318" class="Bound">n</a><a id="11419" class="Symbol">)</a> <a id="11421" href="Cubical.Data.FinData.Properties.html#11321" class="Bound">m</a> <a id="11423" class="Symbol">(</a><a id="11424" href="Cubical.Data.FinData.Properties.html#10548" class="Function">invSucAux</a> <a id="11434" href="Cubical.Data.FinData.Properties.html#11318" class="Bound">n</a> <a id="11436" href="Cubical.Data.FinData.Properties.html#11321" class="Bound">m</a> <a id="11438" href="Cubical.Data.FinData.Properties.html#11404" class="Bound">x</a><a id="11439" class="Symbol">)</a> <a id="11441" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11443" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11447" class="Symbol">(</a><a id="11448" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="11452" href="Cubical.Data.FinData.Properties.html#11318" class="Bound">n</a> <a id="11454" href="Cubical.Data.FinData.Properties.html#11321" class="Bound">m</a> <a id="11456" href="Cubical.Data.FinData.Properties.html#11404" class="Bound">x</a><a id="11457" class="Symbol">)</a>
  <a id="11461" href="Cubical.Data.FinData.Properties.html#11389" class="Function">helperPath</a> <a id="11472" class="Symbol">(</a><a id="11473" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11477" class="Symbol">_)</a> <a id="11480" class="Symbol">=</a> <a id="11482" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11489" href="Cubical.Data.FinData.Properties.html#11389" class="Function">helperPath</a> <a id="11500" class="Symbol">(</a><a id="11501" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11505" class="Symbol">_)</a> <a id="11508" class="Symbol">=</a> <a id="11510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinSumChar.Equiv"></a><a id="11517" href="Cubical.Data.FinData.Properties.html#11517" class="Function">Equiv</a> <a id="11523" class="Symbol">:</a> <a id="11525" class="Symbol">(</a><a id="11526" href="Cubical.Data.FinData.Properties.html#11526" class="Bound">n</a> <a id="11528" href="Cubical.Data.FinData.Properties.html#11528" class="Bound">m</a> <a id="11530" class="Symbol">:</a> <a id="11532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11533" class="Symbol">)</a> <a id="11535" class="Symbol">→</a> <a id="11537" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11541" href="Cubical.Data.FinData.Properties.html#11526" class="Bound">n</a> <a id="11543" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11545" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11549" href="Cubical.Data.FinData.Properties.html#11528" class="Bound">m</a> <a id="11551" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11553" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11557" class="Symbol">(</a><a id="11558" href="Cubical.Data.FinData.Properties.html#11526" class="Bound">n</a> <a id="11560" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11562" href="Cubical.Data.FinData.Properties.html#11528" class="Bound">m</a><a id="11563" class="Symbol">)</a>
 <a id="11566" href="Cubical.Data.FinData.Properties.html#11517" class="Function">Equiv</a> <a id="11572" href="Cubical.Data.FinData.Properties.html#11572" class="Bound">n</a> <a id="11574" href="Cubical.Data.FinData.Properties.html#11574" class="Bound">m</a> <a id="11576" class="Symbol">=</a> <a id="11578" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11589" class="Symbol">(</a><a id="11590" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="11594" class="Symbol">(</a><a id="11595" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="11599" href="Cubical.Data.FinData.Properties.html#11572" class="Bound">n</a> <a id="11601" href="Cubical.Data.FinData.Properties.html#11574" class="Bound">m</a><a id="11602" class="Symbol">)</a> <a id="11604" class="Symbol">(</a><a id="11605" href="Cubical.Data.FinData.Properties.html#10679" class="Function">inv</a> <a id="11609" href="Cubical.Data.FinData.Properties.html#11572" class="Bound">n</a> <a id="11611" href="Cubical.Data.FinData.Properties.html#11574" class="Bound">m</a><a id="11612" class="Symbol">)</a> <a id="11614" class="Symbol">(</a><a id="11615" href="Cubical.Data.FinData.Properties.html#11197" class="Function">sec</a> <a id="11619" href="Cubical.Data.FinData.Properties.html#11572" class="Bound">n</a> <a id="11621" href="Cubical.Data.FinData.Properties.html#11574" class="Bound">m</a><a id="11622" class="Symbol">)</a> <a id="11624" class="Symbol">(</a><a id="11625" href="Cubical.Data.FinData.Properties.html#10834" class="Function">ret</a> <a id="11629" href="Cubical.Data.FinData.Properties.html#11572" class="Bound">n</a> <a id="11631" href="Cubical.Data.FinData.Properties.html#11574" class="Bound">m</a><a id="11632" class="Symbol">))</a>

 <a id="FinSumChar.++FinInl"></a><a id="11637" href="Cubical.Data.FinData.Properties.html#11637" class="Function">++FinInl</a> <a id="11646" class="Symbol">:</a> <a id="11648" class="Symbol">(</a><a id="11649" href="Cubical.Data.FinData.Properties.html#11649" class="Bound">n</a> <a id="11651" href="Cubical.Data.FinData.Properties.html#11651" class="Bound">m</a> <a id="11653" class="Symbol">:</a> <a id="11655" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11656" class="Symbol">)</a> <a id="11658" class="Symbol">(</a><a id="11659" href="Cubical.Data.FinData.Properties.html#11659" class="Bound">U</a> <a id="11661" class="Symbol">:</a> <a id="11663" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11670" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11672" href="Cubical.Data.FinData.Properties.html#11649" class="Bound">n</a><a id="11673" class="Symbol">)</a> <a id="11675" class="Symbol">(</a><a id="11676" href="Cubical.Data.FinData.Properties.html#11676" class="Bound">W</a> <a id="11678" class="Symbol">:</a> <a id="11680" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11687" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11689" href="Cubical.Data.FinData.Properties.html#11651" class="Bound">m</a><a id="11690" class="Symbol">)</a> <a id="11692" class="Symbol">(</a><a id="11693" href="Cubical.Data.FinData.Properties.html#11693" class="Bound">i</a> <a id="11695" class="Symbol">:</a> <a id="11697" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11701" href="Cubical.Data.FinData.Properties.html#11649" class="Bound">n</a><a id="11702" class="Symbol">)</a>
          <a id="11714" class="Symbol">→</a> <a id="11716" href="Cubical.Data.FinData.Properties.html#11659" class="Bound">U</a> <a id="11718" href="Cubical.Data.FinData.Properties.html#11693" class="Bound">i</a> <a id="11720" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11722" class="Symbol">(</a><a id="11723" href="Cubical.Data.FinData.Properties.html#11659" class="Bound">U</a> <a id="11725" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="11731" href="Cubical.Data.FinData.Properties.html#11676" class="Bound">W</a><a id="11732" class="Symbol">)</a> <a id="11734" class="Symbol">(</a><a id="11735" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="11739" href="Cubical.Data.FinData.Properties.html#11649" class="Bound">n</a> <a id="11741" href="Cubical.Data.FinData.Properties.html#11651" class="Bound">m</a> <a id="11743" class="Symbol">(</a><a id="11744" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11748" href="Cubical.Data.FinData.Properties.html#11693" class="Bound">i</a><a id="11749" class="Symbol">))</a>
 <a id="11753" href="Cubical.Data.FinData.Properties.html#11637" class="Function">++FinInl</a> <a id="11762" class="Symbol">(</a><a id="11763" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11768" href="Cubical.Data.FinData.Properties.html#11768" class="Bound">n</a><a id="11769" class="Symbol">)</a> <a id="11771" href="Cubical.Data.FinData.Properties.html#11771" class="Bound">m</a> <a id="11773" href="Cubical.Data.FinData.Properties.html#11773" class="Bound">U</a> <a id="11775" href="Cubical.Data.FinData.Properties.html#11775" class="Bound">W</a> <a id="11777" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="11782" class="Symbol">=</a> <a id="11784" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11790" href="Cubical.Data.FinData.Properties.html#11637" class="Function">++FinInl</a> <a id="11799" class="Symbol">(</a><a id="11800" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11805" href="Cubical.Data.FinData.Properties.html#11805" class="Bound">n</a><a id="11806" class="Symbol">)</a> <a id="11808" href="Cubical.Data.FinData.Properties.html#11808" class="Bound">m</a> <a id="11810" href="Cubical.Data.FinData.Properties.html#11810" class="Bound">U</a> <a id="11812" href="Cubical.Data.FinData.Properties.html#11812" class="Bound">W</a> <a id="11814" class="Symbol">(</a><a id="11815" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11819" href="Cubical.Data.FinData.Properties.html#11819" class="Bound">i</a><a id="11820" class="Symbol">)</a> <a id="11822" class="Symbol">=</a> <a id="11824" href="Cubical.Data.FinData.Properties.html#11637" class="Function">++FinInl</a> <a id="11833" href="Cubical.Data.FinData.Properties.html#11805" class="Bound">n</a> <a id="11835" href="Cubical.Data.FinData.Properties.html#11808" class="Bound">m</a> <a id="11837" class="Symbol">(</a><a id="11838" href="Cubical.Data.FinData.Properties.html#11810" class="Bound">U</a> <a id="11840" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11842" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="11845" class="Symbol">)</a> <a id="11847" href="Cubical.Data.FinData.Properties.html#11812" class="Bound">W</a> <a id="11849" href="Cubical.Data.FinData.Properties.html#11819" class="Bound">i</a>

 <a id="FinSumChar.++FinInr"></a><a id="11853" href="Cubical.Data.FinData.Properties.html#11853" class="Function">++FinInr</a> <a id="11862" class="Symbol">:</a> <a id="11864" class="Symbol">(</a><a id="11865" href="Cubical.Data.FinData.Properties.html#11865" class="Bound">n</a> <a id="11867" href="Cubical.Data.FinData.Properties.html#11867" class="Bound">m</a> <a id="11869" class="Symbol">:</a> <a id="11871" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11872" class="Symbol">)</a> <a id="11874" class="Symbol">(</a><a id="11875" href="Cubical.Data.FinData.Properties.html#11875" class="Bound">U</a> <a id="11877" class="Symbol">:</a> <a id="11879" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11886" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11888" href="Cubical.Data.FinData.Properties.html#11865" class="Bound">n</a><a id="11889" class="Symbol">)</a> <a id="11891" class="Symbol">(</a><a id="11892" href="Cubical.Data.FinData.Properties.html#11892" class="Bound">W</a> <a id="11894" class="Symbol">:</a> <a id="11896" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="11903" href="Cubical.Data.FinData.Properties.html#902" class="Generalizable">A</a> <a id="11905" href="Cubical.Data.FinData.Properties.html#11867" class="Bound">m</a><a id="11906" class="Symbol">)</a> <a id="11908" class="Symbol">(</a><a id="11909" href="Cubical.Data.FinData.Properties.html#11909" class="Bound">i</a> <a id="11911" class="Symbol">:</a> <a id="11913" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11917" href="Cubical.Data.FinData.Properties.html#11867" class="Bound">m</a><a id="11918" class="Symbol">)</a>
          <a id="11930" class="Symbol">→</a> <a id="11932" href="Cubical.Data.FinData.Properties.html#11892" class="Bound">W</a> <a id="11934" href="Cubical.Data.FinData.Properties.html#11909" class="Bound">i</a> <a id="11936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11938" class="Symbol">(</a><a id="11939" href="Cubical.Data.FinData.Properties.html#11875" class="Bound">U</a> <a id="11941" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="11947" href="Cubical.Data.FinData.Properties.html#11892" class="Bound">W</a><a id="11948" class="Symbol">)</a> <a id="11950" class="Symbol">(</a><a id="11951" href="Cubical.Data.FinData.Properties.html#10339" class="Function">fun</a> <a id="11955" href="Cubical.Data.FinData.Properties.html#11865" class="Bound">n</a> <a id="11957" href="Cubical.Data.FinData.Properties.html#11867" class="Bound">m</a> <a id="11959" class="Symbol">(</a><a id="11960" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11964" href="Cubical.Data.FinData.Properties.html#11909" class="Bound">i</a><a id="11965" class="Symbol">))</a>
 <a id="11969" href="Cubical.Data.FinData.Properties.html#11853" class="Function">++FinInr</a> <a id="11978" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11990" href="Cubical.Data.FinData.Properties.html#11990" class="Bound">m</a><a id="11991" class="Symbol">)</a> <a id="11993" href="Cubical.Data.FinData.Properties.html#11993" class="Bound">U</a> <a id="11995" href="Cubical.Data.FinData.Properties.html#11995" class="Bound">W</a> <a id="11997" href="Cubical.Data.FinData.Properties.html#11997" class="Bound">i</a> <a id="11999" class="Symbol">=</a> <a id="12001" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12007" href="Cubical.Data.FinData.Properties.html#11853" class="Function">++FinInr</a> <a id="12016" class="Symbol">(</a><a id="12017" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12022" href="Cubical.Data.FinData.Properties.html#12022" class="Bound">n</a><a id="12023" class="Symbol">)</a> <a id="12025" href="Cubical.Data.FinData.Properties.html#12025" class="Bound">m</a> <a id="12027" href="Cubical.Data.FinData.Properties.html#12027" class="Bound">U</a> <a id="12029" href="Cubical.Data.FinData.Properties.html#12029" class="Bound">W</a> <a id="12031" href="Cubical.Data.FinData.Properties.html#12031" class="Bound">i</a> <a id="12033" class="Symbol">=</a> <a id="12035" href="Cubical.Data.FinData.Properties.html#11853" class="Function">++FinInr</a> <a id="12044" href="Cubical.Data.FinData.Properties.html#12022" class="Bound">n</a> <a id="12046" href="Cubical.Data.FinData.Properties.html#12025" class="Bound">m</a> <a id="12048" class="Symbol">(</a><a id="12049" href="Cubical.Data.FinData.Properties.html#12027" class="Bound">U</a> <a id="12051" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12053" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="12056" class="Symbol">)</a> <a id="12058" href="Cubical.Data.FinData.Properties.html#12029" class="Bound">W</a> <a id="12060" href="Cubical.Data.FinData.Properties.html#12031" class="Bound">i</a>

<a id="12063" class="Comment">-- Proof that Fin n × Fin m ≃ Fin nm</a>
<a id="12100" class="Keyword">module</a> <a id="FinProdChar"></a><a id="12107" href="Cubical.Data.FinData.Properties.html#12107" class="Module">FinProdChar</a> <a id="12119" class="Keyword">where</a>

 <a id="12127" class="Keyword">open</a> <a id="12132" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
 <a id="FinProdChar.sucProdToSumIso"></a><a id="12137" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12153" class="Symbol">:</a> <a id="12155" class="Symbol">(</a><a id="12156" href="Cubical.Data.FinData.Properties.html#12156" class="Bound">n</a> <a id="12158" href="Cubical.Data.FinData.Properties.html#12158" class="Bound">m</a> <a id="12160" class="Symbol">:</a> <a id="12162" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12163" class="Symbol">)</a> <a id="12165" class="Symbol">→</a> <a id="12167" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12171" class="Symbol">(</a><a id="12172" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12176" class="Symbol">(</a><a id="12177" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12182" href="Cubical.Data.FinData.Properties.html#12156" class="Bound">n</a><a id="12183" class="Symbol">)</a> <a id="12185" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12187" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12191" href="Cubical.Data.FinData.Properties.html#12158" class="Bound">m</a><a id="12192" class="Symbol">)</a> <a id="12194" class="Symbol">(</a><a id="12195" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12199" href="Cubical.Data.FinData.Properties.html#12158" class="Bound">m</a> <a id="12201" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12203" class="Symbol">(</a><a id="12204" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12208" href="Cubical.Data.FinData.Properties.html#12156" class="Bound">n</a> <a id="12210" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12212" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12216" href="Cubical.Data.FinData.Properties.html#12158" class="Bound">m</a><a id="12217" class="Symbol">))</a>
 <a id="12221" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12225" class="Symbol">(</a><a id="12226" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12242" href="Cubical.Data.FinData.Properties.html#12242" class="Bound">n</a> <a id="12244" href="Cubical.Data.FinData.Properties.html#12244" class="Bound">m</a><a id="12245" class="Symbol">)</a> <a id="12247" class="Symbol">(</a><a id="12248" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12255" href="Cubical.Data.FinData.Properties.html#12255" class="Bound">j</a><a id="12256" class="Symbol">)</a> <a id="12258" class="Symbol">=</a> <a id="12260" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12264" href="Cubical.Data.FinData.Properties.html#12255" class="Bound">j</a>
 <a id="12267" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12271" class="Symbol">(</a><a id="12272" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12288" href="Cubical.Data.FinData.Properties.html#12288" class="Bound">n</a> <a id="12290" href="Cubical.Data.FinData.Properties.html#12290" class="Bound">m</a><a id="12291" class="Symbol">)</a> <a id="12293" class="Symbol">(</a><a id="12294" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12298" href="Cubical.Data.FinData.Properties.html#12298" class="Bound">i</a> <a id="12300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12302" href="Cubical.Data.FinData.Properties.html#12302" class="Bound">j</a><a id="12303" class="Symbol">)</a> <a id="12305" class="Symbol">=</a> <a id="12307" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12311" class="Symbol">(</a><a id="12312" href="Cubical.Data.FinData.Properties.html#12298" class="Bound">i</a> <a id="12314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12316" href="Cubical.Data.FinData.Properties.html#12302" class="Bound">j</a><a id="12317" class="Symbol">)</a>
 <a id="12320" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12324" class="Symbol">(</a><a id="12325" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12341" href="Cubical.Data.FinData.Properties.html#12341" class="Bound">n</a> <a id="12343" href="Cubical.Data.FinData.Properties.html#12343" class="Bound">m</a><a id="12344" class="Symbol">)</a> <a id="12346" class="Symbol">(</a><a id="12347" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12351" href="Cubical.Data.FinData.Properties.html#12351" class="Bound">j</a><a id="12352" class="Symbol">)</a> <a id="12354" class="Symbol">=</a> <a id="12356" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12363" href="Cubical.Data.FinData.Properties.html#12351" class="Bound">j</a>
 <a id="12366" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12370" class="Symbol">(</a><a id="12371" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12387" href="Cubical.Data.FinData.Properties.html#12387" class="Bound">n</a> <a id="12389" href="Cubical.Data.FinData.Properties.html#12389" class="Bound">m</a><a id="12390" class="Symbol">)</a> <a id="12392" class="Symbol">(</a><a id="12393" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12397" class="Symbol">(</a><a id="12398" href="Cubical.Data.FinData.Properties.html#12398" class="Bound">i</a> <a id="12400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12402" href="Cubical.Data.FinData.Properties.html#12402" class="Bound">j</a><a id="12403" class="Symbol">))</a> <a id="12406" class="Symbol">=</a> <a id="12408" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12412" href="Cubical.Data.FinData.Properties.html#12398" class="Bound">i</a> <a id="12414" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12416" href="Cubical.Data.FinData.Properties.html#12402" class="Bound">j</a>
 <a id="12419" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12423" class="Symbol">(</a><a id="12424" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12440" href="Cubical.Data.FinData.Properties.html#12440" class="Bound">n</a> <a id="12442" href="Cubical.Data.FinData.Properties.html#12442" class="Bound">m</a><a id="12443" class="Symbol">)</a> <a id="12445" class="Symbol">(</a><a id="12446" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12450" href="Cubical.Data.FinData.Properties.html#12450" class="Bound">j</a><a id="12451" class="Symbol">)</a> <a id="12453" class="Symbol">=</a> <a id="12455" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12461" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12465" class="Symbol">(</a><a id="12466" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12482" href="Cubical.Data.FinData.Properties.html#12482" class="Bound">n</a> <a id="12484" href="Cubical.Data.FinData.Properties.html#12484" class="Bound">m</a><a id="12485" class="Symbol">)</a> <a id="12487" class="Symbol">(</a><a id="12488" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12492" class="Symbol">(</a><a id="12493" href="Cubical.Data.FinData.Properties.html#12493" class="Bound">i</a> <a id="12495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12497" href="Cubical.Data.FinData.Properties.html#12497" class="Bound">j</a><a id="12498" class="Symbol">))</a> <a id="12501" class="Symbol">=</a> <a id="12503" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12509" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12513" class="Symbol">(</a><a id="12514" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12530" href="Cubical.Data.FinData.Properties.html#12530" class="Bound">n</a> <a id="12532" href="Cubical.Data.FinData.Properties.html#12532" class="Bound">m</a><a id="12533" class="Symbol">)</a> <a id="12535" class="Symbol">(</a><a id="12536" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12543" href="Cubical.Data.FinData.Properties.html#12543" class="Bound">j</a><a id="12544" class="Symbol">)</a> <a id="12546" class="Symbol">=</a> <a id="12548" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12554" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12558" class="Symbol">(</a><a id="12559" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12575" href="Cubical.Data.FinData.Properties.html#12575" class="Bound">n</a> <a id="12577" href="Cubical.Data.FinData.Properties.html#12577" class="Bound">m</a><a id="12578" class="Symbol">)</a> <a id="12580" class="Symbol">(</a><a id="12581" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12585" href="Cubical.Data.FinData.Properties.html#12585" class="Bound">i</a> <a id="12587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12589" href="Cubical.Data.FinData.Properties.html#12589" class="Bound">j</a><a id="12590" class="Symbol">)</a> <a id="12592" class="Symbol">=</a> <a id="12594" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinProdChar.Equiv"></a><a id="12601" href="Cubical.Data.FinData.Properties.html#12601" class="Function">Equiv</a> <a id="12607" class="Symbol">:</a> <a id="12609" class="Symbol">(</a><a id="12610" href="Cubical.Data.FinData.Properties.html#12610" class="Bound">n</a> <a id="12612" href="Cubical.Data.FinData.Properties.html#12612" class="Bound">m</a> <a id="12614" class="Symbol">:</a> <a id="12616" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12617" class="Symbol">)</a> <a id="12619" class="Symbol">→</a> <a id="12621" class="Symbol">(</a><a id="12622" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12626" href="Cubical.Data.FinData.Properties.html#12610" class="Bound">n</a> <a id="12628" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12630" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12634" href="Cubical.Data.FinData.Properties.html#12612" class="Bound">m</a><a id="12635" class="Symbol">)</a> <a id="12637" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12639" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12643" class="Symbol">(</a><a id="12644" href="Cubical.Data.FinData.Properties.html#12610" class="Bound">n</a> <a id="12646" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="12648" href="Cubical.Data.FinData.Properties.html#12612" class="Bound">m</a><a id="12649" class="Symbol">)</a>
 <a id="12652" href="Cubical.Data.FinData.Properties.html#12601" class="Function">Equiv</a> <a id="12658" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="12664" href="Cubical.Data.FinData.Properties.html#12664" class="Bound">m</a> <a id="12666" class="Symbol">=</a> <a id="12668" href="Cubical.Data.Empty.Properties.html#588" class="Function">uninhabEquiv</a> <a id="12681" class="Symbol">(λ</a> <a id="12684" href="Cubical.Data.FinData.Properties.html#12684" class="Bound">x</a> <a id="12686" class="Symbol">→</a> <a id="12688" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="12694" class="Symbol">(</a><a id="12695" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12699" href="Cubical.Data.FinData.Properties.html#12684" class="Bound">x</a><a id="12700" class="Symbol">))</a> <a id="12703" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>
 <a id="12710" href="Cubical.Data.FinData.Properties.html#12601" class="Function">Equiv</a> <a id="12716" class="Symbol">(</a><a id="12717" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12722" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a><a id="12723" class="Symbol">)</a> <a id="12725" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a> <a id="12727" class="Symbol">=</a> <a id="12729" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12733" class="Symbol">(</a><a id="12734" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12739" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a><a id="12740" class="Symbol">)</a> <a id="12742" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12744" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12748" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a>    <a id="12753" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="12756" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12767" class="Symbol">(</a><a id="12768" href="Cubical.Data.FinData.Properties.html#12137" class="Function">sucProdToSumIso</a> <a id="12784" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a> <a id="12786" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a><a id="12787" class="Symbol">)</a> <a id="12789" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
                    <a id="12811" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12815" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a> <a id="12817" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12819" class="Symbol">(</a><a id="12820" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12824" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a> <a id="12826" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12828" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12832" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a><a id="12833" class="Symbol">)</a> <a id="12835" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="12838" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12849" class="Symbol">(</a><a id="12850" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="12855" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="12861" class="Symbol">(</a><a id="12862" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="12873" class="Symbol">(</a><a id="12874" href="Cubical.Data.FinData.Properties.html#12601" class="Function">Equiv</a> <a id="12880" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a> <a id="12882" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a><a id="12883" class="Symbol">)))</a> <a id="12887" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
                    <a id="12909" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12913" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a> <a id="12915" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12917" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12921" class="Symbol">(</a><a id="12922" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a> <a id="12924" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="12926" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a><a id="12927" class="Symbol">)</a>     <a id="12933" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="12936" href="Cubical.Data.FinData.Properties.html#11517" class="Function">FinSumChar.Equiv</a> <a id="12953" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a> <a id="12955" class="Symbol">(</a><a id="12956" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a> <a id="12958" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="12960" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a><a id="12961" class="Symbol">)</a> <a id="12963" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
                    <a id="12985" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12989" class="Symbol">(</a><a id="12990" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a> <a id="12992" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12994" href="Cubical.Data.FinData.Properties.html#12722" class="Bound">n</a> <a id="12996" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="12998" href="Cubical.Data.FinData.Properties.html#12725" class="Bound">m</a><a id="12999" class="Symbol">)</a>         <a id="13009" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>

<a id="13012" class="Comment">-- Exhaustion of decidable predicate</a>

<a id="∀Dec"></a><a id="13050" href="Cubical.Data.FinData.Properties.html#13050" class="Function">∀Dec</a> <a id="13055" class="Symbol">:</a>
    <a id="13061" class="Symbol">(</a><a id="13062" href="Cubical.Data.FinData.Properties.html#13062" class="Bound">P</a> <a id="13064" class="Symbol">:</a> <a id="13066" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13070" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13072" class="Symbol">→</a> <a id="13074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13079" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="13080" class="Symbol">)</a>
  <a id="13084" class="Symbol">→</a> <a id="13086" class="Symbol">(</a><a id="13087" href="Cubical.Data.FinData.Properties.html#13087" class="Bound">dec</a> <a id="13091" class="Symbol">:</a> <a id="13093" class="Symbol">(</a><a id="13094" href="Cubical.Data.FinData.Properties.html#13094" class="Bound">i</a> <a id="13096" class="Symbol">:</a> <a id="13098" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13102" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13103" class="Symbol">)</a> <a id="13105" class="Symbol">→</a> <a id="13107" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13111" class="Symbol">(</a><a id="13112" href="Cubical.Data.FinData.Properties.html#13062" class="Bound">P</a> <a id="13114" href="Cubical.Data.FinData.Properties.html#13094" class="Bound">i</a><a id="13115" class="Symbol">))</a>
  <a id="13120" class="Symbol">→</a> <a id="13122" class="Symbol">((</a><a id="13124" href="Cubical.Data.FinData.Properties.html#13124" class="Bound">i</a> <a id="13126" class="Symbol">:</a> <a id="13128" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13132" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13133" class="Symbol">)</a> <a id="13135" class="Symbol">→</a> <a id="13137" href="Cubical.Data.FinData.Properties.html#13062" class="Bound">P</a> <a id="13139" href="Cubical.Data.FinData.Properties.html#13124" class="Bound">i</a><a id="13140" class="Symbol">)</a> <a id="13142" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13144" class="Symbol">(</a><a id="13145" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13148" href="Cubical.Data.FinData.Properties.html#13148" class="Bound">i</a> <a id="13150" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13152" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13156" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13158" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13160" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13162" href="Cubical.Data.FinData.Properties.html#13062" class="Bound">P</a> <a id="13164" href="Cubical.Data.FinData.Properties.html#13148" class="Bound">i</a><a id="13165" class="Symbol">)</a>
<a id="13167" href="Cubical.Data.FinData.Properties.html#13050" class="Function">∀Dec</a> <a id="13172" class="Symbol">{</a><a id="13173" class="Argument">m</a> <a id="13175" class="Symbol">=</a> <a id="13177" class="Number">0</a><a id="13178" class="Symbol">}</a> <a id="13180" class="Symbol">_</a> <a id="13182" class="Symbol">_</a> <a id="13184" class="Symbol">=</a> <a id="13186" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13190" class="Symbol">λ</a> <a id="13192" class="Symbol">()</a>
<a id="13195" href="Cubical.Data.FinData.Properties.html#13050" class="Function">∀Dec</a> <a id="13200" class="Symbol">{</a><a id="13201" class="Argument">m</a> <a id="13203" class="Symbol">=</a> <a id="13205" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13210" href="Cubical.Data.FinData.Properties.html#13210" class="Bound">m</a><a id="13211" class="Symbol">}</a> <a id="13213" href="Cubical.Data.FinData.Properties.html#13213" class="Bound">P</a> <a id="13215" href="Cubical.Data.FinData.Properties.html#13215" class="Bound">dec</a> <a id="13219" class="Symbol">=</a> <a id="13221" href="Cubical.Data.FinData.Properties.html#13272" class="Function">helper</a> <a id="13228" class="Symbol">(</a><a id="13229" href="Cubical.Data.FinData.Properties.html#13215" class="Bound">dec</a> <a id="13233" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13237" class="Symbol">)</a> <a id="13239" class="Symbol">(</a><a id="13240" href="Cubical.Data.FinData.Properties.html#13050" class="Function">∀Dec</a> <a id="13245" class="Symbol">_</a> <a id="13247" class="Symbol">(</a><a id="13248" href="Cubical.Data.FinData.Properties.html#13215" class="Bound">dec</a> <a id="13252" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13254" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="13257" class="Symbol">))</a>
  <a id="13262" class="Keyword">where</a>
    <a id="13272" href="Cubical.Data.FinData.Properties.html#13272" class="Function">helper</a> <a id="13279" class="Symbol">:</a>
        <a id="13289" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13293" class="Symbol">(</a><a id="13294" href="Cubical.Data.FinData.Properties.html#13213" class="Bound">P</a> <a id="13296" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13300" class="Symbol">)</a>
      <a id="13308" class="Symbol">→</a> <a id="13310" class="Symbol">((</a><a id="13312" href="Cubical.Data.FinData.Properties.html#13312" class="Bound">i</a> <a id="13314" class="Symbol">:</a> <a id="13316" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13320" href="Cubical.Data.FinData.Properties.html#13210" class="Bound">m</a><a id="13321" class="Symbol">)</a> <a id="13323" class="Symbol">→</a> <a id="13325" href="Cubical.Data.FinData.Properties.html#13213" class="Bound">P</a> <a id="13327" class="Symbol">(</a><a id="13328" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13332" href="Cubical.Data.FinData.Properties.html#13312" class="Bound">i</a><a id="13333" class="Symbol">))</a>  <a id="13337" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13343" href="Cubical.Data.FinData.Properties.html#13343" class="Bound">i</a> <a id="13345" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13347" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13351" href="Cubical.Data.FinData.Properties.html#13210" class="Bound">m</a> <a id="13353" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13355" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13357" href="Cubical.Data.FinData.Properties.html#13213" class="Bound">P</a> <a id="13359" class="Symbol">(</a><a id="13360" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13364" href="Cubical.Data.FinData.Properties.html#13343" class="Bound">i</a><a id="13365" class="Symbol">))</a>
      <a id="13374" class="Symbol">→</a> <a id="13376" class="Symbol">((</a><a id="13378" href="Cubical.Data.FinData.Properties.html#13378" class="Bound">i</a> <a id="13380" class="Symbol">:</a> <a id="13382" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13386" class="Symbol">(</a><a id="13387" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13392" href="Cubical.Data.FinData.Properties.html#13210" class="Bound">m</a><a id="13393" class="Symbol">))</a> <a id="13396" class="Symbol">→</a> <a id="13398" href="Cubical.Data.FinData.Properties.html#13213" class="Bound">P</a> <a id="13400" href="Cubical.Data.FinData.Properties.html#13378" class="Bound">i</a><a id="13401" class="Symbol">)</a> <a id="13403" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13405" class="Symbol">(</a><a id="13406" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13409" href="Cubical.Data.FinData.Properties.html#13409" class="Bound">i</a> <a id="13411" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13413" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13417" class="Symbol">(</a><a id="13418" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13423" href="Cubical.Data.FinData.Properties.html#13210" class="Bound">m</a><a id="13424" class="Symbol">)</a> <a id="13426" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13428" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13430" href="Cubical.Data.FinData.Properties.html#13213" class="Bound">P</a> <a id="13432" href="Cubical.Data.FinData.Properties.html#13409" class="Bound">i</a><a id="13433" class="Symbol">)</a>
    <a id="13439" href="Cubical.Data.FinData.Properties.html#13272" class="Function">helper</a> <a id="13446" class="Symbol">(</a><a id="13447" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="13451" href="Cubical.Data.FinData.Properties.html#13451" class="Bound">p</a><a id="13452" class="Symbol">)</a> <a id="13454" class="Symbol">(</a><a id="13455" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13459" href="Cubical.Data.FinData.Properties.html#13459" class="Bound">q</a><a id="13460" class="Symbol">)</a> <a id="13462" class="Symbol">=</a> <a id="13464" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13468" class="Symbol">λ</a> <a id="13470" class="Symbol">{</a> <a id="13472" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13477" class="Symbol">→</a> <a id="13479" href="Cubical.Data.FinData.Properties.html#13451" class="Bound">p</a> <a id="13481" class="Symbol">;</a> <a id="13483" class="Symbol">(</a><a id="13484" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13488" href="Cubical.Data.FinData.Properties.html#13488" class="Bound">i</a><a id="13489" class="Symbol">)</a> <a id="13491" class="Symbol">→</a> <a id="13493" href="Cubical.Data.FinData.Properties.html#13459" class="Bound">q</a> <a id="13495" href="Cubical.Data.FinData.Properties.html#13488" class="Bound">i</a> <a id="13497" class="Symbol">}</a>
    <a id="13503" href="Cubical.Data.FinData.Properties.html#13272" class="Function">helper</a> <a id="13510" class="Symbol">(</a><a id="13511" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="13515" class="Symbol">_)</a> <a id="13518" class="Symbol">(</a><a id="13519" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13523" href="Cubical.Data.FinData.Properties.html#13523" class="Bound">q</a><a id="13524" class="Symbol">)</a> <a id="13526" class="Symbol">=</a> <a id="13528" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13532" class="Symbol">(</a><a id="13533" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13537" class="Symbol">(</a><a id="13538" href="Cubical.Data.FinData.Properties.html#13523" class="Bound">q</a> <a id="13540" class="Symbol">.</a><a id="13541" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13544" class="Symbol">)</a> <a id="13546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13548" href="Cubical.Data.FinData.Properties.html#13523" class="Bound">q</a> <a id="13550" class="Symbol">.</a><a id="13551" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13554" class="Symbol">)</a>
    <a id="13560" href="Cubical.Data.FinData.Properties.html#13272" class="Function">helper</a> <a id="13567" class="Symbol">(</a><a id="13568" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="13571" href="Cubical.Data.FinData.Properties.html#13571" class="Bound">¬p</a><a id="13573" class="Symbol">)</a> <a id="13575" class="Symbol">_</a> <a id="13577" class="Symbol">=</a> <a id="13579" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13583" class="Symbol">(</a><a id="13584" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13591" href="Cubical.Data.FinData.Properties.html#13571" class="Bound">¬p</a><a id="13593" class="Symbol">)</a>

<a id="∀Dec2"></a><a id="13596" href="Cubical.Data.FinData.Properties.html#13596" class="Function">∀Dec2</a> <a id="13602" class="Symbol">:</a>
    <a id="13608" class="Symbol">(</a><a id="13609" href="Cubical.Data.FinData.Properties.html#13609" class="Bound">P</a> <a id="13611" class="Symbol">:</a> <a id="13613" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13617" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13619" class="Symbol">→</a> <a id="13621" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13625" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="13627" class="Symbol">→</a> <a id="13629" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13634" href="Cubical.Data.FinData.Properties.html#886" class="Generalizable">ℓ</a><a id="13635" class="Symbol">)</a>
  <a id="13639" class="Symbol">→</a> <a id="13641" class="Symbol">(</a><a id="13642" href="Cubical.Data.FinData.Properties.html#13642" class="Bound">dec</a> <a id="13646" class="Symbol">:</a> <a id="13648" class="Symbol">(</a><a id="13649" href="Cubical.Data.FinData.Properties.html#13649" class="Bound">i</a> <a id="13651" class="Symbol">:</a> <a id="13653" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13657" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13658" class="Symbol">)(</a><a id="13660" href="Cubical.Data.FinData.Properties.html#13660" class="Bound">j</a> <a id="13662" class="Symbol">:</a> <a id="13664" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13668" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="13669" class="Symbol">)</a> <a id="13671" class="Symbol">→</a> <a id="13673" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="13677" class="Symbol">(</a><a id="13678" href="Cubical.Data.FinData.Properties.html#13609" class="Bound">P</a> <a id="13680" href="Cubical.Data.FinData.Properties.html#13649" class="Bound">i</a> <a id="13682" href="Cubical.Data.FinData.Properties.html#13660" class="Bound">j</a><a id="13683" class="Symbol">))</a>
  <a id="13688" class="Symbol">→</a> <a id="13690" class="Symbol">((</a><a id="13692" href="Cubical.Data.FinData.Properties.html#13692" class="Bound">i</a> <a id="13694" class="Symbol">:</a> <a id="13696" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13700" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a><a id="13701" class="Symbol">)(</a><a id="13703" href="Cubical.Data.FinData.Properties.html#13703" class="Bound">j</a> <a id="13705" class="Symbol">:</a> <a id="13707" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13711" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a><a id="13712" class="Symbol">)</a> <a id="13714" class="Symbol">→</a> <a id="13716" href="Cubical.Data.FinData.Properties.html#13609" class="Bound">P</a> <a id="13718" href="Cubical.Data.FinData.Properties.html#13692" class="Bound">i</a> <a id="13720" href="Cubical.Data.FinData.Properties.html#13703" class="Bound">j</a><a id="13721" class="Symbol">)</a> <a id="13723" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13725" class="Symbol">(</a><a id="13726" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13729" href="Cubical.Data.FinData.Properties.html#13729" class="Bound">i</a> <a id="13731" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13733" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13737" href="Cubical.Data.FinData.Properties.html#916" class="Generalizable">m</a> <a id="13739" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13741" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13744" href="Cubical.Data.FinData.Properties.html#13744" class="Bound">j</a> <a id="13746" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13748" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13752" href="Cubical.Data.FinData.Properties.html#918" class="Generalizable">n</a> <a id="13754" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13756" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13758" href="Cubical.Data.FinData.Properties.html#13609" class="Bound">P</a> <a id="13760" href="Cubical.Data.FinData.Properties.html#13729" class="Bound">i</a> <a id="13762" href="Cubical.Data.FinData.Properties.html#13744" class="Bound">j</a><a id="13763" class="Symbol">)</a>
<a id="13765" href="Cubical.Data.FinData.Properties.html#13596" class="Function">∀Dec2</a> <a id="13771" class="Symbol">{</a><a id="13772" class="Argument">m</a> <a id="13774" class="Symbol">=</a> <a id="13776" class="Number">0</a><a id="13777" class="Symbol">}</a> <a id="13779" class="Symbol">{</a><a id="13780" class="Argument">n</a> <a id="13782" class="Symbol">=</a> <a id="13784" href="Cubical.Data.FinData.Properties.html#13784" class="Bound">n</a><a id="13785" class="Symbol">}</a> <a id="13787" class="Symbol">_</a> <a id="13789" class="Symbol">_</a> <a id="13791" class="Symbol">=</a> <a id="13793" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13797" class="Symbol">λ</a> <a id="13799" class="Symbol">()</a>
<a id="13802" href="Cubical.Data.FinData.Properties.html#13596" class="Function">∀Dec2</a> <a id="13808" class="Symbol">{</a><a id="13809" class="Argument">m</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13818" href="Cubical.Data.FinData.Properties.html#13818" class="Bound">m</a><a id="13819" class="Symbol">}</a> <a id="13821" class="Symbol">{</a><a id="13822" class="Argument">n</a> <a id="13824" class="Symbol">=</a> <a id="13826" href="Cubical.Data.FinData.Properties.html#13826" class="Bound">n</a><a id="13827" class="Symbol">}</a> <a id="13829" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="13831" href="Cubical.Data.FinData.Properties.html#13831" class="Bound">dec</a> <a id="13835" class="Symbol">=</a> <a id="13837" href="Cubical.Data.FinData.Properties.html#13913" class="Function">helper</a> <a id="13844" class="Symbol">(</a><a id="13845" href="Cubical.Data.FinData.Properties.html#13050" class="Function">∀Dec</a> <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="13853" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13857" class="Symbol">)</a> <a id="13859" class="Symbol">(</a><a id="13860" href="Cubical.Data.FinData.Properties.html#13831" class="Bound">dec</a> <a id="13864" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="13868" class="Symbol">))</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Cubical.Data.FinData.Properties.html#13596" class="Function">∀Dec2</a> <a id="13878" class="Symbol">(</a><a id="13879" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="13881" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13883" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="13886" class="Symbol">)</a> <a id="13888" class="Symbol">(</a><a id="13889" href="Cubical.Data.FinData.Properties.html#13831" class="Bound">dec</a> <a id="13893" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13895" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="13898" class="Symbol">))</a>
  <a id="13903" class="Keyword">where</a>
    <a id="13913" href="Cubical.Data.FinData.Properties.html#13913" class="Function">helper</a> <a id="13920" class="Symbol">:</a>
        <a id="13930" class="Symbol">((</a><a id="13932" href="Cubical.Data.FinData.Properties.html#13932" class="Bound">j</a> <a id="13934" class="Symbol">:</a> <a id="13936" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13940" href="Cubical.Data.FinData.Properties.html#13826" class="Bound">n</a><a id="13941" class="Symbol">)</a> <a id="13943" class="Symbol">→</a> <a id="13945" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="13947" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13952" href="Cubical.Data.FinData.Properties.html#13932" class="Bound">j</a><a id="13953" class="Symbol">)</a> <a id="13955" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13957" class="Symbol">(</a><a id="13958" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13961" href="Cubical.Data.FinData.Properties.html#13961" class="Bound">j</a> <a id="13963" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13965" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13969" href="Cubical.Data.FinData.Properties.html#13826" class="Bound">n</a> <a id="13971" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13973" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13975" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="13977" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13982" href="Cubical.Data.FinData.Properties.html#13961" class="Bound">j</a><a id="13983" class="Symbol">)</a>
      <a id="13991" class="Symbol">→</a> <a id="13993" class="Symbol">((</a><a id="13995" href="Cubical.Data.FinData.Properties.html#13995" class="Bound">i</a> <a id="13997" class="Symbol">:</a> <a id="13999" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14003" href="Cubical.Data.FinData.Properties.html#13818" class="Bound">m</a><a id="14004" class="Symbol">)(</a><a id="14006" href="Cubical.Data.FinData.Properties.html#14006" class="Bound">j</a> <a id="14008" class="Symbol">:</a> <a id="14010" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14014" href="Cubical.Data.FinData.Properties.html#13826" class="Bound">n</a><a id="14015" class="Symbol">)</a> <a id="14017" class="Symbol">→</a> <a id="14019" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="14021" class="Symbol">(</a><a id="14022" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14026" href="Cubical.Data.FinData.Properties.html#13995" class="Bound">i</a><a id="14027" class="Symbol">)</a> <a id="14029" href="Cubical.Data.FinData.Properties.html#14006" class="Bound">j</a><a id="14030" class="Symbol">)</a>  <a id="14033" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14035" class="Symbol">(</a><a id="14036" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14039" href="Cubical.Data.FinData.Properties.html#14039" class="Bound">i</a> <a id="14041" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14043" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14047" href="Cubical.Data.FinData.Properties.html#13818" class="Bound">m</a> <a id="14049" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14051" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14054" href="Cubical.Data.FinData.Properties.html#14054" class="Bound">j</a> <a id="14056" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14058" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14062" href="Cubical.Data.FinData.Properties.html#13826" class="Bound">n</a> <a id="14064" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14066" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14068" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="14070" class="Symbol">(</a><a id="14071" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14075" href="Cubical.Data.FinData.Properties.html#14039" class="Bound">i</a><a id="14076" class="Symbol">)</a> <a id="14078" href="Cubical.Data.FinData.Properties.html#14054" class="Bound">j</a><a id="14079" class="Symbol">)</a>
      <a id="14087" class="Symbol">→</a> <a id="14089" class="Symbol">((</a><a id="14091" href="Cubical.Data.FinData.Properties.html#14091" class="Bound">i</a> <a id="14093" class="Symbol">:</a> <a id="14095" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14099" class="Symbol">(</a><a id="14100" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14105" href="Cubical.Data.FinData.Properties.html#13818" class="Bound">m</a><a id="14106" class="Symbol">))(</a><a id="14109" href="Cubical.Data.FinData.Properties.html#14109" class="Bound">j</a> <a id="14111" class="Symbol">:</a> <a id="14113" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14117" href="Cubical.Data.FinData.Properties.html#13826" class="Bound">n</a><a id="14118" class="Symbol">)</a> <a id="14120" class="Symbol">→</a> <a id="14122" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="14124" href="Cubical.Data.FinData.Properties.html#14091" class="Bound">i</a> <a id="14126" href="Cubical.Data.FinData.Properties.html#14109" class="Bound">j</a><a id="14127" class="Symbol">)</a> <a id="14129" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14131" class="Symbol">(</a><a id="14132" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14135" href="Cubical.Data.FinData.Properties.html#14135" class="Bound">i</a> <a id="14137" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14139" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14143" class="Symbol">(</a><a id="14144" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14149" href="Cubical.Data.FinData.Properties.html#13818" class="Bound">m</a><a id="14150" class="Symbol">)</a> <a id="14152" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14154" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14157" href="Cubical.Data.FinData.Properties.html#14157" class="Bound">j</a> <a id="14159" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14161" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14165" href="Cubical.Data.FinData.Properties.html#13826" class="Bound">n</a> <a id="14167" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14169" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14171" href="Cubical.Data.FinData.Properties.html#13829" class="Bound">P</a> <a id="14173" href="Cubical.Data.FinData.Properties.html#14135" class="Bound">i</a> <a id="14175" href="Cubical.Data.FinData.Properties.html#14157" class="Bound">j</a><a id="14176" class="Symbol">)</a>
    <a id="14182" href="Cubical.Data.FinData.Properties.html#13913" class="Function">helper</a> <a id="14189" class="Symbol">(</a><a id="14190" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14194" href="Cubical.Data.FinData.Properties.html#14194" class="Bound">p</a><a id="14195" class="Symbol">)</a> <a id="14197" class="Symbol">(</a><a id="14198" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14202" href="Cubical.Data.FinData.Properties.html#14202" class="Bound">q</a><a id="14203" class="Symbol">)</a> <a id="14205" class="Symbol">=</a> <a id="14207" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14211" class="Symbol">λ</a> <a id="14213" class="Symbol">{</a> <a id="14215" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14220" href="Cubical.Data.FinData.Properties.html#14220" class="Bound">j</a> <a id="14222" class="Symbol">→</a> <a id="14224" href="Cubical.Data.FinData.Properties.html#14194" class="Bound">p</a> <a id="14226" href="Cubical.Data.FinData.Properties.html#14220" class="Bound">j</a> <a id="14228" class="Symbol">;</a> <a id="14230" class="Symbol">(</a><a id="14231" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14235" href="Cubical.Data.FinData.Properties.html#14235" class="Bound">i</a><a id="14236" class="Symbol">)</a> <a id="14238" href="Cubical.Data.FinData.Properties.html#14238" class="Bound">j</a> <a id="14240" class="Symbol">→</a> <a id="14242" href="Cubical.Data.FinData.Properties.html#14202" class="Bound">q</a> <a id="14244" href="Cubical.Data.FinData.Properties.html#14235" class="Bound">i</a> <a id="14246" href="Cubical.Data.FinData.Properties.html#14238" class="Bound">j</a> <a id="14248" class="Symbol">}</a>
    <a id="14254" href="Cubical.Data.FinData.Properties.html#13913" class="Function">helper</a> <a id="14261" class="Symbol">(</a><a id="14262" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14266" class="Symbol">_)</a> <a id="14269" class="Symbol">(</a><a id="14270" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14274" href="Cubical.Data.FinData.Properties.html#14274" class="Bound">q</a><a id="14275" class="Symbol">)</a> <a id="14277" class="Symbol">=</a> <a id="14279" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14283" class="Symbol">(</a><a id="14284" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14288" class="Symbol">(</a><a id="14289" href="Cubical.Data.FinData.Properties.html#14274" class="Bound">q</a> <a id="14291" class="Symbol">.</a><a id="14292" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14295" class="Symbol">)</a> <a id="14297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14299" href="Cubical.Data.FinData.Properties.html#14274" class="Bound">q</a> <a id="14301" class="Symbol">.</a><a id="14302" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14306" class="Symbol">.</a><a id="14307" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14313" href="Cubical.Data.FinData.Properties.html#14274" class="Bound">q</a> <a id="14315" class="Symbol">.</a><a id="14316" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14320" class="Symbol">.</a><a id="14321" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14324" class="Symbol">)</a>
    <a id="14330" href="Cubical.Data.FinData.Properties.html#13913" class="Function">helper</a> <a id="14337" class="Symbol">(</a><a id="14338" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14342" href="Cubical.Data.FinData.Properties.html#14342" class="Bound">p</a><a id="14343" class="Symbol">)</a> <a id="14345" class="Symbol">_</a> <a id="14347" class="Symbol">=</a> <a id="14349" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14353" class="Symbol">(</a><a id="14354" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14361" href="Cubical.Data.FinData.Properties.html#14342" class="Bound">p</a><a id="14362" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.FinData.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a> <a id="29" class="Keyword">where</a>

<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.FinData.Properties.html" class="Module">Cubical.Data.FinData.Properties</a> <a id="125" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.List.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="68" class="Keyword">public</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="153" class="Symbol">as</a> <a id="156" class="Module">Maybe</a> <a id="162" class="Keyword">hiding</a> <a id="169" class="Symbol">(</a><a id="170" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="174" class="Symbol">;</a> <a id="176" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a><a id="180" class="Symbol">)</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="216" class="Keyword">hiding</a> <a id="223" class="Symbol">(</a><a id="224" href="Cubical.Data.Nat.Base.html#920" class="Function">elim</a><a id="228" class="Symbol">)</a>

<a id="231" class="Keyword">module</a> <a id="238" href="Cubical.Data.List.Base.html#238" class="Module">_</a> <a id="240" class="Symbol">{</a><a id="241" href="Cubical.Data.List.Base.html#241" class="Bound">ℓ</a><a id="242" class="Symbol">}</a> <a id="244" class="Symbol">{</a><a id="245" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="247" class="Symbol">:</a> <a id="249" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="254" href="Cubical.Data.List.Base.html#241" class="Bound">ℓ</a><a id="255" class="Symbol">}</a> <a id="257" class="Keyword">where</a>

  <a id="266" class="Keyword">infixr</a> <a id="273" class="Number">5</a> <a id="275" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++_</a>
  <a id="282" class="Keyword">infixl</a> <a id="289" class="Number">5</a> <a id="291" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ_</a>

  <a id="299" href="Cubical.Data.List.Base.html#299" class="Function Operator">[_]</a> <a id="303" class="Symbol">:</a> <a id="305" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="307" class="Symbol">→</a> <a id="309" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="314" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="318" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="320" href="Cubical.Data.List.Base.html#320" class="Bound">a</a> <a id="322" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="324" class="Symbol">=</a> <a id="326" href="Cubical.Data.List.Base.html#320" class="Bound">a</a> <a id="328" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="330" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

  <a id="336" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++_</a> <a id="341" class="Symbol">:</a> <a id="343" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="348" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="350" class="Symbol">→</a> <a id="352" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="357" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="359" class="Symbol">→</a> <a id="361" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="366" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="370" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="373" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="376" href="Cubical.Data.List.Base.html#376" class="Bound">ys</a> <a id="379" class="Symbol">=</a> <a id="381" href="Cubical.Data.List.Base.html#376" class="Bound">ys</a>
  <a id="386" class="Symbol">(</a><a id="387" href="Cubical.Data.List.Base.html#387" class="Bound">x</a> <a id="389" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="391" href="Cubical.Data.List.Base.html#391" class="Bound">xs</a><a id="393" class="Symbol">)</a> <a id="395" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="398" href="Cubical.Data.List.Base.html#398" class="Bound">ys</a> <a id="401" class="Symbol">=</a> <a id="403" href="Cubical.Data.List.Base.html#387" class="Bound">x</a> <a id="405" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="407" href="Cubical.Data.List.Base.html#391" class="Bound">xs</a> <a id="410" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="413" href="Cubical.Data.List.Base.html#398" class="Bound">ys</a>

  <a id="419" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="430" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="432" class="Symbol">→</a> <a id="434" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="439" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="443" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="447" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="450" class="Symbol">=</a> <a id="452" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="457" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="461" class="Symbol">(</a><a id="462" href="Cubical.Data.List.Base.html#462" class="Bound">x</a> <a id="464" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="466" href="Cubical.Data.List.Base.html#466" class="Bound">xs</a><a id="468" class="Symbol">)</a> <a id="470" class="Symbol">=</a> <a id="472" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="476" href="Cubical.Data.List.Base.html#466" class="Bound">xs</a> <a id="479" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="482" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="484" href="Cubical.Data.List.Base.html#462" class="Bound">x</a> <a id="486" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="491" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ_</a> <a id="496" class="Symbol">:</a> <a id="498" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="503" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="505" class="Symbol">→</a> <a id="507" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="509" class="Symbol">→</a> <a id="511" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="516" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="520" href="Cubical.Data.List.Base.html#520" class="Bound">xs</a> <a id="523" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="526" href="Cubical.Data.List.Base.html#526" class="Bound">x</a> <a id="528" class="Symbol">=</a> <a id="530" href="Cubical.Data.List.Base.html#520" class="Bound">xs</a> <a id="533" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="536" href="Cubical.Data.List.Base.html#526" class="Bound">x</a> <a id="538" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

  <a id="546" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="560" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="562" class="Symbol">→</a> <a id="564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="568" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="575" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="578" class="Symbol">=</a> <a id="580" class="Number">0</a>
  <a id="584" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="591" class="Symbol">(</a><a id="592" href="Cubical.Data.List.Base.html#592" class="Bound">x</a> <a id="594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="596" href="Cubical.Data.List.Base.html#596" class="Bound">l</a><a id="597" class="Symbol">)</a> <a id="599" class="Symbol">=</a> <a id="601" class="Number">1</a> <a id="603" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="605" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="612" href="Cubical.Data.List.Base.html#596" class="Bound">l</a>

  <a id="617" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="621" class="Symbol">:</a> <a id="623" class="Symbol">∀</a> <a id="625" class="Symbol">{</a><a id="626" href="Cubical.Data.List.Base.html#626" class="Bound">ℓ&#39;</a><a id="628" class="Symbol">}</a> <a id="630" class="Symbol">{</a><a id="631" href="Cubical.Data.List.Base.html#631" class="Bound">B</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="640" href="Cubical.Data.List.Base.html#626" class="Bound">ℓ&#39;</a><a id="642" class="Symbol">}</a> <a id="644" class="Symbol">→</a> <a id="646" class="Symbol">(</a><a id="647" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="649" class="Symbol">→</a> <a id="651" href="Cubical.Data.List.Base.html#631" class="Bound">B</a><a id="652" class="Symbol">)</a> <a id="654" class="Symbol">→</a> <a id="656" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="661" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="663" class="Symbol">→</a> <a id="665" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="670" href="Cubical.Data.List.Base.html#631" class="Bound">B</a>
  <a id="674" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="678" href="Cubical.Data.List.Base.html#678" class="Bound">f</a> <a id="680" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="683" class="Symbol">=</a> <a id="685" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="690" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="694" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Data.List.Base.html#697" class="Bound">x</a> <a id="699" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="701" href="Cubical.Data.List.Base.html#701" class="Bound">xs</a><a id="703" class="Symbol">)</a> <a id="705" class="Symbol">=</a> <a id="707" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="709" href="Cubical.Data.List.Base.html#697" class="Bound">x</a> <a id="711" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="713" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="717" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="719" href="Cubical.Data.List.Base.html#701" class="Bound">xs</a>

  <a id="725" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="730" class="Symbol">:</a> <a id="732" class="Symbol">∀</a> <a id="734" class="Symbol">{</a><a id="735" href="Cubical.Data.List.Base.html#735" class="Bound">ℓ&#39;</a> <a id="738" href="Cubical.Data.List.Base.html#738" class="Bound">ℓ&#39;&#39;</a><a id="741" class="Symbol">}</a> <a id="743" class="Symbol">{</a><a id="744" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="746" class="Symbol">:</a> <a id="748" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="753" href="Cubical.Data.List.Base.html#735" class="Bound">ℓ&#39;</a><a id="755" class="Symbol">}</a> <a id="757" class="Symbol">{</a><a id="758" href="Cubical.Data.List.Base.html#758" class="Bound">C</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="767" href="Cubical.Data.List.Base.html#738" class="Bound">ℓ&#39;&#39;</a><a id="770" class="Symbol">}</a>
    <a id="776" class="Symbol">→</a> <a id="778" class="Symbol">(</a><a id="779" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="781" class="Symbol">→</a> <a id="783" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="785" class="Symbol">→</a> <a id="787" href="Cubical.Data.List.Base.html#758" class="Bound">C</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">→</a> <a id="792" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="797" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="806" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="808" class="Symbol">→</a> <a id="810" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="815" href="Cubical.Data.List.Base.html#758" class="Bound">C</a>
  <a id="819" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="824" href="Cubical.Data.List.Base.html#824" class="Bound">f</a> <a id="826" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="829" class="Symbol">_</a> <a id="831" class="Symbol">=</a> <a id="833" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="838" href="Cubical.Data.List.Base.html#725" class="CatchallClause Function">map2</a><a id="842" class="CatchallClause"> </a><a id="843" href="Cubical.Data.List.Base.html#843" class="CatchallClause Bound">f</a><a id="844" class="CatchallClause"> </a><a id="845" class="CatchallClause Symbol">_</a><a id="846" class="CatchallClause"> </a><a id="847" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a> <a id="850" class="Symbol">=</a> <a id="852" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="857" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="862" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="864" class="Symbol">(</a><a id="865" href="Cubical.Data.List.Base.html#865" class="Bound">x</a> <a id="867" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="869" href="Cubical.Data.List.Base.html#869" class="Bound">xs</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Data.List.Base.html#874" class="Bound">y</a> <a id="876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="878" href="Cubical.Data.List.Base.html#878" class="Bound">ys</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="886" href="Cubical.Data.List.Base.html#865" class="Bound">x</a> <a id="888" href="Cubical.Data.List.Base.html#874" class="Bound">y</a> <a id="890" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="892" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="897" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="899" href="Cubical.Data.List.Base.html#869" class="Bound">xs</a> <a id="902" href="Cubical.Data.List.Base.html#878" class="Bound">ys</a>

  <a id="908" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">{</a><a id="923" href="Cubical.Data.List.Base.html#923" class="Bound">ℓ&#39;</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">{</a><a id="928" href="Cubical.Data.List.Base.html#928" class="Bound">B</a> <a id="930" class="Symbol">:</a> <a id="932" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="937" href="Cubical.Data.List.Base.html#923" class="Bound">ℓ&#39;</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">→</a> <a id="943" class="Symbol">(</a><a id="944" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="946" class="Symbol">→</a> <a id="948" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="954" href="Cubical.Data.List.Base.html#928" class="Bound">B</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">→</a> <a id="959" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="964" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="973" href="Cubical.Data.List.Base.html#928" class="Bound">B</a>
  <a id="977" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="987" href="Cubical.Data.List.Base.html#987" class="Bound">f</a> <a id="989" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="992" class="Symbol">=</a> <a id="994" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="999" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1009" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Data.List.Base.html#1012" class="Bound">x</a> <a id="1014" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1016" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1043" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1045" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1047" class="Symbol">)</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷</a> <a id="1053" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1063" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1065" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1072" href="Cubical.Data.List.Base.html#1012" class="Bound">x</a><a id="1073" class="Symbol">)</a>

  <a id="1078" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1084" class="Symbol">:</a> <a id="1086" class="Symbol">∀</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Cubical.Data.List.Base.html#1089" class="Bound">ℓ&#39;</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1103" href="Cubical.Data.List.Base.html#1089" class="Bound">ℓ&#39;</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">→</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1132" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a>
  <a id="1140" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1146" href="Cubical.Data.List.Base.html#1146" class="Bound">f</a> <a id="1148" href="Cubical.Data.List.Base.html#1148" class="Bound">b</a> <a id="1150" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Data.List.Base.html#1148" class="Bound">b</a>
  <a id="1159" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1165" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1167" href="Cubical.Data.List.Base.html#1167" class="Bound">b</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Cubical.Data.List.Base.html#1170" class="Bound">x</a> <a id="1172" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1174" href="Cubical.Data.List.Base.html#1174" class="Bound">xs</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">=</a> <a id="1180" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1182" href="Cubical.Data.List.Base.html#1170" class="Bound">x</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1191" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1193" href="Cubical.Data.List.Base.html#1167" class="Bound">b</a> <a id="1195" href="Cubical.Data.List.Base.html#1174" class="Bound">xs</a><a id="1197" class="Symbol">)</a>

  <a id="1202" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">∀</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Cubical.Data.List.Base.html#1213" class="Bound">ℓ&#39;</a><a id="1215" class="Symbol">}</a> <a id="1217" class="Symbol">{</a><a id="1218" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1227" href="Cubical.Data.List.Base.html#1213" class="Bound">ℓ&#39;</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1236" class="Symbol">→</a> <a id="1238" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1256" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a>
  <a id="1264" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1270" href="Cubical.Data.List.Base.html#1270" class="Bound">f</a> <a id="1272" href="Cubical.Data.List.Base.html#1272" class="Bound">b</a> <a id="1274" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Cubical.Data.List.Base.html#1272" class="Bound">b</a>
  <a id="1283" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1289" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1291" href="Cubical.Data.List.Base.html#1291" class="Bound">b</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Cubical.Data.List.Base.html#1294" class="Bound">x</a> <a id="1296" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1298" href="Cubical.Data.List.Base.html#1298" class="Bound">xs</a><a id="1300" class="Symbol">)</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1310" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1315" href="Cubical.Data.List.Base.html#1291" class="Bound">b</a> <a id="1317" href="Cubical.Data.List.Base.html#1294" class="Bound">x</a><a id="1318" class="Symbol">)</a> <a id="1320" href="Cubical.Data.List.Base.html#1298" class="Bound">xs</a>

  <a id="1326" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1342" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1351" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="1355" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1360" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1365" href="Cubical.Data.List.Base.html#1365" class="Bound">xs</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Data.List.Base.html#1365" class="Bound">xs</a>
  <a id="1375" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1385" href="Cubical.Data.List.Base.html#1385" class="Bound">n</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1398" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1408" href="Cubical.Data.List.Base.html#1408" class="Bound">n</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Data.List.Base.html#1412" class="Bound">x</a> <a id="1414" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1416" href="Cubical.Data.List.Base.html#1416" class="Bound">xs</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1427" href="Cubical.Data.List.Base.html#1408" class="Bound">n</a> <a id="1429" href="Cubical.Data.List.Base.html#1416" class="Bound">xs</a>

  <a id="1435" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1451" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1460" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="1464" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1469" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1474" href="Cubical.Data.List.Base.html#1474" class="Bound">xs</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1484" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1494" href="Cubical.Data.List.Base.html#1494" class="Bound">n</a><a id="1495" class="Symbol">)</a> <a id="1497" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1507" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1517" href="Cubical.Data.List.Base.html#1517" class="Bound">n</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Data.List.Base.html#1521" class="Bound">x</a> <a id="1523" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1525" href="Cubical.Data.List.Base.html#1525" class="Bound">xs</a><a id="1527" class="Symbol">)</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Cubical.Data.List.Base.html#1521" class="Bound">x</a> <a id="1533" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1535" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1540" href="Cubical.Data.List.Base.html#1517" class="Bound">n</a> <a id="1542" href="Cubical.Data.List.Base.html#1525" class="Bound">xs</a>

  <a id="1548" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1553" class="Symbol">:</a> <a id="1555" class="Symbol">∀</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Cubical.Data.List.Base.html#1558" class="Bound">ℓ&#39;</a><a id="1560" class="Symbol">}</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1572" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1581" href="Cubical.Data.List.Base.html#1558" class="Bound">ℓ&#39;</a><a id="1583" class="Symbol">}</a>
           <a id="1596" class="Symbol">→</a> <a id="1598" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1600" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
           <a id="1614" class="Symbol">→</a> <a id="1616" class="Symbol">(∀</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Data.List.Base.html#1620" class="Bound">a</a> <a id="1622" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a><a id="1623" class="Symbol">}</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1629" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Cubical.Data.List.Base.html#1620" class="Bound">a</a> <a id="1638" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1640" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a><a id="1641" class="Symbol">))</a>
           <a id="1655" class="Symbol">→</a> <a id="1657" class="Symbol">∀</a> <a id="1659" href="Cubical.Data.List.Base.html#1659" class="Bound">l</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1665" href="Cubical.Data.List.Base.html#1659" class="Bound">l</a>
  <a id="1669" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1674" href="Cubical.Data.List.Base.html#1674" class="Bound">b</a> <a id="1676" class="Symbol">_</a> <a id="1678" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Cubical.Data.List.Base.html#1674" class="Bound">b</a>
  <a id="1687" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1692" class="Symbol">{</a><a id="1693" class="Argument">B</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Data.List.Base.html#1697" class="Bound">B</a><a id="1698" class="Symbol">}</a> <a id="1700" href="Cubical.Data.List.Base.html#1700" class="Bound">b[]</a> <a id="1704" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Data.List.Base.html#1707" class="Bound">a</a> <a id="1709" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1711" href="Cubical.Data.List.Base.html#1711" class="Bound">l</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">B</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Cubical.Data.List.Base.html#1697" class="Bound">B</a><a id="1730" class="Symbol">}</a> <a id="1732" href="Cubical.Data.List.Base.html#1700" class="Bound">b[]</a> <a id="1736" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1738" href="Cubical.Data.List.Base.html#1711" class="Bound">l</a> <a id="1740" class="Symbol">)</a>

  <a id="1745" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1749" class="Symbol">:</a> <a id="1751" class="Symbol">∀</a> <a id="1753" class="Symbol">{</a><a id="1754" href="Cubical.Data.List.Base.html#1754" class="Bound">ℓ&#39;</a><a id="1756" class="Symbol">}</a> <a id="1758" class="Symbol">{</a><a id="1759" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1768" href="Cubical.Data.List.Base.html#1754" class="Bound">ℓ&#39;</a><a id="1770" class="Symbol">}</a>
           <a id="1783" class="Symbol">→</a> <a id="1785" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a>
           <a id="1798" class="Symbol">→</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a><a id="1810" class="Symbol">)</a>
           <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1830" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a>
  <a id="1838" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1842" href="Cubical.Data.List.Base.html#1842" class="Bound">b</a> <a id="1844" class="Symbol">_</a> <a id="1846" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Data.List.Base.html#1842" class="Bound">b</a>
  <a id="1855" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1859" href="Cubical.Data.List.Base.html#1859" class="Bound">b</a> <a id="1861" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Data.List.Base.html#1864" class="Bound">x</a> <a id="1866" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1868" href="Cubical.Data.List.Base.html#1868" class="Bound">xs</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1876" href="Cubical.Data.List.Base.html#1864" class="Bound">x</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1883" href="Cubical.Data.List.Base.html#1859" class="Bound">b</a> <a id="1885" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1887" href="Cubical.Data.List.Base.html#1868" class="Bound">xs</a><a id="1889" class="Symbol">)</a>

<a id="ℓ-maxList"></a><a id="1892" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1909" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="1923" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1933" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="1945" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.List.Base.html#1956" class="Bound">x</a> <a id="1958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1960" href="Cubical.Data.List.Base.html#1960" class="Bound">x₁</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1972" href="Cubical.Data.List.Base.html#1956" class="Bound">x</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1985" href="Cubical.Data.List.Base.html#1960" class="Bound">x₁</a><a id="1987" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.List.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.Properties.html" class="Module">Cubical.Data.List.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="286" class="Symbol">as</a> <a id="289" class="Module">⊥</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="380" class="Symbol">as</a> <a id="383" class="Module">⊎</a> <a id="385" class="Keyword">hiding</a> <a id="392" class="Symbol">(</a><a id="393" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a> <a id="463" class="Symbol">as</a> <a id="466" class="Module">List</a>

<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="510" class="Keyword">module</a> <a id="517" href="Cubical.Data.List.Properties.html#517" class="Module">_</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">{</a><a id="524" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="533" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a><a id="534" class="Symbol">}</a> <a id="536" class="Keyword">where</a>

  <a id="545" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="555" class="Symbol">:</a> <a id="557" class="Symbol">(</a><a id="558" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a> <a id="561" class="Symbol">:</a> <a id="563" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="568" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="569" class="Symbol">)</a> <a id="571" class="Symbol">→</a> <a id="573" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a> <a id="576" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="579" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="582" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="584" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a>
  <a id="589" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="599" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="602" class="Symbol">=</a> <a id="604" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="611" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="621" class="Symbol">(</a><a id="622" href="Cubical.Data.List.Properties.html#622" class="Bound">x</a> <a id="624" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="626" href="Cubical.Data.List.Properties.html#626" class="Bound">xs</a><a id="628" class="Symbol">)</a> <a id="630" class="Symbol">=</a> <a id="632" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="637" class="Symbol">(</a><a id="638" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="642" href="Cubical.Data.List.Properties.html#622" class="Bound">x</a><a id="643" class="Symbol">)</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="656" href="Cubical.Data.List.Properties.html#626" class="Bound">xs</a><a id="658" class="Symbol">)</a>

  <a id="663" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="672" class="Symbol">:</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="678" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a> <a id="681" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a> <a id="684" class="Symbol">:</a> <a id="686" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="691" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="692" class="Symbol">)</a> <a id="694" class="Symbol">→</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="700" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="703" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a><a id="705" class="Symbol">)</a> <a id="707" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="710" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a> <a id="713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="715" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="718" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="721" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a> <a id="724" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="727" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a>
  <a id="732" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="741" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="744" href="Cubical.Data.List.Properties.html#744" class="Bound">ys</a> <a id="747" href="Cubical.Data.List.Properties.html#747" class="Bound">zs</a> <a id="750" class="Symbol">=</a> <a id="752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="759" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Data.List.Properties.html#769" class="Bound">x</a> <a id="771" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="773" href="Cubical.Data.List.Properties.html#773" class="Bound">xs</a><a id="775" class="Symbol">)</a> <a id="777" href="Cubical.Data.List.Properties.html#777" class="Bound">ys</a> <a id="780" href="Cubical.Data.List.Properties.html#780" class="Bound">zs</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="790" class="Symbol">(</a><a id="791" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="795" href="Cubical.Data.List.Properties.html#769" class="Bound">x</a><a id="796" class="Symbol">)</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="808" href="Cubical.Data.List.Properties.html#773" class="Bound">xs</a> <a id="811" href="Cubical.Data.List.Properties.html#777" class="Bound">ys</a> <a id="814" href="Cubical.Data.List.Properties.html#780" class="Bound">zs</a><a id="816" class="Symbol">)</a>

  <a id="821" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="830" class="Symbol">:</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="843" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">(</a><a id="847" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="849" class="Symbol">:</a> <a id="851" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a> <a id="864" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="867" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="869" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="871" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="872" class="Symbol">)</a> <a id="874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="876" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="878" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="880" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="884" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a>
  <a id="889" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="898" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="901" href="Cubical.Data.List.Properties.html#901" class="Bound">y</a> <a id="903" class="Symbol">=</a> <a id="905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="912" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.Data.List.Properties.html#922" class="Bound">x</a> <a id="924" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="926" href="Cubical.Data.List.Properties.html#926" class="Bound">xs</a><a id="928" class="Symbol">)</a> <a id="930" href="Cubical.Data.List.Properties.html#930" class="Bound">y</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="944" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="946" href="Cubical.Data.List.Properties.html#922" class="Bound">x</a> <a id="948" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="961" href="Cubical.Data.List.Properties.html#926" class="Bound">xs</a> <a id="964" href="Cubical.Data.List.Properties.html#930" class="Bound">y</a><a id="965" class="Symbol">)</a>

  <a id="970" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="977" class="Symbol">:</a> <a id="979" class="Symbol">(</a><a id="980" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a> <a id="983" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a> <a id="986" class="Symbol">:</a> <a id="988" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="993" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="994" class="Symbol">)</a> <a id="996" class="Symbol">→</a> <a id="998" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a> <a id="1006" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1009" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1015" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1019" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a> <a id="1022" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1025" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1029" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a>
  <a id="1034" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1041" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1044" href="Cubical.Data.List.Properties.html#1044" class="Bound">ys</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1069" href="Cubical.Data.List.Properties.html#1044" class="Bound">ys</a><a id="1071" class="Symbol">))</a>
  <a id="1076" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1086" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1088" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a> <a id="1095" class="Symbol">=</a>
    <a id="1101" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1106" class="Symbol">(λ</a> <a id="1109" href="Cubical.Data.List.Properties.html#1109" class="Bound">zs</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Cubical.Data.List.Properties.html#1109" class="Bound">zs</a> <a id="1117" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1120" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1122" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1124" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1135" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a> <a id="1138" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a><a id="1140" class="Symbol">)</a>
    <a id="1146" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1148" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1162" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1171" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1177" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1179" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="1184" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1192" class="Symbol">:</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1205" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1219" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1225" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a>
  <a id="1230" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1238" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1250" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a> <a id="1261" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1263" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1283" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1285" class="Symbol">)</a> <a id="1287" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a> <a id="1289" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="1301" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1313" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1315" class="Symbol">)</a>

  <a id="1320" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1333" class="Symbol">:</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1346" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1347" class="Symbol">)</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1355" class="Symbol">)</a> <a id="1357" class="Symbol">→</a>
    <a id="1363" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1383" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1386" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1388" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1390" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1391" class="Symbol">))</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="1405" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1407" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1409" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1421" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a><a id="1423" class="Symbol">))</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1432" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1446" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1449" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a><a id="1450" class="Symbol">))</a> <a id="1453" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1460" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1473" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1476" href="Cubical.Data.List.Properties.html#1476" class="Bound">y</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1491" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1495" class="Symbol">)</a>
  <a id="1499" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1515" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1517" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1519" class="Symbol">)</a> <a id="1521" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1523" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1525" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1527" class="Symbol">=</a>
    <a id="1533" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="1545" class="Symbol">(λ</a> <a id="1548" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a> <a id="1550" class="Symbol">→</a> <a id="1552" class="Symbol">λ</a>
        <a id="1562" class="Symbol">{</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1567" class="Symbol">=</a> <a id="1569" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1571" class="Symbol">)</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1606" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1622" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1635" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1637" class="Symbol">))</a> <a id="1640" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a> <a id="1642" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1644" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1647" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1649" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1651" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
        <a id="1661" class="Symbol">;</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1670" class="Symbol">)</a> <a id="1672" class="Symbol">→</a> <a id="1674" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1688" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1691" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1693" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1695" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1698" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1700" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1702" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1703" class="Symbol">)</a>
        <a id="1713" class="Symbol">;</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1728" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1730" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1743" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1746" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1748" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1750" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a>
        <a id="1760" class="Symbol">})</a>
      <a id="1769" class="Symbol">(</a><a id="1770" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1789" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1792" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1794" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a><a id="1795" class="Symbol">)</a> <a id="1797" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1799" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a><a id="1800" class="Symbol">)</a>

  <a id="1805" class="Keyword">data</a> <a id="1810" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1826" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1835" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a> <a id="1837" class="Keyword">where</a>
    <a id="1847" href="Cubical.Data.List.Properties.html#1847" class="InductiveConstructor">nil</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1862" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1869" href="Cubical.Data.List.Properties.html#1869" class="InductiveConstructor">snoc</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Cubical.Data.List.Properties.html#1877" class="Bound">x</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">→</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1897" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Data.List.Properties.html#1903" class="Bound">sx</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1917" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a><a id="1919" class="Symbol">)</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a> <a id="1936" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="1939" href="Cubical.Data.List.Properties.html#1877" class="Bound">x</a><a id="1940" class="Symbol">)</a>

  <a id="1945" href="Cubical.Data.List.Properties.html#1945" class="Function">snocView</a> <a id="1954" class="Symbol">:</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Data.List.Properties.html#1957" class="Bound">xs</a> <a id="1960" class="Symbol">:</a> <a id="1962" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1967" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">→</a> <a id="1972" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1981" href="Cubical.Data.List.Properties.html#1957" class="Bound">xs</a>
  <a id="1986" href="Cubical.Data.List.Properties.html#1945" class="Function">snocView</a> <a id="1995" href="Cubical.Data.List.Properties.html#1995" class="Bound">xs</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2007" href="Cubical.Data.List.Properties.html#1847" class="InductiveConstructor">nil</a> <a id="2011" href="Cubical.Data.List.Properties.html#1995" class="Bound">xs</a>
    <a id="2018" class="Keyword">where</a>
    <a id="2028" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2035" class="Symbol">:</a> <a id="2037" class="Symbol">{</a><a id="2038" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2047" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">-&gt;</a> <a id="2053" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2062" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2064" class="Symbol">-&gt;</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Cubical.Data.List.Properties.html#2068" class="Bound">r</a> <a id="2070" class="Symbol">:</a> <a id="2072" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2077" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">-&gt;</a> <a id="2083" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2095" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="2098" href="Cubical.Data.List.Properties.html#2068" class="Bound">r</a><a id="2099" class="Symbol">)</a>
    <a id="2105" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2112" class="Symbol">{</a><a id="2113" href="Cubical.Data.List.Properties.html#2113" class="Bound">l</a><a id="2114" class="Symbol">}</a> <a id="2116" href="Cubical.Data.List.Properties.html#2116" class="Bound">sl</a> <a id="2119" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2130" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="2155" href="Cubical.Data.List.Properties.html#2113" class="Bound">l</a><a id="2156" class="Symbol">))</a> <a id="2159" href="Cubical.Data.List.Properties.html#2116" class="Bound">sl</a>
    <a id="2166" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2173" class="Symbol">{</a><a id="2174" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a><a id="2175" class="Symbol">}</a> <a id="2177" href="Cubical.Data.List.Properties.html#2177" class="Bound">sl</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2185" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2186" class="Symbol">)</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2196" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="2215" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2220" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2222" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2224" class="Symbol">)</a> <a id="2226" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Data.List.Properties.html#1869" class="InductiveConstructor">snoc</a> <a id="2243" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2245" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a> <a id="2247" href="Cubical.Data.List.Properties.html#2177" class="Bound">sl</a><a id="2249" class="Symbol">)</a> <a id="2251" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2252" class="Symbol">)</a>

<a id="2255" class="Comment">-- Path space of list type</a>
<a id="2282" class="Keyword">module</a> <a id="ListPath"></a><a id="2289" href="Cubical.Data.List.Properties.html#2289" class="Module">ListPath</a> <a id="2298" class="Symbol">{</a><a id="2299" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a><a id="2300" class="Symbol">}</a> <a id="2302" class="Symbol">{</a><a id="2303" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2312" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Keyword">where</a>

  <a id="ListPath.Cover"></a><a id="2324" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2337" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2346" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2355" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a>
  <a id="2359" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2365" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2368" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="2378" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2385" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2391" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2394" class="Symbol">(_</a> <a id="2397" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2399" class="Symbol">_)</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="2409" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="2413" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2419" class="Symbol">(_</a> <a id="2422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2424" class="Symbol">_)</a> <a id="2427" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="2437" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="2441" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Cubical.Data.List.Properties.html#2448" class="Bound">x</a> <a id="2450" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2452" href="Cubical.Data.List.Properties.html#2452" class="Bound">xs</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Data.List.Properties.html#2457" class="Bound">y</a> <a id="2459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2461" href="Cubical.Data.List.Properties.html#2461" class="Bound">ys</a><a id="2463" class="Symbol">)</a> <a id="2465" class="Symbol">=</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Cubical.Data.List.Properties.html#2448" class="Bound">x</a> <a id="2470" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2472" href="Cubical.Data.List.Properties.html#2457" class="Bound">y</a><a id="2473" class="Symbol">)</a> <a id="2475" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2477" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2483" href="Cubical.Data.List.Properties.html#2452" class="Bound">xs</a> <a id="2486" href="Cubical.Data.List.Properties.html#2461" class="Bound">ys</a>

  <a id="ListPath.reflCode"></a><a id="2492" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2501" class="Symbol">:</a> <a id="2503" class="Symbol">∀</a> <a id="2505" href="Cubical.Data.List.Properties.html#2505" class="Bound">xs</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2516" href="Cubical.Data.List.Properties.html#2505" class="Bound">xs</a> <a id="2519" href="Cubical.Data.List.Properties.html#2505" class="Bound">xs</a>
  <a id="2524" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2533" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2536" class="Symbol">=</a> <a id="2538" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="2543" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="2548" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2557" class="Symbol">(_</a> <a id="2560" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2562" href="Cubical.Data.List.Properties.html#2562" class="Bound">xs</a><a id="2564" class="Symbol">)</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2575" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2584" href="Cubical.Data.List.Properties.html#2562" class="Bound">xs</a>

  <a id="ListPath.encode"></a><a id="2590" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="2597" class="Symbol">:</a> <a id="2599" class="Symbol">∀</a> <a id="2601" href="Cubical.Data.List.Properties.html#2601" class="Bound">xs</a> <a id="2604" href="Cubical.Data.List.Properties.html#2604" class="Bound">ys</a> <a id="2607" class="Symbol">→</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Cubical.Data.List.Properties.html#2610" class="Bound">p</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Cubical.Data.List.Properties.html#2601" class="Bound">xs</a> <a id="2617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2619" href="Cubical.Data.List.Properties.html#2604" class="Bound">ys</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2631" href="Cubical.Data.List.Properties.html#2601" class="Bound">xs</a> <a id="2634" href="Cubical.Data.List.Properties.html#2604" class="Bound">ys</a>
  <a id="2639" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="2646" href="Cubical.Data.List.Properties.html#2646" class="Bound">xs</a> <a id="2649" class="Symbol">_</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2655" class="Symbol">(λ</a> <a id="2658" href="Cubical.Data.List.Properties.html#2658" class="Bound">ys</a> <a id="2661" href="Cubical.Data.List.Properties.html#2661" class="Bound">_</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2671" href="Cubical.Data.List.Properties.html#2646" class="Bound">xs</a> <a id="2674" href="Cubical.Data.List.Properties.html#2658" class="Bound">ys</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2688" href="Cubical.Data.List.Properties.html#2646" class="Bound">xs</a><a id="2690" class="Symbol">)</a>

  <a id="ListPath.encodeRefl"></a><a id="2695" href="Cubical.Data.List.Properties.html#2695" class="Function">encodeRefl</a> <a id="2706" class="Symbol">:</a> <a id="2708" class="Symbol">∀</a> <a id="2710" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="2722" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a> <a id="2725" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a> <a id="2728" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2735" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2744" href="Cubical.Data.List.Properties.html#2710" class="Bound">xs</a>
  <a id="2749" href="Cubical.Data.List.Properties.html#2695" class="Function">encodeRefl</a> <a id="2760" href="Cubical.Data.List.Properties.html#2760" class="Bound">xs</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2771" class="Symbol">(λ</a> <a id="2774" href="Cubical.Data.List.Properties.html#2774" class="Bound">ys</a> <a id="2777" href="Cubical.Data.List.Properties.html#2777" class="Bound">_</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2787" href="Cubical.Data.List.Properties.html#2760" class="Bound">xs</a> <a id="2790" href="Cubical.Data.List.Properties.html#2774" class="Bound">ys</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="2804" href="Cubical.Data.List.Properties.html#2760" class="Bound">xs</a><a id="2806" class="Symbol">)</a>

  <a id="ListPath.decode"></a><a id="2811" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2818" class="Symbol">:</a> <a id="2820" class="Symbol">∀</a> <a id="2822" href="Cubical.Data.List.Properties.html#2822" class="Bound">xs</a> <a id="2825" href="Cubical.Data.List.Properties.html#2825" class="Bound">ys</a> <a id="2828" class="Symbol">→</a> <a id="2830" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2836" href="Cubical.Data.List.Properties.html#2822" class="Bound">xs</a> <a id="2839" href="Cubical.Data.List.Properties.html#2825" class="Bound">ys</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Cubical.Data.List.Properties.html#2822" class="Bound">xs</a> <a id="2847" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2849" href="Cubical.Data.List.Properties.html#2825" class="Bound">ys</a>
  <a id="2854" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2861" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2864" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2867" class="Symbol">_</a> <a id="2869" class="Symbol">=</a> <a id="2871" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2878" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2885" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2888" class="Symbol">(_</a> <a id="2891" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2893" class="Symbol">_)</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="2902" class="Symbol">())</a>
  <a id="2908" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Data.List.Properties.html#2916" class="Bound">x</a> <a id="2918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2920" href="Cubical.Data.List.Properties.html#2920" class="Bound">xs</a><a id="2922" class="Symbol">)</a> <a id="2924" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="2933" class="Symbol">())</a>
  <a id="2939" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Cubical.Data.List.Properties.html#2947" class="Bound">x</a> <a id="2949" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2951" href="Cubical.Data.List.Properties.html#2951" class="Bound">xs</a><a id="2953" class="Symbol">)</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Data.List.Properties.html#2956" class="Bound">y</a> <a id="2958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2960" href="Cubical.Data.List.Properties.html#2960" class="Bound">ys</a><a id="2962" class="Symbol">)</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Cubical.Data.List.Properties.html#2965" class="Bound">p</a> <a id="2967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2969" href="Cubical.Data.List.Properties.html#2969" class="Bound">c</a><a id="2970" class="Symbol">)</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2980" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2984" href="Cubical.Data.List.Properties.html#2965" class="Bound">p</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="2994" href="Cubical.Data.List.Properties.html#2951" class="Bound">xs</a> <a id="2997" href="Cubical.Data.List.Properties.html#2960" class="Bound">ys</a> <a id="3000" href="Cubical.Data.List.Properties.html#2969" class="Bound">c</a><a id="3001" class="Symbol">)</a>

  <a id="ListPath.decodeRefl"></a><a id="3006" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">∀</a> <a id="3021" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a> <a id="3024" class="Symbol">→</a> <a id="3026" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3033" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a> <a id="3036" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.Data.List.Properties.html#2492" class="Function">reflCode</a> <a id="3049" href="Cubical.Data.List.Properties.html#3021" class="Bound">xs</a><a id="3051" class="Symbol">)</a> <a id="3053" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3062" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3073" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3076" class="Symbol">=</a> <a id="3078" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3085" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Cubical.Data.List.Properties.html#3097" class="Bound">x</a> <a id="3099" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3101" href="Cubical.Data.List.Properties.html#3101" class="Bound">xs</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">=</a> <a id="3107" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3119" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3123" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3141" href="Cubical.Data.List.Properties.html#3101" class="Bound">xs</a><a id="3143" class="Symbol">)</a>

  <a id="ListPath.decodeEncode"></a><a id="3148" href="Cubical.Data.List.Properties.html#3148" class="Function">decodeEncode</a> <a id="3161" class="Symbol">:</a> <a id="3163" class="Symbol">∀</a> <a id="3165" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3168" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a> <a id="3171" class="Symbol">→</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Data.List.Properties.html#3174" class="Bound">p</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3181" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3183" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a><a id="3185" class="Symbol">)</a> <a id="3187" class="Symbol">→</a> <a id="3189" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3196" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3199" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="3210" href="Cubical.Data.List.Properties.html#3165" class="Bound">xs</a> <a id="3213" href="Cubical.Data.List.Properties.html#3168" class="Bound">ys</a> <a id="3216" href="Cubical.Data.List.Properties.html#3174" class="Bound">p</a><a id="3217" class="Symbol">)</a> <a id="3219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3221" href="Cubical.Data.List.Properties.html#3174" class="Bound">p</a>
  <a id="3225" href="Cubical.Data.List.Properties.html#3148" class="Function">decodeEncode</a> <a id="3238" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3241" class="Symbol">_</a> <a id="3243" class="Symbol">=</a>
    <a id="3249" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3251" class="Symbol">(λ</a> <a id="3254" href="Cubical.Data.List.Properties.html#3254" class="Bound">ys</a> <a id="3257" href="Cubical.Data.List.Properties.html#3257" class="Bound">p</a> <a id="3259" class="Symbol">→</a> <a id="3261" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3268" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3271" href="Cubical.Data.List.Properties.html#3254" class="Bound">ys</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Cubical.Data.List.Properties.html#2590" class="Function">encode</a> <a id="3282" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3285" href="Cubical.Data.List.Properties.html#3254" class="Bound">ys</a> <a id="3288" href="Cubical.Data.List.Properties.html#3257" class="Bound">p</a><a id="3289" class="Symbol">)</a> <a id="3291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3293" href="Cubical.Data.List.Properties.html#3257" class="Bound">p</a><a id="3294" class="Symbol">)</a>
      <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Data.List.Properties.html#2811" class="Function">decode</a> <a id="3316" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a> <a id="3319" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Cubical.Data.List.Properties.html#2695" class="Function">encodeRefl</a> <a id="3335" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a><a id="3337" class="Symbol">)</a> <a id="3339" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3341" href="Cubical.Data.List.Properties.html#3006" class="Function">decodeRefl</a> <a id="3352" href="Cubical.Data.List.Properties.html#3238" class="Bound">xs</a><a id="3354" class="Symbol">)</a>

  <a id="ListPath.isOfHLevelCover"></a><a id="3359" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3375" class="Symbol">:</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Cubical.Data.List.Properties.html#3378" class="Bound">n</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3388" class="Symbol">)</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Cubical.Data.List.Properties.html#3391" class="Bound">p</a> <a id="3393" class="Symbol">:</a> <a id="3395" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3411" class="Symbol">(</a><a id="3412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3416" href="Cubical.Data.List.Properties.html#3378" class="Bound">n</a><a id="3417" class="Symbol">))</a> <a id="3420" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a><a id="3421" class="Symbol">)</a>
    <a id="3427" class="Symbol">(</a><a id="3428" href="Cubical.Data.List.Properties.html#3428" class="Bound">xs</a> <a id="3431" href="Cubical.Data.List.Properties.html#3431" class="Bound">ys</a> <a id="3434" class="Symbol">:</a> <a id="3436" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3441" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a><a id="3442" class="Symbol">)</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3462" href="Cubical.Data.List.Properties.html#3378" class="Bound">n</a><a id="3463" class="Symbol">)</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="3472" href="Cubical.Data.List.Properties.html#3428" class="Bound">xs</a> <a id="3475" href="Cubical.Data.List.Properties.html#3431" class="Bound">ys</a><a id="3477" class="Symbol">)</a>
  <a id="3481" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3497" href="Cubical.Data.List.Properties.html#3497" class="Bound">n</a> <a id="3499" href="Cubical.Data.List.Properties.html#3499" class="Bound">p</a> <a id="3501" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3504" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3507" class="Symbol">=</a>
    <a id="3513" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3533" href="Cubical.Data.List.Properties.html#3497" class="Bound">n</a><a id="3534" class="Symbol">)</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3558" href="Cubical.Data.List.Properties.html#3497" class="Bound">n</a> <a id="3560" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="3570" class="Symbol">)</a>
  <a id="3574" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3590" href="Cubical.Data.List.Properties.html#3590" class="Bound">n</a> <a id="3592" href="Cubical.Data.List.Properties.html#3592" class="Bound">p</a> <a id="3594" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3597" class="Symbol">(</a><a id="3598" href="Cubical.Data.List.Properties.html#3598" class="Bound">y</a> <a id="3600" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3602" href="Cubical.Data.List.Properties.html#3602" class="Bound">ys</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">=</a>
    <a id="3612" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3632" href="Cubical.Data.List.Properties.html#3590" class="Bound">n</a><a id="3633" class="Symbol">)</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3657" href="Cubical.Data.List.Properties.html#3590" class="Bound">n</a> <a id="3659" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3666" class="Symbol">)</a>
  <a id="3670" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3686" href="Cubical.Data.List.Properties.html#3686" class="Bound">n</a> <a id="3688" href="Cubical.Data.List.Properties.html#3688" class="Bound">p</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Cubical.Data.List.Properties.html#3691" class="Bound">x</a> <a id="3693" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3695" href="Cubical.Data.List.Properties.html#3695" class="Bound">xs</a><a id="3697" class="Symbol">)</a> <a id="3699" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3702" class="Symbol">=</a>
    <a id="3708" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3728" href="Cubical.Data.List.Properties.html#3686" class="Bound">n</a><a id="3729" class="Symbol">)</a> <a id="3731" class="Symbol">(</a><a id="3732" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3753" href="Cubical.Data.List.Properties.html#3686" class="Bound">n</a> <a id="3755" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3762" class="Symbol">)</a>
  <a id="3766" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3782" href="Cubical.Data.List.Properties.html#3782" class="Bound">n</a> <a id="3784" href="Cubical.Data.List.Properties.html#3784" class="Bound">p</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Cubical.Data.List.Properties.html#3787" class="Bound">x</a> <a id="3789" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3791" href="Cubical.Data.List.Properties.html#3791" class="Bound">xs</a><a id="3793" class="Symbol">)</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Cubical.Data.List.Properties.html#3796" class="Bound">y</a> <a id="3798" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3800" href="Cubical.Data.List.Properties.html#3800" class="Bound">ys</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">=</a>
    <a id="3810" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3827" href="Cubical.Data.List.Properties.html#3782" class="Bound">n</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Data.List.Properties.html#3784" class="Bound">p</a> <a id="3833" href="Cubical.Data.List.Properties.html#3787" class="Bound">x</a> <a id="3835" href="Cubical.Data.List.Properties.html#3796" class="Bound">y</a><a id="3836" class="Symbol">)</a> <a id="3838" class="Symbol">(\</a> <a id="3841" href="Cubical.Data.List.Properties.html#3841" class="Bound">_</a> <a id="3843" class="Symbol">→</a> <a id="3845" href="Cubical.Data.List.Properties.html#3359" class="Function">isOfHLevelCover</a> <a id="3861" href="Cubical.Data.List.Properties.html#3782" class="Bound">n</a> <a id="3863" href="Cubical.Data.List.Properties.html#3784" class="Bound">p</a> <a id="3865" href="Cubical.Data.List.Properties.html#3791" class="Bound">xs</a> <a id="3868" href="Cubical.Data.List.Properties.html#3800" class="Bound">ys</a><a id="3870" class="Symbol">)</a>

<a id="isOfHLevelList"></a><a id="3873" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="3888" class="Symbol">:</a> <a id="3890" class="Symbol">∀</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Cubical.Data.List.Properties.html#3893" class="Bound">ℓ</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Data.List.Properties.html#3897" class="Bound">n</a> <a id="3899" class="Symbol">:</a> <a id="3901" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">{</a><a id="3910" href="Cubical.Data.List.Properties.html#3910" class="Bound">A</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3919" href="Cubical.Data.List.Properties.html#3893" class="Bound">ℓ</a><a id="3920" class="Symbol">}</a>
  <a id="3924" class="Symbol">→</a> <a id="3926" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3947" href="Cubical.Data.List.Properties.html#3897" class="Bound">n</a><a id="3948" class="Symbol">))</a> <a id="3951" href="Cubical.Data.List.Properties.html#3910" class="Bound">A</a> <a id="3953" class="Symbol">→</a> <a id="3955" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3976" href="Cubical.Data.List.Properties.html#3897" class="Bound">n</a><a id="3977" class="Symbol">))</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3986" href="Cubical.Data.List.Properties.html#3910" class="Bound">A</a><a id="3987" class="Symbol">)</a>
<a id="3989" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="4004" href="Cubical.Data.List.Properties.html#4004" class="Bound">n</a> <a id="4006" href="Cubical.Data.List.Properties.html#4006" class="Bound">ofLevel</a> <a id="4014" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4017" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a> <a id="4020" class="Symbol">=</a>
  <a id="4024" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4047" href="Cubical.Data.List.Properties.html#4004" class="Bound">n</a><a id="4048" class="Symbol">)</a>
    <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.Data.List.Properties.html#2590" class="Function">ListPath.encode</a> <a id="4071" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4074" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4076" class="Symbol">)</a>
    <a id="4082" class="Symbol">(</a><a id="4083" href="Cubical.Data.List.Properties.html#2811" class="Function">ListPath.decode</a> <a id="4099" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4102" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4104" class="Symbol">)</a>
    <a id="4110" class="Symbol">(</a><a id="4111" href="Cubical.Data.List.Properties.html#3148" class="Function">ListPath.decodeEncode</a> <a id="4133" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4136" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4138" class="Symbol">)</a>
    <a id="4144" class="Symbol">(</a><a id="4145" href="Cubical.Data.List.Properties.html#3359" class="Function">ListPath.isOfHLevelCover</a> <a id="4170" href="Cubical.Data.List.Properties.html#4004" class="Bound">n</a> <a id="4172" href="Cubical.Data.List.Properties.html#4006" class="Bound">ofLevel</a> <a id="4180" href="Cubical.Data.List.Properties.html#4014" class="Bound">xs</a> <a id="4183" href="Cubical.Data.List.Properties.html#4017" class="Bound">ys</a><a id="4185" class="Symbol">)</a>

<a id="4188" class="Keyword">private</a>
  <a id="4198" class="Keyword">variable</a>
    <a id="4211" href="Cubical.Data.List.Properties.html#4211" class="Generalizable">ℓ</a> <a id="4213" href="Cubical.Data.List.Properties.html#4213" class="Generalizable">ℓ&#39;</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="4228" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4230" class="Symbol">:</a> <a id="4232" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4237" href="Cubical.Data.List.Properties.html#4211" class="Generalizable">ℓ</a>
    <a id="4243" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4252" href="Cubical.Data.List.Properties.html#4213" class="Generalizable">ℓ&#39;</a>
    <a id="4259" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4261" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4263" class="Symbol">:</a> <a id="4265" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
    <a id="4271" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4274" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4277" class="Symbol">:</a> <a id="4279" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4284" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>

  <a id="caseList"></a><a id="4289" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="4298" class="Symbol">:</a> <a id="4300" class="Symbol">∀</a> <a id="4302" class="Symbol">{</a><a id="4303" href="Cubical.Data.List.Properties.html#4303" class="Bound">ℓ</a> <a id="4305" href="Cubical.Data.List.Properties.html#4305" class="Bound">ℓ&#39;</a><a id="4307" class="Symbol">}</a> <a id="4309" class="Symbol">{</a><a id="4310" href="Cubical.Data.List.Properties.html#4310" class="Bound">A</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4319" href="Cubical.Data.List.Properties.html#4303" class="Bound">ℓ</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">{</a><a id="4323" href="Cubical.Data.List.Properties.html#4323" class="Bound">B</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4332" href="Cubical.Data.List.Properties.html#4305" class="Bound">ℓ&#39;</a><a id="4334" class="Symbol">}</a> <a id="4336" class="Symbol">→</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Data.List.Properties.html#4339" class="Bound">n</a> <a id="4341" href="Cubical.Data.List.Properties.html#4341" class="Bound">c</a> <a id="4343" class="Symbol">:</a> <a id="4345" href="Cubical.Data.List.Properties.html#4323" class="Bound">B</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4355" href="Cubical.Data.List.Properties.html#4310" class="Bound">A</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Cubical.Data.List.Properties.html#4323" class="Bound">B</a>
  <a id="4363" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="4372" href="Cubical.Data.List.Properties.html#4372" class="Bound">n</a> <a id="4374" class="Symbol">_</a> <a id="4376" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="4384" class="Symbol">=</a> <a id="4386" href="Cubical.Data.List.Properties.html#4372" class="Bound">n</a>
  <a id="4390" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="4399" class="Symbol">_</a> <a id="4401" href="Cubical.Data.List.Properties.html#4401" class="Bound">c</a> <a id="4403" class="Symbol">(_</a> <a id="4406" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4408" class="Symbol">_)</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Cubical.Data.List.Properties.html#4401" class="Bound">c</a>

  <a id="safe-head"></a><a id="4418" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4428" class="Symbol">:</a> <a id="4430" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4432" class="Symbol">→</a> <a id="4434" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4439" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4441" class="Symbol">→</a> <a id="4443" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
  <a id="4447" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4457" href="Cubical.Data.List.Properties.html#4457" class="Bound">x</a> <a id="4459" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Data.List.Properties.html#4457" class="Bound">x</a>
  <a id="4473" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4483" class="Symbol">_</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Cubical.Data.List.Properties.html#4486" class="Bound">x</a> <a id="4488" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4490" class="Symbol">_)</a> <a id="4493" class="Symbol">=</a> <a id="4495" href="Cubical.Data.List.Properties.html#4486" class="Bound">x</a>

  <a id="safe-tail"></a><a id="4500" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4517" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="4519" class="Symbol">→</a> <a id="4521" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4526" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
  <a id="4530" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a> <a id="4540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4549" class="Symbol">=</a> <a id="4551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="4556" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a> <a id="4566" class="Symbol">(_</a> <a id="4569" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4571" href="Cubical.Data.List.Properties.html#4571" class="Bound">xs</a><a id="4573" class="Symbol">)</a> <a id="4575" class="Symbol">=</a> <a id="4577" href="Cubical.Data.List.Properties.html#4571" class="Bound">xs</a>

<a id="cons-inj₁"></a><a id="4581" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="4591" class="Symbol">:</a> <a id="4593" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4595" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4597" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4600" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4602" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4604" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4606" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4615" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a>
<a id="4617" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="4627" class="Symbol">{</a><a id="4628" class="Argument">x</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Cubical.Data.List.Properties.html#4632" class="Bound">x</a><a id="4633" class="Symbol">}</a> <a id="4635" href="Cubical.Data.List.Properties.html#4635" class="Bound">p</a> <a id="4637" class="Symbol">=</a> <a id="4639" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Cubical.Data.List.Properties.html#4418" class="Function">safe-head</a> <a id="4655" href="Cubical.Data.List.Properties.html#4632" class="Bound">x</a><a id="4656" class="Symbol">)</a> <a id="4658" href="Cubical.Data.List.Properties.html#4635" class="Bound">p</a>

<a id="cons-inj₂"></a><a id="4661" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="4671" class="Symbol">:</a> <a id="4673" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4675" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4677" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4680" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4682" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4684" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4686" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4696" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a>
<a id="4699" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="4709" class="Symbol">=</a> <a id="4711" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4716" href="Cubical.Data.List.Properties.html#4500" class="Function">safe-tail</a>

<a id="snoc-inj₂"></a><a id="4727" href="Cubical.Data.List.Properties.html#4727" class="Function">snoc-inj₂</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4742" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4745" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4749" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4752" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4755" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4757" class="Symbol">→</a> <a id="4759" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4761" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4763" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a>
<a id="4765" href="Cubical.Data.List.Properties.html#4727" class="Function">snoc-inj₂</a> <a id="4775" class="Symbol">{</a><a id="4776" class="Argument">xs</a> <a id="4779" class="Symbol">=</a> <a id="4781" href="Cubical.Data.List.Properties.html#4781" class="Bound">xs</a><a id="4783" class="Symbol">}</a> <a id="4785" class="Symbol">{</a><a id="4786" class="Argument">ys</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Cubical.Data.List.Properties.html#4791" class="Bound">ys</a><a id="4793" class="Symbol">}</a> <a id="4795" href="Cubical.Data.List.Properties.html#4795" class="Bound">p</a> <a id="4797" class="Symbol">=</a>
 <a id="4800" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="4810" class="Symbol">((</a><a id="4812" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4824" href="Cubical.Data.List.Properties.html#4781" class="Bound">xs</a> <a id="4827" class="Symbol">_))</a> <a id="4831" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4834" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4839" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="4843" href="Cubical.Data.List.Properties.html#4795" class="Bound">p</a> <a id="4845" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4856" href="Cubical.Data.List.Properties.html#4791" class="Bound">ys</a> <a id="4859" class="Symbol">_))</a>

<a id="snoc-inj₁"></a><a id="4864" href="Cubical.Data.List.Properties.html#4864" class="Function">snoc-inj₁</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4879" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4882" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="4884" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4886" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a> <a id="4889" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4892" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="4894" class="Symbol">→</a> <a id="4896" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="4899" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4901" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a>
<a id="4904" href="Cubical.Data.List.Properties.html#4864" class="Function">snoc-inj₁</a> <a id="4914" class="Symbol">{</a><a id="4915" class="Argument">xs</a> <a id="4918" class="Symbol">=</a> <a id="4920" href="Cubical.Data.List.Properties.html#4920" class="Bound">xs</a><a id="4922" class="Symbol">}</a> <a id="4924" class="Symbol">{</a><a id="4925" class="Argument">ys</a> <a id="4928" class="Symbol">=</a> <a id="4930" href="Cubical.Data.List.Properties.html#4930" class="Bound">ys</a><a id="4932" class="Symbol">}</a> <a id="4934" href="Cubical.Data.List.Properties.html#4934" class="Bound">p</a> <a id="4936" class="Symbol">=</a>
   <a id="4941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4945" class="Symbol">(</a><a id="4946" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="4954" class="Symbol">_)</a> <a id="4957" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4960" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4965" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="4980" class="Symbol">((</a><a id="4982" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4994" href="Cubical.Data.List.Properties.html#4920" class="Bound">xs</a> <a id="4997" class="Symbol">_))</a> <a id="5001" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5004" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5009" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5013" href="Cubical.Data.List.Properties.html#4934" class="Bound">p</a> <a id="5015" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="5026" href="Cubical.Data.List.Properties.html#4930" class="Bound">ys</a> <a id="5029" class="Symbol">_)))</a>
        <a id="5042" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5045" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="5053" class="Symbol">_</a>

<a id="¬cons≡nil"></a><a id="5056" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5066" class="Symbol">:</a> <a id="5068" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="5073" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5075" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5080" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5082" class="Symbol">)</a>
<a id="5084" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5094" class="Symbol">{_}</a> <a id="5098" class="Symbol">{</a><a id="5099" href="Cubical.Data.List.Properties.html#5099" class="Bound">A</a><a id="5100" class="Symbol">}</a> <a id="5102" href="Cubical.Data.List.Properties.html#5102" class="Bound">p</a> <a id="5104" class="Symbol">=</a> <a id="5106" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="5129" class="Symbol">(</a><a id="5130" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5135" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5136" class="Symbol">)</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5144" href="Cubical.Data.List.Properties.html#5099" class="Bound">A</a><a id="5145" class="Symbol">))</a> <a id="5148" href="Cubical.Data.List.Properties.html#5102" class="Bound">p</a> <a id="5150" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5152" class="Symbol">)</a>

<a id="¬nil≡cons"></a><a id="5155" href="Cubical.Data.List.Properties.html#5155" class="Function">¬nil≡cons</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5173" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5175" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="5177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5179" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="5181" class="Symbol">)</a>
<a id="5183" href="Cubical.Data.List.Properties.html#5155" class="Function">¬nil≡cons</a> <a id="5193" class="Symbol">{_}</a> <a id="5197" class="Symbol">{</a><a id="5198" href="Cubical.Data.List.Properties.html#5198" class="Bound">A</a><a id="5199" class="Symbol">}</a> <a id="5201" href="Cubical.Data.List.Properties.html#5201" class="Bound">p</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.Data.List.Properties.html#4289" class="Function">caseList</a> <a id="5228" class="Symbol">(</a><a id="5229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5234" href="Cubical.Data.List.Properties.html#5198" class="Bound">A</a><a id="5235" class="Symbol">)</a> <a id="5237" class="Symbol">(</a><a id="5238" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5243" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5244" class="Symbol">))</a> <a id="5247" href="Cubical.Data.List.Properties.html#5201" class="Bound">p</a> <a id="5249" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5251" class="Symbol">)</a>

<a id="¬snoc≡nil"></a><a id="5254" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5268" class="Symbol">(</a><a id="5269" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5272" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5275" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="5277" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5279" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5281" class="Symbol">)</a>
<a id="5283" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5293" class="Symbol">{</a><a id="5294" class="Argument">xs</a> <a id="5297" class="Symbol">=</a> <a id="5299" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5301" class="Symbol">}</a> <a id="5303" href="Cubical.Data.List.Properties.html#5303" class="Bound">contra</a> <a id="5310" class="Symbol">=</a> <a id="5312" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5322" href="Cubical.Data.List.Properties.html#5303" class="Bound">contra</a>
<a id="5329" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5339" class="Symbol">{</a><a id="5340" class="Argument">xs</a> <a id="5343" class="Symbol">=</a> <a id="5345" href="Cubical.Data.List.Properties.html#5345" class="Bound">x</a> <a id="5347" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5349" href="Cubical.Data.List.Properties.html#5349" class="Bound">xs</a><a id="5351" class="Symbol">}</a> <a id="5353" href="Cubical.Data.List.Properties.html#5353" class="Bound">contra</a> <a id="5360" class="Symbol">=</a> <a id="5362" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5372" href="Cubical.Data.List.Properties.html#5353" class="Bound">contra</a>

<a id="¬nil≡snoc"></a><a id="5380" href="Cubical.Data.List.Properties.html#5380" class="Function">¬nil≡snoc</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5398" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5400" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5403" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5406" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a><a id="5407" class="Symbol">)</a>
<a id="5409" href="Cubical.Data.List.Properties.html#5380" class="Function">¬nil≡snoc</a> <a id="5419" href="Cubical.Data.List.Properties.html#5419" class="Bound">contra</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Cubical.Data.List.Properties.html#5254" class="Function">¬snoc≡nil</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5443" href="Cubical.Data.List.Properties.html#5419" class="Bound">contra</a><a id="5449" class="Symbol">)</a>

<a id="cons≡rev-snoc"></a><a id="5452" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5466" class="Symbol">:</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Data.List.Properties.html#5469" class="Bound">x</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5474" class="Symbol">)</a> <a id="5476" class="Symbol">→</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Data.List.Properties.html#5479" class="Bound">xs</a> <a id="5482" class="Symbol">:</a> <a id="5484" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5489" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">→</a> <a id="5494" href="Cubical.Data.List.Properties.html#5469" class="Bound">x</a> <a id="5496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5498" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5502" href="Cubical.Data.List.Properties.html#5479" class="Bound">xs</a> <a id="5505" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5507" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.Data.List.Properties.html#5479" class="Bound">xs</a> <a id="5515" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5518" href="Cubical.Data.List.Properties.html#5469" class="Bound">x</a><a id="5519" class="Symbol">)</a>
<a id="5521" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5535" class="Symbol">_</a> <a id="5537" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5540" class="Symbol">=</a> <a id="5542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5547" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5561" href="Cubical.Data.List.Properties.html#5561" class="Bound">x</a> <a id="5563" class="Symbol">(</a><a id="5564" href="Cubical.Data.List.Properties.html#5564" class="Bound">y</a> <a id="5566" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5568" href="Cubical.Data.List.Properties.html#5568" class="Bound">ys</a><a id="5570" class="Symbol">)</a> <a id="5572" class="Symbol">=</a> <a id="5574" class="Symbol">λ</a> <a id="5576" href="Cubical.Data.List.Properties.html#5576" class="Bound">i</a> <a id="5578" class="Symbol">→</a> <a id="5580" href="Cubical.Data.List.Properties.html#5452" class="Function">cons≡rev-snoc</a> <a id="5594" href="Cubical.Data.List.Properties.html#5561" class="Bound">x</a> <a id="5596" href="Cubical.Data.List.Properties.html#5568" class="Bound">ys</a> <a id="5599" href="Cubical.Data.List.Properties.html#5576" class="Bound">i</a> <a id="5601" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="5604" href="Cubical.Data.List.Properties.html#5564" class="Bound">y</a> <a id="5606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5608" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="isContr[]≡[]"></a><a id="5612" href="Cubical.Data.List.Properties.html#5612" class="Function">isContr[]≡[]</a> <a id="5625" class="Symbol">:</a> <a id="5627" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5647" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5648" class="Symbol">)</a> <a id="5650" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5653" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5655" class="Symbol">)</a>
<a id="5657" href="Cubical.Data.List.Properties.html#5612" class="Function">isContr[]≡[]</a> <a id="5670" class="Symbol">=</a> <a id="5672" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5679" href="Cubical.Data.List.Properties.html#3148" class="Function">ListPath.decodeEncode</a> <a id="5701" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5704" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="isPropXs≡[]"></a><a id="5708" href="Cubical.Data.List.Properties.html#5708" class="Function">isPropXs≡[]</a> <a id="5720" class="Symbol">:</a> <a id="5722" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="5733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5735" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5737" class="Symbol">)</a>
<a id="5739" href="Cubical.Data.List.Properties.html#5708" class="Function">isPropXs≡[]</a> <a id="5751" class="Symbol">{</a><a id="5752" class="Argument">xs</a> <a id="5755" class="Symbol">=</a> <a id="5757" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5759" class="Symbol">}</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="5777" class="Number">0</a> <a id="5779" href="Cubical.Data.List.Properties.html#5612" class="Function">isContr[]≡[]</a>
<a id="5792" href="Cubical.Data.List.Properties.html#5708" class="Function">isPropXs≡[]</a> <a id="5804" class="Symbol">{</a><a id="5805" class="Argument">xs</a> <a id="5808" class="Symbol">=</a> <a id="5810" href="Cubical.Data.List.Properties.html#5810" class="Bound">x</a> <a id="5812" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5814" href="Cubical.Data.List.Properties.html#5814" class="Bound">xs</a><a id="5816" class="Symbol">}</a> <a id="5818" class="Symbol">=</a> <a id="5820" class="Symbol">λ</a> <a id="5822" href="Cubical.Data.List.Properties.html#5822" class="Bound">p</a> <a id="5824" href="Cubical.Data.List.Properties.html#5824" class="Bound">_</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a> <a id="5845" href="Cubical.Data.List.Properties.html#5822" class="Bound">p</a><a id="5846" class="Symbol">)</a>

<a id="discreteList"></a><a id="5849" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="5862" class="Symbol">:</a> <a id="5864" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5873" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="5875" class="Symbol">→</a> <a id="5877" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5886" class="Symbol">(</a><a id="5887" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5892" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="5893" class="Symbol">)</a>
<a id="5895" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="5908" href="Cubical.Data.List.Properties.html#5908" class="Bound">eqA</a> <a id="5912" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5921" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5930" class="Symbol">=</a> <a id="5932" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5936" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5941" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="5954" href="Cubical.Data.List.Properties.html#5954" class="Bound">eqA</a> <a id="5958" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5967" class="Symbol">(</a><a id="5968" href="Cubical.Data.List.Properties.html#5968" class="Bound">y</a> <a id="5970" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5972" href="Cubical.Data.List.Properties.html#5972" class="Bound">ys</a><a id="5974" class="Symbol">)</a> <a id="5976" class="Symbol">=</a> <a id="5978" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5981" href="Cubical.Data.List.Properties.html#5155" class="Function">¬nil≡cons</a>
<a id="5991" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="6004" href="Cubical.Data.List.Properties.html#6004" class="Bound">eqA</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Data.List.Properties.html#6009" class="Bound">x</a> <a id="6011" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6013" href="Cubical.Data.List.Properties.html#6013" class="Bound">xs</a><a id="6015" class="Symbol">)</a> <a id="6017" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6026" class="Symbol">=</a> <a id="6028" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6031" href="Cubical.Data.List.Properties.html#5056" class="Function">¬cons≡nil</a>
<a id="6041" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="6054" href="Cubical.Data.List.Properties.html#6054" class="Bound">eqA</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Cubical.Data.List.Properties.html#6059" class="Bound">x</a> <a id="6061" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6063" href="Cubical.Data.List.Properties.html#6063" class="Bound">xs</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.Data.List.Properties.html#6068" class="Bound">y</a> <a id="6070" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6072" href="Cubical.Data.List.Properties.html#6072" class="Bound">ys</a><a id="6074" class="Symbol">)</a> <a id="6076" class="Keyword">with</a> <a id="6081" href="Cubical.Data.List.Properties.html#6054" class="Bound">eqA</a> <a id="6085" href="Cubical.Data.List.Properties.html#6059" class="Bound">x</a> <a id="6087" href="Cubical.Data.List.Properties.html#6068" class="Bound">y</a> <a id="6089" class="Symbol">|</a> <a id="6091" href="Cubical.Data.List.Properties.html#5849" class="Function">discreteList</a> <a id="6104" href="Cubical.Data.List.Properties.html#6054" class="Bound">eqA</a> <a id="6108" href="Cubical.Data.List.Properties.html#6063" class="Bound">xs</a> <a id="6111" href="Cubical.Data.List.Properties.html#6072" class="Bound">ys</a>
<a id="6114" class="Symbol">...</a> <a id="6118" class="Symbol">|</a> <a id="6120" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6124" href="Cubical.Data.List.Properties.html#6124" class="Bound">p</a> <a id="6126" class="Symbol">|</a> <a id="6128" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6132" href="Cubical.Data.List.Properties.html#6132" class="Bound">q</a> <a id="6134" class="Symbol">=</a> <a id="6136" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6140" class="Symbol">(λ</a> <a id="6143" href="Cubical.Data.List.Properties.html#6143" class="Bound">i</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="Cubical.Data.List.Properties.html#6124" class="Bound">p</a> <a id="6149" href="Cubical.Data.List.Properties.html#6143" class="Bound">i</a> <a id="6151" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6153" href="Cubical.Data.List.Properties.html#6132" class="Bound">q</a> <a id="6155" href="Cubical.Data.List.Properties.html#6143" class="Bound">i</a><a id="6156" class="Symbol">)</a>
<a id="6158" class="Symbol">...</a> <a id="6162" class="Symbol">|</a> <a id="6164" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6168" class="Symbol">_</a> <a id="6170" class="Symbol">|</a> <a id="6172" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6175" href="Cubical.Data.List.Properties.html#6175" class="Bound">¬q</a> <a id="6178" class="Symbol">=</a> <a id="6180" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6183" class="Symbol">(λ</a> <a id="6186" href="Cubical.Data.List.Properties.html#6186" class="Bound">p</a> <a id="6188" class="Symbol">→</a> <a id="6190" href="Cubical.Data.List.Properties.html#6175" class="Bound">¬q</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="6204" href="Cubical.Data.List.Properties.html#6186" class="Bound">p</a><a id="6205" class="Symbol">))</a>
<a id="6208" class="Symbol">...</a> <a id="6212" class="Symbol">|</a> <a id="6214" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6217" href="Cubical.Data.List.Properties.html#6217" class="Bound">¬p</a> <a id="6220" class="Symbol">|</a> <a id="6222" class="Symbol">_</a>     <a id="6228" class="Symbol">=</a> <a id="6230" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6233" class="Symbol">(λ</a> <a id="6236" href="Cubical.Data.List.Properties.html#6236" class="Bound">q</a> <a id="6238" class="Symbol">→</a> <a id="6240" href="Cubical.Data.List.Properties.html#6217" class="Bound">¬p</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="6254" href="Cubical.Data.List.Properties.html#6236" class="Bound">q</a><a id="6255" class="Symbol">))</a>

<a id="foldrCons"></a><a id="6259" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6269" class="Symbol">:</a> <a id="6271" class="Symbol">(</a><a id="6272" href="Cubical.Data.List.Properties.html#6272" class="Bound">xs</a> <a id="6275" class="Symbol">:</a> <a id="6277" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6282" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6283" class="Symbol">)</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="6293" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="6297" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6300" href="Cubical.Data.List.Properties.html#6272" class="Bound">xs</a> <a id="6303" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6305" href="Cubical.Data.List.Properties.html#6272" class="Bound">xs</a>
<a id="6308" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6318" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6321" class="Symbol">=</a> <a id="6323" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6328" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Cubical.Data.List.Properties.html#6339" class="Bound">x</a> <a id="6341" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6343" href="Cubical.Data.List.Properties.html#6343" class="Bound">xs</a><a id="6345" class="Symbol">)</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Cubical.Data.List.Properties.html#6339" class="Bound">x</a> <a id="6357" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6359" class="Symbol">)</a> <a id="6361" class="Symbol">(</a><a id="6362" href="Cubical.Data.List.Properties.html#6259" class="Function">foldrCons</a> <a id="6372" href="Cubical.Data.List.Properties.html#6343" class="Bound">xs</a><a id="6374" class="Symbol">)</a>

<a id="length-map"></a><a id="6377" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6388" class="Symbol">:</a> <a id="6390" class="Symbol">(</a><a id="6391" href="Cubical.Data.List.Properties.html#6391" class="Bound">f</a> <a id="6393" class="Symbol">:</a> <a id="6395" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="6397" class="Symbol">→</a> <a id="6399" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Symbol">→</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Cubical.Data.List.Properties.html#6405" class="Bound">as</a> <a id="6408" class="Symbol">:</a> <a id="6410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6415" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6416" class="Symbol">)</a>
  <a id="6420" class="Symbol">→</a> <a id="6422" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6434" href="Cubical.Data.List.Properties.html#6391" class="Bound">f</a> <a id="6436" href="Cubical.Data.List.Properties.html#6405" class="Bound">as</a><a id="6438" class="Symbol">)</a> <a id="6440" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6442" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6449" href="Cubical.Data.List.Properties.html#6405" class="Bound">as</a>
<a id="6452" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6463" href="Cubical.Data.List.Properties.html#6463" class="Bound">f</a> <a id="6465" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6468" class="Symbol">=</a> <a id="6470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6475" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6486" href="Cubical.Data.List.Properties.html#6486" class="Bound">f</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Cubical.Data.List.Properties.html#6489" class="Bound">a</a> <a id="6491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6493" href="Cubical.Data.List.Properties.html#6493" class="Bound">as</a><a id="6495" class="Symbol">)</a> <a id="6497" class="Symbol">=</a> <a id="6499" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Data.List.Properties.html#6377" class="Function">length-map</a> <a id="6520" href="Cubical.Data.List.Properties.html#6486" class="Bound">f</a> <a id="6522" href="Cubical.Data.List.Properties.html#6493" class="Bound">as</a><a id="6524" class="Symbol">)</a>

<a id="map++"></a><a id="6527" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6533" class="Symbol">:</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6538" class="Symbol">:</a> <a id="6540" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="6542" class="Symbol">→</a> <a id="6544" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a><a id="6545" class="Symbol">)</a> <a id="6547" class="Symbol">→</a> <a id="6549" class="Symbol">(</a><a id="6550" href="Cubical.Data.List.Properties.html#6550" class="Bound">as</a> <a id="6553" href="Cubical.Data.List.Properties.html#6553" class="Bound">bs</a> <a id="6556" class="Symbol">:</a> <a id="6558" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6563" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6564" class="Symbol">)</a>
   <a id="6569" class="Symbol">→</a> <a id="6571" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6575" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6577" href="Cubical.Data.List.Properties.html#6550" class="Bound">as</a> <a id="6580" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6583" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6587" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6589" href="Cubical.Data.List.Properties.html#6553" class="Bound">bs</a> <a id="6592" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6594" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6598" href="Cubical.Data.List.Properties.html#6536" class="Bound">f</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Cubical.Data.List.Properties.html#6550" class="Bound">as</a> <a id="6604" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6607" href="Cubical.Data.List.Properties.html#6553" class="Bound">bs</a><a id="6609" class="Symbol">)</a>
<a id="6611" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6617" href="Cubical.Data.List.Properties.html#6617" class="Bound">f</a> <a id="6619" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6622" href="Cubical.Data.List.Properties.html#6622" class="Bound">bs</a> <a id="6625" class="Symbol">=</a> <a id="6627" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6632" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6638" href="Cubical.Data.List.Properties.html#6638" class="Bound">f</a> <a id="6640" class="Symbol">(</a><a id="6641" href="Cubical.Data.List.Properties.html#6641" class="Bound">x</a> <a id="6643" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6645" href="Cubical.Data.List.Properties.html#6645" class="Bound">as</a><a id="6647" class="Symbol">)</a> <a id="6649" href="Cubical.Data.List.Properties.html#6649" class="Bound">bs</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6659" class="Symbol">(</a><a id="6660" href="Cubical.Data.List.Properties.html#6638" class="Bound">f</a> <a id="6662" href="Cubical.Data.List.Properties.html#6641" class="Bound">x</a> <a id="6664" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6666" class="Symbol">)</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6675" href="Cubical.Data.List.Properties.html#6638" class="Bound">f</a> <a id="6677" href="Cubical.Data.List.Properties.html#6645" class="Bound">as</a> <a id="6680" href="Cubical.Data.List.Properties.html#6649" class="Bound">bs</a><a id="6682" class="Symbol">)</a>

<a id="rev-map-comm"></a><a id="6685" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6698" class="Symbol">:</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Cubical.Data.List.Properties.html#6701" class="Bound">f</a> <a id="6703" class="Symbol">:</a> <a id="6705" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="6707" class="Symbol">→</a> <a id="6709" href="Cubical.Data.List.Properties.html#4243" class="Generalizable">B</a><a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">→</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.Data.List.Properties.html#6715" class="Bound">as</a> <a id="6718" class="Symbol">:</a> <a id="6720" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6725" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6726" class="Symbol">)</a>
  <a id="6730" class="Symbol">→</a> <a id="6732" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6736" href="Cubical.Data.List.Properties.html#6701" class="Bound">f</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6743" href="Cubical.Data.List.Properties.html#6715" class="Bound">as</a><a id="6745" class="Symbol">)</a> <a id="6747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6749" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6753" class="Symbol">(</a><a id="6754" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6758" href="Cubical.Data.List.Properties.html#6701" class="Bound">f</a> <a id="6760" href="Cubical.Data.List.Properties.html#6715" class="Bound">as</a><a id="6762" class="Symbol">)</a>
<a id="6764" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6777" href="Cubical.Data.List.Properties.html#6777" class="Bound">f</a> <a id="6779" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6782" class="Symbol">=</a> <a id="6784" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6789" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6802" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6804" class="Symbol">(</a><a id="6805" href="Cubical.Data.List.Properties.html#6805" class="Bound">x</a> <a id="6807" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6809" href="Cubical.Data.List.Properties.html#6809" class="Bound">as</a><a id="6811" class="Symbol">)</a> <a id="6813" class="Symbol">=</a>
 <a id="6816" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6820" class="Symbol">(</a><a id="6821" href="Cubical.Data.List.Properties.html#6527" class="Function">map++</a> <a id="6827" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6834" href="Cubical.Data.List.Properties.html#6809" class="Bound">as</a><a id="6836" class="Symbol">)</a> <a id="6838" class="Symbol">_)</a> <a id="6841" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="6853" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6855" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6857" href="Cubical.Data.List.Properties.html#6805" class="Bound">x</a> <a id="6859" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="6860" class="Symbol">)</a> <a id="6862" class="Symbol">(</a><a id="6863" href="Cubical.Data.List.Properties.html#6685" class="Function">rev-map-comm</a> <a id="6876" href="Cubical.Data.List.Properties.html#6802" class="Bound">f</a> <a id="6878" href="Cubical.Data.List.Properties.html#6809" class="Bound">as</a><a id="6880" class="Symbol">)</a>

<a id="length++"></a><a id="6883" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="6892" class="Symbol">:</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Cubical.Data.List.Properties.html#6895" class="Bound">xs</a> <a id="6898" href="Cubical.Data.List.Properties.html#6898" class="Bound">ys</a> <a id="6901" class="Symbol">:</a> <a id="6903" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6908" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="6909" class="Symbol">)</a> <a id="6911" class="Symbol">→</a> <a id="6913" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6920" class="Symbol">(</a><a id="6921" href="Cubical.Data.List.Properties.html#6895" class="Bound">xs</a> <a id="6924" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6927" href="Cubical.Data.List.Properties.html#6898" class="Bound">ys</a><a id="6929" class="Symbol">)</a> <a id="6931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6933" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6940" href="Cubical.Data.List.Properties.html#6895" class="Bound">xs</a> <a id="6943" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6945" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6952" href="Cubical.Data.List.Properties.html#6898" class="Bound">ys</a>
<a id="6955" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="6964" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6967" href="Cubical.Data.List.Properties.html#6967" class="Bound">ys</a> <a id="6970" class="Symbol">=</a> <a id="6972" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6977" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Cubical.Data.List.Properties.html#6987" class="Bound">x</a> <a id="6989" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6991" href="Cubical.Data.List.Properties.html#6991" class="Bound">xs</a><a id="6993" class="Symbol">)</a> <a id="6995" href="Cubical.Data.List.Properties.html#6995" class="Bound">ys</a> <a id="6998" class="Symbol">=</a> <a id="7000" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Cubical.Data.List.Properties.html#6883" class="Function">length++</a> <a id="7019" href="Cubical.Data.List.Properties.html#6991" class="Bound">xs</a> <a id="7022" href="Cubical.Data.List.Properties.html#6995" class="Bound">ys</a><a id="7024" class="Symbol">)</a>

<a id="drop++"></a><a id="7027" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7034" class="Symbol">:</a> <a id="7036" class="Symbol">∀</a> <a id="7038" class="Symbol">(</a><a id="7039" href="Cubical.Data.List.Properties.html#7039" class="Bound">xs</a> <a id="7042" href="Cubical.Data.List.Properties.html#7042" class="Bound">ys</a> <a id="7045" class="Symbol">:</a> <a id="7047" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7052" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7053" class="Symbol">)</a> <a id="7055" href="Cubical.Data.List.Properties.html#7055" class="Bound">k</a> <a id="7057" class="Symbol">→</a>
   <a id="7062" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7075" href="Cubical.Data.List.Properties.html#7039" class="Bound">xs</a> <a id="7078" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7080" href="Cubical.Data.List.Properties.html#7055" class="Bound">k</a><a id="7081" class="Symbol">)</a> <a id="7083" class="Symbol">(</a><a id="7084" href="Cubical.Data.List.Properties.html#7039" class="Bound">xs</a> <a id="7087" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7090" href="Cubical.Data.List.Properties.html#7042" class="Bound">ys</a><a id="7092" class="Symbol">)</a> <a id="7094" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7096" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7101" href="Cubical.Data.List.Properties.html#7055" class="Bound">k</a> <a id="7103" href="Cubical.Data.List.Properties.html#7042" class="Bound">ys</a>
<a id="7106" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7113" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7116" href="Cubical.Data.List.Properties.html#7116" class="Bound">ys</a> <a id="7119" href="Cubical.Data.List.Properties.html#7119" class="Bound">k</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7128" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7135" class="Symbol">(</a><a id="7136" href="Cubical.Data.List.Properties.html#7136" class="Bound">x</a> <a id="7138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7140" href="Cubical.Data.List.Properties.html#7140" class="Bound">xs</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Cubical.Data.List.Properties.html#7144" class="Bound">ys</a> <a id="7147" href="Cubical.Data.List.Properties.html#7147" class="Bound">k</a> <a id="7149" class="Symbol">=</a> <a id="7151" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7158" href="Cubical.Data.List.Properties.html#7140" class="Bound">xs</a> <a id="7161" href="Cubical.Data.List.Properties.html#7144" class="Bound">ys</a> <a id="7164" href="Cubical.Data.List.Properties.html#7147" class="Bound">k</a>

<a id="dropLength++"></a><a id="7167" href="Cubical.Data.List.Properties.html#7167" class="Function">dropLength++</a> <a id="7180" class="Symbol">:</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Cubical.Data.List.Properties.html#7183" class="Bound">xs</a> <a id="7186" class="Symbol">:</a> <a id="7188" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7193" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7194" class="Symbol">)</a> <a id="7196" class="Symbol">→</a> <a id="7198" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7203" class="Symbol">(</a><a id="7204" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7211" href="Cubical.Data.List.Properties.html#7183" class="Bound">xs</a><a id="7213" class="Symbol">)</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Cubical.Data.List.Properties.html#7183" class="Bound">xs</a> <a id="7219" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7222" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a><a id="7224" class="Symbol">)</a> <a id="7226" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7228" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a>
<a id="7231" href="Cubical.Data.List.Properties.html#7167" class="Function">dropLength++</a> <a id="7244" class="Symbol">{</a><a id="7245" class="Argument">ys</a> <a id="7248" class="Symbol">=</a> <a id="7250" href="Cubical.Data.List.Properties.html#7250" class="Bound">ys</a><a id="7252" class="Symbol">}</a> <a id="7254" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a> <a id="7257" class="Symbol">=</a>
  <a id="7261" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7266" class="Symbol">(</a><a id="7267" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="7272" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a> <a id="7281" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7284" href="Cubical.Data.List.Properties.html#7250" class="Bound">ys</a><a id="7286" class="Symbol">))</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7294" class="Symbol">(</a><a id="7295" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="7302" class="Symbol">(</a><a id="7303" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7310" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a><a id="7312" class="Symbol">)))</a> <a id="7316" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7318" href="Cubical.Data.List.Properties.html#7027" class="Function">drop++</a> <a id="7325" href="Cubical.Data.List.Properties.html#7254" class="Bound">xs</a> <a id="7328" href="Cubical.Data.List.Properties.html#7250" class="Bound">ys</a> <a id="7331" class="Number">0</a>


<a id="dropLength"></a><a id="7335" href="Cubical.Data.List.Properties.html#7335" class="Function">dropLength</a> <a id="7346" class="Symbol">:</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Cubical.Data.List.Properties.html#7349" class="Bound">xs</a> <a id="7352" class="Symbol">:</a> <a id="7354" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7359" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7360" class="Symbol">)</a> <a id="7362" class="Symbol">→</a> <a id="7364" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7369" class="Symbol">(</a><a id="7370" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7377" href="Cubical.Data.List.Properties.html#7349" class="Bound">xs</a><a id="7379" class="Symbol">)</a> <a id="7381" href="Cubical.Data.List.Properties.html#7349" class="Bound">xs</a> <a id="7384" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7386" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="7389" href="Cubical.Data.List.Properties.html#7335" class="Function">dropLength</a> <a id="7400" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a> <a id="7403" class="Symbol">=</a>
    <a id="7409" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7428" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a><a id="7430" class="Symbol">))</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7438" class="Symbol">(</a><a id="7439" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7449" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a><a id="7451" class="Symbol">))</a>
  <a id="7456" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7458" href="Cubical.Data.List.Properties.html#7167" class="Function">dropLength++</a> <a id="7471" href="Cubical.Data.List.Properties.html#7400" class="Bound">xs</a>


<a id="take++"></a><a id="7476" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7483" class="Symbol">:</a> <a id="7485" class="Symbol">∀</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7491" href="Cubical.Data.List.Properties.html#7491" class="Bound">ys</a> <a id="7494" class="Symbol">:</a> <a id="7496" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7501" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="7502" class="Symbol">)</a> <a id="7504" href="Cubical.Data.List.Properties.html#7504" class="Bound">k</a> <a id="7506" class="Symbol">→</a> <a id="7508" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7521" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7524" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7526" href="Cubical.Data.List.Properties.html#7504" class="Bound">k</a><a id="7527" class="Symbol">)</a> <a id="7529" class="Symbol">(</a><a id="7530" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7533" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7536" href="Cubical.Data.List.Properties.html#7491" class="Bound">ys</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7542" href="Cubical.Data.List.Properties.html#7488" class="Bound">xs</a> <a id="7545" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7548" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7553" href="Cubical.Data.List.Properties.html#7504" class="Bound">k</a> <a id="7555" href="Cubical.Data.List.Properties.html#7491" class="Bound">ys</a>
<a id="7558" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7565" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7568" href="Cubical.Data.List.Properties.html#7568" class="Bound">ys</a> <a id="7571" href="Cubical.Data.List.Properties.html#7571" class="Bound">k</a> <a id="7573" class="Symbol">=</a> <a id="7575" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7580" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Cubical.Data.List.Properties.html#7588" class="Bound">x</a> <a id="7590" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7592" href="Cubical.Data.List.Properties.html#7592" class="Bound">xs</a><a id="7594" class="Symbol">)</a> <a id="7596" href="Cubical.Data.List.Properties.html#7596" class="Bound">ys</a> <a id="7599" href="Cubical.Data.List.Properties.html#7599" class="Bound">k</a> <a id="7601" class="Symbol">=</a> <a id="7603" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7608" class="Symbol">(_</a> <a id="7611" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="7613" class="Symbol">)</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7623" class="Symbol">_</a> <a id="7625" class="Symbol">_</a> <a id="7627" href="Cubical.Data.List.Properties.html#7599" class="Bound">k</a><a id="7628" class="Symbol">)</a>


<a id="takeLength++"></a><a id="7632" href="Cubical.Data.List.Properties.html#7632" class="Function">takeLength++</a> <a id="7645" class="Symbol">:</a> <a id="7647" class="Symbol">∀</a> <a id="7649" href="Cubical.Data.List.Properties.html#7649" class="Bound">ys</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7659" class="Symbol">(</a><a id="7660" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7667" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="7669" class="Symbol">)</a> <a id="7671" class="Symbol">(</a><a id="7672" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="7675" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7678" href="Cubical.Data.List.Properties.html#7649" class="Bound">ys</a><a id="7680" class="Symbol">)</a> <a id="7682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7684" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a>
<a id="7687" href="Cubical.Data.List.Properties.html#7632" class="Function">takeLength++</a> <a id="7700" class="Symbol">{</a><a id="7701" class="Argument">xs</a> <a id="7704" class="Symbol">=</a> <a id="7706" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a><a id="7708" class="Symbol">}</a> <a id="7710" href="Cubical.Data.List.Properties.html#7710" class="Bound">ys</a> <a id="7713" class="Symbol">=</a>
      <a id="7721" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7726" class="Symbol">(</a><a id="7727" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="7732" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7737" class="Symbol">(</a><a id="7738" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a> <a id="7741" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7744" href="Cubical.Data.List.Properties.html#7710" class="Bound">ys</a><a id="7746" class="Symbol">))</a> <a id="7749" class="Symbol">(</a><a id="7750" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7770" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a><a id="7772" class="Symbol">)))</a>
   <a id="7779" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7782" href="Cubical.Data.List.Properties.html#7476" class="Function">take++</a> <a id="7789" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a> <a id="7792" href="Cubical.Data.List.Properties.html#7710" class="Bound">ys</a> <a id="7795" class="Number">0</a>
   <a id="7800" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7803" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7813" href="Cubical.Data.List.Properties.html#7706" class="Bound">xs</a>

<a id="takeLength"></a><a id="7817" href="Cubical.Data.List.Properties.html#7817" class="Function">takeLength</a> <a id="7828" class="Symbol">:</a> <a id="7830" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7835" class="Symbol">(</a><a id="7836" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7843" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="7845" class="Symbol">)</a> <a id="7847" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="7850" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7852" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a>
<a id="7855" href="Cubical.Data.List.Properties.html#7817" class="Function">takeLength</a> <a id="7866" class="Symbol">=</a> <a id="7868" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7879" class="Symbol">_)</a> <a id="7882" class="Symbol">(</a><a id="7883" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7887" class="Symbol">(</a><a id="7888" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7898" class="Symbol">_))</a> <a id="7902" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7904" href="Cubical.Data.List.Properties.html#7632" class="Function">takeLength++</a> <a id="7917" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="map-∘"></a><a id="7921" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="7927" class="Symbol">:</a> <a id="7929" class="Symbol">∀</a> <a id="7931" class="Symbol">{</a><a id="7932" href="Cubical.Data.List.Properties.html#7932" class="Bound">ℓA</a> <a id="7935" href="Cubical.Data.List.Properties.html#7935" class="Bound">ℓB</a> <a id="7938" href="Cubical.Data.List.Properties.html#7938" class="Bound">ℓC</a><a id="7940" class="Symbol">}</a> <a id="7942" class="Symbol">{</a><a id="7943" href="Cubical.Data.List.Properties.html#7943" class="Bound">A</a> <a id="7945" class="Symbol">:</a> <a id="7947" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7952" href="Cubical.Data.List.Properties.html#7932" class="Bound">ℓA</a><a id="7954" class="Symbol">}</a> <a id="7956" class="Symbol">{</a><a id="7957" href="Cubical.Data.List.Properties.html#7957" class="Bound">B</a> <a id="7959" class="Symbol">:</a> <a id="7961" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7966" href="Cubical.Data.List.Properties.html#7935" class="Bound">ℓB</a><a id="7968" class="Symbol">}</a> <a id="7970" class="Symbol">{</a><a id="7971" href="Cubical.Data.List.Properties.html#7971" class="Bound">C</a> <a id="7973" class="Symbol">:</a> <a id="7975" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7980" href="Cubical.Data.List.Properties.html#7938" class="Bound">ℓC</a><a id="7982" class="Symbol">}</a>
        <a id="7992" class="Symbol">(</a><a id="7993" href="Cubical.Data.List.Properties.html#7993" class="Bound">g</a> <a id="7995" class="Symbol">:</a> <a id="7997" href="Cubical.Data.List.Properties.html#7957" class="Bound">B</a> <a id="7999" class="Symbol">→</a> <a id="8001" href="Cubical.Data.List.Properties.html#7971" class="Bound">C</a><a id="8002" class="Symbol">)</a> <a id="8004" class="Symbol">(</a><a id="8005" href="Cubical.Data.List.Properties.html#8005" class="Bound">f</a> <a id="8007" class="Symbol">:</a> <a id="8009" href="Cubical.Data.List.Properties.html#7943" class="Bound">A</a> <a id="8011" class="Symbol">→</a> <a id="8013" href="Cubical.Data.List.Properties.html#7957" class="Bound">B</a><a id="8014" class="Symbol">)</a> <a id="8016" class="Symbol">(</a><a id="8017" href="Cubical.Data.List.Properties.html#8017" class="Bound">as</a> <a id="8020" class="Symbol">:</a> <a id="8022" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8027" href="Cubical.Data.List.Properties.html#7943" class="Bound">A</a><a id="8028" class="Symbol">)</a>
        <a id="8038" class="Symbol">→</a> <a id="8040" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8044" href="Cubical.Data.List.Properties.html#7993" class="Bound">g</a> <a id="8046" class="Symbol">(</a><a id="8047" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8051" href="Cubical.Data.List.Properties.html#8005" class="Bound">f</a> <a id="8053" href="Cubical.Data.List.Properties.html#8017" class="Bound">as</a><a id="8055" class="Symbol">)</a> <a id="8057" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8059" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8063" class="Symbol">(λ</a> <a id="8066" href="Cubical.Data.List.Properties.html#8066" class="Bound">x</a> <a id="8068" class="Symbol">→</a> <a id="8070" href="Cubical.Data.List.Properties.html#7993" class="Bound">g</a> <a id="8072" class="Symbol">(</a><a id="8073" href="Cubical.Data.List.Properties.html#8005" class="Bound">f</a> <a id="8075" href="Cubical.Data.List.Properties.html#8066" class="Bound">x</a><a id="8076" class="Symbol">))</a> <a id="8079" href="Cubical.Data.List.Properties.html#8017" class="Bound">as</a>
<a id="8082" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="8088" href="Cubical.Data.List.Properties.html#8088" class="Bound">g</a> <a id="8090" href="Cubical.Data.List.Properties.html#8090" class="Bound">f</a> <a id="8092" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8095" class="Symbol">=</a> <a id="8097" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8102" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="8108" href="Cubical.Data.List.Properties.html#8108" class="Bound">g</a> <a id="8110" href="Cubical.Data.List.Properties.html#8110" class="Bound">f</a> <a id="8112" class="Symbol">(</a><a id="8113" href="Cubical.Data.List.Properties.html#8113" class="Bound">x</a> <a id="8115" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8117" href="Cubical.Data.List.Properties.html#8117" class="Bound">as</a><a id="8119" class="Symbol">)</a> <a id="8121" class="Symbol">=</a> <a id="8123" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8128" class="Symbol">(_</a> <a id="8131" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8133" class="Symbol">)</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Cubical.Data.List.Properties.html#7921" class="Function">map-∘</a> <a id="8142" href="Cubical.Data.List.Properties.html#8108" class="Bound">g</a> <a id="8144" href="Cubical.Data.List.Properties.html#8110" class="Bound">f</a> <a id="8146" href="Cubical.Data.List.Properties.html#8117" class="Bound">as</a><a id="8148" class="Symbol">)</a>

<a id="map-id"></a><a id="8151" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8158" class="Symbol">:</a> <a id="8160" class="Symbol">(</a><a id="8161" href="Cubical.Data.List.Properties.html#8161" class="Bound">as</a> <a id="8164" class="Symbol">:</a> <a id="8166" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8171" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="8172" class="Symbol">)</a> <a id="8174" class="Symbol">→</a> <a id="8176" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8180" class="Symbol">(λ</a> <a id="8183" href="Cubical.Data.List.Properties.html#8183" class="Bound">x</a> <a id="8185" class="Symbol">→</a> <a id="8187" href="Cubical.Data.List.Properties.html#8183" class="Bound">x</a><a id="8188" class="Symbol">)</a> <a id="8190" href="Cubical.Data.List.Properties.html#8161" class="Bound">as</a> <a id="8193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8195" href="Cubical.Data.List.Properties.html#8161" class="Bound">as</a>
<a id="8198" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8205" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8215" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8222" class="Symbol">(</a><a id="8223" href="Cubical.Data.List.Properties.html#8223" class="Bound">x</a> <a id="8225" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8227" href="Cubical.Data.List.Properties.html#8227" class="Bound">as</a><a id="8229" class="Symbol">)</a> <a id="8231" class="Symbol">=</a> <a id="8233" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8238" class="Symbol">(_</a> <a id="8241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8243" class="Symbol">)</a> <a id="8245" class="Symbol">(</a><a id="8246" href="Cubical.Data.List.Properties.html#8151" class="Function">map-id</a> <a id="8253" href="Cubical.Data.List.Properties.html#8227" class="Bound">as</a><a id="8255" class="Symbol">)</a>

<a id="length≡0→≡[]"></a><a id="8258" href="Cubical.Data.List.Properties.html#8258" class="Function">length≡0→≡[]</a> <a id="8271" class="Symbol">:</a> <a id="8273" class="Symbol">∀</a> <a id="8275" class="Symbol">(</a><a id="8276" href="Cubical.Data.List.Properties.html#8276" class="Bound">xs</a> <a id="8279" class="Symbol">:</a> <a id="8281" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8286" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="8287" class="Symbol">)</a> <a id="8289" class="Symbol">→</a> <a id="8291" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="8298" href="Cubical.Data.List.Properties.html#8276" class="Bound">xs</a> <a id="8301" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8303" class="Number">0</a> <a id="8305" class="Symbol">→</a> <a id="8307" href="Cubical.Data.List.Properties.html#8276" class="Bound">xs</a> <a id="8310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8312" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8315" href="Cubical.Data.List.Properties.html#8258" class="Function">length≡0→≡[]</a> <a id="8328" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8331" href="Cubical.Data.List.Properties.html#8331" class="Bound">x</a> <a id="8333" class="Symbol">=</a> <a id="8335" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8340" href="Cubical.Data.List.Properties.html#8258" class="Function">length≡0→≡[]</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Cubical.Data.List.Properties.html#8354" class="Bound">x₁</a> <a id="8357" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8359" href="Cubical.Data.List.Properties.html#8359" class="Bound">xs</a><a id="8361" class="Symbol">)</a> <a id="8363" href="Cubical.Data.List.Properties.html#8363" class="Bound">x</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8373" class="Symbol">(</a><a id="8374" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="8380" href="Cubical.Data.List.Properties.html#8363" class="Bound">x</a><a id="8381" class="Symbol">)</a>

<a id="init"></a><a id="8384" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8389" class="Symbol">:</a> <a id="8391" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8396" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="8398" class="Symbol">→</a> <a id="8400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8405" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="8407" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8412" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8415" class="Symbol">=</a> <a id="8417" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8420" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8425" class="Symbol">(</a><a id="8426" href="Cubical.Data.List.Properties.html#8426" class="Bound">x</a> <a id="8428" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8430" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8432" class="Symbol">)</a> <a id="8434" class="Symbol">=</a> <a id="8436" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8439" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8444" class="Symbol">(</a><a id="8445" href="Cubical.Data.List.Properties.html#8445" class="Bound">x</a> <a id="8447" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8449" href="Cubical.Data.List.Properties.html#8449" class="Bound">xs</a><a id="8451" class="Symbol">@(_</a> <a id="8455" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8457" class="Symbol">_))</a> <a id="8461" class="Symbol">=</a> <a id="8463" href="Cubical.Data.List.Properties.html#8445" class="Bound">x</a> <a id="8465" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8467" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8472" href="Cubical.Data.List.Properties.html#8449" class="Bound">xs</a>

<a id="tail"></a><a id="8476" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8481" class="Symbol">:</a> <a id="8483" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8488" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="8490" class="Symbol">→</a> <a id="8492" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8497" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="8499" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8504" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8507" class="Symbol">=</a> <a id="8509" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8512" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Cubical.Data.List.Properties.html#8518" class="Bound">x</a> <a id="8520" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8522" href="Cubical.Data.List.Properties.html#8522" class="Bound">xs</a><a id="8524" class="Symbol">)</a> <a id="8526" class="Symbol">=</a> <a id="8528" href="Cubical.Data.List.Properties.html#8522" class="Bound">xs</a>

<a id="init-red-lem"></a><a id="8532" href="Cubical.Data.List.Properties.html#8532" class="Function">init-red-lem</a> <a id="8545" class="Symbol">:</a> <a id="8547" class="Symbol">∀</a> <a id="8549" class="Symbol">(</a><a id="8550" href="Cubical.Data.List.Properties.html#8550" class="Bound">x</a> <a id="8552" class="Symbol">:</a> <a id="8554" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="8555" class="Symbol">)</a> <a id="8557" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a> <a id="8560" class="Symbol">→</a> <a id="8562" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8564" class="Symbol">(</a><a id="8565" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a> <a id="8568" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8570" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8572" class="Symbol">)</a> <a id="8574" class="Symbol">→</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Cubical.Data.List.Properties.html#8550" class="Bound">x</a> <a id="8579" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8581" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8586" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a><a id="8588" class="Symbol">)</a> <a id="8590" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Cubical.Data.List.Properties.html#8550" class="Bound">x</a> <a id="8601" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8603" href="Cubical.Data.List.Properties.html#8557" class="Bound">xs</a><a id="8605" class="Symbol">))</a>
<a id="8608" href="Cubical.Data.List.Properties.html#8532" class="Function">init-red-lem</a> <a id="8621" href="Cubical.Data.List.Properties.html#8621" class="Bound">x</a> <a id="8623" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8626" href="Cubical.Data.List.Properties.html#8626" class="Bound">x₁</a> <a id="8629" class="Symbol">=</a> <a id="8631" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8637" class="Symbol">(</a><a id="8638" href="Cubical.Data.List.Properties.html#8626" class="Bound">x₁</a> <a id="8641" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8645" class="Symbol">)</a>
<a id="8647" href="Cubical.Data.List.Properties.html#8532" class="Function">init-red-lem</a> <a id="8660" href="Cubical.Data.List.Properties.html#8660" class="Bound">x</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Cubical.Data.List.Properties.html#8663" class="Bound">x₂</a> <a id="8666" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8668" href="Cubical.Data.List.Properties.html#8668" class="Bound">xs</a><a id="8670" class="Symbol">)</a> <a id="8672" href="Cubical.Data.List.Properties.html#8672" class="Bound">x₁</a> <a id="8675" class="Symbol">=</a> <a id="8677" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="init∷ʳ"></a><a id="8683" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8690" class="Symbol">:</a> <a id="8692" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8697" class="Symbol">(</a><a id="8698" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="8701" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8704" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a><a id="8705" class="Symbol">)</a> <a id="8707" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8709" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a>
<a id="8712" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8719" class="Symbol">{</a><a id="8720" class="Argument">xs</a> <a id="8723" class="Symbol">=</a> <a id="8725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8727" class="Symbol">}</a> <a id="8729" class="Symbol">=</a> <a id="8731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8736" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8743" class="Symbol">{</a><a id="8744" class="Argument">xs</a> <a id="8747" class="Symbol">=</a> <a id="8749" class="Symbol">_</a> <a id="8751" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8753" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8755" class="Symbol">}</a> <a id="8757" class="Symbol">=</a> <a id="8759" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8764" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a> <a id="8771" class="Symbol">{</a><a id="8772" class="Argument">xs</a> <a id="8775" class="Symbol">=</a> <a id="8777" class="Symbol">_</a> <a id="8779" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8781" class="Symbol">_</a> <a id="8783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8785" class="Symbol">_}</a> <a id="8788" class="Symbol">=</a> <a id="8790" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8795" class="Symbol">(_</a> <a id="8798" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8800" class="Symbol">)</a> <a id="8802" href="Cubical.Data.List.Properties.html#8683" class="Function">init∷ʳ</a>

<a id="tail∷ʳ"></a><a id="8810" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="8817" class="Symbol">:</a> <a id="8819" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8824" class="Symbol">(</a><a id="8825" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="8828" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8831" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a><a id="8832" class="Symbol">)</a> <a id="8834" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8837" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="8839" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8841" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8846" class="Symbol">(</a><a id="8847" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a> <a id="8850" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8853" href="Cubical.Data.List.Properties.html#4261" class="Generalizable">y</a> <a id="8855" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8858" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a><a id="8859" class="Symbol">)</a>
<a id="8861" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="8868" class="Symbol">{</a><a id="8869" class="Argument">xs</a> <a id="8872" class="Symbol">=</a> <a id="8874" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8876" class="Symbol">}</a> <a id="8878" class="Symbol">=</a> <a id="8880" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8885" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="8892" class="Symbol">{</a><a id="8893" class="Argument">xs</a> <a id="8896" class="Symbol">=</a> <a id="8898" href="Cubical.Data.List.Properties.html#8898" class="Bound">x</a> <a id="8900" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8902" href="Cubical.Data.List.Properties.html#8902" class="Bound">xs</a><a id="8904" class="Symbol">}</a> <a id="8906" class="Symbol">=</a> <a id="8908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="init-rev-tail"></a><a id="8914" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="8928" class="Symbol">:</a> <a id="8930" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="8940" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="8942" class="Symbol">)</a> <a id="8944" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8946" href="Cubical.Data.List.Properties.html#8476" class="Function">tail</a> <a id="8951" class="Symbol">(</a><a id="8952" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="8956" href="Cubical.Data.List.Properties.html#4271" class="Generalizable">xs</a><a id="8958" class="Symbol">)</a>
<a id="8960" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="8974" class="Symbol">{</a><a id="8975" class="Argument">xs</a> <a id="8978" class="Symbol">=</a> <a id="8980" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8982" class="Symbol">}</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8991" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="9005" class="Symbol">{</a><a id="9006" class="Argument">xs</a> <a id="9009" class="Symbol">=</a> <a id="9011" href="Cubical.Data.List.Properties.html#9011" class="Bound">x</a> <a id="9013" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9015" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9017" class="Symbol">}</a> <a id="9019" class="Symbol">=</a> <a id="9021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9026" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="9040" class="Symbol">{</a><a id="9041" class="Argument">xs</a> <a id="9044" class="Symbol">=</a> <a id="9046" href="Cubical.Data.List.Properties.html#9046" class="Bound">x</a> <a id="9048" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9050" href="Cubical.Data.List.Properties.html#9050" class="Bound">y</a> <a id="9052" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9054" href="Cubical.Data.List.Properties.html#9054" class="Bound">xs</a><a id="9056" class="Symbol">}</a> <a id="9058" class="Symbol">=</a>
   <a id="9063" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9068" class="Symbol">(</a><a id="9069" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ</a> <a id="9073" href="Cubical.Data.List.Properties.html#9046" class="Bound">x</a><a id="9074" class="Symbol">)</a> <a id="9076" class="Symbol">(</a><a id="9077" href="Cubical.Data.List.Properties.html#8914" class="Function">init-rev-tail</a> <a id="9091" class="Symbol">{</a><a id="9092" class="Argument">xs</a> <a id="9095" class="Symbol">=</a> <a id="9097" href="Cubical.Data.List.Properties.html#9050" class="Bound">y</a> <a id="9099" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9101" href="Cubical.Data.List.Properties.html#9054" class="Bound">xs</a><a id="9103" class="Symbol">})</a>
 <a id="9107" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9109" href="Cubical.Data.List.Properties.html#8810" class="Function">tail∷ʳ</a> <a id="9116" class="Symbol">{</a><a id="9117" class="Argument">xs</a> <a id="9120" class="Symbol">=</a> <a id="9122" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="9126" href="Cubical.Data.List.Properties.html#9054" class="Bound">xs</a><a id="9128" class="Symbol">}</a>

<a id="init++"></a><a id="9131" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9138" class="Symbol">:</a> <a id="9140" class="Symbol">∀</a> <a id="9142" href="Cubical.Data.List.Properties.html#9142" class="Bound">xs</a> <a id="9145" class="Symbol">→</a> <a id="9147" href="Cubical.Data.List.Properties.html#9142" class="Bound">xs</a> <a id="9150" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9153" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="9161" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9163" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a><a id="9165" class="Symbol">)</a> <a id="9167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9169" href="Cubical.Data.List.Properties.html#8384" class="Function">init</a> <a id="9174" class="Symbol">(</a><a id="9175" href="Cubical.Data.List.Properties.html#9142" class="Bound">xs</a> <a id="9178" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9181" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">x</a> <a id="9183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9185" href="Cubical.Data.List.Properties.html#4274" class="Generalizable">ys</a><a id="9187" class="Symbol">)</a>
<a id="9189" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9196" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9199" class="Symbol">=</a> <a id="9201" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9206" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9213" class="Symbol">(_</a> <a id="9216" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9218" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9220" class="Symbol">)</a> <a id="9222" class="Symbol">=</a> <a id="9224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9229" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9236" class="Symbol">(_</a> <a id="9239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9241" class="Symbol">_</a> <a id="9243" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9245" class="Symbol">_)</a> <a id="9248" class="Symbol">=</a> <a id="9250" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9255" class="Symbol">(_</a> <a id="9258" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="9260" class="Symbol">)</a> <a id="9262" class="Symbol">(</a><a id="9263" href="Cubical.Data.List.Properties.html#9131" class="Function">init++</a> <a id="9270" class="Symbol">(_</a> <a id="9273" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9275" class="Symbol">_))</a>

<a id="Split++"></a><a id="9280" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9288" class="Symbol">:</a> <a id="9290" class="Symbol">(</a><a id="9291" href="Cubical.Data.List.Properties.html#9291" class="Bound">xs</a> <a id="9294" href="Cubical.Data.List.Properties.html#9294" class="Bound">ys</a> <a id="9297" href="Cubical.Data.List.Properties.html#9297" class="Bound">xs&#39;</a> <a id="9301" href="Cubical.Data.List.Properties.html#9301" class="Bound">ys&#39;</a> <a id="9305" href="Cubical.Data.List.Properties.html#9305" class="Bound">zs</a> <a id="9308" class="Symbol">:</a> <a id="9310" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9315" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="9316" class="Symbol">)</a> <a id="9318" class="Symbol">→</a> <a id="9320" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9325" class="Symbol">_</a>
<a id="9327" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9335" href="Cubical.Data.List.Properties.html#9335" class="Bound">xs</a> <a id="9338" href="Cubical.Data.List.Properties.html#9338" class="Bound">ys</a> <a id="9341" href="Cubical.Data.List.Properties.html#9341" class="Bound">xs&#39;</a> <a id="9345" href="Cubical.Data.List.Properties.html#9345" class="Bound">ys&#39;</a> <a id="9349" href="Cubical.Data.List.Properties.html#9349" class="Bound">zs</a> <a id="9352" class="Symbol">=</a> <a id="9354" class="Symbol">((</a><a id="9356" href="Cubical.Data.List.Properties.html#9335" class="Bound">xs</a> <a id="9359" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9362" href="Cubical.Data.List.Properties.html#9349" class="Bound">zs</a> <a id="9365" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9367" href="Cubical.Data.List.Properties.html#9341" class="Bound">xs&#39;</a><a id="9370" class="Symbol">)</a> <a id="9372" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9374" class="Symbol">(</a><a id="9375" href="Cubical.Data.List.Properties.html#9338" class="Bound">ys</a> <a id="9378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9380" href="Cubical.Data.List.Properties.html#9349" class="Bound">zs</a> <a id="9383" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9386" href="Cubical.Data.List.Properties.html#9345" class="Bound">ys&#39;</a><a id="9389" class="Symbol">))</a>

<a id="split++"></a><a id="9393" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9401" class="Symbol">:</a> <a id="9403" class="Symbol">∀</a> <a id="9405" class="Symbol">(</a><a id="9406" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9410" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9414" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9417" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9420" class="Symbol">:</a> <a id="9422" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9427" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="9428" class="Symbol">)</a> <a id="9430" class="Symbol">→</a> <a id="9432" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9436" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9439" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9445" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9448" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9451" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9454" class="Symbol">→</a>
              <a id="9470" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9472" class="Symbol">_</a> <a id="9474" class="Symbol">λ</a> <a id="9476" href="Cubical.Data.List.Properties.html#9476" class="Bound">zs</a> <a id="9479" class="Symbol">→</a>
                <a id="9497" class="Symbol">((</a><a id="9499" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9507" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9511" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9515" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9518" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9521" href="Cubical.Data.List.Properties.html#9476" class="Bound">zs</a><a id="9523" class="Symbol">)</a>
                <a id="9541" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9543" class="Symbol">(</a><a id="9544" href="Cubical.Data.List.Properties.html#9280" class="Function">Split++</a> <a id="9552" href="Cubical.Data.List.Properties.html#9414" class="Bound">xs</a> <a id="9555" href="Cubical.Data.List.Properties.html#9417" class="Bound">ys</a> <a id="9558" href="Cubical.Data.List.Properties.html#9406" class="Bound">xs&#39;</a> <a id="9562" href="Cubical.Data.List.Properties.html#9410" class="Bound">ys&#39;</a> <a id="9566" href="Cubical.Data.List.Properties.html#9476" class="Bound">zs</a><a id="9568" class="Symbol">))</a>
<a id="9571" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9579" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9582" href="Cubical.Data.List.Properties.html#9582" class="Bound">ys&#39;</a> <a id="9586" href="Cubical.Data.List.Properties.html#9586" class="Bound">xs</a> <a id="9589" href="Cubical.Data.List.Properties.html#9589" class="Bound">ys</a> <a id="9592" href="Cubical.Data.List.Properties.html#9592" class="Bound">x</a> <a id="9594" class="Symbol">=</a> <a id="9596" href="Cubical.Data.List.Properties.html#9586" class="Bound">xs</a> <a id="9599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9601" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9613" href="Cubical.Data.List.Properties.html#9592" class="Bound">x</a><a id="9614" class="Symbol">)</a>
<a id="9616" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9624" href="Cubical.Data.List.Properties.html#9624" class="Bound">xs&#39;</a><a id="9627" class="Symbol">@(_</a> <a id="9631" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9633" class="Symbol">_)</a> <a id="9636" href="Cubical.Data.List.Properties.html#9636" class="Bound">ys&#39;</a> <a id="9640" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9643" href="Cubical.Data.List.Properties.html#9643" class="Bound">ys</a> <a id="9646" href="Cubical.Data.List.Properties.html#9646" class="Bound">x</a> <a id="9648" class="Symbol">=</a> <a id="9650" href="Cubical.Data.List.Properties.html#9624" class="Bound">xs&#39;</a> <a id="9654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9656" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9660" class="Symbol">(</a><a id="9661" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9668" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9672" href="Cubical.Data.List.Properties.html#9646" class="Bound">x</a><a id="9673" class="Symbol">)</a>
<a id="9675" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9683" class="Symbol">(</a><a id="9684" href="Cubical.Data.List.Properties.html#9684" class="Bound">x₁</a> <a id="9687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9689" href="Cubical.Data.List.Properties.html#9689" class="Bound">xs&#39;</a><a id="9692" class="Symbol">)</a> <a id="9694" href="Cubical.Data.List.Properties.html#9694" class="Bound">ys&#39;</a> <a id="9698" class="Symbol">(</a><a id="9699" href="Cubical.Data.List.Properties.html#9699" class="Bound">x₂</a> <a id="9702" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9704" href="Cubical.Data.List.Properties.html#9704" class="Bound">xs</a><a id="9706" class="Symbol">)</a> <a id="9708" href="Cubical.Data.List.Properties.html#9708" class="Bound">ys</a> <a id="9711" href="Cubical.Data.List.Properties.html#9711" class="Bound">x</a> <a id="9713" class="Symbol">=</a>
 <a id="9716" class="Keyword">let</a> <a id="9720" class="Symbol">(</a><a id="9721" href="Cubical.Data.List.Properties.html#9721" class="Bound">zs</a> <a id="9724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9726" href="Cubical.Data.List.Properties.html#9726" class="Bound">q</a><a id="9727" class="Symbol">)</a> <a id="9729" class="Symbol">=</a> <a id="9731" href="Cubical.Data.List.Properties.html#9393" class="Function">split++</a> <a id="9739" href="Cubical.Data.List.Properties.html#9689" class="Bound">xs&#39;</a> <a id="9743" href="Cubical.Data.List.Properties.html#9694" class="Bound">ys&#39;</a> <a id="9747" href="Cubical.Data.List.Properties.html#9704" class="Bound">xs</a> <a id="9750" href="Cubical.Data.List.Properties.html#9708" class="Bound">ys</a> <a id="9753" class="Symbol">(</a><a id="9754" href="Cubical.Data.List.Properties.html#4661" class="Function">cons-inj₂</a> <a id="9764" href="Cubical.Data.List.Properties.html#9711" class="Bound">x</a><a id="9765" class="Symbol">)</a>
     <a id="9772" href="Cubical.Data.List.Properties.html#9772" class="Bound">p</a> <a id="9774" class="Symbol">=</a> <a id="9776" href="Cubical.Data.List.Properties.html#4581" class="Function">cons-inj₁</a> <a id="9786" href="Cubical.Data.List.Properties.html#9711" class="Bound">x</a>
 <a id="9789" class="Keyword">in</a> <a id="9792" href="Cubical.Data.List.Properties.html#9721" class="Bound">zs</a> <a id="9795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9797" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="9803" class="Symbol">(</a><a id="9804" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="9812" class="Symbol">(λ</a> <a id="9815" href="Cubical.Data.List.Properties.html#9815" class="Bound">q</a> <a id="9817" href="Cubical.Data.List.Properties.html#9817" class="Bound">i</a> <a id="9819" class="Symbol">→</a> <a id="9821" href="Cubical.Data.List.Properties.html#9772" class="Bound">p</a>    <a id="9826" href="Cubical.Data.List.Properties.html#9817" class="Bound">i</a>  <a id="9829" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9831" href="Cubical.Data.List.Properties.html#9815" class="Bound">q</a> <a id="9833" href="Cubical.Data.List.Properties.html#9817" class="Bound">i</a><a id="9834" class="Symbol">))</a>
               <a id="9852" class="Symbol">(</a><a id="9853" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="9861" class="Symbol">(λ</a> <a id="9864" href="Cubical.Data.List.Properties.html#9864" class="Bound">q</a> <a id="9866" href="Cubical.Data.List.Properties.html#9866" class="Bound">i</a> <a id="9868" class="Symbol">→</a> <a id="9870" href="Cubical.Data.List.Properties.html#9772" class="Bound">p</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9875" href="Cubical.Data.List.Properties.html#9866" class="Bound">i</a><a id="9876" class="Symbol">)</a> <a id="9878" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9880" href="Cubical.Data.List.Properties.html#9864" class="Bound">q</a> <a id="9882" href="Cubical.Data.List.Properties.html#9866" class="Bound">i</a><a id="9883" class="Symbol">))</a> <a id="9886" href="Cubical.Data.List.Properties.html#9726" class="Bound">q</a>

<a id="rot"></a><a id="9889" href="Cubical.Data.List.Properties.html#9889" class="Function">rot</a> <a id="9893" class="Symbol">:</a> <a id="9895" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9900" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="9902" class="Symbol">→</a> <a id="9904" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9909" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="9911" href="Cubical.Data.List.Properties.html#9889" class="Function">rot</a> <a id="9915" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9918" class="Symbol">=</a> <a id="9920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9923" href="Cubical.Data.List.Properties.html#9889" class="Function">rot</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Cubical.Data.List.Properties.html#9928" class="Bound">x</a> <a id="9930" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9932" href="Cubical.Data.List.Properties.html#9932" class="Bound">xs</a><a id="9934" class="Symbol">)</a> <a id="9936" class="Symbol">=</a> <a id="9938" href="Cubical.Data.List.Properties.html#9932" class="Bound">xs</a> <a id="9941" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="9944" href="Cubical.Data.List.Properties.html#9928" class="Bound">x</a>

<a id="take[]"></a><a id="9947" href="Cubical.Data.List.Properties.html#9947" class="Function">take[]</a> <a id="9954" class="Symbol">:</a> <a id="9956" class="Symbol">∀</a> <a id="9958" href="Cubical.Data.List.Properties.html#9958" class="Bound">n</a> <a id="9960" class="Symbol">→</a> <a id="9962" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="9967" class="Symbol">{</a><a id="9968" class="Argument">A</a> <a id="9970" class="Symbol">=</a> <a id="9972" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="9973" class="Symbol">}</a> <a id="9975" href="Cubical.Data.List.Properties.html#9958" class="Bound">n</a> <a id="9977" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9980" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9982" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9985" href="Cubical.Data.List.Properties.html#9947" class="Function">take[]</a> <a id="9992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9997" class="Symbol">=</a> <a id="9999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10004" href="Cubical.Data.List.Properties.html#9947" class="Function">take[]</a> <a id="10011" class="Symbol">(</a><a id="10012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10016" href="Cubical.Data.List.Properties.html#10016" class="Bound">n</a><a id="10017" class="Symbol">)</a> <a id="10019" class="Symbol">=</a> <a id="10021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="drop[]"></a><a id="10027" href="Cubical.Data.List.Properties.html#10027" class="Function">drop[]</a> <a id="10034" class="Symbol">:</a> <a id="10036" class="Symbol">∀</a> <a id="10038" href="Cubical.Data.List.Properties.html#10038" class="Bound">n</a> <a id="10040" class="Symbol">→</a> <a id="10042" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="10047" class="Symbol">{</a><a id="10048" class="Argument">A</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a><a id="10053" class="Symbol">}</a> <a id="10055" href="Cubical.Data.List.Properties.html#10038" class="Bound">n</a> <a id="10057" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10060" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10062" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10065" href="Cubical.Data.List.Properties.html#10027" class="Function">drop[]</a> <a id="10072" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10077" class="Symbol">=</a> <a id="10079" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10084" href="Cubical.Data.List.Properties.html#10027" class="Function">drop[]</a> <a id="10091" class="Symbol">(</a><a id="10092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10096" href="Cubical.Data.List.Properties.html#10096" class="Bound">n</a><a id="10097" class="Symbol">)</a> <a id="10099" class="Symbol">=</a> <a id="10101" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="lookupAlways"></a><a id="10107" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10120" class="Symbol">:</a> <a id="10122" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10124" class="Symbol">→</a> <a id="10126" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10131" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10133" class="Symbol">→</a> <a id="10135" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10137" class="Symbol">→</a> <a id="10139" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a>
<a id="10141" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10154" href="Cubical.Data.List.Properties.html#10154" class="Bound">a</a> <a id="10156" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10159" class="Symbol">_</a> <a id="10161" class="Symbol">=</a> <a id="10163" href="Cubical.Data.List.Properties.html#10154" class="Bound">a</a>
<a id="10165" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10178" class="Symbol">_</a> <a id="10180" class="Symbol">(</a><a id="10181" href="Cubical.Data.List.Properties.html#10181" class="Bound">x</a> <a id="10183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10185" class="Symbol">_)</a> <a id="10188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10193" class="Symbol">=</a> <a id="10195" href="Cubical.Data.List.Properties.html#10181" class="Bound">x</a>
<a id="10197" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10210" href="Cubical.Data.List.Properties.html#10210" class="Bound">a</a> <a id="10212" class="Symbol">(</a><a id="10213" href="Cubical.Data.List.Properties.html#10213" class="Bound">x</a> <a id="10215" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10217" href="Cubical.Data.List.Properties.html#10217" class="Bound">xs</a><a id="10219" class="Symbol">)</a> <a id="10221" class="Symbol">(</a><a id="10222" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10226" href="Cubical.Data.List.Properties.html#10226" class="Bound">k</a><a id="10227" class="Symbol">)</a> <a id="10229" class="Symbol">=</a> <a id="10231" href="Cubical.Data.List.Properties.html#10107" class="Function">lookupAlways</a> <a id="10244" href="Cubical.Data.List.Properties.html#10210" class="Bound">a</a> <a id="10246" href="Cubical.Data.List.Properties.html#10217" class="Bound">xs</a> <a id="10249" href="Cubical.Data.List.Properties.html#10226" class="Bound">k</a>

<a id="10252" class="Keyword">module</a> <a id="List₂"></a><a id="10259" href="Cubical.Data.List.Properties.html#10259" class="Module">List₂</a> <a id="10265" class="Keyword">where</a>
 <a id="10272" class="Keyword">open</a> <a id="10277" class="Keyword">import</a> <a id="10284" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a> <a id="10311" class="Keyword">renaming</a>
   <a id="10323" class="Symbol">(</a><a id="10324" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10328" class="Symbol">to</a> <a id="10331" class="Function">rec₂</a> <a id="10336" class="Symbol">;</a> <a id="10338" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="10342" class="Symbol">to</a> <a id="10345" class="Function">map₂</a> <a id="10350" class="Symbol">;</a> <a id="10352" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10357" class="Symbol">to</a> <a id="10360" class="Function">elim₂</a> <a id="10366" class="Symbol">)</a>

 <a id="List₂.∥List∥₂→List∥∥₂"></a><a id="10370" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a> <a id="10386" class="Symbol">:</a> <a id="10388" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10390" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10395" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10397" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10400" class="Symbol">→</a> <a id="10402" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10407" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10409" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10411" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10415" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a> <a id="10431" class="Symbol">=</a> <a id="10433" href="Cubical.Data.List.Properties.html#10331" class="Function">rec₂</a> <a id="10438" class="Symbol">(</a><a id="10439" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="10454" class="Number">0</a> <a id="10456" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a><a id="10463" class="Symbol">)</a> <a id="10465" class="Symbol">(</a><a id="10466" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="10470" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="10474" class="Symbol">)</a>

 <a id="List₂.List∥∥₂→∥List∥₂"></a><a id="10478" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10494" class="Symbol">:</a> <a id="10496" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10501" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10503" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10505" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10508" class="Symbol">→</a> <a id="10510" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10512" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10517" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10519" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10523" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10539" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10542" class="Symbol">=</a> <a id="10544" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10546" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10549" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
 <a id="10553" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10569" class="Symbol">(</a><a id="10570" href="Cubical.Data.List.Properties.html#10570" class="Bound">x</a> <a id="10572" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10574" href="Cubical.Data.List.Properties.html#10574" class="Bound">xs</a><a id="10576" class="Symbol">)</a> <a id="10578" class="Symbol">=</a>
   <a id="10583" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="10588" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10596" class="Symbol">(λ</a> <a id="10599" href="Cubical.Data.List.Properties.html#10599" class="Bound">x</a> <a id="10601" href="Cubical.Data.List.Properties.html#10601" class="Bound">xs</a> <a id="10604" class="Symbol">→</a> <a id="10606" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10608" href="Cubical.Data.List.Properties.html#10599" class="Bound">x</a> <a id="10610" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10612" href="Cubical.Data.List.Properties.html#10601" class="Bound">xs</a> <a id="10615" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10617" class="Symbol">)</a> <a id="10619" href="Cubical.Data.List.Properties.html#10570" class="Bound">x</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a> <a id="10638" href="Cubical.Data.List.Properties.html#10574" class="Bound">xs</a><a id="10640" class="Symbol">)</a>

 <a id="List₂.Iso∥List∥₂List∥∥₂"></a><a id="10644" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10662" class="Symbol">:</a> <a id="10664" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10668" class="Symbol">(</a><a id="10669" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10674" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10676" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10678" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10680" class="Symbol">)</a> <a id="10682" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10684" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10689" href="Cubical.Data.List.Properties.html#4228" class="Generalizable">A</a> <a id="10691" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10695" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10703" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10721" class="Symbol">=</a> <a id="10723" href="Cubical.Data.List.Properties.html#10478" class="Function">List∥∥₂→∥List∥₂</a>
 <a id="10740" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10748" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10766" class="Symbol">=</a> <a id="10768" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a>
 <a id="10785" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10793" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10811" class="Symbol">=</a>
   <a id="10816" href="Cubical.Data.List.Properties.html#10360" class="Function">elim₂</a> <a id="10822" class="Symbol">(</a><a id="10823" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="10836" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10838" class="Symbol">λ</a> <a id="10840" href="Cubical.Data.List.Properties.html#10840" class="Bound">_</a> <a id="10842" class="Symbol">→</a> <a id="10844" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10852" class="Symbol">_</a> <a id="10854" class="Symbol">_)</a>
     <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Data.List.Base.html#1548" class="Function">List.elim</a> <a id="10873" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10884" class="Symbol">(</a><a id="10885" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="10890" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10898" class="Symbol">(λ</a> <a id="10901" href="Cubical.Data.List.Properties.html#10901" class="Bound">x₁</a> <a id="10904" href="Cubical.Data.List.Properties.html#10904" class="Bound">xs</a> <a id="10907" class="Symbol">→</a> <a id="10909" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10911" href="Cubical.Data.List.Properties.html#10901" class="Bound">x₁</a> <a id="10914" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10916" href="Cubical.Data.List.Properties.html#10904" class="Bound">xs</a> <a id="10919" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10921" class="Symbol">)</a> <a id="10923" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10925" class="Symbol">_</a> <a id="10927" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10929" class="Symbol">)))</a>
 <a id="10934" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10942" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10960" class="Symbol">=</a> <a id="10962" href="Cubical.Data.List.Base.html#1548" class="Function">List.elim</a> <a id="10972" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10977" class="Symbol">((</a><a id="10979" href="Cubical.Data.List.Properties.html#11017" class="Function">lem</a> <a id="10983" class="Symbol">_</a> <a id="10985" class="Symbol">_</a> <a id="10987" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="10989" class="Symbol">)</a> <a id="10991" href="Cubical.Foundations.Function.html#1024" class="Function Operator">∘S</a> <a id="10994" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10999" class="Symbol">(_</a> <a id="11002" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="11004" class="Symbol">))</a>
  <a id="11009" class="Keyword">where</a>
  <a id="11017" href="Cubical.Data.List.Properties.html#11017" class="Function">lem</a> <a id="11021" class="Symbol">=</a> <a id="11023" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="11029" class="Symbol">{</a><a id="11030" class="Argument">C</a> <a id="11032" class="Symbol">=</a> <a id="11034" class="Symbol">λ</a> <a id="11036" href="Cubical.Data.List.Properties.html#11036" class="Bound">a</a> <a id="11038" href="Cubical.Data.List.Properties.html#11038" class="Bound">l&#39;</a> <a id="11041" class="Symbol">→</a> <a id="11043" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a>
      <a id="11065" class="Symbol">(</a><a id="11066" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="11071" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="11079" class="Symbol">(λ</a> <a id="11082" href="Cubical.Data.List.Properties.html#11082" class="Bound">x₁</a> <a id="11085" href="Cubical.Data.List.Properties.html#11085" class="Bound">xs</a> <a id="11088" class="Symbol">→</a> <a id="11090" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11092" href="Cubical.Data.List.Properties.html#11082" class="Bound">x₁</a> <a id="11095" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11097" href="Cubical.Data.List.Properties.html#11085" class="Bound">xs</a> <a id="11100" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11102" class="Symbol">)</a> <a id="11104" href="Cubical.Data.List.Properties.html#11036" class="Bound">a</a> <a id="11106" href="Cubical.Data.List.Properties.html#11038" class="Bound">l&#39;</a><a id="11108" class="Symbol">)</a>
      <a id="11116" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11118" href="Cubical.Data.List.Properties.html#11036" class="Bound">a</a> <a id="11120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11122" href="Cubical.Data.List.Properties.html#10370" class="Function">∥List∥₂→List∥∥₂</a> <a id="11138" href="Cubical.Data.List.Properties.html#11038" class="Bound">l&#39;</a><a id="11140" class="Symbol">}</a>
       <a id="11149" class="Symbol">(λ</a> <a id="11152" href="Cubical.Data.List.Properties.html#11152" class="Bound">_</a> <a id="11154" href="Cubical.Data.List.Properties.html#11154" class="Bound">_</a> <a id="11156" class="Symbol">→</a> <a id="11158" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="11171" class="Symbol">(</a><a id="11172" href="Cubical.Data.List.Properties.html#3873" class="Function">isOfHLevelList</a> <a id="11187" class="Number">0</a> <a id="11189" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="11197" class="Symbol">_</a> <a id="11199" class="Symbol">_))</a>
        <a id="11211" class="Symbol">λ</a> <a id="11213" href="Cubical.Data.List.Properties.html#11213" class="Bound">_</a> <a id="11215" href="Cubical.Data.List.Properties.html#11215" class="Bound">_</a> <a id="11217" class="Symbol">→</a> <a id="11219" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="List₂.List-comm-∥∥₂"></a><a id="11226" href="Cubical.Data.List.Properties.html#11226" class="Function">List-comm-∥∥₂</a> <a id="11240" class="Symbol">:</a> <a id="11242" class="Symbol">∀</a> <a id="11244" class="Symbol">{</a><a id="11245" href="Cubical.Data.List.Properties.html#11245" class="Bound">ℓ</a><a id="11246" class="Symbol">}</a> <a id="11248" class="Symbol">→</a> <a id="11250" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11255" class="Symbol">{</a><a id="11256" href="Cubical.Data.List.Properties.html#11245" class="Bound">ℓ</a><a id="11257" class="Symbol">}</a> <a id="11259" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11261" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="11266" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11268" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="11273" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11275" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
 <a id="11281" href="Cubical.Data.List.Properties.html#11226" class="Function">List-comm-∥∥₂</a> <a id="11295" class="Symbol">=</a> <a id="11297" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11304" class="Symbol">λ</a> <a id="11306" href="Cubical.Data.List.Properties.html#11306" class="Bound">A</a> <a id="11308" class="Symbol">→</a> <a id="11310" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="11320" class="Symbol">(</a><a id="11321" href="Cubical.Data.List.Properties.html#10644" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="11339" class="Symbol">{</a><a id="11340" class="Argument">A</a> <a id="11342" class="Symbol">=</a> <a id="11344" href="Cubical.Data.List.Properties.html#11306" class="Bound">A</a><a id="11345" class="Symbol">})</a>
</pre></body></html>

==> anc/html/Cubical.Data.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>       <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.List.Properties.html" class="Module">Cubical.Data.List.Properties</a> <a id="122" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Maybe.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">private</a>
  <a id="90" class="Keyword">variable</a>
    <a id="103" href="Cubical.Data.Maybe.Base.html#103" class="Generalizable">ℓ</a> <a id="105" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a> <a id="108" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a> <a id="111" class="Symbol">:</a> <a id="113" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="123" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="125" class="Symbol">:</a> <a id="127" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="132" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a>
    <a id="139" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a> <a id="141" class="Symbol">:</a> <a id="143" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="148" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a>

<a id="152" class="Keyword">data</a> <a id="Maybe"></a><a id="157" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="163" class="Symbol">(</a><a id="164" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a> <a id="166" class="Symbol">:</a> <a id="168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="173" href="Cubical.Data.Maybe.Base.html#103" class="Generalizable">ℓ</a><a id="174" class="Symbol">)</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="183" href="Cubical.Data.Maybe.Base.html#173" class="Bound">ℓ</a> <a id="185" class="Keyword">where</a>
  <a id="Maybe.nothing"></a><a id="193" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="201" class="Symbol">:</a> <a id="203" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="209" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a>
  <a id="Maybe.just"></a><a id="213" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a>    <a id="221" class="Symbol">:</a> <a id="223" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a> <a id="225" class="Symbol">→</a> <a id="227" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="233" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a>

<a id="caseMaybe"></a><a id="236" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="246" class="Symbol">:</a> <a id="248" class="Symbol">(</a><a id="249" href="Cubical.Data.Maybe.Base.html#249" class="Bound">n</a> <a id="251" href="Cubical.Data.Maybe.Base.html#251" class="Bound">j</a> <a id="253" class="Symbol">:</a> <a id="255" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="256" class="Symbol">)</a> <a id="258" class="Symbol">→</a> <a id="260" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="266" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="268" class="Symbol">→</a> <a id="270" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="272" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="282" href="Cubical.Data.Maybe.Base.html#282" class="Bound">n</a> <a id="284" class="Symbol">_</a> <a id="286" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="295" class="Symbol">=</a> <a id="297" href="Cubical.Data.Maybe.Base.html#282" class="Bound">n</a>
<a id="299" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="309" class="Symbol">_</a> <a id="311" href="Cubical.Data.Maybe.Base.html#311" class="Bound">j</a> <a id="313" class="Symbol">(</a><a id="314" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="319" class="Symbol">_)</a> <a id="322" class="Symbol">=</a> <a id="324" href="Cubical.Data.Maybe.Base.html#311" class="Bound">j</a>

<a id="map-Maybe"></a><a id="327" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="337" class="Symbol">:</a> <a id="339" class="Symbol">(</a><a id="340" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="342" class="Symbol">→</a> <a id="344" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="345" class="Symbol">)</a> <a id="347" class="Symbol">→</a> <a id="349" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="355" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="357" class="Symbol">→</a> <a id="359" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="365" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="367" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="377" class="Symbol">_</a> <a id="379" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="388" class="Symbol">=</a> <a id="390" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
<a id="398" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="408" href="Cubical.Data.Maybe.Base.html#408" class="Bound">f</a> <a id="410" class="Symbol">(</a><a id="411" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="416" href="Cubical.Data.Maybe.Base.html#416" class="Bound">x</a><a id="417" class="Symbol">)</a> <a id="419" class="Symbol">=</a> <a id="421" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="426" class="Symbol">(</a><a id="427" href="Cubical.Data.Maybe.Base.html#408" class="Bound">f</a> <a id="429" href="Cubical.Data.Maybe.Base.html#416" class="Bound">x</a><a id="430" class="Symbol">)</a>

<a id="rec"></a><a id="433" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="437" class="Symbol">:</a> <a id="439" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a> <a id="441" class="Symbol">→</a> <a id="443" class="Symbol">(</a><a id="444" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="446" class="Symbol">→</a> <a id="448" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="449" class="Symbol">)</a> <a id="451" class="Symbol">→</a> <a id="453" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="459" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="461" class="Symbol">→</a> <a id="463" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="465" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="469" href="Cubical.Data.Maybe.Base.html#469" class="Bound">n</a> <a id="471" href="Cubical.Data.Maybe.Base.html#471" class="Bound">j</a> <a id="473" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Data.Maybe.Base.html#469" class="Bound">n</a>
<a id="485" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="489" href="Cubical.Data.Maybe.Base.html#489" class="Bound">n</a> <a id="491" href="Cubical.Data.Maybe.Base.html#491" class="Bound">j</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="499" href="Cubical.Data.Maybe.Base.html#499" class="Bound">a</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">=</a> <a id="504" href="Cubical.Data.Maybe.Base.html#491" class="Bound">j</a> <a id="506" href="Cubical.Data.Maybe.Base.html#499" class="Bound">a</a>

<a id="elim"></a><a id="509" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="514" class="Symbol">:</a> <a id="516" class="Symbol">∀</a> <a id="518" class="Symbol">{</a><a id="519" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a> <a id="521" class="Symbol">:</a> <a id="523" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="528" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">(</a><a id="533" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="543" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a> <a id="545" class="Symbol">→</a> <a id="547" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="552" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a><a id="554" class="Symbol">)</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="560" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="568" class="Symbol">→</a> <a id="570" class="Symbol">((</a><a id="572" href="Cubical.Data.Maybe.Base.html#572" class="Bound">x</a> <a id="574" class="Symbol">:</a> <a id="576" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a><a id="577" class="Symbol">)</a> <a id="579" class="Symbol">→</a> <a id="581" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="589" href="Cubical.Data.Maybe.Base.html#572" class="Bound">x</a><a id="590" class="Symbol">))</a> <a id="593" class="Symbol">→</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Data.Maybe.Base.html#596" class="Bound">mx</a> <a id="599" class="Symbol">:</a> <a id="601" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="607" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">→</a> <a id="612" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="614" href="Cubical.Data.Maybe.Base.html#596" class="Bound">mx</a>
<a id="617" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="622" href="Cubical.Data.Maybe.Base.html#622" class="Bound">B</a> <a id="624" href="Cubical.Data.Maybe.Base.html#624" class="Bound">n</a> <a id="626" href="Cubical.Data.Maybe.Base.html#626" class="Bound">j</a> <a id="628" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="636" class="Symbol">=</a> <a id="638" href="Cubical.Data.Maybe.Base.html#624" class="Bound">n</a>
<a id="640" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="645" href="Cubical.Data.Maybe.Base.html#645" class="Bound">B</a> <a id="647" href="Cubical.Data.Maybe.Base.html#647" class="Bound">n</a> <a id="649" href="Cubical.Data.Maybe.Base.html#649" class="Bound">j</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="657" href="Cubical.Data.Maybe.Base.html#657" class="Bound">a</a><a id="658" class="Symbol">)</a> <a id="660" class="Symbol">=</a> <a id="662" href="Cubical.Data.Maybe.Base.html#649" class="Bound">j</a> <a id="664" href="Cubical.Data.Maybe.Base.html#657" class="Bound">a</a>
</pre></body></html>

==> anc/html/Cubical.Data.Maybe.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.Properties.html" class="Module">Cubical.Data.Maybe.Properties</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="204" class="Keyword">using</a> <a id="210" class="Symbol">(</a><a id="211" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a><a id="214" class="Symbol">;</a> <a id="216" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a><a id="221" class="Symbol">)</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="312" class="Keyword">using</a> <a id="318" class="Symbol">(</a><a id="319" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a><a id="326" class="Symbol">;</a> <a id="328" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">_→∙_</a><a id="332" class="Symbol">;</a> <a id="334" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a><a id="336" class="Symbol">)</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a><a id="390" class="Symbol">)</a>

<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a><a id="451" class="Symbol">)</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="485" class="Symbol">as</a> <a id="488" class="Module">⊥</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="498" class="Symbol">;</a> <a id="500" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">(</a><a id="575" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="619" class="Symbol">;</a> <a id="621" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="624" class="Symbol">;</a> <a id="626" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="715" class="Keyword">using</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="724" class="Symbol">;</a> <a id="726" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a><a id="734" class="Symbol">;</a> <a id="736" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="739" class="Symbol">;</a> <a id="741" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="743" class="Symbol">)</a>

<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="782" class="Symbol">as</a> <a id="785" class="Module">Maybe</a>

<a id="Maybe∙"></a><a id="792" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="799" class="Symbol">:</a> <a id="801" class="Symbol">∀</a> <a id="803" class="Symbol">{</a><a id="804" href="Cubical.Data.Maybe.Properties.html#804" class="Bound">ℓ</a><a id="805" class="Symbol">}</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Data.Maybe.Properties.html#808" class="Bound">A</a> <a id="810" class="Symbol">:</a> <a id="812" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="817" href="Cubical.Data.Maybe.Properties.html#804" class="Bound">ℓ</a><a id="818" class="Symbol">)</a> <a id="820" class="Symbol">→</a> <a id="822" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="830" href="Cubical.Data.Maybe.Properties.html#804" class="Bound">ℓ</a>
<a id="832" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="839" href="Cubical.Data.Maybe.Properties.html#839" class="Bound">A</a> <a id="841" class="Symbol">.</a><a id="842" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="846" class="Symbol">=</a> <a id="848" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="854" href="Cubical.Data.Maybe.Properties.html#839" class="Bound">A</a>
<a id="856" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="863" href="Cubical.Data.Maybe.Properties.html#863" class="Bound">A</a> <a id="865" class="Symbol">.</a><a id="866" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="870" class="Symbol">=</a> <a id="872" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

<a id="881" class="Comment">-- Maybe∙ is the &quot;free pointing&quot; functor, that is, left adjoint to the</a>
<a id="952" class="Comment">-- forgetful functor forgetting the base point.</a>
<a id="1000" class="Keyword">module</a> <a id="1007" href="Cubical.Data.Maybe.Properties.html#1007" class="Module">_</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Cubical.Data.Maybe.Properties.html#1010" class="Bound">ℓ</a><a id="1011" class="Symbol">}</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Cubical.Data.Maybe.Properties.html#1014" class="Bound">A</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1023" href="Cubical.Data.Maybe.Properties.html#1010" class="Bound">ℓ</a><a id="1024" class="Symbol">)</a> <a id="1026" class="Symbol">{</a><a id="1027" href="Cubical.Data.Maybe.Properties.html#1027" class="Bound">ℓ&#39;</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1044" href="Cubical.Data.Maybe.Properties.html#1027" class="Bound">ℓ&#39;</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Keyword">where</a>

  <a id="1057" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Data.Maybe.Properties.html#792" class="Function">Maybe∙</a> <a id="1088" href="Cubical.Data.Maybe.Properties.html#1014" class="Bound">A</a> <a id="1090" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1093" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Cubical.Data.Maybe.Properties.html#1014" class="Bound">A</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1103" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a> <a id="1105" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1106" class="Symbol">)</a>
  <a id="1110" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1118" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1135" href="Cubical.Data.Maybe.Properties.html#1135" class="Bound">f∙</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1144" href="Cubical.Data.Maybe.Properties.html#1135" class="Bound">f∙</a> <a id="1147" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1149" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a>
  <a id="1156" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1164" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1181" href="Cubical.Data.Maybe.Properties.html#1181" class="Bound">f</a> <a id="1183" class="Symbol">=</a> <a id="1185" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1199" href="Cubical.Data.Maybe.Properties.html#1032" class="Bound">B</a><a id="1200" class="Symbol">)</a> <a id="1202" href="Cubical.Data.Maybe.Properties.html#1181" class="Bound">f</a> <a id="1204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1206" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1213" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1221" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1238" href="Cubical.Data.Maybe.Properties.html#1238" class="Bound">f</a> <a id="1240" class="Symbol">=</a> <a id="1242" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1249" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1257" href="Cubical.Data.Maybe.Properties.html#1057" class="Function">freelyPointedIso</a> <a id="1274" href="Cubical.Data.Maybe.Properties.html#1274" class="Bound">f∙</a> <a id="1277" class="Symbol">=</a>
    <a id="1283" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
      <a id="1296" class="Symbol">(</a> <a id="1298" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Cubical.Data.Maybe.Base.html#509" class="Function">Maybe.elim</a> <a id="1317" class="Symbol">_</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1329" href="Cubical.Data.Maybe.Properties.html#1274" class="Bound">f∙</a><a id="1331" class="Symbol">))</a> <a id="1334" class="Symbol">(λ</a> <a id="1337" href="Cubical.Data.Maybe.Properties.html#1337" class="Bound">a</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1345" class="Symbol">))</a>
      <a id="1354" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1356" class="Symbol">λ</a> <a id="1358" href="Cubical.Data.Maybe.Properties.html#1358" class="Bound">i</a> <a id="1360" href="Cubical.Data.Maybe.Properties.html#1360" class="Bound">j</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1368" href="Cubical.Data.Maybe.Properties.html#1274" class="Bound">f∙</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1374" href="Cubical.Data.Maybe.Properties.html#1358" class="Bound">i</a> <a id="1376" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1378" href="Cubical.Data.Maybe.Properties.html#1360" class="Bound">j</a><a id="1379" class="Symbol">))</a>

<a id="map-Maybe-id"></a><a id="1383" href="Cubical.Data.Maybe.Properties.html#1383" class="Function">map-Maybe-id</a> <a id="1396" class="Symbol">:</a> <a id="1398" class="Symbol">∀</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Cubical.Data.Maybe.Properties.html#1401" class="Bound">ℓ</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">{</a><a id="1405" href="Cubical.Data.Maybe.Properties.html#1405" class="Bound">A</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1414" href="Cubical.Data.Maybe.Properties.html#1401" class="Bound">ℓ</a><a id="1415" class="Symbol">}</a> <a id="1417" class="Symbol">→</a> <a id="1419" class="Symbol">∀</a> <a id="1421" href="Cubical.Data.Maybe.Properties.html#1421" class="Bound">m</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1442" href="Cubical.Data.Maybe.Properties.html#1405" class="Bound">A</a><a id="1443" class="Symbol">)</a> <a id="1445" href="Cubical.Data.Maybe.Properties.html#1421" class="Bound">m</a> <a id="1447" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1449" href="Cubical.Data.Maybe.Properties.html#1421" class="Bound">m</a>
<a id="1451" href="Cubical.Data.Maybe.Properties.html#1383" class="Function">map-Maybe-id</a> <a id="1464" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1479" href="Cubical.Data.Maybe.Properties.html#1383" class="Function">map-Maybe-id</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1498" class="Symbol">_)</a> <a id="1501" class="Symbol">=</a> <a id="1503" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1509" class="Comment">-- Path space of Maybe type</a>
<a id="1537" class="Keyword">module</a> <a id="MaybePath"></a><a id="1544" href="Cubical.Data.Maybe.Properties.html#1544" class="Module">MaybePath</a> <a id="1554" class="Symbol">{</a><a id="1555" href="Cubical.Data.Maybe.Properties.html#1555" class="Bound">ℓ</a><a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">{</a><a id="1559" href="Cubical.Data.Maybe.Properties.html#1559" class="Bound">A</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1568" href="Cubical.Data.Maybe.Properties.html#1555" class="Bound">ℓ</a><a id="1569" class="Symbol">}</a> <a id="1571" class="Keyword">where</a>
  <a id="MaybePath.Cover"></a><a id="1579" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1593" href="Cubical.Data.Maybe.Properties.html#1559" class="Bound">A</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1603" href="Cubical.Data.Maybe.Properties.html#1559" class="Bound">A</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1612" href="Cubical.Data.Maybe.Properties.html#1555" class="Bound">ℓ</a>
  <a id="1616" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1622" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1631" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="1641" class="Symbol">=</a> <a id="1643" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="1648" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="1655" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1661" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1676" class="Symbol">_)</a>  <a id="1680" class="Symbol">=</a> <a id="1682" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="1687" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1691" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1703" class="Symbol">_)</a> <a id="1706" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="1716" class="Symbol">=</a> <a id="1718" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="1723" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1727" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1739" href="Cubical.Data.Maybe.Properties.html#1739" class="Bound">a</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1748" href="Cubical.Data.Maybe.Properties.html#1748" class="Bound">a&#39;</a><a id="1750" class="Symbol">)</a> <a id="1752" class="Symbol">=</a> <a id="1754" href="Cubical.Data.Maybe.Properties.html#1739" class="Bound">a</a> <a id="1756" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1758" href="Cubical.Data.Maybe.Properties.html#1748" class="Bound">a&#39;</a>

  <a id="MaybePath.reflCode"></a><a id="1764" href="Cubical.Data.Maybe.Properties.html#1764" class="Function">reflCode</a> <a id="1773" class="Symbol">:</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Cubical.Data.Maybe.Properties.html#1776" class="Bound">c</a> <a id="1778" class="Symbol">:</a> <a id="1780" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1786" href="Cubical.Data.Maybe.Properties.html#1559" class="Bound">A</a><a id="1787" class="Symbol">)</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1797" href="Cubical.Data.Maybe.Properties.html#1776" class="Bound">c</a> <a id="1799" href="Cubical.Data.Maybe.Properties.html#1776" class="Bound">c</a>
  <a id="1803" href="Cubical.Data.Maybe.Properties.html#1764" class="Function">reflCode</a> <a id="1812" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1821" class="Symbol">=</a> <a id="1823" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1828" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1833" href="Cubical.Data.Maybe.Properties.html#1764" class="Function">reflCode</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1848" href="Cubical.Data.Maybe.Properties.html#1848" class="Bound">b</a><a id="1849" class="Symbol">)</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePath.encode"></a><a id="1861" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="1868" class="Symbol">:</a> <a id="1870" class="Symbol">∀</a> <a id="1872" href="Cubical.Data.Maybe.Properties.html#1872" class="Bound">c</a> <a id="1874" href="Cubical.Data.Maybe.Properties.html#1874" class="Bound">c&#39;</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Cubical.Data.Maybe.Properties.html#1872" class="Bound">c</a> <a id="1881" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1883" href="Cubical.Data.Maybe.Properties.html#1874" class="Bound">c&#39;</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1894" href="Cubical.Data.Maybe.Properties.html#1872" class="Bound">c</a> <a id="1896" href="Cubical.Data.Maybe.Properties.html#1874" class="Bound">c&#39;</a>
  <a id="1901" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="1908" href="Cubical.Data.Maybe.Properties.html#1908" class="Bound">c</a> <a id="1910" class="Symbol">_</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1916" class="Symbol">(λ</a> <a id="1919" href="Cubical.Data.Maybe.Properties.html#1919" class="Bound">c&#39;</a> <a id="1922" href="Cubical.Data.Maybe.Properties.html#1922" class="Bound">_</a> <a id="1924" class="Symbol">→</a> <a id="1926" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="1932" href="Cubical.Data.Maybe.Properties.html#1908" class="Bound">c</a> <a id="1934" href="Cubical.Data.Maybe.Properties.html#1919" class="Bound">c&#39;</a><a id="1936" class="Symbol">)</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Cubical.Data.Maybe.Properties.html#1764" class="Function">reflCode</a> <a id="1948" href="Cubical.Data.Maybe.Properties.html#1908" class="Bound">c</a><a id="1949" class="Symbol">)</a>

  <a id="MaybePath.encodeRefl"></a><a id="1954" href="Cubical.Data.Maybe.Properties.html#1954" class="Function">encodeRefl</a> <a id="1965" class="Symbol">:</a> <a id="1967" class="Symbol">∀</a> <a id="1969" href="Cubical.Data.Maybe.Properties.html#1969" class="Bound">c</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="1980" href="Cubical.Data.Maybe.Properties.html#1969" class="Bound">c</a> <a id="1982" href="Cubical.Data.Maybe.Properties.html#1969" class="Bound">c</a> <a id="1984" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1989" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1991" href="Cubical.Data.Maybe.Properties.html#1764" class="Function">reflCode</a> <a id="2000" href="Cubical.Data.Maybe.Properties.html#1969" class="Bound">c</a>
  <a id="2004" href="Cubical.Data.Maybe.Properties.html#1954" class="Function">encodeRefl</a> <a id="2015" href="Cubical.Data.Maybe.Properties.html#2015" class="Bound">c</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2025" class="Symbol">(λ</a> <a id="2028" href="Cubical.Data.Maybe.Properties.html#2028" class="Bound">c&#39;</a> <a id="2031" href="Cubical.Data.Maybe.Properties.html#2031" class="Bound">_</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="2041" href="Cubical.Data.Maybe.Properties.html#2015" class="Bound">c</a> <a id="2043" href="Cubical.Data.Maybe.Properties.html#2028" class="Bound">c&#39;</a><a id="2045" class="Symbol">)</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Data.Maybe.Properties.html#1764" class="Function">reflCode</a> <a id="2057" href="Cubical.Data.Maybe.Properties.html#2015" class="Bound">c</a><a id="2058" class="Symbol">)</a>

  <a id="MaybePath.decode"></a><a id="2063" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" href="Cubical.Data.Maybe.Properties.html#2074" class="Bound">c</a> <a id="2076" href="Cubical.Data.Maybe.Properties.html#2076" class="Bound">c&#39;</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="2087" href="Cubical.Data.Maybe.Properties.html#2074" class="Bound">c</a> <a id="2089" href="Cubical.Data.Maybe.Properties.html#2076" class="Bound">c&#39;</a> <a id="2092" class="Symbol">→</a> <a id="2094" href="Cubical.Data.Maybe.Properties.html#2074" class="Bound">c</a> <a id="2096" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2098" href="Cubical.Data.Maybe.Properties.html#2076" class="Bound">c&#39;</a>
  <a id="2103" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2110" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2119" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2128" class="Symbol">_</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2139" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2152" class="Symbol">_)</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2161" class="Symbol">_)</a> <a id="2164" href="Cubical.Data.Maybe.Properties.html#2164" class="Bound">p</a> <a id="2166" class="Symbol">=</a> <a id="2168" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2173" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2178" href="Cubical.Data.Maybe.Properties.html#2164" class="Bound">p</a>

  <a id="MaybePath.decodeRefl"></a><a id="2183" href="Cubical.Data.Maybe.Properties.html#2183" class="Function">decodeRefl</a> <a id="2194" class="Symbol">:</a> <a id="2196" class="Symbol">∀</a> <a id="2198" href="Cubical.Data.Maybe.Properties.html#2198" class="Bound">c</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2209" href="Cubical.Data.Maybe.Properties.html#2198" class="Bound">c</a> <a id="2211" href="Cubical.Data.Maybe.Properties.html#2198" class="Bound">c</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Cubical.Data.Maybe.Properties.html#1764" class="Function">reflCode</a> <a id="2223" href="Cubical.Data.Maybe.Properties.html#2198" class="Bound">c</a><a id="2224" class="Symbol">)</a> <a id="2226" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2235" href="Cubical.Data.Maybe.Properties.html#2183" class="Function">decodeRefl</a> <a id="2246" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2255" class="Symbol">=</a> <a id="2257" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2264" href="Cubical.Data.Maybe.Properties.html#2183" class="Function">decodeRefl</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2281" class="Symbol">_)</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePath.decodeEncode"></a><a id="2294" href="Cubical.Data.Maybe.Properties.html#2294" class="Function">decodeEncode</a> <a id="2307" class="Symbol">:</a> <a id="2309" class="Symbol">∀</a> <a id="2311" href="Cubical.Data.Maybe.Properties.html#2311" class="Bound">c</a> <a id="2313" href="Cubical.Data.Maybe.Properties.html#2313" class="Bound">c&#39;</a> <a id="2316" class="Symbol">→</a> <a id="2318" class="Symbol">(</a><a id="2319" href="Cubical.Data.Maybe.Properties.html#2319" class="Bound">p</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Cubical.Data.Maybe.Properties.html#2311" class="Bound">c</a> <a id="2325" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2327" href="Cubical.Data.Maybe.Properties.html#2313" class="Bound">c&#39;</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">→</a> <a id="2333" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2340" href="Cubical.Data.Maybe.Properties.html#2311" class="Bound">c</a> <a id="2342" href="Cubical.Data.Maybe.Properties.html#2313" class="Bound">c&#39;</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="2353" href="Cubical.Data.Maybe.Properties.html#2311" class="Bound">c</a> <a id="2355" href="Cubical.Data.Maybe.Properties.html#2313" class="Bound">c&#39;</a> <a id="2358" href="Cubical.Data.Maybe.Properties.html#2319" class="Bound">p</a><a id="2359" class="Symbol">)</a> <a id="2361" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2363" href="Cubical.Data.Maybe.Properties.html#2319" class="Bound">p</a>
  <a id="2367" href="Cubical.Data.Maybe.Properties.html#2294" class="Function">decodeEncode</a> <a id="2380" href="Cubical.Data.Maybe.Properties.html#2380" class="Bound">c</a> <a id="2382" class="Symbol">_</a> <a id="2384" class="Symbol">=</a>
    <a id="2390" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2392" class="Symbol">(λ</a> <a id="2395" href="Cubical.Data.Maybe.Properties.html#2395" class="Bound">c&#39;</a> <a id="2398" href="Cubical.Data.Maybe.Properties.html#2398" class="Bound">p</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2409" href="Cubical.Data.Maybe.Properties.html#2380" class="Bound">c</a> <a id="2411" href="Cubical.Data.Maybe.Properties.html#2395" class="Bound">c&#39;</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="2422" href="Cubical.Data.Maybe.Properties.html#2380" class="Bound">c</a> <a id="2424" href="Cubical.Data.Maybe.Properties.html#2395" class="Bound">c&#39;</a> <a id="2427" href="Cubical.Data.Maybe.Properties.html#2398" class="Bound">p</a><a id="2428" class="Symbol">)</a> <a id="2430" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2432" href="Cubical.Data.Maybe.Properties.html#2398" class="Bound">p</a><a id="2433" class="Symbol">)</a>
      <a id="2441" class="Symbol">(</a><a id="2442" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2455" href="Cubical.Data.Maybe.Properties.html#2380" class="Bound">c</a> <a id="2457" href="Cubical.Data.Maybe.Properties.html#2380" class="Bound">c</a><a id="2458" class="Symbol">)</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Cubical.Data.Maybe.Properties.html#1954" class="Function">encodeRefl</a> <a id="2472" href="Cubical.Data.Maybe.Properties.html#2380" class="Bound">c</a><a id="2473" class="Symbol">)</a> <a id="2475" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2477" href="Cubical.Data.Maybe.Properties.html#2183" class="Function">decodeRefl</a> <a id="2488" href="Cubical.Data.Maybe.Properties.html#2380" class="Bound">c</a><a id="2489" class="Symbol">)</a>

  <a id="MaybePath.encodeDecode"></a><a id="2494" href="Cubical.Data.Maybe.Properties.html#2494" class="Function">encodeDecode</a> <a id="2507" class="Symbol">:</a> <a id="2509" class="Symbol">∀</a> <a id="2511" href="Cubical.Data.Maybe.Properties.html#2511" class="Bound">c</a> <a id="2513" href="Cubical.Data.Maybe.Properties.html#2513" class="Bound">c&#39;</a> <a id="2516" class="Symbol">→</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Data.Maybe.Properties.html#2519" class="Bound">d</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="2529" href="Cubical.Data.Maybe.Properties.html#2511" class="Bound">c</a> <a id="2531" href="Cubical.Data.Maybe.Properties.html#2513" class="Bound">c&#39;</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="2544" href="Cubical.Data.Maybe.Properties.html#2511" class="Bound">c</a> <a id="2546" href="Cubical.Data.Maybe.Properties.html#2513" class="Bound">c&#39;</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2557" href="Cubical.Data.Maybe.Properties.html#2511" class="Bound">c</a> <a id="2559" href="Cubical.Data.Maybe.Properties.html#2513" class="Bound">c&#39;</a> <a id="2562" href="Cubical.Data.Maybe.Properties.html#2519" class="Bound">d</a><a id="2563" class="Symbol">)</a> <a id="2565" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2567" href="Cubical.Data.Maybe.Properties.html#2519" class="Bound">d</a>
  <a id="2571" href="Cubical.Data.Maybe.Properties.html#2494" class="Function">encodeDecode</a> <a id="2584" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2592" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2600" class="Symbol">_</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2611" href="Cubical.Data.Maybe.Properties.html#2494" class="Function">encodeDecode</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2630" href="Cubical.Data.Maybe.Properties.html#2630" class="Bound">a</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2639" href="Cubical.Data.Maybe.Properties.html#2639" class="Bound">a&#39;</a><a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">=</a>
    <a id="2649" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2651" class="Symbol">(λ</a> <a id="2654" href="Cubical.Data.Maybe.Properties.html#2654" class="Bound">a&#39;</a> <a id="2657" href="Cubical.Data.Maybe.Properties.html#2657" class="Bound">p</a> <a id="2659" class="Symbol">→</a> <a id="2661" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2674" href="Cubical.Data.Maybe.Properties.html#2630" class="Bound">a</a><a id="2675" class="Symbol">)</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2683" href="Cubical.Data.Maybe.Properties.html#2654" class="Bound">a&#39;</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2693" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2698" href="Cubical.Data.Maybe.Properties.html#2657" class="Bound">p</a><a id="2699" class="Symbol">)</a> <a id="2701" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2703" href="Cubical.Data.Maybe.Properties.html#2657" class="Bound">p</a><a id="2704" class="Symbol">)</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Cubical.Data.Maybe.Properties.html#1954" class="Function">encodeRefl</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2724" href="Cubical.Data.Maybe.Properties.html#2630" class="Bound">a</a><a id="2725" class="Symbol">))</a>

  <a id="MaybePath.Cover≃Path"></a><a id="2731" href="Cubical.Data.Maybe.Properties.html#2731" class="Function">Cover≃Path</a> <a id="2742" class="Symbol">:</a> <a id="2744" class="Symbol">∀</a> <a id="2746" href="Cubical.Data.Maybe.Properties.html#2746" class="Bound">c</a> <a id="2748" href="Cubical.Data.Maybe.Properties.html#2748" class="Bound">c&#39;</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="2759" href="Cubical.Data.Maybe.Properties.html#2746" class="Bound">c</a> <a id="2761" href="Cubical.Data.Maybe.Properties.html#2748" class="Bound">c&#39;</a> <a id="2764" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Data.Maybe.Properties.html#2746" class="Bound">c</a> <a id="2769" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2771" href="Cubical.Data.Maybe.Properties.html#2748" class="Bound">c&#39;</a><a id="2773" class="Symbol">)</a>
  <a id="2777" href="Cubical.Data.Maybe.Properties.html#2731" class="Function">Cover≃Path</a> <a id="2788" href="Cubical.Data.Maybe.Properties.html#2788" class="Bound">c</a> <a id="2790" href="Cubical.Data.Maybe.Properties.html#2790" class="Bound">c&#39;</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
    <a id="2810" class="Symbol">(</a><a id="2811" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2823" href="Cubical.Data.Maybe.Properties.html#2788" class="Bound">c</a> <a id="2825" href="Cubical.Data.Maybe.Properties.html#2790" class="Bound">c&#39;</a><a id="2827" class="Symbol">)</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="2837" href="Cubical.Data.Maybe.Properties.html#2788" class="Bound">c</a> <a id="2839" href="Cubical.Data.Maybe.Properties.html#2790" class="Bound">c&#39;</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Cubical.Data.Maybe.Properties.html#2294" class="Function">decodeEncode</a> <a id="2857" href="Cubical.Data.Maybe.Properties.html#2788" class="Bound">c</a> <a id="2859" href="Cubical.Data.Maybe.Properties.html#2790" class="Bound">c&#39;</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Cubical.Data.Maybe.Properties.html#2494" class="Function">encodeDecode</a> <a id="2877" href="Cubical.Data.Maybe.Properties.html#2788" class="Bound">c</a> <a id="2879" href="Cubical.Data.Maybe.Properties.html#2790" class="Bound">c&#39;</a><a id="2881" class="Symbol">))</a>

  <a id="MaybePath.Cover≡Path"></a><a id="2887" href="Cubical.Data.Maybe.Properties.html#2887" class="Function">Cover≡Path</a> <a id="2898" class="Symbol">:</a> <a id="2900" class="Symbol">∀</a> <a id="2902" href="Cubical.Data.Maybe.Properties.html#2902" class="Bound">c</a> <a id="2904" href="Cubical.Data.Maybe.Properties.html#2904" class="Bound">c&#39;</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="2915" href="Cubical.Data.Maybe.Properties.html#2902" class="Bound">c</a> <a id="2917" href="Cubical.Data.Maybe.Properties.html#2904" class="Bound">c&#39;</a> <a id="2920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Cubical.Data.Maybe.Properties.html#2902" class="Bound">c</a> <a id="2925" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2927" href="Cubical.Data.Maybe.Properties.html#2904" class="Bound">c&#39;</a><a id="2929" class="Symbol">)</a>
  <a id="2933" href="Cubical.Data.Maybe.Properties.html#2887" class="Function">Cover≡Path</a> <a id="2944" href="Cubical.Data.Maybe.Properties.html#2944" class="Bound">c</a> <a id="2946" href="Cubical.Data.Maybe.Properties.html#2946" class="Bound">c&#39;</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a>
    <a id="2965" class="Symbol">(</a><a id="2966" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">decode</a> <a id="2978" href="Cubical.Data.Maybe.Properties.html#2944" class="Bound">c</a> <a id="2980" href="Cubical.Data.Maybe.Properties.html#2946" class="Bound">c&#39;</a><a id="2982" class="Symbol">)</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">encode</a> <a id="2992" href="Cubical.Data.Maybe.Properties.html#2944" class="Bound">c</a> <a id="2994" href="Cubical.Data.Maybe.Properties.html#2946" class="Bound">c&#39;</a><a id="2996" class="Symbol">)</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Data.Maybe.Properties.html#2294" class="Function">decodeEncode</a> <a id="3012" href="Cubical.Data.Maybe.Properties.html#2944" class="Bound">c</a> <a id="3014" href="Cubical.Data.Maybe.Properties.html#2946" class="Bound">c&#39;</a><a id="3016" class="Symbol">)</a> <a id="3018" class="Symbol">(</a><a id="3019" href="Cubical.Data.Maybe.Properties.html#2494" class="Function">encodeDecode</a> <a id="3032" href="Cubical.Data.Maybe.Properties.html#2944" class="Bound">c</a> <a id="3034" href="Cubical.Data.Maybe.Properties.html#2946" class="Bound">c&#39;</a><a id="3036" class="Symbol">))</a>

  <a id="MaybePath.isOfHLevelCover"></a><a id="3042" href="Cubical.Data.Maybe.Properties.html#3042" class="Function">isOfHLevelCover</a> <a id="3058" class="Symbol">:</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Cubical.Data.Maybe.Properties.html#3061" class="Bound">n</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3071" class="Symbol">)</a>
    <a id="3077" class="Symbol">→</a> <a id="3079" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3090" class="Symbol">(</a><a id="3091" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3100" href="Cubical.Data.Maybe.Properties.html#3061" class="Bound">n</a><a id="3101" class="Symbol">))</a> <a id="3104" href="Cubical.Data.Maybe.Properties.html#1559" class="Bound">A</a>
    <a id="3110" class="Symbol">→</a> <a id="3112" class="Symbol">∀</a> <a id="3114" href="Cubical.Data.Maybe.Properties.html#3114" class="Bound">c</a> <a id="3116" href="Cubical.Data.Maybe.Properties.html#3116" class="Bound">c&#39;</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3137" href="Cubical.Data.Maybe.Properties.html#3061" class="Bound">n</a><a id="3138" class="Symbol">)</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Data.Maybe.Properties.html#1579" class="Function">Cover</a> <a id="3147" href="Cubical.Data.Maybe.Properties.html#3114" class="Bound">c</a> <a id="3149" href="Cubical.Data.Maybe.Properties.html#3116" class="Bound">c&#39;</a><a id="3151" class="Symbol">)</a>
  <a id="3155" href="Cubical.Data.Maybe.Properties.html#3042" class="Function">isOfHLevelCover</a> <a id="3171" href="Cubical.Data.Maybe.Properties.html#3171" class="Bound">n</a> <a id="3173" href="Cubical.Data.Maybe.Properties.html#3173" class="Bound">p</a> <a id="3175" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="3184" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="3194" class="Symbol">=</a> <a id="3196" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3216" href="Cubical.Data.Maybe.Properties.html#3171" class="Bound">n</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Cubical.Data.Unit.Properties.html#804" class="Function">isOfHLevelUnit</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3240" href="Cubical.Data.Maybe.Properties.html#3171" class="Bound">n</a><a id="3241" class="Symbol">))</a>
  <a id="3246" href="Cubical.Data.Maybe.Properties.html#3042" class="Function">isOfHLevelCover</a> <a id="3262" href="Cubical.Data.Maybe.Properties.html#3262" class="Bound">n</a> <a id="3264" href="Cubical.Data.Maybe.Properties.html#3264" class="Bound">p</a> <a id="3266" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="3275" class="Symbol">(</a><a id="3276" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3281" href="Cubical.Data.Maybe.Properties.html#3281" class="Bound">a&#39;</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">=</a> <a id="3287" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3307" href="Cubical.Data.Maybe.Properties.html#3262" class="Bound">n</a><a id="3308" class="Symbol">)</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3332" href="Cubical.Data.Maybe.Properties.html#3262" class="Bound">n</a> <a id="3334" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3341" class="Symbol">)</a>
  <a id="3345" href="Cubical.Data.Maybe.Properties.html#3042" class="Function">isOfHLevelCover</a> <a id="3361" href="Cubical.Data.Maybe.Properties.html#3361" class="Bound">n</a> <a id="3363" href="Cubical.Data.Maybe.Properties.html#3363" class="Bound">p</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3371" href="Cubical.Data.Maybe.Properties.html#3371" class="Bound">a</a><a id="3372" class="Symbol">)</a> <a id="3374" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="3384" class="Symbol">=</a> <a id="3386" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3406" href="Cubical.Data.Maybe.Properties.html#3361" class="Bound">n</a><a id="3407" class="Symbol">)</a> <a id="3409" class="Symbol">(</a><a id="3410" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3431" href="Cubical.Data.Maybe.Properties.html#3361" class="Bound">n</a> <a id="3433" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3440" class="Symbol">)</a>
  <a id="3444" href="Cubical.Data.Maybe.Properties.html#3042" class="Function">isOfHLevelCover</a> <a id="3460" href="Cubical.Data.Maybe.Properties.html#3460" class="Bound">n</a> <a id="3462" href="Cubical.Data.Maybe.Properties.html#3462" class="Bound">p</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3470" href="Cubical.Data.Maybe.Properties.html#3470" class="Bound">a</a><a id="3471" class="Symbol">)</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3479" href="Cubical.Data.Maybe.Properties.html#3479" class="Bound">a&#39;</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="Cubical.Data.Maybe.Properties.html#3462" class="Bound">p</a> <a id="3487" href="Cubical.Data.Maybe.Properties.html#3470" class="Bound">a</a> <a id="3489" href="Cubical.Data.Maybe.Properties.html#3479" class="Bound">a&#39;</a>

<a id="isOfHLevelMaybe"></a><a id="3493" href="Cubical.Data.Maybe.Properties.html#3493" class="Function">isOfHLevelMaybe</a> <a id="3509" class="Symbol">:</a> <a id="3511" class="Symbol">∀</a> <a id="3513" class="Symbol">{</a><a id="3514" href="Cubical.Data.Maybe.Properties.html#3514" class="Bound">ℓ</a><a id="3515" class="Symbol">}</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Cubical.Data.Maybe.Properties.html#3518" class="Bound">n</a> <a id="3520" class="Symbol">:</a> <a id="3522" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3528" class="Symbol">)</a> <a id="3530" class="Symbol">{</a><a id="3531" href="Cubical.Data.Maybe.Properties.html#3531" class="Bound">A</a> <a id="3533" class="Symbol">:</a> <a id="3535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3540" href="Cubical.Data.Maybe.Properties.html#3514" class="Bound">ℓ</a><a id="3541" class="Symbol">}</a>
  <a id="3545" class="Symbol">→</a> <a id="3547" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3568" href="Cubical.Data.Maybe.Properties.html#3518" class="Bound">n</a><a id="3569" class="Symbol">))</a> <a id="3572" href="Cubical.Data.Maybe.Properties.html#3531" class="Bound">A</a>
  <a id="3576" class="Symbol">→</a> <a id="3578" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3599" href="Cubical.Data.Maybe.Properties.html#3518" class="Bound">n</a><a id="3600" class="Symbol">))</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="3610" href="Cubical.Data.Maybe.Properties.html#3531" class="Bound">A</a><a id="3611" class="Symbol">)</a>
<a id="3613" href="Cubical.Data.Maybe.Properties.html#3493" class="Function">isOfHLevelMaybe</a> <a id="3629" href="Cubical.Data.Maybe.Properties.html#3629" class="Bound">n</a> <a id="3631" href="Cubical.Data.Maybe.Properties.html#3631" class="Bound">lA</a> <a id="3634" href="Cubical.Data.Maybe.Properties.html#3634" class="Bound">c</a> <a id="3636" href="Cubical.Data.Maybe.Properties.html#3636" class="Bound">c&#39;</a> <a id="3639" class="Symbol">=</a>
  <a id="3643" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="3661" class="Symbol">(</a><a id="3662" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3666" href="Cubical.Data.Maybe.Properties.html#3629" class="Bound">n</a><a id="3667" class="Symbol">)</a>
    <a id="3673" class="Symbol">(</a><a id="3674" href="Cubical.Data.Maybe.Properties.html#1861" class="Function">MaybePath.encode</a> <a id="3691" href="Cubical.Data.Maybe.Properties.html#3634" class="Bound">c</a> <a id="3693" href="Cubical.Data.Maybe.Properties.html#3636" class="Bound">c&#39;</a><a id="3695" class="Symbol">)</a>
    <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Data.Maybe.Properties.html#2063" class="Function">MaybePath.decode</a> <a id="3719" href="Cubical.Data.Maybe.Properties.html#3634" class="Bound">c</a> <a id="3721" href="Cubical.Data.Maybe.Properties.html#3636" class="Bound">c&#39;</a><a id="3723" class="Symbol">)</a>
    <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Data.Maybe.Properties.html#2294" class="Function">MaybePath.decodeEncode</a> <a id="3753" href="Cubical.Data.Maybe.Properties.html#3634" class="Bound">c</a> <a id="3755" href="Cubical.Data.Maybe.Properties.html#3636" class="Bound">c&#39;</a><a id="3757" class="Symbol">)</a>
    <a id="3763" class="Symbol">(</a><a id="3764" href="Cubical.Data.Maybe.Properties.html#3042" class="Function">MaybePath.isOfHLevelCover</a> <a id="3790" href="Cubical.Data.Maybe.Properties.html#3629" class="Bound">n</a> <a id="3792" href="Cubical.Data.Maybe.Properties.html#3631" class="Bound">lA</a> <a id="3795" href="Cubical.Data.Maybe.Properties.html#3634" class="Bound">c</a> <a id="3797" href="Cubical.Data.Maybe.Properties.html#3636" class="Bound">c&#39;</a><a id="3799" class="Symbol">)</a>

<a id="3802" class="Keyword">private</a>
 <a id="3811" class="Keyword">variable</a>
   <a id="3823" href="Cubical.Data.Maybe.Properties.html#3823" class="Generalizable">ℓ</a> <a id="3825" class="Symbol">:</a> <a id="3827" href="Agda.Primitive.html#742" class="Postulate">Level</a>
   <a id="3836" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3845" href="Cubical.Data.Maybe.Properties.html#3823" class="Generalizable">ℓ</a>

<a id="fromJust-def"></a><a id="3848" href="Cubical.Data.Maybe.Properties.html#3848" class="Function">fromJust-def</a> <a id="3861" class="Symbol">:</a> <a id="3863" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a> <a id="3865" class="Symbol">→</a> <a id="3867" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="3873" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a>
<a id="3879" href="Cubical.Data.Maybe.Properties.html#3848" class="Function">fromJust-def</a> <a id="3892" href="Cubical.Data.Maybe.Properties.html#3892" class="Bound">a</a> <a id="3894" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="3902" class="Symbol">=</a> <a id="3904" href="Cubical.Data.Maybe.Properties.html#3892" class="Bound">a</a>
<a id="3906" href="Cubical.Data.Maybe.Properties.html#3848" class="Function">fromJust-def</a> <a id="3919" class="Symbol">_</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3927" href="Cubical.Data.Maybe.Properties.html#3927" class="Bound">a</a><a id="3928" class="Symbol">)</a> <a id="3930" class="Symbol">=</a> <a id="3932" href="Cubical.Data.Maybe.Properties.html#3927" class="Bound">a</a>

<a id="just-inj"></a><a id="3935" href="Cubical.Data.Maybe.Properties.html#3935" class="Function">just-inj</a> <a id="3944" class="Symbol">:</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Cubical.Data.Maybe.Properties.html#3947" class="Bound">x</a> <a id="3949" href="Cubical.Data.Maybe.Properties.html#3949" class="Bound">y</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Symbol">→</a> <a id="3958" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3963" href="Cubical.Data.Maybe.Properties.html#3947" class="Bound">x</a> <a id="3965" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3967" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3972" href="Cubical.Data.Maybe.Properties.html#3949" class="Bound">y</a> <a id="3974" class="Symbol">→</a> <a id="3976" href="Cubical.Data.Maybe.Properties.html#3947" class="Bound">x</a> <a id="3978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3980" href="Cubical.Data.Maybe.Properties.html#3949" class="Bound">y</a>
<a id="3982" href="Cubical.Data.Maybe.Properties.html#3935" class="Function">just-inj</a> <a id="3991" href="Cubical.Data.Maybe.Properties.html#3991" class="Bound">x</a> <a id="3993" class="Symbol">_</a> <a id="3995" href="Cubical.Data.Maybe.Properties.html#3995" class="Bound">eq</a> <a id="3998" class="Symbol">=</a> <a id="4000" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Cubical.Data.Maybe.Properties.html#3848" class="Function">fromJust-def</a> <a id="4019" href="Cubical.Data.Maybe.Properties.html#3991" class="Bound">x</a><a id="4020" class="Symbol">)</a> <a id="4022" href="Cubical.Data.Maybe.Properties.html#3995" class="Bound">eq</a>

<a id="isEmbedding-just"></a><a id="4026" href="Cubical.Data.Maybe.Properties.html#4026" class="Function">isEmbedding-just</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4063" class="Symbol">{</a><a id="4064" class="Argument">A</a> <a id="4066" class="Symbol">=</a> <a id="4068" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="4069" class="Symbol">})</a>
<a id="4072" href="Cubical.Data.Maybe.Properties.html#4026" class="Function">isEmbedding-just</a>  <a id="4090" href="Cubical.Data.Maybe.Properties.html#4090" class="Bound">w</a> <a id="4092" href="Cubical.Data.Maybe.Properties.html#4092" class="Bound">z</a> <a id="4094" class="Symbol">=</a> <a id="4096" href="Cubical.Data.Maybe.Properties.html#2731" class="Function">MaybePath.Cover≃Path</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4123" href="Cubical.Data.Maybe.Properties.html#4090" class="Bound">w</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4132" href="Cubical.Data.Maybe.Properties.html#4092" class="Bound">z</a><a id="4133" class="Symbol">)</a> <a id="4135" class="Symbol">.</a><a id="4136" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="¬nothing≡just"></a><a id="4141" href="Cubical.Data.Maybe.Properties.html#4141" class="Function">¬nothing≡just</a> <a id="4155" class="Symbol">:</a> <a id="4157" class="Symbol">∀</a> <a id="4159" class="Symbol">{</a><a id="4160" href="Cubical.Data.Maybe.Properties.html#4160" class="Bound">x</a> <a id="4162" class="Symbol">:</a> <a id="4164" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="4165" class="Symbol">}</a> <a id="4167" class="Symbol">→</a> <a id="4169" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4171" class="Symbol">(</a><a id="4172" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4180" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4182" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4187" href="Cubical.Data.Maybe.Properties.html#4160" class="Bound">x</a><a id="4188" class="Symbol">)</a>
<a id="4190" href="Cubical.Data.Maybe.Properties.html#4141" class="Function">¬nothing≡just</a> <a id="4204" class="Symbol">{</a><a id="4205" class="Argument">A</a> <a id="4207" class="Symbol">=</a> <a id="4209" href="Cubical.Data.Maybe.Properties.html#4209" class="Bound">A</a><a id="4210" class="Symbol">}</a> <a id="4212" class="Symbol">{</a><a id="4213" class="Argument">x</a> <a id="4215" class="Symbol">=</a> <a id="4217" href="Cubical.Data.Maybe.Properties.html#4217" class="Bound">x</a><a id="4218" class="Symbol">}</a> <a id="4220" href="Cubical.Data.Maybe.Properties.html#4220" class="Bound">p</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="4230" class="Symbol">(</a><a id="4231" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4255" href="Cubical.Data.Maybe.Properties.html#4209" class="Bound">A</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="4264" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4265" class="Symbol">))</a> <a id="4268" href="Cubical.Data.Maybe.Properties.html#4220" class="Bound">p</a> <a id="4270" class="Symbol">(</a><a id="4271" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4276" href="Cubical.Data.Maybe.Properties.html#4217" class="Bound">x</a><a id="4277" class="Symbol">))</a>

<a id="¬just≡nothing"></a><a id="4281" href="Cubical.Data.Maybe.Properties.html#4281" class="Function">¬just≡nothing</a> <a id="4295" class="Symbol">:</a> <a id="4297" class="Symbol">∀</a> <a id="4299" class="Symbol">{</a><a id="4300" href="Cubical.Data.Maybe.Properties.html#4300" class="Bound">x</a> <a id="4302" class="Symbol">:</a> <a id="4304" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="4305" class="Symbol">}</a> <a id="4307" class="Symbol">→</a> <a id="4309" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4317" href="Cubical.Data.Maybe.Properties.html#4300" class="Bound">x</a> <a id="4319" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4321" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4328" class="Symbol">)</a>
<a id="4330" href="Cubical.Data.Maybe.Properties.html#4281" class="Function">¬just≡nothing</a> <a id="4344" class="Symbol">{</a><a id="4345" class="Argument">A</a> <a id="4347" class="Symbol">=</a> <a id="4349" href="Cubical.Data.Maybe.Properties.html#4349" class="Bound">A</a><a id="4350" class="Symbol">}</a> <a id="4352" class="Symbol">{</a><a id="4353" class="Argument">x</a> <a id="4355" class="Symbol">=</a> <a id="4357" href="Cubical.Data.Maybe.Properties.html#4357" class="Bound">x</a><a id="4358" class="Symbol">}</a> <a id="4360" href="Cubical.Data.Maybe.Properties.html#4360" class="Bound">p</a> <a id="4362" class="Symbol">=</a> <a id="4364" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="4394" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4395" class="Symbol">)</a> <a id="4397" class="Symbol">(</a><a id="4398" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4404" href="Cubical.Data.Maybe.Properties.html#4349" class="Bound">A</a><a id="4405" class="Symbol">))</a> <a id="4408" href="Cubical.Data.Maybe.Properties.html#4360" class="Bound">p</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4416" href="Cubical.Data.Maybe.Properties.html#4357" class="Bound">x</a><a id="4417" class="Symbol">))</a>

<a id="isProp-x≡nothing"></a><a id="4421" href="Cubical.Data.Maybe.Properties.html#4421" class="Function">isProp-x≡nothing</a> <a id="4438" class="Symbol">:</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Cubical.Data.Maybe.Properties.html#4441" class="Bound">x</a> <a id="4443" class="Symbol">:</a> <a id="4445" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4451" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="4452" class="Symbol">)</a> <a id="4454" class="Symbol">→</a> <a id="4456" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Cubical.Data.Maybe.Properties.html#4441" class="Bound">x</a> <a id="4466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4468" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4475" class="Symbol">)</a>
<a id="4477" href="Cubical.Data.Maybe.Properties.html#4421" class="Function">isProp-x≡nothing</a> <a id="4494" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4502" href="Cubical.Data.Maybe.Properties.html#4502" class="Bound">x</a> <a id="4504" href="Cubical.Data.Maybe.Properties.html#4504" class="Bound">w</a> <a id="4506" class="Symbol">=</a>
  <a id="4510" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4516" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Cubical.Data.Maybe.Properties.html#2887" class="Function">MaybePath.Cover≡Path</a> <a id="4545" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4553" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">(</a><a id="4563" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="4578" class="Number">1</a> <a id="4580" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="4590" class="Symbol">)</a> <a id="4592" href="Cubical.Data.Maybe.Properties.html#4502" class="Bound">x</a> <a id="4594" href="Cubical.Data.Maybe.Properties.html#4504" class="Bound">w</a>
<a id="4596" href="Cubical.Data.Maybe.Properties.html#4421" class="Function">isProp-x≡nothing</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4619" class="Symbol">_)</a> <a id="4622" href="Cubical.Data.Maybe.Properties.html#4622" class="Bound">p</a> <a id="4624" class="Symbol">_</a> <a id="4626" class="Symbol">=</a> <a id="4628" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Data.Maybe.Properties.html#4281" class="Function">¬just≡nothing</a> <a id="4649" href="Cubical.Data.Maybe.Properties.html#4622" class="Bound">p</a><a id="4650" class="Symbol">)</a>

<a id="isProp-nothing≡x"></a><a id="4653" href="Cubical.Data.Maybe.Properties.html#4653" class="Function">isProp-nothing≡x</a> <a id="4670" class="Symbol">:</a> <a id="4672" class="Symbol">(</a><a id="4673" href="Cubical.Data.Maybe.Properties.html#4673" class="Bound">x</a> <a id="4675" class="Symbol">:</a> <a id="4677" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4683" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="4684" class="Symbol">)</a> <a id="4686" class="Symbol">→</a> <a id="4688" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4704" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4706" href="Cubical.Data.Maybe.Properties.html#4673" class="Bound">x</a><a id="4707" class="Symbol">)</a>
<a id="4709" href="Cubical.Data.Maybe.Properties.html#4653" class="Function">isProp-nothing≡x</a> <a id="4726" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4734" href="Cubical.Data.Maybe.Properties.html#4734" class="Bound">x</a> <a id="4736" href="Cubical.Data.Maybe.Properties.html#4736" class="Bound">w</a> <a id="4738" class="Symbol">=</a>
  <a id="4742" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4748" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4755" class="Symbol">(</a><a id="4756" href="Cubical.Data.Maybe.Properties.html#2887" class="Function">MaybePath.Cover≡Path</a> <a id="4777" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4785" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4792" class="Symbol">)</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="4810" class="Number">1</a> <a id="4812" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a><a id="4822" class="Symbol">)</a> <a id="4824" href="Cubical.Data.Maybe.Properties.html#4734" class="Bound">x</a> <a id="4826" href="Cubical.Data.Maybe.Properties.html#4736" class="Bound">w</a>
<a id="4828" href="Cubical.Data.Maybe.Properties.html#4653" class="Function">isProp-nothing≡x</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4851" class="Symbol">_)</a> <a id="4854" href="Cubical.Data.Maybe.Properties.html#4854" class="Bound">p</a> <a id="4856" class="Symbol">_</a> <a id="4858" class="Symbol">=</a> <a id="4860" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Cubical.Data.Maybe.Properties.html#4141" class="Function">¬nothing≡just</a> <a id="4881" href="Cubical.Data.Maybe.Properties.html#4854" class="Bound">p</a><a id="4882" class="Symbol">)</a>

<a id="isContr-nothing≡nothing"></a><a id="4885" href="Cubical.Data.Maybe.Properties.html#4885" class="Function">isContr-nothing≡nothing</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4928" class="Symbol">{</a><a id="4929" class="Argument">A</a> <a id="4931" class="Symbol">=</a> <a id="4933" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="4934" class="Symbol">}</a> <a id="4936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4938" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4945" class="Symbol">)</a>
<a id="4947" href="Cubical.Data.Maybe.Properties.html#4885" class="Function">isContr-nothing≡nothing</a> <a id="4971" class="Symbol">=</a> <a id="4973" href="Cubical.Foundations.HLevels.html#24150" class="Function">inhProp→isContr</a> <a id="4989" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4994" class="Symbol">(</a><a id="4995" href="Cubical.Data.Maybe.Properties.html#4421" class="Function">isProp-x≡nothing</a> <a id="5012" class="Symbol">_)</a>

<a id="discreteMaybe"></a><a id="5016" href="Cubical.Data.Maybe.Properties.html#5016" class="Function">discreteMaybe</a> <a id="5030" class="Symbol">:</a> <a id="5032" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5041" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a> <a id="5043" class="Symbol">→</a> <a id="5045" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5054" class="Symbol">(</a><a id="5055" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5061" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="5062" class="Symbol">)</a>
<a id="5064" href="Cubical.Data.Maybe.Properties.html#5016" class="Function">discreteMaybe</a> <a id="5078" href="Cubical.Data.Maybe.Properties.html#5078" class="Bound">eqA</a> <a id="5082" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="5090" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>    <a id="5101" class="Symbol">=</a> <a id="5103" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5107" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5112" href="Cubical.Data.Maybe.Properties.html#5016" class="Function">discreteMaybe</a> <a id="5126" href="Cubical.Data.Maybe.Properties.html#5126" class="Bound">eqA</a> <a id="5130" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5144" href="Cubical.Data.Maybe.Properties.html#5144" class="Bound">a&#39;</a><a id="5146" class="Symbol">)</a>  <a id="5149" class="Symbol">=</a> <a id="5151" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5154" href="Cubical.Data.Maybe.Properties.html#4141" class="Function">¬nothing≡just</a>
<a id="5168" href="Cubical.Data.Maybe.Properties.html#5016" class="Function">discreteMaybe</a> <a id="5182" href="Cubical.Data.Maybe.Properties.html#5182" class="Bound">eqA</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5192" href="Cubical.Data.Maybe.Properties.html#5192" class="Bound">a</a><a id="5193" class="Symbol">)</a> <a id="5195" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="5205" class="Symbol">=</a> <a id="5207" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5210" href="Cubical.Data.Maybe.Properties.html#4281" class="Function">¬just≡nothing</a>
<a id="5224" href="Cubical.Data.Maybe.Properties.html#5016" class="Function">discreteMaybe</a> <a id="5238" href="Cubical.Data.Maybe.Properties.html#5238" class="Bound">eqA</a> <a id="5242" class="Symbol">(</a><a id="5243" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5248" href="Cubical.Data.Maybe.Properties.html#5248" class="Bound">a</a><a id="5249" class="Symbol">)</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5257" href="Cubical.Data.Maybe.Properties.html#5257" class="Bound">a&#39;</a><a id="5259" class="Symbol">)</a> <a id="5261" class="Keyword">with</a> <a id="5266" href="Cubical.Data.Maybe.Properties.html#5238" class="Bound">eqA</a> <a id="5270" href="Cubical.Data.Maybe.Properties.html#5248" class="Bound">a</a> <a id="5272" href="Cubical.Data.Maybe.Properties.html#5257" class="Bound">a&#39;</a>
<a id="5275" class="Symbol">...</a> <a id="5279" class="Symbol">|</a> <a id="5281" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5285" href="Cubical.Data.Maybe.Properties.html#5285" class="Bound">p</a> <a id="5287" class="Symbol">=</a> <a id="5289" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5299" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5304" href="Cubical.Data.Maybe.Properties.html#5285" class="Bound">p</a><a id="5305" class="Symbol">)</a>
<a id="5307" class="Symbol">...</a> <a id="5311" class="Symbol">|</a> <a id="5313" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5316" href="Cubical.Data.Maybe.Properties.html#5316" class="Bound">¬p</a> <a id="5319" class="Symbol">=</a> <a id="5321" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5324" class="Symbol">(λ</a> <a id="5327" href="Cubical.Data.Maybe.Properties.html#5327" class="Bound">p</a> <a id="5329" class="Symbol">→</a> <a id="5331" href="Cubical.Data.Maybe.Properties.html#5316" class="Bound">¬p</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Cubical.Data.Maybe.Properties.html#3935" class="Function">just-inj</a> <a id="5344" class="Symbol">_</a> <a id="5346" class="Symbol">_</a> <a id="5348" href="Cubical.Data.Maybe.Properties.html#5327" class="Bound">p</a><a id="5349" class="Symbol">))</a>

<a id="5353" class="Keyword">module</a> <a id="SumUnit"></a><a id="5360" href="Cubical.Data.Maybe.Properties.html#5360" class="Module">SumUnit</a> <a id="5368" class="Keyword">where</a>
  <a id="SumUnit.Maybe→SumUnit"></a><a id="5376" href="Cubical.Data.Maybe.Properties.html#5376" class="Function">Maybe→SumUnit</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5398" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5407" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5409" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a>
  <a id="5413" href="Cubical.Data.Maybe.Properties.html#5376" class="Function">Maybe→SumUnit</a> <a id="5427" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="5436" class="Symbol">=</a> <a id="5438" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5442" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="5447" href="Cubical.Data.Maybe.Properties.html#5376" class="Function">Maybe→SumUnit</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5467" href="Cubical.Data.Maybe.Properties.html#5467" class="Bound">a</a><a id="5468" class="Symbol">)</a> <a id="5470" class="Symbol">=</a> <a id="5472" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5476" href="Cubical.Data.Maybe.Properties.html#5467" class="Bound">a</a>

  <a id="SumUnit.SumUnit→Maybe"></a><a id="5481" href="Cubical.Data.Maybe.Properties.html#5481" class="Function">SumUnit→Maybe</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5502" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5504" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a> <a id="5506" class="Symbol">→</a> <a id="5508" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5514" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a>
  <a id="5518" href="Cubical.Data.Maybe.Properties.html#5481" class="Function">SumUnit→Maybe</a> <a id="5532" class="Symbol">(</a><a id="5533" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5537" class="Symbol">_)</a> <a id="5540" class="Symbol">=</a> <a id="5542" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
  <a id="5552" href="Cubical.Data.Maybe.Properties.html#5481" class="Function">SumUnit→Maybe</a> <a id="5566" class="Symbol">(</a><a id="5567" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5571" href="Cubical.Data.Maybe.Properties.html#5571" class="Bound">a</a><a id="5572" class="Symbol">)</a> <a id="5574" class="Symbol">=</a> <a id="5576" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5581" href="Cubical.Data.Maybe.Properties.html#5571" class="Bound">a</a>

  <a id="SumUnit.Maybe→SumUnit→Maybe"></a><a id="5586" href="Cubical.Data.Maybe.Properties.html#5586" class="Function">Maybe→SumUnit→Maybe</a> <a id="5606" class="Symbol">:</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.Data.Maybe.Properties.html#5609" class="Bound">x</a> <a id="5611" class="Symbol">:</a> <a id="5613" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5619" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="5620" class="Symbol">)</a> <a id="5622" class="Symbol">→</a> <a id="5624" href="Cubical.Data.Maybe.Properties.html#5481" class="Function">SumUnit→Maybe</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Cubical.Data.Maybe.Properties.html#5376" class="Function">Maybe→SumUnit</a> <a id="5653" href="Cubical.Data.Maybe.Properties.html#5609" class="Bound">x</a><a id="5654" class="Symbol">)</a> <a id="5656" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5658" href="Cubical.Data.Maybe.Properties.html#5609" class="Bound">x</a>
  <a id="5662" href="Cubical.Data.Maybe.Properties.html#5586" class="Function">Maybe→SumUnit→Maybe</a> <a id="5682" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="5691" class="Symbol">=</a> <a id="5693" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5700" href="Cubical.Data.Maybe.Properties.html#5586" class="Function">Maybe→SumUnit→Maybe</a> <a id="5720" class="Symbol">(</a><a id="5721" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5726" class="Symbol">_)</a> <a id="5729" class="Symbol">=</a> <a id="5731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SumUnit.SumUnit→Maybe→SumUnit"></a><a id="5739" href="Cubical.Data.Maybe.Properties.html#5739" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5761" class="Symbol">:</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Cubical.Data.Maybe.Properties.html#5764" class="Bound">x</a> <a id="5766" class="Symbol">:</a> <a id="5768" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5773" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5775" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a><a id="5776" class="Symbol">)</a> <a id="5778" class="Symbol">→</a> <a id="5780" href="Cubical.Data.Maybe.Properties.html#5376" class="Function">Maybe→SumUnit</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Cubical.Data.Maybe.Properties.html#5481" class="Function">SumUnit→Maybe</a> <a id="5809" href="Cubical.Data.Maybe.Properties.html#5764" class="Bound">x</a><a id="5810" class="Symbol">)</a> <a id="5812" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5814" href="Cubical.Data.Maybe.Properties.html#5764" class="Bound">x</a>
  <a id="5818" href="Cubical.Data.Maybe.Properties.html#5739" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5845" class="Symbol">_)</a> <a id="5848" class="Symbol">=</a> <a id="5850" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5857" href="Cubical.Data.Maybe.Properties.html#5739" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5884" class="Symbol">_)</a> <a id="5887" class="Symbol">=</a> <a id="5889" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Maybe≡SumUnit"></a><a id="5895" href="Cubical.Data.Maybe.Properties.html#5895" class="Function">Maybe≡SumUnit</a> <a id="5909" class="Symbol">:</a> <a id="5911" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5917" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a> <a id="5919" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5921" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5926" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5928" href="Cubical.Data.Maybe.Properties.html#3836" class="Generalizable">A</a>
<a id="5930" href="Cubical.Data.Maybe.Properties.html#5895" class="Function">Maybe≡SumUnit</a> <a id="5944" class="Symbol">=</a> <a id="5946" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="5961" href="Cubical.Data.Maybe.Properties.html#5376" class="Function">Maybe→SumUnit</a> <a id="5975" href="Cubical.Data.Maybe.Properties.html#5481" class="Function">SumUnit→Maybe</a> <a id="5989" href="Cubical.Data.Maybe.Properties.html#5739" class="Function">SumUnit→Maybe→SumUnit</a> <a id="6011" href="Cubical.Data.Maybe.Properties.html#5586" class="Function">Maybe→SumUnit→Maybe</a><a id="6030" class="Symbol">)</a>
  <a id="6034" class="Keyword">where</a> <a id="6040" class="Keyword">open</a> <a id="6045" href="Cubical.Data.Maybe.Properties.html#5360" class="Module">SumUnit</a>

<a id="congMaybeEquiv"></a><a id="6054" href="Cubical.Data.Maybe.Properties.html#6054" class="Function">congMaybeEquiv</a> <a id="6069" class="Symbol">:</a> <a id="6071" class="Symbol">∀</a> <a id="6073" class="Symbol">{</a><a id="6074" href="Cubical.Data.Maybe.Properties.html#6074" class="Bound">ℓ</a> <a id="6076" href="Cubical.Data.Maybe.Properties.html#6076" class="Bound">ℓ&#39;</a><a id="6078" class="Symbol">}</a> <a id="6080" class="Symbol">{</a><a id="6081" href="Cubical.Data.Maybe.Properties.html#6081" class="Bound">A</a> <a id="6083" class="Symbol">:</a> <a id="6085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6090" href="Cubical.Data.Maybe.Properties.html#6074" class="Bound">ℓ</a><a id="6091" class="Symbol">}</a> <a id="6093" class="Symbol">{</a><a id="6094" href="Cubical.Data.Maybe.Properties.html#6094" class="Bound">B</a> <a id="6096" class="Symbol">:</a> <a id="6098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6103" href="Cubical.Data.Maybe.Properties.html#6076" class="Bound">ℓ&#39;</a><a id="6105" class="Symbol">}</a>
  <a id="6109" class="Symbol">→</a> <a id="6111" href="Cubical.Data.Maybe.Properties.html#6081" class="Bound">A</a> <a id="6113" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6115" href="Cubical.Data.Maybe.Properties.html#6094" class="Bound">B</a> <a id="6117" class="Symbol">→</a> <a id="6119" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="6125" href="Cubical.Data.Maybe.Properties.html#6081" class="Bound">A</a> <a id="6127" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6129" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="6135" href="Cubical.Data.Maybe.Properties.html#6094" class="Bound">B</a>
<a id="6137" href="Cubical.Data.Maybe.Properties.html#6054" class="Function">congMaybeEquiv</a> <a id="6152" href="Cubical.Data.Maybe.Properties.html#6152" class="Bound">e</a> <a id="6154" class="Symbol">=</a> <a id="6156" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6167" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a>
  <a id="6174" class="Keyword">where</a>
  <a id="6182" class="Keyword">open</a> <a id="6187" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="6193" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a> <a id="6198" class="Symbol">:</a> <a id="6200" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6204" class="Symbol">_</a> <a id="6206" class="Symbol">_</a>
  <a id="6210" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a> <a id="6215" class="Symbol">.</a><a id="6216" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6220" class="Symbol">=</a> <a id="6222" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="6232" class="Symbol">(</a><a id="6233" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="6242" href="Cubical.Data.Maybe.Properties.html#6152" class="Bound">e</a><a id="6243" class="Symbol">)</a>
  <a id="6247" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a> <a id="6252" class="Symbol">.</a><a id="6253" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6257" class="Symbol">=</a> <a id="6259" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="6269" class="Symbol">(</a><a id="6270" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6276" href="Cubical.Data.Maybe.Properties.html#6152" class="Bound">e</a><a id="6277" class="Symbol">)</a>
  <a id="6281" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a> <a id="6286" class="Symbol">.</a><a id="6287" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6291" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="6299" class="Symbol">=</a> <a id="6301" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6308" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a> <a id="6313" class="Symbol">.</a><a id="6314" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6324" href="Cubical.Data.Maybe.Properties.html#6324" class="Bound">b</a><a id="6325" class="Symbol">)</a> <a id="6327" class="Symbol">=</a> <a id="6329" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6334" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6339" class="Symbol">(</a><a id="6340" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="6346" href="Cubical.Data.Maybe.Properties.html#6152" class="Bound">e</a> <a id="6348" href="Cubical.Data.Maybe.Properties.html#6324" class="Bound">b</a><a id="6349" class="Symbol">)</a>
  <a id="6353" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a> <a id="6358" class="Symbol">.</a><a id="6359" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6363" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="6371" class="Symbol">=</a> <a id="6373" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6380" href="Cubical.Data.Maybe.Properties.html#6193" class="Function">isom</a> <a id="6385" class="Symbol">.</a><a id="6386" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6390" class="Symbol">(</a><a id="6391" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6396" href="Cubical.Data.Maybe.Properties.html#6396" class="Bound">a</a><a id="6397" class="Symbol">)</a> <a id="6399" class="Symbol">=</a> <a id="6401" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6406" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6418" href="Cubical.Data.Maybe.Properties.html#6152" class="Bound">e</a> <a id="6420" href="Cubical.Data.Maybe.Properties.html#6396" class="Bound">a</a><a id="6421" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="70" class="Keyword">public</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Data.Maybe.Properties.html" class="Module">Cubical.Data.Maybe.Properties</a> <a id="119" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="63" class="Keyword">where</a>

<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="99" class="Keyword">public</a>
  <a id="108" class="Keyword">using</a> <a id="114" class="Symbol">(</a><a id="115" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="119" class="Symbol">;</a> <a id="121" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="124" class="Symbol">;</a> <a id="126" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="129" class="Symbol">)</a>
  <a id="133" class="Keyword">renaming</a> <a id="142" class="Symbol">(</a><a id="143" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="147" class="Symbol">to</a> <a id="150" class="Datatype">ℕ</a><a id="151" class="Symbol">;</a> <a id="153" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="157" class="Symbol">to</a> <a id="160" class="Primitive Operator">_∸_</a><a id="163" class="Symbol">;</a> <a id="165" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="169" class="Symbol">to</a> <a id="172" class="Primitive Operator">_·_</a> <a id="176" class="Symbol">;</a> <a id="178" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="182" class="Symbol">to</a> <a id="185" class="Primitive Operator">_&lt;ᵇ_</a> <a id="190" class="Symbol">;</a> <a id="192" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="197" class="Symbol">to</a> <a id="200" class="Primitive Operator">_≡ᵇ_</a><a id="204" class="Symbol">)</a>

<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="245" class="Keyword">public</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="321" class="Keyword">hiding</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a><a id="333" class="Symbol">)</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="371" class="Keyword">hiding</a> <a id="378" class="Symbol">(</a><a id="379" href="Cubical.Data.Empty.Base.html#246" class="Function">elim</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="predℕ"></a><a id="457" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="463" class="Symbol">:</a> <a id="465" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="467" class="Symbol">→</a> <a id="469" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="471" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="477" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="482" class="Symbol">=</a> <a id="484" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="489" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="495" class="Symbol">(</a><a id="496" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="500" href="Cubical.Data.Nat.Base.html#500" class="Bound">n</a><a id="501" class="Symbol">)</a> <a id="503" class="Symbol">=</a> <a id="505" href="Cubical.Data.Nat.Base.html#500" class="Bound">n</a>

<a id="caseNat"></a><a id="508" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="516" class="Symbol">:</a> <a id="518" class="Symbol">∀</a> <a id="520" class="Symbol">{</a><a id="521" href="Cubical.Data.Nat.Base.html#521" class="Bound">ℓ</a><a id="522" class="Symbol">}</a> <a id="524" class="Symbol">→</a> <a id="526" class="Symbol">{</a><a id="527" href="Cubical.Data.Nat.Base.html#527" class="Bound">A</a> <a id="529" class="Symbol">:</a> <a id="531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="536" href="Cubical.Data.Nat.Base.html#521" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">→</a> <a id="541" class="Symbol">(</a><a id="542" href="Cubical.Data.Nat.Base.html#542" class="Bound">a0</a> <a id="545" href="Cubical.Data.Nat.Base.html#545" class="Bound">aS</a> <a id="548" class="Symbol">:</a> <a id="550" href="Cubical.Data.Nat.Base.html#527" class="Bound">A</a><a id="551" class="Symbol">)</a> <a id="553" class="Symbol">→</a> <a id="555" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="557" class="Symbol">→</a> <a id="559" href="Cubical.Data.Nat.Base.html#527" class="Bound">A</a>
<a id="561" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="569" href="Cubical.Data.Nat.Base.html#569" class="Bound">a0</a> <a id="572" href="Cubical.Data.Nat.Base.html#572" class="Bound">aS</a> <a id="575" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="583" class="Symbol">=</a> <a id="585" href="Cubical.Data.Nat.Base.html#569" class="Bound">a0</a>
<a id="588" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="596" href="Cubical.Data.Nat.Base.html#596" class="Bound">a0</a> <a id="599" href="Cubical.Data.Nat.Base.html#599" class="Bound">aS</a> <a id="602" class="Symbol">(</a><a id="603" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="607" href="Cubical.Data.Nat.Base.html#607" class="Bound">n</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">=</a> <a id="612" href="Cubical.Data.Nat.Base.html#599" class="Bound">aS</a>

<a id="doubleℕ"></a><a id="616" href="Cubical.Data.Nat.Base.html#616" class="Function">doubleℕ</a> <a id="624" class="Symbol">:</a> <a id="626" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="632" href="Cubical.Data.Nat.Base.html#616" class="Function">doubleℕ</a> <a id="640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="645" class="Symbol">=</a> <a id="647" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="652" href="Cubical.Data.Nat.Base.html#616" class="Function">doubleℕ</a> <a id="660" class="Symbol">(</a><a id="661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="665" href="Cubical.Data.Nat.Base.html#665" class="Bound">x</a><a id="666" class="Symbol">)</a> <a id="668" class="Symbol">=</a> <a id="670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="674" class="Symbol">(</a><a id="675" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="679" class="Symbol">(</a><a id="680" href="Cubical.Data.Nat.Base.html#616" class="Function">doubleℕ</a> <a id="688" href="Cubical.Data.Nat.Base.html#665" class="Bound">x</a><a id="689" class="Symbol">))</a>

<a id="693" class="Comment">-- doublesℕ n m = 2^n · m</a>
<a id="doublesℕ"></a><a id="719" href="Cubical.Data.Nat.Base.html#719" class="Function">doublesℕ</a> <a id="728" class="Symbol">:</a> <a id="730" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="732" class="Symbol">→</a> <a id="734" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="736" class="Symbol">→</a> <a id="738" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="740" href="Cubical.Data.Nat.Base.html#719" class="Function">doublesℕ</a> <a id="749" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="754" href="Cubical.Data.Nat.Base.html#754" class="Bound">m</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Data.Nat.Base.html#754" class="Bound">m</a>
<a id="760" href="Cubical.Data.Nat.Base.html#719" class="Function">doublesℕ</a> <a id="769" class="Symbol">(</a><a id="770" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="774" href="Cubical.Data.Nat.Base.html#774" class="Bound">n</a><a id="775" class="Symbol">)</a> <a id="777" href="Cubical.Data.Nat.Base.html#777" class="Bound">m</a> <a id="779" class="Symbol">=</a> <a id="781" href="Cubical.Data.Nat.Base.html#719" class="Function">doublesℕ</a> <a id="790" href="Cubical.Data.Nat.Base.html#774" class="Bound">n</a> <a id="792" class="Symbol">(</a><a id="793" href="Cubical.Data.Nat.Base.html#616" class="Function">doubleℕ</a> <a id="801" href="Cubical.Data.Nat.Base.html#777" class="Bound">m</a><a id="802" class="Symbol">)</a>

<a id="805" class="Comment">-- iterate</a>
<a id="iter"></a><a id="816" href="Cubical.Data.Nat.Base.html#816" class="Function">iter</a> <a id="821" class="Symbol">:</a> <a id="823" class="Symbol">∀</a> <a id="825" class="Symbol">{</a><a id="826" href="Cubical.Data.Nat.Base.html#826" class="Bound">ℓ</a><a id="827" class="Symbol">}</a> <a id="829" class="Symbol">{</a><a id="830" href="Cubical.Data.Nat.Base.html#830" class="Bound">A</a> <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="839" href="Cubical.Data.Nat.Base.html#826" class="Bound">ℓ</a><a id="840" class="Symbol">}</a> <a id="842" class="Symbol">→</a> <a id="844" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="846" class="Symbol">→</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Data.Nat.Base.html#830" class="Bound">A</a> <a id="851" class="Symbol">→</a> <a id="853" href="Cubical.Data.Nat.Base.html#830" class="Bound">A</a><a id="854" class="Symbol">)</a> <a id="856" class="Symbol">→</a> <a id="858" href="Cubical.Data.Nat.Base.html#830" class="Bound">A</a> <a id="860" class="Symbol">→</a> <a id="862" href="Cubical.Data.Nat.Base.html#830" class="Bound">A</a>
<a id="864" href="Cubical.Data.Nat.Base.html#816" class="Function">iter</a> <a id="869" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="874" href="Cubical.Data.Nat.Base.html#874" class="Bound">f</a> <a id="876" href="Cubical.Data.Nat.Base.html#876" class="Bound">z</a>    <a id="881" class="Symbol">=</a> <a id="883" href="Cubical.Data.Nat.Base.html#876" class="Bound">z</a>
<a id="885" href="Cubical.Data.Nat.Base.html#816" class="Function">iter</a> <a id="890" class="Symbol">(</a><a id="891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="895" href="Cubical.Data.Nat.Base.html#895" class="Bound">n</a><a id="896" class="Symbol">)</a> <a id="898" href="Cubical.Data.Nat.Base.html#898" class="Bound">f</a> <a id="900" href="Cubical.Data.Nat.Base.html#900" class="Bound">z</a> <a id="902" class="Symbol">=</a> <a id="904" href="Cubical.Data.Nat.Base.html#898" class="Bound">f</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.Data.Nat.Base.html#816" class="Function">iter</a> <a id="912" href="Cubical.Data.Nat.Base.html#895" class="Bound">n</a> <a id="914" href="Cubical.Data.Nat.Base.html#898" class="Bound">f</a> <a id="916" href="Cubical.Data.Nat.Base.html#900" class="Bound">z</a><a id="917" class="Symbol">)</a>

<a id="elim"></a><a id="920" href="Cubical.Data.Nat.Base.html#920" class="Function">elim</a> <a id="925" class="Symbol">:</a> <a id="927" class="Symbol">∀</a> <a id="929" class="Symbol">{</a><a id="930" href="Cubical.Data.Nat.Base.html#930" class="Bound">ℓ</a><a id="931" class="Symbol">}</a> <a id="933" class="Symbol">{</a><a id="934" href="Cubical.Data.Nat.Base.html#934" class="Bound">A</a> <a id="936" class="Symbol">:</a> <a id="938" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="947" href="Cubical.Data.Nat.Base.html#930" class="Bound">ℓ</a><a id="948" class="Symbol">}</a>
  <a id="952" class="Symbol">→</a> <a id="954" href="Cubical.Data.Nat.Base.html#934" class="Bound">A</a> <a id="956" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="963" class="Symbol">→</a> <a id="965" class="Symbol">((</a><a id="967" href="Cubical.Data.Nat.Base.html#967" class="Bound">n</a> <a id="969" class="Symbol">:</a> <a id="971" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="972" class="Symbol">)</a> <a id="974" class="Symbol">→</a> <a id="976" href="Cubical.Data.Nat.Base.html#934" class="Bound">A</a> <a id="978" href="Cubical.Data.Nat.Base.html#967" class="Bound">n</a> <a id="980" class="Symbol">→</a> <a id="982" href="Cubical.Data.Nat.Base.html#934" class="Bound">A</a> <a id="984" class="Symbol">(</a><a id="985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="989" href="Cubical.Data.Nat.Base.html#967" class="Bound">n</a><a id="990" class="Symbol">))</a>
  <a id="995" class="Symbol">→</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.Data.Nat.Base.html#998" class="Bound">n</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Cubical.Data.Nat.Base.html#934" class="Bound">A</a> <a id="1009" href="Cubical.Data.Nat.Base.html#998" class="Bound">n</a>
<a id="1011" href="Cubical.Data.Nat.Base.html#920" class="Function">elim</a> <a id="1016" href="Cubical.Data.Nat.Base.html#1016" class="Bound">a₀</a> <a id="1019" class="Symbol">_</a> <a id="1021" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1026" class="Symbol">=</a> <a id="1028" href="Cubical.Data.Nat.Base.html#1016" class="Bound">a₀</a>
<a id="1031" href="Cubical.Data.Nat.Base.html#920" class="Function">elim</a> <a id="1036" href="Cubical.Data.Nat.Base.html#1036" class="Bound">a₀</a> <a id="1039" href="Cubical.Data.Nat.Base.html#1039" class="Bound">f</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1046" href="Cubical.Data.Nat.Base.html#1046" class="Bound">n</a><a id="1047" class="Symbol">)</a> <a id="1049" class="Symbol">=</a> <a id="1051" href="Cubical.Data.Nat.Base.html#1039" class="Bound">f</a> <a id="1053" href="Cubical.Data.Nat.Base.html#1046" class="Bound">n</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Data.Nat.Base.html#920" class="Function">elim</a> <a id="1061" href="Cubical.Data.Nat.Base.html#1036" class="Bound">a₀</a> <a id="1064" href="Cubical.Data.Nat.Base.html#1039" class="Bound">f</a> <a id="1066" href="Cubical.Data.Nat.Base.html#1046" class="Bound">n</a><a id="1067" class="Symbol">)</a>

<a id="elim+2"></a><a id="1070" href="Cubical.Data.Nat.Base.html#1070" class="Function">elim+2</a> <a id="1077" class="Symbol">:</a> <a id="1079" class="Symbol">∀</a> <a id="1081" class="Symbol">{</a><a id="1082" href="Cubical.Data.Nat.Base.html#1082" class="Bound">ℓ</a><a id="1083" class="Symbol">}</a> <a id="1085" class="Symbol">{</a><a id="1086" href="Cubical.Data.Nat.Base.html#1086" class="Bound">A</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1099" href="Cubical.Data.Nat.Base.html#1082" class="Bound">ℓ</a><a id="1100" class="Symbol">}</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Cubical.Data.Nat.Base.html#1086" class="Bound">A</a> <a id="1106" class="Number">0</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Cubical.Data.Nat.Base.html#1086" class="Bound">A</a> <a id="1112" class="Number">1</a>
          <a id="1124" class="Symbol">→</a> <a id="1126" class="Symbol">((</a><a id="1128" href="Cubical.Data.Nat.Base.html#1128" class="Bound">n</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1133" class="Symbol">)</a> <a id="1135" class="Symbol">→</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Cubical.Data.Nat.Base.html#1086" class="Bound">A</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1145" href="Cubical.Data.Nat.Base.html#1128" class="Bound">n</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="Cubical.Data.Nat.Base.html#1086" class="Bound">A</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1162" href="Cubical.Data.Nat.Base.html#1128" class="Bound">n</a><a id="1163" class="Symbol">))))</a>
          <a id="1178" class="Symbol">→</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Cubical.Data.Nat.Base.html#1181" class="Bound">n</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Cubical.Data.Nat.Base.html#1086" class="Bound">A</a> <a id="1192" href="Cubical.Data.Nat.Base.html#1181" class="Bound">n</a>
<a id="1194" href="Cubical.Data.Nat.Base.html#1070" class="Function">elim+2</a> <a id="1201" href="Cubical.Data.Nat.Base.html#1201" class="Bound">a0</a> <a id="1204" href="Cubical.Data.Nat.Base.html#1204" class="Bound">a1</a> <a id="1207" href="Cubical.Data.Nat.Base.html#1207" class="Bound">ind</a> <a id="1211" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1216" class="Symbol">=</a> <a id="1218" href="Cubical.Data.Nat.Base.html#1201" class="Bound">a0</a>
<a id="1221" href="Cubical.Data.Nat.Base.html#1070" class="Function">elim+2</a> <a id="1228" href="Cubical.Data.Nat.Base.html#1228" class="Bound">a0</a> <a id="1231" href="Cubical.Data.Nat.Base.html#1231" class="Bound">a1</a> <a id="1234" href="Cubical.Data.Nat.Base.html#1234" class="Bound">ind</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1243" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">=</a> <a id="1251" href="Cubical.Data.Nat.Base.html#1231" class="Bound">a1</a>
<a id="1254" href="Cubical.Data.Nat.Base.html#1070" class="Function">elim+2</a> <a id="1261" class="Symbol">{</a><a id="1262" class="Argument">A</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="Cubical.Data.Nat.Base.html#1266" class="Bound">A</a><a id="1267" class="Symbol">}</a> <a id="1269" href="Cubical.Data.Nat.Base.html#1269" class="Bound">a0</a> <a id="1272" href="Cubical.Data.Nat.Base.html#1272" class="Bound">a1</a> <a id="1275" href="Cubical.Data.Nat.Base.html#1275" class="Bound">ind</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1289" href="Cubical.Data.Nat.Base.html#1289" class="Bound">n</a><a id="1290" class="Symbol">))</a> <a id="1293" class="Symbol">=</a>
  <a id="1297" href="Cubical.Data.Nat.Base.html#1275" class="Bound">ind</a> <a id="1301" href="Cubical.Data.Nat.Base.html#1289" class="Bound">n</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Cubical.Data.Nat.Base.html#1070" class="Function">elim+2</a> <a id="1311" class="Symbol">{</a><a id="1312" class="Argument">A</a> <a id="1314" class="Symbol">=</a> <a id="1316" href="Cubical.Data.Nat.Base.html#1266" class="Bound">A</a><a id="1317" class="Symbol">}</a> <a id="1319" href="Cubical.Data.Nat.Base.html#1269" class="Bound">a0</a> <a id="1322" href="Cubical.Data.Nat.Base.html#1272" class="Bound">a1</a> <a id="1325" href="Cubical.Data.Nat.Base.html#1275" class="Bound">ind</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1334" href="Cubical.Data.Nat.Base.html#1289" class="Bound">n</a><a id="1335" class="Symbol">))</a>

<a id="isEven"></a><a id="1339" href="Cubical.Data.Nat.Base.html#1339" class="Function">isEven</a> <a id="isOdd"></a><a id="1346" href="Cubical.Data.Nat.Base.html#1346" class="Function">isOdd</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1363" href="Cubical.Data.Nat.Base.html#1339" class="Function">isEven</a> <a id="1370" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1382" href="Cubical.Data.Nat.Base.html#1339" class="Function">isEven</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1394" href="Cubical.Data.Nat.Base.html#1394" class="Bound">n</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Cubical.Data.Nat.Base.html#1346" class="Function">isOdd</a> <a id="1405" href="Cubical.Data.Nat.Base.html#1394" class="Bound">n</a>
<a id="1407" href="Cubical.Data.Nat.Base.html#1346" class="Function">isOdd</a> <a id="1413" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="1426" href="Cubical.Data.Nat.Base.html#1346" class="Function">isOdd</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1437" href="Cubical.Data.Nat.Base.html#1437" class="Bound">n</a><a id="1438" class="Symbol">)</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="Cubical.Data.Nat.Base.html#1339" class="Function">isEven</a> <a id="1449" href="Cubical.Data.Nat.Base.html#1437" class="Bound">n</a>

<a id="1452" class="Comment">--Typed version</a>
<a id="1468" class="Keyword">private</a>
  <a id="toType"></a><a id="1478" href="Cubical.Data.Nat.Base.html#1478" class="Function">toType</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="1501" href="Cubical.Data.Nat.Base.html#1478" class="Function">toType</a> <a id="1508" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1520" href="Cubical.Data.Nat.Base.html#1478" class="Function">toType</a> <a id="1527" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="isEvenT"></a><a id="1540" href="Cubical.Data.Nat.Base.html#1540" class="Function">isEvenT</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="1559" href="Cubical.Data.Nat.Base.html#1540" class="Function">isEvenT</a> <a id="1567" href="Cubical.Data.Nat.Base.html#1567" class="Bound">n</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Cubical.Data.Nat.Base.html#1478" class="Function">toType</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Cubical.Data.Nat.Base.html#1339" class="Function">isEven</a> <a id="1586" href="Cubical.Data.Nat.Base.html#1567" class="Bound">n</a><a id="1587" class="Symbol">)</a>

<a id="isOddT"></a><a id="1590" href="Cubical.Data.Nat.Base.html#1590" class="Function">isOddT</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="1608" href="Cubical.Data.Nat.Base.html#1590" class="Function">isOddT</a> <a id="1615" href="Cubical.Data.Nat.Base.html#1615" class="Bound">n</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Cubical.Data.Nat.Base.html#1540" class="Function">isEvenT</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1632" href="Cubical.Data.Nat.Base.html#1615" class="Bound">n</a><a id="1633" class="Symbol">)</a>

<a id="isZero"></a><a id="1636" href="Cubical.Data.Nat.Base.html#1636" class="Function">isZero</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1647" class="Symbol">→</a> <a id="1649" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1654" href="Cubical.Data.Nat.Base.html#1636" class="Function">isZero</a> <a id="1661" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1673" href="Cubical.Data.Nat.Base.html#1636" class="Function">isZero</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Cubical.Data.Nat.Base.html#1685" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">=</a> <a id="1690" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1697" class="Comment">-- exponential</a>

<a id="_^_"></a><a id="1713" href="Cubical.Data.Nat.Base.html#1713" class="Function Operator">_^_</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a>
<a id="1729" href="Cubical.Data.Nat.Base.html#1729" class="Bound">m</a> <a id="1731" href="Cubical.Data.Nat.Base.html#1713" class="Function Operator">^</a> <a id="1733" class="Number">0</a> <a id="1735" class="Symbol">=</a> <a id="1737" class="Number">1</a>
<a id="1739" href="Cubical.Data.Nat.Base.html#1739" class="Bound">m</a> <a id="1741" href="Cubical.Data.Nat.Base.html#1713" class="Function Operator">^</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1748" href="Cubical.Data.Nat.Base.html#1748" class="Bound">n</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Cubical.Data.Nat.Base.html#1739" class="Bound">m</a> <a id="1755" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1757" href="Cubical.Data.Nat.Base.html#1739" class="Bound">m</a> <a id="1759" href="Cubical.Data.Nat.Base.html#1713" class="Function Operator">^</a> <a id="1761" href="Cubical.Data.Nat.Base.html#1748" class="Bound">n</a>


<a id="1765" class="Comment">-- Iterated product</a>
<a id="_ˣ_"></a><a id="1785" href="Cubical.Data.Nat.Base.html#1785" class="Function Operator">_ˣ_</a> <a id="1789" class="Symbol">:</a> <a id="1791" class="Symbol">∀</a> <a id="1793" class="Symbol">{</a><a id="1794" href="Cubical.Data.Nat.Base.html#1794" class="Bound">ℓ</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Cubical.Data.Nat.Base.html#1798" class="Bound">A</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1811" href="Cubical.Data.Nat.Base.html#1794" class="Bound">ℓ</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Data.Nat.Base.html#1815" class="Bound">n</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1829" href="Cubical.Data.Nat.Base.html#1794" class="Bound">ℓ</a>
<a id="1831" href="Cubical.Data.Nat.Base.html#1831" class="Bound">A</a> <a id="1833" href="Cubical.Data.Nat.Base.html#1785" class="Function Operator">ˣ</a> <a id="1835" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1840" class="Symbol">=</a> <a id="1842" href="Cubical.Data.Nat.Base.html#1831" class="Bound">A</a> <a id="1844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1849" href="Cubical.Data.Nat.Base.html#1849" class="Bound">A</a> <a id="1851" href="Cubical.Data.Nat.Base.html#1785" class="Function Operator">ˣ</a> <a id="1853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1857" href="Cubical.Data.Nat.Base.html#1857" class="Bound">n</a> <a id="1859" class="Symbol">=</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Data.Nat.Base.html#1849" class="Bound">A</a> <a id="1864" href="Cubical.Data.Nat.Base.html#1785" class="Function Operator">ˣ</a> <a id="1866" href="Cubical.Data.Nat.Base.html#1857" class="Bound">n</a><a id="1867" class="Symbol">)</a> <a id="1869" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1871" href="Cubical.Data.Nat.Base.html#1849" class="Bound">A</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1878" href="Cubical.Data.Nat.Base.html#1857" class="Bound">n</a><a id="1879" class="Symbol">)</a>

<a id="0ˣ"></a><a id="1882" href="Cubical.Data.Nat.Base.html#1882" class="Function">0ˣ</a> <a id="1885" class="Symbol">:</a> <a id="1887" class="Symbol">∀</a> <a id="1889" class="Symbol">{</a><a id="1890" href="Cubical.Data.Nat.Base.html#1890" class="Bound">ℓ</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Cubical.Data.Nat.Base.html#1894" class="Bound">A</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1907" href="Cubical.Data.Nat.Base.html#1890" class="Bound">ℓ</a><a id="1908" class="Symbol">)</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Data.Nat.Base.html#1911" class="Bound">0A</a> <a id="1914" class="Symbol">:</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Data.Nat.Base.html#1917" class="Bound">n</a> <a id="1919" class="Symbol">:</a> <a id="1921" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">→</a> <a id="1926" href="Cubical.Data.Nat.Base.html#1894" class="Bound">A</a> <a id="1928" href="Cubical.Data.Nat.Base.html#1917" class="Bound">n</a><a id="1929" class="Symbol">)</a> <a id="1931" class="Symbol">→</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Cubical.Data.Nat.Base.html#1934" class="Bound">n</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="Cubical.Data.Nat.Base.html#150" class="Datatype">ℕ</a><a id="1939" class="Symbol">)</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="Cubical.Data.Nat.Base.html#1894" class="Bound">A</a> <a id="1945" href="Cubical.Data.Nat.Base.html#1785" class="Function Operator">ˣ</a> <a id="1947" href="Cubical.Data.Nat.Base.html#1934" class="Bound">n</a>
<a id="1949" href="Cubical.Data.Nat.Base.html#1882" class="Function">0ˣ</a> <a id="1952" href="Cubical.Data.Nat.Base.html#1952" class="Bound">A</a> <a id="1954" href="Cubical.Data.Nat.Base.html#1954" class="Bound">0A</a> <a id="1957" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Cubical.Data.Nat.Base.html#1954" class="Bound">0A</a> <a id="1967" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="1972" href="Cubical.Data.Nat.Base.html#1882" class="Function">0ˣ</a> <a id="1975" href="Cubical.Data.Nat.Base.html#1975" class="Bound">A</a> <a id="1977" href="Cubical.Data.Nat.Base.html#1977" class="Bound">0A</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1985" href="Cubical.Data.Nat.Base.html#1985" class="Bound">n</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">=</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Cubical.Data.Nat.Base.html#1882" class="Function">0ˣ</a> <a id="1994" href="Cubical.Data.Nat.Base.html#1975" class="Bound">A</a> <a id="1996" href="Cubical.Data.Nat.Base.html#1977" class="Bound">0A</a> <a id="1999" href="Cubical.Data.Nat.Base.html#1985" class="Bound">n</a><a id="2000" class="Symbol">)</a> <a id="2002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Data.Nat.Base.html#1977" class="Bound">0A</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2013" href="Cubical.Data.Nat.Base.html#1985" class="Bound">n</a><a id="2014" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Bijections.IncreasingFunction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Bijections.IncreasingFunction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html" class="Module">Cubical.Data.Nat.Bijections.IncreasingFunction</a> <a id="55" class="Keyword">where</a>

<a id="62" class="Comment">{- Consider an increasing function f : ℕ → ℕ with f 0 ≡ 0.
-- Note that we can partition ℕ into the pieces [f k , f (suc k) ) for k ∈ ℕ
-- 0=f0 ..... f1 ..... f2 ..... f3 ...
-- [          )[       )[       )[ ...
-- This module formalizes this idea.
-}</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="547" class="Keyword">open</a> <a id="552" href="Cubical.Data.Nat.Order.html#14521" class="Module">&lt;-Reasoning</a>

<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="693" class="Keyword">renaming</a> <a id="702" class="Symbol">(</a><a id="703" href="Cubical.Data.Empty.Base.html#164" class="Function">rec</a> <a id="707" class="Symbol">to</a> <a id="710" class="Function">ex-falso</a><a id="718" class="Symbol">)</a>

<a id="721" class="Keyword">private</a>
  <a id="kIsUnique"></a><a id="731" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#731" class="Function">kIsUnique</a> <a id="741" class="Symbol">:</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#744" class="Bound">f</a> <a id="746" class="Symbol">:</a> <a id="748" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="750" class="Symbol">→</a> <a id="752" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="754" class="Symbol">)</a> <a id="756" class="Symbol">→</a> <a id="758" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="779" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#744" class="Bound">f</a> <a id="781" class="Symbol">→</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#784" class="Bound">n</a> <a id="786" class="Symbol">:</a> <a id="788" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="789" class="Symbol">)</a> <a id="791" class="Symbol">→</a>
              <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#808" class="Bound">k</a>  <a id="811" class="Symbol">:</a> <a id="813" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="814" class="Symbol">)</a> <a id="816" class="Symbol">→</a>  <a id="819" class="Symbol">((</a><a id="821" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#744" class="Bound">f</a> <a id="823" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#808" class="Bound">k</a>  <a id="826" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="828" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#784" class="Bound">n</a><a id="829" class="Symbol">)</a> <a id="831" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#784" class="Bound">n</a> <a id="836" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="838" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#744" class="Bound">f</a> <a id="840" class="Symbol">(</a><a id="841" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="845" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#808" class="Bound">k</a> <a id="847" class="Symbol">)))</a> <a id="851" class="Symbol">→</a>
              <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#868" class="Bound">k&#39;</a> <a id="871" class="Symbol">:</a> <a id="873" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="874" class="Symbol">)</a> <a id="876" class="Symbol">→</a>  <a id="879" class="Symbol">((</a><a id="881" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#744" class="Bound">f</a> <a id="883" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#868" class="Bound">k&#39;</a> <a id="886" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="888" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#784" class="Bound">n</a><a id="889" class="Symbol">)</a> <a id="891" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="893" class="Symbol">(</a><a id="894" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#784" class="Bound">n</a> <a id="896" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="898" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#744" class="Bound">f</a> <a id="900" class="Symbol">(</a><a id="901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="905" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#868" class="Bound">k&#39;</a><a id="907" class="Symbol">)))</a> <a id="911" class="Symbol">→</a>
              <a id="927" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#808" class="Bound">k</a> <a id="929" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="931" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#868" class="Bound">k&#39;</a>
  <a id="936" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#731" class="Function">kIsUnique</a> <a id="946" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#946" class="Bound">f</a> <a id="948" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#948" class="Bound">fInc</a> <a id="953" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#953" class="Bound">n</a> <a id="955" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#955" class="Bound">k</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#958" class="Bound">fk≤n</a> <a id="963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="965" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#965" class="Bound">n&lt;fsk</a> <a id="971" class="Symbol">)</a> <a id="973" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#973" class="Bound">k&#39;</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#977" class="Bound">fk&#39;≤n</a> <a id="983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="985" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#985" class="Bound">n&lt;fsk&#39;</a><a id="991" class="Symbol">)</a> <a id="993" class="Symbol">=</a> <a id="995" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1285" class="Function">k=k&#39;</a> <a id="1000" class="Keyword">where</a>
    <a id="1010" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1010" class="Function">compare</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1021" class="Bound">l</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1031" class="Bound">l&#39;</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">→</a>
              <a id="1055" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#953" class="Bound">n</a> <a id="1057" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1059" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#946" class="Bound">f</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1066" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1021" class="Bound">l</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#946" class="Bound">f</a> <a id="1073" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1031" class="Bound">l&#39;</a> <a id="1076" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1078" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#953" class="Bound">n</a> <a id="1080" class="Symbol">→</a>
              <a id="1096" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1098" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1021" class="Bound">l</a> <a id="1100" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1102" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1031" class="Bound">l&#39;</a>
    <a id="1109" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1010" class="Function">compare</a> <a id="1117" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1117" class="Bound">l</a> <a id="1119" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1119" class="Bound">l&#39;</a> <a id="1122" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1122" class="Bound">n&lt;fsl</a> <a id="1128" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1128" class="Bound">fl&#39;≤n</a> <a id="1134" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1134" class="Bound">l&lt;l&#39;</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="1146" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
     <a id="1153" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#953" class="Bound">n</a>
       <a id="1162" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">&lt;≤⟨</a> <a id="1166" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1122" class="Bound">n&lt;fsl</a> <a id="1172" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">⟩</a>
     <a id="1179" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#946" class="Bound">f</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1186" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1117" class="Bound">l</a><a id="1187" class="Symbol">)</a>
       <a id="1196" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">≤⟨</a> <a id="1199" href="Cubical.Data.Nat.Order.html#18319" class="Function">strictlyIncreasing→Increasing</a> <a id="1229" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#948" class="Bound">fInc</a> <a id="1234" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1134" class="Bound">l&lt;l&#39;</a> <a id="1239" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">⟩</a>
     <a id="1246" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#946" class="Bound">f</a> <a id="1248" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1119" class="Bound">l&#39;</a>
       <a id="1258" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">≤≡⟨</a> <a id="1262" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1128" class="Bound">fl&#39;≤n</a>  <a id="1269" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">⟩</a>
     <a id="1276" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#953" class="Bound">n</a> <a id="1278" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="1285" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1285" class="Function">k=k&#39;</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#955" class="Bound">k</a> <a id="1294" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1296" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#973" class="Bound">k&#39;</a>
    <a id="1303" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1285" class="Function">k=k&#39;</a> <a id="1308" class="Keyword">with</a> <a id="1313" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#955" class="Bound">k</a> <a id="1315" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="1317" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#973" class="Bound">k&#39;</a>
    <a id="1324" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1285" class="Function">...</a> <a id="1328" class="Symbol">|</a> <a id="1330" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="1333" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1333" class="Bound">k&lt;k&#39;</a> <a id="1338" class="Symbol">=</a> <a id="1340" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#710" class="Function">ex-falso</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1010" class="Function">compare</a> <a id="1358" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#955" class="Bound">k</a> <a id="1360" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#973" class="Bound">k&#39;</a> <a id="1363" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#965" class="Bound">n&lt;fsk</a> <a id="1369" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#977" class="Bound">fk&#39;≤n</a> <a id="1375" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1333" class="Bound">k&lt;k&#39;</a><a id="1379" class="Symbol">)</a>
    <a id="1385" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1285" class="Function">...</a> <a id="1389" class="Symbol">|</a> <a id="1391" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="1394" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1394" class="Bound">k=k&#39;</a> <a id="1399" class="Symbol">=</a> <a id="1401" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1394" class="Bound">k=k&#39;</a>
    <a id="1410" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1285" class="Function">...</a> <a id="1414" class="Symbol">|</a> <a id="1416" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="1419" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1419" class="Bound">k&#39;&lt;k</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#710" class="Function">ex-falso</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1010" class="Function">compare</a> <a id="1444" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#973" class="Bound">k&#39;</a> <a id="1447" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#955" class="Bound">k</a> <a id="1449" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#985" class="Bound">n&lt;fsk&#39;</a> <a id="1456" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#958" class="Bound">fk≤n</a> <a id="1461" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1419" class="Bound">k&#39;&lt;k</a><a id="1465" class="Symbol">)</a>

  <a id="approxFunction"></a><a id="1470" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1470" class="Function">approxFunction</a> <a id="1485" class="Symbol">:</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1488" class="Bound">f</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1497" class="Symbol">)</a> <a id="1499" class="Symbol">→</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1488" class="Bound">f</a> <a id="1504" class="Number">0</a> <a id="1506" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1508" class="Number">0</a><a id="1509" class="Symbol">)</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="1534" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1488" class="Bound">f</a> <a id="1536" class="Symbol">→</a>
                   <a id="1557" class="Symbol">(</a><a id="1558" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1558" class="Bound">n</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1563" class="Symbol">)</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1570" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1570" class="Bound">k</a> <a id="1572" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1576" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>  <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1488" class="Bound">f</a> <a id="1582" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1570" class="Bound">k</a> <a id="1584" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1586" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1558" class="Bound">n</a><a id="1587" class="Symbol">)</a> <a id="1589" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1558" class="Bound">n</a> <a id="1594" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1596" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1488" class="Bound">f</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1603" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1570" class="Bound">k</a><a id="1604" class="Symbol">))</a>
  <a id="1609" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1470" class="Function">approxFunction</a> <a id="1624" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1624" class="Bound">f</a> <a id="1626" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1626" class="Bound">f0=0</a> <a id="1631" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1631" class="Bound">fInc</a> <a id="1636" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1641" class="Symbol">=</a> <a id="1643" class="Number">0</a> <a id="1645" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1647" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1670" class="Function">f0≤0</a> <a id="1652" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1654" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1764" class="Function">0&lt;f1</a> <a id="1659" class="Keyword">where</a>

    <a id="1670" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1670" class="Function">f0≤0</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1624" class="Bound">f</a> <a id="1679" class="Number">0</a> <a id="1681" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1683" class="Number">0</a>
    <a id="1689" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1670" class="Function">f0≤0</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="1708" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1626" class="Bound">f0=0</a>

    <a id="1718" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1718" class="Function">f0&lt;f1</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1624" class="Bound">f</a> <a id="1728" class="Number">0</a> <a id="1730" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1732" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1624" class="Bound">f</a> <a id="1734" class="Number">1</a>
    <a id="1740" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1718" class="Function">f0&lt;f1</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1631" class="Bound">fInc</a> <a id="1753" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a>

    <a id="1764" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1764" class="Function">0&lt;f1</a> <a id="1769" class="Symbol">:</a> <a id="1771" class="Number">0</a> <a id="1773" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1775" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1624" class="Bound">f</a> <a id="1777" class="Number">1</a>
    <a id="1783" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1764" class="Function">0&lt;f1</a> <a id="1788" class="Symbol">=</a> <a id="1790" class="Number">0</a> <a id="1792" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">≡&lt;⟨</a> <a id="1796" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1800" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1626" class="Bound">f0=0</a> <a id="1805" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">⟩</a> <a id="1807" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1624" class="Bound">f</a> <a id="1809" class="Number">0</a> <a id="1811" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">&lt;≡⟨</a> <a id="1815" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1718" class="Function">f0&lt;f1</a> <a id="1821" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">⟩</a> <a id="1823" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1624" class="Bound">f</a> <a id="1825" class="Number">1</a> <a id="1827" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="1832" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1470" class="Function">approxFunction</a> <a id="1847" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="1849" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1849" class="Bound">f0=0</a> <a id="1854" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1854" class="Bound">fInc</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1864" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a><a id="1865" class="Symbol">)</a> <a id="1867" class="Symbol">=</a> <a id="1869" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2140" class="Function">newsol</a> <a id="1876" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="1878" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1885" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a><a id="1886" class="Symbol">)</a> <a id="1888" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="1890" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1894" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a> <a id="1896" class="Keyword">where</a>

    <a id="1907" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1907" class="Function">oldsol</a> <a id="1914" class="Symbol">:</a> <a id="1916" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1919" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1919" class="Bound">k</a> <a id="1921" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1923" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1925" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1927" class="Symbol">(</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="1932" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1919" class="Bound">k</a> <a id="1934" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1936" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a><a id="1937" class="Symbol">)</a> <a id="1939" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>  <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a> <a id="1945" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1947" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1954" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1919" class="Bound">k</a><a id="1955" class="Symbol">)))</a>
    <a id="1963" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1907" class="Function">oldsol</a> <a id="1970" class="Symbol">=</a> <a id="1972" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1470" class="Function">approxFunction</a> <a id="1987" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="1989" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1849" class="Bound">f0=0</a> <a id="1994" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1854" class="Bound">fInc</a> <a id="1999" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a>

    <a id="2006" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a> <a id="2008" class="Symbol">:</a> <a id="2010" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2016" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a> <a id="2018" class="Symbol">=</a> <a id="2020" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2024" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1907" class="Function">oldsol</a>

    <a id="2036" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2036" class="Function">fk≤n</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2045" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a> <a id="2047" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2049" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a>
    <a id="2055" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2036" class="Function">fk≤n</a> <a id="2060" class="Symbol">=</a> <a id="2062" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2071" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1907" class="Function">oldsol</a><a id="2077" class="Symbol">)</a>

    <a id="2084" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2084" class="Function">n&lt;fsk</a> <a id="2090" class="Symbol">:</a> <a id="2092" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a> <a id="2094" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2096" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2098" class="Symbol">(</a><a id="2099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2103" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a><a id="2104" class="Symbol">)</a>
    <a id="2110" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2084" class="Function">n&lt;fsk</a> <a id="2116" class="Symbol">=</a> <a id="2118" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2127" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1907" class="Function">oldsol</a><a id="2133" class="Symbol">)</a>

    <a id="2140" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2140" class="Function">newsol</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2168" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a><a id="2169" class="Symbol">))</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2177" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2185" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2185" class="Bound">k&#39;</a> <a id="2188" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2190" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2192" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2197" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2185" class="Bound">k&#39;</a> <a id="2200" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2206" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a><a id="2207" class="Symbol">)</a> <a id="2209" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2216" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a> <a id="2218" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2220" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2227" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2185" class="Bound">k&#39;</a><a id="2229" class="Symbol">))</a>
    <a id="2236" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2140" class="Function">newsol</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="2247" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2247" class="Bound">fsk&lt;sn</a><a id="2253" class="Symbol">)</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#710" class="Function">ex-falso</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Cubical.Data.Nat.Order.html#5139" class="Function">¬squeeze&lt;</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2084" class="Function">n&lt;fsk</a> <a id="2284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2286" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2247" class="Bound">fsk&lt;sn</a><a id="2292" class="Symbol">))</a>
    <a id="2299" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2140" class="Function">newsol</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="2310" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2310" class="Bound">fsk=sn</a><a id="2316" class="Symbol">)</a> <a id="2318" class="Symbol">=</a> <a id="2320" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2324" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a> <a id="2326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2328" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="2340" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2310" class="Bound">fsk=sn</a> <a id="2347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2349" class="Symbol">(</a>
      <a id="2357" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2361" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a>
        <a id="2371" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">≡&lt;⟨</a> <a id="2375" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2379" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2310" class="Bound">fsk=sn</a> <a id="2386" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">⟩</a>
      <a id="2394" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2401" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a><a id="2402" class="Symbol">)</a>
        <a id="2412" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">&lt;≡⟨</a> <a id="2416" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1854" class="Bound">fInc</a> <a id="2421" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a> <a id="2427" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">⟩</a>
      <a id="2435" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2447" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a><a id="2448" class="Symbol">))</a> <a id="2451" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="2453" class="Symbol">)</a>
    <a id="2459" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2140" class="Function">newsol</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="2470" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2470" class="Bound">fsk&gt;sn</a><a id="2476" class="Symbol">)</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a> <a id="2482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1847" class="Bound">f</a> <a id="2487" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2006" class="Function">k</a>
                               <a id="2520" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">≤⟨</a> <a id="2523" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2036" class="Function">fk≤n</a> <a id="2528" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">⟩</a>
                              <a id="2560" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a>
                               <a id="2593" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">≤≡⟨</a> <a id="2597" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="2606" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a> <a id="2612" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">⟩</a>
                              <a id="2644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2648" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1864" class="Bound">n</a> <a id="2650" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="2651" class="Symbol">)</a> <a id="2653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>            <a id="2666" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2470" class="Bound">fsk&gt;sn</a>

<a id="2674" class="Keyword">module</a> <a id="2681" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2681" class="Module">_</a> <a id="2683" class="Symbol">(</a><a id="2684" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2686" class="Symbol">:</a> <a id="2688" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2696" class="Bound">f0=0</a> <a id="2701" class="Symbol">:</a> <a id="2703" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2705" class="Number">0</a> <a id="2707" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2709" class="Number">0</a><a id="2710" class="Symbol">)</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2713" class="Bound">fInc</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="2741" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a><a id="2742" class="Symbol">)</a> <a id="2744" class="Keyword">where</a>
  <a id="2752" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2752" class="Function">nearestValues</a> <a id="2766" class="Symbol">:</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2769" class="Bound">n</a> <a id="2771" class="Symbol">:</a> <a id="2773" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2774" class="Symbol">)</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="2782" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2782" class="Bound">k</a> <a id="2784" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="2786" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2788" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2793" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2782" class="Bound">k</a> <a id="2795" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2797" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2769" class="Bound">n</a><a id="2798" class="Symbol">)</a> <a id="2800" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2769" class="Bound">n</a> <a id="2805" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2807" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2814" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2782" class="Bound">k</a><a id="2815" class="Symbol">))</a>
  <a id="2820" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2752" class="Function">nearestValues</a> <a id="2834" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Cubical.Data.Sigma.Properties.html#3225" class="Function">uniqueExists</a> <a id="2851" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3005" class="Function">k</a> <a id="2853" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3037" class="Function">p</a> <a id="2855" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3095" class="Function">goalIsProp</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#731" class="Function">kIsUnique</a> <a id="2877" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2879" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2713" class="Bound">fInc</a> <a id="2884" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a> <a id="2886" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3005" class="Function">k</a> <a id="2888" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3037" class="Function">p</a><a id="2889" class="Symbol">)</a> <a id="2891" class="Keyword">where</a>

    <a id="2902" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2902" class="Function">solution</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2916" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2916" class="Bound">k</a> <a id="2918" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2920" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2922" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2924" class="Symbol">(</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2929" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2916" class="Bound">k</a> <a id="2931" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2933" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a><a id="2934" class="Symbol">)</a> <a id="2936" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>  <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a> <a id="2942" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2944" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2951" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2916" class="Bound">k</a><a id="2952" class="Symbol">)))</a>
    <a id="2960" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2902" class="Function">solution</a> <a id="2969" class="Symbol">=</a> <a id="2971" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#1470" class="Function">approxFunction</a> <a id="2986" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="2988" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2696" class="Bound">f0=0</a> <a id="2993" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2713" class="Bound">fInc</a> <a id="2998" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a>

    <a id="3005" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3005" class="Function">k</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="3015" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3005" class="Function">k</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3023" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2902" class="Function">solution</a>

    <a id="3037" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3037" class="Function">p</a> <a id="3039" class="Symbol">:</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3044" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3005" class="Function">k</a> <a id="3046" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3048" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a><a id="3049" class="Symbol">)</a> <a id="3051" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a> <a id="3056" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3058" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3065" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3005" class="Function">k</a><a id="3066" class="Symbol">))</a>
    <a id="3073" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3037" class="Function">p</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3081" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2902" class="Function">solution</a>

    <a id="3095" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3095" class="Function">goalIsProp</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3109" class="Bound">k</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3114" class="Symbol">)</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3125" class="Symbol">(</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3130" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3109" class="Bound">k</a> <a id="3132" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3134" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a> <a id="3136" class="Symbol">)</a> <a id="3138" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2834" class="Bound">n</a> <a id="3143" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3145" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3147" class="Symbol">(</a><a id="3148" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3152" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3109" class="Bound">k</a><a id="3153" class="Symbol">)))</a>
    <a id="3161" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3095" class="Function">goalIsProp</a> <a id="3172" class="Symbol">_</a> <a id="3174" class="Symbol">=</a> <a id="3176" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="3184" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="3192" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a>

  <a id="3203" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3203" class="Function">partition</a> <a id="3213" class="Symbol">:</a> <a id="3215" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="3222" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3203" class="Function">partition</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3237" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3237" class="Bound">k</a> <a id="3239" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3241" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3243" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3245" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3248" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3248" class="Bound">i</a> <a id="3250" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3252" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3254" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3256" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3248" class="Bound">i</a> <a id="3258" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3263" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3237" class="Bound">k</a><a id="3264" class="Symbol">)</a> <a id="3266" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3268" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3275" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3237" class="Bound">k</a><a id="3276" class="Symbol">)</a>

  <a id="3281" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3281" class="Function">partition≅ℕ</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3299" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3203" class="Function">partition</a> <a id="3309" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="3313" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3321" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3281" class="Function">partition≅ℕ</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3334" class="Bound">k</a> <a id="3336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3338" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3338" class="Bound">i</a> <a id="3340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3342" class="Symbol">_)</a> <a id="3345" class="Symbol">=</a> <a id="3347" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3338" class="Bound">i</a> <a id="3349" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3351" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3353" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3334" class="Bound">k</a>
  <a id="3357" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3365" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3281" class="Function">partition≅ℕ</a> <a id="3377" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3377" class="Bound">n</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3510" class="Function">k</a> <a id="3383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3385" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3553" class="Function">i</a> <a id="3387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3389" class="Symbol">(</a>
    <a id="3395" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3553" class="Function">i</a> <a id="3397" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3399" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3401" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3510" class="Function">k</a>
      <a id="3409" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">≡&lt;⟨</a> <a id="3413" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3608" class="Function">i+fk=n</a> <a id="3420" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">⟩</a>
    <a id="3426" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3377" class="Bound">n</a>
      <a id="3434" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">&lt;≡⟨</a> <a id="3438" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3683" class="Function">n&lt;fsk</a> <a id="3444" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">⟩</a>
    <a id="3450" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3457" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3510" class="Function">k</a><a id="3458" class="Symbol">)</a> <a id="3460" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Keyword">where</a>
      <a id="3475" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3475" class="Function">incApprox</a> <a id="3485" class="Symbol">=</a> <a id="3487" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2752" class="Function">nearestValues</a> <a id="3501" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3377" class="Bound">n</a>

      <a id="3510" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3510" class="Function">k</a> <a id="3512" class="Symbol">:</a> <a id="3514" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="3522" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3510" class="Function">k</a> <a id="3524" class="Symbol">=</a> <a id="3526" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3535" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3475" class="Function">incApprox</a><a id="3544" class="Symbol">)</a>

      <a id="3553" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3553" class="Function">i</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="3565" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3553" class="Function">i</a> <a id="3567" class="Symbol">=</a> <a id="3569" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3578" class="Symbol">(</a><a id="3579" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3588" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3475" class="Function">incApprox</a><a id="3597" class="Symbol">)))</a>

      <a id="3608" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3608" class="Function">i+fk=n</a> <a id="3615" class="Symbol">:</a> <a id="3617" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3553" class="Function">i</a> <a id="3619" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3621" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3623" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3510" class="Function">k</a> <a id="3625" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3627" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3377" class="Bound">n</a>
      <a id="3635" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3608" class="Function">i+fk=n</a> <a id="3642" class="Symbol">=</a> <a id="3644" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3663" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3475" class="Function">incApprox</a><a id="3672" class="Symbol">)))</a>

      <a id="3683" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3683" class="Function">n&lt;fsk</a> <a id="3689" class="Symbol">:</a> <a id="3691" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3377" class="Bound">n</a> <a id="3693" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3695" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3702" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3510" class="Function">k</a><a id="3703" class="Symbol">)</a>
      <a id="3711" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3683" class="Function">n&lt;fsk</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3733" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3475" class="Function">incApprox</a><a id="3742" class="Symbol">))</a>

  <a id="3748" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3756" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3281" class="Function">partition≅ℕ</a> <a id="3768" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3768" class="Bound">n</a> <a id="3770" class="Symbol">=</a>
    <a id="3776" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3785" class="Symbol">(</a><a id="3786" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2752" class="Function">nearestValues</a> <a id="3810" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3768" class="Bound">n</a><a id="3811" class="Symbol">))))</a>

  <a id="3819" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="3828" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3281" class="Function">partition≅ℕ</a>  <a id="3841" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3841" class="Bound">y</a><a id="3842" class="Symbol">@(</a><a id="3844" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3844" class="Bound">k</a> <a id="3846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3848" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3848" class="Bound">i</a> <a id="3850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3852" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3852" class="Bound">i+fk&lt;fsk</a><a id="3860" class="Symbol">)</a> <a id="3862" class="Symbol">=</a>
    <a id="3868" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4245" class="Function">k&#39;=k</a> <a id="3881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3883" href="Cubical.Data.Sigma.Properties.html#13800" class="Function">ΣPathPProp</a> <a id="3894" class="Symbol">(λ</a> <a id="3897" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3897" class="Bound">a</a> <a id="3899" class="Symbol">→</a> <a id="3901" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a><a id="3908" class="Symbol">)</a> <a id="3910" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4296" class="Function">i&#39;=i</a><a id="3914" class="Symbol">)</a> <a id="3916" class="Keyword">where</a>

      <a id="3929" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3929" class="Function">inv</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3943" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3281" class="Function">partition≅ℕ</a>
      <a id="3961" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3961" class="Function">n</a>   <a id="3965" class="Symbol">=</a> <a id="3967" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3848" class="Bound">i</a> <a id="3969" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3971" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="3973" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3844" class="Bound">k</a>

      <a id="3982" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3982" class="Function">k&#39;</a>  <a id="3986" class="Symbol">=</a> <a id="3988" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3929" class="Function">inv</a> <a id="3997" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3961" class="Function">n</a><a id="3998" class="Symbol">)</a>
      <a id="4006" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4006" class="Function">i&#39;</a>  <a id="4010" class="Symbol">=</a> <a id="4012" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3929" class="Function">inv</a> <a id="4026" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3961" class="Function">n</a><a id="4027" class="Symbol">))</a>

      <a id="4037" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4037" class="Function">fk≤n</a> <a id="4042" class="Symbol">:</a> <a id="4044" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="4046" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3844" class="Bound">k</a> <a id="4048" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4050" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3961" class="Function">n</a>
      <a id="4058" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4037" class="Function">fk≤n</a> <a id="4063" class="Symbol">=</a> <a id="4065" href="Cubical.Data.Nat.Order.html#1345" class="Function">≤SumRight</a>

      <a id="4082" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4082" class="Function">n&lt;fsk</a> <a id="4088" class="Symbol">:</a> <a id="4090" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3961" class="Function">n</a> <a id="4092" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4094" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2684" class="Bound">f</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4101" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3844" class="Bound">k</a> <a id="4103" class="Symbol">)</a>
      <a id="4111" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4082" class="Function">n&lt;fsk</a> <a id="4117" class="Symbol">=</a> <a id="4119" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3852" class="Bound">i+fk&lt;fsk</a>

      <a id="4135" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4135" class="Function">ans</a> <a id="4139" class="Symbol">:</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3982" class="Function">k&#39;</a> <a id="4145" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4006" class="Function">i&#39;</a> <a id="4151" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4153" class="Symbol">_</a> <a id="4155" class="Symbol">)</a> <a id="4157" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4159" class="Symbol">_</a> <a id="4161" class="Symbol">)</a> <a id="4163" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3844" class="Bound">k</a> <a id="4168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3848" class="Bound">i</a> <a id="4173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4175" class="Symbol">_</a> <a id="4177" class="Symbol">)</a> <a id="4179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4181" class="Symbol">_</a> <a id="4183" class="Symbol">)</a>
      <a id="4191" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4135" class="Function">ans</a> <a id="4195" class="Symbol">=</a> <a id="4197" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4201" class="Symbol">(</a><a id="4202" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#2752" class="Function">nearestValues</a> <a id="4216" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3961" class="Function">n</a><a id="4217" class="Symbol">)</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3844" class="Bound">k</a> <a id="4222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4224" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4037" class="Function">fk≤n</a> <a id="4229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4231" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4082" class="Function">n&lt;fsk</a><a id="4236" class="Symbol">)</a>

      <a id="4245" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4245" class="Function">k&#39;=k</a> <a id="4250" class="Symbol">:</a> <a id="4252" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3982" class="Function">k&#39;</a> <a id="4255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4257" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3844" class="Bound">k</a>
      <a id="4265" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4245" class="Function">k&#39;=k</a> <a id="4270" class="Symbol">=</a> <a id="4272" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="4284" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4135" class="Function">ans</a><a id="4287" class="Symbol">)</a>

      <a id="4296" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4296" class="Function">i&#39;=i</a> <a id="4301" class="Symbol">:</a> <a id="4303" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4006" class="Function">i&#39;</a> <a id="4306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4308" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3848" class="Bound">i</a>
      <a id="4316" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4296" class="Function">i&#39;=i</a> <a id="4321" class="Symbol">=</a> <a id="4323" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="4361" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#4135" class="Function">ans</a><a id="4364" class="Symbol">)))))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Bijections.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Bijections.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.Bijections.Product.html" class="Module">Cubical.Data.Nat.Bijections.Product</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Data.Nat.Bijections.Triangle.html" class="Module">Cubical.Data.Nat.Bijections.Triangle</a>

<a id="Triangle⊂ℕ×ℕ≅ℕ×ℕ"></a><a id="245" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a> <a id="262" class="Symbol">:</a> <a id="264" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="268" href="Cubical.Data.Nat.Bijections.Triangle.html#347" class="Function">Triangle⊂ℕ×ℕ</a> <a id="281" class="Symbol">(</a><a id="282" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="284" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="286" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="287" class="Symbol">)</a>
<a id="289" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="297" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a> <a id="314" class="Symbol">(_</a> <a id="317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="319" href="Cubical.Data.Nat.Bijections.Product.html#319" class="Bound">k</a> <a id="321" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="323" href="Cubical.Data.Nat.Bijections.Product.html#323" class="Bound">m</a> <a id="325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="327" class="Symbol">_)</a> <a id="330" class="Symbol">=</a> <a id="332" href="Cubical.Data.Nat.Bijections.Product.html#323" class="Bound">m</a> <a id="334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="336" href="Cubical.Data.Nat.Bijections.Product.html#319" class="Bound">k</a>
<a id="338" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="346" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a> <a id="363" class="Symbol">(</a><a id="364" href="Cubical.Data.Nat.Bijections.Product.html#364" class="Bound">m</a> <a id="366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="368" href="Cubical.Data.Nat.Bijections.Product.html#368" class="Bound">k</a><a id="369" class="Symbol">)</a>         <a id="379" class="Symbol">=</a> <a id="381" href="Cubical.Data.Nat.Bijections.Product.html#364" class="Bound">m</a> <a id="383" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="385" href="Cubical.Data.Nat.Bijections.Product.html#368" class="Bound">k</a> <a id="387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="389" href="Cubical.Data.Nat.Bijections.Product.html#368" class="Bound">k</a> <a id="391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="393" href="Cubical.Data.Nat.Bijections.Product.html#364" class="Bound">m</a> <a id="395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="397" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="402" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="410" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a> <a id="427" class="Symbol">_</a> <a id="429" class="Symbol">=</a> <a id="431" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="436" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="445" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a> <a id="462" class="Symbol">(</a><a id="463" href="Cubical.Data.Nat.Bijections.Product.html#463" class="Bound">n</a> <a id="465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="467" href="Cubical.Data.Nat.Bijections.Product.html#467" class="Bound">k</a> <a id="469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="471" href="Cubical.Data.Nat.Bijections.Product.html#471" class="Bound">m</a> <a id="473" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="475" href="Cubical.Data.Nat.Bijections.Product.html#475" class="Bound">p</a><a id="476" class="Symbol">)</a> <a id="478" class="Symbol">=</a> <a id="480" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a>
  <a id="484" class="Symbol">(λ</a> <a id="487" href="Cubical.Data.Nat.Bijections.Product.html#487" class="Bound">n</a> <a id="489" href="Cubical.Data.Nat.Bijections.Product.html#489" class="Bound">q</a> <a id="491" class="Symbol">→</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="502" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a> <a id="519" class="Symbol">(</a><a id="520" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="528" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a> <a id="545" class="Symbol">(</a><a id="546" href="Cubical.Data.Nat.Bijections.Product.html#487" class="Bound">n</a> <a id="548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="550" href="Cubical.Data.Nat.Bijections.Product.html#467" class="Bound">k</a> <a id="552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="554" href="Cubical.Data.Nat.Bijections.Product.html#471" class="Bound">m</a> <a id="556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="558" href="Cubical.Data.Nat.Bijections.Product.html#489" class="Bound">q</a><a id="559" class="Symbol">)))</a> <a id="563" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.Data.Nat.Bijections.Product.html#487" class="Bound">n</a> <a id="568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="570" href="Cubical.Data.Nat.Bijections.Product.html#467" class="Bound">k</a> <a id="572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="574" href="Cubical.Data.Nat.Bijections.Product.html#471" class="Bound">m</a> <a id="576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="578" href="Cubical.Data.Nat.Bijections.Product.html#489" class="Bound">q</a><a id="579" class="Symbol">))</a> <a id="582" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="587" href="Cubical.Data.Nat.Bijections.Product.html#475" class="Bound">p</a>

<a id="ℕ×ℕ≅ℕ"></a><a id="590" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="596" class="Symbol">:</a> <a id="598" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="602" class="Symbol">(</a><a id="603" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="605" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="607" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="608" class="Symbol">)</a> <a id="610" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="612" href="Cubical.Data.Nat.Bijections.Product.html#590" class="Function">ℕ×ℕ≅ℕ</a> <a id="618" class="Symbol">=</a> <a id="620" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="628" class="Symbol">(</a><a id="629" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="636" href="Cubical.Data.Nat.Bijections.Product.html#245" class="Function">Triangle⊂ℕ×ℕ≅ℕ×ℕ</a><a id="652" class="Symbol">)</a> <a id="654" href="Cubical.Data.Nat.Bijections.Triangle.html#1896" class="Function">Triangle⊂ℕ×ℕ≅ℕ</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Bijections.Triangle.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Bijections.Triangle</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.Bijections.Triangle.html" class="Module">Cubical.Data.Nat.Bijections.Triangle</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="92" class="Keyword">open</a> <a id="97" class="Keyword">import</a> <a id="104" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="232" class="Keyword">open</a> <a id="237" href="Cubical.Data.Nat.Order.html#14521" class="Module">&lt;-Reasoning</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Tactics.NatSolver.html" class="Module">Cubical.Tactics.NatSolver</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html" class="Module">Cubical.Data.Nat.Bijections.IncreasingFunction</a>

<a id="Triangle⊂ℕ×ℕ"></a><a id="347" href="Cubical.Data.Nat.Bijections.Triangle.html#347" class="Function">Triangle⊂ℕ×ℕ</a> <a id="360" class="Symbol">=</a> <a id="362" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="365" href="Cubical.Data.Nat.Bijections.Triangle.html#365" class="Bound">k</a> <a id="367" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="371" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="373" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="376" href="Cubical.Data.Nat.Bijections.Triangle.html#376" class="Bound">i</a> <a id="378" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="382" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="384" class="Symbol">(</a><a id="385" href="Cubical.Data.Nat.Bijections.Triangle.html#376" class="Bound">i</a> <a id="387" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="389" href="Cubical.Data.Nat.Bijections.Triangle.html#365" class="Bound">k</a><a id="390" class="Symbol">)</a>

<a id="triangle"></a><a id="393" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="402" class="Symbol">:</a> <a id="404" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="406" class="Symbol">→</a> <a id="408" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="410" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="419" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="424" class="Symbol">=</a> <a id="426" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="431" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="440" class="Symbol">(</a><a id="441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="445" href="Cubical.Data.Nat.Bijections.Triangle.html#445" class="Bound">n</a><a id="446" class="Symbol">)</a> <a id="448" class="Symbol">=</a> <a id="450" href="Cubical.Data.Nat.Bijections.Triangle.html#445" class="Bound">n</a> <a id="452" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="454" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="458" class="Symbol">(</a><a id="459" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="468" href="Cubical.Data.Nat.Bijections.Triangle.html#445" class="Bound">n</a><a id="469" class="Symbol">)</a>

<a id="strictIncTriangle"></a><a id="472" href="Cubical.Data.Nat.Bijections.Triangle.html#472" class="Function">strictIncTriangle</a> <a id="490" class="Symbol">:</a> <a id="492" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="513" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a>
<a id="522" href="Cubical.Data.Nat.Bijections.Triangle.html#472" class="Function">strictIncTriangle</a> <a id="540" class="Symbol">=</a> <a id="542" href="Cubical.Data.Nat.Order.html#18650" class="Function">sucIncreasing→StrictlyIncreasing</a> <a id="575" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="584" href="Cubical.Data.Nat.Bijections.Triangle.html#613" class="Function">triangleN&lt;triangleSN</a> <a id="605" class="Keyword">where</a>
  <a id="613" href="Cubical.Data.Nat.Bijections.Triangle.html#613" class="Function">triangleN&lt;triangleSN</a> <a id="634" class="Symbol">:</a> <a id="636" class="Symbol">(</a><a id="637" href="Cubical.Data.Nat.Bijections.Triangle.html#637" class="Bound">n</a> <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="642" class="Symbol">)</a> <a id="644" class="Symbol">→</a> <a id="646" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="655" href="Cubical.Data.Nat.Bijections.Triangle.html#637" class="Bound">n</a> <a id="657" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="659" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="668" class="Symbol">(</a><a id="669" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="673" href="Cubical.Data.Nat.Bijections.Triangle.html#637" class="Bound">n</a><a id="674" class="Symbol">)</a>
  <a id="678" href="Cubical.Data.Nat.Bijections.Triangle.html#613" class="Function">triangleN&lt;triangleSN</a> <a id="699" href="Cubical.Data.Nat.Bijections.Triangle.html#699" class="Bound">n</a> <a id="701" class="Symbol">=</a> <a id="703" href="Cubical.Data.Nat.Bijections.Triangle.html#699" class="Bound">n</a> <a id="705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="707" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="713" class="Keyword">private</a>
  <a id="1+k+tk=tsk"></a><a id="723" href="Cubical.Data.Nat.Bijections.Triangle.html#723" class="Function">1+k+tk=tsk</a> <a id="734" class="Symbol">:</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.Data.Nat.Bijections.Triangle.html#737" class="Bound">n</a> <a id="739" class="Symbol">:</a> <a id="741" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">→</a> <a id="746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="750" class="Symbol">(</a><a id="751" href="Cubical.Data.Nat.Bijections.Triangle.html#737" class="Bound">n</a> <a id="753" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="755" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="764" href="Cubical.Data.Nat.Bijections.Triangle.html#737" class="Bound">n</a><a id="765" class="Symbol">)</a> <a id="767" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="769" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="778" class="Symbol">(</a><a id="779" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="783" href="Cubical.Data.Nat.Bijections.Triangle.html#737" class="Bound">n</a><a id="784" class="Symbol">)</a>
  <a id="788" href="Cubical.Data.Nat.Bijections.Triangle.html#723" class="Function">1+k+tk=tsk</a> <a id="799" href="Cubical.Data.Nat.Bijections.Triangle.html#799" class="Bound">n</a> <a id="801" class="Symbol">=</a> <a id="803" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="814" class="Symbol">_</a> <a id="816" class="Symbol">_)</a>

  <a id="partitionTriangle"></a><a id="822" href="Cubical.Data.Nat.Bijections.Triangle.html#822" class="Function">partitionTriangle</a> <a id="840" class="Symbol">=</a> <a id="842" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3203" class="Function">partition</a> <a id="852" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="866" href="Cubical.Data.Nat.Bijections.Triangle.html#472" class="Function">strictIncTriangle</a>

  <a id="Triangle⊂ℕ×ℕ≅partitionTriangle"></a><a id="887" href="Cubical.Data.Nat.Bijections.Triangle.html#887" class="Function">Triangle⊂ℕ×ℕ≅partitionTriangle</a> <a id="918" class="Symbol">:</a> <a id="920" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="924" href="Cubical.Data.Nat.Bijections.Triangle.html#347" class="Function">Triangle⊂ℕ×ℕ</a> <a id="937" href="Cubical.Data.Nat.Bijections.Triangle.html#822" class="Function">partitionTriangle</a>
  <a id="957" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="965" href="Cubical.Data.Nat.Bijections.Triangle.html#887" class="Function">Triangle⊂ℕ×ℕ≅partitionTriangle</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a> <a id="999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1001" href="Cubical.Data.Nat.Bijections.Triangle.html#1001" class="Bound">i</a> <a id="1003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1005" href="Cubical.Data.Nat.Bijections.Triangle.html#1005" class="Bound">i≤k</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">=</a> <a id="1012" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a> <a id="1014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1016" href="Cubical.Data.Nat.Bijections.Triangle.html#1001" class="Bound">i</a> <a id="1018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1020" href="Cubical.Data.Nat.Bijections.Triangle.html#1041" class="Function">i+tk&lt;tsk</a> <a id="1029" class="Keyword">where</a>
      <a id="1041" href="Cubical.Data.Nat.Bijections.Triangle.html#1041" class="Function">i+tk&lt;tsk</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Cubical.Data.Nat.Bijections.Triangle.html#1001" class="Bound">i</a> <a id="1054" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1056" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1065" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a> <a id="1067" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1069" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1083" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a><a id="1084" class="Symbol">)</a>
      <a id="1092" href="Cubical.Data.Nat.Bijections.Triangle.html#1041" class="Function">i+tk&lt;tsk</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="Cubical.Data.Nat.Bijections.Triangle.html#1001" class="Bound">i</a> <a id="1105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1107" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1116" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a> <a id="1118" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">&lt;≤⟨</a> <a id="1122" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a> <a id="1138" class="Symbol">{</a><a id="1139" class="Argument">k</a> <a id="1141" class="Symbol">=</a> <a id="1143" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1152" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a><a id="1153" class="Symbol">}</a> <a id="1155" href="Cubical.Data.Nat.Bijections.Triangle.html#1005" class="Bound">i≤k</a><a id="1158" class="Symbol">)</a> <a id="1160" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">⟩</a>
                 <a id="1179" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a> <a id="1181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1183" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1192" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a> <a id="1194" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">&lt;≡⟨</a> <a id="1198" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a> <a id="1204" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">⟩</a> <a id="1206" href="Cubical.Data.Nat.Bijections.Triangle.html#723" class="Function">1+k+tk=tsk</a> <a id="1217" href="Cubical.Data.Nat.Bijections.Triangle.html#997" class="Bound">k</a>

  <a id="1222" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1230" href="Cubical.Data.Nat.Bijections.Triangle.html#887" class="Function">Triangle⊂ℕ×ℕ≅partitionTriangle</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a> <a id="1264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1266" href="Cubical.Data.Nat.Bijections.Triangle.html#1266" class="Bound">i</a> <a id="1268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1270" href="Cubical.Data.Nat.Bijections.Triangle.html#1270" class="Bound">i+tk&lt;tsk</a><a id="1278" class="Symbol">)</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a> <a id="1284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1286" href="Cubical.Data.Nat.Bijections.Triangle.html#1266" class="Bound">i</a> <a id="1288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1290" href="Cubical.Data.Nat.Bijections.Triangle.html#1525" class="Function">i≤k</a> <a id="1294" class="Keyword">where</a>
      <a id="1306" href="Cubical.Data.Nat.Bijections.Triangle.html#1306" class="Function">i+tk&lt;k+tk+1</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Cubical.Data.Nat.Bijections.Triangle.html#1266" class="Bound">i</a> <a id="1322" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1324" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1333" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a> <a id="1335" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1337" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a> <a id="1344" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1346" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1355" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a><a id="1356" class="Symbol">)</a>
      <a id="1364" href="Cubical.Data.Nat.Bijections.Triangle.html#1306" class="Function">i+tk&lt;k+tk+1</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="Cubical.Data.Nat.Bijections.Triangle.html#1266" class="Bound">i</a> <a id="1380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1382" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1391" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a> <a id="1393" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">&lt;≡⟨</a> <a id="1397" href="Cubical.Data.Nat.Bijections.Triangle.html#1270" class="Bound">i+tk&lt;tsk</a> <a id="1406" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">⟩</a> <a id="1408" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Nat.Bijections.Triangle.html#723" class="Function">1+k+tk=tsk</a> <a id="1424" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a><a id="1425" class="Symbol">)</a>
      <a id="1433" href="Cubical.Data.Nat.Bijections.Triangle.html#1433" class="Function">i+tk≤k+tk</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="Cubical.Data.Nat.Bijections.Triangle.html#1266" class="Bound">i</a> <a id="1447" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1449" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1458" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a> <a id="1460" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1462" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a> <a id="1464" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1466" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1475" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a>
      <a id="1483" href="Cubical.Data.Nat.Bijections.Triangle.html#1433" class="Function">i+tk≤k+tk</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1507" href="Cubical.Data.Nat.Bijections.Triangle.html#1306" class="Function">i+tk&lt;k+tk+1</a>
      <a id="1525" href="Cubical.Data.Nat.Bijections.Triangle.html#1525" class="Function">i≤k</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Cubical.Data.Nat.Bijections.Triangle.html#1266" class="Bound">i</a> <a id="1533" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1535" href="Cubical.Data.Nat.Bijections.Triangle.html#1262" class="Bound">k</a>
      <a id="1543" href="Cubical.Data.Nat.Bijections.Triangle.html#1525" class="Function">i≤k</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Cubical.Data.Nat.Order.html#2818" class="Function">≤-+k-cancel</a> <a id="1561" href="Cubical.Data.Nat.Bijections.Triangle.html#1433" class="Function">i+tk≤k+tk</a>
  <a id="1573" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1581" href="Cubical.Data.Nat.Bijections.Triangle.html#887" class="Function">Triangle⊂ℕ×ℕ≅partitionTriangle</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Data.Nat.Bijections.Triangle.html#1613" class="Bound">k</a> <a id="1615" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1617" href="Cubical.Data.Nat.Bijections.Triangle.html#1617" class="Bound">i</a> <a id="1619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1621" class="Symbol">_)</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1641" href="Cubical.Data.Sigma.Properties.html#13800" class="Function">ΣPathPProp</a> <a id="1652" class="Symbol">(λ</a> <a id="1655" href="Cubical.Data.Nat.Bijections.Triangle.html#1655" class="Bound">_</a> <a id="1657" class="Symbol">→</a> <a id="1659" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a><a id="1666" class="Symbol">)</a> <a id="1668" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1672" class="Symbol">)</a>
  <a id="1676" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1684" href="Cubical.Data.Nat.Bijections.Triangle.html#887" class="Function">Triangle⊂ℕ×ℕ≅partitionTriangle</a>  <a id="1716" class="Symbol">(</a><a id="1717" href="Cubical.Data.Nat.Bijections.Triangle.html#1717" class="Bound">k</a> <a id="1719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1721" href="Cubical.Data.Nat.Bijections.Triangle.html#1721" class="Bound">i</a> <a id="1723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1725" class="Symbol">_)</a> <a id="1728" class="Symbol">=</a> <a id="1730" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1745" href="Cubical.Data.Sigma.Properties.html#13800" class="Function">ΣPathPProp</a> <a id="1756" class="Symbol">(λ</a> <a id="1759" href="Cubical.Data.Nat.Bijections.Triangle.html#1759" class="Bound">_</a> <a id="1761" class="Symbol">→</a> <a id="1763" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a><a id="1770" class="Symbol">)</a> <a id="1772" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1776" class="Symbol">)</a>

  <a id="partitionTriangle≅ℕ"></a><a id="1781" href="Cubical.Data.Nat.Bijections.Triangle.html#1781" class="Function">partitionTriangle≅ℕ</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1807" href="Cubical.Data.Nat.Bijections.Triangle.html#822" class="Function">partitionTriangle</a> <a id="1825" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="1829" href="Cubical.Data.Nat.Bijections.Triangle.html#1781" class="Function">partitionTriangle≅ℕ</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Data.Nat.Bijections.IncreasingFunction.html#3281" class="Function">partition≅ℕ</a> <a id="1863" href="Cubical.Data.Nat.Bijections.Triangle.html#393" class="Function">triangle</a> <a id="1872" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1877" href="Cubical.Data.Nat.Bijections.Triangle.html#472" class="Function">strictIncTriangle</a>

<a id="Triangle⊂ℕ×ℕ≅ℕ"></a><a id="1896" href="Cubical.Data.Nat.Bijections.Triangle.html#1896" class="Function">Triangle⊂ℕ×ℕ≅ℕ</a> <a id="1911" class="Symbol">:</a> <a id="1913" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1917" href="Cubical.Data.Nat.Bijections.Triangle.html#347" class="Function">Triangle⊂ℕ×ℕ</a> <a id="1930" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1932" href="Cubical.Data.Nat.Bijections.Triangle.html#1896" class="Function">Triangle⊂ℕ×ℕ≅ℕ</a> <a id="1947" class="Symbol">=</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="1958" href="Cubical.Data.Nat.Bijections.Triangle.html#887" class="Function">Triangle⊂ℕ×ℕ≅partitionTriangle</a> <a id="1989" href="Cubical.Data.Nat.Bijections.Triangle.html#1781" class="Function">partitionTriangle≅ℕ</a><a id="2008" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Literals.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Literals</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Importing and re-exporting this module allows for (constrained) natural number
   and negative integer literals for any type (e.g. Int, ℕ₋₁, ℕ₋₂, ℕ₊₁).

-}</a>
<a id="163" class="Symbol">{-#</a> <a id="167" class="Keyword">OPTIONS</a> <a id="175" class="Pragma">--no-exact-split</a> <a id="192" class="Symbol">#-}</a>
<a id="196" class="Keyword">module</a> <a id="203" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="229" class="Keyword">where</a>

<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Agda.Builtin.FromNat.html" class="Module">Agda.Builtin.FromNat</a> <a id="269" class="Keyword">public</a>
  <a id="278" class="Keyword">renaming</a> <a id="287" class="Symbol">(</a><a id="288" href="Agda.Builtin.FromNat.html#196" class="Record">Number</a> <a id="295" class="Symbol">to</a> <a id="298" class="Record">HasFromNat</a><a id="308" class="Symbol">)</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Agda.Builtin.FromNeg.html" class="Module">Agda.Builtin.FromNeg</a> <a id="343" class="Keyword">public</a>
  <a id="352" class="Keyword">renaming</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.FromNeg.html#196" class="Record">Negative</a> <a id="371" class="Symbol">to</a> <a id="374" class="Record">HasFromNeg</a><a id="384" class="Symbol">)</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a> <a id="421" class="Keyword">public</a>

<a id="429" class="Comment">-- Natural number literals for ℕ</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="492" class="Keyword">renaming</a> <a id="501" class="Symbol">(</a><a id="502" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="506" class="Symbol">to</a> <a id="509" class="Datatype">ℕ</a><a id="510" class="Symbol">)</a>

<a id="513" class="Keyword">instance</a>
  <a id="fromNatℕ"></a><a id="524" href="Cubical.Data.Nat.Literals.html#524" class="Function">fromNatℕ</a> <a id="533" class="Symbol">:</a> <a id="535" href="Cubical.Data.Nat.Literals.html#298" class="Record">HasFromNat</a> <a id="546" href="Cubical.Data.Nat.Literals.html#509" class="Datatype">ℕ</a>
  <a id="550" href="Cubical.Data.Nat.Literals.html#524" class="Function">fromNatℕ</a> <a id="559" class="Symbol">=</a> <a id="561" class="Keyword">record</a> <a id="568" class="Symbol">{</a> <a id="570" href="Agda.Builtin.FromNat.html#252" class="Field">Constraint</a> <a id="581" class="Symbol">=</a> <a id="583" class="Symbol">λ</a> <a id="585" href="Cubical.Data.Nat.Literals.html#585" class="Bound">_</a> <a id="587" class="Symbol">→</a> <a id="589" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="594" class="Symbol">;</a> <a id="596" href="Agda.Builtin.FromNat.html#281" class="Field">fromNat</a> <a id="604" class="Symbol">=</a> <a id="606" class="Symbol">λ</a> <a id="608" href="Cubical.Data.Nat.Literals.html#608" class="Bound">n</a> <a id="610" class="Symbol">→</a> <a id="612" href="Cubical.Data.Nat.Literals.html#608" class="Bound">n</a> <a id="614" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Order.Recursive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Order.Recursive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.Order.Recursive.html" class="Module">Cubical.Data.Nat.Order.Recursive</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="243" class="Symbol">as</a> <a id="246" class="Module">Empty</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="312" class="Symbol">as</a> <a id="315" class="Module">Sum</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a>

<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="506" class="Keyword">infix</a> <a id="512" class="Number">4</a> <a id="514" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">_≤_</a> <a id="518" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a>

<a id="_≤_"></a><a id="523" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">_≤_</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="531" class="Symbol">→</a> <a id="533" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="535" class="Symbol">→</a> <a id="537" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="543" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="548" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="550" class="Symbol">_</a> <a id="552" class="Symbol">=</a> <a id="554" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="559" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="563" href="Cubical.Data.Nat.Order.Recursive.html#563" class="Bound">m</a> <a id="565" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="567" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="572" class="Symbol">=</a> <a id="574" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="576" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="580" href="Cubical.Data.Nat.Order.Recursive.html#580" class="Bound">m</a> <a id="582" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="584" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="588" href="Cubical.Data.Nat.Order.Recursive.html#588" class="Bound">n</a> <a id="590" class="Symbol">=</a> <a id="592" href="Cubical.Data.Nat.Order.Recursive.html#580" class="Bound">m</a> <a id="594" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="596" href="Cubical.Data.Nat.Order.Recursive.html#588" class="Bound">n</a>

<a id="_&lt;_"></a><a id="599" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a> <a id="603" class="Symbol">:</a> <a id="605" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="607" class="Symbol">→</a> <a id="609" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="611" class="Symbol">→</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="619" href="Cubical.Data.Nat.Order.Recursive.html#619" class="Bound">m</a> <a id="621" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="623" href="Cubical.Data.Nat.Order.Recursive.html#623" class="Bound">n</a> <a id="625" class="Symbol">=</a> <a id="627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="631" href="Cubical.Data.Nat.Order.Recursive.html#619" class="Bound">m</a> <a id="633" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="635" href="Cubical.Data.Nat.Order.Recursive.html#623" class="Bound">n</a>

<a id="_≤?_"></a><a id="638" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">_≤?_</a> <a id="643" class="Symbol">:</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.Nat.Order.Recursive.html#646" class="Bound">m</a> <a id="648" href="Cubical.Data.Nat.Order.Recursive.html#648" class="Bound">n</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="653" class="Symbol">)</a> <a id="655" class="Symbol">→</a> <a id="657" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="661" class="Symbol">(</a><a id="662" href="Cubical.Data.Nat.Order.Recursive.html#646" class="Bound">m</a> <a id="664" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="666" href="Cubical.Data.Nat.Order.Recursive.html#648" class="Bound">n</a><a id="667" class="Symbol">)</a>
<a id="669" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="675" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="678" class="Symbol">_</a>     <a id="684" class="Symbol">=</a> <a id="686" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="690" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="697" href="Cubical.Data.Nat.Order.Recursive.html#697" class="Bound">m</a> <a id="699" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="702" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="708" class="Symbol">=</a> <a id="710" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="713" class="Symbol">λ</a> <a id="715" class="Symbol">()</a>
<a id="718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="722" href="Cubical.Data.Nat.Order.Recursive.html#722" class="Bound">m</a> <a id="724" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="731" href="Cubical.Data.Nat.Order.Recursive.html#731" class="Bound">n</a> <a id="733" class="Symbol">=</a> <a id="735" href="Cubical.Data.Nat.Order.Recursive.html#722" class="Bound">m</a> <a id="737" href="Cubical.Data.Nat.Order.Recursive.html#638" class="Function Operator">≤?</a> <a id="740" href="Cubical.Data.Nat.Order.Recursive.html#731" class="Bound">n</a>

<a id="743" class="Keyword">data</a> <a id="Trichotomy"></a><a id="748" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="759" class="Symbol">(</a><a id="760" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="762" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="764" class="Symbol">:</a> <a id="766" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="767" class="Symbol">)</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="777" class="Keyword">where</a>
  <a id="Trichotomy.lt"></a><a id="785" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="788" class="Symbol">:</a> <a id="790" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="792" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="794" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="796" class="Symbol">→</a> <a id="798" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="809" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="811" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a>
  <a id="Trichotomy.eq"></a><a id="815" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="818" class="Symbol">:</a> <a id="820" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="822" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="824" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="826" class="Symbol">→</a> <a id="828" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="839" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="841" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a>
  <a id="Trichotomy.gt"></a><a id="845" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="848" class="Symbol">:</a> <a id="850" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a> <a id="852" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="854" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="856" class="Symbol">→</a> <a id="858" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="869" href="Cubical.Data.Nat.Order.Recursive.html#760" class="Bound">m</a> <a id="871" href="Cubical.Data.Nat.Order.Recursive.html#762" class="Bound">n</a>

<a id="874" class="Keyword">private</a>
  <a id="884" class="Keyword">variable</a>
    <a id="897" href="Cubical.Data.Nat.Order.Recursive.html#897" class="Generalizable">ℓ</a> <a id="899" class="Symbol">:</a> <a id="901" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="911" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="920" href="Cubical.Data.Nat.Order.Recursive.html#897" class="Generalizable">ℓ</a>
    <a id="926" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="928" class="Symbol">:</a> <a id="930" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="932" class="Symbol">→</a> <a id="934" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="939" href="Cubical.Data.Nat.Order.Recursive.html#897" class="Generalizable">ℓ</a>
    <a id="945" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="947" href="Cubical.Data.Nat.Order.Recursive.html#947" class="Generalizable">l</a> <a id="949" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="951" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="953" class="Symbol">:</a> <a id="955" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="isProp≤"></a><a id="958" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="966" class="Symbol">:</a> <a id="968" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="975" class="Symbol">(</a><a id="976" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="978" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="980" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="981" class="Symbol">)</a>
<a id="983" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="991" class="Symbol">{</a><a id="992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="996" class="Symbol">}</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>
<a id="1011" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="1019" class="Symbol">{</a><a id="1020" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1024" href="Cubical.Data.Nat.Order.Recursive.html#1024" class="Bound">m</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">{</a><a id="1028" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1032" class="Symbol">}</a>  <a id="1035" class="Symbol">=</a> <a id="1037" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="1045" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1058" href="Cubical.Data.Nat.Order.Recursive.html#1058" class="Bound">m</a><a id="1059" class="Symbol">}</a> <a id="1061" class="Symbol">{</a><a id="1062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1066" href="Cubical.Data.Nat.Order.Recursive.html#1066" class="Bound">n</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">=</a> <a id="1071" href="Cubical.Data.Nat.Order.Recursive.html#958" class="Function">isProp≤</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Cubical.Data.Nat.Order.Recursive.html#1058" class="Bound">m</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">{</a><a id="1084" href="Cubical.Data.Nat.Order.Recursive.html#1066" class="Bound">n</a><a id="1085" class="Symbol">}</a>

<a id="≤-k+"></a><a id="1088" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1097" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1099" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1101" class="Symbol">→</a> <a id="1103" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1107" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1109" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1111" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1113" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1115" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1117" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1122" class="Symbol">{</a><a id="1123" class="Argument">k</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1131" class="Symbol">}</a>  <a id="1134" href="Cubical.Data.Nat.Order.Recursive.html#1134" class="Bound">m≤n</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Cubical.Data.Nat.Order.Recursive.html#1134" class="Bound">m≤n</a>
<a id="1144" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1149" class="Symbol">{</a><a id="1150" class="Argument">k</a> <a id="1152" class="Symbol">=</a> <a id="1154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1158" href="Cubical.Data.Nat.Order.Recursive.html#1158" class="Bound">k</a><a id="1159" class="Symbol">}</a> <a id="1161" href="Cubical.Data.Nat.Order.Recursive.html#1161" class="Bound">m≤n</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1172" class="Symbol">{</a><a id="1173" class="Argument">k</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Cubical.Data.Nat.Order.Recursive.html#1158" class="Bound">k</a><a id="1178" class="Symbol">}</a> <a id="1180" href="Cubical.Data.Nat.Order.Recursive.html#1161" class="Bound">m≤n</a>

<a id="≤-+k"></a><a id="1185" href="Cubical.Data.Nat.Order.Recursive.html#1185" class="Function">≤-+k</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1194" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1196" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1204" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1206" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1208" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1212" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a>
<a id="1214" href="Cubical.Data.Nat.Order.Recursive.html#1185" class="Function">≤-+k</a> <a id="1219" class="Symbol">{</a><a id="1220" href="Cubical.Data.Nat.Order.Recursive.html#1220" class="Bound">m</a><a id="1221" class="Symbol">}</a> <a id="1223" class="Symbol">{</a><a id="1224" href="Cubical.Data.Nat.Order.Recursive.html#1224" class="Bound">n</a><a id="1225" class="Symbol">}</a> <a id="1227" class="Symbol">{</a><a id="1228" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a><a id="1229" class="Symbol">}</a> <a id="1231" href="Cubical.Data.Nat.Order.Recursive.html#1231" class="Bound">m≤n</a>
  <a id="1237" class="Symbol">=</a> <a id="1239" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1249" class="Symbol">(λ</a> <a id="1252" href="Cubical.Data.Nat.Order.Recursive.html#1252" class="Bound">i</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1263" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a> <a id="1265" href="Cubical.Data.Nat.Order.Recursive.html#1220" class="Bound">m</a> <a id="1267" href="Cubical.Data.Nat.Order.Recursive.html#1252" class="Bound">i</a> <a id="1269" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1271" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1278" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a> <a id="1280" href="Cubical.Data.Nat.Order.Recursive.html#1224" class="Bound">n</a> <a id="1282" href="Cubical.Data.Nat.Order.Recursive.html#1252" class="Bound">i</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.Data.Nat.Order.Recursive.html#1088" class="Function">≤-k+</a> <a id="1291" class="Symbol">{</a><a id="1292" href="Cubical.Data.Nat.Order.Recursive.html#1220" class="Bound">m</a><a id="1293" class="Symbol">}</a> <a id="1295" class="Symbol">{</a><a id="1296" href="Cubical.Data.Nat.Order.Recursive.html#1224" class="Bound">n</a><a id="1297" class="Symbol">}</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Data.Nat.Order.Recursive.html#1228" class="Bound">k</a><a id="1301" class="Symbol">}</a> <a id="1303" href="Cubical.Data.Nat.Order.Recursive.html#1231" class="Bound">m≤n</a><a id="1306" class="Symbol">)</a>

<a id="≤-refl"></a><a id="1309" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">∀</a> <a id="1320" href="Cubical.Data.Nat.Order.Recursive.html#1320" class="Bound">m</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Cubical.Data.Nat.Order.Recursive.html#1320" class="Bound">m</a> <a id="1326" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1328" href="Cubical.Data.Nat.Order.Recursive.html#1320" class="Bound">m</a>
<a id="1330" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1337" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1342" class="Symbol">=</a> <a id="1344" class="Symbol">_</a>
<a id="1346" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1358" href="Cubical.Data.Nat.Order.Recursive.html#1358" class="Bound">m</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Cubical.Data.Nat.Order.Recursive.html#1309" class="Function">≤-refl</a> <a id="1370" href="Cubical.Data.Nat.Order.Recursive.html#1358" class="Bound">m</a>

<a id="≤-trans"></a><a id="1373" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1381" class="Symbol">:</a> <a id="1383" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1385" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1387" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1393" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1395" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1401" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1403" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1405" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1413" class="Symbol">{</a><a id="1414" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1418" class="Symbol">}</a> <a id="1420" class="Symbol">_</a> <a id="1422" class="Symbol">_</a> <a id="1424" class="Symbol">=</a> <a id="1426" class="Symbol">_</a>
<a id="1428" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1441" href="Cubical.Data.Nat.Order.Recursive.html#1441" class="Bound">k</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1449" href="Cubical.Data.Nat.Order.Recursive.html#1449" class="Bound">m</a><a id="1450" class="Symbol">}</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1457" href="Cubical.Data.Nat.Order.Recursive.html#1457" class="Bound">n</a><a id="1458" class="Symbol">}</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="1470" class="Symbol">{</a><a id="1471" href="Cubical.Data.Nat.Order.Recursive.html#1441" class="Bound">k</a><a id="1472" class="Symbol">}</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Cubical.Data.Nat.Order.Recursive.html#1449" class="Bound">m</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">{</a><a id="1479" href="Cubical.Data.Nat.Order.Recursive.html#1457" class="Bound">n</a><a id="1480" class="Symbol">}</a>

<a id="≤-antisym"></a><a id="1483" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1497" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1499" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1505" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1507" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1515" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1517" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1527" class="Symbol">{</a><a id="1528" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1532" class="Symbol">}</a> <a id="1534" class="Symbol">{</a><a id="1535" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">_</a> <a id="1543" class="Symbol">_</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1552" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1567" href="Cubical.Data.Nat.Order.Recursive.html#1567" class="Bound">m</a><a id="1568" class="Symbol">}</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1575" href="Cubical.Data.Nat.Order.Recursive.html#1575" class="Bound">n</a><a id="1576" class="Symbol">}</a> <a id="1578" href="Cubical.Data.Nat.Order.Recursive.html#1578" class="Bound">m≤n</a> <a id="1582" href="Cubical.Data.Nat.Order.Recursive.html#1582" class="Bound">n≤m</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1593" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Cubical.Data.Nat.Order.Recursive.html#1483" class="Function">≤-antisym</a> <a id="1608" href="Cubical.Data.Nat.Order.Recursive.html#1578" class="Bound">m≤n</a> <a id="1612" href="Cubical.Data.Nat.Order.Recursive.html#1582" class="Bound">n≤m</a><a id="1615" class="Symbol">)</a>

<a id="≤-k+-cancel"></a><a id="1618" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1634" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1636" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1638" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1640" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1642" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1644" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1650" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1652" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1654" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1666" class="Symbol">{</a><a id="1667" class="Argument">k</a> <a id="1669" class="Symbol">=</a>  <a id="1672" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1676" class="Symbol">}</a> <a id="1678" href="Cubical.Data.Nat.Order.Recursive.html#1678" class="Bound">m≤n</a> <a id="1682" class="Symbol">=</a> <a id="1684" href="Cubical.Data.Nat.Order.Recursive.html#1678" class="Bound">m≤n</a>
<a id="1688" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1700" class="Symbol">{</a><a id="1701" class="Argument">k</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1709" href="Cubical.Data.Nat.Order.Recursive.html#1709" class="Bound">k</a><a id="1710" class="Symbol">}</a> <a id="1712" href="Cubical.Data.Nat.Order.Recursive.html#1712" class="Bound">m≤n</a> <a id="1716" class="Symbol">=</a> <a id="1718" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1730" class="Symbol">{</a><a id="1731" href="Cubical.Data.Nat.Order.Recursive.html#1709" class="Bound">k</a><a id="1732" class="Symbol">}</a> <a id="1734" href="Cubical.Data.Nat.Order.Recursive.html#1712" class="Bound">m≤n</a>

<a id="≤-+k-cancel"></a><a id="1739" href="Cubical.Data.Nat.Order.Recursive.html#1739" class="Function">≤-+k-cancel</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1755" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1757" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1759" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1761" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1763" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1765" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1771" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1773" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="1775" href="Cubical.Data.Nat.Order.Recursive.html#1739" class="Function">≤-+k-cancel</a> <a id="1787" class="Symbol">{</a><a id="1788" href="Cubical.Data.Nat.Order.Recursive.html#1788" class="Bound">m</a><a id="1789" class="Symbol">}</a> <a id="1791" class="Symbol">{</a><a id="1792" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a><a id="1793" class="Symbol">}</a> <a id="1795" class="Symbol">{</a><a id="1796" href="Cubical.Data.Nat.Order.Recursive.html#1796" class="Bound">n</a><a id="1797" class="Symbol">}</a>
  <a id="1801" class="Symbol">=</a> <a id="1803" href="Cubical.Data.Nat.Order.Recursive.html#1618" class="Function">≤-k+-cancel</a> <a id="1815" class="Symbol">{</a><a id="1816" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">{</a><a id="1820" href="Cubical.Data.Nat.Order.Recursive.html#1788" class="Bound">m</a><a id="1821" class="Symbol">}</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Cubical.Data.Nat.Order.Recursive.html#1796" class="Bound">n</a><a id="1825" class="Symbol">}</a> <a id="1827" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1829" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1839" class="Symbol">λ</a> <a id="1841" href="Cubical.Data.Nat.Order.Recursive.html#1841" class="Bound">i</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1852" href="Cubical.Data.Nat.Order.Recursive.html#1788" class="Bound">m</a> <a id="1854" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a> <a id="1856" href="Cubical.Data.Nat.Order.Recursive.html#1841" class="Bound">i</a> <a id="1858" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1860" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1867" href="Cubical.Data.Nat.Order.Recursive.html#1796" class="Bound">n</a> <a id="1869" href="Cubical.Data.Nat.Order.Recursive.html#1792" class="Bound">k</a> <a id="1871" href="Cubical.Data.Nat.Order.Recursive.html#1841" class="Bound">i</a>

<a id="¬m&lt;m"></a><a id="1874" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1883" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1885" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="1887" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="1889" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="1894" class="Symbol">{</a><a id="1895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1899" href="Cubical.Data.Nat.Order.Recursive.html#1899" class="Bound">m</a><a id="1900" class="Symbol">}</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="1909" class="Symbol">{</a><a id="1910" href="Cubical.Data.Nat.Order.Recursive.html#1899" class="Bound">m</a><a id="1911" class="Symbol">}</a>

<a id="≤0→≡0"></a><a id="1914" href="Cubical.Data.Nat.Order.Recursive.html#1914" class="Function">≤0→≡0</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1924" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="1926" class="Number">0</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1932" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1934" class="Number">0</a>
<a id="1936" href="Cubical.Data.Nat.Order.Recursive.html#1914" class="Function">≤0→≡0</a> <a id="1942" class="Symbol">{</a><a id="1943" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1947" class="Symbol">}</a> <a id="1949" class="Symbol">_</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="¬m+n&lt;m"></a><a id="1959" href="Cubical.Data.Nat.Order.Recursive.html#1959" class="Function">¬m+n&lt;m</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1970" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="1972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1974" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="1976" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="1978" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="1980" href="Cubical.Data.Nat.Order.Recursive.html#1959" class="Function">¬m+n&lt;m</a> <a id="1987" class="Symbol">{</a><a id="1988" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1992" href="Cubical.Data.Nat.Order.Recursive.html#1992" class="Bound">m</a><a id="1993" class="Symbol">}</a> <a id="1995" class="Symbol">=</a> <a id="1997" href="Cubical.Data.Nat.Order.Recursive.html#1959" class="Function">¬m+n&lt;m</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Cubical.Data.Nat.Order.Recursive.html#1992" class="Bound">m</a><a id="2006" class="Symbol">}</a>

<a id="&lt;-weaken"></a><a id="2009" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2022" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2024" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2030" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2032" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="2034" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2043" class="Symbol">{</a><a id="2044" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">_</a> <a id="2052" class="Symbol">=</a> <a id="2054" class="Symbol">_</a>
<a id="2056" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2065" class="Symbol">{</a><a id="2066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2070" href="Cubical.Data.Nat.Order.Recursive.html#2070" class="Bound">m</a><a id="2071" class="Symbol">}</a> <a id="2073" class="Symbol">{</a><a id="2074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2078" href="Cubical.Data.Nat.Order.Recursive.html#2078" class="Bound">n</a><a id="2079" class="Symbol">}</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Cubical.Data.Nat.Order.Recursive.html#2070" class="Bound">m</a><a id="2094" class="Symbol">}</a>

<a id="&lt;-trans"></a><a id="2097" href="Cubical.Data.Nat.Order.Recursive.html#2097" class="Function">&lt;-trans</a> <a id="2105" class="Symbol">:</a> <a id="2107" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="2109" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2111" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2117" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2119" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="2125" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2127" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="2129" href="Cubical.Data.Nat.Order.Recursive.html#2097" class="Function">&lt;-trans</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Cubical.Data.Nat.Order.Recursive.html#2138" class="Bound">k</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">{</a><a id="2142" href="Cubical.Data.Nat.Order.Recursive.html#2142" class="Bound">m</a><a id="2143" class="Symbol">}</a> <a id="2145" class="Symbol">{</a><a id="2146" href="Cubical.Data.Nat.Order.Recursive.html#2146" class="Bound">n</a><a id="2147" class="Symbol">}</a> <a id="2149" href="Cubical.Data.Nat.Order.Recursive.html#2149" class="Bound">k&lt;m</a> <a id="2153" href="Cubical.Data.Nat.Order.Recursive.html#2153" class="Bound">m&lt;n</a>
  <a id="2159" class="Symbol">=</a> <a id="2161" href="Cubical.Data.Nat.Order.Recursive.html#1373" class="Function">≤-trans</a> <a id="2169" class="Symbol">{</a><a id="2170" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2174" href="Cubical.Data.Nat.Order.Recursive.html#2138" class="Bound">k</a><a id="2175" class="Symbol">}</a> <a id="2177" class="Symbol">{</a><a id="2178" href="Cubical.Data.Nat.Order.Recursive.html#2142" class="Bound">m</a><a id="2179" class="Symbol">}</a> <a id="2181" class="Symbol">{</a><a id="2182" href="Cubical.Data.Nat.Order.Recursive.html#2146" class="Bound">n</a><a id="2183" class="Symbol">}</a> <a id="2185" href="Cubical.Data.Nat.Order.Recursive.html#2149" class="Bound">k&lt;m</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Data.Nat.Order.Recursive.html#2009" class="Function">&lt;-weaken</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Cubical.Data.Nat.Order.Recursive.html#2142" class="Bound">m</a><a id="2201" class="Symbol">}</a> <a id="2203" href="Cubical.Data.Nat.Order.Recursive.html#2153" class="Bound">m&lt;n</a><a id="2206" class="Symbol">)</a>

<a id="&lt;-asym"></a><a id="2209" href="Cubical.Data.Nat.Order.Recursive.html#2209" class="Function">&lt;-asym</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2220" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2222" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2228" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2230" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2232" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="2234" href="Cubical.Data.Nat.Order.Recursive.html#2209" class="Function">&lt;-asym</a> <a id="2241" class="Symbol">{</a><a id="2242" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2243" class="Symbol">}</a> <a id="2245" href="Cubical.Data.Nat.Order.Recursive.html#2245" class="Bound">m&lt;n</a> <a id="2249" href="Cubical.Data.Nat.Order.Recursive.html#2249" class="Bound">n&lt;m</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="2260" class="Symbol">{</a><a id="2261" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2262" class="Symbol">}</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Cubical.Data.Nat.Order.Recursive.html#2097" class="Function">&lt;-trans</a> <a id="2273" class="Symbol">{</a><a id="2274" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2275" class="Symbol">}</a> <a id="2277" class="Symbol">{_}</a> <a id="2281" class="Symbol">{</a><a id="2282" href="Cubical.Data.Nat.Order.Recursive.html#2242" class="Bound">m</a><a id="2283" class="Symbol">}</a> <a id="2285" href="Cubical.Data.Nat.Order.Recursive.html#2245" class="Bound">m&lt;n</a> <a id="2289" href="Cubical.Data.Nat.Order.Recursive.html#2249" class="Bound">n&lt;m</a><a id="2292" class="Symbol">)</a>

<a id="&lt;→≢"></a><a id="2295" href="Cubical.Data.Nat.Order.Recursive.html#2295" class="Function">&lt;→≢</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2303" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2305" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2311" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2315" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a>
<a id="2317" href="Cubical.Data.Nat.Order.Recursive.html#2295" class="Function">&lt;→≢</a> <a id="2321" class="Symbol">{</a><a id="2322" href="Cubical.Data.Nat.Order.Recursive.html#2322" class="Bound">n</a><a id="2323" class="Symbol">}</a> <a id="2325" class="Symbol">{</a><a id="2326" href="Cubical.Data.Nat.Order.Recursive.html#2326" class="Bound">m</a><a id="2327" class="Symbol">}</a> <a id="2329" href="Cubical.Data.Nat.Order.Recursive.html#2329" class="Bound">p</a> <a id="2331" href="Cubical.Data.Nat.Order.Recursive.html#2331" class="Bound">q</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Data.Nat.Order.Recursive.html#1874" class="Function">¬m&lt;m</a> <a id="2340" class="Symbol">{</a><a id="2341" class="Argument">m</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="Cubical.Data.Nat.Order.Recursive.html#2326" class="Bound">m</a><a id="2346" class="Symbol">}</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2355" class="Symbol">{</a><a id="2356" class="Argument">x</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Cubical.Data.Nat.Order.Recursive.html#2322" class="Bound">n</a><a id="2361" class="Symbol">}</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;</a> <a id="2367" href="Cubical.Data.Nat.Order.Recursive.html#2326" class="Bound">m</a><a id="2368" class="Symbol">)</a> <a id="2370" href="Cubical.Data.Nat.Order.Recursive.html#2331" class="Bound">q</a> <a id="2372" href="Cubical.Data.Nat.Order.Recursive.html#2329" class="Bound">p</a><a id="2373" class="Symbol">)</a>

<a id="Trichotomy-suc"></a><a id="2376" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="2404" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2406" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2426" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2434" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="2435" class="Symbol">)</a>
<a id="2437" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="2456" href="Cubical.Data.Nat.Order.Recursive.html#2456" class="Bound">m&lt;n</a><a id="2459" class="Symbol">)</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="2466" href="Cubical.Data.Nat.Order.Recursive.html#2456" class="Bound">m&lt;n</a>
<a id="2470" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="2489" href="Cubical.Data.Nat.Order.Recursive.html#2489" class="Bound">m≡n</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">=</a> <a id="2496" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="2499" class="Symbol">(</a><a id="2500" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2505" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2509" href="Cubical.Data.Nat.Order.Recursive.html#2489" class="Bound">m≡n</a><a id="2512" class="Symbol">)</a>
<a id="2514" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="2533" href="Cubical.Data.Nat.Order.Recursive.html#2533" class="Bound">n&lt;m</a><a id="2536" class="Symbol">)</a> <a id="2538" class="Symbol">=</a> <a id="2540" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="2543" href="Cubical.Data.Nat.Order.Recursive.html#2533" class="Bound">n&lt;m</a>

<a id="_≟_"></a><a id="2548" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">_≟_</a> <a id="2552" class="Symbol">:</a> <a id="2554" class="Symbol">∀</a> <a id="2556" href="Cubical.Data.Nat.Order.Recursive.html#2556" class="Bound">m</a> <a id="2558" href="Cubical.Data.Nat.Order.Recursive.html#2558" class="Bound">n</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Cubical.Data.Nat.Order.Recursive.html#748" class="Datatype">Trichotomy</a> <a id="2573" href="Cubical.Data.Nat.Order.Recursive.html#2556" class="Bound">m</a> <a id="2575" href="Cubical.Data.Nat.Order.Recursive.html#2558" class="Bound">n</a>
<a id="2577" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2583" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2585" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2590" class="Symbol">=</a> <a id="2592" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="2595" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2600" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2606" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2612" href="Cubical.Data.Nat.Order.Recursive.html#2612" class="Bound">n</a> <a id="2614" class="Symbol">=</a> <a id="2616" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="2619" class="Symbol">_</a>
<a id="2621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2625" href="Cubical.Data.Nat.Order.Recursive.html#2625" class="Bound">m</a> <a id="2627" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2629" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="2639" class="Symbol">_</a>
<a id="2641" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2645" href="Cubical.Data.Nat.Order.Recursive.html#2645" class="Bound">m</a> <a id="2647" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2653" href="Cubical.Data.Nat.Order.Recursive.html#2653" class="Bound">n</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Cubical.Data.Nat.Order.Recursive.html#2376" class="Function">Trichotomy-suc</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Cubical.Data.Nat.Order.Recursive.html#2645" class="Bound">m</a> <a id="2675" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="2677" href="Cubical.Data.Nat.Order.Recursive.html#2653" class="Bound">n</a><a id="2678" class="Symbol">)</a>

<a id="k≤k+n"></a><a id="2681" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2687" class="Symbol">:</a> <a id="2689" class="Symbol">∀</a> <a id="2691" href="Cubical.Data.Nat.Order.Recursive.html#2691" class="Bound">k</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Cubical.Data.Nat.Order.Recursive.html#2691" class="Bound">k</a> <a id="2697" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2699" href="Cubical.Data.Nat.Order.Recursive.html#2691" class="Bound">k</a> <a id="2701" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2703" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a>
<a id="2705" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2711" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2719" class="Symbol">=</a> <a id="2721" class="Symbol">_</a>
<a id="2723" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2734" href="Cubical.Data.Nat.Order.Recursive.html#2734" class="Bound">k</a><a id="2735" class="Symbol">)</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2745" href="Cubical.Data.Nat.Order.Recursive.html#2734" class="Bound">k</a>

<a id="n≤k+n"></a><a id="2748" href="Cubical.Data.Nat.Order.Recursive.html#2748" class="Function">n≤k+n</a> <a id="2754" class="Symbol">:</a> <a id="2756" class="Symbol">∀</a> <a id="2758" href="Cubical.Data.Nat.Order.Recursive.html#2758" class="Bound">n</a> <a id="2760" class="Symbol">→</a> <a id="2762" href="Cubical.Data.Nat.Order.Recursive.html#2758" class="Bound">n</a> <a id="2764" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2766" href="Cubical.Data.Nat.Order.Recursive.html#945" class="Generalizable">k</a> <a id="2768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2770" href="Cubical.Data.Nat.Order.Recursive.html#2758" class="Bound">n</a>
<a id="2772" href="Cubical.Data.Nat.Order.Recursive.html#2748" class="Function">n≤k+n</a> <a id="2778" class="Symbol">{</a><a id="2779" href="Cubical.Data.Nat.Order.Recursive.html#2779" class="Bound">k</a><a id="2780" class="Symbol">}</a> <a id="2782" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a> <a id="2784" class="Symbol">=</a> <a id="2786" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2796" class="Symbol">(λ</a> <a id="2799" href="Cubical.Data.Nat.Order.Recursive.html#2799" class="Bound">i</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a> <a id="2805" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2807" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="2814" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a> <a id="2816" href="Cubical.Data.Nat.Order.Recursive.html#2779" class="Bound">k</a> <a id="2818" href="Cubical.Data.Nat.Order.Recursive.html#2799" class="Bound">i</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Cubical.Data.Nat.Order.Recursive.html#2681" class="Function">k≤k+n</a> <a id="2828" href="Cubical.Data.Nat.Order.Recursive.html#2782" class="Bound">n</a><a id="2829" class="Symbol">)</a>

<a id="≤-split"></a><a id="2832" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2844" href="Cubical.Data.Nat.Order.Recursive.html#523" class="Function Operator">≤</a> <a id="2846" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a> <a id="2848" class="Symbol">→</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2853" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="2855" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="2856" class="Symbol">)</a> <a id="2858" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Cubical.Data.Nat.Order.Recursive.html#949" class="Generalizable">m</a> <a id="2863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2865" href="Cubical.Data.Nat.Order.Recursive.html#951" class="Generalizable">n</a><a id="2866" class="Symbol">)</a>
<a id="2868" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2881" class="Symbol">}</a> <a id="2883" class="Symbol">{</a><a id="2884" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2888" class="Symbol">}</a> <a id="2890" href="Cubical.Data.Nat.Order.Recursive.html#2890" class="Bound">m≤n</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2905" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2913" class="Symbol">{</a><a id="2914" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2918" class="Symbol">}</a> <a id="2920" class="Symbol">{</a><a id="2921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2925" href="Cubical.Data.Nat.Order.Recursive.html#2925" class="Bound">n</a><a id="2926" class="Symbol">}</a> <a id="2928" href="Cubical.Data.Nat.Order.Recursive.html#2928" class="Bound">m≤n</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2938" class="Symbol">_</a>
<a id="2940" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="2948" class="Symbol">{</a><a id="2949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2953" href="Cubical.Data.Nat.Order.Recursive.html#2953" class="Bound">m</a><a id="2954" class="Symbol">}</a> <a id="2956" class="Symbol">{</a><a id="2957" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2961" href="Cubical.Data.Nat.Order.Recursive.html#2961" class="Bound">n</a><a id="2962" class="Symbol">}</a> <a id="2964" href="Cubical.Data.Nat.Order.Recursive.html#2964" class="Bound">m≤n</a>
  <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Data.Sum.Base.html#524" class="Function">Sum.map</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2987" class="Symbol">_)</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2996" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="2999" class="Symbol">)</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="3010" class="Symbol">{</a><a id="3011" href="Cubical.Data.Nat.Order.Recursive.html#2953" class="Bound">m</a><a id="3012" class="Symbol">}</a> <a id="3014" class="Symbol">{</a><a id="3015" href="Cubical.Data.Nat.Order.Recursive.html#2961" class="Bound">n</a><a id="3016" class="Symbol">}</a> <a id="3018" href="Cubical.Data.Nat.Order.Recursive.html#2964" class="Bound">m≤n</a><a id="3021" class="Symbol">)</a>

<a id="3024" class="Keyword">module</a> <a id="WellFounded"></a><a id="3031" href="Cubical.Data.Nat.Order.Recursive.html#3031" class="Module">WellFounded</a> <a id="3043" class="Keyword">where</a>
  <a id="WellFounded.wf-&lt;"></a><a id="3051" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">wf-&lt;</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="3070" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a>
  <a id="WellFounded.wf-rec-&lt;"></a><a id="3076" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">∀</a> <a id="3089" href="Cubical.Data.Nat.Order.Recursive.html#3089" class="Bound">n</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="3099" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="3108" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a><a id="3111" class="Symbol">)</a> <a id="3113" href="Cubical.Data.Nat.Order.Recursive.html#3089" class="Bound">n</a>

  <a id="3118" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">wf-&lt;</a> <a id="3123" href="Cubical.Data.Nat.Order.Recursive.html#3123" class="Bound">n</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3141" href="Cubical.Data.Nat.Order.Recursive.html#3123" class="Bound">n</a><a id="3142" class="Symbol">)</a>

  <a id="3147" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3156" class="Symbol">(</a><a id="3157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3161" href="Cubical.Data.Nat.Order.Recursive.html#3161" class="Bound">n</a><a id="3162" class="Symbol">)</a> <a id="3164" href="Cubical.Data.Nat.Order.Recursive.html#3164" class="Bound">m</a> <a id="3166" href="Cubical.Data.Nat.Order.Recursive.html#3166" class="Bound">m≤n</a> <a id="3170" class="Keyword">with</a> <a id="3175" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Cubical.Data.Nat.Order.Recursive.html#3164" class="Bound">m</a><a id="3185" class="Symbol">}</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Cubical.Data.Nat.Order.Recursive.html#3161" class="Bound">n</a><a id="3189" class="Symbol">}</a> <a id="3191" href="Cubical.Data.Nat.Order.Recursive.html#3166" class="Bound">m≤n</a>
  <a id="3197" class="Symbol">...</a> <a id="3201" class="Symbol">|</a> <a id="3203" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3207" href="Cubical.Data.Nat.Order.Recursive.html#3207" class="Bound">m&lt;n</a> <a id="3211" class="Symbol">=</a> <a id="3213" href="Cubical.Data.Nat.Order.Recursive.html#3076" class="Function">wf-rec-&lt;</a> <a id="3222" class="Bound">n</a> <a id="3224" class="Bound">m</a> <a id="3226" href="Cubical.Data.Nat.Order.Recursive.html#3207" class="Bound">m&lt;n</a>
  <a id="3232" class="Symbol">...</a> <a id="3236" class="Symbol">|</a> <a id="3238" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3242" href="Cubical.Data.Nat.Order.Recursive.html#3242" class="Bound">m≡n</a> <a id="3246" class="Symbol">=</a> <a id="3248" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="3260" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">_&lt;_</a><a id="3263" class="Symbol">)</a> <a id="3265" href="Cubical.Data.Nat.Order.Recursive.html#3242" class="Bound">m≡n</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">wf-&lt;</a> <a id="3275" class="Bound">n</a><a id="3276" class="Symbol">)</a>

<a id="wf-elim"></a><a id="3279" href="Cubical.Data.Nat.Order.Recursive.html#3279" class="Function">wf-elim</a> <a id="3287" class="Symbol">:</a> <a id="3289" class="Symbol">(∀</a> <a id="3292" href="Cubical.Data.Nat.Order.Recursive.html#3292" class="Bound">n</a> <a id="3294" class="Symbol">→</a> <a id="3296" class="Symbol">(∀</a> <a id="3299" href="Cubical.Data.Nat.Order.Recursive.html#3299" class="Bound">m</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Cubical.Data.Nat.Order.Recursive.html#3299" class="Bound">m</a> <a id="3305" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3307" href="Cubical.Data.Nat.Order.Recursive.html#3292" class="Bound">n</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3313" href="Cubical.Data.Nat.Order.Recursive.html#3299" class="Bound">m</a><a id="3314" class="Symbol">)</a> <a id="3316" class="Symbol">→</a> <a id="3318" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3320" href="Cubical.Data.Nat.Order.Recursive.html#3292" class="Bound">n</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">→</a> <a id="3325" class="Symbol">∀</a> <a id="3327" href="Cubical.Data.Nat.Order.Recursive.html#3327" class="Bound">n</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3333" href="Cubical.Data.Nat.Order.Recursive.html#3327" class="Bound">n</a>
<a id="3335" href="Cubical.Data.Nat.Order.Recursive.html#3279" class="Function">wf-elim</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="3359" href="Cubical.Data.Nat.Order.Recursive.html#3051" class="Function">WellFounded.wf-&lt;</a>

<a id="wf-rec"></a><a id="3377" href="Cubical.Data.Nat.Order.Recursive.html#3377" class="Function">wf-rec</a> <a id="3384" class="Symbol">:</a> <a id="3386" class="Symbol">(∀</a> <a id="3389" href="Cubical.Data.Nat.Order.Recursive.html#3389" class="Bound">n</a> <a id="3391" class="Symbol">→</a> <a id="3393" class="Symbol">(∀</a> <a id="3396" href="Cubical.Data.Nat.Order.Recursive.html#3396" class="Bound">m</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="Cubical.Data.Nat.Order.Recursive.html#3396" class="Bound">m</a> <a id="3402" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3404" href="Cubical.Data.Nat.Order.Recursive.html#3389" class="Bound">n</a> <a id="3406" class="Symbol">→</a> <a id="3408" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a><a id="3409" class="Symbol">)</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3420" class="Symbol">→</a> <a id="3422" href="Cubical.Data.Nat.Order.Recursive.html#911" class="Generalizable">R</a>
<a id="3424" href="Cubical.Data.Nat.Order.Recursive.html#3377" class="Function">wf-rec</a> <a id="3431" class="Symbol">{</a><a id="3432" class="Argument">R</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="Cubical.Data.Nat.Order.Recursive.html#3436" class="Bound">R</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Cubical.Data.Nat.Order.Recursive.html#3279" class="Function">wf-elim</a> <a id="3449" class="Symbol">{</a><a id="3450" class="Argument">P</a> <a id="3452" class="Symbol">=</a> <a id="3454" class="Symbol">λ</a> <a id="3456" href="Cubical.Data.Nat.Order.Recursive.html#3456" class="Bound">_</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Cubical.Data.Nat.Order.Recursive.html#3436" class="Bound">R</a><a id="3461" class="Symbol">}</a>

<a id="3464" class="Keyword">module</a> <a id="Minimal"></a><a id="3471" href="Cubical.Data.Nat.Order.Recursive.html#3471" class="Module">Minimal</a> <a id="3479" class="Keyword">where</a>
  <a id="Minimal.Least"></a><a id="3487" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3493" class="Symbol">:</a> <a id="3495" class="Symbol">∀{</a><a id="3497" href="Cubical.Data.Nat.Order.Recursive.html#3497" class="Bound">ℓ</a><a id="3498" class="Symbol">}</a> <a id="3500" class="Symbol">→</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3512" href="Cubical.Data.Nat.Order.Recursive.html#3497" class="Bound">ℓ</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">→</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3527" href="Cubical.Data.Nat.Order.Recursive.html#3497" class="Bound">ℓ</a><a id="3528" class="Symbol">)</a>
  <a id="3532" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3538" href="Cubical.Data.Nat.Order.Recursive.html#3538" class="Bound">P</a> <a id="3540" href="Cubical.Data.Nat.Order.Recursive.html#3540" class="Bound">m</a> <a id="3542" class="Symbol">=</a> <a id="3544" href="Cubical.Data.Nat.Order.Recursive.html#3538" class="Bound">P</a> <a id="3546" href="Cubical.Data.Nat.Order.Recursive.html#3540" class="Bound">m</a> <a id="3548" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3550" class="Symbol">(∀</a> <a id="3553" href="Cubical.Data.Nat.Order.Recursive.html#3553" class="Bound">n</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Cubical.Data.Nat.Order.Recursive.html#3553" class="Bound">n</a> <a id="3559" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3561" href="Cubical.Data.Nat.Order.Recursive.html#3540" class="Bound">m</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3567" href="Cubical.Data.Nat.Order.Recursive.html#3538" class="Bound">P</a> <a id="3569" href="Cubical.Data.Nat.Order.Recursive.html#3553" class="Bound">n</a><a id="3570" class="Symbol">)</a>

  <a id="Minimal.isPropLeast"></a><a id="3575" href="Cubical.Data.Nat.Order.Recursive.html#3575" class="Function">isPropLeast</a> <a id="3587" class="Symbol">:</a> <a id="3589" class="Symbol">(∀</a> <a id="3592" href="Cubical.Data.Nat.Order.Recursive.html#3592" class="Bound">m</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3606" href="Cubical.Data.Nat.Order.Recursive.html#3592" class="Bound">m</a><a id="3607" class="Symbol">))</a> <a id="3610" class="Symbol">→</a> <a id="3612" class="Symbol">∀</a> <a id="3614" href="Cubical.Data.Nat.Order.Recursive.html#3614" class="Bound">m</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3632" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3634" href="Cubical.Data.Nat.Order.Recursive.html#3614" class="Bound">m</a><a id="3635" class="Symbol">)</a>
  <a id="3639" href="Cubical.Data.Nat.Order.Recursive.html#3575" class="Function">isPropLeast</a> <a id="3651" href="Cubical.Data.Nat.Order.Recursive.html#3651" class="Bound">pP</a> <a id="3654" href="Cubical.Data.Nat.Order.Recursive.html#3654" class="Bound">m</a>
    <a id="3660" class="Symbol">=</a> <a id="3662" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Cubical.Data.Nat.Order.Recursive.html#3651" class="Bound">pP</a> <a id="3674" href="Cubical.Data.Nat.Order.Recursive.html#3654" class="Bound">m</a><a id="3675" class="Symbol">)</a> <a id="3677" class="Symbol">(λ</a> <a id="3680" href="Cubical.Data.Nat.Order.Recursive.html#3680" class="Bound">_</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="3693" class="Symbol">λ</a> <a id="3695" href="Cubical.Data.Nat.Order.Recursive.html#3695" class="Bound">_</a> <a id="3697" href="Cubical.Data.Nat.Order.Recursive.html#3697" class="Bound">_</a> <a id="3699" href="Cubical.Data.Nat.Order.Recursive.html#3699" class="Bound">_</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3710" class="Symbol">)</a>

  <a id="Minimal.Least→"></a><a id="3715" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3726" class="Symbol">_</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3735" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3742" class="Symbol">_</a> <a id="3744" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a>
  <a id="3748" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3765" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="Minimal.search"></a><a id="3772" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a>
    <a id="3783" class="Symbol">:</a> <a id="3785" class="Symbol">(∀</a> <a id="3788" href="Cubical.Data.Nat.Order.Recursive.html#3788" class="Bound">m</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3799" href="Cubical.Data.Nat.Order.Recursive.html#3788" class="Bound">m</a><a id="3800" class="Symbol">))</a>
    <a id="3807" class="Symbol">→</a> <a id="3809" class="Symbol">∀</a> <a id="3811" href="Cubical.Data.Nat.Order.Recursive.html#3811" class="Bound">n</a> <a id="3813" class="Symbol">→</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3819" href="Cubical.Data.Nat.Order.Recursive.html#3819" class="Bound">m</a> <a id="3821" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3823" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3825" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3827" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="3833" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3835" href="Cubical.Data.Nat.Order.Recursive.html#3819" class="Bound">m</a><a id="3836" class="Symbol">)</a> <a id="3838" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3840" class="Symbol">(∀</a> <a id="3843" href="Cubical.Data.Nat.Order.Recursive.html#3843" class="Bound">m</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="Cubical.Data.Nat.Order.Recursive.html#3843" class="Bound">m</a> <a id="3849" href="Cubical.Data.Nat.Order.Recursive.html#599" class="Function Operator">&lt;</a> <a id="3851" href="Cubical.Data.Nat.Order.Recursive.html#3811" class="Bound">n</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3857" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="3859" href="Cubical.Data.Nat.Order.Recursive.html#3843" class="Bound">m</a><a id="3860" class="Symbol">)</a>
  <a id="3864" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="3871" href="Cubical.Data.Nat.Order.Recursive.html#3871" class="Bound">dec</a> <a id="3875" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3886" class="Symbol">(λ</a> <a id="3889" href="Cubical.Data.Nat.Order.Recursive.html#3889" class="Bound">_</a> <a id="3891" href="Cubical.Data.Nat.Order.Recursive.html#3891" class="Bound">b</a> <a id="3893" href="Cubical.Data.Nat.Order.Recursive.html#3893" class="Bound">_</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Cubical.Data.Nat.Order.Recursive.html#3891" class="Bound">b</a><a id="3898" class="Symbol">)</a>
  <a id="3902" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="3909" class="Symbol">{</a><a id="3910" class="Argument">P</a> <a id="3912" class="Symbol">=</a> <a id="3914" href="Cubical.Data.Nat.Order.Recursive.html#3914" class="Bound">P</a><a id="3915" class="Symbol">}</a> <a id="3917" href="Cubical.Data.Nat.Order.Recursive.html#3917" class="Bound">dec</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3926" href="Cubical.Data.Nat.Order.Recursive.html#3926" class="Bound">n</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Keyword">with</a> <a id="3934" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="3941" href="Cubical.Data.Nat.Order.Recursive.html#3917" class="Bound">dec</a> <a id="3945" href="Cubical.Data.Nat.Order.Recursive.html#3926" class="Bound">n</a>
  <a id="3949" class="Symbol">...</a> <a id="3953" class="Symbol">|</a> <a id="3955" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3959" href="Cubical.Data.Nat.Order.Recursive.html#3959" class="Bound">tup</a> <a id="3963" class="Symbol">=</a> <a id="3965" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3969" href="Cubical.Data.Nat.Order.Recursive.html#3959" class="Bound">tup</a>
  <a id="3975" class="Symbol">...</a> <a id="3979" class="Symbol">|</a> <a id="3981" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3985" href="Cubical.Data.Nat.Order.Recursive.html#3985" class="Bound">¬P&lt;n</a> <a id="3990" class="Keyword">with</a> <a id="3995" class="Bound">dec</a> <a id="3999" class="Bound">n</a>
  <a id="4003" class="Symbol">...</a> <a id="4007" class="Symbol">|</a> <a id="4009" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4013" href="Cubical.Data.Nat.Order.Recursive.html#4013" class="Bound">Pn</a> <a id="4016" class="Symbol">=</a> <a id="4018" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4022" class="Symbol">(</a><a id="4023" class="Bound">n</a> <a id="4025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4027" href="Cubical.Data.Nat.Order.Recursive.html#4013" class="Bound">Pn</a> <a id="4030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4032" class="Bound">¬P&lt;n</a><a id="4036" class="Symbol">)</a>
  <a id="4040" class="Symbol">...</a> <a id="4044" class="Symbol">|</a> <a id="4046" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4049" href="Cubical.Data.Nat.Order.Recursive.html#4049" class="Bound">¬Pn</a> <a id="4053" class="Symbol">=</a> <a id="4055" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4059" class="Symbol">λ</a> <a id="4061" href="Cubical.Data.Nat.Order.Recursive.html#4061" class="Bound">m</a> <a id="4063" href="Cubical.Data.Nat.Order.Recursive.html#4063" class="Bound">m≤n</a>
      <a id="4073" class="Symbol">→</a> <a id="4075" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="4080" href="Cubical.Data.Nat.Order.Recursive.html#2832" class="Function">≤-split</a> <a id="4088" href="Cubical.Data.Nat.Order.Recursive.html#4063" class="Bound">m≤n</a> <a id="4092" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="4095" class="Symbol">λ</a> <a id="4097" class="Keyword">where</a>
          <a id="4113" class="Symbol">(</a><a id="4114" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4118" href="Cubical.Data.Nat.Order.Recursive.html#4118" class="Bound">m&lt;n</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">→</a> <a id="4125" class="Bound">¬P&lt;n</a> <a id="4130" href="Cubical.Data.Nat.Order.Recursive.html#4061" class="Bound">m</a> <a id="4132" href="Cubical.Data.Nat.Order.Recursive.html#4118" class="Bound">m&lt;n</a>
          <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4151" href="Cubical.Data.Nat.Order.Recursive.html#4151" class="Bound">m≡n</a><a id="4154" class="Symbol">)</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="4169" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4171" class="Bound">P</a><a id="4172" class="Symbol">)</a> <a id="4174" href="Cubical.Data.Nat.Order.Recursive.html#4151" class="Bound">m≡n</a> <a id="4178" href="Cubical.Data.Nat.Order.Recursive.html#4049" class="Bound">¬Pn</a>

  <a id="Minimal.→Least"></a><a id="4185" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="4192" class="Symbol">:</a> <a id="4194" class="Symbol">(∀</a> <a id="4197" href="Cubical.Data.Nat.Order.Recursive.html#4197" class="Bound">m</a> <a id="4199" class="Symbol">→</a> <a id="4201" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4205" class="Symbol">(</a><a id="4206" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4208" href="Cubical.Data.Nat.Order.Recursive.html#4197" class="Bound">m</a><a id="4209" class="Symbol">))</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4216" class="Symbol">_</a> <a id="4218" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4220" class="Symbol">→</a> <a id="4222" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4224" class="Symbol">_</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4233" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="4234" class="Symbol">)</a>
  <a id="4238" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="4245" href="Cubical.Data.Nat.Order.Recursive.html#4245" class="Bound">dec</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Cubical.Data.Nat.Order.Recursive.html#4250" class="Bound">n</a> <a id="4252" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4254" href="Cubical.Data.Nat.Order.Recursive.html#4254" class="Bound">Pn</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Keyword">with</a> <a id="4263" href="Cubical.Data.Nat.Order.Recursive.html#3772" class="Function">search</a> <a id="4270" href="Cubical.Data.Nat.Order.Recursive.html#4245" class="Bound">dec</a> <a id="4274" href="Cubical.Data.Nat.Order.Recursive.html#4250" class="Bound">n</a>
  <a id="4278" class="Symbol">...</a> <a id="4282" class="Symbol">|</a> <a id="4284" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4288" href="Cubical.Data.Nat.Order.Recursive.html#4288" class="Bound">least</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Cubical.Data.Nat.Order.Recursive.html#4288" class="Bound">least</a>
  <a id="4304" class="Symbol">...</a> <a id="4308" class="Symbol">|</a> <a id="4310" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4314" href="Cubical.Data.Nat.Order.Recursive.html#4314" class="Bound">¬P&lt;n</a>  <a id="4320" class="Symbol">=</a> <a id="4322" class="Bound">n</a> <a id="4324" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4326" class="Bound">Pn</a> <a id="4329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4331" href="Cubical.Data.Nat.Order.Recursive.html#4314" class="Bound">¬P&lt;n</a>

  <a id="Minimal.Least-unique"></a><a id="4339" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4352" class="Symbol">:</a> <a id="4354" class="Symbol">∀</a> <a id="4356" href="Cubical.Data.Nat.Order.Recursive.html#4356" class="Bound">m</a> <a id="4358" href="Cubical.Data.Nat.Order.Recursive.html#4358" class="Bound">n</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4368" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4370" href="Cubical.Data.Nat.Order.Recursive.html#4356" class="Bound">m</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4380" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4382" href="Cubical.Data.Nat.Order.Recursive.html#4358" class="Bound">n</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Cubical.Data.Nat.Order.Recursive.html#4356" class="Bound">m</a> <a id="4388" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4390" href="Cubical.Data.Nat.Order.Recursive.html#4358" class="Bound">n</a>
  <a id="4394" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4407" href="Cubical.Data.Nat.Order.Recursive.html#4407" class="Bound">m</a> <a id="4409" href="Cubical.Data.Nat.Order.Recursive.html#4409" class="Bound">n</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Cubical.Data.Nat.Order.Recursive.html#4412" class="Bound">Pm</a> <a id="4415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4417" href="Cubical.Data.Nat.Order.Recursive.html#4417" class="Bound">¬P&lt;m</a><a id="4421" class="Symbol">)</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Cubical.Data.Nat.Order.Recursive.html#4424" class="Bound">Pn</a> <a id="4427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4429" href="Cubical.Data.Nat.Order.Recursive.html#4429" class="Bound">¬P&lt;n</a><a id="4433" class="Symbol">)</a> <a id="4435" class="Keyword">with</a> <a id="4440" href="Cubical.Data.Nat.Order.Recursive.html#4407" class="Bound">m</a> <a id="4442" href="Cubical.Data.Nat.Order.Recursive.html#2548" class="Function Operator">≟</a> <a id="4444" href="Cubical.Data.Nat.Order.Recursive.html#4409" class="Bound">n</a>
  <a id="4448" class="Symbol">...</a> <a id="4452" class="Symbol">|</a> <a id="4454" href="Cubical.Data.Nat.Order.Recursive.html#785" class="InductiveConstructor">lt</a> <a id="4457" href="Cubical.Data.Nat.Order.Recursive.html#4457" class="Bound">m&lt;n</a> <a id="4461" class="Symbol">=</a> <a id="4463" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="4473" class="Symbol">(</a><a id="4474" class="Bound">¬P&lt;n</a> <a id="4479" class="Bound">m</a> <a id="4481" href="Cubical.Data.Nat.Order.Recursive.html#4457" class="Bound">m&lt;n</a> <a id="4485" class="Bound">Pm</a><a id="4487" class="Symbol">)</a>
  <a id="4491" class="Symbol">...</a> <a id="4495" class="Symbol">|</a> <a id="4497" href="Cubical.Data.Nat.Order.Recursive.html#815" class="InductiveConstructor">eq</a> <a id="4500" href="Cubical.Data.Nat.Order.Recursive.html#4500" class="Bound">m≡n</a> <a id="4504" class="Symbol">=</a> <a id="4506" href="Cubical.Data.Nat.Order.Recursive.html#4500" class="Bound">m≡n</a>
  <a id="4512" class="Symbol">...</a> <a id="4516" class="Symbol">|</a> <a id="4518" href="Cubical.Data.Nat.Order.Recursive.html#845" class="InductiveConstructor">gt</a> <a id="4521" href="Cubical.Data.Nat.Order.Recursive.html#4521" class="Bound">n&lt;m</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Cubical.Data.Empty.Base.html#164" class="Function">Empty.rec</a> <a id="4537" class="Symbol">(</a><a id="4538" class="Bound">¬P&lt;m</a> <a id="4543" class="Bound">n</a> <a id="4545" href="Cubical.Data.Nat.Order.Recursive.html#4521" class="Bound">n&lt;m</a> <a id="4549" class="Bound">Pn</a><a id="4551" class="Symbol">)</a>

  <a id="Minimal.isPropΣLeast"></a><a id="4556" href="Cubical.Data.Nat.Order.Recursive.html#4556" class="Function">isPropΣLeast</a> <a id="4569" class="Symbol">:</a> <a id="4571" class="Symbol">(∀</a> <a id="4574" href="Cubical.Data.Nat.Order.Recursive.html#4574" class="Bound">m</a> <a id="4576" class="Symbol">→</a> <a id="4578" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4588" href="Cubical.Data.Nat.Order.Recursive.html#4574" class="Bound">m</a><a id="4589" class="Symbol">))</a> <a id="4592" class="Symbol">→</a> <a id="4594" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4604" class="Symbol">_</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Data.Nat.Order.Recursive.html#3487" class="Function">Least</a> <a id="4613" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="4614" class="Symbol">))</a>
  <a id="4619" href="Cubical.Data.Nat.Order.Recursive.html#4556" class="Function">isPropΣLeast</a> <a id="4632" href="Cubical.Data.Nat.Order.Recursive.html#4632" class="Bound">pP</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Cubical.Data.Nat.Order.Recursive.html#4636" class="Bound">m</a> <a id="4638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4640" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a><a id="4643" class="Symbol">)</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Cubical.Data.Nat.Order.Recursive.html#4646" class="Bound">n</a> <a id="4648" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4650" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a><a id="4653" class="Symbol">)</a>
    <a id="4659" class="Symbol">=</a> <a id="4661" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4668" class="Symbol">λ</a> <a id="4670" class="Keyword">where</a>
        <a id="4684" class="Symbol">.</a><a id="4685" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4704" href="Cubical.Data.Nat.Order.Recursive.html#4636" class="Bound">m</a> <a id="4706" href="Cubical.Data.Nat.Order.Recursive.html#4646" class="Bound">n</a> <a id="4708" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a> <a id="4712" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a>
        <a id="4724" class="Symbol">.</a><a id="4725" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4729" class="Symbol">→</a> <a id="4731" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="4756" class="Number">1</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Cubical.Data.Nat.Order.Recursive.html#3575" class="Function">isPropLeast</a> <a id="4771" href="Cubical.Data.Nat.Order.Recursive.html#4632" class="Bound">pP</a><a id="4773" class="Symbol">)</a>
                <a id="4791" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a> <a id="4795" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.Data.Nat.Order.Recursive.html#4339" class="Function">Least-unique</a> <a id="4813" href="Cubical.Data.Nat.Order.Recursive.html#4636" class="Bound">m</a> <a id="4815" href="Cubical.Data.Nat.Order.Recursive.html#4646" class="Bound">n</a> <a id="4817" href="Cubical.Data.Nat.Order.Recursive.html#4640" class="Bound">LPm</a> <a id="4821" href="Cubical.Data.Nat.Order.Recursive.html#4650" class="Bound">LPn</a><a id="4824" class="Symbol">)</a>

  <a id="Minimal.Decidable→Collapsible"></a><a id="4829" href="Cubical.Data.Nat.Order.Recursive.html#4829" class="Function">Decidable→Collapsible</a>
    <a id="4855" class="Symbol">:</a> <a id="4857" class="Symbol">(∀</a> <a id="4860" href="Cubical.Data.Nat.Order.Recursive.html#4860" class="Bound">m</a> <a id="4862" class="Symbol">→</a> <a id="4864" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4874" href="Cubical.Data.Nat.Order.Recursive.html#4860" class="Bound">m</a><a id="4875" class="Symbol">))</a> <a id="4878" class="Symbol">→</a> <a id="4880" class="Symbol">(∀</a> <a id="4883" href="Cubical.Data.Nat.Order.Recursive.html#4883" class="Bound">m</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a> <a id="4894" href="Cubical.Data.Nat.Order.Recursive.html#4883" class="Bound">m</a><a id="4895" class="Symbol">))</a> <a id="4898" class="Symbol">→</a> <a id="4900" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4915" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4917" href="Cubical.Data.Nat.Order.Recursive.html#926" class="Generalizable">P</a><a id="4918" class="Symbol">)</a>
  <a id="4922" href="Cubical.Data.Nat.Order.Recursive.html#4829" class="Function">Decidable→Collapsible</a> <a id="4944" href="Cubical.Data.Nat.Order.Recursive.html#4944" class="Bound">pP</a> <a id="4947" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a> <a id="4950" class="Symbol">=</a> <a id="4952" class="Symbol">λ</a> <a id="4954" class="Keyword">where</a>
    <a id="4964" class="Symbol">.</a><a id="4965" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4969" class="Symbol">→</a> <a id="4971" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="4978" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4980" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="4987" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a>
    <a id="4994" class="Symbol">.</a><a id="4995" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4999" href="Cubical.Data.Nat.Order.Recursive.html#4999" class="Bound">x</a> <a id="5001" href="Cubical.Data.Nat.Order.Recursive.html#5001" class="Bound">y</a> <a id="5003" class="Symbol">→</a> <a id="5005" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5010" href="Cubical.Data.Nat.Order.Recursive.html#3715" class="Function">Least→</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.Data.Nat.Order.Recursive.html#4556" class="Function">isPropΣLeast</a> <a id="5031" href="Cubical.Data.Nat.Order.Recursive.html#4944" class="Bound">pP</a> <a id="5034" class="Symbol">(</a><a id="5035" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="5042" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a> <a id="5045" href="Cubical.Data.Nat.Order.Recursive.html#4999" class="Bound">x</a><a id="5046" class="Symbol">)</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Cubical.Data.Nat.Order.Recursive.html#4185" class="Function">→Least</a> <a id="5056" href="Cubical.Data.Nat.Order.Recursive.html#4947" class="Bound">dP</a> <a id="5059" href="Cubical.Data.Nat.Order.Recursive.html#5001" class="Bound">y</a><a id="5060" class="Symbol">))</a>

<a id="5064" class="Keyword">open</a> <a id="5069" href="Cubical.Data.Nat.Order.Recursive.html#3471" class="Module">Minimal</a> <a id="5077" class="Keyword">using</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Cubical.Data.Nat.Order.Recursive.html#4829" class="Function">Decidable→Collapsible</a><a id="5105" class="Symbol">)</a> <a id="5107" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Order.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Order</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="64" class="Keyword">where</a>

<a id="71" class="Keyword">open</a> <a id="76" class="Keyword">import</a> <a id="83" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>


<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="225" class="Symbol">as</a> <a id="228" class="Module">⊥</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="290" class="Symbol">as</a> <a id="293" class="Module">⊎</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="331" class="Keyword">hiding</a> <a id="338" class="Symbol">(</a><a id="339" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a><a id="342" class="Symbol">)</a>

<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a>

<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="501" class="Keyword">private</a>
  <a id="511" class="Keyword">variable</a>
    <a id="524" href="Cubical.Data.Nat.Order.html#524" class="Generalizable">ℓ</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="535" class="Keyword">infix</a> <a id="541" class="Number">4</a> <a id="543" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a> <a id="547" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="551" href="Cubical.Data.Nat.Order.html#649" class="Function Operator">_≥_</a> <a id="555" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">_&gt;_</a>

<a id="_≤_"></a><a id="560" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="568" class="Symbol">→</a> <a id="570" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="572" class="Symbol">→</a> <a id="574" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="580" href="Cubical.Data.Nat.Order.html#580" class="Bound">m</a> <a id="582" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="584" href="Cubical.Data.Nat.Order.html#584" class="Bound">n</a> <a id="586" class="Symbol">=</a> <a id="588" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="591" href="Cubical.Data.Nat.Order.html#591" class="Bound">k</a> <a id="593" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="597" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="599" href="Cubical.Data.Nat.Order.html#591" class="Bound">k</a> <a id="601" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="603" href="Cubical.Data.Nat.Order.html#580" class="Bound">m</a> <a id="605" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="607" href="Cubical.Data.Nat.Order.html#584" class="Bound">n</a>

<a id="_&lt;_"></a><a id="610" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="614" class="Symbol">:</a> <a id="616" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="618" class="Symbol">→</a> <a id="620" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="622" class="Symbol">→</a> <a id="624" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="630" href="Cubical.Data.Nat.Order.html#630" class="Bound">m</a> <a id="632" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="634" href="Cubical.Data.Nat.Order.html#634" class="Bound">n</a> <a id="636" class="Symbol">=</a> <a id="638" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="642" href="Cubical.Data.Nat.Order.html#630" class="Bound">m</a> <a id="644" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="646" href="Cubical.Data.Nat.Order.html#634" class="Bound">n</a>

<a id="_≥_"></a><a id="649" href="Cubical.Data.Nat.Order.html#649" class="Function Operator">_≥_</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="661" class="Symbol">→</a> <a id="663" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="669" href="Cubical.Data.Nat.Order.html#669" class="Bound">m</a> <a id="671" href="Cubical.Data.Nat.Order.html#649" class="Function Operator">≥</a> <a id="673" href="Cubical.Data.Nat.Order.html#673" class="Bound">n</a> <a id="675" class="Symbol">=</a> <a id="677" href="Cubical.Data.Nat.Order.html#673" class="Bound">n</a> <a id="679" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="681" href="Cubical.Data.Nat.Order.html#669" class="Bound">m</a>

<a id="_&gt;_"></a><a id="684" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">_&gt;_</a> <a id="688" class="Symbol">:</a> <a id="690" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="692" class="Symbol">→</a> <a id="694" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="696" class="Symbol">→</a> <a id="698" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="704" href="Cubical.Data.Nat.Order.html#704" class="Bound">m</a> <a id="706" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">&gt;</a> <a id="708" href="Cubical.Data.Nat.Order.html#708" class="Bound">n</a> <a id="710" class="Symbol">=</a> <a id="712" href="Cubical.Data.Nat.Order.html#708" class="Bound">n</a> <a id="714" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="716" href="Cubical.Data.Nat.Order.html#704" class="Bound">m</a>

<a id="719" class="Keyword">data</a> <a id="Trichotomy"></a><a id="724" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="735" class="Symbol">(</a><a id="736" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="738" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="743" class="Symbol">)</a> <a id="745" class="Symbol">:</a> <a id="747" href="Agda.Primitive.html#388" class="Primitive">Type₀</a> <a id="753" class="Keyword">where</a>
  <a id="Trichotomy.lt"></a><a id="761" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="764" class="Symbol">:</a> <a id="766" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="768" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="770" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="772" class="Symbol">→</a> <a id="774" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="785" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="787" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a>
  <a id="Trichotomy.eq"></a><a id="791" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="794" class="Symbol">:</a> <a id="796" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="800" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="802" class="Symbol">→</a> <a id="804" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="815" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="817" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a>
  <a id="Trichotomy.gt"></a><a id="821" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="824" class="Symbol">:</a> <a id="826" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="828" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="830" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="832" class="Symbol">→</a> <a id="834" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="845" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="847" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a>

<a id="850" class="Keyword">private</a>
  <a id="860" class="Keyword">variable</a>
    <a id="873" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="875" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="877" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="879" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="881" class="Symbol">:</a> <a id="883" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="886" class="Keyword">private</a>
  <a id="witness-prop"></a><a id="896" href="Cubical.Data.Nat.Order.html#896" class="Function">witness-prop</a> <a id="909" class="Symbol">:</a> <a id="911" class="Symbol">∀</a> <a id="913" href="Cubical.Data.Nat.Order.html#913" class="Bound">j</a> <a id="915" class="Symbol">→</a> <a id="917" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.Data.Nat.Order.html#913" class="Bound">j</a> <a id="927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="929" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="933" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="934" class="Symbol">)</a>
  <a id="938" href="Cubical.Data.Nat.Order.html#896" class="Function">witness-prop</a> <a id="951" class="Symbol">{</a><a id="952" href="Cubical.Data.Nat.Order.html#952" class="Bound">m</a><a id="953" class="Symbol">}</a> <a id="955" class="Symbol">{</a><a id="956" href="Cubical.Data.Nat.Order.html#956" class="Bound">n</a><a id="957" class="Symbol">}</a> <a id="959" href="Cubical.Data.Nat.Order.html#959" class="Bound">j</a> <a id="961" class="Symbol">=</a> <a id="963" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="970" class="Symbol">(</a><a id="971" href="Cubical.Data.Nat.Order.html#959" class="Bound">j</a> <a id="973" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="975" href="Cubical.Data.Nat.Order.html#952" class="Bound">m</a><a id="976" class="Symbol">)</a> <a id="978" href="Cubical.Data.Nat.Order.html#956" class="Bound">n</a>

<a id="isProp≤"></a><a id="981" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="989" class="Symbol">:</a> <a id="991" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1001" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1003" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="1004" class="Symbol">)</a>
<a id="1006" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Cubical.Data.Nat.Order.html#1015" class="Bound">m</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Cubical.Data.Nat.Order.html#1019" class="Bound">n</a><a id="1020" class="Symbol">}</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Data.Nat.Order.html#1023" class="Bound">k</a> <a id="1025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1027" href="Cubical.Data.Nat.Order.html#1027" class="Bound">p</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Cubical.Data.Nat.Order.html#1031" class="Bound">l</a> <a id="1033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1035" href="Cubical.Data.Nat.Order.html#1035" class="Bound">q</a><a id="1036" class="Symbol">)</a>
  <a id="1040" class="Symbol">=</a> <a id="1042" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="1049" href="Cubical.Data.Nat.Order.html#896" class="Function">witness-prop</a> <a id="1062" href="Cubical.Data.Nat.Order.html#1078" class="Function">lemma</a>
  <a id="1070" class="Keyword">where</a>
  <a id="1078" href="Cubical.Data.Nat.Order.html#1078" class="Function">lemma</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Cubical.Data.Nat.Order.html#1023" class="Bound">k</a> <a id="1088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1090" href="Cubical.Data.Nat.Order.html#1031" class="Bound">l</a>
  <a id="1094" href="Cubical.Data.Nat.Order.html#1078" class="Function">lemma</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Cubical.Data.Nat.Properties.html#5435" class="Function">inj-+m</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.Nat.Order.html#1027" class="Bound">p</a> <a id="1112" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1119" href="Cubical.Data.Nat.Order.html#1035" class="Bound">q</a><a id="1120" class="Symbol">))</a>

<a id="zero-≤"></a><a id="1124" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a> <a id="1131" class="Symbol">:</a> <a id="1133" class="Number">0</a> <a id="1135" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1137" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1139" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a> <a id="1146" class="Symbol">{</a><a id="1147" href="Cubical.Data.Nat.Order.html#1147" class="Bound">n</a><a id="1148" class="Symbol">}</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Data.Nat.Order.html#1147" class="Bound">n</a> <a id="1154" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1156" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="1163" href="Cubical.Data.Nat.Order.html#1147" class="Bound">n</a>

<a id="suc-≤-suc"></a><a id="1166" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1180" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1182" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1190" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1192" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1198" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1200" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Cubical.Data.Nat.Order.html#1211" class="Bound">k</a> <a id="1213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1215" href="Cubical.Data.Nat.Order.html#1215" class="Bound">p</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Cubical.Data.Nat.Order.html#1211" class="Bound">k</a> <a id="1222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="1231" href="Cubical.Data.Nat.Order.html#1211" class="Bound">k</a> <a id="1233" class="Symbol">_)</a> <a id="1236" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1244" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1248" href="Cubical.Data.Nat.Order.html#1215" class="Bound">p</a><a id="1249" class="Symbol">)</a>

<a id="≤-+k"></a><a id="1252" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a> <a id="1257" class="Symbol">:</a> <a id="1259" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1261" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1263" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1269" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1271" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1273" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1275" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1277" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1279" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="1281" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Cubical.Data.Nat.Order.html#1287" class="Bound">m</a><a id="1288" class="Symbol">}</a> <a id="1290" class="Symbol">{</a><a id="1291" class="Argument">k</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Data.Nat.Order.html#1295" class="Bound">k</a><a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Data.Nat.Order.html#1299" class="Bound">i</a> <a id="1301" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1303" href="Cubical.Data.Nat.Order.html#1303" class="Bound">p</a><a id="1304" class="Symbol">)</a>
  <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Data.Nat.Order.html#1299" class="Bound">i</a> <a id="1312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1314" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="1322" href="Cubical.Data.Nat.Order.html#1299" class="Bound">i</a> <a id="1324" href="Cubical.Data.Nat.Order.html#1287" class="Bound">m</a> <a id="1326" href="Cubical.Data.Nat.Order.html#1295" class="Bound">k</a> <a id="1328" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1330" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="1339" href="Cubical.Data.Nat.Order.html#1295" class="Bound">k</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.Data.Nat.Order.html#1303" class="Bound">p</a>

<a id="≤SumRight"></a><a id="1345" href="Cubical.Data.Nat.Order.html#1345" class="Function">≤SumRight</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1359" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1361" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1363" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1365" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1367" href="Cubical.Data.Nat.Order.html#1345" class="Function">≤SumRight</a> <a id="1377" class="Symbol">{</a><a id="1378" href="Cubical.Data.Nat.Order.html#1378" class="Bound">n</a><a id="1379" class="Symbol">}</a> <a id="1381" class="Symbol">{</a><a id="1382" href="Cubical.Data.Nat.Order.html#1382" class="Bound">k</a><a id="1383" class="Symbol">}</a> <a id="1385" class="Symbol">=</a> <a id="1387" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a> <a id="1392" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>

<a id="≤-k+"></a><a id="1400" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-k+</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1409" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1411" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1419" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1421" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1423" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1425" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1427" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1429" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-k+</a> <a id="1434" class="Symbol">{</a><a id="1435" href="Cubical.Data.Nat.Order.html#1435" class="Bound">m</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">{</a><a id="1439" href="Cubical.Data.Nat.Order.html#1439" class="Bound">n</a><a id="1440" class="Symbol">}</a> <a id="1442" class="Symbol">{</a><a id="1443" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a><a id="1444" class="Symbol">}</a>
  <a id="1448" class="Symbol">=</a> <a id="1450" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="1460" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a> <a id="1462" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1464" href="Cubical.Data.Nat.Order.html#1439" class="Bound">n</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1475" href="Cubical.Data.Nat.Order.html#1435" class="Bound">m</a> <a id="1477" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a><a id="1478" class="Symbol">)</a>
  <a id="1482" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1484" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Cubical.Data.Nat.Order.html#1435" class="Bound">m</a> <a id="1493" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1495" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a> <a id="1497" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="1499" class="Symbol">)</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1509" href="Cubical.Data.Nat.Order.html#1439" class="Bound">n</a> <a id="1511" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a><a id="1512" class="Symbol">)</a>
  <a id="1516" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1518" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a>

<a id="≤SumLeft"></a><a id="1524" href="Cubical.Data.Nat.Order.html#1524" class="Function">≤SumLeft</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1537" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1539" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1541" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1543" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="1545" href="Cubical.Data.Nat.Order.html#1524" class="Function">≤SumLeft</a> <a id="1554" class="Symbol">{</a><a id="1555" href="Cubical.Data.Nat.Order.html#1555" class="Bound">n</a><a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">{</a><a id="1559" href="Cubical.Data.Nat.Order.html#1559" class="Bound">k</a><a id="1560" class="Symbol">}</a> <a id="1562" class="Symbol">=</a> <a id="1564" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.Data.Nat.Order.html#1555" class="Bound">n</a> <a id="1573" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1585" href="Cubical.Data.Nat.Order.html#1559" class="Bound">k</a> <a id="1587" href="Cubical.Data.Nat.Order.html#1555" class="Bound">n</a><a id="1588" class="Symbol">)</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a> <a id="1596" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="1602" class="Symbol">)</a>

<a id="pred-≤-pred"></a><a id="1605" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1623" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1625" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1631" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1637" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1639" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1641" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Data.Nat.Order.html#1654" class="Bound">k</a> <a id="1656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1658" href="Cubical.Data.Nat.Order.html#1658" class="Bound">p</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="Cubical.Data.Nat.Order.html#1654" class="Bound">k</a> <a id="1665" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1667" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="1674" class="Symbol">((</a><a id="1676" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="1687" href="Cubical.Data.Nat.Order.html#1654" class="Bound">k</a> <a id="1689" class="Symbol">_))</a> <a id="1693" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1695" href="Cubical.Data.Nat.Order.html#1658" class="Bound">p</a><a id="1696" class="Symbol">)</a>

<a id="≤-refl"></a><a id="1699" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1710" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1712" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="1714" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="1721" class="Symbol">=</a> <a id="1723" class="Number">0</a> <a id="1725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1727" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≤-suc"></a><a id="1733" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1743" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1745" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1751" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1753" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1757" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1759" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Data.Nat.Order.html#1766" class="Bound">k</a> <a id="1768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1770" href="Cubical.Data.Nat.Order.html#1770" class="Bound">p</a><a id="1771" class="Symbol">)</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1779" href="Cubical.Data.Nat.Order.html#1766" class="Bound">k</a> <a id="1781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1783" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1792" href="Cubical.Data.Nat.Order.html#1770" class="Bound">p</a>

<a id="suc-&lt;"></a><a id="1795" href="Cubical.Data.Nat.Order.html#1795" class="Function">suc-&lt;</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1807" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1809" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1811" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1817" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1819" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1821" href="Cubical.Data.Nat.Order.html#1795" class="Function">suc-&lt;</a> <a id="1827" href="Cubical.Data.Nat.Order.html#1827" class="Bound">p</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1850" href="Cubical.Data.Nat.Order.html#1827" class="Bound">p</a><a id="1851" class="Symbol">)</a>

<a id="≤-sucℕ"></a><a id="1854" href="Cubical.Data.Nat.Order.html#1854" class="Function">≤-sucℕ</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1865" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1871" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1873" href="Cubical.Data.Nat.Order.html#1854" class="Function">≤-sucℕ</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1888" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>

<a id="≤-predℕ"></a><a id="1896" href="Cubical.Data.Nat.Order.html#1896" class="Function">≤-predℕ</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="1912" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1914" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1916" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1918" href="Cubical.Data.Nat.Order.html#1896" class="Function">≤-predℕ</a> <a id="1926" class="Symbol">{</a><a id="1927" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1931" class="Symbol">}</a> <a id="1933" class="Symbol">=</a> <a id="1935" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="1942" href="Cubical.Data.Nat.Order.html#1896" class="Function">≤-predℕ</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1955" href="Cubical.Data.Nat.Order.html#1955" class="Bound">n</a><a id="1956" class="Symbol">}</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1966" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>

<a id="≤-reflexive"></a><a id="1974" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="1986" class="Symbol">:</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Data.Nat.Order.html#1989" class="Bound">m</a> <a id="1991" href="Cubical.Data.Nat.Order.html#1991" class="Bound">n</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1996" class="Symbol">}</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Cubical.Data.Nat.Order.html#1989" class="Bound">m</a> <a id="2002" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2004" href="Cubical.Data.Nat.Order.html#1991" class="Bound">n</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Cubical.Data.Nat.Order.html#1989" class="Bound">m</a> <a id="2010" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2012" href="Cubical.Data.Nat.Order.html#1991" class="Bound">n</a>
<a id="2014" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="2026" href="Cubical.Data.Nat.Order.html#2026" class="Bound">p</a> <a id="2028" class="Symbol">=</a> <a id="2030" class="Number">0</a> <a id="2032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2034" href="Cubical.Data.Nat.Order.html#2026" class="Bound">p</a>

<a id="≤-trans"></a><a id="2037" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2049" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2051" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2057" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2059" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2065" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2067" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2069" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="2077" class="Symbol">{</a><a id="2078" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a><a id="2079" class="Symbol">}</a> <a id="2081" class="Symbol">{</a><a id="2082" href="Cubical.Data.Nat.Order.html#2082" class="Bound">m</a><a id="2083" class="Symbol">}</a> <a id="2085" class="Symbol">{</a><a id="2086" href="Cubical.Data.Nat.Order.html#2086" class="Bound">n</a><a id="2087" class="Symbol">}</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2094" href="Cubical.Data.Nat.Order.html#2094" class="Bound">p</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2102" href="Cubical.Data.Nat.Order.html#2102" class="Bound">q</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2109" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2111" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2115" href="Cubical.Data.Nat.Order.html#2211" class="Function">l2</a> <a id="2118" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Cubical.Data.Nat.Order.html#2139" class="Function">l1</a> <a id="2124" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2126" href="Cubical.Data.Nat.Order.html#2102" class="Bound">q</a><a id="2127" class="Symbol">)</a>
  <a id="2131" class="Keyword">where</a>
  <a id="2139" href="Cubical.Data.Nat.Order.html#2139" class="Function">l1</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2146" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2148" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2150" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2152" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a> <a id="2154" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2156" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2158" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2160" href="Cubical.Data.Nat.Order.html#2082" class="Bound">m</a>
  <a id="2164" href="Cubical.Data.Nat.Order.html#2139" class="Function">l1</a> <a id="2167" class="Symbol">=</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="2183" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2185" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2187" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a><a id="2188" class="Symbol">))</a> <a id="2191" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2204" class="Symbol">)</a> <a id="2206" href="Cubical.Data.Nat.Order.html#2094" class="Bound">p</a><a id="2207" class="Symbol">)</a>
  <a id="2211" href="Cubical.Data.Nat.Order.html#2211" class="Function">l2</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2218" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2220" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2222" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2224" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a> <a id="2226" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2228" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2230" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2232" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2234" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2236" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a>
  <a id="2240" href="Cubical.Data.Nat.Order.html#2211" class="Function">l2</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="2254" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a><a id="2255" class="Symbol">)</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="2265" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2267" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a><a id="2268" class="Symbol">)</a>

<a id="≤-antisym"></a><a id="2271" href="Cubical.Data.Nat.Order.html#2271" class="Function">≤-antisym</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2285" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2287" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2293" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2295" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2301" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2303" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2305" href="Cubical.Data.Nat.Order.html#2271" class="Function">≤-antisym</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a><a id="2317" class="Symbol">}</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2324" href="Cubical.Data.Nat.Order.html#2324" class="Bound">p</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2332" href="Cubical.Data.Nat.Order.html#2332" class="Bound">q</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">=</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="2347" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a><a id="2348" class="Symbol">)</a> <a id="2350" href="Cubical.Data.Nat.Order.html#2479" class="Function">l3</a><a id="2352" class="Symbol">)</a> <a id="2354" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2356" href="Cubical.Data.Nat.Order.html#2324" class="Bound">p</a>
  <a id="2360" class="Keyword">where</a>
  <a id="2368" href="Cubical.Data.Nat.Order.html#2368" class="Function">l1</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2375" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2377" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2379" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2381" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a> <a id="2383" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2385" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a>
  <a id="2389" href="Cubical.Data.Nat.Order.html#2368" class="Function">l1</a> <a id="2392" class="Symbol">=</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="2408" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2410" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2412" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a><a id="2413" class="Symbol">))</a> <a id="2416" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2418" class="Symbol">((</a><a id="2420" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2430" class="Symbol">)</a> <a id="2432" href="Cubical.Data.Nat.Order.html#2324" class="Bound">p</a><a id="2433" class="Symbol">)</a> <a id="2435" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2437" href="Cubical.Data.Nat.Order.html#2332" class="Bound">q</a><a id="2438" class="Symbol">)</a>
  <a id="2442" href="Cubical.Data.Nat.Order.html#2442" class="Function">l2</a> <a id="2445" class="Symbol">:</a> <a id="2447" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2449" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2451" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2455" class="Number">0</a>
  <a id="2459" href="Cubical.Data.Nat.Order.html#2442" class="Function">l2</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="Cubical.Data.Nat.Properties.html#5533" class="Function">m+n≡n→m≡0</a> <a id="2474" href="Cubical.Data.Nat.Order.html#2368" class="Function">l1</a>
  <a id="2479" href="Cubical.Data.Nat.Order.html#2479" class="Function">l3</a> <a id="2482" class="Symbol">:</a> <a id="2484" class="Number">0</a> <a id="2486" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2488" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a>
  <a id="2492" href="Cubical.Data.Nat.Order.html#2479" class="Function">l3</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a> <a id="2521" href="Cubical.Data.Nat.Order.html#2442" class="Function">l2</a><a id="2523" class="Symbol">))</a>

<a id="≤-+-≤"></a><a id="2527" href="Cubical.Data.Nat.Order.html#2527" class="Function">≤-+-≤</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2537" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2539" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="2545" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2547" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2553" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2555" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="2557" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2559" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2561" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2563" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="2565" href="Cubical.Data.Nat.Order.html#2527" class="Function">≤-+-≤</a> <a id="2571" href="Cubical.Data.Nat.Order.html#2571" class="Bound">p</a> <a id="2573" href="Cubical.Data.Nat.Order.html#2573" class="Bound">q</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a> <a id="2591" href="Cubical.Data.Nat.Order.html#2571" class="Bound">p</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-k+</a> <a id="2600" href="Cubical.Data.Nat.Order.html#2573" class="Bound">q</a><a id="2601" class="Symbol">)</a>

<a id="≤-k+-cancel"></a><a id="2604" href="Cubical.Data.Nat.Order.html#2604" class="Function">≤-k+-cancel</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2620" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2622" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2624" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2626" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2628" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2630" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2636" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2638" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2640" href="Cubical.Data.Nat.Order.html#2604" class="Function">≤-k+-cancel</a> <a id="2652" class="Symbol">{</a><a id="2653" href="Cubical.Data.Nat.Order.html#2653" class="Bound">k</a><a id="2654" class="Symbol">}</a> <a id="2656" class="Symbol">{</a><a id="2657" href="Cubical.Data.Nat.Order.html#2657" class="Bound">m</a><a id="2658" class="Symbol">}</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2663" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2665" href="Cubical.Data.Nat.Order.html#2665" class="Bound">p</a><a id="2666" class="Symbol">)</a> <a id="2668" class="Symbol">=</a> <a id="2670" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2672" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2674" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.Data.Nat.Order.html#2703" class="Function">sub</a> <a id="2686" href="Cubical.Data.Nat.Order.html#2653" class="Bound">k</a> <a id="2688" href="Cubical.Data.Nat.Order.html#2657" class="Bound">m</a> <a id="2690" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2692" href="Cubical.Data.Nat.Order.html#2665" class="Bound">p</a><a id="2693" class="Symbol">)</a>
 <a id="2696" class="Keyword">where</a>
 <a id="2703" href="Cubical.Data.Nat.Order.html#2703" class="Function">sub</a> <a id="2707" class="Symbol">:</a> <a id="2709" class="Symbol">∀</a> <a id="2711" href="Cubical.Data.Nat.Order.html#2711" class="Bound">k</a> <a id="2713" href="Cubical.Data.Nat.Order.html#2713" class="Bound">m</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Cubical.Data.Nat.Order.html#2711" class="Bound">k</a> <a id="2719" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2724" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2726" href="Cubical.Data.Nat.Order.html#2713" class="Bound">m</a><a id="2727" class="Symbol">)</a> <a id="2729" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2731" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Cubical.Data.Nat.Order.html#2711" class="Bound">k</a> <a id="2738" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2740" href="Cubical.Data.Nat.Order.html#2713" class="Bound">m</a><a id="2741" class="Symbol">)</a>
 <a id="2744" href="Cubical.Data.Nat.Order.html#2703" class="Function">sub</a> <a id="2748" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2750" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="2762" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2764" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2766" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a> <a id="2768" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2770" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="2779" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a><a id="2780" class="Symbol">)</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="2790" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2792" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a><a id="2793" class="Symbol">)</a> <a id="2795" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2797" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="2810" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2812" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2814" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a><a id="2815" class="Symbol">)</a>

<a id="≤-+k-cancel"></a><a id="2818" href="Cubical.Data.Nat.Order.html#2818" class="Function">≤-+k-cancel</a> <a id="2830" class="Symbol">:</a> <a id="2832" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2834" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2836" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2838" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2840" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2844" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2850" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2852" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2854" href="Cubical.Data.Nat.Order.html#2818" class="Function">≤-+k-cancel</a> <a id="2866" class="Symbol">{</a><a id="2867" href="Cubical.Data.Nat.Order.html#2867" class="Bound">m</a><a id="2868" class="Symbol">}</a> <a id="2870" class="Symbol">{</a><a id="2871" href="Cubical.Data.Nat.Order.html#2871" class="Bound">k</a><a id="2872" class="Symbol">}</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Cubical.Data.Nat.Order.html#2875" class="Bound">n</a><a id="2876" class="Symbol">}</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2883" href="Cubical.Data.Nat.Order.html#2883" class="Bound">p</a><a id="2884" class="Symbol">)</a> <a id="2886" class="Symbol">=</a> <a id="2888" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2892" href="Cubical.Data.Nat.Order.html#2910" class="Function">cancelled</a>
 <a id="2903" class="Keyword">where</a>
 <a id="2910" href="Cubical.Data.Nat.Order.html#2910" class="Function">cancelled</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2924" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2926" href="Cubical.Data.Nat.Order.html#2867" class="Bound">m</a> <a id="2928" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2930" href="Cubical.Data.Nat.Order.html#2875" class="Bound">n</a>
 <a id="2933" href="Cubical.Data.Nat.Order.html#2910" class="Function">cancelled</a> <a id="2943" class="Symbol">=</a> <a id="2945" href="Cubical.Data.Nat.Properties.html#5435" class="Function">inj-+m</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2957" class="Symbol">(</a><a id="2958" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="2966" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2968" href="Cubical.Data.Nat.Order.html#2867" class="Bound">m</a> <a id="2970" href="Cubical.Data.Nat.Order.html#2871" class="Bound">k</a><a id="2971" class="Symbol">)</a> <a id="2973" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2975" href="Cubical.Data.Nat.Order.html#2883" class="Bound">p</a><a id="2976" class="Symbol">)</a>

<a id="≤-+k-trans"></a><a id="2979" href="Cubical.Data.Nat.Order.html#2979" class="Function">≤-+k-trans</a> <a id="2990" class="Symbol">:</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2995" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2997" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2999" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3001" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="3002" class="Symbol">)</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3008" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3010" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3012" href="Cubical.Data.Nat.Order.html#2979" class="Function">≤-+k-trans</a> <a id="3023" class="Symbol">{</a><a id="3024" href="Cubical.Data.Nat.Order.html#3024" class="Bound">m</a><a id="3025" class="Symbol">}</a> <a id="3027" class="Symbol">{</a><a id="3028" href="Cubical.Data.Nat.Order.html#3028" class="Bound">k</a><a id="3029" class="Symbol">}</a> <a id="3031" class="Symbol">{</a><a id="3032" href="Cubical.Data.Nat.Order.html#3032" class="Bound">n</a><a id="3033" class="Symbol">}</a> <a id="3035" href="Cubical.Data.Nat.Order.html#3035" class="Bound">p</a> <a id="3037" class="Symbol">=</a> <a id="3039" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Data.Nat.Order.html#3028" class="Bound">k</a> <a id="3050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="3059" href="Cubical.Data.Nat.Order.html#3028" class="Bound">k</a> <a id="3061" href="Cubical.Data.Nat.Order.html#3024" class="Bound">m</a><a id="3062" class="Symbol">)</a> <a id="3064" href="Cubical.Data.Nat.Order.html#3035" class="Bound">p</a>

<a id="≤-k+-trans"></a><a id="3067" href="Cubical.Data.Nat.Order.html#3067" class="Function">≤-k+-trans</a> <a id="3078" class="Symbol">:</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3083" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3085" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3087" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3089" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="3090" class="Symbol">)</a> <a id="3092" class="Symbol">→</a> <a id="3094" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3096" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3098" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3100" href="Cubical.Data.Nat.Order.html#3067" class="Function">≤-k+-trans</a> <a id="3111" class="Symbol">{</a><a id="3112" href="Cubical.Data.Nat.Order.html#3112" class="Bound">m</a><a id="3113" class="Symbol">}</a> <a id="3115" class="Symbol">{</a><a id="3116" href="Cubical.Data.Nat.Order.html#3116" class="Bound">k</a><a id="3117" class="Symbol">}</a> <a id="3119" class="Symbol">{</a><a id="3120" href="Cubical.Data.Nat.Order.html#3120" class="Bound">n</a><a id="3121" class="Symbol">}</a> <a id="3123" href="Cubical.Data.Nat.Order.html#3123" class="Bound">p</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Cubical.Data.Nat.Order.html#3112" class="Bound">m</a> <a id="3138" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3144" class="Symbol">)</a> <a id="3146" href="Cubical.Data.Nat.Order.html#3123" class="Bound">p</a>

<a id="≤-·k"></a><a id="3149" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·k</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3158" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3160" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3166" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3168" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3170" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3172" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3174" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3176" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="3178" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·k</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a><a id="3185" class="Symbol">}</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Cubical.Data.Nat.Order.html#3188" class="Bound">n</a><a id="3189" class="Symbol">}</a> <a id="3191" class="Symbol">{</a><a id="3192" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a><a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3198" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3200" href="Cubical.Data.Nat.Order.html#3200" class="Bound">r</a><a id="3201" class="Symbol">)</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3207" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3209" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3213" href="Cubical.Data.Nat.Order.html#3228" class="Function">reason</a> <a id="3220" class="Keyword">where</a>
  <a id="3228" href="Cubical.Data.Nat.Order.html#3228" class="Function">reason</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3239" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3241" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3243" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3245" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a> <a id="3247" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3249" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3251" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3253" href="Cubical.Data.Nat.Order.html#3188" class="Bound">n</a> <a id="3255" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3257" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a>
  <a id="3261" href="Cubical.Data.Nat.Order.html#3228" class="Function">reason</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3272" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3274" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3276" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3278" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a> <a id="3280" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3282" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3284" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3287" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="3298" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3300" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a> <a id="3302" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3304" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3317" class="Symbol">(</a><a id="3318" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3320" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3322" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a><a id="3323" class="Symbol">)</a> <a id="3325" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3327" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a>   <a id="3331" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3339" class="Symbol">(</a><a id="3340" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·</a> <a id="3343" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a><a id="3344" class="Symbol">)</a> <a id="3346" href="Cubical.Data.Nat.Order.html#3200" class="Bound">r</a> <a id="3348" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3361" href="Cubical.Data.Nat.Order.html#3188" class="Bound">n</a> <a id="3363" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3365" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a>         <a id="3375" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="&lt;-k+-cancel"></a><a id="3378" href="Cubical.Data.Nat.Order.html#3378" class="Function">&lt;-k+-cancel</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3394" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3396" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3398" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3400" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3402" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3404" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3406" class="Symbol">→</a> <a id="3408" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3410" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3412" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3414" href="Cubical.Data.Nat.Order.html#3378" class="Function">&lt;-k+-cancel</a> <a id="3426" class="Symbol">{</a><a id="3427" href="Cubical.Data.Nat.Order.html#3427" class="Bound">k</a><a id="3428" class="Symbol">}</a> <a id="3430" class="Symbol">{</a><a id="3431" href="Cubical.Data.Nat.Order.html#3431" class="Bound">m</a><a id="3432" class="Symbol">}</a> <a id="3434" class="Symbol">{</a><a id="3435" href="Cubical.Data.Nat.Order.html#3435" class="Bound">n</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">=</a> <a id="3440" href="Cubical.Data.Nat.Order.html#2604" class="Function">≤-k+-cancel</a> <a id="3452" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3454" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3460" class="Symbol">(</a><a id="3461" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="3464" href="Cubical.Data.Nat.Order.html#3427" class="Bound">k</a> <a id="3466" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3468" href="Cubical.Data.Nat.Order.html#3435" class="Bound">n</a><a id="3469" class="Symbol">)</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="3483" href="Cubical.Data.Nat.Order.html#3427" class="Bound">k</a> <a id="3485" href="Cubical.Data.Nat.Order.html#3431" class="Bound">m</a><a id="3486" class="Symbol">))</a>

<a id="¬-&lt;-zero"></a><a id="3490" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3503" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3505" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3507" class="Number">0</a>
<a id="3509" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Cubical.Data.Nat.Order.html#3519" class="Bound">k</a> <a id="3521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3523" href="Cubical.Data.Nat.Order.html#3523" class="Bound">p</a><a id="3524" class="Symbol">)</a> <a id="3526" class="Symbol">=</a> <a id="3528" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="3534" class="Symbol">((</a><a id="3536" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="3547" href="Cubical.Data.Nat.Order.html#3519" class="Bound">k</a> <a id="3549" class="Symbol">_))</a> <a id="3553" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3555" href="Cubical.Data.Nat.Order.html#3523" class="Bound">p</a><a id="3556" class="Symbol">)</a>

<a id="¬m&lt;m"></a><a id="3559" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3568" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3570" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3572" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="3574" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="3579" class="Symbol">{</a><a id="3580" href="Cubical.Data.Nat.Order.html#3580" class="Bound">m</a><a id="3581" class="Symbol">}</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="3594" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3596" href="Cubical.Data.Nat.Order.html#2818" class="Function">≤-+k-cancel</a> <a id="3608" class="Symbol">{</a><a id="3609" class="Argument">k</a> <a id="3611" class="Symbol">=</a> <a id="3613" href="Cubical.Data.Nat.Order.html#3580" class="Bound">m</a><a id="3614" class="Symbol">}</a>

<a id="≤0→≡0"></a><a id="3617" href="Cubical.Data.Nat.Order.html#3617" class="Function">≤0→≡0</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3627" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3629" class="Number">0</a> <a id="3631" class="Symbol">→</a> <a id="3633" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3635" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3637" class="Number">0</a>
<a id="3639" href="Cubical.Data.Nat.Order.html#3617" class="Function">≤0→≡0</a> <a id="3645" class="Symbol">{</a><a id="3646" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3650" class="Symbol">}</a> <a id="3652" href="Cubical.Data.Nat.Order.html#3652" class="Bound">ineq</a> <a id="3657" class="Symbol">=</a> <a id="3659" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3664" href="Cubical.Data.Nat.Order.html#3617" class="Function">≤0→≡0</a> <a id="3670" class="Symbol">{</a><a id="3671" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3675" href="Cubical.Data.Nat.Order.html#3675" class="Bound">n</a><a id="3676" class="Symbol">}</a> <a id="3678" href="Cubical.Data.Nat.Order.html#3678" class="Bound">ineq</a> <a id="3683" class="Symbol">=</a> <a id="3685" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="3701" href="Cubical.Data.Nat.Order.html#3678" class="Bound">ineq</a><a id="3705" class="Symbol">)</a>

<a id="predℕ-≤-predℕ"></a><a id="3708" href="Cubical.Data.Nat.Order.html#3708" class="Function">predℕ-≤-predℕ</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3726" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3728" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3730" class="Symbol">→</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="3739" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="3740" class="Symbol">)</a> <a id="3742" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="3751" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="3752" class="Symbol">)</a>
<a id="3754" href="Cubical.Data.Nat.Order.html#3708" class="Function">predℕ-≤-predℕ</a> <a id="3768" class="Symbol">{</a><a id="3769" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3773" class="Symbol">}</a> <a id="3775" class="Symbol">{</a><a id="3776" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3780" class="Symbol">}</a>   <a id="3784" href="Cubical.Data.Nat.Order.html#3784" class="Bound">ineq</a> <a id="3789" class="Symbol">=</a> <a id="3791" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="3798" href="Cubical.Data.Nat.Order.html#3708" class="Function">predℕ-≤-predℕ</a> <a id="3812" class="Symbol">{</a><a id="3813" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3817" class="Symbol">}</a> <a id="3819" class="Symbol">{</a><a id="3820" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3824" href="Cubical.Data.Nat.Order.html#3824" class="Bound">n</a><a id="3825" class="Symbol">}</a>  <a id="3828" href="Cubical.Data.Nat.Order.html#3828" class="Bound">ineq</a> <a id="3833" class="Symbol">=</a> <a id="3835" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="3842" href="Cubical.Data.Nat.Order.html#3708" class="Function">predℕ-≤-predℕ</a> <a id="3856" class="Symbol">{</a><a id="3857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3861" href="Cubical.Data.Nat.Order.html#3861" class="Bound">m</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Symbol">{</a><a id="3865" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3869" class="Symbol">}</a>  <a id="3872" href="Cubical.Data.Nat.Order.html#3872" class="Bound">ineq</a> <a id="3877" class="Symbol">=</a> <a id="3879" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="3895" href="Cubical.Data.Nat.Order.html#3872" class="Bound">ineq</a><a id="3899" class="Symbol">)</a>
<a id="3901" href="Cubical.Data.Nat.Order.html#3708" class="Function">predℕ-≤-predℕ</a> <a id="3915" class="Symbol">{</a><a id="3916" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3920" href="Cubical.Data.Nat.Order.html#3920" class="Bound">m</a><a id="3921" class="Symbol">}</a> <a id="3923" class="Symbol">{</a><a id="3924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3928" href="Cubical.Data.Nat.Order.html#3928" class="Bound">n</a><a id="3929" class="Symbol">}</a> <a id="3931" href="Cubical.Data.Nat.Order.html#3931" class="Bound">ineq</a> <a id="3936" class="Symbol">=</a> <a id="3938" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="3950" href="Cubical.Data.Nat.Order.html#3931" class="Bound">ineq</a>

<a id="¬m+n&lt;m"></a><a id="3956" href="Cubical.Data.Nat.Order.html#3956" class="Function">¬m+n&lt;m</a> <a id="3963" class="Symbol">:</a> <a id="3965" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3967" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3969" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3971" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3973" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3975" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="3977" href="Cubical.Data.Nat.Order.html#3956" class="Function">¬m+n&lt;m</a> <a id="3984" class="Symbol">{</a><a id="3985" href="Cubical.Data.Nat.Order.html#3985" class="Bound">m</a><a id="3986" class="Symbol">}</a> <a id="3988" class="Symbol">{</a><a id="3989" href="Cubical.Data.Nat.Order.html#3989" class="Bound">n</a><a id="3990" class="Symbol">}</a> <a id="3992" class="Symbol">=</a> <a id="3994" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="4003" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4005" href="Cubical.Data.Nat.Order.html#3378" class="Function">&lt;-k+-cancel</a> <a id="4017" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4019" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Data.Nat.Order.html#3985" class="Bound">m</a> <a id="4028" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4030" href="Cubical.Data.Nat.Order.html#3989" class="Bound">n</a> <a id="4032" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;_</a><a id="4034" class="Symbol">)</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="4049" href="Cubical.Data.Nat.Order.html#3985" class="Bound">m</a><a id="4050" class="Symbol">))</a>

<a id="&lt;-weaken"></a><a id="4054" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4067" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4069" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4071" class="Symbol">→</a> <a id="4073" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4075" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4077" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4079" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Cubical.Data.Nat.Order.html#4089" class="Bound">k</a> <a id="4091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4093" href="Cubical.Data.Nat.Order.html#4093" class="Bound">p</a><a id="4094" class="Symbol">)</a> <a id="4096" class="Symbol">=</a> <a id="4098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4102" href="Cubical.Data.Nat.Order.html#4089" class="Bound">k</a> <a id="4104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4106" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="4117" href="Cubical.Data.Nat.Order.html#4089" class="Bound">k</a> <a id="4119" class="Symbol">_)</a> <a id="4122" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4124" href="Cubical.Data.Nat.Order.html#4093" class="Bound">p</a>

<a id="≤&lt;-trans"></a><a id="4127" href="Cubical.Data.Nat.Order.html#4127" class="Function">≤&lt;-trans</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4140" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4142" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4148" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4150" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4152" class="Symbol">→</a> <a id="4154" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4156" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4158" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4160" href="Cubical.Data.Nat.Order.html#4127" class="Function">≤&lt;-trans</a> <a id="4169" href="Cubical.Data.Nat.Order.html#4169" class="Bound">p</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="4192" href="Cubical.Data.Nat.Order.html#4169" class="Bound">p</a><a id="4193" class="Symbol">)</a>

<a id="&lt;≤-trans"></a><a id="4196" href="Cubical.Data.Nat.Order.html#4196" class="Function">&lt;≤-trans</a> <a id="4205" class="Symbol">:</a> <a id="4207" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4209" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4211" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4217" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4219" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4221" class="Symbol">→</a> <a id="4223" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4225" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4227" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4229" href="Cubical.Data.Nat.Order.html#4196" class="Function">&lt;≤-trans</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a>

<a id="&lt;-trans"></a><a id="4249" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="4257" class="Symbol">:</a> <a id="4259" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4261" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4263" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4265" class="Symbol">→</a> <a id="4267" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4269" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4271" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4273" class="Symbol">→</a> <a id="4275" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4277" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4279" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4281" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="4289" href="Cubical.Data.Nat.Order.html#4289" class="Bound">p</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="Cubical.Data.Nat.Order.html#4127" class="Function">≤&lt;-trans</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="4312" href="Cubical.Data.Nat.Order.html#4289" class="Bound">p</a><a id="4313" class="Symbol">)</a>

<a id="&lt;-asym"></a><a id="4316" href="Cubical.Data.Nat.Order.html#4316" class="Function">&lt;-asym</a> <a id="4323" class="Symbol">:</a> <a id="4325" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4327" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4329" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4331" class="Symbol">→</a> <a id="4333" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4335" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4337" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4339" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="4341" href="Cubical.Data.Nat.Order.html#4316" class="Function">&lt;-asym</a> <a id="4348" href="Cubical.Data.Nat.Order.html#4348" class="Bound">m&lt;n</a> <a id="4352" class="Symbol">=</a> <a id="4354" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="4359" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4361" href="Cubical.Data.Nat.Order.html#4196" class="Function">&lt;≤-trans</a> <a id="4370" href="Cubical.Data.Nat.Order.html#4348" class="Bound">m&lt;n</a>

<a id="&lt;-+k"></a><a id="4375" href="Cubical.Data.Nat.Order.html#4375" class="Function">&lt;-+k</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4384" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4386" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4388" class="Symbol">→</a> <a id="4390" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4392" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4394" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4396" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4398" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4400" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4402" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="4404" href="Cubical.Data.Nat.Order.html#4375" class="Function">&lt;-+k</a> <a id="4409" href="Cubical.Data.Nat.Order.html#4409" class="Bound">p</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+k</a> <a id="4418" href="Cubical.Data.Nat.Order.html#4409" class="Bound">p</a>

<a id="&lt;-k+"></a><a id="4421" href="Cubical.Data.Nat.Order.html#4421" class="Function">&lt;-k+</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4430" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4432" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4434" class="Symbol">→</a> <a id="4436" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4438" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4440" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4442" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4444" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4448" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4450" href="Cubical.Data.Nat.Order.html#4421" class="Function">&lt;-k+</a> <a id="4455" class="Symbol">{</a><a id="4456" href="Cubical.Data.Nat.Order.html#4456" class="Bound">m</a><a id="4457" class="Symbol">}</a> <a id="4459" class="Symbol">{</a><a id="4460" href="Cubical.Data.Nat.Order.html#4460" class="Bound">n</a><a id="4461" class="Symbol">}</a> <a id="4463" class="Symbol">{</a><a id="4464" href="Cubical.Data.Nat.Order.html#4464" class="Bound">k</a><a id="4465" class="Symbol">}</a> <a id="4467" href="Cubical.Data.Nat.Order.html#4467" class="Bound">p</a> <a id="4469" class="Symbol">=</a> <a id="4471" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4477" class="Symbol">(λ</a> <a id="4480" href="Cubical.Data.Nat.Order.html#4480" class="Bound">km</a> <a id="4483" class="Symbol">→</a> <a id="4485" href="Cubical.Data.Nat.Order.html#4480" class="Bound">km</a> <a id="4488" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4490" href="Cubical.Data.Nat.Order.html#4464" class="Bound">k</a> <a id="4492" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4494" href="Cubical.Data.Nat.Order.html#4460" class="Bound">n</a><a id="4495" class="Symbol">)</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="4504" href="Cubical.Data.Nat.Order.html#4464" class="Bound">k</a> <a id="4506" href="Cubical.Data.Nat.Order.html#4456" class="Bound">m</a><a id="4507" class="Symbol">)</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-k+</a> <a id="4515" href="Cubical.Data.Nat.Order.html#4467" class="Bound">p</a><a id="4516" class="Symbol">)</a>

<a id="&lt;-+k-trans"></a><a id="4519" href="Cubical.Data.Nat.Order.html#4519" class="Function">&lt;-+k-trans</a> <a id="4530" class="Symbol">:</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4535" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4537" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4539" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4541" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="4542" class="Symbol">)</a> <a id="4544" class="Symbol">→</a> <a id="4546" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4548" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4550" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4552" href="Cubical.Data.Nat.Order.html#4519" class="Function">&lt;-+k-trans</a> <a id="4563" class="Symbol">{</a><a id="4564" href="Cubical.Data.Nat.Order.html#4564" class="Bound">m</a><a id="4565" class="Symbol">}</a> <a id="4567" class="Symbol">{</a><a id="4568" href="Cubical.Data.Nat.Order.html#4568" class="Bound">k</a><a id="4569" class="Symbol">}</a> <a id="4571" class="Symbol">{</a><a id="4572" href="Cubical.Data.Nat.Order.html#4572" class="Bound">n</a><a id="4573" class="Symbol">}</a> <a id="4575" href="Cubical.Data.Nat.Order.html#4575" class="Bound">p</a> <a id="4577" class="Symbol">=</a> <a id="4579" href="Cubical.Data.Nat.Order.html#4127" class="Function">≤&lt;-trans</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Cubical.Data.Nat.Order.html#4568" class="Bound">k</a> <a id="4591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4593" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="4600" href="Cubical.Data.Nat.Order.html#4568" class="Bound">k</a> <a id="4602" href="Cubical.Data.Nat.Order.html#4564" class="Bound">m</a><a id="4603" class="Symbol">)</a> <a id="4605" href="Cubical.Data.Nat.Order.html#4575" class="Bound">p</a>

<a id="&lt;-k+-trans"></a><a id="4608" href="Cubical.Data.Nat.Order.html#4608" class="Function">&lt;-k+-trans</a> <a id="4619" class="Symbol">:</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4624" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4626" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4628" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4630" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="4631" class="Symbol">)</a> <a id="4633" class="Symbol">→</a> <a id="4635" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4637" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4639" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4641" href="Cubical.Data.Nat.Order.html#4608" class="Function">&lt;-k+-trans</a> <a id="4652" class="Symbol">{</a><a id="4653" href="Cubical.Data.Nat.Order.html#4653" class="Bound">m</a><a id="4654" class="Symbol">}</a> <a id="4656" class="Symbol">{</a><a id="4657" href="Cubical.Data.Nat.Order.html#4657" class="Bound">k</a><a id="4658" class="Symbol">}</a> <a id="4660" class="Symbol">{</a><a id="4661" href="Cubical.Data.Nat.Order.html#4661" class="Bound">n</a><a id="4662" class="Symbol">}</a> <a id="4664" href="Cubical.Data.Nat.Order.html#4664" class="Bound">p</a> <a id="4666" class="Symbol">=</a> <a id="4668" href="Cubical.Data.Nat.Order.html#4127" class="Function">≤&lt;-trans</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Cubical.Data.Nat.Order.html#4653" class="Bound">m</a> <a id="4680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4682" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4686" class="Symbol">)</a> <a id="4688" href="Cubical.Data.Nat.Order.html#4664" class="Bound">p</a>

<a id="&lt;-+-&lt;"></a><a id="4691" href="Cubical.Data.Nat.Order.html#4691" class="Function">&lt;-+-&lt;</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4701" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4703" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4709" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4711" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4713" class="Symbol">→</a> <a id="4715" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4717" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4719" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4721" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4723" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4725" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4727" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a>
<a id="4729" href="Cubical.Data.Nat.Order.html#4691" class="Function">&lt;-+-&lt;</a>  <a id="4736" href="Cubical.Data.Nat.Order.html#4736" class="Bound">m&lt;n</a> <a id="4740" href="Cubical.Data.Nat.Order.html#4740" class="Bound">k&lt;l</a> <a id="4744" class="Symbol">=</a> <a id="4746" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Cubical.Data.Nat.Order.html#4375" class="Function">&lt;-+k</a> <a id="4760" href="Cubical.Data.Nat.Order.html#4736" class="Bound">m&lt;n</a><a id="4763" class="Symbol">)</a> <a id="4765" class="Symbol">(</a><a id="4766" href="Cubical.Data.Nat.Order.html#4421" class="Function">&lt;-k+</a> <a id="4771" href="Cubical.Data.Nat.Order.html#4740" class="Bound">k&lt;l</a><a id="4774" class="Symbol">)</a>

<a id="¬-suc-n&lt;n"></a><a id="4777" href="Cubical.Data.Nat.Order.html#4777" class="Function">¬-suc-n&lt;n</a> <a id="4787" class="Symbol">:</a> <a id="4789" class="Symbol">{</a><a id="4790" href="Cubical.Data.Nat.Order.html#4790" class="Bound">n</a> <a id="4792" class="Symbol">:</a> <a id="4794" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4795" class="Symbol">}</a> <a id="4797" class="Symbol">→</a> <a id="4799" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4801" class="Symbol">(</a><a id="4802" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4806" href="Cubical.Data.Nat.Order.html#4790" class="Bound">n</a> <a id="4808" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4810" href="Cubical.Data.Nat.Order.html#4790" class="Bound">n</a><a id="4811" class="Symbol">)</a>
<a id="4813" href="Cubical.Data.Nat.Order.html#4777" class="Function">¬-suc-n&lt;n</a> <a id="4823" class="Symbol">{</a><a id="4824" class="Argument">n</a> <a id="4826" class="Symbol">=</a> <a id="4828" href="Cubical.Data.Nat.Order.html#4828" class="Bound">n</a><a id="4829" class="Symbol">}</a> <a id="4831" class="Symbol">=</a> <a id="4833" href="Cubical.Data.Nat.Order.html#4316" class="Function">&lt;-asym</a> <a id="4840" class="Symbol">(</a><a id="4841" class="Number">1</a> <a id="4843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4845" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4849" class="Symbol">)</a>

<a id="&lt;-+-≤"></a><a id="4852" href="Cubical.Data.Nat.Order.html#4852" class="Function">&lt;-+-≤</a> <a id="4858" class="Symbol">:</a> <a id="4860" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4862" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4864" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4866" class="Symbol">→</a> <a id="4868" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4870" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4872" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4874" class="Symbol">→</a> <a id="4876" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4878" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4880" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4882" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4884" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4886" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4888" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a>
<a id="4890" href="Cubical.Data.Nat.Order.html#4852" class="Function">&lt;-+-≤</a> <a id="4896" href="Cubical.Data.Nat.Order.html#4896" class="Bound">p</a> <a id="4898" href="Cubical.Data.Nat.Order.html#4898" class="Bound">q</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="Cubical.Data.Nat.Order.html#4196" class="Function">&lt;≤-trans</a> <a id="4911" class="Symbol">(</a><a id="4912" href="Cubical.Data.Nat.Order.html#4375" class="Function">&lt;-+k</a> <a id="4917" href="Cubical.Data.Nat.Order.html#4896" class="Bound">p</a><a id="4918" class="Symbol">)</a> <a id="4920" class="Symbol">(</a><a id="4921" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-k+</a> <a id="4926" href="Cubical.Data.Nat.Order.html#4898" class="Bound">q</a><a id="4927" class="Symbol">)</a>

<a id="&lt;-suc"></a><a id="4930" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a> <a id="4936" class="Symbol">:</a> <a id="4938" class="Symbol">{</a><a id="4939" href="Cubical.Data.Nat.Order.html#4939" class="Bound">n</a> <a id="4941" class="Symbol">:</a> <a id="4943" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4944" class="Symbol">}</a> <a id="4946" class="Symbol">→</a> <a id="4948" href="Cubical.Data.Nat.Order.html#4939" class="Bound">n</a> <a id="4950" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4952" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4956" href="Cubical.Data.Nat.Order.html#4939" class="Bound">n</a>
<a id="4958" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a> <a id="4964" class="Symbol">=</a> <a id="4966" class="Number">0</a> <a id="4968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4970" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="&lt;SumLeft"></a><a id="4976" href="Cubical.Data.Nat.Order.html#4976" class="Function">&lt;SumLeft</a> <a id="4985" class="Symbol">:</a> <a id="4987" class="Symbol">{</a><a id="4988" href="Cubical.Data.Nat.Order.html#4988" class="Bound">n</a> <a id="4990" href="Cubical.Data.Nat.Order.html#4990" class="Bound">k</a> <a id="4992" class="Symbol">:</a> <a id="4994" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4995" class="Symbol">}</a> <a id="4997" class="Symbol">→</a> <a id="4999" href="Cubical.Data.Nat.Order.html#4988" class="Bound">n</a> <a id="5001" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5003" href="Cubical.Data.Nat.Order.html#4988" class="Bound">n</a> <a id="5005" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5011" href="Cubical.Data.Nat.Order.html#4990" class="Bound">k</a>
<a id="5013" href="Cubical.Data.Nat.Order.html#4976" class="Function">&lt;SumLeft</a> <a id="5022" class="Symbol">{</a><a id="5023" href="Cubical.Data.Nat.Order.html#5023" class="Bound">n</a><a id="5024" class="Symbol">}</a> <a id="5026" class="Symbol">{</a><a id="5027" href="Cubical.Data.Nat.Order.html#5027" class="Bound">k</a><a id="5028" class="Symbol">}</a> <a id="5030" class="Symbol">=</a> <a id="5032" href="Cubical.Data.Nat.Order.html#5027" class="Bound">k</a> <a id="5034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5036" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5042" href="Cubical.Data.Nat.Order.html#5027" class="Bound">k</a> <a id="5044" href="Cubical.Data.Nat.Order.html#5023" class="Bound">n</a> <a id="5046" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5048" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5060" href="Cubical.Data.Nat.Order.html#5027" class="Bound">k</a><a id="5061" class="Symbol">)</a> <a id="5063" href="Cubical.Data.Nat.Order.html#5023" class="Bound">n</a>

<a id="&lt;SumRight"></a><a id="5066" href="Cubical.Data.Nat.Order.html#5066" class="Function">&lt;SumRight</a> <a id="5076" class="Symbol">:</a> <a id="5078" class="Symbol">{</a><a id="5079" href="Cubical.Data.Nat.Order.html#5079" class="Bound">n</a> <a id="5081" href="Cubical.Data.Nat.Order.html#5081" class="Bound">k</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5086" class="Symbol">}</a> <a id="5088" class="Symbol">→</a> <a id="5090" href="Cubical.Data.Nat.Order.html#5079" class="Bound">n</a> <a id="5092" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5098" href="Cubical.Data.Nat.Order.html#5081" class="Bound">k</a> <a id="5100" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5102" href="Cubical.Data.Nat.Order.html#5079" class="Bound">n</a>
<a id="5104" href="Cubical.Data.Nat.Order.html#5066" class="Function">&lt;SumRight</a> <a id="5114" class="Symbol">{</a><a id="5115" href="Cubical.Data.Nat.Order.html#5115" class="Bound">n</a><a id="5116" class="Symbol">}</a> <a id="5118" class="Symbol">{</a><a id="5119" href="Cubical.Data.Nat.Order.html#5119" class="Bound">k</a><a id="5120" class="Symbol">}</a> <a id="5122" class="Symbol">=</a> <a id="5124" href="Cubical.Data.Nat.Order.html#5119" class="Bound">k</a> <a id="5126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5128" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5134" href="Cubical.Data.Nat.Order.html#5119" class="Bound">k</a> <a id="5136" href="Cubical.Data.Nat.Order.html#5115" class="Bound">n</a>

<a id="¬squeeze&lt;"></a><a id="5139" href="Cubical.Data.Nat.Order.html#5139" class="Function">¬squeeze&lt;</a> <a id="5149" class="Symbol">:</a> <a id="5151" class="Symbol">{</a><a id="5152" href="Cubical.Data.Nat.Order.html#5152" class="Bound">n</a> <a id="5154" href="Cubical.Data.Nat.Order.html#5154" class="Bound">m</a> <a id="5156" class="Symbol">:</a> <a id="5158" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5159" class="Symbol">}</a> <a id="5161" class="Symbol">→</a> <a id="5163" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5165" class="Symbol">(</a><a id="5166" href="Cubical.Data.Nat.Order.html#5152" class="Bound">n</a> <a id="5168" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5170" href="Cubical.Data.Nat.Order.html#5154" class="Bound">m</a><a id="5171" class="Symbol">)</a> <a id="5173" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5175" class="Symbol">(</a><a id="5176" href="Cubical.Data.Nat.Order.html#5154" class="Bound">m</a> <a id="5178" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5184" href="Cubical.Data.Nat.Order.html#5152" class="Bound">n</a><a id="5185" class="Symbol">)</a>
<a id="5187" href="Cubical.Data.Nat.Order.html#5139" class="Function">¬squeeze&lt;</a> <a id="5197" class="Symbol">{</a><a id="5198" class="Argument">n</a> <a id="5200" class="Symbol">=</a> <a id="5202" href="Cubical.Data.Nat.Order.html#5202" class="Bound">n</a><a id="5203" class="Symbol">}</a> <a id="5205" class="Symbol">((</a><a id="5207" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5214" href="Cubical.Data.Nat.Order.html#5214" class="Bound">p</a><a id="5215" class="Symbol">)</a> <a id="5217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5219" href="Cubical.Data.Nat.Order.html#5219" class="Bound">t</a><a id="5220" class="Symbol">)</a> <a id="5222" class="Symbol">=</a> <a id="5224" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5236" class="Symbol">(</a><a id="5237" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="5240" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5244" href="Cubical.Data.Nat.Order.html#5202" class="Bound">n</a><a id="5245" class="Symbol">)</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5252" href="Cubical.Data.Nat.Order.html#5214" class="Bound">p</a><a id="5253" class="Symbol">)</a> <a id="5255" href="Cubical.Data.Nat.Order.html#5219" class="Bound">t</a><a id="5256" class="Symbol">)</a>
<a id="5258" href="Cubical.Data.Nat.Order.html#5139" class="Function">¬squeeze&lt;</a> <a id="5268" class="Symbol">{</a><a id="5269" class="Argument">n</a> <a id="5271" class="Symbol">=</a> <a id="5273" href="Cubical.Data.Nat.Order.html#5273" class="Bound">n</a><a id="5274" class="Symbol">}</a>  <a id="5277" class="Symbol">((</a><a id="5279" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5283" href="Cubical.Data.Nat.Order.html#5283" class="Bound">diff1</a> <a id="5289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5291" href="Cubical.Data.Nat.Order.html#5291" class="Bound">p</a><a id="5292" class="Symbol">)</a> <a id="5294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5296" href="Cubical.Data.Nat.Order.html#5296" class="Bound">q</a><a id="5297" class="Symbol">)</a> <a id="5299" class="Symbol">=</a>
  <a id="5303" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="5317" href="Cubical.Data.Nat.Order.html#5362" class="Function">help</a> <a id="5322" class="Symbol">(</a><a id="5323" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="5333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5337" href="Cubical.Data.Nat.Order.html#5273" class="Bound">n</a><a id="5338" class="Symbol">)</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5345" href="Cubical.Data.Nat.Order.html#5291" class="Bound">p</a><a id="5346" class="Symbol">)</a> <a id="5348" href="Cubical.Data.Nat.Order.html#5296" class="Bound">q</a><a id="5349" class="Symbol">))</a>
  <a id="5354" class="Keyword">where</a>
  <a id="5362" href="Cubical.Data.Nat.Order.html#5362" class="Function">help</a> <a id="5367" class="Symbol">:</a> <a id="5369" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5373" href="Cubical.Data.Nat.Order.html#5273" class="Bound">n</a> <a id="5375" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5377" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Cubical.Data.Nat.Order.html#5283" class="Bound">diff1</a> <a id="5388" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5394" href="Cubical.Data.Nat.Order.html#5273" class="Bound">n</a><a id="5395" class="Symbol">)</a>
  <a id="5399" href="Cubical.Data.Nat.Order.html#5362" class="Function">help</a> <a id="5404" class="Symbol">=</a> <a id="5406" href="Cubical.Data.Nat.Order.html#5283" class="Bound">diff1</a> <a id="5412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5414" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5420" href="Cubical.Data.Nat.Order.html#5283" class="Bound">diff1</a> <a id="5426" class="Symbol">(</a><a id="5427" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5431" href="Cubical.Data.Nat.Order.html#5273" class="Bound">n</a><a id="5432" class="Symbol">)</a>

<a id="¬-&lt;-suc"></a><a id="5435" href="Cubical.Data.Nat.Order.html#5435" class="Function">¬-&lt;-suc</a> <a id="5443" class="Symbol">:</a> <a id="5445" class="Symbol">{</a><a id="5446" href="Cubical.Data.Nat.Order.html#5446" class="Bound">n</a> <a id="5448" href="Cubical.Data.Nat.Order.html#5448" class="Bound">m</a> <a id="5450" class="Symbol">:</a> <a id="5452" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5453" class="Symbol">}</a> <a id="5455" class="Symbol">→</a> <a id="5457" href="Cubical.Data.Nat.Order.html#5446" class="Bound">n</a> <a id="5459" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5461" href="Cubical.Data.Nat.Order.html#5448" class="Bound">m</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5467" href="Cubical.Data.Nat.Order.html#5448" class="Bound">m</a> <a id="5469" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5471" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5475" href="Cubical.Data.Nat.Order.html#5446" class="Bound">n</a>
<a id="5477" href="Cubical.Data.Nat.Order.html#5435" class="Function">¬-&lt;-suc</a> <a id="5485" class="Symbol">{</a><a id="5486" class="Argument">n</a> <a id="5488" class="Symbol">=</a> <a id="5490" href="Cubical.Data.Nat.Order.html#5490" class="Bound">n</a><a id="5491" class="Symbol">}</a> <a id="5493" class="Symbol">{</a><a id="5494" class="Argument">m</a> <a id="5496" class="Symbol">=</a> <a id="5498" href="Cubical.Data.Nat.Order.html#5498" class="Bound">m</a><a id="5499" class="Symbol">}</a> <a id="5501" class="Symbol">(</a><a id="5502" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5509" href="Cubical.Data.Nat.Order.html#5509" class="Bound">q</a><a id="5510" class="Symbol">)</a> <a id="5512" href="Cubical.Data.Nat.Order.html#5512" class="Bound">p</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="5532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5536" href="Cubical.Data.Nat.Order.html#5490" class="Bound">n</a><a id="5537" class="Symbol">)</a> <a id="5539" class="Symbol">(</a><a id="5540" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5544" href="Cubical.Data.Nat.Order.html#5509" class="Bound">q</a><a id="5545" class="Symbol">)</a> <a id="5547" href="Cubical.Data.Nat.Order.html#5512" class="Bound">p</a><a id="5548" class="Symbol">)</a>
<a id="5550" href="Cubical.Data.Nat.Order.html#5435" class="Function">¬-&lt;-suc</a> <a id="5558" class="Symbol">{</a><a id="5559" class="Argument">n</a> <a id="5561" class="Symbol">=</a> <a id="5563" href="Cubical.Data.Nat.Order.html#5563" class="Bound">n</a><a id="5564" class="Symbol">}</a> <a id="5566" class="Symbol">{</a><a id="5567" class="Argument">m</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="Cubical.Data.Nat.Order.html#5571" class="Bound">m</a><a id="5572" class="Symbol">}</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5579" href="Cubical.Data.Nat.Order.html#5579" class="Bound">diff</a> <a id="5584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5586" href="Cubical.Data.Nat.Order.html#5586" class="Bound">q</a><a id="5587" class="Symbol">)</a> <a id="5589" href="Cubical.Data.Nat.Order.html#5589" class="Bound">p</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="5607" href="Cubical.Data.Nat.Order.html#5589" class="Bound">p</a> <a id="5609" href="Cubical.Data.Nat.Order.html#5624" class="Function">lem</a><a id="5612" class="Symbol">)</a>
  <a id="5616" class="Keyword">where</a>
  <a id="5624" href="Cubical.Data.Nat.Order.html#5624" class="Function">lem</a> <a id="5628" class="Symbol">:</a> <a id="5630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5634" href="Cubical.Data.Nat.Order.html#5563" class="Bound">n</a> <a id="5636" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5638" href="Cubical.Data.Nat.Order.html#5571" class="Bound">m</a>
  <a id="5642" href="Cubical.Data.Nat.Order.html#5624" class="Function">lem</a> <a id="5646" class="Symbol">=</a> <a id="5648" href="Cubical.Data.Nat.Order.html#5579" class="Bound">diff</a> <a id="5653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5655" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5661" href="Cubical.Data.Nat.Order.html#5579" class="Bound">diff</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5671" href="Cubical.Data.Nat.Order.html#5563" class="Bound">n</a><a id="5672" class="Symbol">)</a> <a id="5674" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5676" href="Cubical.Data.Nat.Order.html#5586" class="Bound">q</a>

<a id="&lt;-·sk"></a><a id="5679" href="Cubical.Data.Nat.Order.html#5679" class="Function">&lt;-·sk</a> <a id="5685" class="Symbol">:</a> <a id="5687" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5689" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5691" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="5693" class="Symbol">→</a> <a id="5695" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5697" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5703" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="5705" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5707" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="5709" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5711" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5715" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="5717" href="Cubical.Data.Nat.Order.html#5679" class="Function">&lt;-·sk</a> <a id="5723" class="Symbol">{</a><a id="5724" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a><a id="5725" class="Symbol">}</a> <a id="5727" class="Symbol">{</a><a id="5728" href="Cubical.Data.Nat.Order.html#5728" class="Bound">n</a><a id="5729" class="Symbol">}</a> <a id="5731" class="Symbol">{</a><a id="5732" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5733" class="Symbol">}</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="5738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5740" href="Cubical.Data.Nat.Order.html#5740" class="Bound">r</a><a id="5741" class="Symbol">)</a> <a id="5743" class="Symbol">=</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="5748" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5750" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5754" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5756" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5758" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5759" class="Symbol">)</a> <a id="5761" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5763" href="Cubical.Data.Nat.Order.html#5778" class="Function">reason</a> <a id="5770" class="Keyword">where</a>
  <a id="5778" href="Cubical.Data.Nat.Order.html#5778" class="Function">reason</a> <a id="5785" class="Symbol">:</a> <a id="5787" class="Symbol">(</a><a id="5788" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="5790" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5796" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5798" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5800" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5801" class="Symbol">)</a> <a id="5803" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a> <a id="5812" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5818" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5819" class="Symbol">)</a> <a id="5821" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5823" href="Cubical.Data.Nat.Order.html#5728" class="Bound">n</a> <a id="5825" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5831" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a>
  <a id="5835" href="Cubical.Data.Nat.Order.html#5778" class="Function">reason</a> <a id="5842" class="Symbol">=</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="5847" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5849" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5853" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5855" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5857" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5858" class="Symbol">)</a> <a id="5860" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5862" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a> <a id="5869" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5875" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5876" class="Symbol">)</a> <a id="5878" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5881" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="5897" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5903" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5904" class="Symbol">)</a> <a id="5906" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5908" class="Symbol">_)</a> <a id="5911" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="5924" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="5926" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5932" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5934" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5936" class="Symbol">(</a><a id="5937" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5939" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5941" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5945" class="Symbol">(</a><a id="5946" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a> <a id="5948" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5950" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5954" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5955" class="Symbol">))</a> <a id="5958" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="5961" href="Cubical.Data.Nat.Order.html#5961" class="Bound">i</a> <a id="5963" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="5966" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="5968" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5970" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5974" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5976" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5978" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5984" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a> <a id="5989" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5995" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="5996" class="Symbol">)</a> <a id="5998" href="Cubical.Data.Nat.Order.html#5961" class="Bound">i</a> <a id="6000" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
           <a id="6013" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="6015" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6017" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6021" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a> <a id="6023" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6025" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6029" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a> <a id="6031" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6037" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a>         <a id="6047" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6050" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="6061" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="6063" class="Symbol">(</a><a id="6064" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6068" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a><a id="6069" class="Symbol">)</a> <a id="6071" class="Symbol">(</a><a id="6072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6076" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="6077" class="Symbol">)</a> <a id="6079" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="6092" class="Symbol">(</a><a id="6093" href="Cubical.Data.Nat.Order.html#5736" class="Bound">d</a> <a id="6095" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6097" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6101" href="Cubical.Data.Nat.Order.html#5724" class="Bound">m</a><a id="6102" class="Symbol">)</a> <a id="6104" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6106" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6110" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a>               <a id="6126" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6129" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6134" class="Symbol">(</a><a id="6135" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·</a> <a id="6138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6142" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a><a id="6143" class="Symbol">)</a> <a id="6145" href="Cubical.Data.Nat.Order.html#5740" class="Bound">r</a> <a id="6147" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="6160" href="Cubical.Data.Nat.Order.html#5728" class="Bound">n</a> <a id="6162" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6164" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6168" href="Cubical.Data.Nat.Order.html#5732" class="Bound">k</a>                         <a id="6194" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∸-≤"></a><a id="6197" href="Cubical.Data.Nat.Order.html#6197" class="Function">∸-≤</a> <a id="6201" class="Symbol">:</a> <a id="6203" class="Symbol">∀</a> <a id="6205" href="Cubical.Data.Nat.Order.html#6205" class="Bound">m</a> <a id="6207" href="Cubical.Data.Nat.Order.html#6207" class="Bound">n</a> <a id="6209" class="Symbol">→</a> <a id="6211" href="Cubical.Data.Nat.Order.html#6205" class="Bound">m</a> <a id="6213" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6215" href="Cubical.Data.Nat.Order.html#6207" class="Bound">n</a> <a id="6217" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6219" href="Cubical.Data.Nat.Order.html#6205" class="Bound">m</a>
<a id="6221" href="Cubical.Data.Nat.Order.html#6197" class="Function">∸-≤</a> <a id="6225" href="Cubical.Data.Nat.Order.html#6225" class="Bound">m</a> <a id="6227" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="6241" href="Cubical.Data.Nat.Order.html#6197" class="Function">∸-≤</a> <a id="6245" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6255" href="Cubical.Data.Nat.Order.html#6255" class="Bound">n</a><a id="6256" class="Symbol">)</a> <a id="6258" class="Symbol">=</a> <a id="6260" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="6267" href="Cubical.Data.Nat.Order.html#6197" class="Function">∸-≤</a> <a id="6271" class="Symbol">(</a><a id="6272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6276" href="Cubical.Data.Nat.Order.html#6276" class="Bound">m</a><a id="6277" class="Symbol">)</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6284" href="Cubical.Data.Nat.Order.html#6284" class="Bound">n</a><a id="6285" class="Symbol">)</a> <a id="6287" class="Symbol">=</a> <a id="6289" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="6297" class="Symbol">(</a><a id="6298" href="Cubical.Data.Nat.Order.html#6197" class="Function">∸-≤</a> <a id="6302" href="Cubical.Data.Nat.Order.html#6276" class="Bound">m</a> <a id="6304" href="Cubical.Data.Nat.Order.html#6284" class="Bound">n</a><a id="6305" class="Symbol">)</a> <a id="6307" class="Symbol">(</a><a id="6308" class="Number">1</a> <a id="6310" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6312" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6316" class="Symbol">)</a>

<a id="≤-∸-+-cancel"></a><a id="6319" href="Cubical.Data.Nat.Order.html#6319" class="Function">≤-∸-+-cancel</a> <a id="6332" class="Symbol">:</a> <a id="6334" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6336" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6338" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6340" class="Symbol">→</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6345" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6347" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="6348" class="Symbol">)</a> <a id="6350" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6352" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6354" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6356" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="6358" href="Cubical.Data.Nat.Order.html#6319" class="Function">≤-∸-+-cancel</a> <a id="6371" class="Symbol">{</a><a id="6372" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6376" class="Symbol">}</a> <a id="6378" class="Symbol">{</a><a id="6379" href="Cubical.Data.Nat.Order.html#6379" class="Bound">n</a><a id="6380" class="Symbol">}</a> <a id="6382" class="Symbol">_</a> <a id="6384" class="Symbol">=</a> <a id="6386" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="6393" class="Symbol">_</a>
<a id="6395" href="Cubical.Data.Nat.Order.html#6319" class="Function">≤-∸-+-cancel</a> <a id="6408" class="Symbol">{</a><a id="6409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6413" href="Cubical.Data.Nat.Order.html#6413" class="Bound">m</a><a id="6414" class="Symbol">}</a> <a id="6416" class="Symbol">{</a><a id="6417" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6421" class="Symbol">}</a> <a id="6423" href="Cubical.Data.Nat.Order.html#6423" class="Bound">m≤n</a> <a id="6427" class="Symbol">=</a> <a id="6429" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="6445" href="Cubical.Data.Nat.Order.html#6423" class="Bound">m≤n</a><a id="6448" class="Symbol">)</a>
<a id="6450" href="Cubical.Data.Nat.Order.html#6319" class="Function">≤-∸-+-cancel</a> <a id="6463" class="Symbol">{</a><a id="6464" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6468" href="Cubical.Data.Nat.Order.html#6468" class="Bound">m</a><a id="6469" class="Symbol">}</a> <a id="6471" class="Symbol">{</a><a id="6472" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6476" href="Cubical.Data.Nat.Order.html#6476" class="Bound">n</a><a id="6477" class="Symbol">}</a> <a id="6479" href="Cubical.Data.Nat.Order.html#6479" class="Bound">m+1≤n+1</a> <a id="6487" class="Symbol">=</a> <a id="6489" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="6495" class="Symbol">_</a> <a id="6497" class="Symbol">_</a> <a id="6499" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6501" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Cubical.Data.Nat.Order.html#6319" class="Function">≤-∸-+-cancel</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="6537" href="Cubical.Data.Nat.Order.html#6479" class="Bound">m+1≤n+1</a><a id="6544" class="Symbol">))</a>

<a id="≤-∸-suc"></a><a id="6548" href="Cubical.Data.Nat.Order.html#6548" class="Function">≤-∸-suc</a> <a id="6556" class="Symbol">:</a> <a id="6558" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6560" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6562" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6564" class="Symbol">→</a> <a id="6566" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6573" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6575" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="6576" class="Symbol">)</a> <a id="6578" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6580" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6584" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6586" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6588" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="6590" href="Cubical.Data.Nat.Order.html#6548" class="Function">≤-∸-suc</a> <a id="6598" class="Symbol">{</a><a id="6599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6603" class="Symbol">}</a> <a id="6605" class="Symbol">{</a><a id="6606" href="Cubical.Data.Nat.Order.html#6606" class="Bound">n</a><a id="6607" class="Symbol">}</a> <a id="6609" href="Cubical.Data.Nat.Order.html#6609" class="Bound">m≤n</a> <a id="6613" class="Symbol">=</a> <a id="6615" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6620" href="Cubical.Data.Nat.Order.html#6548" class="Function">≤-∸-suc</a> <a id="6628" class="Symbol">{</a><a id="6629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6633" href="Cubical.Data.Nat.Order.html#6633" class="Bound">m</a><a id="6634" class="Symbol">}</a> <a id="6636" class="Symbol">{</a><a id="6637" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6641" class="Symbol">}</a> <a id="6643" href="Cubical.Data.Nat.Order.html#6643" class="Bound">m≤n</a> <a id="6647" class="Symbol">=</a> <a id="6649" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="6665" href="Cubical.Data.Nat.Order.html#6643" class="Bound">m≤n</a><a id="6668" class="Symbol">)</a>
<a id="6670" href="Cubical.Data.Nat.Order.html#6548" class="Function">≤-∸-suc</a> <a id="6678" class="Symbol">{</a><a id="6679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6683" href="Cubical.Data.Nat.Order.html#6683" class="Bound">m</a><a id="6684" class="Symbol">}</a> <a id="6686" class="Symbol">{</a><a id="6687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6691" href="Cubical.Data.Nat.Order.html#6691" class="Bound">n</a><a id="6692" class="Symbol">}</a> <a id="6694" href="Cubical.Data.Nat.Order.html#6694" class="Bound">m+1≤n+1</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Cubical.Data.Nat.Order.html#6548" class="Function">≤-∸-suc</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="6725" href="Cubical.Data.Nat.Order.html#6694" class="Bound">m+1≤n+1</a><a id="6732" class="Symbol">)</a>

<a id="≤-∸-k"></a><a id="6735" href="Cubical.Data.Nat.Order.html#6735" class="Function">≤-∸-k</a> <a id="6741" class="Symbol">:</a> <a id="6743" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6745" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6747" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6749" class="Symbol">→</a> <a id="6751" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="6753" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6755" class="Symbol">(</a><a id="6756" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6758" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6760" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="6761" class="Symbol">)</a> <a id="6763" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="6768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6770" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="6771" class="Symbol">)</a> <a id="6773" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="6775" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="6777" href="Cubical.Data.Nat.Order.html#6735" class="Function">≤-∸-k</a> <a id="6783" class="Symbol">{</a><a id="6784" href="Cubical.Data.Nat.Order.html#6784" class="Bound">m</a><a id="6785" class="Symbol">}</a> <a id="6787" class="Symbol">{</a><a id="6788" href="Cubical.Data.Nat.Order.html#6788" class="Bound">n</a><a id="6789" class="Symbol">}</a> <a id="6791" class="Symbol">{</a><a id="6792" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6796" class="Symbol">}</a> <a id="6798" href="Cubical.Data.Nat.Order.html#6798" class="Bound">r</a> <a id="6800" class="Symbol">=</a> <a id="6802" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6807" href="Cubical.Data.Nat.Order.html#6735" class="Function">≤-∸-k</a> <a id="6813" class="Symbol">{</a><a id="6814" href="Cubical.Data.Nat.Order.html#6814" class="Bound">m</a><a id="6815" class="Symbol">}</a> <a id="6817" class="Symbol">{</a><a id="6818" href="Cubical.Data.Nat.Order.html#6818" class="Bound">n</a><a id="6819" class="Symbol">}</a> <a id="6821" class="Symbol">{</a><a id="6822" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6826" href="Cubical.Data.Nat.Order.html#6826" class="Bound">k</a><a id="6827" class="Symbol">}</a> <a id="6829" href="Cubical.Data.Nat.Order.html#6829" class="Bound">r</a> <a id="6831" class="Symbol">=</a> <a id="6833" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6838" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.Data.Nat.Order.html#6735" class="Function">≤-∸-k</a> <a id="6849" href="Cubical.Data.Nat.Order.html#6829" class="Bound">r</a><a id="6850" class="Symbol">)</a> <a id="6852" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6854" href="Cubical.Data.Nat.Order.html#6548" class="Function">≤-∸-suc</a> <a id="6862" class="Symbol">(</a><a id="6863" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="6871" href="Cubical.Data.Nat.Order.html#6829" class="Bound">r</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Cubical.Data.Nat.Order.html#6826" class="Bound">k</a> <a id="6876" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6878" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6882" class="Symbol">))</a>

<a id="left-≤-max"></a><a id="6886" href="Cubical.Data.Nat.Order.html#6886" class="Function">left-≤-max</a> <a id="6897" class="Symbol">:</a> <a id="6899" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6901" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="6903" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="6907" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6909" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="6911" href="Cubical.Data.Nat.Order.html#6886" class="Function">left-≤-max</a> <a id="6922" class="Symbol">{</a><a id="6923" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6927" class="Symbol">}</a> <a id="6929" class="Symbol">{</a><a id="6930" href="Cubical.Data.Nat.Order.html#6930" class="Bound">n</a><a id="6931" class="Symbol">}</a> <a id="6933" class="Symbol">=</a> <a id="6935" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="6942" href="Cubical.Data.Nat.Order.html#6886" class="Function">left-≤-max</a> <a id="6953" class="Symbol">{</a><a id="6954" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6958" href="Cubical.Data.Nat.Order.html#6958" class="Bound">m</a><a id="6959" class="Symbol">}</a> <a id="6961" class="Symbol">{</a><a id="6962" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6966" class="Symbol">}</a> <a id="6968" class="Symbol">=</a> <a id="6970" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="6977" href="Cubical.Data.Nat.Order.html#6886" class="Function">left-≤-max</a> <a id="6988" class="Symbol">{</a><a id="6989" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6993" href="Cubical.Data.Nat.Order.html#6993" class="Bound">m</a><a id="6994" class="Symbol">}</a> <a id="6996" class="Symbol">{</a><a id="6997" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7001" href="Cubical.Data.Nat.Order.html#7001" class="Bound">n</a><a id="7002" class="Symbol">}</a> <a id="7004" class="Symbol">=</a> <a id="7006" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7012" class="Symbol">(_</a> <a id="7015" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="7017" class="Symbol">)</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7024" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a><a id="7030" class="Symbol">)</a> <a id="7032" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7034" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="7044" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7046" href="Cubical.Data.Nat.Order.html#6886" class="Function">left-≤-max</a> <a id="7057" class="Symbol">{</a><a id="7058" href="Cubical.Data.Nat.Order.html#6993" class="Bound">m</a><a id="7059" class="Symbol">}</a> <a id="7061" class="Symbol">{</a><a id="7062" href="Cubical.Data.Nat.Order.html#7001" class="Bound">n</a><a id="7063" class="Symbol">}</a>

<a id="right-≤-max"></a><a id="7066" href="Cubical.Data.Nat.Order.html#7066" class="Function">right-≤-max</a> <a id="7078" class="Symbol">:</a> <a id="7080" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7082" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7084" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="7088" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7090" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="7092" href="Cubical.Data.Nat.Order.html#7066" class="Function">right-≤-max</a> <a id="7104" class="Symbol">{</a><a id="7105" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7109" class="Symbol">}</a> <a id="7111" class="Symbol">{</a><a id="7112" href="Cubical.Data.Nat.Order.html#7112" class="Bound">m</a><a id="7113" class="Symbol">}</a> <a id="7115" class="Symbol">=</a> <a id="7117" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="7124" href="Cubical.Data.Nat.Order.html#7066" class="Function">right-≤-max</a> <a id="7136" class="Symbol">{</a><a id="7137" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7141" href="Cubical.Data.Nat.Order.html#7141" class="Bound">n</a><a id="7142" class="Symbol">}</a> <a id="7144" class="Symbol">{</a><a id="7145" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7149" class="Symbol">}</a> <a id="7151" class="Symbol">=</a> <a id="7153" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="7160" href="Cubical.Data.Nat.Order.html#7066" class="Function">right-≤-max</a> <a id="7172" class="Symbol">{</a><a id="7173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7177" href="Cubical.Data.Nat.Order.html#7177" class="Bound">n</a><a id="7178" class="Symbol">}</a> <a id="7180" class="Symbol">{</a><a id="7181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7185" href="Cubical.Data.Nat.Order.html#7185" class="Bound">m</a><a id="7186" class="Symbol">}</a> <a id="7188" class="Symbol">=</a> <a id="7190" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7196" class="Symbol">(_</a> <a id="7199" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="7201" class="Symbol">)</a> <a id="7203" class="Symbol">(</a><a id="7204" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7208" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a><a id="7214" class="Symbol">)</a> <a id="7216" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7218" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="7228" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7230" href="Cubical.Data.Nat.Order.html#7066" class="Function">right-≤-max</a> <a id="7242" class="Symbol">{</a><a id="7243" href="Cubical.Data.Nat.Order.html#7177" class="Bound">n</a><a id="7244" class="Symbol">}</a> <a id="7246" class="Symbol">{</a><a id="7247" href="Cubical.Data.Nat.Order.html#7185" class="Bound">m</a><a id="7248" class="Symbol">}</a>

<a id="min-≤-left"></a><a id="7251" href="Cubical.Data.Nat.Order.html#7251" class="Function">min-≤-left</a> <a id="7262" class="Symbol">:</a> <a id="7264" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="7268" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7270" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7272" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7274" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="7276" href="Cubical.Data.Nat.Order.html#7251" class="Function">min-≤-left</a> <a id="7287" class="Symbol">{</a><a id="7288" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7292" class="Symbol">}</a> <a id="7294" class="Symbol">{</a><a id="7295" href="Cubical.Data.Nat.Order.html#7295" class="Bound">n</a><a id="7296" class="Symbol">}</a> <a id="7298" class="Symbol">=</a> <a id="7300" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="7307" href="Cubical.Data.Nat.Order.html#7251" class="Function">min-≤-left</a> <a id="7318" class="Symbol">{</a><a id="7319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7323" href="Cubical.Data.Nat.Order.html#7323" class="Bound">m</a><a id="7324" class="Symbol">}</a> <a id="7326" class="Symbol">{</a><a id="7327" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7331" class="Symbol">}</a> <a id="7333" class="Symbol">=</a> <a id="7335" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="7342" href="Cubical.Data.Nat.Order.html#7251" class="Function">min-≤-left</a> <a id="7353" class="Symbol">{</a><a id="7354" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7358" href="Cubical.Data.Nat.Order.html#7358" class="Bound">m</a><a id="7359" class="Symbol">}</a> <a id="7361" class="Symbol">{</a><a id="7362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7366" href="Cubical.Data.Nat.Order.html#7366" class="Bound">n</a><a id="7367" class="Symbol">}</a> <a id="7369" class="Symbol">=</a> <a id="7371" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7377" class="Symbol">(</a><a id="7378" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="7381" class="Symbol">_)</a> <a id="7384" class="Symbol">(</a><a id="7385" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7389" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a><a id="7395" class="Symbol">)</a> <a id="7397" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7399" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="7409" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7411" href="Cubical.Data.Nat.Order.html#7251" class="Function">min-≤-left</a> <a id="7422" class="Symbol">{</a><a id="7423" href="Cubical.Data.Nat.Order.html#7358" class="Bound">m</a><a id="7424" class="Symbol">}</a> <a id="7426" class="Symbol">{</a><a id="7427" href="Cubical.Data.Nat.Order.html#7366" class="Bound">n</a><a id="7428" class="Symbol">}</a>

<a id="min-≤-right"></a><a id="7431" href="Cubical.Data.Nat.Order.html#7431" class="Function">min-≤-right</a> <a id="7443" class="Symbol">:</a> <a id="7445" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="7449" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7451" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7453" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7455" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="7457" href="Cubical.Data.Nat.Order.html#7431" class="Function">min-≤-right</a> <a id="7469" class="Symbol">{</a><a id="7470" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7474" class="Symbol">}</a> <a id="7476" class="Symbol">{</a><a id="7477" href="Cubical.Data.Nat.Order.html#7477" class="Bound">n</a><a id="7478" class="Symbol">}</a> <a id="7480" class="Symbol">=</a> <a id="7482" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="7489" href="Cubical.Data.Nat.Order.html#7431" class="Function">min-≤-right</a> <a id="7501" class="Symbol">{</a><a id="7502" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7506" href="Cubical.Data.Nat.Order.html#7506" class="Bound">m</a><a id="7507" class="Symbol">}</a> <a id="7509" class="Symbol">{</a><a id="7510" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7514" class="Symbol">}</a> <a id="7516" class="Symbol">=</a> <a id="7518" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="7525" href="Cubical.Data.Nat.Order.html#7431" class="Function">min-≤-right</a> <a id="7537" class="Symbol">{</a><a id="7538" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7542" href="Cubical.Data.Nat.Order.html#7542" class="Bound">m</a><a id="7543" class="Symbol">}</a> <a id="7545" class="Symbol">{</a><a id="7546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7550" href="Cubical.Data.Nat.Order.html#7550" class="Bound">n</a><a id="7551" class="Symbol">}</a> <a id="7553" class="Symbol">=</a> <a id="7555" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7561" class="Symbol">(</a><a id="7562" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="7565" class="Symbol">_)</a> <a id="7568" class="Symbol">(</a><a id="7569" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7573" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a><a id="7579" class="Symbol">)</a> <a id="7581" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7583" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="7593" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="7595" href="Cubical.Data.Nat.Order.html#7431" class="Function">min-≤-right</a> <a id="7607" class="Symbol">{</a><a id="7608" href="Cubical.Data.Nat.Order.html#7542" class="Bound">m</a><a id="7609" class="Symbol">}</a> <a id="7611" class="Symbol">{</a><a id="7612" href="Cubical.Data.Nat.Order.html#7550" class="Bound">n</a><a id="7613" class="Symbol">}</a>

<a id="7616" class="Comment">-- Boolean order relations and their conversions to/from ≤ and &lt;</a>

<a id="_≤ᵇ_"></a><a id="7682" href="Cubical.Data.Nat.Order.html#7682" class="Function Operator">_≤ᵇ_</a> <a id="7687" class="Symbol">:</a> <a id="7689" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7691" class="Symbol">→</a> <a id="7693" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7695" class="Symbol">→</a> <a id="7697" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="7702" href="Cubical.Data.Nat.Order.html#7702" class="Bound">m</a> <a id="7704" href="Cubical.Data.Nat.Order.html#7682" class="Function Operator">≤ᵇ</a> <a id="7707" href="Cubical.Data.Nat.Order.html#7707" class="Bound">n</a> <a id="7709" class="Symbol">=</a> <a id="7711" href="Cubical.Data.Nat.Order.html#7702" class="Bound">m</a> <a id="7713" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="7716" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7720" href="Cubical.Data.Nat.Order.html#7707" class="Bound">n</a>

<a id="_≥ᵇ_"></a><a id="7723" href="Cubical.Data.Nat.Order.html#7723" class="Function Operator">_≥ᵇ_</a> <a id="7728" class="Symbol">:</a> <a id="7730" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7732" class="Symbol">→</a> <a id="7734" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7736" class="Symbol">→</a> <a id="7738" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="7743" href="Cubical.Data.Nat.Order.html#7743" class="Bound">m</a> <a id="7745" href="Cubical.Data.Nat.Order.html#7723" class="Function Operator">≥ᵇ</a> <a id="7748" href="Cubical.Data.Nat.Order.html#7748" class="Bound">n</a> <a id="7750" class="Symbol">=</a> <a id="7752" href="Cubical.Data.Nat.Order.html#7748" class="Bound">n</a> <a id="7754" href="Cubical.Data.Nat.Order.html#7682" class="Function Operator">≤ᵇ</a> <a id="7757" href="Cubical.Data.Nat.Order.html#7743" class="Bound">m</a>

<a id="_&gt;ᵇ_"></a><a id="7760" href="Cubical.Data.Nat.Order.html#7760" class="Function Operator">_&gt;ᵇ_</a> <a id="7765" class="Symbol">:</a> <a id="7767" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7769" class="Symbol">→</a> <a id="7771" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7773" class="Symbol">→</a> <a id="7775" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="7780" href="Cubical.Data.Nat.Order.html#7780" class="Bound">m</a> <a id="7782" href="Cubical.Data.Nat.Order.html#7760" class="Function Operator">&gt;ᵇ</a> <a id="7785" href="Cubical.Data.Nat.Order.html#7785" class="Bound">n</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="Cubical.Data.Nat.Order.html#7785" class="Bound">n</a> <a id="7791" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="7794" href="Cubical.Data.Nat.Order.html#7780" class="Bound">m</a>

<a id="7797" class="Keyword">private</a>
  <a id="≤ᵇ-∸-+-cancel"></a><a id="7807" href="Cubical.Data.Nat.Order.html#7807" class="Function">≤ᵇ-∸-+-cancel</a> <a id="7821" class="Symbol">:</a> <a id="7823" class="Symbol">∀</a> <a id="7825" href="Cubical.Data.Nat.Order.html#7825" class="Bound">m</a> <a id="7827" href="Cubical.Data.Nat.Order.html#7827" class="Bound">n</a> <a id="7829" class="Symbol">→</a> <a id="7831" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7841" class="Symbol">(</a><a id="7842" href="Cubical.Data.Nat.Order.html#7825" class="Bound">m</a> <a id="7844" href="Cubical.Data.Nat.Order.html#7682" class="Function Operator">≤ᵇ</a> <a id="7847" href="Cubical.Data.Nat.Order.html#7827" class="Bound">n</a><a id="7848" class="Symbol">)</a> <a id="7850" class="Symbol">→</a> <a id="7852" class="Symbol">(</a><a id="7853" href="Cubical.Data.Nat.Order.html#7827" class="Bound">n</a> <a id="7855" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7857" href="Cubical.Data.Nat.Order.html#7825" class="Bound">m</a><a id="7858" class="Symbol">)</a> <a id="7860" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7862" href="Cubical.Data.Nat.Order.html#7825" class="Bound">m</a> <a id="7864" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7866" href="Cubical.Data.Nat.Order.html#7827" class="Bound">n</a>
  <a id="7870" href="Cubical.Data.Nat.Order.html#7807" class="Function">≤ᵇ-∸-+-cancel</a> <a id="7884" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7892" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7900" href="Cubical.Data.Nat.Order.html#7900" class="Bound">t</a> <a id="7902" class="Symbol">=</a> <a id="7904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7911" href="Cubical.Data.Nat.Order.html#7807" class="Function">≤ᵇ-∸-+-cancel</a> <a id="7925" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7933" class="Symbol">(</a><a id="7934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7938" href="Cubical.Data.Nat.Order.html#7938" class="Bound">n</a><a id="7939" class="Symbol">)</a> <a id="7941" href="Cubical.Data.Nat.Order.html#7941" class="Bound">t</a> <a id="7943" class="Symbol">=</a> <a id="7945" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="7952" class="Symbol">(</a><a id="7953" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7957" href="Cubical.Data.Nat.Order.html#7938" class="Bound">n</a><a id="7958" class="Symbol">)</a>
  <a id="7962" href="Cubical.Data.Nat.Order.html#7807" class="Function">≤ᵇ-∸-+-cancel</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7981" href="Cubical.Data.Nat.Order.html#7981" class="Bound">m</a><a id="7982" class="Symbol">)</a> <a id="7984" class="Symbol">(</a><a id="7985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7989" href="Cubical.Data.Nat.Order.html#7989" class="Bound">n</a><a id="7990" class="Symbol">)</a> <a id="7992" href="Cubical.Data.Nat.Order.html#7992" class="Bound">t</a> <a id="7994" class="Symbol">=</a> <a id="7996" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="8002" class="Symbol">(</a><a id="8003" href="Cubical.Data.Nat.Order.html#7989" class="Bound">n</a> <a id="8005" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8007" href="Cubical.Data.Nat.Order.html#7981" class="Bound">m</a><a id="8008" class="Symbol">)</a> <a id="8010" href="Cubical.Data.Nat.Order.html#7981" class="Bound">m</a> <a id="8012" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8014" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8023" class="Symbol">(</a><a id="8024" href="Cubical.Data.Nat.Order.html#7807" class="Function">≤ᵇ-∸-+-cancel</a> <a id="8038" href="Cubical.Data.Nat.Order.html#7981" class="Bound">m</a> <a id="8040" href="Cubical.Data.Nat.Order.html#7989" class="Bound">n</a> <a id="8042" href="Cubical.Data.Nat.Order.html#7992" class="Bound">t</a><a id="8043" class="Symbol">)</a>

<a id="&lt;ᵇ→&lt;"></a><a id="8046" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="8051" class="Symbol">:</a> <a id="8053" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8066" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="8069" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="8070" class="Symbol">)</a> <a id="8072" class="Symbol">→</a> <a id="8074" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8076" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8078" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="8080" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="8085" class="Symbol">{</a><a id="8086" href="Cubical.Data.Nat.Order.html#8086" class="Bound">m</a><a id="8087" class="Symbol">}</a> <a id="8089" class="Symbol">{</a><a id="8090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8094" href="Cubical.Data.Nat.Order.html#8094" class="Bound">n</a><a id="8095" class="Symbol">}</a> <a id="8097" href="Cubical.Data.Nat.Order.html#8097" class="Bound">t</a> <a id="8099" class="Symbol">.</a><a id="8100" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8104" class="Symbol">=</a> <a id="8106" href="Cubical.Data.Nat.Order.html#8094" class="Bound">n</a> <a id="8108" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8110" href="Cubical.Data.Nat.Order.html#8086" class="Bound">m</a>
<a id="8112" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="8117" class="Symbol">{</a><a id="8118" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a><a id="8119" class="Symbol">}</a> <a id="8121" class="Symbol">{</a><a id="8122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8126" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a><a id="8127" class="Symbol">}</a> <a id="8129" href="Cubical.Data.Nat.Order.html#8129" class="Bound">t</a> <a id="8131" class="Symbol">.</a><a id="8132" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8136" class="Symbol">=</a>
  <a id="8140" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a> <a id="8142" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8144" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a> <a id="8146" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8148" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8152" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a>   <a id="8156" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8159" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="8165" class="Symbol">(</a><a id="8166" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a> <a id="8168" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8170" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a><a id="8171" class="Symbol">)</a> <a id="8173" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a> <a id="8175" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="8179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8183" class="Symbol">(</a><a id="8184" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a> <a id="8186" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8188" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a> <a id="8190" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8192" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a><a id="8193" class="Symbol">)</a> <a id="8195" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8198" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Cubical.Data.Nat.Order.html#7807" class="Function">≤ᵇ-∸-+-cancel</a> <a id="8222" href="Cubical.Data.Nat.Order.html#8118" class="Bound">m</a> <a id="8224" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a> <a id="8226" href="Cubical.Data.Nat.Order.html#8129" class="Bound">t</a><a id="8227" class="Symbol">)</a> <a id="8229" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="8233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8237" href="Cubical.Data.Nat.Order.html#8126" class="Bound">n</a>           <a id="8249" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="&lt;→&lt;ᵇ"></a><a id="8252" href="Cubical.Data.Nat.Order.html#8252" class="Function">&lt;→&lt;ᵇ</a> <a id="8257" class="Symbol">:</a> <a id="8259" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8261" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8263" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8277" class="Symbol">(</a><a id="8278" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8280" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="8283" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="8284" class="Symbol">)</a>
<a id="8286" href="Cubical.Data.Nat.Order.html#8252" class="Function">&lt;→&lt;ᵇ</a> <a id="8291" class="Symbol">{</a><a id="8292" href="Cubical.Data.Nat.Order.html#8292" class="Bound">m</a><a id="8293" class="Symbol">}</a>     <a id="8299" class="Symbol">{</a><a id="8300" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8304" class="Symbol">}</a>  <a id="8307" href="Cubical.Data.Nat.Order.html#8307" class="Bound">m&lt;0</a>   <a id="8313" class="Symbol">=</a> <a id="8315" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="8324" href="Cubical.Data.Nat.Order.html#8307" class="Bound">m&lt;0</a>
<a id="8328" href="Cubical.Data.Nat.Order.html#8252" class="Function">&lt;→&lt;ᵇ</a> <a id="8333" class="Symbol">{</a><a id="8334" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8338" class="Symbol">}</a>  <a id="8341" class="Symbol">{</a><a id="8342" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8346" href="Cubical.Data.Nat.Order.html#8346" class="Bound">n</a><a id="8347" class="Symbol">}</a> <a id="8349" href="Cubical.Data.Nat.Order.html#8349" class="Bound">0&lt;sn</a>  <a id="8355" class="Symbol">=</a> <a id="8357" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8360" href="Cubical.Data.Nat.Order.html#8252" class="Function">&lt;→&lt;ᵇ</a> <a id="8365" class="Symbol">{</a><a id="8366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8370" href="Cubical.Data.Nat.Order.html#8370" class="Bound">m</a><a id="8371" class="Symbol">}</a> <a id="8373" class="Symbol">{</a><a id="8374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8378" href="Cubical.Data.Nat.Order.html#8378" class="Bound">n</a><a id="8379" class="Symbol">}</a> <a id="8381" href="Cubical.Data.Nat.Order.html#8381" class="Bound">sm&lt;sn</a> <a id="8387" class="Symbol">=</a> <a id="8389" href="Cubical.Data.Nat.Order.html#8252" class="Function">&lt;→&lt;ᵇ</a> <a id="8394" class="Symbol">(</a><a id="8395" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="8407" href="Cubical.Data.Nat.Order.html#8381" class="Bound">sm&lt;sn</a><a id="8412" class="Symbol">)</a>

<a id="≤ᵇ→≤"></a><a id="8415" href="Cubical.Data.Nat.Order.html#8415" class="Function">≤ᵇ→≤</a> <a id="8420" class="Symbol">:</a> <a id="8422" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8432" class="Symbol">(</a><a id="8433" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8435" href="Cubical.Data.Nat.Order.html#7682" class="Function Operator">≤ᵇ</a> <a id="8438" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="8439" class="Symbol">)</a> <a id="8441" class="Symbol">→</a> <a id="8443" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8445" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8447" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="8449" href="Cubical.Data.Nat.Order.html#8415" class="Function">≤ᵇ→≤</a> <a id="8454" class="Symbol">{</a><a id="8455" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8459" class="Symbol">}</a>  <a id="8462" class="Symbol">{</a><a id="8463" href="Cubical.Data.Nat.Order.html#8463" class="Bound">n</a><a id="8464" class="Symbol">}</a>     <a id="8470" href="Cubical.Data.Nat.Order.html#8470" class="Bound">t</a> <a id="8472" class="Symbol">=</a> <a id="8474" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="8481" href="Cubical.Data.Nat.Order.html#8415" class="Function">≤ᵇ→≤</a> <a id="8486" class="Symbol">{</a><a id="8487" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8491" href="Cubical.Data.Nat.Order.html#8491" class="Bound">m</a><a id="8492" class="Symbol">}</a> <a id="8494" class="Symbol">{</a><a id="8495" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8499" href="Cubical.Data.Nat.Order.html#8499" class="Bound">n</a><a id="8500" class="Symbol">}</a> <a id="8502" href="Cubical.Data.Nat.Order.html#8502" class="Bound">t</a> <a id="8504" class="Symbol">=</a> <a id="8506" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="8511" href="Cubical.Data.Nat.Order.html#8502" class="Bound">t</a>

<a id="≤→≤ᵇ"></a><a id="8514" href="Cubical.Data.Nat.Order.html#8514" class="Function">≤→≤ᵇ</a> <a id="8519" class="Symbol">:</a> <a id="8521" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8523" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8525" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8527" class="Symbol">→</a> <a id="8529" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8539" class="Symbol">(</a><a id="8540" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8542" href="Cubical.Data.Nat.Order.html#7682" class="Function Operator">≤ᵇ</a> <a id="8545" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="8546" class="Symbol">)</a>
<a id="8548" href="Cubical.Data.Nat.Order.html#8514" class="Function">≤→≤ᵇ</a> <a id="8553" class="Symbol">{</a><a id="8554" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8558" class="Symbol">}</a>  <a id="8561" class="Symbol">{</a><a id="8562" href="Cubical.Data.Nat.Order.html#8562" class="Bound">n</a><a id="8563" class="Symbol">}</a> <a id="8565" href="Cubical.Data.Nat.Order.html#8565" class="Bound">0≤n</a>  <a id="8570" class="Symbol">=</a> <a id="8572" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="8575" href="Cubical.Data.Nat.Order.html#8514" class="Function">≤→≤ᵇ</a> <a id="8580" class="Symbol">{</a><a id="8581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8585" href="Cubical.Data.Nat.Order.html#8585" class="Bound">m</a><a id="8586" class="Symbol">}</a> <a id="8588" class="Symbol">{</a><a id="8589" href="Cubical.Data.Nat.Order.html#8589" class="Bound">n</a><a id="8590" class="Symbol">}</a> <a id="8592" href="Cubical.Data.Nat.Order.html#8592" class="Bound">sm≤n</a> <a id="8597" class="Symbol">=</a> <a id="8599" href="Cubical.Data.Nat.Order.html#8252" class="Function">&lt;→&lt;ᵇ</a> <a id="8604" href="Cubical.Data.Nat.Order.html#8592" class="Bound">sm≤n</a>

<a id="≤Dec"></a><a id="8610" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="8615" class="Symbol">:</a> <a id="8617" class="Symbol">∀</a> <a id="8619" href="Cubical.Data.Nat.Order.html#8619" class="Bound">m</a> <a id="8621" href="Cubical.Data.Nat.Order.html#8621" class="Bound">n</a> <a id="8623" class="Symbol">→</a> <a id="8625" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8629" class="Symbol">(</a><a id="8630" href="Cubical.Data.Nat.Order.html#8619" class="Bound">m</a> <a id="8632" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8634" href="Cubical.Data.Nat.Order.html#8621" class="Bound">n</a><a id="8635" class="Symbol">)</a>
<a id="8637" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="8642" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8647" href="Cubical.Data.Nat.Order.html#8647" class="Bound">n</a> <a id="8649" class="Symbol">=</a> <a id="8651" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8655" class="Symbol">(</a><a id="8656" href="Cubical.Data.Nat.Order.html#8647" class="Bound">n</a> <a id="8658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8660" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="8667" class="Symbol">_)</a>
<a id="8670" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="8675" class="Symbol">(</a><a id="8676" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8680" href="Cubical.Data.Nat.Order.html#8680" class="Bound">m</a><a id="8681" class="Symbol">)</a> <a id="8683" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8688" class="Symbol">=</a> <a id="8690" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8693" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a>
<a id="8702" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="8707" class="Symbol">(</a><a id="8708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8712" href="Cubical.Data.Nat.Order.html#8712" class="Bound">m</a><a id="8713" class="Symbol">)</a> <a id="8715" class="Symbol">(</a><a id="8716" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8720" href="Cubical.Data.Nat.Order.html#8720" class="Bound">n</a><a id="8721" class="Symbol">)</a> <a id="8723" class="Keyword">with</a> <a id="8728" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="8733" href="Cubical.Data.Nat.Order.html#8712" class="Bound">m</a> <a id="8735" href="Cubical.Data.Nat.Order.html#8720" class="Bound">n</a>
<a id="8737" class="Symbol">...</a> <a id="8741" class="Symbol">|</a> <a id="8743" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8747" href="Cubical.Data.Nat.Order.html#8747" class="Bound">m≤n</a> <a id="8751" class="Symbol">=</a> <a id="8753" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8757" class="Symbol">(</a><a id="8758" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="8768" href="Cubical.Data.Nat.Order.html#8747" class="Bound">m≤n</a><a id="8771" class="Symbol">)</a>
<a id="8773" class="Symbol">...</a> <a id="8777" class="Symbol">|</a> <a id="8779" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8782" href="Cubical.Data.Nat.Order.html#8782" class="Bound">m≰n</a> <a id="8786" class="Symbol">=</a> <a id="8788" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8791" class="Symbol">λ</a> <a id="8793" href="Cubical.Data.Nat.Order.html#8793" class="Bound">m+1≤n+1</a> <a id="8801" class="Symbol">→</a> <a id="8803" href="Cubical.Data.Nat.Order.html#8782" class="Bound">m≰n</a> <a id="8807" class="Symbol">(</a><a id="8808" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="8820" href="Cubical.Data.Nat.Order.html#8793" class="Bound">m+1≤n+1</a> <a id="8828" class="Symbol">)</a>

<a id="≤Stable"></a><a id="8831" href="Cubical.Data.Nat.Order.html#8831" class="Function">≤Stable</a> <a id="8839" class="Symbol">:</a> <a id="8841" class="Symbol">∀</a> <a id="8843" href="Cubical.Data.Nat.Order.html#8843" class="Bound">m</a> <a id="8845" href="Cubical.Data.Nat.Order.html#8845" class="Bound">n</a> <a id="8847" class="Symbol">→</a> <a id="8849" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8856" class="Symbol">(</a><a id="8857" href="Cubical.Data.Nat.Order.html#8843" class="Bound">m</a> <a id="8859" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8861" href="Cubical.Data.Nat.Order.html#8845" class="Bound">n</a><a id="8862" class="Symbol">)</a>
<a id="8864" href="Cubical.Data.Nat.Order.html#8831" class="Function">≤Stable</a> <a id="8872" href="Cubical.Data.Nat.Order.html#8872" class="Bound">m</a> <a id="8874" href="Cubical.Data.Nat.Order.html#8874" class="Bound">n</a> <a id="8876" class="Symbol">=</a> <a id="8878" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="8889" class="Symbol">(</a><a id="8890" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="8895" href="Cubical.Data.Nat.Order.html#8872" class="Bound">m</a> <a id="8897" href="Cubical.Data.Nat.Order.html#8874" class="Bound">n</a><a id="8898" class="Symbol">)</a>

<a id="&lt;Dec"></a><a id="8901" href="Cubical.Data.Nat.Order.html#8901" class="Function">&lt;Dec</a> <a id="8906" class="Symbol">:</a> <a id="8908" class="Symbol">∀</a> <a id="8910" href="Cubical.Data.Nat.Order.html#8910" class="Bound">m</a> <a id="8912" href="Cubical.Data.Nat.Order.html#8912" class="Bound">n</a> <a id="8914" class="Symbol">→</a> <a id="8916" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8920" class="Symbol">(</a><a id="8921" href="Cubical.Data.Nat.Order.html#8910" class="Bound">m</a> <a id="8923" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8925" href="Cubical.Data.Nat.Order.html#8912" class="Bound">n</a><a id="8926" class="Symbol">)</a>
<a id="8928" href="Cubical.Data.Nat.Order.html#8901" class="Function">&lt;Dec</a> <a id="8933" href="Cubical.Data.Nat.Order.html#8933" class="Bound">m</a> <a id="8935" href="Cubical.Data.Nat.Order.html#8935" class="Bound">n</a> <a id="8937" class="Symbol">=</a> <a id="8939" href="Cubical.Data.Nat.Order.html#8610" class="Function">≤Dec</a> <a id="8944" class="Symbol">(</a><a id="8945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8949" href="Cubical.Data.Nat.Order.html#8933" class="Bound">m</a><a id="8950" class="Symbol">)</a> <a id="8952" href="Cubical.Data.Nat.Order.html#8935" class="Bound">n</a>

<a id="&lt;Stable"></a><a id="8955" href="Cubical.Data.Nat.Order.html#8955" class="Function">&lt;Stable</a> <a id="8963" class="Symbol">:</a> <a id="8965" class="Symbol">∀</a> <a id="8967" href="Cubical.Data.Nat.Order.html#8967" class="Bound">m</a> <a id="8969" href="Cubical.Data.Nat.Order.html#8969" class="Bound">n</a> <a id="8971" class="Symbol">→</a> <a id="8973" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="8980" class="Symbol">(</a><a id="8981" href="Cubical.Data.Nat.Order.html#8967" class="Bound">m</a> <a id="8983" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8985" href="Cubical.Data.Nat.Order.html#8969" class="Bound">n</a><a id="8986" class="Symbol">)</a>
<a id="8988" href="Cubical.Data.Nat.Order.html#8955" class="Function">&lt;Stable</a> <a id="8996" href="Cubical.Data.Nat.Order.html#8996" class="Bound">m</a> <a id="8998" href="Cubical.Data.Nat.Order.html#8998" class="Bound">n</a> <a id="9000" class="Symbol">=</a> <a id="9002" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="9013" class="Symbol">(</a><a id="9014" href="Cubical.Data.Nat.Order.html#8901" class="Function">&lt;Dec</a> <a id="9019" href="Cubical.Data.Nat.Order.html#8996" class="Bound">m</a> <a id="9021" href="Cubical.Data.Nat.Order.html#8998" class="Bound">n</a><a id="9022" class="Symbol">)</a>

<a id="Trichotomy-suc"></a><a id="9025" href="Cubical.Data.Nat.Order.html#9025" class="Function">Trichotomy-suc</a> <a id="9040" class="Symbol">:</a> <a id="9042" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="9053" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="9055" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="9057" class="Symbol">→</a> <a id="9059" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="9070" class="Symbol">(</a><a id="9071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9075" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="9076" class="Symbol">)</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9083" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="9084" class="Symbol">)</a>
<a id="9086" href="Cubical.Data.Nat.Order.html#9025" class="Function">Trichotomy-suc</a> <a id="9101" class="Symbol">(</a><a id="9102" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="9105" href="Cubical.Data.Nat.Order.html#9105" class="Bound">m&lt;n</a><a id="9108" class="Symbol">)</a> <a id="9110" class="Symbol">=</a> <a id="9112" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="9115" class="Symbol">(</a><a id="9116" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="9126" href="Cubical.Data.Nat.Order.html#9105" class="Bound">m&lt;n</a><a id="9129" class="Symbol">)</a>
<a id="9131" href="Cubical.Data.Nat.Order.html#9025" class="Function">Trichotomy-suc</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="9150" href="Cubical.Data.Nat.Order.html#9150" class="Bound">m=n</a><a id="9153" class="Symbol">)</a> <a id="9155" class="Symbol">=</a> <a id="9157" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="9160" class="Symbol">(</a><a id="9161" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9170" href="Cubical.Data.Nat.Order.html#9150" class="Bound">m=n</a><a id="9173" class="Symbol">)</a>
<a id="9175" href="Cubical.Data.Nat.Order.html#9025" class="Function">Trichotomy-suc</a> <a id="9190" class="Symbol">(</a><a id="9191" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="9194" href="Cubical.Data.Nat.Order.html#9194" class="Bound">n&lt;m</a><a id="9197" class="Symbol">)</a> <a id="9199" class="Symbol">=</a> <a id="9201" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="9204" class="Symbol">(</a><a id="9205" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="9215" href="Cubical.Data.Nat.Order.html#9194" class="Bound">n&lt;m</a><a id="9218" class="Symbol">)</a>

<a id="9221" class="Keyword">private</a>
  <a id="∸→&gt;ᵇ"></a><a id="9231" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9236" class="Symbol">:</a> <a id="9238" class="Symbol">∀</a> <a id="9240" href="Cubical.Data.Nat.Order.html#9240" class="Bound">m</a> <a id="9242" href="Cubical.Data.Nat.Order.html#9242" class="Bound">n</a> <a id="9244" class="Symbol">→</a> <a id="9246" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="9254" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="9258" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="9263" class="Symbol">(</a><a id="9264" href="Cubical.Data.Nat.Order.html#9240" class="Bound">m</a> <a id="9266" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9268" href="Cubical.Data.Nat.Order.html#9242" class="Bound">n</a><a id="9269" class="Symbol">)</a> <a id="9271" class="Symbol">→</a> <a id="9273" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9283" class="Symbol">(</a><a id="9284" href="Cubical.Data.Nat.Order.html#9240" class="Bound">m</a> <a id="9286" href="Cubical.Data.Nat.Order.html#7760" class="Function Operator">&gt;ᵇ</a> <a id="9289" href="Cubical.Data.Nat.Order.html#9242" class="Bound">n</a><a id="9290" class="Symbol">)</a>
  <a id="9294" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9299" class="Symbol">(</a><a id="9300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9304" href="Cubical.Data.Nat.Order.html#9304" class="Bound">m</a><a id="9305" class="Symbol">)</a> <a id="9307" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9315" href="Cubical.Data.Nat.Order.html#9315" class="Bound">t</a> <a id="9317" class="Symbol">=</a> <a id="9319" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="9324" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9329" class="Symbol">(</a><a id="9330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9334" href="Cubical.Data.Nat.Order.html#9334" class="Bound">m</a><a id="9335" class="Symbol">)</a> <a id="9337" class="Symbol">(</a><a id="9338" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9342" href="Cubical.Data.Nat.Order.html#9342" class="Bound">n</a><a id="9343" class="Symbol">)</a> <a id="9345" href="Cubical.Data.Nat.Order.html#9345" class="Bound">t</a> <a id="9347" class="Symbol">=</a> <a id="9349" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9354" href="Cubical.Data.Nat.Order.html#9334" class="Bound">m</a> <a id="9356" href="Cubical.Data.Nat.Order.html#9342" class="Bound">n</a> <a id="9358" href="Cubical.Data.Nat.Order.html#9345" class="Bound">t</a>

<a id="_≟_"></a><a id="9361" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">_≟_</a> <a id="9365" class="Symbol">:</a> <a id="9367" class="Symbol">∀</a> <a id="9369" href="Cubical.Data.Nat.Order.html#9369" class="Bound">m</a> <a id="9371" href="Cubical.Data.Nat.Order.html#9371" class="Bound">n</a> <a id="9373" class="Symbol">→</a> <a id="9375" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="9386" href="Cubical.Data.Nat.Order.html#9369" class="Bound">m</a> <a id="9388" href="Cubical.Data.Nat.Order.html#9371" class="Bound">n</a>
<a id="9390" href="Cubical.Data.Nat.Order.html#9390" class="Bound">m</a> <a id="9392" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="9394" href="Cubical.Data.Nat.Order.html#9394" class="Bound">n</a> <a id="9396" class="Keyword">with</a> <a id="9401" href="Cubical.Data.Nat.Order.html#9390" class="Bound">m</a> <a id="9403" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9405" href="Cubical.Data.Nat.Order.html#9394" class="Bound">n</a> <a id="9407" href="Cubical.Foundations.Prelude.html#16705" class="Function Operator">UsingEq</a> <a id="9415" class="Symbol">|</a> <a id="9417" href="Cubical.Data.Nat.Order.html#9394" class="Bound">n</a> <a id="9419" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="9421" href="Cubical.Data.Nat.Order.html#9390" class="Bound">m</a> <a id="9423" href="Cubical.Foundations.Prelude.html#16705" class="Function Operator">UsingEq</a>
<a id="9431" class="Symbol">...</a> <a id="9435" class="Symbol">|</a> <a id="9437" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="9443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9445" href="Cubical.Data.Nat.Order.html#9445" class="Bound">p</a> <a id="9447" class="Symbol">|</a> <a id="9449" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="9455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9457" href="Cubical.Data.Nat.Order.html#9457" class="Bound">q</a> <a id="9459" class="Symbol">=</a> <a id="9461" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="9464" class="Symbol">(</a><a id="9465" href="Cubical.Data.Nat.Properties.html#8709" class="Function">∸≡0→≡</a> <a id="9471" href="Cubical.Data.Nat.Order.html#9445" class="Bound">p</a> <a id="9473" href="Cubical.Data.Nat.Order.html#9457" class="Bound">q</a><a id="9474" class="Symbol">)</a>
<a id="9476" class="Symbol">...</a> <a id="9480" class="Symbol">|</a> <a id="9482" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="9488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9490" href="Cubical.Data.Nat.Order.html#9490" class="Bound">p</a> <a id="9492" class="Symbol">|</a> <a id="9494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9498" class="Symbol">_</a> <a id="9500" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9502" href="Cubical.Data.Nat.Order.html#9502" class="Bound">q</a> <a id="9504" class="Symbol">=</a> <a id="9506" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="9509" class="Symbol">(</a><a id="9510" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="9515" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9517" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9522" class="Bound">n</a> <a id="9524" class="Bound">m</a> <a id="9526" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9528" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9534" class="Symbol">(</a><a id="9535" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="9543" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="9547" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="9551" class="Symbol">)</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9558" href="Cubical.Data.Nat.Order.html#9502" class="Bound">q</a><a id="9559" class="Symbol">)</a> <a id="9561" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9563" class="Symbol">)</a>
<a id="9565" class="Symbol">...</a> <a id="9569" class="Symbol">|</a> <a id="9571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9575" class="Symbol">_</a> <a id="9577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9579" href="Cubical.Data.Nat.Order.html#9579" class="Bound">p</a> <a id="9581" class="Symbol">|</a> <a id="9583" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="9589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9591" href="Cubical.Data.Nat.Order.html#9591" class="Bound">q</a> <a id="9593" class="Symbol">=</a> <a id="9595" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="9598" class="Symbol">(</a><a id="9599" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="9604" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9606" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9611" class="Bound">m</a> <a id="9613" class="Bound">n</a> <a id="9615" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9617" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9623" class="Symbol">(</a><a id="9624" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="9632" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="9636" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="9640" class="Symbol">)</a> <a id="9642" class="Symbol">(</a><a id="9643" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9647" href="Cubical.Data.Nat.Order.html#9579" class="Bound">p</a><a id="9648" class="Symbol">)</a> <a id="9650" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9652" class="Symbol">)</a>
<a id="9654" class="Symbol">...</a> <a id="9658" class="Symbol">|</a> <a id="9660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9664" class="Symbol">_</a> <a id="9666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9668" href="Cubical.Data.Nat.Order.html#9668" class="Bound">p</a> <a id="9670" class="Symbol">|</a> <a id="9672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9676" class="Symbol">_</a> <a id="9678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9680" href="Cubical.Data.Nat.Order.html#9680" class="Bound">q</a> <a id="9682" class="Symbol">=</a> <a id="9684" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9690" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9692" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="9697" class="Symbol">{</a><a id="9698" class="Bound">m</a><a id="9699" class="Symbol">}</a> <a id="9701" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9703" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a>
  <a id="9713" class="Symbol">(</a><a id="9714" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="9719" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9721" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9726" class="Bound">n</a> <a id="9728" class="Bound">m</a> <a id="9730" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9732" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9738" class="Symbol">(</a><a id="9739" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="9747" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="9751" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="9755" class="Symbol">)</a> <a id="9757" class="Symbol">(</a><a id="9758" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9762" href="Cubical.Data.Nat.Order.html#9680" class="Bound">q</a><a id="9763" class="Symbol">)</a> <a id="9765" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9767" class="Symbol">)</a>
  <a id="9771" class="Symbol">(</a><a id="9772" href="Cubical.Data.Nat.Order.html#8046" class="Function">&lt;ᵇ→&lt;</a> <a id="9777" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9779" href="Cubical.Data.Nat.Order.html#9231" class="Function">∸→&gt;ᵇ</a> <a id="9784" class="Bound">m</a> <a id="9786" class="Bound">n</a> <a id="9788" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9790" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9796" class="Symbol">(</a><a id="9797" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="9805" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="9809" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="9813" class="Symbol">)</a> <a id="9815" class="Symbol">(</a><a id="9816" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9820" href="Cubical.Data.Nat.Order.html#9668" class="Bound">p</a><a id="9821" class="Symbol">)</a> <a id="9823" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="9825" class="Symbol">)</a>

<a id="9828" class="Comment">--  Alternative version of ≟, defined without builtin primitives</a>

<a id="_≟&#39;_"></a><a id="9894" href="Cubical.Data.Nat.Order.html#9894" class="Function Operator">_≟&#39;_</a> <a id="9899" class="Symbol">:</a> <a id="9901" class="Symbol">∀</a> <a id="9903" href="Cubical.Data.Nat.Order.html#9903" class="Bound">m</a> <a id="9905" href="Cubical.Data.Nat.Order.html#9905" class="Bound">n</a> <a id="9907" class="Symbol">→</a> <a id="9909" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="9920" href="Cubical.Data.Nat.Order.html#9903" class="Bound">m</a> <a id="9922" href="Cubical.Data.Nat.Order.html#9905" class="Bound">n</a>
<a id="9924" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9929" href="Cubical.Data.Nat.Order.html#9894" class="Function Operator">≟&#39;</a> <a id="9932" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9937" class="Symbol">=</a> <a id="9939" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="9942" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9947" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9952" href="Cubical.Data.Nat.Order.html#9894" class="Function Operator">≟&#39;</a> <a id="9955" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9959" href="Cubical.Data.Nat.Order.html#9959" class="Bound">n</a> <a id="9961" class="Symbol">=</a> <a id="9963" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="9966" class="Symbol">(</a><a id="9967" href="Cubical.Data.Nat.Order.html#9959" class="Bound">n</a> <a id="9969" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9971" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="9978" href="Cubical.Data.Nat.Order.html#9959" class="Bound">n</a> <a id="9980" class="Number">1</a><a id="9981" class="Symbol">)</a>
<a id="9983" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9987" href="Cubical.Data.Nat.Order.html#9987" class="Bound">m</a> <a id="9989" href="Cubical.Data.Nat.Order.html#9894" class="Function Operator">≟&#39;</a> <a id="9992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9997" class="Symbol">=</a> <a id="9999" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Cubical.Data.Nat.Order.html#9987" class="Bound">m</a> <a id="10005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10007" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="10014" href="Cubical.Data.Nat.Order.html#9987" class="Bound">m</a> <a id="10016" class="Number">1</a><a id="10017" class="Symbol">)</a>
<a id="10019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10023" href="Cubical.Data.Nat.Order.html#10023" class="Bound">m</a> <a id="10025" href="Cubical.Data.Nat.Order.html#9894" class="Function Operator">≟&#39;</a> <a id="10028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10032" href="Cubical.Data.Nat.Order.html#10032" class="Bound">n</a> <a id="10034" class="Symbol">=</a> <a id="10036" href="Cubical.Data.Nat.Order.html#9025" class="Function">Trichotomy-suc</a> <a id="10051" class="Symbol">(</a><a id="10052" href="Cubical.Data.Nat.Order.html#10023" class="Bound">m</a> <a id="10054" href="Cubical.Data.Nat.Order.html#9894" class="Function Operator">≟&#39;</a> <a id="10057" href="Cubical.Data.Nat.Order.html#10032" class="Bound">n</a><a id="10058" class="Symbol">)</a>

<a id="Dichotomyℕ"></a><a id="10061" href="Cubical.Data.Nat.Order.html#10061" class="Function">Dichotomyℕ</a> <a id="10072" class="Symbol">:</a> <a id="10074" class="Symbol">∀</a> <a id="10076" class="Symbol">(</a><a id="10077" href="Cubical.Data.Nat.Order.html#10077" class="Bound">n</a> <a id="10079" href="Cubical.Data.Nat.Order.html#10079" class="Bound">m</a> <a id="10081" class="Symbol">:</a> <a id="10083" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10084" class="Symbol">)</a> <a id="10086" class="Symbol">→</a> <a id="10088" class="Symbol">(</a><a id="10089" href="Cubical.Data.Nat.Order.html#10077" class="Bound">n</a> <a id="10091" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="10093" href="Cubical.Data.Nat.Order.html#10079" class="Bound">m</a><a id="10094" class="Symbol">)</a> <a id="10096" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Cubical.Data.Nat.Order.html#10077" class="Bound">n</a> <a id="10101" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">&gt;</a> <a id="10103" href="Cubical.Data.Nat.Order.html#10079" class="Bound">m</a><a id="10104" class="Symbol">)</a>
<a id="10106" href="Cubical.Data.Nat.Order.html#10061" class="Function">Dichotomyℕ</a> <a id="10117" href="Cubical.Data.Nat.Order.html#10117" class="Bound">n</a> <a id="10119" href="Cubical.Data.Nat.Order.html#10119" class="Bound">m</a> <a id="10121" class="Keyword">with</a> <a id="10126" class="Symbol">(</a><a id="10127" href="Cubical.Data.Nat.Order.html#10117" class="Bound">n</a> <a id="10129" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="10131" href="Cubical.Data.Nat.Order.html#10119" class="Bound">m</a><a id="10132" class="Symbol">)</a>
<a id="10134" class="Symbol">...</a> <a id="10138" class="Symbol">|</a> <a id="10140" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="10143" href="Cubical.Data.Nat.Order.html#10143" class="Bound">x</a> <a id="10145" class="Symbol">=</a> <a id="10147" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10151" class="Symbol">(</a><a id="10152" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="10161" href="Cubical.Data.Nat.Order.html#10143" class="Bound">x</a><a id="10162" class="Symbol">)</a>
<a id="10164" class="Symbol">...</a> <a id="10168" class="Symbol">|</a> <a id="10170" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">Trichotomy.eq</a> <a id="10184" href="Cubical.Data.Nat.Order.html#10184" class="Bound">x</a> <a id="10186" class="Symbol">=</a> <a id="10188" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10192" class="Symbol">(</a><a id="10193" class="Number">0</a> <a id="10195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10197" href="Cubical.Data.Nat.Order.html#10184" class="Bound">x</a><a id="10198" class="Symbol">)</a>
<a id="10200" class="Symbol">...</a> <a id="10204" class="Symbol">|</a> <a id="10206" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="10209" href="Cubical.Data.Nat.Order.html#10209" class="Bound">x</a> <a id="10211" class="Symbol">=</a> <a id="10213" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10217" href="Cubical.Data.Nat.Order.html#10209" class="Bound">x</a>

<a id="splitℕ-≤"></a><a id="10220" href="Cubical.Data.Nat.Order.html#10220" class="Function">splitℕ-≤</a> <a id="10229" class="Symbol">:</a> <a id="10231" class="Symbol">(</a><a id="10232" href="Cubical.Data.Nat.Order.html#10232" class="Bound">m</a> <a id="10234" href="Cubical.Data.Nat.Order.html#10234" class="Bound">n</a> <a id="10236" class="Symbol">:</a> <a id="10238" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10239" class="Symbol">)</a> <a id="10241" class="Symbol">→</a> <a id="10243" class="Symbol">(</a><a id="10244" href="Cubical.Data.Nat.Order.html#10232" class="Bound">m</a> <a id="10246" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="10248" href="Cubical.Data.Nat.Order.html#10234" class="Bound">n</a><a id="10249" class="Symbol">)</a> <a id="10251" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10253" class="Symbol">(</a><a id="10254" href="Cubical.Data.Nat.Order.html#10234" class="Bound">n</a> <a id="10256" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10258" href="Cubical.Data.Nat.Order.html#10232" class="Bound">m</a><a id="10259" class="Symbol">)</a>
<a id="10261" href="Cubical.Data.Nat.Order.html#10220" class="Function">splitℕ-≤</a> <a id="10270" href="Cubical.Data.Nat.Order.html#10270" class="Bound">m</a> <a id="10272" href="Cubical.Data.Nat.Order.html#10272" class="Bound">n</a> <a id="10274" class="Keyword">with</a> <a id="10279" href="Cubical.Data.Nat.Order.html#10270" class="Bound">m</a> <a id="10281" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="10283" href="Cubical.Data.Nat.Order.html#10272" class="Bound">n</a>
<a id="10285" class="Symbol">...</a> <a id="10289" class="Symbol">|</a> <a id="10291" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="10294" href="Cubical.Data.Nat.Order.html#10294" class="Bound">x</a> <a id="10296" class="Symbol">=</a> <a id="10298" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10302" class="Symbol">(</a><a id="10303" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="10312" href="Cubical.Data.Nat.Order.html#10294" class="Bound">x</a><a id="10313" class="Symbol">)</a>
<a id="10315" class="Symbol">...</a> <a id="10319" class="Symbol">|</a> <a id="10321" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="10324" href="Cubical.Data.Nat.Order.html#10324" class="Bound">x</a> <a id="10326" class="Symbol">=</a> <a id="10328" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10332" class="Symbol">(</a><a id="10333" class="Number">0</a> <a id="10335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10337" href="Cubical.Data.Nat.Order.html#10324" class="Bound">x</a><a id="10338" class="Symbol">)</a>
<a id="10340" class="Symbol">...</a> <a id="10344" class="Symbol">|</a> <a id="10346" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="10349" href="Cubical.Data.Nat.Order.html#10349" class="Bound">x</a> <a id="10351" class="Symbol">=</a> <a id="10353" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10357" href="Cubical.Data.Nat.Order.html#10349" class="Bound">x</a>

<a id="splitℕ-&lt;"></a><a id="10360" href="Cubical.Data.Nat.Order.html#10360" class="Function">splitℕ-&lt;</a> <a id="10369" class="Symbol">:</a> <a id="10371" class="Symbol">(</a><a id="10372" href="Cubical.Data.Nat.Order.html#10372" class="Bound">m</a> <a id="10374" href="Cubical.Data.Nat.Order.html#10374" class="Bound">n</a> <a id="10376" class="Symbol">:</a> <a id="10378" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10379" class="Symbol">)</a> <a id="10381" class="Symbol">→</a> <a id="10383" class="Symbol">(</a><a id="10384" href="Cubical.Data.Nat.Order.html#10372" class="Bound">m</a> <a id="10386" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10388" href="Cubical.Data.Nat.Order.html#10374" class="Bound">n</a><a id="10389" class="Symbol">)</a> <a id="10391" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Cubical.Data.Nat.Order.html#10374" class="Bound">n</a> <a id="10396" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="10398" href="Cubical.Data.Nat.Order.html#10372" class="Bound">m</a><a id="10399" class="Symbol">)</a>
<a id="10401" href="Cubical.Data.Nat.Order.html#10360" class="Function">splitℕ-&lt;</a> <a id="10410" href="Cubical.Data.Nat.Order.html#10410" class="Bound">m</a> <a id="10412" href="Cubical.Data.Nat.Order.html#10412" class="Bound">n</a> <a id="10414" class="Keyword">with</a> <a id="10419" href="Cubical.Data.Nat.Order.html#10410" class="Bound">m</a> <a id="10421" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="10423" href="Cubical.Data.Nat.Order.html#10412" class="Bound">n</a>
<a id="10425" class="Symbol">...</a> <a id="10429" class="Symbol">|</a> <a id="10431" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="10434" href="Cubical.Data.Nat.Order.html#10434" class="Bound">x</a> <a id="10436" class="Symbol">=</a> <a id="10438" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10442" href="Cubical.Data.Nat.Order.html#10434" class="Bound">x</a>
<a id="10444" class="Symbol">...</a> <a id="10448" class="Symbol">|</a> <a id="10450" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="10453" href="Cubical.Data.Nat.Order.html#10453" class="Bound">x</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10461" class="Symbol">(</a><a id="10462" class="Number">0</a> <a id="10464" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10466" class="Symbol">(</a><a id="10467" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10471" href="Cubical.Data.Nat.Order.html#10453" class="Bound">x</a><a id="10472" class="Symbol">))</a>
<a id="10475" class="Symbol">...</a> <a id="10479" class="Symbol">|</a> <a id="10481" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="10484" href="Cubical.Data.Nat.Order.html#10484" class="Bound">x</a> <a id="10486" class="Symbol">=</a> <a id="10488" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10492" class="Symbol">(</a><a id="10493" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="10502" href="Cubical.Data.Nat.Order.html#10484" class="Bound">x</a><a id="10503" class="Symbol">)</a>

<a id="≤CaseInduction"></a><a id="10506" href="Cubical.Data.Nat.Order.html#10506" class="Function">≤CaseInduction</a> <a id="10521" class="Symbol">:</a> <a id="10523" class="Symbol">{</a><a id="10524" href="Cubical.Data.Nat.Order.html#10524" class="Bound">P</a> <a id="10526" class="Symbol">:</a> <a id="10528" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10530" class="Symbol">→</a> <a id="10532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10534" class="Symbol">→</a> <a id="10536" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10541" href="Cubical.Data.Nat.Order.html#524" class="Generalizable">ℓ</a><a id="10542" class="Symbol">}</a> <a id="10544" class="Symbol">{</a><a id="10545" href="Cubical.Data.Nat.Order.html#10545" class="Bound">n</a> <a id="10547" href="Cubical.Data.Nat.Order.html#10547" class="Bound">m</a> <a id="10549" class="Symbol">:</a> <a id="10551" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10552" class="Symbol">}</a>
  <a id="10556" class="Symbol">→</a> <a id="10558" class="Symbol">(</a><a id="10559" href="Cubical.Data.Nat.Order.html#10545" class="Bound">n</a> <a id="10561" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="10563" href="Cubical.Data.Nat.Order.html#10547" class="Bound">m</a> <a id="10565" class="Symbol">→</a> <a id="10567" href="Cubical.Data.Nat.Order.html#10524" class="Bound">P</a> <a id="10569" href="Cubical.Data.Nat.Order.html#10545" class="Bound">n</a> <a id="10571" href="Cubical.Data.Nat.Order.html#10547" class="Bound">m</a><a id="10572" class="Symbol">)</a> <a id="10574" class="Symbol">→</a> <a id="10576" class="Symbol">(</a><a id="10577" href="Cubical.Data.Nat.Order.html#10547" class="Bound">m</a> <a id="10579" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="10581" href="Cubical.Data.Nat.Order.html#10545" class="Bound">n</a> <a id="10583" class="Symbol">→</a> <a id="10585" href="Cubical.Data.Nat.Order.html#10524" class="Bound">P</a> <a id="10587" href="Cubical.Data.Nat.Order.html#10545" class="Bound">n</a> <a id="10589" href="Cubical.Data.Nat.Order.html#10547" class="Bound">m</a><a id="10590" class="Symbol">)</a>
  <a id="10594" class="Symbol">→</a> <a id="10596" href="Cubical.Data.Nat.Order.html#10524" class="Bound">P</a> <a id="10598" href="Cubical.Data.Nat.Order.html#10545" class="Bound">n</a> <a id="10600" href="Cubical.Data.Nat.Order.html#10547" class="Bound">m</a>
<a id="10602" href="Cubical.Data.Nat.Order.html#10506" class="Function">≤CaseInduction</a> <a id="10617" class="Symbol">{</a><a id="10618" class="Argument">n</a> <a id="10620" class="Symbol">=</a> <a id="10622" href="Cubical.Data.Nat.Order.html#10622" class="Bound">n</a><a id="10623" class="Symbol">}</a> <a id="10625" class="Symbol">{</a><a id="10626" class="Argument">m</a> <a id="10628" class="Symbol">=</a> <a id="10630" href="Cubical.Data.Nat.Order.html#10630" class="Bound">m</a><a id="10631" class="Symbol">}</a> <a id="10633" href="Cubical.Data.Nat.Order.html#10633" class="Bound">p</a> <a id="10635" href="Cubical.Data.Nat.Order.html#10635" class="Bound">q</a> <a id="10637" class="Keyword">with</a> <a id="10642" href="Cubical.Data.Nat.Order.html#10622" class="Bound">n</a> <a id="10644" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="10646" href="Cubical.Data.Nat.Order.html#10630" class="Bound">m</a>
<a id="10648" class="Symbol">...</a> <a id="10652" class="Symbol">|</a> <a id="10654" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="10657" href="Cubical.Data.Nat.Order.html#10657" class="Bound">x</a> <a id="10659" class="Symbol">=</a> <a id="10661" class="Bound">p</a> <a id="10663" class="Symbol">(</a><a id="10664" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="10673" href="Cubical.Data.Nat.Order.html#10657" class="Bound">x</a><a id="10674" class="Symbol">)</a>
<a id="10676" class="Symbol">...</a> <a id="10680" class="Symbol">|</a> <a id="10682" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="10685" href="Cubical.Data.Nat.Order.html#10685" class="Bound">x</a> <a id="10687" class="Symbol">=</a> <a id="10689" class="Bound">p</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10698" class="Symbol">(</a><a id="10699" class="Bound">n</a> <a id="10701" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="10703" class="Symbol">)</a> <a id="10705" href="Cubical.Data.Nat.Order.html#10685" class="Bound">x</a> <a id="10707" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a><a id="10713" class="Symbol">)</a>
<a id="10715" class="Symbol">...</a> <a id="10719" class="Symbol">|</a> <a id="10721" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="10724" href="Cubical.Data.Nat.Order.html#10724" class="Bound">x</a> <a id="10726" class="Symbol">=</a> <a id="10728" class="Bound">q</a> <a id="10730" class="Symbol">(</a><a id="10731" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="10740" href="Cubical.Data.Nat.Order.html#10724" class="Bound">x</a><a id="10741" class="Symbol">)</a>

<a id="&lt;-split"></a><a id="10744" href="Cubical.Data.Nat.Order.html#10744" class="Function">&lt;-split</a> <a id="10752" class="Symbol">:</a> <a id="10754" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10756" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10758" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10762" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="10764" class="Symbol">→</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10769" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10771" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="10772" class="Symbol">)</a> <a id="10774" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10776" class="Symbol">(</a><a id="10777" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10779" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10781" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="10782" class="Symbol">)</a>
<a id="10784" href="Cubical.Data.Nat.Order.html#10744" class="Function">&lt;-split</a> <a id="10792" class="Symbol">{</a><a id="10793" class="Argument">n</a> <a id="10795" class="Symbol">=</a> <a id="10797" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10801" class="Symbol">}</a> <a id="10803" class="Symbol">=</a> <a id="10805" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10809" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10811" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10815" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10817" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a> <a id="10831" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10833" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10837" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10839" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a>
<a id="10851" href="Cubical.Data.Nat.Order.html#10744" class="Function">&lt;-split</a> <a id="10859" class="Symbol">{</a><a id="10860" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10864" class="Symbol">}</a> <a id="10866" class="Symbol">{</a><a id="10867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10871" href="Cubical.Data.Nat.Order.html#10871" class="Bound">n</a><a id="10872" class="Symbol">}</a> <a id="10874" class="Symbol">=</a> <a id="10876" class="Symbol">λ</a> <a id="10878" href="Cubical.Data.Nat.Order.html#10878" class="Bound">_</a> <a id="10880" class="Symbol">→</a> <a id="10882" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10886" class="Symbol">(</a><a id="10887" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="10897" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="10903" class="Symbol">)</a>
<a id="10905" href="Cubical.Data.Nat.Order.html#10744" class="Function">&lt;-split</a> <a id="10913" class="Symbol">{</a><a id="10914" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10918" href="Cubical.Data.Nat.Order.html#10918" class="Bound">m</a><a id="10919" class="Symbol">}</a> <a id="10921" class="Symbol">{</a><a id="10922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10926" href="Cubical.Data.Nat.Order.html#10926" class="Bound">n</a><a id="10927" class="Symbol">}</a> <a id="10929" href="Cubical.Data.Nat.Order.html#10929" class="Bound">sm&lt;ssn</a> <a id="10936" class="Keyword">with</a> <a id="10941" href="Cubical.Data.Nat.Order.html#10918" class="Bound">m</a> <a id="10943" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="10945" href="Cubical.Data.Nat.Order.html#10926" class="Bound">n</a>
<a id="10947" class="Symbol">...</a> <a id="10951" class="Symbol">|</a> <a id="10953" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="10956" href="Cubical.Data.Nat.Order.html#10956" class="Bound">m&lt;n</a> <a id="10960" class="Symbol">=</a> <a id="10962" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10966" class="Symbol">(</a><a id="10967" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="10977" href="Cubical.Data.Nat.Order.html#10956" class="Bound">m&lt;n</a><a id="10980" class="Symbol">)</a>
<a id="10982" class="Symbol">...</a> <a id="10986" class="Symbol">|</a> <a id="10988" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="10991" href="Cubical.Data.Nat.Order.html#10991" class="Bound">m≡n</a> <a id="10995" class="Symbol">=</a> <a id="10997" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11001" class="Symbol">(</a><a id="11002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11011" href="Cubical.Data.Nat.Order.html#10991" class="Bound">m≡n</a><a id="11014" class="Symbol">)</a>
<a id="11016" class="Symbol">...</a> <a id="11020" class="Symbol">|</a> <a id="11022" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="11025" href="Cubical.Data.Nat.Order.html#11025" class="Bound">n&lt;m</a> <a id="11029" class="Symbol">=</a> <a id="11031" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11037" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="11039" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="11044" class="Symbol">{</a><a id="11045" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11049" class="Symbol">(</a><a id="11050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11054" class="Bound">n</a><a id="11055" class="Symbol">)}</a> <a id="11058" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="11060" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="11068" class="Symbol">(</a><a id="11069" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="11079" class="Symbol">(</a><a id="11080" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="11090" href="Cubical.Data.Nat.Order.html#11025" class="Bound">n&lt;m</a><a id="11093" class="Symbol">))</a> <a id="11096" class="Bound">sm&lt;ssn</a>

<a id="≤-split"></a><a id="11104" href="Cubical.Data.Nat.Order.html#11104" class="Function">≤-split</a> <a id="11112" class="Symbol">:</a> <a id="11114" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11116" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11118" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11120" class="Symbol">→</a> <a id="11122" class="Symbol">(</a><a id="11123" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11125" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="11127" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="11128" class="Symbol">)</a> <a id="11130" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11132" class="Symbol">(</a><a id="11133" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11135" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11137" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="11138" class="Symbol">)</a>
<a id="11140" href="Cubical.Data.Nat.Order.html#11104" class="Function">≤-split</a> <a id="11148" href="Cubical.Data.Nat.Order.html#11148" class="Bound">p</a> <a id="11150" class="Symbol">=</a> <a id="11152" href="Cubical.Data.Nat.Order.html#10744" class="Function">&lt;-split</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="11171" href="Cubical.Data.Nat.Order.html#11148" class="Bound">p</a><a id="11172" class="Symbol">)</a>

<a id="≤→&lt;"></a><a id="11175" href="Cubical.Data.Nat.Order.html#11175" class="Function">≤→&lt;</a> <a id="11179" class="Symbol">:</a> <a id="11181" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11183" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11185" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11187" class="Symbol">→</a> <a id="11189" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11191" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11193" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11195" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11197" class="Symbol">→</a> <a id="11199" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11201" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="11203" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="11205" href="Cubical.Data.Nat.Order.html#11175" class="Function">≤→&lt;</a> <a id="11209" href="Cubical.Data.Nat.Order.html#11209" class="Bound">p</a> <a id="11211" href="Cubical.Data.Nat.Order.html#11211" class="Bound">q</a> <a id="11213" class="Symbol">=</a>
  <a id="11217" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Cubical.Data.Nat.Order.html#11104" class="Function">≤-split</a> <a id="11231" href="Cubical.Data.Nat.Order.html#11209" class="Bound">p</a><a id="11232" class="Symbol">)</a> <a id="11234" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a>
    <a id="11241" class="Symbol">λ</a> <a id="11243" class="Symbol">{</a> <a id="11245" class="Symbol">(</a><a id="11246" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11250" href="Cubical.Data.Nat.Order.html#11250" class="Bound">r</a><a id="11251" class="Symbol">)</a> <a id="11253" class="Symbol">→</a> <a id="11255" href="Cubical.Data.Nat.Order.html#11250" class="Bound">r</a>
      <a id="11263" class="Symbol">;</a> <a id="11265" class="Symbol">(</a><a id="11266" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11270" href="Cubical.Data.Nat.Order.html#11270" class="Bound">r</a><a id="11271" class="Symbol">)</a> <a id="11273" class="Symbol">→</a> <a id="11275" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11281" class="Symbol">(</a><a id="11282" href="Cubical.Data.Nat.Order.html#11211" class="Bound">q</a> <a id="11284" href="Cubical.Data.Nat.Order.html#11270" class="Bound">r</a><a id="11285" class="Symbol">)</a> <a id="11287" class="Symbol">}</a>

<a id="≤-suc-≢"></a><a id="11290" href="Cubical.Data.Nat.Order.html#11290" class="Function">≤-suc-≢</a> <a id="11298" class="Symbol">:</a> <a id="11300" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11302" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11308" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11310" class="Symbol">→</a> <a id="11312" class="Symbol">(</a><a id="11313" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11315" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11317" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11321" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11323" class="Symbol">→</a> <a id="11325" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="11327" class="Symbol">)</a> <a id="11329" class="Symbol">→</a> <a id="11331" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11333" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11335" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="11337" href="Cubical.Data.Nat.Order.html#11290" class="Function">≤-suc-≢</a> <a id="11345" href="Cubical.Data.Nat.Order.html#11345" class="Bound">p</a> <a id="11347" href="Cubical.Data.Nat.Order.html#11347" class="Bound">¬q</a> <a id="11350" class="Symbol">=</a> <a id="11352" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="11364" class="Symbol">(</a><a id="11365" href="Cubical.Data.Nat.Order.html#11175" class="Function">≤→&lt;</a> <a id="11369" href="Cubical.Data.Nat.Order.html#11345" class="Bound">p</a> <a id="11371" href="Cubical.Data.Nat.Order.html#11347" class="Bound">¬q</a><a id="11373" class="Symbol">)</a>

<a id="≤-+-split"></a><a id="11376" href="Cubical.Data.Nat.Order.html#11376" class="Function">≤-+-split</a> <a id="11386" class="Symbol">:</a> <a id="11388" class="Symbol">∀</a> <a id="11390" href="Cubical.Data.Nat.Order.html#11390" class="Bound">n</a> <a id="11392" href="Cubical.Data.Nat.Order.html#11392" class="Bound">m</a> <a id="11394" href="Cubical.Data.Nat.Order.html#11394" class="Bound">k</a> <a id="11396" class="Symbol">→</a> <a id="11398" href="Cubical.Data.Nat.Order.html#11394" class="Bound">k</a> <a id="11400" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11402" href="Cubical.Data.Nat.Order.html#11390" class="Bound">n</a> <a id="11404" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11406" href="Cubical.Data.Nat.Order.html#11392" class="Bound">m</a> <a id="11408" class="Symbol">→</a> <a id="11410" class="Symbol">(</a><a id="11411" href="Cubical.Data.Nat.Order.html#11390" class="Bound">n</a> <a id="11413" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11415" href="Cubical.Data.Nat.Order.html#11394" class="Bound">k</a><a id="11416" class="Symbol">)</a> <a id="11418" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Cubical.Data.Nat.Order.html#11392" class="Bound">m</a> <a id="11423" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11425" class="Symbol">(</a><a id="11426" href="Cubical.Data.Nat.Order.html#11390" class="Bound">n</a> <a id="11428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11430" href="Cubical.Data.Nat.Order.html#11392" class="Bound">m</a><a id="11431" class="Symbol">)</a> <a id="11433" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="11435" href="Cubical.Data.Nat.Order.html#11394" class="Bound">k</a><a id="11436" class="Symbol">)</a>
<a id="11438" href="Cubical.Data.Nat.Order.html#11376" class="Function">≤-+-split</a> <a id="11448" href="Cubical.Data.Nat.Order.html#11448" class="Bound">n</a> <a id="11450" href="Cubical.Data.Nat.Order.html#11450" class="Bound">m</a> <a id="11452" href="Cubical.Data.Nat.Order.html#11452" class="Bound">k</a> <a id="11454" href="Cubical.Data.Nat.Order.html#11454" class="Bound">k≤n+m</a> <a id="11460" class="Keyword">with</a> <a id="11465" href="Cubical.Data.Nat.Order.html#11448" class="Bound">n</a> <a id="11467" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="11469" href="Cubical.Data.Nat.Order.html#11452" class="Bound">k</a>
<a id="11471" class="Symbol">...</a> <a id="11475" class="Symbol">|</a> <a id="11477" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="11480" href="Cubical.Data.Nat.Order.html#11480" class="Bound">p</a> <a id="11482" class="Symbol">=</a> <a id="11484" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11488" class="Symbol">(</a><a id="11489" class="Number">0</a> <a id="11491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11493" href="Cubical.Data.Nat.Order.html#11480" class="Bound">p</a><a id="11494" class="Symbol">)</a>
<a id="11496" class="Symbol">...</a> <a id="11500" class="Symbol">|</a> <a id="11502" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="11505" href="Cubical.Data.Nat.Order.html#11505" class="Bound">n&lt;k</a> <a id="11509" class="Symbol">=</a> <a id="11511" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11515" class="Symbol">(</a><a id="11516" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="11525" href="Cubical.Data.Nat.Order.html#11505" class="Bound">n&lt;k</a><a id="11528" class="Symbol">)</a>
<a id="11530" class="Symbol">...</a> <a id="11534" class="Symbol">|</a> <a id="11536" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="11539" href="Cubical.Data.Nat.Order.html#11539" class="Bound">k&lt;n</a> <a id="11543" class="Keyword">with</a> <a id="11548" class="Bound">m</a> <a id="11550" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="11552" class="Symbol">((</a><a id="11554" class="Bound">n</a> <a id="11556" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11558" class="Bound">m</a><a id="11559" class="Symbol">)</a> <a id="11561" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="11563" class="Bound">k</a><a id="11564" class="Symbol">)</a>
<a id="11566" class="Symbol">...</a> <a id="11570" class="Symbol">|</a> <a id="11572" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="11575" href="Cubical.Data.Nat.Order.html#11575" class="Bound">p</a> <a id="11577" class="Symbol">=</a> <a id="11579" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11583" class="Symbol">(</a><a id="11584" class="Number">0</a> <a id="11586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11588" href="Cubical.Data.Nat.Order.html#11575" class="Bound">p</a><a id="11589" class="Symbol">)</a>
<a id="11591" class="Symbol">...</a> <a id="11595" class="Symbol">|</a> <a id="11597" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="11600" href="Cubical.Data.Nat.Order.html#11600" class="Bound">m&lt;n+m∸k</a> <a id="11608" class="Symbol">=</a> <a id="11610" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11614" class="Symbol">(</a><a id="11615" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="11624" href="Cubical.Data.Nat.Order.html#11600" class="Bound">m&lt;n+m∸k</a><a id="11631" class="Symbol">)</a>
<a id="11633" class="Symbol">...</a> <a id="11637" class="Symbol">|</a> <a id="11639" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="11642" href="Cubical.Data.Nat.Order.html#11642" class="Bound">n+m∸k&lt;m</a> <a id="11650" class="Symbol">=</a>
      <a id="11658" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11664" class="Symbol">(</a><a id="11665" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="11670" class="Symbol">(</a><a id="11671" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11681" class="Symbol">(λ</a> <a id="11684" href="Cubical.Data.Nat.Order.html#11684" class="Bound">i</a> <a id="11686" class="Symbol">→</a> <a id="11688" href="Cubical.Data.Nat.Order.html#6319" class="Function">≤-∸-+-cancel</a> <a id="11701" class="Bound">k≤n+m</a> <a id="11707" href="Cubical.Data.Nat.Order.html#11684" class="Bound">i</a> <a id="11709" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="11711" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="11718" class="Bound">m</a> <a id="11720" class="Bound">n</a> <a id="11722" href="Cubical.Data.Nat.Order.html#11684" class="Bound">i</a><a id="11723" class="Symbol">)</a> <a id="11725" class="Symbol">(</a><a id="11726" href="Cubical.Data.Nat.Order.html#4691" class="Function">&lt;-+-&lt;</a> <a id="11732" href="Cubical.Data.Nat.Order.html#11642" class="Bound">n+m∸k&lt;m</a> <a id="11740" class="Bound">k&lt;n</a><a id="11743" class="Symbol">)))</a>

<a id="&lt;-asym&#39;-case"></a><a id="11748" href="Cubical.Data.Nat.Order.html#11748" class="Function">&lt;-asym&#39;-case</a> <a id="11761" class="Symbol">:</a> <a id="11763" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="11774" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11776" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11778" class="Symbol">→</a> <a id="11780" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11782" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11784" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="11786" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11788" class="Symbol">→</a> <a id="11790" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11792" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11794" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="11796" href="Cubical.Data.Nat.Order.html#11748" class="Function">&lt;-asym&#39;-case</a> <a id="11809" class="Symbol">(</a><a id="11810" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="11813" href="Cubical.Data.Nat.Order.html#11813" class="Bound">p</a><a id="11814" class="Symbol">)</a> <a id="11816" href="Cubical.Data.Nat.Order.html#11816" class="Bound">q</a> <a id="11818" class="Symbol">=</a> <a id="11820" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11826" class="Symbol">(</a><a id="11827" href="Cubical.Data.Nat.Order.html#11816" class="Bound">q</a> <a id="11829" href="Cubical.Data.Nat.Order.html#11813" class="Bound">p</a><a id="11830" class="Symbol">)</a>
<a id="11832" href="Cubical.Data.Nat.Order.html#11748" class="Function">&lt;-asym&#39;-case</a> <a id="11845" class="Symbol">(</a><a id="11846" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="11849" href="Cubical.Data.Nat.Order.html#11849" class="Bound">p</a><a id="11850" class="Symbol">)</a> <a id="11852" class="Symbol">_</a> <a id="11854" class="Symbol">=</a> <a id="11856" class="Symbol">_</a> <a id="11858" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11864" href="Cubical.Data.Nat.Order.html#11849" class="Bound">p</a>
<a id="11866" href="Cubical.Data.Nat.Order.html#11748" class="Function">&lt;-asym&#39;-case</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="11883" href="Cubical.Data.Nat.Order.html#11883" class="Bound">p</a><a id="11884" class="Symbol">)</a> <a id="11886" class="Symbol">_</a> <a id="11888" class="Symbol">=</a> <a id="11890" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="11899" href="Cubical.Data.Nat.Order.html#11883" class="Bound">p</a>

<a id="&lt;-asym&#39;"></a><a id="11902" href="Cubical.Data.Nat.Order.html#11902" class="Function">&lt;-asym&#39;</a> <a id="11910" class="Symbol">:</a> <a id="11912" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11914" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11916" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="11918" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11920" class="Symbol">→</a> <a id="11922" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11924" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11926" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="11928" href="Cubical.Data.Nat.Order.html#11902" class="Function">&lt;-asym&#39;</a> <a id="11936" class="Symbol">=</a> <a id="11938" href="Cubical.Data.Nat.Order.html#11748" class="Function">&lt;-asym&#39;-case</a> <a id="11951" class="Symbol">(</a><a id="11952" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">_≟_</a> <a id="11956" class="Symbol">_</a> <a id="11958" class="Symbol">_)</a>

<a id="11962" class="Keyword">private</a>
  <a id="acc-suc"></a><a id="11972" href="Cubical.Data.Nat.Order.html#11972" class="Function">acc-suc</a> <a id="11980" class="Symbol">:</a> <a id="11982" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="11986" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="11990" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11992" class="Symbol">→</a> <a id="11994" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="11998" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="12002" class="Symbol">(</a><a id="12003" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12007" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="12008" class="Symbol">)</a>
  <a id="12012" href="Cubical.Data.Nat.Order.html#11972" class="Function">acc-suc</a> <a id="12020" href="Cubical.Data.Nat.Order.html#12020" class="Bound">a</a>
    <a id="12026" class="Symbol">=</a> <a id="12028" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="12032" class="Symbol">λ</a> <a id="12034" href="Cubical.Data.Nat.Order.html#12034" class="Bound">y</a> <a id="12036" href="Cubical.Data.Nat.Order.html#12036" class="Bound">y&lt;sn</a>
    <a id="12045" class="Symbol">→</a> <a id="12047" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="12052" href="Cubical.Data.Nat.Order.html#10744" class="Function">&lt;-split</a> <a id="12060" href="Cubical.Data.Nat.Order.html#12036" class="Bound">y&lt;sn</a> <a id="12065" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="12068" class="Symbol">λ</a>
    <a id="12074" class="Symbol">{</a> <a id="12076" class="Symbol">(</a><a id="12077" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12081" href="Cubical.Data.Nat.Order.html#12081" class="Bound">y&lt;n</a><a id="12084" class="Symbol">)</a> <a id="12086" class="Symbol">→</a> <a id="12088" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="12095" href="Cubical.Data.Nat.Order.html#12020" class="Bound">a</a> <a id="12097" href="Cubical.Data.Nat.Order.html#12034" class="Bound">y</a> <a id="12099" href="Cubical.Data.Nat.Order.html#12081" class="Bound">y&lt;n</a>
    <a id="12107" class="Symbol">;</a> <a id="12109" class="Symbol">(</a><a id="12110" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12114" href="Cubical.Data.Nat.Order.html#12114" class="Bound">y≡n</a><a id="12117" class="Symbol">)</a> <a id="12119" class="Symbol">→</a> <a id="12121" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12127" class="Symbol">_</a> <a id="12129" class="Symbol">(</a><a id="12130" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12134" href="Cubical.Data.Nat.Order.html#12114" class="Bound">y≡n</a><a id="12137" class="Symbol">)</a> <a id="12139" href="Cubical.Data.Nat.Order.html#12020" class="Bound">a</a>
    <a id="12145" class="Symbol">}</a>

<a id="&lt;-wellfounded"></a><a id="12148" href="Cubical.Data.Nat.Order.html#12148" class="Function">&lt;-wellfounded</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="12176" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a>
<a id="12180" href="Cubical.Data.Nat.Order.html#12148" class="Function">&lt;-wellfounded</a> <a id="12194" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="12199" class="Symbol">=</a> <a id="12201" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="12205" class="Symbol">λ</a> <a id="12207" href="Cubical.Data.Nat.Order.html#12207" class="Bound">_</a> <a id="12209" class="Symbol">→</a> <a id="12211" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="12217" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12219" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a>
<a id="12228" href="Cubical.Data.Nat.Order.html#12148" class="Function">&lt;-wellfounded</a> <a id="12242" class="Symbol">(</a><a id="12243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12247" href="Cubical.Data.Nat.Order.html#12247" class="Bound">n</a><a id="12248" class="Symbol">)</a> <a id="12250" class="Symbol">=</a> <a id="12252" href="Cubical.Data.Nat.Order.html#11972" class="Function">acc-suc</a> <a id="12260" class="Symbol">(</a><a id="12261" href="Cubical.Data.Nat.Order.html#12148" class="Function">&lt;-wellfounded</a> <a id="12275" href="Cubical.Data.Nat.Order.html#12247" class="Bound">n</a><a id="12276" class="Symbol">)</a>

<a id="&lt;→≢"></a><a id="12279" href="Cubical.Data.Nat.Order.html#12279" class="Function">&lt;→≢</a> <a id="12283" class="Symbol">:</a> <a id="12285" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="12287" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12289" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="12291" class="Symbol">→</a> <a id="12293" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12295" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="12297" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12299" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="12301" href="Cubical.Data.Nat.Order.html#12279" class="Function">&lt;→≢</a> <a id="12305" class="Symbol">{</a><a id="12306" href="Cubical.Data.Nat.Order.html#12306" class="Bound">n</a><a id="12307" class="Symbol">}</a> <a id="12309" class="Symbol">{</a><a id="12310" href="Cubical.Data.Nat.Order.html#12310" class="Bound">m</a><a id="12311" class="Symbol">}</a> <a id="12313" href="Cubical.Data.Nat.Order.html#12313" class="Bound">p</a> <a id="12315" href="Cubical.Data.Nat.Order.html#12315" class="Bound">q</a> <a id="12317" class="Symbol">=</a> <a id="12319" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="12324" class="Symbol">(</a><a id="12325" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12331" class="Symbol">(</a><a id="12332" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="12335" href="Cubical.Data.Nat.Order.html#12310" class="Bound">m</a><a id="12336" class="Symbol">)</a> <a id="12338" href="Cubical.Data.Nat.Order.html#12315" class="Bound">q</a> <a id="12340" href="Cubical.Data.Nat.Order.html#12313" class="Bound">p</a><a id="12341" class="Symbol">)</a>

<a id="12344" class="Keyword">module</a> <a id="12351" href="Cubical.Data.Nat.Order.html#12351" class="Module">_</a>
    <a id="12357" class="Symbol">(</a><a id="12358" href="Cubical.Data.Nat.Order.html#12358" class="Bound">b₀</a> <a id="12361" class="Symbol">:</a> <a id="12363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12364" class="Symbol">)</a>
    <a id="12370" class="Symbol">(</a><a id="12371" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="12373" class="Symbol">:</a> <a id="12375" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12377" class="Symbol">→</a> <a id="12379" href="Agda.Primitive.html#388" class="Primitive">Type₀</a><a id="12384" class="Symbol">)</a>
    <a id="12390" class="Symbol">(</a><a id="12391" href="Cubical.Data.Nat.Order.html#12391" class="Bound">base</a> <a id="12396" class="Symbol">:</a> <a id="12398" class="Symbol">∀</a> <a id="12400" href="Cubical.Data.Nat.Order.html#12400" class="Bound">n</a> <a id="12402" class="Symbol">→</a> <a id="12404" href="Cubical.Data.Nat.Order.html#12400" class="Bound">n</a> <a id="12406" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12412" href="Cubical.Data.Nat.Order.html#12358" class="Bound">b₀</a> <a id="12415" class="Symbol">→</a> <a id="12417" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="12419" href="Cubical.Data.Nat.Order.html#12400" class="Bound">n</a><a id="12420" class="Symbol">)</a>
    <a id="12426" class="Symbol">(</a><a id="12427" href="Cubical.Data.Nat.Order.html#12427" class="Bound">step</a> <a id="12432" class="Symbol">:</a> <a id="12434" class="Symbol">∀</a> <a id="12436" href="Cubical.Data.Nat.Order.html#12436" class="Bound">n</a> <a id="12438" class="Symbol">→</a> <a id="12440" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="12442" href="Cubical.Data.Nat.Order.html#12436" class="Bound">n</a> <a id="12444" class="Symbol">→</a> <a id="12446" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="12448" class="Symbol">(</a><a id="12449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12453" href="Cubical.Data.Nat.Order.html#12358" class="Bound">b₀</a> <a id="12456" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12458" href="Cubical.Data.Nat.Order.html#12436" class="Bound">n</a><a id="12459" class="Symbol">))</a>
  <a id="12464" class="Keyword">where</a>
  <a id="12472" class="Keyword">open</a> <a id="12477" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="12481" class="Symbol">(</a><a id="12482" href="Cubical.Data.Nat.Order.html#12148" class="Function">&lt;-wellfounded</a><a id="12495" class="Symbol">)</a>

  <a id="12500" class="Keyword">private</a>
    <a id="12512" href="Cubical.Data.Nat.Order.html#12512" class="Function">dichotomy</a> <a id="12522" class="Symbol">:</a> <a id="12524" class="Symbol">∀</a> <a id="12526" href="Cubical.Data.Nat.Order.html#12526" class="Bound">b</a> <a id="12528" href="Cubical.Data.Nat.Order.html#12528" class="Bound">n</a> <a id="12530" class="Symbol">→</a> <a id="12532" class="Symbol">(</a><a id="12533" href="Cubical.Data.Nat.Order.html#12528" class="Bound">n</a> <a id="12535" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12537" href="Cubical.Data.Nat.Order.html#12526" class="Bound">b</a><a id="12538" class="Symbol">)</a> <a id="12540" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12542" class="Symbol">(</a><a id="12543" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12546" href="Cubical.Data.Nat.Order.html#12546" class="Bound">m</a> <a id="12548" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12550" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12552" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12554" href="Cubical.Data.Nat.Order.html#12528" class="Bound">n</a> <a id="12556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12558" href="Cubical.Data.Nat.Order.html#12526" class="Bound">b</a> <a id="12560" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12562" href="Cubical.Data.Nat.Order.html#12546" class="Bound">m</a><a id="12563" class="Symbol">)</a>
    <a id="12569" href="Cubical.Data.Nat.Order.html#12512" class="Function">dichotomy</a> <a id="12579" href="Cubical.Data.Nat.Order.html#12579" class="Bound">b</a> <a id="12581" href="Cubical.Data.Nat.Order.html#12581" class="Bound">n</a>
      <a id="12589" class="Symbol">=</a> <a id="12591" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="12596" href="Cubical.Data.Nat.Order.html#12581" class="Bound">n</a> <a id="12598" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="12600" href="Cubical.Data.Nat.Order.html#12579" class="Bound">b</a> <a id="12602" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="12609" class="Symbol">(λ</a> <a id="12612" href="Cubical.Data.Nat.Order.html#12612" class="Bound">_</a> <a id="12614" class="Symbol">→</a> <a id="12616" class="Symbol">(</a><a id="12617" href="Cubical.Data.Nat.Order.html#12581" class="Bound">n</a> <a id="12619" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12621" href="Cubical.Data.Nat.Order.html#12579" class="Bound">b</a><a id="12622" class="Symbol">)</a> <a id="12624" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12626" class="Symbol">(</a><a id="12627" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12630" href="Cubical.Data.Nat.Order.html#12630" class="Bound">m</a> <a id="12632" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12634" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12636" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12638" href="Cubical.Data.Nat.Order.html#12581" class="Bound">n</a> <a id="12640" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12642" href="Cubical.Data.Nat.Order.html#12579" class="Bound">b</a> <a id="12644" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12646" href="Cubical.Data.Nat.Order.html#12630" class="Bound">m</a><a id="12647" class="Symbol">))</a> <a id="12650" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="12653" class="Symbol">λ</a>
      <a id="12661" class="Symbol">{</a> <a id="12663" class="Symbol">(</a><a id="12664" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="12667" href="Cubical.Data.Nat.Order.html#12667" class="Bound">o</a><a id="12668" class="Symbol">)</a> <a id="12670" class="Symbol">→</a> <a id="12672" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12676" href="Cubical.Data.Nat.Order.html#12667" class="Bound">o</a>
      <a id="12684" class="Symbol">;</a> <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="12690" href="Cubical.Data.Nat.Order.html#12690" class="Bound">p</a><a id="12691" class="Symbol">)</a> <a id="12693" class="Symbol">→</a> <a id="12695" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12699" class="Symbol">(</a><a id="12700" class="Number">0</a> <a id="12702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12704" href="Cubical.Data.Nat.Order.html#12690" class="Bound">p</a> <a id="12706" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12708" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="12720" href="Cubical.Data.Nat.Order.html#12579" class="Bound">b</a><a id="12721" class="Symbol">))</a>
      <a id="12730" class="Symbol">;</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="12736" class="Symbol">(</a><a id="12737" href="Cubical.Data.Nat.Order.html#12737" class="Bound">m</a> <a id="12739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12741" href="Cubical.Data.Nat.Order.html#12741" class="Bound">p</a><a id="12742" class="Symbol">))</a> <a id="12745" class="Symbol">→</a> <a id="12747" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12751" class="Symbol">(</a><a id="12752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12756" href="Cubical.Data.Nat.Order.html#12737" class="Bound">m</a> <a id="12758" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12760" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12764" href="Cubical.Data.Nat.Order.html#12741" class="Bound">p</a> <a id="12766" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12768" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="12774" href="Cubical.Data.Nat.Order.html#12737" class="Bound">m</a> <a id="12776" href="Cubical.Data.Nat.Order.html#12579" class="Bound">b</a> <a id="12778" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12780" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="12787" class="Symbol">(</a><a id="12788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12792" href="Cubical.Data.Nat.Order.html#12737" class="Bound">m</a><a id="12793" class="Symbol">)</a> <a id="12795" href="Cubical.Data.Nat.Order.html#12579" class="Bound">b</a><a id="12796" class="Symbol">)</a>
      <a id="12804" class="Symbol">}</a>

    <a id="12811" href="Cubical.Data.Nat.Order.html#12811" class="Function">dichotomy&lt;≡</a> <a id="12823" class="Symbol">:</a> <a id="12825" class="Symbol">∀</a> <a id="12827" href="Cubical.Data.Nat.Order.html#12827" class="Bound">b</a> <a id="12829" href="Cubical.Data.Nat.Order.html#12829" class="Bound">n</a> <a id="12831" class="Symbol">→</a> <a id="12833" class="Symbol">(</a><a id="12834" href="Cubical.Data.Nat.Order.html#12834" class="Bound">n&lt;b</a> <a id="12838" class="Symbol">:</a> <a id="12840" href="Cubical.Data.Nat.Order.html#12829" class="Bound">n</a> <a id="12842" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12844" href="Cubical.Data.Nat.Order.html#12827" class="Bound">b</a><a id="12845" class="Symbol">)</a> <a id="12847" class="Symbol">→</a> <a id="12849" href="Cubical.Data.Nat.Order.html#12512" class="Function">dichotomy</a> <a id="12859" href="Cubical.Data.Nat.Order.html#12827" class="Bound">b</a> <a id="12861" href="Cubical.Data.Nat.Order.html#12829" class="Bound">n</a> <a id="12863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12865" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12869" href="Cubical.Data.Nat.Order.html#12834" class="Bound">n&lt;b</a>
    <a id="12877" href="Cubical.Data.Nat.Order.html#12811" class="Function">dichotomy&lt;≡</a> <a id="12889" href="Cubical.Data.Nat.Order.html#12889" class="Bound">b</a> <a id="12891" href="Cubical.Data.Nat.Order.html#12891" class="Bound">n</a> <a id="12893" href="Cubical.Data.Nat.Order.html#12893" class="Bound">n&lt;b</a>
      <a id="12903" class="Symbol">=</a> <a id="12905" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="12910" href="Cubical.Data.Nat.Order.html#12512" class="Function">dichotomy</a> <a id="12920" href="Cubical.Data.Nat.Order.html#12889" class="Bound">b</a> <a id="12922" href="Cubical.Data.Nat.Order.html#12891" class="Bound">n</a> <a id="12924" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="12931" class="Symbol">(λ</a> <a id="12934" href="Cubical.Data.Nat.Order.html#12934" class="Bound">d</a> <a id="12936" class="Symbol">→</a> <a id="12938" href="Cubical.Data.Nat.Order.html#12934" class="Bound">d</a> <a id="12940" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12942" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12946" href="Cubical.Data.Nat.Order.html#12893" class="Bound">n&lt;b</a><a id="12949" class="Symbol">)</a> <a id="12951" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="12954" class="Symbol">λ</a>
      <a id="12962" class="Symbol">{</a> <a id="12964" class="Symbol">(</a><a id="12965" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12969" href="Cubical.Data.Nat.Order.html#12969" class="Bound">x</a><a id="12970" class="Symbol">)</a> <a id="12972" class="Symbol">→</a> <a id="12974" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12979" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12983" class="Symbol">(</a><a id="12984" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="12992" href="Cubical.Data.Nat.Order.html#12969" class="Bound">x</a> <a id="12994" href="Cubical.Data.Nat.Order.html#12893" class="Bound">n&lt;b</a><a id="12997" class="Symbol">)</a>
      <a id="13005" class="Symbol">;</a> <a id="13007" class="Symbol">(</a><a id="13008" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13012" class="Symbol">(</a><a id="13013" href="Cubical.Data.Nat.Order.html#13013" class="Bound">m</a> <a id="13015" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13017" href="Cubical.Data.Nat.Order.html#13017" class="Bound">p</a><a id="13018" class="Symbol">))</a> <a id="13021" class="Symbol">→</a> <a id="13023" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13029" class="Symbol">(</a><a id="13030" href="Cubical.Data.Nat.Order.html#4316" class="Function">&lt;-asym</a> <a id="13037" href="Cubical.Data.Nat.Order.html#12893" class="Bound">n&lt;b</a> <a id="13041" class="Symbol">(</a><a id="13042" href="Cubical.Data.Nat.Order.html#13013" class="Bound">m</a> <a id="13044" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13046" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13050" class="Symbol">(</a><a id="13051" href="Cubical.Data.Nat.Order.html#13017" class="Bound">p</a> <a id="13053" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13055" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="13062" href="Cubical.Data.Nat.Order.html#12889" class="Bound">b</a> <a id="13064" href="Cubical.Data.Nat.Order.html#13013" class="Bound">m</a><a id="13065" class="Symbol">)))</a>
      <a id="13075" class="Symbol">}</a>

    <a id="13082" href="Cubical.Data.Nat.Order.html#13082" class="Function">dichotomy+≡</a> <a id="13094" class="Symbol">:</a> <a id="13096" class="Symbol">∀</a> <a id="13098" href="Cubical.Data.Nat.Order.html#13098" class="Bound">b</a> <a id="13100" href="Cubical.Data.Nat.Order.html#13100" class="Bound">m</a> <a id="13102" href="Cubical.Data.Nat.Order.html#13102" class="Bound">n</a> <a id="13104" class="Symbol">→</a> <a id="13106" class="Symbol">(</a><a id="13107" href="Cubical.Data.Nat.Order.html#13107" class="Bound">p</a> <a id="13109" class="Symbol">:</a> <a id="13111" href="Cubical.Data.Nat.Order.html#13102" class="Bound">n</a> <a id="13113" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13115" href="Cubical.Data.Nat.Order.html#13098" class="Bound">b</a> <a id="13117" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13119" href="Cubical.Data.Nat.Order.html#13100" class="Bound">m</a><a id="13120" class="Symbol">)</a> <a id="13122" class="Symbol">→</a> <a id="13124" href="Cubical.Data.Nat.Order.html#12512" class="Function">dichotomy</a> <a id="13134" href="Cubical.Data.Nat.Order.html#13098" class="Bound">b</a> <a id="13136" href="Cubical.Data.Nat.Order.html#13102" class="Bound">n</a> <a id="13138" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13140" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13144" class="Symbol">(</a><a id="13145" href="Cubical.Data.Nat.Order.html#13100" class="Bound">m</a> <a id="13147" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13149" href="Cubical.Data.Nat.Order.html#13107" class="Bound">p</a><a id="13150" class="Symbol">)</a>
    <a id="13156" href="Cubical.Data.Nat.Order.html#13082" class="Function">dichotomy+≡</a> <a id="13168" href="Cubical.Data.Nat.Order.html#13168" class="Bound">b</a> <a id="13170" href="Cubical.Data.Nat.Order.html#13170" class="Bound">m</a> <a id="13172" href="Cubical.Data.Nat.Order.html#13172" class="Bound">n</a> <a id="13174" href="Cubical.Data.Nat.Order.html#13174" class="Bound">p</a>
      <a id="13182" class="Symbol">=</a> <a id="13184" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="13189" href="Cubical.Data.Nat.Order.html#12512" class="Function">dichotomy</a> <a id="13199" href="Cubical.Data.Nat.Order.html#13168" class="Bound">b</a> <a id="13201" href="Cubical.Data.Nat.Order.html#13172" class="Bound">n</a> <a id="13203" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="13210" class="Symbol">(λ</a> <a id="13213" href="Cubical.Data.Nat.Order.html#13213" class="Bound">d</a> <a id="13215" class="Symbol">→</a> <a id="13217" href="Cubical.Data.Nat.Order.html#13213" class="Bound">d</a> <a id="13219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13221" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13225" class="Symbol">(</a><a id="13226" href="Cubical.Data.Nat.Order.html#13170" class="Bound">m</a> <a id="13228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13230" href="Cubical.Data.Nat.Order.html#13174" class="Bound">p</a><a id="13231" class="Symbol">))</a> <a id="13234" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="13237" class="Symbol">λ</a>
      <a id="13245" class="Symbol">{</a> <a id="13247" class="Symbol">(</a><a id="13248" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13252" href="Cubical.Data.Nat.Order.html#13252" class="Bound">n&lt;b</a><a id="13255" class="Symbol">)</a> <a id="13257" class="Symbol">→</a> <a id="13259" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13265" class="Symbol">(</a><a id="13266" href="Cubical.Data.Nat.Order.html#4316" class="Function">&lt;-asym</a> <a id="13273" href="Cubical.Data.Nat.Order.html#13252" class="Bound">n&lt;b</a> <a id="13277" class="Symbol">(</a><a id="13278" href="Cubical.Data.Nat.Order.html#13170" class="Bound">m</a> <a id="13280" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13282" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="13289" href="Cubical.Data.Nat.Order.html#13170" class="Bound">m</a> <a id="13291" href="Cubical.Data.Nat.Order.html#13168" class="Bound">b</a> <a id="13293" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13295" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13299" href="Cubical.Data.Nat.Order.html#13174" class="Bound">p</a><a id="13300" class="Symbol">))</a>
      <a id="13309" class="Symbol">;</a> <a id="13311" class="Symbol">(</a><a id="13312" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13316" class="Symbol">(</a><a id="13317" href="Cubical.Data.Nat.Order.html#13317" class="Bound">m&#39;</a> <a id="13320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13322" href="Cubical.Data.Nat.Order.html#13322" class="Bound">q</a><a id="13323" class="Symbol">))</a>
      <a id="13332" class="Symbol">→</a> <a id="13334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13339" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13343" class="Symbol">(</a><a id="13344" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="13351" class="Symbol">(λ</a> <a id="13354" href="Cubical.Data.Nat.Order.html#13354" class="Bound">x</a> <a id="13356" class="Symbol">→</a> <a id="13358" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="13365" href="Cubical.Data.Nat.Order.html#13172" class="Bound">n</a> <a id="13367" class="Symbol">(</a><a id="13368" href="Cubical.Data.Nat.Order.html#13168" class="Bound">b</a> <a id="13370" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13372" href="Cubical.Data.Nat.Order.html#13354" class="Bound">x</a><a id="13373" class="Symbol">))</a> <a id="13376" class="Symbol">(</a><a id="13377" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="13384" class="Symbol">{</a><a id="13385" class="Argument">m</a> <a id="13387" class="Symbol">=</a> <a id="13389" href="Cubical.Data.Nat.Order.html#13168" class="Bound">b</a><a id="13390" class="Symbol">}</a> <a id="13392" class="Symbol">(</a><a id="13393" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13397" href="Cubical.Data.Nat.Order.html#13322" class="Bound">q</a> <a id="13399" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13401" href="Cubical.Data.Nat.Order.html#13174" class="Bound">p</a><a id="13402" class="Symbol">)))</a>
      <a id="13412" class="Symbol">}</a>

    <a id="13419" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="13421" class="Symbol">=</a> <a id="13423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13427" href="Cubical.Data.Nat.Order.html#12358" class="Bound">b₀</a>

    <a id="13435" href="Cubical.Data.Nat.Order.html#13435" class="Function">lemma₁</a> <a id="13442" class="Symbol">:</a> <a id="13444" class="Symbol">∀{</a><a id="13446" href="Cubical.Data.Nat.Order.html#13446" class="Bound">x</a> <a id="13448" href="Cubical.Data.Nat.Order.html#13448" class="Bound">y</a> <a id="13450" href="Cubical.Data.Nat.Order.html#13450" class="Bound">z</a><a id="13451" class="Symbol">}</a> <a id="13453" class="Symbol">→</a> <a id="13455" href="Cubical.Data.Nat.Order.html#13446" class="Bound">x</a> <a id="13457" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13463" href="Cubical.Data.Nat.Order.html#13450" class="Bound">z</a> <a id="13465" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13467" href="Cubical.Data.Nat.Order.html#13448" class="Bound">y</a> <a id="13469" class="Symbol">→</a> <a id="13471" href="Cubical.Data.Nat.Order.html#13448" class="Bound">y</a> <a id="13473" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13475" href="Cubical.Data.Nat.Order.html#13446" class="Bound">x</a>
    <a id="13481" href="Cubical.Data.Nat.Order.html#13435" class="Function">lemma₁</a> <a id="13488" class="Symbol">{</a><a id="13489" class="Argument">y</a> <a id="13491" class="Symbol">=</a> <a id="13493" href="Cubical.Data.Nat.Order.html#13493" class="Bound">y</a><a id="13494" class="Symbol">}</a> <a id="13496" class="Symbol">{</a><a id="13497" href="Cubical.Data.Nat.Order.html#13497" class="Bound">z</a><a id="13498" class="Symbol">}</a> <a id="13500" href="Cubical.Data.Nat.Order.html#13500" class="Bound">p</a> <a id="13502" class="Symbol">=</a> <a id="13504" href="Cubical.Data.Nat.Order.html#13497" class="Bound">z</a> <a id="13506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13508" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="13514" href="Cubical.Data.Nat.Order.html#13497" class="Bound">z</a> <a id="13516" href="Cubical.Data.Nat.Order.html#13493" class="Bound">y</a> <a id="13518" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13520" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13524" href="Cubical.Data.Nat.Order.html#13500" class="Bound">p</a>

    <a id="13531" href="Cubical.Data.Nat.Order.html#13531" class="Function">subStep</a> <a id="13539" class="Symbol">:</a> <a id="13541" class="Symbol">(</a><a id="13542" href="Cubical.Data.Nat.Order.html#13542" class="Bound">n</a> <a id="13544" class="Symbol">:</a> <a id="13546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13547" class="Symbol">)</a> <a id="13549" class="Symbol">→</a> <a id="13551" class="Symbol">(∀</a> <a id="13554" href="Cubical.Data.Nat.Order.html#13554" class="Bound">m</a> <a id="13556" class="Symbol">→</a> <a id="13558" href="Cubical.Data.Nat.Order.html#13554" class="Bound">m</a> <a id="13560" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13562" href="Cubical.Data.Nat.Order.html#13542" class="Bound">n</a> <a id="13564" class="Symbol">→</a> <a id="13566" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="13568" href="Cubical.Data.Nat.Order.html#13554" class="Bound">m</a><a id="13569" class="Symbol">)</a> <a id="13571" class="Symbol">→</a> <a id="13573" class="Symbol">(</a><a id="13574" href="Cubical.Data.Nat.Order.html#13542" class="Bound">n</a> <a id="13576" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13578" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a><a id="13579" class="Symbol">)</a> <a id="13581" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13583" class="Symbol">(</a><a id="13584" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13587" href="Cubical.Data.Nat.Order.html#13587" class="Bound">m</a> <a id="13589" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13591" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13593" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13595" href="Cubical.Data.Nat.Order.html#13542" class="Bound">n</a> <a id="13597" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13599" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="13601" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13603" href="Cubical.Data.Nat.Order.html#13587" class="Bound">m</a><a id="13604" class="Symbol">)</a> <a id="13606" class="Symbol">→</a> <a id="13608" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="13610" href="Cubical.Data.Nat.Order.html#13542" class="Bound">n</a>
    <a id="13616" href="Cubical.Data.Nat.Order.html#13531" class="Function">subStep</a> <a id="13624" href="Cubical.Data.Nat.Order.html#13624" class="Bound">n</a> <a id="13626" class="Symbol">_</a>   <a id="13630" class="Symbol">(</a><a id="13631" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13635" href="Cubical.Data.Nat.Order.html#13635" class="Bound">l</a><a id="13636" class="Symbol">)</a> <a id="13638" class="Symbol">=</a> <a id="13640" href="Cubical.Data.Nat.Order.html#12391" class="Bound">base</a> <a id="13645" href="Cubical.Data.Nat.Order.html#13624" class="Bound">n</a> <a id="13647" href="Cubical.Data.Nat.Order.html#13635" class="Bound">l</a>
    <a id="13653" href="Cubical.Data.Nat.Order.html#13531" class="Function">subStep</a> <a id="13661" href="Cubical.Data.Nat.Order.html#13661" class="Bound">n</a> <a id="13663" href="Cubical.Data.Nat.Order.html#13663" class="Bound">rec</a> <a id="13667" class="Symbol">(</a><a id="13668" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13672" class="Symbol">(</a><a id="13673" href="Cubical.Data.Nat.Order.html#13673" class="Bound">m</a> <a id="13675" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13677" href="Cubical.Data.Nat.Order.html#13677" class="Bound">p</a><a id="13678" class="Symbol">))</a>
      <a id="13687" class="Symbol">=</a> <a id="13689" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13699" class="Symbol">(</a><a id="13700" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13705" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="13707" class="Symbol">(</a><a id="13708" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13712" href="Cubical.Data.Nat.Order.html#13677" class="Bound">p</a><a id="13713" class="Symbol">))</a> <a id="13716" class="Symbol">(</a><a id="13717" href="Cubical.Data.Nat.Order.html#12427" class="Bound">step</a> <a id="13722" href="Cubical.Data.Nat.Order.html#13673" class="Bound">m</a> <a id="13724" class="Symbol">(</a><a id="13725" href="Cubical.Data.Nat.Order.html#13663" class="Bound">rec</a> <a id="13729" href="Cubical.Data.Nat.Order.html#13673" class="Bound">m</a> <a id="13731" class="Symbol">(</a><a id="13732" href="Cubical.Data.Nat.Order.html#13435" class="Function">lemma₁</a> <a id="13739" href="Cubical.Data.Nat.Order.html#13677" class="Bound">p</a><a id="13740" class="Symbol">)))</a>

    <a id="13749" href="Cubical.Data.Nat.Order.html#13749" class="Function">wfStep</a> <a id="13756" class="Symbol">:</a> <a id="13758" class="Symbol">(</a><a id="13759" href="Cubical.Data.Nat.Order.html#13759" class="Bound">n</a> <a id="13761" class="Symbol">:</a> <a id="13763" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13764" class="Symbol">)</a> <a id="13766" class="Symbol">→</a> <a id="13768" class="Symbol">(∀</a> <a id="13771" href="Cubical.Data.Nat.Order.html#13771" class="Bound">m</a> <a id="13773" class="Symbol">→</a> <a id="13775" href="Cubical.Data.Nat.Order.html#13771" class="Bound">m</a> <a id="13777" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13779" href="Cubical.Data.Nat.Order.html#13759" class="Bound">n</a> <a id="13781" class="Symbol">→</a> <a id="13783" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="13785" href="Cubical.Data.Nat.Order.html#13771" class="Bound">m</a><a id="13786" class="Symbol">)</a> <a id="13788" class="Symbol">→</a> <a id="13790" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="13792" href="Cubical.Data.Nat.Order.html#13759" class="Bound">n</a>
    <a id="13798" href="Cubical.Data.Nat.Order.html#13749" class="Function">wfStep</a> <a id="13805" href="Cubical.Data.Nat.Order.html#13805" class="Bound">n</a> <a id="13807" href="Cubical.Data.Nat.Order.html#13807" class="Bound">rec</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="Cubical.Data.Nat.Order.html#13531" class="Function">subStep</a> <a id="13821" href="Cubical.Data.Nat.Order.html#13805" class="Bound">n</a> <a id="13823" href="Cubical.Data.Nat.Order.html#13807" class="Bound">rec</a> <a id="13827" class="Symbol">(</a><a id="13828" href="Cubical.Data.Nat.Order.html#12512" class="Function">dichotomy</a> <a id="13838" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="13840" href="Cubical.Data.Nat.Order.html#13805" class="Bound">n</a><a id="13841" class="Symbol">)</a>

    <a id="13848" href="Cubical.Data.Nat.Order.html#13848" class="Function">wfStepLemma₀</a> <a id="13861" class="Symbol">:</a> <a id="13863" class="Symbol">∀</a> <a id="13865" href="Cubical.Data.Nat.Order.html#13865" class="Bound">n</a> <a id="13867" class="Symbol">(</a><a id="13868" href="Cubical.Data.Nat.Order.html#13868" class="Bound">n&lt;b</a> <a id="13872" class="Symbol">:</a> <a id="13874" href="Cubical.Data.Nat.Order.html#13865" class="Bound">n</a> <a id="13876" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13878" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a><a id="13879" class="Symbol">)</a> <a id="13881" href="Cubical.Data.Nat.Order.html#13881" class="Bound">rec</a> <a id="13885" class="Symbol">→</a> <a id="13887" href="Cubical.Data.Nat.Order.html#13749" class="Function">wfStep</a> <a id="13894" href="Cubical.Data.Nat.Order.html#13865" class="Bound">n</a> <a id="13896" href="Cubical.Data.Nat.Order.html#13881" class="Bound">rec</a> <a id="13900" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13902" href="Cubical.Data.Nat.Order.html#12391" class="Bound">base</a> <a id="13907" href="Cubical.Data.Nat.Order.html#13865" class="Bound">n</a> <a id="13909" href="Cubical.Data.Nat.Order.html#13868" class="Bound">n&lt;b</a>
    <a id="13917" href="Cubical.Data.Nat.Order.html#13848" class="Function">wfStepLemma₀</a> <a id="13930" href="Cubical.Data.Nat.Order.html#13930" class="Bound">n</a> <a id="13932" href="Cubical.Data.Nat.Order.html#13932" class="Bound">n&lt;b</a> <a id="13936" href="Cubical.Data.Nat.Order.html#13936" class="Bound">rec</a> <a id="13940" class="Symbol">=</a> <a id="13942" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13947" class="Symbol">(</a><a id="13948" href="Cubical.Data.Nat.Order.html#13531" class="Function">subStep</a> <a id="13956" href="Cubical.Data.Nat.Order.html#13930" class="Bound">n</a> <a id="13958" href="Cubical.Data.Nat.Order.html#13936" class="Bound">rec</a><a id="13961" class="Symbol">)</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Cubical.Data.Nat.Order.html#12811" class="Function">dichotomy&lt;≡</a> <a id="13976" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="13978" href="Cubical.Data.Nat.Order.html#13930" class="Bound">n</a> <a id="13980" href="Cubical.Data.Nat.Order.html#13932" class="Bound">n&lt;b</a><a id="13983" class="Symbol">)</a>

    <a id="13990" href="Cubical.Data.Nat.Order.html#13990" class="Function">wfStepLemma₁</a> <a id="14003" class="Symbol">:</a> <a id="14005" class="Symbol">∀</a> <a id="14007" href="Cubical.Data.Nat.Order.html#14007" class="Bound">n</a> <a id="14009" href="Cubical.Data.Nat.Order.html#14009" class="Bound">rec</a> <a id="14013" class="Symbol">→</a> <a id="14015" href="Cubical.Data.Nat.Order.html#13749" class="Function">wfStep</a> <a id="14022" class="Symbol">(</a><a id="14023" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="14025" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14027" href="Cubical.Data.Nat.Order.html#14007" class="Bound">n</a><a id="14028" class="Symbol">)</a> <a id="14030" href="Cubical.Data.Nat.Order.html#14009" class="Bound">rec</a> <a id="14034" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14036" href="Cubical.Data.Nat.Order.html#12427" class="Bound">step</a> <a id="14041" href="Cubical.Data.Nat.Order.html#14007" class="Bound">n</a> <a id="14043" class="Symbol">(</a><a id="14044" href="Cubical.Data.Nat.Order.html#14009" class="Bound">rec</a> <a id="14048" href="Cubical.Data.Nat.Order.html#14007" class="Bound">n</a> <a id="14050" class="Symbol">(</a><a id="14051" href="Cubical.Data.Nat.Order.html#13435" class="Function">lemma₁</a> <a id="14058" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14062" class="Symbol">))</a>
    <a id="14069" href="Cubical.Data.Nat.Order.html#13990" class="Function">wfStepLemma₁</a> <a id="14082" href="Cubical.Data.Nat.Order.html#14082" class="Bound">n</a> <a id="14084" href="Cubical.Data.Nat.Order.html#14084" class="Bound">rec</a>
      <a id="14094" class="Symbol">=</a> <a id="14096" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14101" class="Symbol">(</a><a id="14102" href="Cubical.Data.Nat.Order.html#13531" class="Function">subStep</a> <a id="14110" class="Symbol">(</a><a id="14111" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="14113" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14115" href="Cubical.Data.Nat.Order.html#14082" class="Bound">n</a><a id="14116" class="Symbol">)</a> <a id="14118" href="Cubical.Data.Nat.Order.html#14084" class="Bound">rec</a><a id="14121" class="Symbol">)</a> <a id="14123" class="Symbol">(</a><a id="14124" href="Cubical.Data.Nat.Order.html#13082" class="Function">dichotomy+≡</a> <a id="14136" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="14138" href="Cubical.Data.Nat.Order.html#14082" class="Bound">n</a> <a id="14140" class="Symbol">(</a><a id="14141" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="14143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14145" href="Cubical.Data.Nat.Order.html#14082" class="Bound">n</a><a id="14146" class="Symbol">)</a> <a id="14148" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14152" class="Symbol">)</a>
      <a id="14160" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14162" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="14176" class="Symbol">_</a>

  <a id="14181" href="Cubical.Data.Nat.Order.html#14181" class="Function">+induction</a> <a id="14192" class="Symbol">:</a> <a id="14194" class="Symbol">∀</a> <a id="14196" href="Cubical.Data.Nat.Order.html#14196" class="Bound">n</a> <a id="14198" class="Symbol">→</a> <a id="14200" href="Cubical.Data.Nat.Order.html#12371" class="Bound">P</a> <a id="14202" href="Cubical.Data.Nat.Order.html#14196" class="Bound">n</a>
  <a id="14206" href="Cubical.Data.Nat.Order.html#14181" class="Function">+induction</a> <a id="14217" class="Symbol">=</a> <a id="14219" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="14229" href="Cubical.Data.Nat.Order.html#13749" class="Function">wfStep</a>

  <a id="14239" href="Cubical.Data.Nat.Order.html#14239" class="Function">+inductionBase</a> <a id="14254" class="Symbol">:</a> <a id="14256" class="Symbol">∀</a> <a id="14258" href="Cubical.Data.Nat.Order.html#14258" class="Bound">n</a> <a id="14260" class="Symbol">→</a> <a id="14262" class="Symbol">(</a><a id="14263" href="Cubical.Data.Nat.Order.html#14263" class="Bound">l</a> <a id="14265" class="Symbol">:</a> <a id="14267" href="Cubical.Data.Nat.Order.html#14258" class="Bound">n</a> <a id="14269" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14271" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a><a id="14272" class="Symbol">)</a> <a id="14274" class="Symbol">→</a> <a id="14276" href="Cubical.Data.Nat.Order.html#14181" class="Function">+induction</a> <a id="14287" href="Cubical.Data.Nat.Order.html#14258" class="Bound">n</a> <a id="14289" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14291" href="Cubical.Data.Nat.Order.html#12391" class="Bound">base</a> <a id="14296" href="Cubical.Data.Nat.Order.html#14258" class="Bound">n</a> <a id="14298" href="Cubical.Data.Nat.Order.html#14263" class="Bound">l</a>
  <a id="14302" href="Cubical.Data.Nat.Order.html#14239" class="Function">+inductionBase</a> <a id="14317" href="Cubical.Data.Nat.Order.html#14317" class="Bound">n</a> <a id="14319" href="Cubical.Data.Nat.Order.html#14319" class="Bound">l</a> <a id="14321" class="Symbol">=</a> <a id="14323" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="14341" href="Cubical.Data.Nat.Order.html#13749" class="Function">wfStep</a> <a id="14348" href="Cubical.Data.Nat.Order.html#14317" class="Bound">n</a> <a id="14350" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14352" href="Cubical.Data.Nat.Order.html#13848" class="Function">wfStepLemma₀</a> <a id="14365" href="Cubical.Data.Nat.Order.html#14317" class="Bound">n</a> <a id="14367" href="Cubical.Data.Nat.Order.html#14319" class="Bound">l</a> <a id="14369" class="Symbol">_</a>

  <a id="14374" href="Cubical.Data.Nat.Order.html#14374" class="Function">+inductionStep</a> <a id="14389" class="Symbol">:</a> <a id="14391" class="Symbol">∀</a> <a id="14393" href="Cubical.Data.Nat.Order.html#14393" class="Bound">n</a> <a id="14395" class="Symbol">→</a> <a id="14397" href="Cubical.Data.Nat.Order.html#14181" class="Function">+induction</a> <a id="14408" class="Symbol">(</a><a id="14409" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="14411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14413" href="Cubical.Data.Nat.Order.html#14393" class="Bound">n</a><a id="14414" class="Symbol">)</a> <a id="14416" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14418" href="Cubical.Data.Nat.Order.html#12427" class="Bound">step</a> <a id="14423" href="Cubical.Data.Nat.Order.html#14393" class="Bound">n</a> <a id="14425" class="Symbol">(</a><a id="14426" href="Cubical.Data.Nat.Order.html#14181" class="Function">+induction</a> <a id="14437" href="Cubical.Data.Nat.Order.html#14393" class="Bound">n</a><a id="14438" class="Symbol">)</a>
  <a id="14442" href="Cubical.Data.Nat.Order.html#14374" class="Function">+inductionStep</a> <a id="14457" href="Cubical.Data.Nat.Order.html#14457" class="Bound">n</a> <a id="14459" class="Symbol">=</a> <a id="14461" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="14479" href="Cubical.Data.Nat.Order.html#13749" class="Function">wfStep</a> <a id="14486" class="Symbol">(</a><a id="14487" href="Cubical.Data.Nat.Order.html#13419" class="Function">b</a> <a id="14489" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14491" href="Cubical.Data.Nat.Order.html#14457" class="Bound">n</a><a id="14492" class="Symbol">)</a> <a id="14494" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14496" href="Cubical.Data.Nat.Order.html#13990" class="Function">wfStepLemma₁</a> <a id="14509" href="Cubical.Data.Nat.Order.html#14457" class="Bound">n</a> <a id="14511" class="Symbol">_</a>

<a id="14514" class="Keyword">module</a> <a id="&lt;-Reasoning"></a><a id="14521" href="Cubical.Data.Nat.Order.html#14521" class="Module">&lt;-Reasoning</a> <a id="14533" class="Keyword">where</a>
  <a id="14541" class="Comment">-- TODO: would it be better to mirror the way it is done in the agda-stdlib?</a>
  <a id="14620" class="Keyword">infixr</a> <a id="14627" class="Number">2</a> <a id="14629" href="Cubical.Data.Nat.Order.html#14693" class="Function Operator">_&lt;⟨_⟩_</a> <a id="14636" href="Cubical.Data.Nat.Order.html#14760" class="Function Operator">_≤&lt;⟨_⟩_</a> <a id="14644" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">_≤⟨_⟩_</a> <a id="14651" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">_&lt;≤⟨_⟩_</a> <a id="14659" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">_≡&lt;⟨_⟩_</a> <a id="14667" href="Cubical.Data.Nat.Order.html#14967" class="Function Operator">_≡≤⟨_⟩_</a> <a id="14675" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">_&lt;≡⟨_⟩_</a> <a id="14683" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">_≤≡⟨_⟩_</a>
  <a id="&lt;-Reasoning._&lt;⟨_⟩_"></a><a id="14693" href="Cubical.Data.Nat.Order.html#14693" class="Function Operator">_&lt;⟨_⟩_</a> <a id="14700" class="Symbol">:</a> <a id="14702" class="Symbol">∀</a> <a id="14704" href="Cubical.Data.Nat.Order.html#14704" class="Bound">k</a> <a id="14706" class="Symbol">→</a> <a id="14708" href="Cubical.Data.Nat.Order.html#14704" class="Bound">k</a> <a id="14710" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14712" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14714" class="Symbol">→</a> <a id="14716" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14718" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14720" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14722" class="Symbol">→</a> <a id="14724" href="Cubical.Data.Nat.Order.html#14704" class="Bound">k</a> <a id="14726" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14728" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="14732" class="Symbol">_</a> <a id="14734" href="Cubical.Data.Nat.Order.html#14693" class="Function Operator">&lt;⟨</a> <a id="14737" href="Cubical.Data.Nat.Order.html#14737" class="Bound">p</a> <a id="14739" href="Cubical.Data.Nat.Order.html#14693" class="Function Operator">⟩</a> <a id="14741" href="Cubical.Data.Nat.Order.html#14741" class="Bound">q</a> <a id="14743" class="Symbol">=</a> <a id="14745" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="14753" href="Cubical.Data.Nat.Order.html#14737" class="Bound">p</a> <a id="14755" href="Cubical.Data.Nat.Order.html#14741" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤&lt;⟨_⟩_"></a><a id="14760" href="Cubical.Data.Nat.Order.html#14760" class="Function Operator">_≤&lt;⟨_⟩_</a> <a id="14768" class="Symbol">:</a> <a id="14770" class="Symbol">∀</a> <a id="14772" href="Cubical.Data.Nat.Order.html#14772" class="Bound">k</a> <a id="14774" class="Symbol">→</a> <a id="14776" href="Cubical.Data.Nat.Order.html#14772" class="Bound">k</a> <a id="14778" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14780" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14782" class="Symbol">→</a> <a id="14784" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14786" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14788" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14790" class="Symbol">→</a> <a id="14792" href="Cubical.Data.Nat.Order.html#14772" class="Bound">k</a> <a id="14794" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14796" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="14800" class="Symbol">_</a> <a id="14802" href="Cubical.Data.Nat.Order.html#14760" class="Function Operator">≤&lt;⟨</a> <a id="14806" href="Cubical.Data.Nat.Order.html#14806" class="Bound">p</a> <a id="14808" href="Cubical.Data.Nat.Order.html#14760" class="Function Operator">⟩</a> <a id="14810" href="Cubical.Data.Nat.Order.html#14810" class="Bound">q</a> <a id="14812" class="Symbol">=</a> <a id="14814" href="Cubical.Data.Nat.Order.html#4127" class="Function">≤&lt;-trans</a> <a id="14823" href="Cubical.Data.Nat.Order.html#14806" class="Bound">p</a> <a id="14825" href="Cubical.Data.Nat.Order.html#14810" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤⟨_⟩_"></a><a id="14830" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">_≤⟨_⟩_</a> <a id="14837" class="Symbol">:</a> <a id="14839" class="Symbol">∀</a> <a id="14841" href="Cubical.Data.Nat.Order.html#14841" class="Bound">k</a> <a id="14843" class="Symbol">→</a> <a id="14845" href="Cubical.Data.Nat.Order.html#14841" class="Bound">k</a> <a id="14847" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14849" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14851" class="Symbol">→</a> <a id="14853" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14855" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14857" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14859" class="Symbol">→</a> <a id="14861" href="Cubical.Data.Nat.Order.html#14841" class="Bound">k</a> <a id="14863" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14865" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="14869" class="Symbol">_</a> <a id="14871" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">≤⟨</a> <a id="14874" href="Cubical.Data.Nat.Order.html#14874" class="Bound">p</a> <a id="14876" href="Cubical.Data.Nat.Order.html#14830" class="Function Operator">⟩</a> <a id="14878" href="Cubical.Data.Nat.Order.html#14878" class="Bound">q</a> <a id="14880" class="Symbol">=</a> <a id="14882" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="14890" href="Cubical.Data.Nat.Order.html#14874" class="Bound">p</a> <a id="14892" href="Cubical.Data.Nat.Order.html#14878" class="Bound">q</a>

  <a id="&lt;-Reasoning._&lt;≤⟨_⟩_"></a><a id="14897" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">_&lt;≤⟨_⟩_</a> <a id="14905" class="Symbol">:</a> <a id="14907" class="Symbol">∀</a> <a id="14909" href="Cubical.Data.Nat.Order.html#14909" class="Bound">k</a> <a id="14911" class="Symbol">→</a> <a id="14913" href="Cubical.Data.Nat.Order.html#14909" class="Bound">k</a> <a id="14915" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14917" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14919" class="Symbol">→</a> <a id="14921" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14923" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14925" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14927" class="Symbol">→</a> <a id="14929" href="Cubical.Data.Nat.Order.html#14909" class="Bound">k</a> <a id="14931" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14933" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="14937" class="Symbol">_</a> <a id="14939" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">&lt;≤⟨</a> <a id="14943" href="Cubical.Data.Nat.Order.html#14943" class="Bound">p</a> <a id="14945" href="Cubical.Data.Nat.Order.html#14897" class="Function Operator">⟩</a> <a id="14947" href="Cubical.Data.Nat.Order.html#14947" class="Bound">q</a> <a id="14949" class="Symbol">=</a> <a id="14951" href="Cubical.Data.Nat.Order.html#4196" class="Function">&lt;≤-trans</a> <a id="14960" href="Cubical.Data.Nat.Order.html#14943" class="Bound">p</a> <a id="14962" href="Cubical.Data.Nat.Order.html#14947" class="Bound">q</a>

  <a id="&lt;-Reasoning._≡≤⟨_⟩_"></a><a id="14967" href="Cubical.Data.Nat.Order.html#14967" class="Function Operator">_≡≤⟨_⟩_</a> <a id="14975" class="Symbol">:</a> <a id="14977" class="Symbol">∀</a> <a id="14979" href="Cubical.Data.Nat.Order.html#14979" class="Bound">k</a> <a id="14981" class="Symbol">→</a> <a id="14983" href="Cubical.Data.Nat.Order.html#14979" class="Bound">k</a> <a id="14985" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14987" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="14989" class="Symbol">→</a> <a id="14991" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="14993" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14995" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14997" class="Symbol">→</a> <a id="14999" href="Cubical.Data.Nat.Order.html#14979" class="Bound">k</a> <a id="15001" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="15003" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="15007" class="Symbol">_</a> <a id="15009" href="Cubical.Data.Nat.Order.html#14967" class="Function Operator">≡≤⟨</a> <a id="15013" href="Cubical.Data.Nat.Order.html#15013" class="Bound">p</a> <a id="15015" href="Cubical.Data.Nat.Order.html#14967" class="Function Operator">⟩</a> <a id="15017" href="Cubical.Data.Nat.Order.html#15017" class="Bound">q</a> <a id="15019" class="Symbol">=</a> <a id="15021" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15027" class="Symbol">(λ</a> <a id="15030" href="Cubical.Data.Nat.Order.html#15030" class="Bound">k</a> <a id="15032" class="Symbol">→</a> <a id="15034" href="Cubical.Data.Nat.Order.html#15030" class="Bound">k</a> <a id="15036" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="15038" class="Symbol">_)</a> <a id="15041" class="Symbol">(</a><a id="15042" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15046" href="Cubical.Data.Nat.Order.html#15013" class="Bound">p</a><a id="15047" class="Symbol">)</a> <a id="15049" href="Cubical.Data.Nat.Order.html#15017" class="Bound">q</a>

  <a id="&lt;-Reasoning._≡&lt;⟨_⟩_"></a><a id="15054" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">_≡&lt;⟨_⟩_</a> <a id="15062" class="Symbol">:</a> <a id="15064" class="Symbol">∀</a> <a id="15066" href="Cubical.Data.Nat.Order.html#15066" class="Bound">k</a> <a id="15068" class="Symbol">→</a> <a id="15070" href="Cubical.Data.Nat.Order.html#15066" class="Bound">k</a> <a id="15072" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15074" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="15076" class="Symbol">→</a> <a id="15078" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="15080" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15082" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="15084" class="Symbol">→</a> <a id="15086" href="Cubical.Data.Nat.Order.html#15066" class="Bound">k</a> <a id="15088" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15090" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="15094" class="Symbol">_</a> <a id="15096" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">≡&lt;⟨</a> <a id="15100" href="Cubical.Data.Nat.Order.html#15100" class="Bound">p</a> <a id="15102" href="Cubical.Data.Nat.Order.html#15054" class="Function Operator">⟩</a> <a id="15104" href="Cubical.Data.Nat.Order.html#15104" class="Bound">q</a> <a id="15106" class="Symbol">=</a> <a id="15108" class="Symbol">_</a> <a id="15110" href="Cubical.Data.Nat.Order.html#14967" class="Function Operator">≡≤⟨</a> <a id="15114" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15119" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15123" href="Cubical.Data.Nat.Order.html#15100" class="Bound">p</a> <a id="15125" href="Cubical.Data.Nat.Order.html#14967" class="Function Operator">⟩</a> <a id="15127" href="Cubical.Data.Nat.Order.html#15104" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤≡⟨_⟩_"></a><a id="15132" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">_≤≡⟨_⟩_</a> <a id="15140" class="Symbol">:</a> <a id="15142" class="Symbol">∀</a> <a id="15144" href="Cubical.Data.Nat.Order.html#15144" class="Bound">k</a> <a id="15146" class="Symbol">→</a> <a id="15148" href="Cubical.Data.Nat.Order.html#15144" class="Bound">k</a> <a id="15150" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="15152" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="15154" class="Symbol">→</a> <a id="15156" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="15158" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15160" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="15162" class="Symbol">→</a> <a id="15164" href="Cubical.Data.Nat.Order.html#15144" class="Bound">k</a> <a id="15166" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="15168" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="15172" class="Symbol">_</a> <a id="15174" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">≤≡⟨</a> <a id="15178" href="Cubical.Data.Nat.Order.html#15178" class="Bound">p</a> <a id="15180" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">⟩</a> <a id="15182" href="Cubical.Data.Nat.Order.html#15182" class="Bound">q</a> <a id="15184" class="Symbol">=</a> <a id="15186" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15192" class="Symbol">(λ</a> <a id="15195" href="Cubical.Data.Nat.Order.html#15195" class="Bound">l</a> <a id="15197" class="Symbol">→</a> <a id="15199" class="Symbol">_</a> <a id="15201" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="15203" href="Cubical.Data.Nat.Order.html#15195" class="Bound">l</a><a id="15204" class="Symbol">)</a> <a id="15206" href="Cubical.Data.Nat.Order.html#15182" class="Bound">q</a> <a id="15208" href="Cubical.Data.Nat.Order.html#15178" class="Bound">p</a>

  <a id="&lt;-Reasoning._&lt;≡⟨_⟩_"></a><a id="15213" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">_&lt;≡⟨_⟩_</a> <a id="15221" class="Symbol">:</a> <a id="15223" class="Symbol">∀</a> <a id="15225" href="Cubical.Data.Nat.Order.html#15225" class="Bound">k</a> <a id="15227" class="Symbol">→</a> <a id="15229" href="Cubical.Data.Nat.Order.html#15225" class="Bound">k</a> <a id="15231" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15233" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="15235" class="Symbol">→</a> <a id="15237" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="15239" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15241" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="15243" class="Symbol">→</a> <a id="15245" href="Cubical.Data.Nat.Order.html#15225" class="Bound">k</a> <a id="15247" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15249" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="15253" class="Symbol">_</a> <a id="15255" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">&lt;≡⟨</a> <a id="15259" href="Cubical.Data.Nat.Order.html#15259" class="Bound">p</a> <a id="15261" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">⟩</a> <a id="15263" href="Cubical.Data.Nat.Order.html#15263" class="Bound">q</a> <a id="15265" class="Symbol">=</a> <a id="15267" class="Symbol">_</a> <a id="15269" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">≤≡⟨</a> <a id="15273" href="Cubical.Data.Nat.Order.html#15259" class="Bound">p</a> <a id="15275" href="Cubical.Data.Nat.Order.html#15132" class="Function Operator">⟩</a> <a id="15277" href="Cubical.Data.Nat.Order.html#15263" class="Bound">q</a>


<a id="15281" class="Comment">-- Some lemmas about ∸</a>
<a id="suc∸-fst"></a><a id="15304" href="Cubical.Data.Nat.Order.html#15304" class="Function">suc∸-fst</a> <a id="15313" class="Symbol">:</a> <a id="15315" class="Symbol">(</a><a id="15316" href="Cubical.Data.Nat.Order.html#15316" class="Bound">n</a> <a id="15318" href="Cubical.Data.Nat.Order.html#15318" class="Bound">m</a> <a id="15320" class="Symbol">:</a> <a id="15322" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15323" class="Symbol">)</a> <a id="15325" class="Symbol">→</a> <a id="15327" href="Cubical.Data.Nat.Order.html#15318" class="Bound">m</a> <a id="15329" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15331" href="Cubical.Data.Nat.Order.html#15316" class="Bound">n</a> <a id="15333" class="Symbol">→</a> <a id="15335" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15339" class="Symbol">(</a><a id="15340" href="Cubical.Data.Nat.Order.html#15316" class="Bound">n</a> <a id="15342" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15344" href="Cubical.Data.Nat.Order.html#15318" class="Bound">m</a><a id="15345" class="Symbol">)</a> <a id="15347" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15349" class="Symbol">(</a><a id="15350" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15354" href="Cubical.Data.Nat.Order.html#15316" class="Bound">n</a><a id="15355" class="Symbol">)</a> <a id="15357" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15359" href="Cubical.Data.Nat.Order.html#15318" class="Bound">m</a>
<a id="15361" href="Cubical.Data.Nat.Order.html#15304" class="Function">suc∸-fst</a> <a id="15370" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15375" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15380" href="Cubical.Data.Nat.Order.html#15380" class="Bound">p</a> <a id="15382" class="Symbol">=</a> <a id="15384" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15389" href="Cubical.Data.Nat.Order.html#15304" class="Function">suc∸-fst</a> <a id="15398" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15403" class="Symbol">(</a><a id="15404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15408" href="Cubical.Data.Nat.Order.html#15408" class="Bound">m</a><a id="15409" class="Symbol">)</a> <a id="15411" href="Cubical.Data.Nat.Order.html#15411" class="Bound">p</a> <a id="15413" class="Symbol">=</a> <a id="15415" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15421" class="Symbol">(</a><a id="15422" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="15431" href="Cubical.Data.Nat.Order.html#15411" class="Bound">p</a><a id="15432" class="Symbol">)</a>
<a id="15434" href="Cubical.Data.Nat.Order.html#15304" class="Function">suc∸-fst</a> <a id="15443" class="Symbol">(</a><a id="15444" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15448" href="Cubical.Data.Nat.Order.html#15448" class="Bound">n</a><a id="15449" class="Symbol">)</a> <a id="15451" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15456" href="Cubical.Data.Nat.Order.html#15456" class="Bound">p</a> <a id="15458" class="Symbol">=</a> <a id="15460" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15465" href="Cubical.Data.Nat.Order.html#15304" class="Function">suc∸-fst</a> <a id="15474" class="Symbol">(</a><a id="15475" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15479" href="Cubical.Data.Nat.Order.html#15479" class="Bound">n</a><a id="15480" class="Symbol">)</a> <a id="15482" class="Symbol">(</a><a id="15483" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15487" href="Cubical.Data.Nat.Order.html#15487" class="Bound">m</a><a id="15488" class="Symbol">)</a> <a id="15490" href="Cubical.Data.Nat.Order.html#15490" class="Bound">p</a> <a id="15492" class="Symbol">=</a> <a id="15494" class="Symbol">(</a><a id="15495" href="Cubical.Data.Nat.Order.html#15304" class="Function">suc∸-fst</a> <a id="15504" href="Cubical.Data.Nat.Order.html#15479" class="Bound">n</a> <a id="15506" href="Cubical.Data.Nat.Order.html#15487" class="Bound">m</a> <a id="15508" class="Symbol">(</a><a id="15509" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="15521" href="Cubical.Data.Nat.Order.html#15490" class="Bound">p</a><a id="15522" class="Symbol">))</a>

<a id="n∸m≡0"></a><a id="15526" href="Cubical.Data.Nat.Order.html#15526" class="Function">n∸m≡0</a> <a id="15532" class="Symbol">:</a> <a id="15534" class="Symbol">(</a><a id="15535" href="Cubical.Data.Nat.Order.html#15535" class="Bound">n</a> <a id="15537" href="Cubical.Data.Nat.Order.html#15537" class="Bound">m</a> <a id="15539" class="Symbol">:</a> <a id="15541" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15542" class="Symbol">)</a> <a id="15544" class="Symbol">→</a> <a id="15546" href="Cubical.Data.Nat.Order.html#15535" class="Bound">n</a> <a id="15548" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="15550" href="Cubical.Data.Nat.Order.html#15537" class="Bound">m</a> <a id="15552" class="Symbol">→</a> <a id="15554" class="Symbol">(</a><a id="15555" href="Cubical.Data.Nat.Order.html#15535" class="Bound">n</a> <a id="15557" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15559" href="Cubical.Data.Nat.Order.html#15537" class="Bound">m</a><a id="15560" class="Symbol">)</a> <a id="15562" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15564" class="Number">0</a>
<a id="15566" href="Cubical.Data.Nat.Order.html#15526" class="Function">n∸m≡0</a> <a id="15572" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15577" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15582" href="Cubical.Data.Nat.Order.html#15582" class="Bound">p</a> <a id="15584" class="Symbol">=</a> <a id="15586" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15591" href="Cubical.Data.Nat.Order.html#15526" class="Function">n∸m≡0</a> <a id="15597" class="Symbol">(</a><a id="15598" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15602" href="Cubical.Data.Nat.Order.html#15602" class="Bound">n</a><a id="15603" class="Symbol">)</a> <a id="15605" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15610" href="Cubical.Data.Nat.Order.html#15610" class="Bound">p</a> <a id="15612" class="Symbol">=</a> <a id="15614" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15620" class="Symbol">(</a><a id="15621" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="15630" href="Cubical.Data.Nat.Order.html#15610" class="Bound">p</a><a id="15631" class="Symbol">)</a>
<a id="15633" href="Cubical.Data.Nat.Order.html#15526" class="Function">n∸m≡0</a> <a id="15639" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15644" class="Symbol">(</a><a id="15645" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15649" href="Cubical.Data.Nat.Order.html#15649" class="Bound">m</a><a id="15650" class="Symbol">)</a> <a id="15652" href="Cubical.Data.Nat.Order.html#15652" class="Bound">p</a> <a id="15654" class="Symbol">=</a> <a id="15656" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15661" href="Cubical.Data.Nat.Order.html#15526" class="Function">n∸m≡0</a> <a id="15667" class="Symbol">(</a><a id="15668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15672" href="Cubical.Data.Nat.Order.html#15672" class="Bound">n</a><a id="15673" class="Symbol">)</a> <a id="15675" class="Symbol">(</a><a id="15676" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15680" href="Cubical.Data.Nat.Order.html#15680" class="Bound">m</a><a id="15681" class="Symbol">)</a> <a id="15683" href="Cubical.Data.Nat.Order.html#15683" class="Bound">p</a> <a id="15685" class="Symbol">=</a> <a id="15687" href="Cubical.Data.Nat.Order.html#15526" class="Function">n∸m≡0</a> <a id="15693" href="Cubical.Data.Nat.Order.html#15672" class="Bound">n</a> <a id="15695" href="Cubical.Data.Nat.Order.html#15680" class="Bound">m</a> <a id="15697" class="Symbol">(</a><a id="15698" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="15710" href="Cubical.Data.Nat.Order.html#15683" class="Bound">p</a><a id="15711" class="Symbol">)</a>

<a id="n∸n≡0"></a><a id="15714" href="Cubical.Data.Nat.Order.html#15714" class="Function">n∸n≡0</a> <a id="15720" class="Symbol">:</a> <a id="15722" class="Symbol">(</a><a id="15723" href="Cubical.Data.Nat.Order.html#15723" class="Bound">n</a> <a id="15725" class="Symbol">:</a> <a id="15727" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15728" class="Symbol">)</a> <a id="15730" class="Symbol">→</a> <a id="15732" href="Cubical.Data.Nat.Order.html#15723" class="Bound">n</a> <a id="15734" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15736" href="Cubical.Data.Nat.Order.html#15723" class="Bound">n</a> <a id="15738" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15740" class="Number">0</a>
<a id="15742" href="Cubical.Data.Nat.Order.html#15714" class="Function">n∸n≡0</a> <a id="15748" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="15753" class="Symbol">=</a> <a id="15755" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15760" href="Cubical.Data.Nat.Order.html#15714" class="Function">n∸n≡0</a> <a id="15766" class="Symbol">(</a><a id="15767" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15771" href="Cubical.Data.Nat.Order.html#15771" class="Bound">n</a><a id="15772" class="Symbol">)</a> <a id="15774" class="Symbol">=</a> <a id="15776" href="Cubical.Data.Nat.Order.html#15714" class="Function">n∸n≡0</a> <a id="15782" href="Cubical.Data.Nat.Order.html#15771" class="Bound">n</a>

<a id="n∸l&gt;0"></a><a id="15785" href="Cubical.Data.Nat.Order.html#15785" class="Function">n∸l&gt;0</a> <a id="15791" class="Symbol">:</a> <a id="15793" class="Symbol">(</a><a id="15794" href="Cubical.Data.Nat.Order.html#15794" class="Bound">n</a> <a id="15796" href="Cubical.Data.Nat.Order.html#15796" class="Bound">l</a> <a id="15798" class="Symbol">:</a> <a id="15800" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15801" class="Symbol">)</a> <a id="15803" class="Symbol">→</a> <a id="15805" class="Symbol">(</a><a id="15806" href="Cubical.Data.Nat.Order.html#15796" class="Bound">l</a> <a id="15808" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15810" href="Cubical.Data.Nat.Order.html#15794" class="Bound">n</a><a id="15811" class="Symbol">)</a> <a id="15813" class="Symbol">→</a> <a id="15815" class="Number">0</a> <a id="15817" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Cubical.Data.Nat.Order.html#15794" class="Bound">n</a> <a id="15822" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="15824" href="Cubical.Data.Nat.Order.html#15796" class="Bound">l</a><a id="15825" class="Symbol">)</a>
<a id="15827" href="Cubical.Data.Nat.Order.html#15785" class="Function">n∸l&gt;0</a>  <a id="15834" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15842" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15849" href="Cubical.Data.Nat.Order.html#15849" class="Bound">r</a> <a id="15851" class="Symbol">=</a> <a id="15853" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15859" class="Symbol">(</a><a id="15860" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="15869" href="Cubical.Data.Nat.Order.html#15849" class="Bound">r</a><a id="15870" class="Symbol">)</a>
<a id="15872" href="Cubical.Data.Nat.Order.html#15785" class="Function">n∸l&gt;0</a>  <a id="15879" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15886" class="Symbol">(</a><a id="15887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15891" href="Cubical.Data.Nat.Order.html#15891" class="Bound">l</a><a id="15892" class="Symbol">)</a> <a id="15894" href="Cubical.Data.Nat.Order.html#15894" class="Bound">r</a> <a id="15896" class="Symbol">=</a> <a id="15898" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="15904" class="Symbol">(</a><a id="15905" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="15914" href="Cubical.Data.Nat.Order.html#15894" class="Bound">r</a><a id="15915" class="Symbol">)</a>
<a id="15917" href="Cubical.Data.Nat.Order.html#15785" class="Function">n∸l&gt;0</a> <a id="15923" class="Symbol">(</a><a id="15924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15928" href="Cubical.Data.Nat.Order.html#15928" class="Bound">n</a><a id="15929" class="Symbol">)</a>  <a id="15932" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="15939" href="Cubical.Data.Nat.Order.html#15939" class="Bound">r</a> <a id="15941" class="Symbol">=</a> <a id="15943" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="15953" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="15960" href="Cubical.Data.Nat.Order.html#15785" class="Function">n∸l&gt;0</a> <a id="15966" class="Symbol">(</a><a id="15967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15971" href="Cubical.Data.Nat.Order.html#15971" class="Bound">n</a><a id="15972" class="Symbol">)</a> <a id="15974" class="Symbol">(</a><a id="15975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15979" href="Cubical.Data.Nat.Order.html#15979" class="Bound">l</a><a id="15980" class="Symbol">)</a> <a id="15982" href="Cubical.Data.Nat.Order.html#15982" class="Bound">r</a> <a id="15984" class="Symbol">=</a> <a id="15986" href="Cubical.Data.Nat.Order.html#15785" class="Function">n∸l&gt;0</a> <a id="15992" href="Cubical.Data.Nat.Order.html#15971" class="Bound">n</a> <a id="15994" href="Cubical.Data.Nat.Order.html#15979" class="Bound">l</a> <a id="15996" class="Symbol">(</a><a id="15997" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="16009" href="Cubical.Data.Nat.Order.html#15982" class="Bound">r</a><a id="16010" class="Symbol">)</a>

<a id="16013" class="Comment">-- automation</a>

<a id="≤-solver-type"></a><a id="16028" href="Cubical.Data.Nat.Order.html#16028" class="Function">≤-solver-type</a> <a id="16042" class="Symbol">:</a> <a id="16044" class="Symbol">(</a><a id="16045" href="Cubical.Data.Nat.Order.html#16045" class="Bound">m</a> <a id="16047" href="Cubical.Data.Nat.Order.html#16047" class="Bound">n</a> <a id="16049" class="Symbol">:</a> <a id="16051" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16052" class="Symbol">)</a> <a id="16054" class="Symbol">→</a> <a id="16056" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="16067" href="Cubical.Data.Nat.Order.html#16045" class="Bound">m</a> <a id="16069" href="Cubical.Data.Nat.Order.html#16047" class="Bound">n</a> <a id="16071" class="Symbol">→</a> <a id="16073" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="16078" href="Cubical.Data.Nat.Order.html#16028" class="Function">≤-solver-type</a> <a id="16092" href="Cubical.Data.Nat.Order.html#16092" class="Bound">m</a> <a id="16094" href="Cubical.Data.Nat.Order.html#16094" class="Bound">n</a> <a id="16096" class="Symbol">(</a><a id="16097" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="16100" href="Cubical.Data.Nat.Order.html#16100" class="Bound">p</a><a id="16101" class="Symbol">)</a> <a id="16103" class="Symbol">=</a> <a id="16105" href="Cubical.Data.Nat.Order.html#16092" class="Bound">m</a> <a id="16107" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="16109" href="Cubical.Data.Nat.Order.html#16094" class="Bound">n</a>
<a id="16111" href="Cubical.Data.Nat.Order.html#16028" class="Function">≤-solver-type</a> <a id="16125" href="Cubical.Data.Nat.Order.html#16125" class="Bound">m</a> <a id="16127" href="Cubical.Data.Nat.Order.html#16127" class="Bound">n</a> <a id="16129" class="Symbol">(</a><a id="16130" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="16133" href="Cubical.Data.Nat.Order.html#16133" class="Bound">p</a><a id="16134" class="Symbol">)</a> <a id="16136" class="Symbol">=</a> <a id="16138" href="Cubical.Data.Nat.Order.html#16125" class="Bound">m</a> <a id="16140" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="16142" href="Cubical.Data.Nat.Order.html#16127" class="Bound">n</a>
<a id="16144" href="Cubical.Data.Nat.Order.html#16028" class="Function">≤-solver-type</a> <a id="16158" href="Cubical.Data.Nat.Order.html#16158" class="Bound">m</a> <a id="16160" href="Cubical.Data.Nat.Order.html#16160" class="Bound">n</a> <a id="16162" class="Symbol">(</a><a id="16163" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="16166" href="Cubical.Data.Nat.Order.html#16166" class="Bound">p</a><a id="16167" class="Symbol">)</a> <a id="16169" class="Symbol">=</a> <a id="16171" href="Cubical.Data.Nat.Order.html#16160" class="Bound">n</a> <a id="16173" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16175" href="Cubical.Data.Nat.Order.html#16158" class="Bound">m</a>

<a id="≤-solver-case"></a><a id="16178" href="Cubical.Data.Nat.Order.html#16178" class="Function">≤-solver-case</a> <a id="16192" class="Symbol">:</a> <a id="16194" class="Symbol">(</a><a id="16195" href="Cubical.Data.Nat.Order.html#16195" class="Bound">m</a> <a id="16197" href="Cubical.Data.Nat.Order.html#16197" class="Bound">n</a> <a id="16199" class="Symbol">:</a> <a id="16201" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16202" class="Symbol">)</a> <a id="16204" class="Symbol">→</a> <a id="16206" class="Symbol">(</a><a id="16207" href="Cubical.Data.Nat.Order.html#16207" class="Bound">p</a> <a id="16209" class="Symbol">:</a> <a id="16211" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="16222" href="Cubical.Data.Nat.Order.html#16195" class="Bound">m</a> <a id="16224" href="Cubical.Data.Nat.Order.html#16197" class="Bound">n</a><a id="16225" class="Symbol">)</a> <a id="16227" class="Symbol">→</a> <a id="16229" href="Cubical.Data.Nat.Order.html#16028" class="Function">≤-solver-type</a> <a id="16243" href="Cubical.Data.Nat.Order.html#16195" class="Bound">m</a> <a id="16245" href="Cubical.Data.Nat.Order.html#16197" class="Bound">n</a> <a id="16247" href="Cubical.Data.Nat.Order.html#16207" class="Bound">p</a>
<a id="16249" href="Cubical.Data.Nat.Order.html#16178" class="Function">≤-solver-case</a> <a id="16263" href="Cubical.Data.Nat.Order.html#16263" class="Bound">m</a> <a id="16265" href="Cubical.Data.Nat.Order.html#16265" class="Bound">n</a> <a id="16267" class="Symbol">(</a><a id="16268" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="16271" href="Cubical.Data.Nat.Order.html#16271" class="Bound">p</a><a id="16272" class="Symbol">)</a> <a id="16274" class="Symbol">=</a> <a id="16276" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a> <a id="16285" href="Cubical.Data.Nat.Order.html#16271" class="Bound">p</a>
<a id="16287" href="Cubical.Data.Nat.Order.html#16178" class="Function">≤-solver-case</a> <a id="16301" href="Cubical.Data.Nat.Order.html#16301" class="Bound">m</a> <a id="16303" href="Cubical.Data.Nat.Order.html#16303" class="Bound">n</a> <a id="16305" class="Symbol">(</a><a id="16306" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="16309" href="Cubical.Data.Nat.Order.html#16309" class="Bound">p</a><a id="16310" class="Symbol">)</a> <a id="16312" class="Symbol">=</a> <a id="16314" class="Symbol">_</a> <a id="16316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16318" href="Cubical.Data.Nat.Order.html#16309" class="Bound">p</a>
<a id="16320" href="Cubical.Data.Nat.Order.html#16178" class="Function">≤-solver-case</a> <a id="16334" href="Cubical.Data.Nat.Order.html#16334" class="Bound">m</a> <a id="16336" href="Cubical.Data.Nat.Order.html#16336" class="Bound">n</a> <a id="16338" class="Symbol">(</a><a id="16339" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="16342" href="Cubical.Data.Nat.Order.html#16342" class="Bound">p</a><a id="16343" class="Symbol">)</a> <a id="16345" class="Symbol">=</a> <a id="16347" href="Cubical.Data.Nat.Order.html#16342" class="Bound">p</a>

<a id="≤-solver"></a><a id="16350" href="Cubical.Data.Nat.Order.html#16350" class="Function">≤-solver</a> <a id="16359" class="Symbol">:</a> <a id="16361" class="Symbol">(</a><a id="16362" href="Cubical.Data.Nat.Order.html#16362" class="Bound">m</a> <a id="16364" href="Cubical.Data.Nat.Order.html#16364" class="Bound">n</a> <a id="16366" class="Symbol">:</a> <a id="16368" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16369" class="Symbol">)</a> <a id="16371" class="Symbol">→</a> <a id="16373" href="Cubical.Data.Nat.Order.html#16028" class="Function">≤-solver-type</a> <a id="16387" href="Cubical.Data.Nat.Order.html#16362" class="Bound">m</a> <a id="16389" href="Cubical.Data.Nat.Order.html#16364" class="Bound">n</a> <a id="16391" class="Symbol">(</a><a id="16392" href="Cubical.Data.Nat.Order.html#16362" class="Bound">m</a> <a id="16394" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="16396" href="Cubical.Data.Nat.Order.html#16364" class="Bound">n</a><a id="16397" class="Symbol">)</a>
<a id="16399" href="Cubical.Data.Nat.Order.html#16350" class="Function">≤-solver</a> <a id="16408" href="Cubical.Data.Nat.Order.html#16408" class="Bound">m</a> <a id="16410" href="Cubical.Data.Nat.Order.html#16410" class="Bound">n</a> <a id="16412" class="Symbol">=</a> <a id="16414" href="Cubical.Data.Nat.Order.html#16178" class="Function">≤-solver-case</a> <a id="16428" href="Cubical.Data.Nat.Order.html#16408" class="Bound">m</a> <a id="16430" href="Cubical.Data.Nat.Order.html#16410" class="Bound">n</a> <a id="16432" class="Symbol">(</a><a id="16433" href="Cubical.Data.Nat.Order.html#16408" class="Bound">m</a> <a id="16435" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="16437" href="Cubical.Data.Nat.Order.html#16410" class="Bound">n</a><a id="16438" class="Symbol">)</a>



<a id="16443" class="Comment">-- inductive order relation taken from agda-stdlib</a>
<a id="16494" class="Keyword">data</a> <a id="_≤&#39;_"></a><a id="16499" href="Cubical.Data.Nat.Order.html#16499" class="Datatype Operator">_≤&#39;_</a> <a id="16504" class="Symbol">:</a> <a id="16506" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16508" class="Symbol">→</a> <a id="16510" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16512" class="Symbol">→</a> <a id="16514" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16519" class="Keyword">where</a>
  <a id="_≤&#39;_.z≤"></a><a id="16527" href="Cubical.Data.Nat.Order.html#16527" class="InductiveConstructor">z≤</a> <a id="16530" class="Symbol">:</a> <a id="16532" class="Symbol">∀</a> <a id="16534" class="Symbol">{</a><a id="16535" href="Cubical.Data.Nat.Order.html#16535" class="Bound">n</a><a id="16536" class="Symbol">}</a> <a id="16538" class="Symbol">→</a> <a id="16540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="16545" href="Cubical.Data.Nat.Order.html#16499" class="Datatype Operator">≤&#39;</a> <a id="16548" href="Cubical.Data.Nat.Order.html#16535" class="Bound">n</a>
  <a id="_≤&#39;_.s≤s"></a><a id="16552" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="16556" class="Symbol">:</a> <a id="16558" class="Symbol">∀</a> <a id="16560" class="Symbol">{</a><a id="16561" href="Cubical.Data.Nat.Order.html#16561" class="Bound">m</a> <a id="16563" href="Cubical.Data.Nat.Order.html#16563" class="Bound">n</a><a id="16564" class="Symbol">}</a> <a id="16566" class="Symbol">→</a> <a id="16568" href="Cubical.Data.Nat.Order.html#16561" class="Bound">m</a> <a id="16570" href="Cubical.Data.Nat.Order.html#16499" class="Datatype Operator">≤&#39;</a> <a id="16573" href="Cubical.Data.Nat.Order.html#16563" class="Bound">n</a> <a id="16575" class="Symbol">→</a> <a id="16577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16581" href="Cubical.Data.Nat.Order.html#16561" class="Bound">m</a> <a id="16583" href="Cubical.Data.Nat.Order.html#16499" class="Datatype Operator">≤&#39;</a> <a id="16586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16590" href="Cubical.Data.Nat.Order.html#16563" class="Bound">n</a>

<a id="_&lt;&#39;_"></a><a id="16593" href="Cubical.Data.Nat.Order.html#16593" class="Function Operator">_&lt;&#39;_</a> <a id="16598" class="Symbol">:</a> <a id="16600" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16602" class="Symbol">→</a> <a id="16604" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="16606" class="Symbol">→</a> <a id="16608" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="16613" href="Cubical.Data.Nat.Order.html#16613" class="Bound">m</a> <a id="16615" href="Cubical.Data.Nat.Order.html#16593" class="Function Operator">&lt;&#39;</a> <a id="16618" href="Cubical.Data.Nat.Order.html#16618" class="Bound">n</a> <a id="16620" class="Symbol">=</a> <a id="16622" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16626" href="Cubical.Data.Nat.Order.html#16613" class="Bound">m</a> <a id="16628" href="Cubical.Data.Nat.Order.html#16499" class="Datatype Operator">≤&#39;</a> <a id="16631" href="Cubical.Data.Nat.Order.html#16618" class="Bound">n</a>

<a id="16634" class="Comment">-- Smart constructors of _&lt;_</a>
<a id="16663" class="Keyword">pattern</a> <a id="z&lt;s"></a><a id="16671" href="Cubical.Data.Nat.Order.html#16671" class="InductiveConstructor">z&lt;s</a> <a id="16675" class="Symbol">{</a><a id="16676" href="Cubical.Data.Nat.Order.html#16698" class="Bound">n</a><a id="16677" class="Symbol">}</a>         <a id="16687" class="Symbol">=</a> <a id="16689" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="16693" class="Symbol">(</a><a id="16694" href="Cubical.Data.Nat.Order.html#16527" class="InductiveConstructor">z≤</a> <a id="16697" class="Symbol">{</a><a id="16698" href="Cubical.Data.Nat.Order.html#16698" class="Bound">n</a><a id="16699" class="Symbol">})</a>
<a id="16702" class="Keyword">pattern</a> <a id="s&lt;s"></a><a id="16710" href="Cubical.Data.Nat.Order.html#16710" class="InductiveConstructor">s&lt;s</a> <a id="16714" class="Symbol">{</a><a id="16715" href="Cubical.Data.Nat.Order.html#16733" class="Bound">m</a><a id="16716" class="Symbol">}</a> <a id="16718" class="Symbol">{</a><a id="16719" href="Cubical.Data.Nat.Order.html#16737" class="Bound">n</a><a id="16720" class="Symbol">}</a> <a id="16722" href="Cubical.Data.Nat.Order.html#16740" class="Bound">m&lt;n</a> <a id="16726" class="Symbol">=</a> <a id="16728" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="16732" class="Symbol">{</a><a id="16733" href="Cubical.Data.Nat.Order.html#16733" class="Bound">m</a><a id="16734" class="Symbol">}</a> <a id="16736" class="Symbol">{</a><a id="16737" href="Cubical.Data.Nat.Order.html#16737" class="Bound">n</a><a id="16738" class="Symbol">}</a> <a id="16740" href="Cubical.Data.Nat.Order.html#16740" class="Bound">m&lt;n</a>

<a id="¬-&lt;&#39;-zero"></a><a id="16745" href="Cubical.Data.Nat.Order.html#16745" class="Function">¬-&lt;&#39;-zero</a> <a id="16755" class="Symbol">:</a> <a id="16757" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="16759" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="16761" href="Cubical.Data.Nat.Order.html#16593" class="Function Operator">&lt;&#39;</a> <a id="16764" class="Number">0</a>
<a id="16766" href="Cubical.Data.Nat.Order.html#16745" class="Function">¬-&lt;&#39;-zero</a> <a id="16776" class="Symbol">{</a><a id="16777" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="16781" class="Symbol">}</a> <a id="16783" class="Symbol">()</a>
<a id="16786" href="Cubical.Data.Nat.Order.html#16745" class="Function">¬-&lt;&#39;-zero</a> <a id="16796" class="Symbol">{</a><a id="16797" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16801" href="Cubical.Data.Nat.Order.html#16801" class="Bound">m</a><a id="16802" class="Symbol">}</a> <a id="16804" class="Symbol">()</a>

<a id="≤&#39;Dec"></a><a id="16808" href="Cubical.Data.Nat.Order.html#16808" class="Function">≤&#39;Dec</a> <a id="16814" class="Symbol">:</a> <a id="16816" class="Symbol">∀</a> <a id="16818" href="Cubical.Data.Nat.Order.html#16818" class="Bound">m</a> <a id="16820" href="Cubical.Data.Nat.Order.html#16820" class="Bound">n</a> <a id="16822" class="Symbol">→</a> <a id="16824" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="16828" class="Symbol">(</a><a id="16829" href="Cubical.Data.Nat.Order.html#16818" class="Bound">m</a> <a id="16831" href="Cubical.Data.Nat.Order.html#16499" class="Datatype Operator">≤&#39;</a> <a id="16834" href="Cubical.Data.Nat.Order.html#16820" class="Bound">n</a><a id="16835" class="Symbol">)</a>
<a id="16837" href="Cubical.Data.Nat.Order.html#16808" class="Function">≤&#39;Dec</a> <a id="16843" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="16848" href="Cubical.Data.Nat.Order.html#16848" class="Bound">n</a> <a id="16850" class="Symbol">=</a> <a id="16852" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="16856" href="Cubical.Data.Nat.Order.html#16527" class="InductiveConstructor">z≤</a>
<a id="16859" href="Cubical.Data.Nat.Order.html#16808" class="Function">≤&#39;Dec</a> <a id="16865" class="Symbol">(</a><a id="16866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16870" href="Cubical.Data.Nat.Order.html#16870" class="Bound">m</a><a id="16871" class="Symbol">)</a> <a id="16873" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="16878" class="Symbol">=</a> <a id="16880" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="16883" href="Cubical.Data.Nat.Order.html#16745" class="Function">¬-&lt;&#39;-zero</a>
<a id="16893" href="Cubical.Data.Nat.Order.html#16808" class="Function">≤&#39;Dec</a> <a id="16899" class="Symbol">(</a><a id="16900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16904" href="Cubical.Data.Nat.Order.html#16904" class="Bound">m</a><a id="16905" class="Symbol">)</a> <a id="16907" class="Symbol">(</a><a id="16908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16912" href="Cubical.Data.Nat.Order.html#16912" class="Bound">n</a><a id="16913" class="Symbol">)</a> <a id="16915" class="Keyword">with</a> <a id="16920" href="Cubical.Data.Nat.Order.html#16808" class="Function">≤&#39;Dec</a> <a id="16926" href="Cubical.Data.Nat.Order.html#16904" class="Bound">m</a> <a id="16928" href="Cubical.Data.Nat.Order.html#16912" class="Bound">n</a>
<a id="16930" class="Symbol">...</a> <a id="16934" class="Symbol">|</a> <a id="16936" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="16940" href="Cubical.Data.Nat.Order.html#16940" class="Bound">m≤&#39;n</a> <a id="16945" class="Symbol">=</a> <a id="16947" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="16951" class="Symbol">(</a><a id="16952" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="16956" href="Cubical.Data.Nat.Order.html#16940" class="Bound">m≤&#39;n</a><a id="16960" class="Symbol">)</a>
<a id="16962" class="Symbol">...</a> <a id="16966" class="Symbol">|</a> <a id="16968" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="16971" href="Cubical.Data.Nat.Order.html#16971" class="Bound">m≰&#39;n</a> <a id="16976" class="Symbol">=</a> <a id="16978" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="16981" class="Symbol">λ</a> <a id="16983" class="Symbol">{</a> <a id="16985" class="Symbol">(</a><a id="16986" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="16990" href="Cubical.Data.Nat.Order.html#16990" class="Bound">m≤&#39;n</a><a id="16994" class="Symbol">)</a> <a id="16996" class="Symbol">→</a> <a id="16998" href="Cubical.Data.Nat.Order.html#16971" class="Bound">m≰&#39;n</a> <a id="17003" href="Cubical.Data.Nat.Order.html#16990" class="Bound">m≤&#39;n</a> <a id="17008" class="Symbol">}</a>

<a id="≤&#39;IsPropValued"></a><a id="17011" href="Cubical.Data.Nat.Order.html#17011" class="Function">≤&#39;IsPropValued</a> <a id="17026" class="Symbol">:</a> <a id="17028" class="Symbol">∀</a> <a id="17030" href="Cubical.Data.Nat.Order.html#17030" class="Bound">m</a> <a id="17032" href="Cubical.Data.Nat.Order.html#17032" class="Bound">n</a> <a id="17034" class="Symbol">→</a> <a id="17036" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17043" class="Symbol">(</a><a id="17044" href="Cubical.Data.Nat.Order.html#17030" class="Bound">m</a> <a id="17046" href="Cubical.Data.Nat.Order.html#16499" class="Datatype Operator">≤&#39;</a> <a id="17049" href="Cubical.Data.Nat.Order.html#17032" class="Bound">n</a><a id="17050" class="Symbol">)</a>
<a id="17052" href="Cubical.Data.Nat.Order.html#17011" class="Function">≤&#39;IsPropValued</a> <a id="17067" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="17072" href="Cubical.Data.Nat.Order.html#17072" class="Bound">n</a> <a id="17074" href="Cubical.Data.Nat.Order.html#16527" class="InductiveConstructor">z≤</a> <a id="17077" href="Cubical.Data.Nat.Order.html#16527" class="InductiveConstructor">z≤</a> <a id="17080" class="Symbol">=</a> <a id="17082" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="17087" href="Cubical.Data.Nat.Order.html#17011" class="Function">≤&#39;IsPropValued</a> <a id="17102" class="Symbol">(</a><a id="17103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17107" href="Cubical.Data.Nat.Order.html#17107" class="Bound">m</a><a id="17108" class="Symbol">)</a> <a id="17110" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="17115" class="Symbol">()</a>
<a id="17118" href="Cubical.Data.Nat.Order.html#17011" class="Function">≤&#39;IsPropValued</a> <a id="17133" class="Symbol">(</a><a id="17134" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17138" href="Cubical.Data.Nat.Order.html#17138" class="Bound">m</a><a id="17139" class="Symbol">)</a> <a id="17141" class="Symbol">(</a><a id="17142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17146" href="Cubical.Data.Nat.Order.html#17146" class="Bound">n</a><a id="17147" class="Symbol">)</a> <a id="17149" class="Symbol">(</a><a id="17150" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="17154" href="Cubical.Data.Nat.Order.html#17154" class="Bound">x</a><a id="17155" class="Symbol">)</a> <a id="17157" class="Symbol">(</a><a id="17158" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="17162" href="Cubical.Data.Nat.Order.html#17162" class="Bound">y</a><a id="17163" class="Symbol">)</a> <a id="17165" class="Symbol">=</a> <a id="17167" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17172" href="Cubical.Data.Nat.Order.html#16552" class="InductiveConstructor">s≤s</a> <a id="17176" class="Symbol">(</a><a id="17177" href="Cubical.Data.Nat.Order.html#17011" class="Function">≤&#39;IsPropValued</a> <a id="17192" href="Cubical.Data.Nat.Order.html#17138" class="Bound">m</a> <a id="17194" href="Cubical.Data.Nat.Order.html#17146" class="Bound">n</a> <a id="17196" href="Cubical.Data.Nat.Order.html#17154" class="Bound">x</a> <a id="17198" href="Cubical.Data.Nat.Order.html#17162" class="Bound">y</a><a id="17199" class="Symbol">)</a>

<a id="≤-∸-≤"></a><a id="17202" href="Cubical.Data.Nat.Order.html#17202" class="Function">≤-∸-≤</a> <a id="17208" class="Symbol">:</a> <a id="17210" class="Symbol">∀</a> <a id="17212" href="Cubical.Data.Nat.Order.html#17212" class="Bound">m</a> <a id="17214" href="Cubical.Data.Nat.Order.html#17214" class="Bound">n</a> <a id="17216" href="Cubical.Data.Nat.Order.html#17216" class="Bound">l</a> <a id="17218" class="Symbol">→</a> <a id="17220" href="Cubical.Data.Nat.Order.html#17212" class="Bound">m</a> <a id="17222" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="17224" href="Cubical.Data.Nat.Order.html#17214" class="Bound">n</a> <a id="17226" class="Symbol">→</a> <a id="17228" href="Cubical.Data.Nat.Order.html#17212" class="Bound">m</a> <a id="17230" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="17232" href="Cubical.Data.Nat.Order.html#17216" class="Bound">l</a> <a id="17234" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="17236" href="Cubical.Data.Nat.Order.html#17214" class="Bound">n</a> <a id="17238" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="17240" href="Cubical.Data.Nat.Order.html#17216" class="Bound">l</a>
<a id="17242" href="Cubical.Data.Nat.Order.html#17202" class="Function">≤-∸-≤</a>  <a id="17249" href="Cubical.Data.Nat.Order.html#17249" class="Bound">m</a>       <a id="17257" href="Cubical.Data.Nat.Order.html#17257" class="Bound">n</a>       <a id="17265" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17272" href="Cubical.Data.Nat.Order.html#17272" class="Bound">r</a> <a id="17274" class="Symbol">=</a> <a id="17276" href="Cubical.Data.Nat.Order.html#17272" class="Bound">r</a>
<a id="17278" href="Cubical.Data.Nat.Order.html#17202" class="Function">≤-∸-≤</a>  <a id="17285" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="17293" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17300" class="Symbol">(</a><a id="17301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17305" href="Cubical.Data.Nat.Order.html#17305" class="Bound">l</a><a id="17306" class="Symbol">)</a> <a id="17308" href="Cubical.Data.Nat.Order.html#17308" class="Bound">r</a> <a id="17310" class="Symbol">=</a> <a id="17312" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="17319" href="Cubical.Data.Nat.Order.html#17202" class="Function">≤-∸-≤</a>  <a id="17326" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17333" class="Symbol">(</a><a id="17334" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17338" href="Cubical.Data.Nat.Order.html#17338" class="Bound">n</a><a id="17339" class="Symbol">)</a> <a id="17341" class="Symbol">(</a><a id="17342" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17346" href="Cubical.Data.Nat.Order.html#17346" class="Bound">l</a><a id="17347" class="Symbol">)</a> <a id="17349" href="Cubical.Data.Nat.Order.html#17349" class="Bound">r</a> <a id="17351" class="Symbol">=</a> <a id="17353" class="Symbol">(</a><a id="17354" href="Cubical.Data.Nat.Order.html#17338" class="Bound">n</a> <a id="17356" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="17358" href="Cubical.Data.Nat.Order.html#17346" class="Bound">l</a><a id="17359" class="Symbol">)</a> <a id="17361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17363" class="Symbol">(</a><a id="17364" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="17371" class="Symbol">_)</a>
<a id="17374" href="Cubical.Data.Nat.Order.html#17202" class="Function">≤-∸-≤</a> <a id="17380" class="Symbol">(</a><a id="17381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17385" href="Cubical.Data.Nat.Order.html#17385" class="Bound">m</a><a id="17386" class="Symbol">)</a>  <a id="17389" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17396" class="Symbol">(</a><a id="17397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17401" href="Cubical.Data.Nat.Order.html#17401" class="Bound">l</a><a id="17402" class="Symbol">)</a> <a id="17404" href="Cubical.Data.Nat.Order.html#17404" class="Bound">r</a> <a id="17406" class="Symbol">=</a> <a id="17408" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17414" class="Symbol">(</a><a id="17415" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="17424" href="Cubical.Data.Nat.Order.html#17404" class="Bound">r</a><a id="17425" class="Symbol">)</a>
<a id="17427" href="Cubical.Data.Nat.Order.html#17202" class="Function">≤-∸-≤</a> <a id="17433" class="Symbol">(</a><a id="17434" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17438" href="Cubical.Data.Nat.Order.html#17438" class="Bound">m</a><a id="17439" class="Symbol">)</a> <a id="17441" class="Symbol">(</a><a id="17442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17446" href="Cubical.Data.Nat.Order.html#17446" class="Bound">n</a><a id="17447" class="Symbol">)</a> <a id="17449" class="Symbol">(</a><a id="17450" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17454" href="Cubical.Data.Nat.Order.html#17454" class="Bound">l</a><a id="17455" class="Symbol">)</a> <a id="17457" href="Cubical.Data.Nat.Order.html#17457" class="Bound">r</a> <a id="17459" class="Symbol">=</a> <a id="17461" href="Cubical.Data.Nat.Order.html#17202" class="Function">≤-∸-≤</a> <a id="17467" href="Cubical.Data.Nat.Order.html#17438" class="Bound">m</a> <a id="17469" href="Cubical.Data.Nat.Order.html#17446" class="Bound">n</a> <a id="17471" href="Cubical.Data.Nat.Order.html#17454" class="Bound">l</a> <a id="17473" class="Symbol">(</a><a id="17474" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="17486" href="Cubical.Data.Nat.Order.html#17457" class="Bound">r</a><a id="17487" class="Symbol">)</a>

<a id="&lt;-∸-&lt;"></a><a id="17490" href="Cubical.Data.Nat.Order.html#17490" class="Function">&lt;-∸-&lt;</a> <a id="17496" class="Symbol">:</a> <a id="17498" class="Symbol">∀</a> <a id="17500" href="Cubical.Data.Nat.Order.html#17500" class="Bound">m</a> <a id="17502" href="Cubical.Data.Nat.Order.html#17502" class="Bound">n</a> <a id="17504" href="Cubical.Data.Nat.Order.html#17504" class="Bound">l</a> <a id="17506" class="Symbol">→</a> <a id="17508" href="Cubical.Data.Nat.Order.html#17500" class="Bound">m</a> <a id="17510" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17512" href="Cubical.Data.Nat.Order.html#17502" class="Bound">n</a> <a id="17514" class="Symbol">→</a> <a id="17516" href="Cubical.Data.Nat.Order.html#17504" class="Bound">l</a> <a id="17518" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17520" href="Cubical.Data.Nat.Order.html#17502" class="Bound">n</a> <a id="17522" class="Symbol">→</a> <a id="17524" href="Cubical.Data.Nat.Order.html#17500" class="Bound">m</a> <a id="17526" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="17528" href="Cubical.Data.Nat.Order.html#17504" class="Bound">l</a> <a id="17530" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17532" href="Cubical.Data.Nat.Order.html#17502" class="Bound">n</a> <a id="17534" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="17536" href="Cubical.Data.Nat.Order.html#17504" class="Bound">l</a>
<a id="17538" href="Cubical.Data.Nat.Order.html#17490" class="Function">&lt;-∸-&lt;</a>  <a id="17545" href="Cubical.Data.Nat.Order.html#17545" class="Bound">m</a>       <a id="17553" href="Cubical.Data.Nat.Order.html#17553" class="Bound">n</a>       <a id="17561" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17568" href="Cubical.Data.Nat.Order.html#17568" class="Bound">r</a> <a id="17570" href="Cubical.Data.Nat.Order.html#17570" class="Bound">q</a> <a id="17572" class="Symbol">=</a> <a id="17574" href="Cubical.Data.Nat.Order.html#17568" class="Bound">r</a>
<a id="17576" href="Cubical.Data.Nat.Order.html#17490" class="Function">&lt;-∸-&lt;</a>  <a id="17583" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="17591" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17598" class="Symbol">(</a><a id="17599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17603" href="Cubical.Data.Nat.Order.html#17603" class="Bound">l</a><a id="17604" class="Symbol">)</a> <a id="17606" href="Cubical.Data.Nat.Order.html#17606" class="Bound">r</a> <a id="17608" href="Cubical.Data.Nat.Order.html#17608" class="Bound">q</a> <a id="17610" class="Symbol">=</a> <a id="17612" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17618" class="Symbol">(</a><a id="17619" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="17628" href="Cubical.Data.Nat.Order.html#17606" class="Bound">r</a><a id="17629" class="Symbol">)</a>
<a id="17631" href="Cubical.Data.Nat.Order.html#17490" class="Function">&lt;-∸-&lt;</a>  <a id="17638" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17645" class="Symbol">(</a><a id="17646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17650" href="Cubical.Data.Nat.Order.html#17650" class="Bound">n</a><a id="17651" class="Symbol">)</a> <a id="17653" class="Symbol">(</a><a id="17654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17658" href="Cubical.Data.Nat.Order.html#17658" class="Bound">l</a><a id="17659" class="Symbol">)</a> <a id="17661" href="Cubical.Data.Nat.Order.html#17661" class="Bound">r</a> <a id="17663" href="Cubical.Data.Nat.Order.html#17663" class="Bound">q</a> <a id="17665" class="Symbol">=</a> <a id="17667" href="Cubical.Data.Nat.Order.html#15785" class="Function">n∸l&gt;0</a> <a id="17673" class="Symbol">(</a><a id="17674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17678" href="Cubical.Data.Nat.Order.html#17650" class="Bound">n</a><a id="17679" class="Symbol">)</a> <a id="17681" class="Symbol">(</a><a id="17682" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17686" href="Cubical.Data.Nat.Order.html#17658" class="Bound">l</a><a id="17687" class="Symbol">)</a> <a id="17689" href="Cubical.Data.Nat.Order.html#17663" class="Bound">q</a>
<a id="17691" href="Cubical.Data.Nat.Order.html#17490" class="Function">&lt;-∸-&lt;</a> <a id="17697" class="Symbol">(</a><a id="17698" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17702" href="Cubical.Data.Nat.Order.html#17702" class="Bound">m</a><a id="17703" class="Symbol">)</a>  <a id="17706" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17713" class="Symbol">(</a><a id="17714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17718" href="Cubical.Data.Nat.Order.html#17718" class="Bound">l</a><a id="17719" class="Symbol">)</a> <a id="17721" href="Cubical.Data.Nat.Order.html#17721" class="Bound">r</a> <a id="17723" href="Cubical.Data.Nat.Order.html#17723" class="Bound">q</a> <a id="17725" class="Symbol">=</a> <a id="17727" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17733" class="Symbol">(</a><a id="17734" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="17743" href="Cubical.Data.Nat.Order.html#17721" class="Bound">r</a><a id="17744" class="Symbol">)</a>
<a id="17746" href="Cubical.Data.Nat.Order.html#17490" class="Function">&lt;-∸-&lt;</a> <a id="17752" class="Symbol">(</a><a id="17753" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17757" href="Cubical.Data.Nat.Order.html#17757" class="Bound">m</a><a id="17758" class="Symbol">)</a> <a id="17760" class="Symbol">(</a><a id="17761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17765" href="Cubical.Data.Nat.Order.html#17765" class="Bound">n</a><a id="17766" class="Symbol">)</a> <a id="17768" class="Symbol">(</a><a id="17769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17773" href="Cubical.Data.Nat.Order.html#17773" class="Bound">l</a><a id="17774" class="Symbol">)</a> <a id="17776" href="Cubical.Data.Nat.Order.html#17776" class="Bound">r</a> <a id="17778" href="Cubical.Data.Nat.Order.html#17778" class="Bound">q</a> <a id="17780" class="Symbol">=</a> <a id="17782" href="Cubical.Data.Nat.Order.html#17490" class="Function">&lt;-∸-&lt;</a> <a id="17788" href="Cubical.Data.Nat.Order.html#17757" class="Bound">m</a> <a id="17790" href="Cubical.Data.Nat.Order.html#17765" class="Bound">n</a> <a id="17792" href="Cubical.Data.Nat.Order.html#17773" class="Bound">l</a> <a id="17794" class="Symbol">(</a><a id="17795" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="17807" href="Cubical.Data.Nat.Order.html#17776" class="Bound">r</a><a id="17808" class="Symbol">)</a> <a id="17810" class="Symbol">(</a><a id="17811" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="17823" href="Cubical.Data.Nat.Order.html#17778" class="Bound">q</a><a id="17824" class="Symbol">)</a>

<a id="≤-∸-≥"></a><a id="17827" href="Cubical.Data.Nat.Order.html#17827" class="Function">≤-∸-≥</a> <a id="17833" class="Symbol">:</a> <a id="17835" class="Symbol">∀</a> <a id="17837" href="Cubical.Data.Nat.Order.html#17837" class="Bound">n</a> <a id="17839" href="Cubical.Data.Nat.Order.html#17839" class="Bound">l</a> <a id="17841" href="Cubical.Data.Nat.Order.html#17841" class="Bound">k</a> <a id="17843" class="Symbol">→</a> <a id="17845" href="Cubical.Data.Nat.Order.html#17839" class="Bound">l</a> <a id="17847" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="17849" href="Cubical.Data.Nat.Order.html#17841" class="Bound">k</a> <a id="17851" class="Symbol">→</a> <a id="17853" href="Cubical.Data.Nat.Order.html#17837" class="Bound">n</a> <a id="17855" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="17857" href="Cubical.Data.Nat.Order.html#17841" class="Bound">k</a> <a id="17859" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="17861" href="Cubical.Data.Nat.Order.html#17837" class="Bound">n</a> <a id="17863" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="17865" href="Cubical.Data.Nat.Order.html#17839" class="Bound">l</a>
<a id="17867" href="Cubical.Data.Nat.Order.html#17827" class="Function">≤-∸-≥</a> <a id="17873" href="Cubical.Data.Nat.Order.html#17873" class="Bound">n</a>  <a id="17876" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="17884" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17891" href="Cubical.Data.Nat.Order.html#17891" class="Bound">r</a> <a id="17893" class="Symbol">=</a> <a id="17895" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="17902" href="Cubical.Data.Nat.Order.html#17827" class="Function">≤-∸-≥</a> <a id="17908" href="Cubical.Data.Nat.Order.html#17908" class="Bound">n</a>  <a id="17911" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17918" class="Symbol">(</a><a id="17919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17923" href="Cubical.Data.Nat.Order.html#17923" class="Bound">k</a><a id="17924" class="Symbol">)</a> <a id="17926" href="Cubical.Data.Nat.Order.html#17926" class="Bound">r</a> <a id="17928" class="Symbol">=</a> <a id="17930" href="Cubical.Data.Nat.Order.html#6197" class="Function">∸-≤</a> <a id="17934" href="Cubical.Data.Nat.Order.html#17908" class="Bound">n</a> <a id="17936" class="Symbol">(</a><a id="17937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17941" href="Cubical.Data.Nat.Order.html#17923" class="Bound">k</a><a id="17942" class="Symbol">)</a>
<a id="17944" href="Cubical.Data.Nat.Order.html#17827" class="Function">≤-∸-≥</a> <a id="17950" href="Cubical.Data.Nat.Order.html#17950" class="Bound">n</a> <a id="17952" class="Symbol">(</a><a id="17953" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17957" href="Cubical.Data.Nat.Order.html#17957" class="Bound">l</a><a id="17958" class="Symbol">)</a>  <a id="17961" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="17968" href="Cubical.Data.Nat.Order.html#17968" class="Bound">r</a> <a id="17970" class="Symbol">=</a> <a id="17972" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="17978" class="Symbol">(</a><a id="17979" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="17988" href="Cubical.Data.Nat.Order.html#17968" class="Bound">r</a><a id="17989" class="Symbol">)</a>
<a id="17991" href="Cubical.Data.Nat.Order.html#17827" class="Function">≤-∸-≥</a>  <a id="17998" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="18005" class="Symbol">(</a><a id="18006" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18010" href="Cubical.Data.Nat.Order.html#18010" class="Bound">l</a><a id="18011" class="Symbol">)</a> <a id="18013" class="Symbol">(</a><a id="18014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18018" href="Cubical.Data.Nat.Order.html#18018" class="Bound">k</a><a id="18019" class="Symbol">)</a> <a id="18021" href="Cubical.Data.Nat.Order.html#18021" class="Bound">r</a> <a id="18023" class="Symbol">=</a> <a id="18025" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="18032" href="Cubical.Data.Nat.Order.html#17827" class="Function">≤-∸-≥</a> <a id="18038" class="Symbol">(</a><a id="18039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18043" href="Cubical.Data.Nat.Order.html#18043" class="Bound">n</a><a id="18044" class="Symbol">)</a> <a id="18046" class="Symbol">(</a><a id="18047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18051" href="Cubical.Data.Nat.Order.html#18051" class="Bound">l</a><a id="18052" class="Symbol">)</a> <a id="18054" class="Symbol">(</a><a id="18055" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18059" href="Cubical.Data.Nat.Order.html#18059" class="Bound">k</a><a id="18060" class="Symbol">)</a> <a id="18062" href="Cubical.Data.Nat.Order.html#18062" class="Bound">r</a> <a id="18064" class="Symbol">=</a> <a id="18066" href="Cubical.Data.Nat.Order.html#17827" class="Function">≤-∸-≥</a> <a id="18072" href="Cubical.Data.Nat.Order.html#18043" class="Bound">n</a> <a id="18074" href="Cubical.Data.Nat.Order.html#18051" class="Bound">l</a> <a id="18076" href="Cubical.Data.Nat.Order.html#18059" class="Bound">k</a> <a id="18078" class="Symbol">(</a><a id="18079" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="18091" href="Cubical.Data.Nat.Order.html#18062" class="Bound">r</a><a id="18092" class="Symbol">)</a>

<a id="18095" class="Comment">-- Some facts about increasing functions</a>

<a id="isStrictlyIncreasing"></a><a id="18137" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="18158" class="Symbol">:</a> <a id="18160" class="Symbol">(</a><a id="18161" href="Cubical.Data.Nat.Order.html#18161" class="Bound">f</a> <a id="18163" class="Symbol">:</a> <a id="18165" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18167" class="Symbol">→</a> <a id="18169" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18170" class="Symbol">)</a> <a id="18172" class="Symbol">→</a> <a id="18174" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="18179" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="18200" href="Cubical.Data.Nat.Order.html#18200" class="Bound">f</a> <a id="18202" class="Symbol">=</a> <a id="18204" class="Symbol">{</a><a id="18205" href="Cubical.Data.Nat.Order.html#18205" class="Bound">m</a> <a id="18207" href="Cubical.Data.Nat.Order.html#18207" class="Bound">n</a> <a id="18209" class="Symbol">:</a> <a id="18211" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18212" class="Symbol">}</a> <a id="18214" class="Symbol">→</a> <a id="18216" class="Symbol">(</a><a id="18217" href="Cubical.Data.Nat.Order.html#18205" class="Bound">m</a> <a id="18219" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18221" href="Cubical.Data.Nat.Order.html#18207" class="Bound">n</a><a id="18222" class="Symbol">)</a> <a id="18224" class="Symbol">→</a> <a id="18226" href="Cubical.Data.Nat.Order.html#18200" class="Bound">f</a> <a id="18228" href="Cubical.Data.Nat.Order.html#18205" class="Bound">m</a> <a id="18230" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18232" href="Cubical.Data.Nat.Order.html#18200" class="Bound">f</a> <a id="18234" href="Cubical.Data.Nat.Order.html#18207" class="Bound">n</a>

<a id="isIncreasing"></a><a id="18237" href="Cubical.Data.Nat.Order.html#18237" class="Function">isIncreasing</a> <a id="18250" class="Symbol">:</a> <a id="18252" class="Symbol">(</a><a id="18253" href="Cubical.Data.Nat.Order.html#18253" class="Bound">f</a> <a id="18255" class="Symbol">:</a> <a id="18257" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18259" class="Symbol">→</a> <a id="18261" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18262" class="Symbol">)</a> <a id="18264" class="Symbol">→</a> <a id="18266" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="18271" href="Cubical.Data.Nat.Order.html#18237" class="Function">isIncreasing</a> <a id="18284" href="Cubical.Data.Nat.Order.html#18284" class="Bound">f</a> <a id="18286" class="Symbol">=</a> <a id="18288" class="Symbol">{</a><a id="18289" href="Cubical.Data.Nat.Order.html#18289" class="Bound">m</a> <a id="18291" href="Cubical.Data.Nat.Order.html#18291" class="Bound">n</a> <a id="18293" class="Symbol">:</a> <a id="18295" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18296" class="Symbol">}</a> <a id="18298" class="Symbol">→</a> <a id="18300" href="Cubical.Data.Nat.Order.html#18289" class="Bound">m</a> <a id="18302" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18304" href="Cubical.Data.Nat.Order.html#18291" class="Bound">n</a> <a id="18306" class="Symbol">→</a> <a id="18308" href="Cubical.Data.Nat.Order.html#18284" class="Bound">f</a> <a id="18310" href="Cubical.Data.Nat.Order.html#18289" class="Bound">m</a> <a id="18312" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18314" href="Cubical.Data.Nat.Order.html#18284" class="Bound">f</a> <a id="18316" href="Cubical.Data.Nat.Order.html#18291" class="Bound">n</a>

<a id="strictlyIncreasing→Increasing"></a><a id="18319" href="Cubical.Data.Nat.Order.html#18319" class="Function">strictlyIncreasing→Increasing</a> <a id="18349" class="Symbol">:</a> <a id="18351" class="Symbol">{</a><a id="18352" href="Cubical.Data.Nat.Order.html#18352" class="Bound">f</a> <a id="18354" class="Symbol">:</a> <a id="18356" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18358" class="Symbol">→</a> <a id="18360" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18361" class="Symbol">}</a> <a id="18363" class="Symbol">→</a> <a id="18365" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="18386" href="Cubical.Data.Nat.Order.html#18352" class="Bound">f</a> <a id="18388" class="Symbol">→</a> <a id="18390" href="Cubical.Data.Nat.Order.html#18237" class="Function">isIncreasing</a> <a id="18403" href="Cubical.Data.Nat.Order.html#18352" class="Bound">f</a>
<a id="18405" href="Cubical.Data.Nat.Order.html#18319" class="Function">strictlyIncreasing→Increasing</a> <a id="18435" class="Symbol">{</a><a id="18436" href="Cubical.Data.Nat.Order.html#18436" class="Bound">f</a><a id="18437" class="Symbol">}</a> <a id="18439" href="Cubical.Data.Nat.Order.html#18439" class="Bound">fInc</a> <a id="18444" class="Symbol">{</a><a id="18445" href="Cubical.Data.Nat.Order.html#18445" class="Bound">m</a><a id="18446" class="Symbol">}</a> <a id="18448" class="Symbol">{</a><a id="18449" href="Cubical.Data.Nat.Order.html#18449" class="Bound">n</a><a id="18450" class="Symbol">}</a> <a id="18452" href="Cubical.Data.Nat.Order.html#18452" class="Bound">m≤n</a> <a id="18456" class="Symbol">=</a> <a id="18458" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="18463" class="Symbol">(</a><a id="18464" href="Cubical.Data.Nat.Order.html#11104" class="Function">≤-split</a> <a id="18472" href="Cubical.Data.Nat.Order.html#18452" class="Bound">m≤n</a><a id="18475" class="Symbol">)</a> <a id="18477" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a>
  <a id="18482" class="Symbol">λ</a> <a id="18484" class="Symbol">{</a> <a id="18486" class="Symbol">(</a><a id="18487" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18491" href="Cubical.Data.Nat.Order.html#18491" class="Bound">m&lt;n</a><a id="18494" class="Symbol">)</a> <a id="18496" class="Symbol">→</a> <a id="18498" href="Cubical.Data.Nat.Order.html#4054" class="Function">&lt;-weaken</a>  <a id="18508" class="Symbol">(</a><a id="18509" href="Cubical.Data.Nat.Order.html#18439" class="Bound">fInc</a> <a id="18514" href="Cubical.Data.Nat.Order.html#18491" class="Bound">m&lt;n</a><a id="18517" class="Symbol">)</a>
    <a id="18523" class="Symbol">;</a> <a id="18525" class="Symbol">(</a><a id="18526" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18530" href="Cubical.Data.Nat.Order.html#18530" class="Bound">m=n</a><a id="18533" class="Symbol">)</a> <a id="18535" class="Symbol">→</a> <a id="18537" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="18549" class="Symbol">(</a><a id="18550" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18555" href="Cubical.Data.Nat.Order.html#18436" class="Bound">f</a> <a id="18557" href="Cubical.Data.Nat.Order.html#18530" class="Bound">m=n</a><a id="18560" class="Symbol">)</a> <a id="18562" class="Symbol">}</a>

<a id="18565" class="Keyword">module</a> <a id="18572" href="Cubical.Data.Nat.Order.html#18572" class="Module">_</a> <a id="18574" class="Symbol">(</a><a id="18575" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="18577" class="Symbol">:</a> <a id="18579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18581" class="Symbol">→</a> <a id="18583" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18584" class="Symbol">)</a> <a id="18586" class="Symbol">(</a><a id="18587" href="Cubical.Data.Nat.Order.html#18587" class="Bound">fInc</a> <a id="18592" class="Symbol">:</a> <a id="18594" class="Symbol">((</a><a id="18596" href="Cubical.Data.Nat.Order.html#18596" class="Bound">n</a> <a id="18598" class="Symbol">:</a> <a id="18600" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18601" class="Symbol">)</a> <a id="18603" class="Symbol">→</a> <a id="18605" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="18607" href="Cubical.Data.Nat.Order.html#18596" class="Bound">n</a> <a id="18609" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18611" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="18613" class="Symbol">(</a><a id="18614" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18618" href="Cubical.Data.Nat.Order.html#18596" class="Bound">n</a><a id="18619" class="Symbol">)))</a> <a id="18623" class="Keyword">where</a>
  <a id="18631" class="Keyword">open</a> <a id="18636" href="Cubical.Data.Nat.Order.html#14521" class="Module">&lt;-Reasoning</a>
  <a id="18650" href="Cubical.Data.Nat.Order.html#18650" class="Function">sucIncreasing→StrictlyIncreasing</a> <a id="18683" class="Symbol">:</a> <a id="18685" href="Cubical.Data.Nat.Order.html#18137" class="Function">isStrictlyIncreasing</a> <a id="18706" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a>
  <a id="18710" href="Cubical.Data.Nat.Order.html#18650" class="Function">sucIncreasing→StrictlyIncreasing</a> <a id="18743" class="Symbol">{</a><a id="18744" class="Argument">m</a> <a id="18746" class="Symbol">=</a> <a id="18748" href="Cubical.Data.Nat.Order.html#18748" class="Bound">m</a><a id="18749" class="Symbol">}</a> <a id="18751" class="Symbol">{</a><a id="18752" class="Argument">n</a> <a id="18754" class="Symbol">=</a> <a id="18756" href="Cubical.Data.Nat.Order.html#18756" class="Bound">n</a><a id="18757" class="Symbol">}</a> <a id="18759" class="Symbol">(</a><a id="18760" href="Cubical.Data.Nat.Order.html#18760" class="Bound">k</a> <a id="18762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18764" href="Cubical.Data.Nat.Order.html#18764" class="Bound">m+k+1=n</a><a id="18771" class="Symbol">)</a> <a id="18773" class="Symbol">=</a>
    <a id="18779" href="Cubical.Data.Nat.Order.html#18845" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="18813" href="Cubical.Data.Nat.Order.html#18748" class="Bound">m</a> <a id="18815" href="Cubical.Data.Nat.Order.html#18756" class="Bound">n</a> <a id="18817" href="Cubical.Data.Nat.Order.html#18760" class="Bound">k</a> <a id="18819" href="Cubical.Data.Nat.Order.html#18764" class="Bound">m+k+1=n</a>
      <a id="18833" class="Keyword">where</a>
      <a id="18845" href="Cubical.Data.Nat.Order.html#18845" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="18879" class="Symbol">:</a>
        <a id="18889" class="Symbol">(</a><a id="18890" href="Cubical.Data.Nat.Order.html#18890" class="Bound">m</a> <a id="18892" class="Symbol">:</a> <a id="18894" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18895" class="Symbol">)</a> <a id="18897" class="Symbol">→</a> <a id="18899" class="Symbol">(</a><a id="18900" href="Cubical.Data.Nat.Order.html#18900" class="Bound">n</a> <a id="18902" class="Symbol">:</a> <a id="18904" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18905" class="Symbol">)</a> <a id="18907" class="Symbol">→</a> <a id="18909" class="Symbol">(</a><a id="18910" href="Cubical.Data.Nat.Order.html#18910" class="Bound">k</a> <a id="18912" class="Symbol">:</a> <a id="18914" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18915" class="Symbol">)</a> <a id="18917" class="Symbol">→</a> <a id="18919" class="Symbol">(</a><a id="18920" href="Cubical.Data.Nat.Order.html#18910" class="Bound">k</a> <a id="18922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18928" href="Cubical.Data.Nat.Order.html#18890" class="Bound">m</a> <a id="18930" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18932" href="Cubical.Data.Nat.Order.html#18900" class="Bound">n</a><a id="18933" class="Symbol">)</a> <a id="18935" class="Symbol">→</a> <a id="18937" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="18939" href="Cubical.Data.Nat.Order.html#18890" class="Bound">m</a> <a id="18941" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18943" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="18945" href="Cubical.Data.Nat.Order.html#18900" class="Bound">n</a>
      <a id="18953" href="Cubical.Data.Nat.Order.html#18845" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="18987" href="Cubical.Data.Nat.Order.html#18987" class="Bound">m</a> <a id="18989" class="Symbol">_</a> <a id="18991" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18996" href="Cubical.Data.Nat.Order.html#18996" class="Bound">m+1=n</a> <a id="19002" class="Symbol">=</a>
        <a id="19012" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="19018" class="Symbol">(λ</a> <a id="19021" href="Cubical.Data.Nat.Order.html#19021" class="Bound">n&#39;</a> <a id="19024" class="Symbol">→</a> <a id="19026" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="19028" href="Cubical.Data.Nat.Order.html#18987" class="Bound">m</a> <a id="19030" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="19032" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="19034" href="Cubical.Data.Nat.Order.html#19021" class="Bound">n&#39;</a><a id="19036" class="Symbol">)</a> <a id="19038" href="Cubical.Data.Nat.Order.html#18996" class="Bound">m+1=n</a> <a id="19044" class="Symbol">(</a><a id="19045" href="Cubical.Data.Nat.Order.html#18587" class="Bound">fInc</a> <a id="19050" href="Cubical.Data.Nat.Order.html#18987" class="Bound">m</a><a id="19051" class="Symbol">)</a>
      <a id="19059" href="Cubical.Data.Nat.Order.html#18845" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="19093" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a> <a id="19095" class="Symbol">_</a> <a id="19097" class="Symbol">(</a><a id="19098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19102" href="Cubical.Data.Nat.Order.html#19102" class="Bound">k</a><a id="19103" class="Symbol">)</a> <a id="19105" href="Cubical.Data.Nat.Order.html#19105" class="Bound">sk+sm=n</a> <a id="19113" class="Symbol">=</a>
        <a id="19123" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="19129" class="Symbol">(λ</a> <a id="19132" href="Cubical.Data.Nat.Order.html#19132" class="Bound">n&#39;</a> <a id="19135" class="Symbol">→</a> <a id="19137" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="19139" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a> <a id="19141" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="19143" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="19145" href="Cubical.Data.Nat.Order.html#19132" class="Bound">n&#39;</a><a id="19147" class="Symbol">)</a> <a id="19149" href="Cubical.Data.Nat.Order.html#19105" class="Bound">sk+sm=n</a> <a id="19157" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
          <a id="19169" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="19171" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a>
            <a id="19185" href="Cubical.Data.Nat.Order.html#14693" class="Function Operator">&lt;⟨</a> <a id="19188" href="Cubical.Data.Nat.Order.html#18845" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="19222" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a> <a id="19224" class="Symbol">(</a><a id="19225" href="Cubical.Data.Nat.Order.html#19102" class="Bound">k</a> <a id="19227" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19229" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19233" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a><a id="19234" class="Symbol">)</a> <a id="19236" href="Cubical.Data.Nat.Order.html#19102" class="Bound">k</a> <a id="19238" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="19243" href="Cubical.Data.Nat.Order.html#14693" class="Function Operator">⟩</a>
          <a id="19255" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="19257" class="Symbol">(</a><a id="19258" href="Cubical.Data.Nat.Order.html#19102" class="Bound">k</a> <a id="19260" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19266" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a><a id="19267" class="Symbol">)</a>
            <a id="19281" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">&lt;≡⟨</a> <a id="19285" href="Cubical.Data.Nat.Order.html#18587" class="Bound">fInc</a> <a id="19290" class="Symbol">(</a><a id="19291" href="Cubical.Data.Nat.Order.html#19102" class="Bound">k</a> <a id="19293" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19299" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a><a id="19300" class="Symbol">)</a> <a id="19302" href="Cubical.Data.Nat.Order.html#15213" class="Function Operator">⟩</a>
          <a id="19314" href="Cubical.Data.Nat.Order.html#18575" class="Bound">f</a> <a id="19316" class="Symbol">(</a><a id="19317" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19321" href="Cubical.Data.Nat.Order.html#19102" class="Bound">k</a> <a id="19323" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19329" href="Cubical.Data.Nat.Order.html#19093" class="Bound">m</a><a id="19330" class="Symbol">)</a> <a id="19332" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="347" class="Symbol">as</a> <a id="350" class="Module">⊥</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="492" class="Keyword">private</a>
  <a id="502" class="Keyword">variable</a>
    <a id="515" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="517" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="519" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="521" class="Symbol">:</a> <a id="523" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="min"></a><a id="526" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="530" class="Symbol">:</a> <a id="532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="534" class="Symbol">→</a> <a id="536" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="538" class="Symbol">→</a> <a id="540" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="542" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="546" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="551" href="Cubical.Data.Nat.Properties.html#551" class="Bound">m</a> <a id="553" class="Symbol">=</a> <a id="555" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="560" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="564" class="Symbol">(</a><a id="565" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="569" href="Cubical.Data.Nat.Properties.html#569" class="Bound">n</a><a id="570" class="Symbol">)</a> <a id="572" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="577" class="Symbol">=</a> <a id="579" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="584" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="588" class="Symbol">(</a><a id="589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="593" href="Cubical.Data.Nat.Properties.html#593" class="Bound">n</a><a id="594" class="Symbol">)</a> <a id="596" class="Symbol">(</a><a id="597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="601" href="Cubical.Data.Nat.Properties.html#601" class="Bound">m</a><a id="602" class="Symbol">)</a> <a id="604" class="Keyword">with</a> <a id="609" href="Cubical.Data.Nat.Properties.html#593" class="Bound">n</a> <a id="611" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="614" href="Cubical.Data.Nat.Properties.html#601" class="Bound">m</a>
<a id="616" class="Symbol">...</a> <a id="620" class="Symbol">|</a> <a id="622" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="628" class="Symbol">=</a> <a id="630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="634" class="Bound">m</a>
<a id="636" class="Symbol">...</a> <a id="640" class="Symbol">|</a> <a id="642" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="648" class="Symbol">=</a> <a id="650" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="654" class="Bound">n</a>

<a id="minSuc"></a><a id="657" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a> <a id="664" class="Symbol">:</a> <a id="666" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="670" class="Symbol">(</a><a id="671" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="675" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="676" class="Symbol">)</a> <a id="678" class="Symbol">(</a><a id="679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="683" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="684" class="Symbol">)</a> <a id="686" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="688" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="697" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="699" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="700" class="Symbol">)</a>
<a id="702" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a> <a id="709" class="Symbol">{</a><a id="710" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="714" class="Symbol">}</a> <a id="716" class="Symbol">{</a><a id="717" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="721" class="Symbol">}</a> <a id="723" class="Symbol">=</a> <a id="725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="730" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a> <a id="737" class="Symbol">{</a><a id="738" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="742" class="Symbol">}</a> <a id="744" class="Symbol">{</a><a id="745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="749" href="Cubical.Data.Nat.Properties.html#749" class="Bound">m</a><a id="750" class="Symbol">}</a> <a id="752" class="Symbol">=</a> <a id="754" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="759" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a> <a id="766" class="Symbol">{</a><a id="767" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="771" href="Cubical.Data.Nat.Properties.html#771" class="Bound">n</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">{</a><a id="775" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="779" class="Symbol">}</a> <a id="781" class="Symbol">=</a> <a id="783" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="788" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a> <a id="795" class="Symbol">{</a><a id="796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="800" href="Cubical.Data.Nat.Properties.html#800" class="Bound">n</a><a id="801" class="Symbol">}</a> <a id="803" class="Symbol">{</a><a id="804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="808" href="Cubical.Data.Nat.Properties.html#808" class="Bound">m</a><a id="809" class="Symbol">}</a> <a id="811" class="Keyword">with</a> <a id="816" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="820" href="Cubical.Data.Nat.Properties.html#800" class="Bound">n</a> <a id="822" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="829" href="Cubical.Data.Nat.Properties.html#808" class="Bound">m</a>
<a id="831" class="Symbol">...</a> <a id="835" class="Symbol">|</a> <a id="837" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="843" class="Symbol">=</a> <a id="845" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="850" class="Symbol">...</a> <a id="854" class="Symbol">|</a> <a id="856" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="862" class="Symbol">=</a> <a id="864" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="minComm"></a><a id="870" href="Cubical.Data.Nat.Properties.html#870" class="Function">minComm</a> <a id="878" class="Symbol">:</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.Data.Nat.Properties.html#881" class="Bound">n</a> <a id="883" href="Cubical.Data.Nat.Properties.html#883" class="Bound">m</a> <a id="885" class="Symbol">:</a> <a id="887" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="888" class="Symbol">)</a> <a id="890" class="Symbol">→</a> <a id="892" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="896" href="Cubical.Data.Nat.Properties.html#881" class="Bound">n</a> <a id="898" href="Cubical.Data.Nat.Properties.html#883" class="Bound">m</a> <a id="900" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="902" href="Cubical.Data.Nat.Properties.html#526" class="Function">min</a> <a id="906" href="Cubical.Data.Nat.Properties.html#883" class="Bound">m</a> <a id="908" href="Cubical.Data.Nat.Properties.html#881" class="Bound">n</a>
<a id="910" href="Cubical.Data.Nat.Properties.html#870" class="Function">minComm</a> <a id="918" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="923" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="928" class="Symbol">=</a> <a id="930" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="935" href="Cubical.Data.Nat.Properties.html#870" class="Function">minComm</a> <a id="943" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="948" class="Symbol">(</a><a id="949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="953" href="Cubical.Data.Nat.Properties.html#953" class="Bound">m</a><a id="954" class="Symbol">)</a> <a id="956" class="Symbol">=</a> <a id="958" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="963" href="Cubical.Data.Nat.Properties.html#870" class="Function">minComm</a> <a id="971" class="Symbol">(</a><a id="972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="976" href="Cubical.Data.Nat.Properties.html#976" class="Bound">n</a><a id="977" class="Symbol">)</a> <a id="979" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="984" class="Symbol">=</a> <a id="986" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="991" href="Cubical.Data.Nat.Properties.html#870" class="Function">minComm</a> <a id="999" class="Symbol">(</a><a id="1000" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1004" href="Cubical.Data.Nat.Properties.html#1004" class="Bound">n</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1012" href="Cubical.Data.Nat.Properties.html#1012" class="Bound">m</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a> <a id="1024" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1027" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Data.Nat.Properties.html#870" class="Function">minComm</a> <a id="1045" href="Cubical.Data.Nat.Properties.html#1004" class="Bound">n</a> <a id="1047" href="Cubical.Data.Nat.Properties.html#1012" class="Bound">m</a><a id="1048" class="Symbol">)</a> <a id="1050" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1053" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1057" href="Cubical.Data.Nat.Properties.html#657" class="Function">minSuc</a>

<a id="max"></a><a id="1065" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1081" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1085" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1090" href="Cubical.Data.Nat.Properties.html#1090" class="Bound">m</a> <a id="1092" class="Symbol">=</a> <a id="1094" href="Cubical.Data.Nat.Properties.html#1090" class="Bound">m</a>
<a id="1096" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1105" href="Cubical.Data.Nat.Properties.html#1105" class="Bound">n</a><a id="1106" class="Symbol">)</a> <a id="1108" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1119" href="Cubical.Data.Nat.Properties.html#1105" class="Bound">n</a>
<a id="1121" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1130" href="Cubical.Data.Nat.Properties.html#1130" class="Bound">n</a><a id="1131" class="Symbol">)</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1138" href="Cubical.Data.Nat.Properties.html#1138" class="Bound">m</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Keyword">with</a> <a id="1146" href="Cubical.Data.Nat.Properties.html#1130" class="Bound">n</a> <a id="1148" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="1151" href="Cubical.Data.Nat.Properties.html#1138" class="Bound">m</a>
<a id="1153" class="Symbol">...</a> <a id="1157" class="Symbol">|</a> <a id="1159" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1171" class="Bound">n</a>
<a id="1173" class="Symbol">...</a> <a id="1177" class="Symbol">|</a> <a id="1179" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1185" class="Symbol">=</a> <a id="1187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1191" class="Bound">m</a>

<a id="maxSuc"></a><a id="1194" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1212" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="1213" class="Symbol">)</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1220" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1225" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1234" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="1236" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="1237" class="Symbol">)</a>
<a id="1239" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a> <a id="1246" class="Symbol">{</a><a id="1247" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1251" class="Symbol">}</a> <a id="1253" class="Symbol">{</a><a id="1254" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1258" class="Symbol">}</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1267" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a> <a id="1274" class="Symbol">{</a><a id="1275" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1279" class="Symbol">}</a> <a id="1281" class="Symbol">{</a><a id="1282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1286" href="Cubical.Data.Nat.Properties.html#1286" class="Bound">m</a><a id="1287" class="Symbol">}</a> <a id="1289" class="Symbol">=</a> <a id="1291" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1296" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a> <a id="1303" class="Symbol">{</a><a id="1304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1308" href="Cubical.Data.Nat.Properties.html#1308" class="Bound">n</a><a id="1309" class="Symbol">}</a> <a id="1311" class="Symbol">{</a><a id="1312" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1316" class="Symbol">}</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1325" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1337" href="Cubical.Data.Nat.Properties.html#1337" class="Bound">n</a><a id="1338" class="Symbol">}</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1345" href="Cubical.Data.Nat.Properties.html#1345" class="Bound">m</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Keyword">with</a> <a id="1353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1357" href="Cubical.Data.Nat.Properties.html#1337" class="Bound">n</a> <a id="1359" href="Cubical.Data.Nat.Base.html#185" class="Primitive Operator">&lt;ᵇ</a> <a id="1362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1366" href="Cubical.Data.Nat.Properties.html#1345" class="Bound">m</a>
<a id="1368" class="Symbol">...</a> <a id="1372" class="Symbol">|</a> <a id="1374" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1387" class="Symbol">...</a> <a id="1391" class="Symbol">|</a> <a id="1393" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1399" class="Symbol">=</a> <a id="1401" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="maxComm"></a><a id="1407" href="Cubical.Data.Nat.Properties.html#1407" class="Function">maxComm</a> <a id="1415" class="Symbol">:</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Cubical.Data.Nat.Properties.html#1418" class="Bound">n</a> <a id="1420" href="Cubical.Data.Nat.Properties.html#1420" class="Bound">m</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1433" href="Cubical.Data.Nat.Properties.html#1418" class="Bound">n</a> <a id="1435" href="Cubical.Data.Nat.Properties.html#1420" class="Bound">m</a> <a id="1437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1439" href="Cubical.Data.Nat.Properties.html#1065" class="Function">max</a> <a id="1443" href="Cubical.Data.Nat.Properties.html#1420" class="Bound">m</a> <a id="1445" href="Cubical.Data.Nat.Properties.html#1418" class="Bound">n</a>
<a id="1447" href="Cubical.Data.Nat.Properties.html#1407" class="Function">maxComm</a> <a id="1455" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1460" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1472" href="Cubical.Data.Nat.Properties.html#1407" class="Function">maxComm</a> <a id="1480" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1490" href="Cubical.Data.Nat.Properties.html#1490" class="Bound">m</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1500" href="Cubical.Data.Nat.Properties.html#1407" class="Function">maxComm</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1513" href="Cubical.Data.Nat.Properties.html#1513" class="Bound">n</a><a id="1514" class="Symbol">)</a> <a id="1516" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1521" class="Symbol">=</a> <a id="1523" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1528" href="Cubical.Data.Nat.Properties.html#1407" class="Function">maxComm</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1541" href="Cubical.Data.Nat.Properties.html#1541" class="Bound">n</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1549" href="Cubical.Data.Nat.Properties.html#1549" class="Bound">m</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a> <a id="1561" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1564" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Cubical.Data.Nat.Properties.html#1407" class="Function">maxComm</a> <a id="1582" href="Cubical.Data.Nat.Properties.html#1541" class="Bound">n</a> <a id="1584" href="Cubical.Data.Nat.Properties.html#1549" class="Bound">m</a><a id="1585" class="Symbol">)</a> <a id="1587" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1590" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1594" href="Cubical.Data.Nat.Properties.html#1194" class="Function">maxSuc</a>

<a id="znots"></a><a id="1602" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1612" class="Symbol">(</a><a id="1613" class="Number">0</a> <a id="1615" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1617" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1621" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="1622" class="Symbol">)</a>
<a id="1624" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a> <a id="1630" href="Cubical.Data.Nat.Properties.html#1630" class="Bound">eq</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="1650" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1652" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1653" class="Symbol">)</a> <a id="1655" href="Cubical.Data.Nat.Properties.html#1630" class="Bound">eq</a> <a id="1658" class="Number">0</a>

<a id="snotz"></a><a id="1661" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1671" class="Symbol">(</a><a id="1672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1676" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="1678" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1680" class="Number">0</a><a id="1681" class="Symbol">)</a>
<a id="1683" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="1689" href="Cubical.Data.Nat.Properties.html#1689" class="Bound">eq</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1700" class="Symbol">(</a><a id="1701" href="Cubical.Data.Nat.Base.html#508" class="Function">caseNat</a> <a id="1709" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1711" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1712" class="Symbol">)</a> <a id="1714" href="Cubical.Data.Nat.Properties.html#1689" class="Bound">eq</a> <a id="1717" class="Number">0</a>

<a id="sucn≠n"></a><a id="1720" href="Cubical.Data.Nat.Properties.html#1720" class="Function">sucn≠n</a> <a id="1727" class="Symbol">:</a> <a id="1729" class="Symbol">{</a><a id="1730" href="Cubical.Data.Nat.Properties.html#1730" class="Bound">n</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1735" class="Symbol">}</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1746" href="Cubical.Data.Nat.Properties.html#1730" class="Bound">n</a> <a id="1748" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1750" href="Cubical.Data.Nat.Properties.html#1730" class="Bound">n</a><a id="1751" class="Symbol">)</a>
<a id="1753" href="Cubical.Data.Nat.Properties.html#1720" class="Function">sucn≠n</a> <a id="1760" class="Symbol">{</a><a id="1761" class="Argument">n</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a>
<a id="1779" href="Cubical.Data.Nat.Properties.html#1720" class="Function">sucn≠n</a> <a id="1786" class="Symbol">{</a><a id="1787" class="Argument">n</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1795" href="Cubical.Data.Nat.Properties.html#1795" class="Bound">n</a><a id="1796" class="Symbol">}</a> <a id="1798" href="Cubical.Data.Nat.Properties.html#1798" class="Bound">p</a> <a id="1800" class="Symbol">=</a> <a id="1802" href="Cubical.Data.Nat.Properties.html#1720" class="Function">sucn≠n</a> <a id="1809" class="Symbol">{</a><a id="1810" class="Argument">n</a> <a id="1812" class="Symbol">=</a> <a id="1814" href="Cubical.Data.Nat.Properties.html#1795" class="Bound">n</a><a id="1815" class="Symbol">}</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1823" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="1829" href="Cubical.Data.Nat.Properties.html#1798" class="Bound">p</a><a id="1830" class="Symbol">)</a>

<a id="injSuc"></a><a id="1833" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1846" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="1848" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1850" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1854" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="1856" class="Symbol">→</a> <a id="1858" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="1860" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1862" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="1864" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="1871" href="Cubical.Data.Nat.Properties.html#1871" class="Bound">p</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1880" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="1886" href="Cubical.Data.Nat.Properties.html#1871" class="Bound">p</a>

<a id="1889" class="Comment">-- encode decode caracterisation of equality</a>
<a id="codeℕ"></a><a id="1934" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="1940" class="Symbol">:</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Data.Nat.Properties.html#1943" class="Bound">n</a> <a id="1945" href="Cubical.Data.Nat.Properties.html#1945" class="Bound">m</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1950" class="Symbol">)</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1959" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="1966" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="1972" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1977" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1989" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="1995" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2005" href="Cubical.Data.Nat.Properties.html#2005" class="Bound">m</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">=</a> <a id="2010" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="2012" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2023" href="Cubical.Data.Nat.Properties.html#2023" class="Bound">n</a><a id="2024" class="Symbol">)</a> <a id="2026" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="2035" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2046" href="Cubical.Data.Nat.Properties.html#2046" class="Bound">n</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2054" href="Cubical.Data.Nat.Properties.html#2054" class="Bound">m</a><a id="2055" class="Symbol">)</a> <a id="2057" class="Symbol">=</a> <a id="2059" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2065" href="Cubical.Data.Nat.Properties.html#2046" class="Bound">n</a> <a id="2067" href="Cubical.Data.Nat.Properties.html#2054" class="Bound">m</a>

<a id="encodeℕ"></a><a id="2070" href="Cubical.Data.Nat.Properties.html#2070" class="Function">encodeℕ</a> <a id="2078" class="Symbol">:</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Cubical.Data.Nat.Properties.html#2081" class="Bound">n</a> <a id="2083" href="Cubical.Data.Nat.Properties.html#2083" class="Bound">m</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">→</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.Nat.Properties.html#2081" class="Bound">n</a> <a id="2095" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2097" href="Cubical.Data.Nat.Properties.html#2083" class="Bound">m</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2108" href="Cubical.Data.Nat.Properties.html#2081" class="Bound">n</a> <a id="2110" href="Cubical.Data.Nat.Properties.html#2083" class="Bound">m</a>
<a id="2112" href="Cubical.Data.Nat.Properties.html#2070" class="Function">encodeℕ</a> <a id="2120" href="Cubical.Data.Nat.Properties.html#2120" class="Bound">n</a> <a id="2122" href="Cubical.Data.Nat.Properties.html#2122" class="Bound">m</a> <a id="2124" href="Cubical.Data.Nat.Properties.html#2124" class="Bound">p</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2134" class="Symbol">(λ</a> <a id="2137" href="Cubical.Data.Nat.Properties.html#2137" class="Bound">m</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2147" href="Cubical.Data.Nat.Properties.html#2120" class="Bound">n</a> <a id="2149" href="Cubical.Data.Nat.Properties.html#2137" class="Bound">m</a><a id="2150" class="Symbol">)</a> <a id="2152" href="Cubical.Data.Nat.Properties.html#2124" class="Bound">p</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Cubical.Data.Nat.Properties.html#2175" class="Function">reflCode</a> <a id="2164" href="Cubical.Data.Nat.Properties.html#2120" class="Bound">n</a><a id="2165" class="Symbol">)</a>
 <a id="2168" class="Keyword">where</a>
 <a id="2175" href="Cubical.Data.Nat.Properties.html#2175" class="Function">reflCode</a> <a id="2184" class="Symbol">:</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Cubical.Data.Nat.Properties.html#2187" class="Bound">n</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2192" class="Symbol">)</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2202" href="Cubical.Data.Nat.Properties.html#2187" class="Bound">n</a> <a id="2204" href="Cubical.Data.Nat.Properties.html#2187" class="Bound">n</a>
 <a id="2207" href="Cubical.Data.Nat.Properties.html#2175" class="Function">reflCode</a> <a id="2216" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2221" class="Symbol">=</a> <a id="2223" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
 <a id="2227" href="Cubical.Data.Nat.Properties.html#2175" class="Function">reflCode</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2241" href="Cubical.Data.Nat.Properties.html#2241" class="Bound">n</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">=</a> <a id="2246" href="Cubical.Data.Nat.Properties.html#2175" class="Function">reflCode</a> <a id="2255" href="Cubical.Data.Nat.Properties.html#2241" class="Bound">n</a>

<a id="compute-eqℕ"></a><a id="2258" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="2270" class="Symbol">:</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Data.Nat.Properties.html#2273" class="Bound">n</a> <a id="2275" href="Cubical.Data.Nat.Properties.html#2275" class="Bound">m</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2280" class="Symbol">)</a> <a id="2282" class="Symbol">→</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Cubical.Data.Nat.Properties.html#2273" class="Bound">n</a> <a id="2287" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2289" href="Cubical.Data.Nat.Properties.html#2275" class="Bound">m</a> <a id="2291" class="Symbol">)</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2301" href="Cubical.Data.Nat.Properties.html#2273" class="Bound">n</a> <a id="2303" href="Cubical.Data.Nat.Properties.html#2275" class="Bound">m</a>
<a id="2305" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="2317" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2322" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2327" href="Cubical.Data.Nat.Properties.html#2327" class="Bound">p</a> <a id="2329" class="Symbol">=</a> <a id="2331" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="2334" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="2346" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2356" href="Cubical.Data.Nat.Properties.html#2356" class="Bound">m</a><a id="2357" class="Symbol">)</a> <a id="2359" href="Cubical.Data.Nat.Properties.html#2359" class="Bound">p</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a> <a id="2369" href="Cubical.Data.Nat.Properties.html#2359" class="Bound">p</a>
<a id="2371" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2388" href="Cubical.Data.Nat.Properties.html#2388" class="Bound">n</a><a id="2389" class="Symbol">)</a> <a id="2391" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2396" href="Cubical.Data.Nat.Properties.html#2396" class="Bound">p</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="2406" href="Cubical.Data.Nat.Properties.html#2396" class="Bound">p</a>
<a id="2408" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2425" href="Cubical.Data.Nat.Properties.html#2425" class="Bound">n</a><a id="2426" class="Symbol">)</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2433" href="Cubical.Data.Nat.Properties.html#2433" class="Bound">m</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Cubical.Data.Nat.Properties.html#2436" class="Bound">p</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="2452" href="Cubical.Data.Nat.Properties.html#2425" class="Bound">n</a> <a id="2454" href="Cubical.Data.Nat.Properties.html#2433" class="Bound">m</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="2464" href="Cubical.Data.Nat.Properties.html#2436" class="Bound">p</a><a id="2465" class="Symbol">)</a>

<a id="decodeℕ"></a><a id="2468" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2476" class="Symbol">:</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Cubical.Data.Nat.Properties.html#2479" class="Bound">n</a> <a id="2481" href="Cubical.Data.Nat.Properties.html#2481" class="Bound">m</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2486" class="Symbol">)</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2496" href="Cubical.Data.Nat.Properties.html#2479" class="Bound">n</a> <a id="2498" href="Cubical.Data.Nat.Properties.html#2481" class="Bound">m</a> <a id="2500" class="Symbol">→</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Cubical.Data.Nat.Properties.html#2479" class="Bound">n</a> <a id="2505" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2507" href="Cubical.Data.Nat.Properties.html#2481" class="Bound">m</a><a id="2508" class="Symbol">)</a>
<a id="2510" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2518" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2523" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2528" class="Symbol">=</a> <a id="2530" class="Symbol">λ</a> <a id="2532" href="Cubical.Data.Nat.Properties.html#2532" class="Bound">_</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2541" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2549" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2559" href="Cubical.Data.Nat.Properties.html#2559" class="Bound">m</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">=</a> <a id="2564" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a>
<a id="2570" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2583" href="Cubical.Data.Nat.Properties.html#2583" class="Bound">n</a><a id="2584" class="Symbol">)</a> <a id="2586" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a>
<a id="2599" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2612" href="Cubical.Data.Nat.Properties.html#2612" class="Bound">n</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2620" href="Cubical.Data.Nat.Properties.html#2620" class="Bound">m</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">=</a> <a id="2625" class="Symbol">λ</a> <a id="2627" href="Cubical.Data.Nat.Properties.html#2627" class="Bound">r</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2649" href="Cubical.Data.Nat.Properties.html#2612" class="Bound">n</a> <a id="2651" href="Cubical.Data.Nat.Properties.html#2620" class="Bound">m</a> <a id="2653" href="Cubical.Data.Nat.Properties.html#2627" class="Bound">r</a><a id="2654" class="Symbol">)</a>

<a id="≡ℕ≃Codeℕ"></a><a id="2657" href="Cubical.Data.Nat.Properties.html#2657" class="Function">≡ℕ≃Codeℕ</a> <a id="2666" class="Symbol">:</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Data.Nat.Properties.html#2669" class="Bound">n</a> <a id="2671" href="Cubical.Data.Nat.Properties.html#2671" class="Bound">m</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">→</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Cubical.Data.Nat.Properties.html#2669" class="Bound">n</a> <a id="2683" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2685" href="Cubical.Data.Nat.Properties.html#2671" class="Bound">m</a><a id="2686" class="Symbol">)</a> <a id="2688" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2690" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2696" href="Cubical.Data.Nat.Properties.html#2669" class="Bound">n</a> <a id="2698" href="Cubical.Data.Nat.Properties.html#2671" class="Bound">m</a>
<a id="2700" href="Cubical.Data.Nat.Properties.html#2657" class="Function">≡ℕ≃Codeℕ</a> <a id="2709" href="Cubical.Data.Nat.Properties.html#2709" class="Bound">n</a> <a id="2711" href="Cubical.Data.Nat.Properties.html#2711" class="Bound">m</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2726" href="Cubical.Data.Nat.Properties.html#2739" class="Function">is</a>
  <a id="2731" class="Keyword">where</a>
  <a id="2739" href="Cubical.Data.Nat.Properties.html#2739" class="Function">is</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Cubical.Data.Nat.Properties.html#2709" class="Bound">n</a> <a id="2751" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2753" href="Cubical.Data.Nat.Properties.html#2711" class="Bound">m</a><a id="2754" class="Symbol">)</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2763" href="Cubical.Data.Nat.Properties.html#2709" class="Bound">n</a> <a id="2765" href="Cubical.Data.Nat.Properties.html#2711" class="Bound">m</a><a id="2766" class="Symbol">)</a>
  <a id="2770" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2778" href="Cubical.Data.Nat.Properties.html#2739" class="Function">is</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Cubical.Data.Nat.Properties.html#2070" class="Function">encodeℕ</a> <a id="2791" href="Cubical.Data.Nat.Properties.html#2709" class="Bound">n</a> <a id="2793" href="Cubical.Data.Nat.Properties.html#2711" class="Bound">m</a>
  <a id="2797" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2805" href="Cubical.Data.Nat.Properties.html#2739" class="Function">is</a> <a id="2808" class="Symbol">=</a> <a id="2810" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2818" href="Cubical.Data.Nat.Properties.html#2709" class="Bound">n</a> <a id="2820" href="Cubical.Data.Nat.Properties.html#2711" class="Bound">m</a>
  <a id="2824" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2832" href="Cubical.Data.Nat.Properties.html#2739" class="Function">is</a> <a id="2835" class="Symbol">=</a> <a id="2837" href="Cubical.Data.Nat.Properties.html#2860" class="Function">sect</a> <a id="2842" href="Cubical.Data.Nat.Properties.html#2709" class="Bound">n</a> <a id="2844" href="Cubical.Data.Nat.Properties.html#2711" class="Bound">m</a>
    <a id="2850" class="Keyword">where</a>
    <a id="2860" href="Cubical.Data.Nat.Properties.html#2860" class="Function">sect</a> <a id="2865" class="Symbol">:</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Cubical.Data.Nat.Properties.html#2868" class="Bound">n</a> <a id="2870" href="Cubical.Data.Nat.Properties.html#2870" class="Bound">m</a> <a id="2872" class="Symbol">:</a> <a id="2874" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2875" class="Symbol">)</a> <a id="2877" class="Symbol">→</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Cubical.Data.Nat.Properties.html#2880" class="Bound">r</a> <a id="2882" class="Symbol">:</a> <a id="2884" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="2890" href="Cubical.Data.Nat.Properties.html#2868" class="Bound">n</a> <a id="2892" href="Cubical.Data.Nat.Properties.html#2870" class="Bound">m</a><a id="2893" class="Symbol">)</a> <a id="2895" class="Symbol">→</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Data.Nat.Properties.html#2070" class="Function">encodeℕ</a> <a id="2906" href="Cubical.Data.Nat.Properties.html#2868" class="Bound">n</a> <a id="2908" href="Cubical.Data.Nat.Properties.html#2870" class="Bound">m</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="2919" href="Cubical.Data.Nat.Properties.html#2868" class="Bound">n</a> <a id="2921" href="Cubical.Data.Nat.Properties.html#2870" class="Bound">m</a> <a id="2923" href="Cubical.Data.Nat.Properties.html#2880" class="Bound">r</a><a id="2924" class="Symbol">)</a> <a id="2926" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2928" href="Cubical.Data.Nat.Properties.html#2880" class="Bound">r</a><a id="2929" class="Symbol">)</a>
    <a id="2935" href="Cubical.Data.Nat.Properties.html#2860" class="Function">sect</a> <a id="2940" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2945" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2950" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2964" href="Cubical.Data.Nat.Properties.html#2860" class="Function">sect</a> <a id="2969" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2979" href="Cubical.Data.Nat.Properties.html#2979" class="Bound">m</a><a id="2980" class="Symbol">)</a> <a id="2982" href="Cubical.Data.Nat.Properties.html#2982" class="Bound">r</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2992" href="Cubical.Data.Nat.Properties.html#2982" class="Bound">r</a>
    <a id="2998" href="Cubical.Data.Nat.Properties.html#2860" class="Function">sect</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3008" href="Cubical.Data.Nat.Properties.html#3008" class="Bound">n</a><a id="3009" class="Symbol">)</a> <a id="3011" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3016" href="Cubical.Data.Nat.Properties.html#3016" class="Bound">r</a> <a id="3018" class="Symbol">=</a> <a id="3020" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3026" href="Cubical.Data.Nat.Properties.html#3016" class="Bound">r</a>
    <a id="3032" href="Cubical.Data.Nat.Properties.html#2860" class="Function">sect</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3042" href="Cubical.Data.Nat.Properties.html#3042" class="Bound">n</a><a id="3043" class="Symbol">)</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3050" href="Cubical.Data.Nat.Properties.html#3050" class="Bound">m</a><a id="3051" class="Symbol">)</a> <a id="3053" href="Cubical.Data.Nat.Properties.html#3053" class="Bound">r</a> <a id="3055" class="Symbol">=</a> <a id="3057" href="Cubical.Data.Nat.Properties.html#2860" class="Function">sect</a> <a id="3062" href="Cubical.Data.Nat.Properties.html#3042" class="Bound">n</a> <a id="3064" href="Cubical.Data.Nat.Properties.html#3050" class="Bound">m</a> <a id="3066" href="Cubical.Data.Nat.Properties.html#3053" class="Bound">r</a>
  <a id="3070" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3078" href="Cubical.Data.Nat.Properties.html#2739" class="Function">is</a> <a id="3081" class="Symbol">=</a> <a id="3083" href="Cubical.Data.Nat.Properties.html#3244" class="Function">retr</a> <a id="3088" href="Cubical.Data.Nat.Properties.html#2709" class="Bound">n</a> <a id="3090" href="Cubical.Data.Nat.Properties.html#2711" class="Bound">m</a>
    <a id="3096" class="Keyword">where</a>
    <a id="3106" href="Cubical.Data.Nat.Properties.html#3106" class="Function">reflRetr</a> <a id="3115" class="Symbol">:</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Data.Nat.Properties.html#3118" class="Bound">n</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3123" class="Symbol">)</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="3135" href="Cubical.Data.Nat.Properties.html#3118" class="Bound">n</a> <a id="3137" href="Cubical.Data.Nat.Properties.html#3118" class="Bound">n</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Cubical.Data.Nat.Properties.html#2070" class="Function">encodeℕ</a> <a id="3148" href="Cubical.Data.Nat.Properties.html#3118" class="Bound">n</a> <a id="3150" href="Cubical.Data.Nat.Properties.html#3118" class="Bound">n</a> <a id="3152" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3156" class="Symbol">)</a> <a id="3158" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3169" href="Cubical.Data.Nat.Properties.html#3106" class="Function">reflRetr</a> <a id="3178" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3183" class="Symbol">=</a> <a id="3185" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3194" href="Cubical.Data.Nat.Properties.html#3106" class="Function">reflRetr</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3208" href="Cubical.Data.Nat.Properties.html#3208" class="Bound">n</a><a id="3209" class="Symbol">)</a> <a id="3211" href="Cubical.Data.Nat.Properties.html#3211" class="Bound">i</a> <a id="3213" class="Symbol">=</a> <a id="3215" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Cubical.Data.Nat.Properties.html#3106" class="Function">reflRetr</a> <a id="3234" href="Cubical.Data.Nat.Properties.html#3208" class="Bound">n</a> <a id="3236" href="Cubical.Data.Nat.Properties.html#3211" class="Bound">i</a><a id="3237" class="Symbol">)</a>

    <a id="3244" href="Cubical.Data.Nat.Properties.html#3244" class="Function">retr</a> <a id="3249" class="Symbol">:</a> <a id="3251" class="Symbol">(</a><a id="3252" href="Cubical.Data.Nat.Properties.html#3252" class="Bound">n</a> <a id="3254" href="Cubical.Data.Nat.Properties.html#3254" class="Bound">m</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3259" class="Symbol">)</a> <a id="3261" class="Symbol">→</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Cubical.Data.Nat.Properties.html#3264" class="Bound">p</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="Cubical.Data.Nat.Properties.html#3252" class="Bound">n</a> <a id="3270" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3272" href="Cubical.Data.Nat.Properties.html#3254" class="Bound">m</a><a id="3273" class="Symbol">)</a> <a id="3275" class="Symbol">→</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="3286" href="Cubical.Data.Nat.Properties.html#3252" class="Bound">n</a> <a id="3288" href="Cubical.Data.Nat.Properties.html#3254" class="Bound">m</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Data.Nat.Properties.html#2070" class="Function">encodeℕ</a> <a id="3299" href="Cubical.Data.Nat.Properties.html#3252" class="Bound">n</a> <a id="3301" href="Cubical.Data.Nat.Properties.html#3254" class="Bound">m</a> <a id="3303" href="Cubical.Data.Nat.Properties.html#3264" class="Bound">p</a><a id="3304" class="Symbol">)</a> <a id="3306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3308" href="Cubical.Data.Nat.Properties.html#3264" class="Bound">p</a><a id="3309" class="Symbol">)</a>
    <a id="3315" href="Cubical.Data.Nat.Properties.html#3244" class="Function">retr</a> <a id="3320" href="Cubical.Data.Nat.Properties.html#3320" class="Bound">n</a> <a id="3322" href="Cubical.Data.Nat.Properties.html#3322" class="Bound">m</a> <a id="3324" href="Cubical.Data.Nat.Properties.html#3324" class="Bound">p</a> <a id="3326" class="Symbol">=</a> <a id="3328" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3330" class="Symbol">(λ</a> <a id="3333" href="Cubical.Data.Nat.Properties.html#3333" class="Bound">m</a> <a id="3335" href="Cubical.Data.Nat.Properties.html#3335" class="Bound">p</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="3347" href="Cubical.Data.Nat.Properties.html#3320" class="Bound">n</a> <a id="3349" href="Cubical.Data.Nat.Properties.html#3333" class="Bound">m</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Data.Nat.Properties.html#2070" class="Function">encodeℕ</a> <a id="3360" href="Cubical.Data.Nat.Properties.html#3320" class="Bound">n</a> <a id="3362" href="Cubical.Data.Nat.Properties.html#3333" class="Bound">m</a> <a id="3364" href="Cubical.Data.Nat.Properties.html#3335" class="Bound">p</a><a id="3365" class="Symbol">)</a> <a id="3367" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3369" href="Cubical.Data.Nat.Properties.html#3335" class="Bound">p</a><a id="3370" class="Symbol">)</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.Data.Nat.Properties.html#3106" class="Function">reflRetr</a> <a id="3382" href="Cubical.Data.Nat.Properties.html#3320" class="Bound">n</a><a id="3383" class="Symbol">)</a> <a id="3385" href="Cubical.Data.Nat.Properties.html#3324" class="Bound">p</a>


<a id="≡ℕ≃Codeℕ&#39;"></a><a id="3389" href="Cubical.Data.Nat.Properties.html#3389" class="Function">≡ℕ≃Codeℕ&#39;</a> <a id="3399" class="Symbol">:</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Cubical.Data.Nat.Properties.html#3402" class="Bound">n</a> <a id="3404" href="Cubical.Data.Nat.Properties.html#3404" class="Bound">m</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3409" class="Symbol">)</a> <a id="3411" class="Symbol">→</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Cubical.Data.Nat.Properties.html#3402" class="Bound">n</a> <a id="3416" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3418" href="Cubical.Data.Nat.Properties.html#3404" class="Bound">m</a><a id="3419" class="Symbol">)</a> <a id="3421" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3423" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="3429" href="Cubical.Data.Nat.Properties.html#3402" class="Bound">n</a> <a id="3431" href="Cubical.Data.Nat.Properties.html#3404" class="Bound">m</a>
<a id="3433" href="Cubical.Data.Nat.Properties.html#3389" class="Function">≡ℕ≃Codeℕ&#39;</a> <a id="3443" href="Cubical.Data.Nat.Properties.html#3443" class="Bound">n</a> <a id="3445" href="Cubical.Data.Nat.Properties.html#3445" class="Bound">m</a> <a id="3447" class="Symbol">=</a> <a id="3449" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3460" href="Cubical.Data.Nat.Properties.html#3473" class="Function">is</a>
  <a id="3465" class="Keyword">where</a>
  <a id="3473" href="Cubical.Data.Nat.Properties.html#3473" class="Function">is</a> <a id="3476" class="Symbol">:</a> <a id="3478" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Cubical.Data.Nat.Properties.html#3443" class="Bound">n</a> <a id="3485" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3487" href="Cubical.Data.Nat.Properties.html#3445" class="Bound">m</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="3497" href="Cubical.Data.Nat.Properties.html#3443" class="Bound">n</a> <a id="3499" href="Cubical.Data.Nat.Properties.html#3445" class="Bound">m</a><a id="3500" class="Symbol">)</a>
  <a id="3504" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3512" href="Cubical.Data.Nat.Properties.html#3473" class="Function">is</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="3529" href="Cubical.Data.Nat.Properties.html#3443" class="Bound">n</a> <a id="3531" href="Cubical.Data.Nat.Properties.html#3445" class="Bound">m</a>
  <a id="3535" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3543" href="Cubical.Data.Nat.Properties.html#3473" class="Function">is</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="3556" href="Cubical.Data.Nat.Properties.html#3443" class="Bound">n</a> <a id="3558" href="Cubical.Data.Nat.Properties.html#3445" class="Bound">m</a>
  <a id="3562" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3570" href="Cubical.Data.Nat.Properties.html#3473" class="Function">is</a> <a id="3573" class="Symbol">=</a> <a id="3575" href="Cubical.Data.Nat.Properties.html#3598" class="Function">sect</a> <a id="3580" href="Cubical.Data.Nat.Properties.html#3443" class="Bound">n</a> <a id="3582" href="Cubical.Data.Nat.Properties.html#3445" class="Bound">m</a>
    <a id="3588" class="Keyword">where</a>
    <a id="3598" href="Cubical.Data.Nat.Properties.html#3598" class="Function">sect</a> <a id="3603" class="Symbol">:</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Cubical.Data.Nat.Properties.html#3606" class="Bound">n</a> <a id="3608" href="Cubical.Data.Nat.Properties.html#3608" class="Bound">m</a> <a id="3610" class="Symbol">:</a> <a id="3612" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">→</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Cubical.Data.Nat.Properties.html#3618" class="Bound">r</a> <a id="3620" class="Symbol">:</a> <a id="3622" href="Cubical.Data.Nat.Properties.html#1934" class="Function">codeℕ</a> <a id="3628" href="Cubical.Data.Nat.Properties.html#3606" class="Bound">n</a> <a id="3630" href="Cubical.Data.Nat.Properties.html#3608" class="Bound">m</a><a id="3631" class="Symbol">)</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="3647" href="Cubical.Data.Nat.Properties.html#3606" class="Bound">n</a> <a id="3649" href="Cubical.Data.Nat.Properties.html#3608" class="Bound">m</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="3660" href="Cubical.Data.Nat.Properties.html#3606" class="Bound">n</a> <a id="3662" href="Cubical.Data.Nat.Properties.html#3608" class="Bound">m</a> <a id="3664" href="Cubical.Data.Nat.Properties.html#3618" class="Bound">r</a><a id="3665" class="Symbol">)</a> <a id="3667" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3669" href="Cubical.Data.Nat.Properties.html#3618" class="Bound">r</a>
    <a id="3675" href="Cubical.Data.Nat.Properties.html#3598" class="Function">sect</a> <a id="3680" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3685" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3690" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3704" href="Cubical.Data.Nat.Properties.html#3598" class="Function">sect</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3714" href="Cubical.Data.Nat.Properties.html#3714" class="Bound">n</a><a id="3715" class="Symbol">)</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3722" href="Cubical.Data.Nat.Properties.html#3722" class="Bound">m</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Data.Nat.Properties.html#3725" class="Bound">r</a> <a id="3727" class="Symbol">=</a> <a id="3729" href="Cubical.Data.Nat.Properties.html#3598" class="Function">sect</a> <a id="3734" href="Cubical.Data.Nat.Properties.html#3714" class="Bound">n</a> <a id="3736" href="Cubical.Data.Nat.Properties.html#3722" class="Bound">m</a> <a id="3738" href="Cubical.Data.Nat.Properties.html#3725" class="Bound">r</a>
  <a id="3742" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3750" href="Cubical.Data.Nat.Properties.html#3473" class="Function">is</a> <a id="3753" class="Symbol">=</a> <a id="3755" href="Cubical.Data.Nat.Properties.html#3920" class="Function">retr</a> <a id="3760" href="Cubical.Data.Nat.Properties.html#3443" class="Bound">n</a> <a id="3762" href="Cubical.Data.Nat.Properties.html#3445" class="Bound">m</a>
    <a id="3768" class="Keyword">where</a>
    <a id="3778" href="Cubical.Data.Nat.Properties.html#3778" class="Function">reflRetr</a> <a id="3787" class="Symbol">:</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Cubical.Data.Nat.Properties.html#3790" class="Bound">n</a> <a id="3792" class="Symbol">:</a> <a id="3794" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3795" class="Symbol">)</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="3807" href="Cubical.Data.Nat.Properties.html#3790" class="Bound">n</a> <a id="3809" href="Cubical.Data.Nat.Properties.html#3790" class="Bound">n</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="3824" href="Cubical.Data.Nat.Properties.html#3790" class="Bound">n</a> <a id="3826" href="Cubical.Data.Nat.Properties.html#3790" class="Bound">n</a> <a id="3828" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3832" class="Symbol">)</a> <a id="3834" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3836" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3845" href="Cubical.Data.Nat.Properties.html#3778" class="Function">reflRetr</a> <a id="3854" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3870" href="Cubical.Data.Nat.Properties.html#3778" class="Function">reflRetr</a> <a id="3879" class="Symbol">(</a><a id="3880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3884" href="Cubical.Data.Nat.Properties.html#3884" class="Bound">n</a><a id="3885" class="Symbol">)</a> <a id="3887" href="Cubical.Data.Nat.Properties.html#3887" class="Bound">i</a> <a id="3889" class="Symbol">=</a> <a id="3891" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Cubical.Data.Nat.Properties.html#3778" class="Function">reflRetr</a> <a id="3910" href="Cubical.Data.Nat.Properties.html#3884" class="Bound">n</a> <a id="3912" href="Cubical.Data.Nat.Properties.html#3887" class="Bound">i</a><a id="3913" class="Symbol">)</a>

    <a id="3920" href="Cubical.Data.Nat.Properties.html#3920" class="Function">retr</a> <a id="3925" class="Symbol">:</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Cubical.Data.Nat.Properties.html#3928" class="Bound">n</a> <a id="3930" href="Cubical.Data.Nat.Properties.html#3930" class="Bound">m</a> <a id="3932" class="Symbol">:</a> <a id="3934" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3935" class="Symbol">)</a> <a id="3937" class="Symbol">→</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Data.Nat.Properties.html#3940" class="Bound">p</a> <a id="3942" class="Symbol">:</a> <a id="3944" href="Cubical.Data.Nat.Properties.html#3928" class="Bound">n</a> <a id="3946" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3948" href="Cubical.Data.Nat.Properties.html#3930" class="Bound">m</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="3961" href="Cubical.Data.Nat.Properties.html#3928" class="Bound">n</a> <a id="3963" href="Cubical.Data.Nat.Properties.html#3930" class="Bound">m</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="3978" href="Cubical.Data.Nat.Properties.html#3928" class="Bound">n</a> <a id="3980" href="Cubical.Data.Nat.Properties.html#3930" class="Bound">m</a> <a id="3982" href="Cubical.Data.Nat.Properties.html#3940" class="Bound">p</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3987" href="Cubical.Data.Nat.Properties.html#3940" class="Bound">p</a>
    <a id="3993" href="Cubical.Data.Nat.Properties.html#3920" class="Function">retr</a> <a id="3998" href="Cubical.Data.Nat.Properties.html#3998" class="Bound">n</a> <a id="4000" href="Cubical.Data.Nat.Properties.html#4000" class="Bound">m</a> <a id="4002" href="Cubical.Data.Nat.Properties.html#4002" class="Bound">p</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4008" class="Symbol">(λ</a> <a id="4011" href="Cubical.Data.Nat.Properties.html#4011" class="Bound">m</a> <a id="4013" href="Cubical.Data.Nat.Properties.html#4013" class="Bound">p</a> <a id="4015" class="Symbol">→</a> <a id="4017" href="Cubical.Data.Nat.Properties.html#2468" class="Function">decodeℕ</a> <a id="4025" href="Cubical.Data.Nat.Properties.html#3998" class="Bound">n</a> <a id="4027" href="Cubical.Data.Nat.Properties.html#4011" class="Bound">m</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Cubical.Data.Nat.Properties.html#2258" class="Function">compute-eqℕ</a> <a id="4042" href="Cubical.Data.Nat.Properties.html#3998" class="Bound">n</a> <a id="4044" href="Cubical.Data.Nat.Properties.html#4011" class="Bound">m</a> <a id="4046" href="Cubical.Data.Nat.Properties.html#4013" class="Bound">p</a><a id="4047" class="Symbol">)</a> <a id="4049" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4051" href="Cubical.Data.Nat.Properties.html#4013" class="Bound">p</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.Data.Nat.Properties.html#3778" class="Function">reflRetr</a> <a id="4064" href="Cubical.Data.Nat.Properties.html#3998" class="Bound">n</a><a id="4065" class="Symbol">)</a> <a id="4067" href="Cubical.Data.Nat.Properties.html#4002" class="Bound">p</a>

<a id="4070" class="Comment">-- Conversions between boolean equality (≡ᵇ) and path equality (≡)</a>

<a id="≡ᵇ→≡"></a><a id="4138" href="Cubical.Data.Nat.Properties.html#4138" class="Function">≡ᵇ→≡</a> <a id="4143" class="Symbol">:</a> <a id="4145" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4158" href="Cubical.Data.Nat.Base.html#200" class="Primitive Operator">≡ᵇ</a> <a id="4161" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="4162" class="Symbol">)</a> <a id="4164" class="Symbol">→</a> <a id="4166" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4168" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4170" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="4172" href="Cubical.Data.Nat.Properties.html#4138" class="Function">≡ᵇ→≡</a> <a id="4177" class="Symbol">{</a><a id="4178" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4182" class="Symbol">}</a>  <a id="4185" class="Symbol">{</a><a id="4186" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4190" class="Symbol">}</a>  <a id="4193" href="Cubical.Data.Nat.Properties.html#4193" class="Bound">t</a> <a id="4195" class="Symbol">=</a> <a id="4197" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4202" href="Cubical.Data.Nat.Properties.html#4138" class="Function">≡ᵇ→≡</a> <a id="4207" class="Symbol">{</a><a id="4208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4212" href="Cubical.Data.Nat.Properties.html#4212" class="Bound">m</a><a id="4213" class="Symbol">}</a> <a id="4215" class="Symbol">{</a><a id="4216" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4220" href="Cubical.Data.Nat.Properties.html#4220" class="Bound">n</a><a id="4221" class="Symbol">}</a> <a id="4223" href="Cubical.Data.Nat.Properties.html#4223" class="Bound">t</a> <a id="4225" class="Symbol">=</a> <a id="4227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Data.Nat.Properties.html#4138" class="Function">≡ᵇ→≡</a> <a id="4242" href="Cubical.Data.Nat.Properties.html#4223" class="Bound">t</a><a id="4243" class="Symbol">)</a>

<a id="≡→≡ᵇ"></a><a id="4246" href="Cubical.Data.Nat.Properties.html#4246" class="Function">≡→≡ᵇ</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4257" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="4259" class="Symbol">→</a> <a id="4261" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4274" href="Cubical.Data.Nat.Base.html#200" class="Primitive Operator">≡ᵇ</a> <a id="4277" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="4278" class="Symbol">)</a>
<a id="4280" href="Cubical.Data.Nat.Properties.html#4246" class="Function">≡→≡ᵇ</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4290" class="Symbol">}</a>  <a id="4293" class="Symbol">{</a><a id="4294" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4298" class="Symbol">}</a>  <a id="4301" class="Symbol">_</a> <a id="4303" class="Symbol">=</a> <a id="4305" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="4308" href="Cubical.Data.Nat.Properties.html#4246" class="Function">≡→≡ᵇ</a> <a id="4313" class="Symbol">{</a><a id="4314" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4318" class="Symbol">}</a>  <a id="4321" class="Symbol">{</a><a id="4322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4326" href="Cubical.Data.Nat.Properties.html#4326" class="Bound">n</a><a id="4327" class="Symbol">}</a> <a id="4329" href="Cubical.Data.Nat.Properties.html#4329" class="Bound">p</a> <a id="4331" class="Symbol">=</a> <a id="4333" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a> <a id="4346" href="Cubical.Data.Nat.Properties.html#4329" class="Bound">p</a><a id="4347" class="Symbol">)</a>
<a id="4349" href="Cubical.Data.Nat.Properties.html#4246" class="Function">≡→≡ᵇ</a> <a id="4354" class="Symbol">{</a><a id="4355" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4359" href="Cubical.Data.Nat.Properties.html#4359" class="Bound">m</a><a id="4360" class="Symbol">}</a> <a id="4362" class="Symbol">{</a><a id="4363" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4367" class="Symbol">}</a>  <a id="4370" href="Cubical.Data.Nat.Properties.html#4370" class="Bound">p</a> <a id="4372" class="Symbol">=</a> <a id="4374" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="4387" href="Cubical.Data.Nat.Properties.html#4370" class="Bound">p</a><a id="4388" class="Symbol">)</a>
<a id="4390" href="Cubical.Data.Nat.Properties.html#4246" class="Function">≡→≡ᵇ</a> <a id="4395" class="Symbol">{</a><a id="4396" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4400" href="Cubical.Data.Nat.Properties.html#4400" class="Bound">m</a><a id="4401" class="Symbol">}</a> <a id="4403" class="Symbol">{</a><a id="4404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4408" href="Cubical.Data.Nat.Properties.html#4408" class="Bound">n</a><a id="4409" class="Symbol">}</a> <a id="4411" href="Cubical.Data.Nat.Properties.html#4411" class="Bound">p</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="Cubical.Data.Nat.Properties.html#4246" class="Function">≡→≡ᵇ</a> <a id="4420" class="Symbol">{</a><a id="4421" href="Cubical.Data.Nat.Properties.html#4400" class="Bound">m</a><a id="4422" class="Symbol">}</a> <a id="4424" class="Symbol">{</a><a id="4425" href="Cubical.Data.Nat.Properties.html#4408" class="Bound">n</a><a id="4426" class="Symbol">}</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4434" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="4440" href="Cubical.Data.Nat.Properties.html#4411" class="Bound">p</a><a id="4441" class="Symbol">)</a>

<a id="discreteℕ"></a><a id="4444" href="Cubical.Data.Nat.Properties.html#4444" class="Function">discreteℕ</a> <a id="4454" class="Symbol">:</a> <a id="4456" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4465" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4467" href="Cubical.Data.Nat.Properties.html#4444" class="Function">discreteℕ</a> <a id="4477" href="Cubical.Data.Nat.Properties.html#4477" class="Bound">m</a> <a id="4479" href="Cubical.Data.Nat.Properties.html#4479" class="Bound">n</a> <a id="4481" class="Keyword">with</a> <a id="4486" href="Cubical.Data.Nat.Properties.html#4477" class="Bound">m</a> <a id="4488" href="Cubical.Data.Nat.Base.html#200" class="Primitive Operator">≡ᵇ</a> <a id="4491" href="Cubical.Data.Nat.Properties.html#4479" class="Bound">n</a> <a id="4493" href="Cubical.Foundations.Prelude.html#16705" class="Function Operator">UsingEq</a>
<a id="4501" class="Symbol">...</a> <a id="4505" class="Symbol">|</a> <a id="4507" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4513" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4515" href="Cubical.Data.Nat.Properties.html#4515" class="Bound">p</a> <a id="4517" class="Symbol">=</a> <a id="4519" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4523" class="Symbol">(</a><a id="4524" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4530" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="4540" href="Cubical.Data.Nat.Properties.html#4515" class="Bound">p</a> <a id="4542" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4544" href="Cubical.Data.Nat.Properties.html#4246" class="Function">≡→≡ᵇ</a><a id="4548" class="Symbol">)</a>
<a id="4550" class="Symbol">...</a> <a id="4554" class="Symbol">|</a> <a id="4556" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4564" href="Cubical.Data.Nat.Properties.html#4564" class="Bound">p</a> <a id="4566" class="Symbol">=</a> <a id="4568" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Data.Nat.Properties.html#4138" class="Function">≡ᵇ→≡</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4585" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4600" href="Cubical.Data.Nat.Properties.html#4564" class="Bound">p</a><a id="4601" class="Symbol">)</a> <a id="4603" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="4605" class="Symbol">))</a>

<a id="separatedℕ"></a><a id="4609" href="Cubical.Data.Nat.Properties.html#4609" class="Function">separatedℕ</a> <a id="4620" class="Symbol">:</a> <a id="4622" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="4632" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4634" href="Cubical.Data.Nat.Properties.html#4609" class="Function">separatedℕ</a> <a id="4645" class="Symbol">=</a> <a id="4647" href="Cubical.Relation.Nullary.Properties.html#7135" class="Function">Discrete→Separated</a> <a id="4666" href="Cubical.Data.Nat.Properties.html#4444" class="Function">discreteℕ</a>

<a id="isSetℕ"></a><a id="4677" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="4684" class="Symbol">:</a> <a id="4686" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4692" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4694" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="4701" class="Symbol">=</a> <a id="4703" href="Cubical.Relation.Nullary.Properties.html#7228" class="Function">Discrete→isSet</a> <a id="4718" href="Cubical.Data.Nat.Properties.html#4444" class="Function">discreteℕ</a>

<a id="4729" class="Comment">-- Arithmetic facts about predℕ</a>

<a id="suc-predℕ"></a><a id="4762" href="Cubical.Data.Nat.Properties.html#4762" class="Function">suc-predℕ</a> <a id="4772" class="Symbol">:</a> <a id="4774" class="Symbol">∀</a> <a id="4776" href="Cubical.Data.Nat.Properties.html#4776" class="Bound">n</a> <a id="4778" class="Symbol">→</a> <a id="4780" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4782" href="Cubical.Data.Nat.Properties.html#4776" class="Bound">n</a> <a id="4784" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4786" class="Number">0</a> <a id="4788" class="Symbol">→</a> <a id="4790" href="Cubical.Data.Nat.Properties.html#4776" class="Bound">n</a> <a id="4792" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Data.Nat.Base.html#457" class="Function">predℕ</a> <a id="4805" href="Cubical.Data.Nat.Properties.html#4776" class="Bound">n</a><a id="4806" class="Symbol">)</a>
<a id="4808" href="Cubical.Data.Nat.Properties.html#4762" class="Function">suc-predℕ</a> <a id="4818" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4823" href="Cubical.Data.Nat.Properties.html#4823" class="Bound">p</a> <a id="4825" class="Symbol">=</a> <a id="4827" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="4833" class="Symbol">(</a><a id="4834" href="Cubical.Data.Nat.Properties.html#4823" class="Bound">p</a> <a id="4836" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4840" class="Symbol">)</a>
<a id="4842" href="Cubical.Data.Nat.Properties.html#4762" class="Function">suc-predℕ</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4857" href="Cubical.Data.Nat.Properties.html#4857" class="Bound">n</a><a id="4858" class="Symbol">)</a> <a id="4860" href="Cubical.Data.Nat.Properties.html#4860" class="Bound">p</a> <a id="4862" class="Symbol">=</a> <a id="4864" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="4870" class="Comment">-- Arithmetic facts about +</a>

<a id="+-zero"></a><a id="4899" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="4906" class="Symbol">:</a> <a id="4908" class="Symbol">∀</a> <a id="4910" href="Cubical.Data.Nat.Properties.html#4910" class="Bound">m</a> <a id="4912" class="Symbol">→</a> <a id="4914" href="Cubical.Data.Nat.Properties.html#4910" class="Bound">m</a> <a id="4916" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4918" class="Number">0</a> <a id="4920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4922" href="Cubical.Data.Nat.Properties.html#4910" class="Bound">m</a>
<a id="4924" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="4931" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4943" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4955" href="Cubical.Data.Nat.Properties.html#4955" class="Bound">m</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Symbol">=</a> <a id="4960" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4965" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="4977" href="Cubical.Data.Nat.Properties.html#4955" class="Bound">m</a><a id="4978" class="Symbol">)</a>

<a id="+-suc"></a><a id="4981" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="4987" class="Symbol">:</a> <a id="4989" class="Symbol">∀</a> <a id="4991" href="Cubical.Data.Nat.Properties.html#4991" class="Bound">m</a> <a id="4993" href="Cubical.Data.Nat.Properties.html#4993" class="Bound">n</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Cubical.Data.Nat.Properties.html#4991" class="Bound">m</a> <a id="4999" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5005" href="Cubical.Data.Nat.Properties.html#4993" class="Bound">n</a> <a id="5007" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Cubical.Data.Nat.Properties.html#4991" class="Bound">m</a> <a id="5016" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5018" href="Cubical.Data.Nat.Properties.html#4993" class="Bound">n</a><a id="5019" class="Symbol">)</a>
<a id="5021" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5027" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5035" href="Cubical.Data.Nat.Properties.html#5035" class="Bound">n</a> <a id="5037" class="Symbol">=</a> <a id="5039" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5044" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5050" class="Symbol">(</a><a id="5051" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5055" href="Cubical.Data.Nat.Properties.html#5055" class="Bound">m</a><a id="5056" class="Symbol">)</a> <a id="5058" href="Cubical.Data.Nat.Properties.html#5058" class="Bound">n</a> <a id="5060" class="Symbol">=</a> <a id="5062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5067" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5071" class="Symbol">(</a><a id="5072" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5078" href="Cubical.Data.Nat.Properties.html#5055" class="Bound">m</a> <a id="5080" href="Cubical.Data.Nat.Properties.html#5058" class="Bound">n</a><a id="5081" class="Symbol">)</a>

<a id="+-comm"></a><a id="5084" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5091" class="Symbol">:</a> <a id="5093" class="Symbol">∀</a> <a id="5095" href="Cubical.Data.Nat.Properties.html#5095" class="Bound">m</a> <a id="5097" href="Cubical.Data.Nat.Properties.html#5097" class="Bound">n</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Cubical.Data.Nat.Properties.html#5095" class="Bound">m</a> <a id="5103" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5105" href="Cubical.Data.Nat.Properties.html#5097" class="Bound">n</a> <a id="5107" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5109" href="Cubical.Data.Nat.Properties.html#5097" class="Bound">n</a> <a id="5111" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5113" href="Cubical.Data.Nat.Properties.html#5095" class="Bound">m</a>
<a id="5115" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5122" href="Cubical.Data.Nat.Properties.html#5122" class="Bound">m</a> <a id="5124" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="5138" href="Cubical.Data.Nat.Properties.html#5122" class="Bound">m</a>
<a id="5140" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5147" href="Cubical.Data.Nat.Properties.html#5147" class="Bound">m</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5154" href="Cubical.Data.Nat.Properties.html#5154" class="Bound">n</a><a id="5155" class="Symbol">)</a> <a id="5157" class="Symbol">=</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5166" href="Cubical.Data.Nat.Properties.html#5147" class="Bound">m</a> <a id="5168" href="Cubical.Data.Nat.Properties.html#5154" class="Bound">n</a><a id="5169" class="Symbol">)</a> <a id="5171" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5191" href="Cubical.Data.Nat.Properties.html#5147" class="Bound">m</a> <a id="5193" href="Cubical.Data.Nat.Properties.html#5154" class="Bound">n</a><a id="5194" class="Symbol">))</a>

<a id="5198" class="Comment">-- Addition is associative</a>
<a id="+-assoc"></a><a id="5225" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="5233" class="Symbol">:</a> <a id="5235" class="Symbol">∀</a> <a id="5237" href="Cubical.Data.Nat.Properties.html#5237" class="Bound">m</a> <a id="5239" href="Cubical.Data.Nat.Properties.html#5239" class="Bound">n</a> <a id="5241" href="Cubical.Data.Nat.Properties.html#5241" class="Bound">o</a> <a id="5243" class="Symbol">→</a> <a id="5245" href="Cubical.Data.Nat.Properties.html#5237" class="Bound">m</a> <a id="5247" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5249" class="Symbol">(</a><a id="5250" href="Cubical.Data.Nat.Properties.html#5239" class="Bound">n</a> <a id="5252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5254" href="Cubical.Data.Nat.Properties.html#5241" class="Bound">o</a><a id="5255" class="Symbol">)</a> <a id="5257" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5259" class="Symbol">(</a><a id="5260" href="Cubical.Data.Nat.Properties.html#5237" class="Bound">m</a> <a id="5262" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5264" href="Cubical.Data.Nat.Properties.html#5239" class="Bound">n</a><a id="5265" class="Symbol">)</a> <a id="5267" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5269" href="Cubical.Data.Nat.Properties.html#5241" class="Bound">o</a>
<a id="5271" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="5279" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5284" class="Symbol">_</a> <a id="5286" class="Symbol">_</a>    <a id="5291" class="Symbol">=</a> <a id="5293" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5298" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5311" href="Cubical.Data.Nat.Properties.html#5311" class="Bound">m</a><a id="5312" class="Symbol">)</a> <a id="5314" href="Cubical.Data.Nat.Properties.html#5314" class="Bound">n</a> <a id="5316" href="Cubical.Data.Nat.Properties.html#5316" class="Bound">o</a> <a id="5318" class="Symbol">=</a> <a id="5320" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="5338" href="Cubical.Data.Nat.Properties.html#5311" class="Bound">m</a> <a id="5340" href="Cubical.Data.Nat.Properties.html#5314" class="Bound">n</a> <a id="5342" href="Cubical.Data.Nat.Properties.html#5316" class="Bound">o</a><a id="5343" class="Symbol">)</a>

<a id="inj-m+"></a><a id="5346" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="5353" class="Symbol">:</a> <a id="5355" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5357" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5359" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5361" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5363" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5365" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5367" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5375" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="5377" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="5384" class="Symbol">{</a><a id="5385" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5389" class="Symbol">}</a> <a id="5391" href="Cubical.Data.Nat.Properties.html#5391" class="Bound">p</a> <a id="5393" class="Symbol">=</a> <a id="5395" href="Cubical.Data.Nat.Properties.html#5391" class="Bound">p</a>
<a id="5397" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="5404" class="Symbol">{</a><a id="5405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5409" href="Cubical.Data.Nat.Properties.html#5409" class="Bound">m</a><a id="5410" class="Symbol">}</a> <a id="5412" href="Cubical.Data.Nat.Properties.html#5412" class="Bound">p</a> <a id="5414" class="Symbol">=</a> <a id="5416" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="5431" href="Cubical.Data.Nat.Properties.html#5412" class="Bound">p</a><a id="5432" class="Symbol">)</a>

<a id="inj-+m"></a><a id="5435" href="Cubical.Data.Nat.Properties.html#5435" class="Function">inj-+m</a> <a id="5442" class="Symbol">:</a> <a id="5444" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5448" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5450" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5452" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5454" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5456" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5462" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5464" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="5466" href="Cubical.Data.Nat.Properties.html#5435" class="Function">inj-+m</a> <a id="5473" class="Symbol">{</a><a id="5474" href="Cubical.Data.Nat.Properties.html#5474" class="Bound">l</a><a id="5475" class="Symbol">}</a> <a id="5477" class="Symbol">{</a><a id="5478" href="Cubical.Data.Nat.Properties.html#5478" class="Bound">m</a><a id="5479" class="Symbol">}</a> <a id="5481" class="Symbol">{</a><a id="5482" href="Cubical.Data.Nat.Properties.html#5482" class="Bound">n</a><a id="5483" class="Symbol">}</a> <a id="5485" href="Cubical.Data.Nat.Properties.html#5485" class="Bound">p</a> <a id="5487" class="Symbol">=</a> <a id="5489" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="5496" class="Symbol">((</a><a id="5498" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5505" href="Cubical.Data.Nat.Properties.html#5478" class="Bound">m</a> <a id="5507" href="Cubical.Data.Nat.Properties.html#5474" class="Bound">l</a><a id="5508" class="Symbol">)</a> <a id="5510" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Cubical.Data.Nat.Properties.html#5485" class="Bound">p</a> <a id="5515" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5525" href="Cubical.Data.Nat.Properties.html#5482" class="Bound">n</a> <a id="5527" href="Cubical.Data.Nat.Properties.html#5478" class="Bound">m</a><a id="5528" class="Symbol">)))</a>

<a id="m+n≡n→m≡0"></a><a id="5533" href="Cubical.Data.Nat.Properties.html#5533" class="Function">m+n≡n→m≡0</a> <a id="5543" class="Symbol">:</a> <a id="5545" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5547" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5549" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5551" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5553" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5555" class="Symbol">→</a> <a id="5557" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5559" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5561" class="Number">0</a>
<a id="5563" href="Cubical.Data.Nat.Properties.html#5533" class="Function">m+n≡n→m≡0</a> <a id="5573" class="Symbol">{</a><a id="5574" class="Argument">n</a> <a id="5576" class="Symbol">=</a> <a id="5578" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5582" class="Symbol">}</a> <a id="5584" class="Symbol">=</a> <a id="5586" class="Symbol">λ</a> <a id="5588" href="Cubical.Data.Nat.Properties.html#5588" class="Bound">p</a> <a id="5590" class="Symbol">→</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="5605" class="Symbol">_))</a> <a id="5609" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5611" href="Cubical.Data.Nat.Properties.html#5588" class="Bound">p</a>
<a id="5613" href="Cubical.Data.Nat.Properties.html#5533" class="Function">m+n≡n→m≡0</a> <a id="5623" class="Symbol">{</a><a id="5624" class="Argument">n</a> <a id="5626" class="Symbol">=</a> <a id="5628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5632" href="Cubical.Data.Nat.Properties.html#5632" class="Bound">n</a><a id="5633" class="Symbol">}</a> <a id="5635" href="Cubical.Data.Nat.Properties.html#5635" class="Bound">p</a> <a id="5637" class="Symbol">=</a> <a id="5639" href="Cubical.Data.Nat.Properties.html#5533" class="Function">m+n≡n→m≡0</a> <a id="5649" class="Symbol">(</a><a id="5650" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="5657" class="Symbol">((</a><a id="5659" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5663" class="Symbol">(</a><a id="5664" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="5670" class="Symbol">_</a> <a id="5672" href="Cubical.Data.Nat.Properties.html#5632" class="Bound">n</a><a id="5673" class="Symbol">))</a> <a id="5676" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5678" href="Cubical.Data.Nat.Properties.html#5635" class="Bound">p</a><a id="5679" class="Symbol">))</a>

<a id="m+n≡0→m≡0×n≡0"></a><a id="5683" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5697" class="Symbol">:</a> <a id="5699" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5701" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5703" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5705" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5707" class="Number">0</a> <a id="5709" class="Symbol">→</a> <a id="5711" class="Symbol">(</a><a id="5712" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5716" class="Number">0</a><a id="5717" class="Symbol">)</a> <a id="5719" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5724" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5726" class="Number">0</a><a id="5727" class="Symbol">)</a>
<a id="5729" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5743" class="Symbol">{</a><a id="5744" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5748" class="Symbol">}</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
<a id="5760" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5774" class="Symbol">{</a><a id="5775" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5779" href="Cubical.Data.Nat.Properties.html#5779" class="Bound">m</a><a id="5780" class="Symbol">}</a> <a id="5782" href="Cubical.Data.Nat.Properties.html#5782" class="Bound">p</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="5799" href="Cubical.Data.Nat.Properties.html#5782" class="Bound">p</a><a id="5800" class="Symbol">)</a>

<a id="m+n≡1→m≡0×n≡1⊎m≡1n≡0"></a><a id="5803" href="Cubical.Data.Nat.Properties.html#5803" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="5824" class="Symbol">:</a> <a id="5826" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5828" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5830" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5832" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5834" class="Number">1</a> <a id="5836" class="Symbol">→</a> <a id="5838" class="Symbol">((</a><a id="5840" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5842" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5844" class="Number">0</a><a id="5845" class="Symbol">)</a> <a id="5847" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5849" class="Symbol">(</a><a id="5850" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5852" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5854" class="Number">1</a><a id="5855" class="Symbol">))</a> <a id="5858" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5860" class="Symbol">((</a><a id="5862" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5864" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5866" class="Number">1</a><a id="5867" class="Symbol">)</a> <a id="5869" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5876" class="Number">0</a><a id="5877" class="Symbol">))</a>
<a id="5880" href="Cubical.Data.Nat.Properties.html#5803" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="5901" class="Symbol">{</a><a id="5902" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5906" class="Symbol">}</a> <a id="5908" href="Cubical.Data.Nat.Properties.html#5908" class="Bound">x</a> <a id="5910" class="Symbol">=</a> <a id="5912" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5924" href="Cubical.Data.Nat.Properties.html#5908" class="Bound">x</a><a id="5925" class="Symbol">)</a>
<a id="5927" href="Cubical.Data.Nat.Properties.html#5803" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="5948" class="Symbol">{</a><a id="5949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5953" href="Cubical.Data.Nat.Properties.html#5953" class="Bound">m</a><a id="5954" class="Symbol">}</a> <a id="5956" class="Symbol">{</a><a id="5957" href="Cubical.Data.Nat.Properties.html#5957" class="Bound">n</a><a id="5958" class="Symbol">}</a> <a id="5960" href="Cubical.Data.Nat.Properties.html#5960" class="Bound">x</a> <a id="5962" class="Symbol">=</a>
 <a id="5965" class="Keyword">let</a> <a id="5969" class="Symbol">(</a><a id="5970" href="Cubical.Data.Nat.Properties.html#5970" class="Bound">m≡0</a> <a id="5974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5976" href="Cubical.Data.Nat.Properties.html#5976" class="Bound">n≡0</a><a id="5979" class="Symbol">)</a> <a id="5981" class="Symbol">=</a> <a id="5983" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="6005" href="Cubical.Data.Nat.Properties.html#5960" class="Bound">x</a><a id="6006" class="Symbol">)</a>
 <a id="6009" class="Keyword">in</a> <a id="6012" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6026" href="Cubical.Data.Nat.Properties.html#5970" class="Bound">m≡0</a> <a id="6030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6032" href="Cubical.Data.Nat.Properties.html#5976" class="Bound">n≡0</a> <a id="6036" class="Symbol">)</a>

<a id="6039" class="Comment">-- Arithmetic facts about ·</a>

<a id="0≡m·0"></a><a id="6068" href="Cubical.Data.Nat.Properties.html#6068" class="Function">0≡m·0</a> <a id="6074" class="Symbol">:</a> <a id="6076" class="Symbol">∀</a> <a id="6078" href="Cubical.Data.Nat.Properties.html#6078" class="Bound">m</a> <a id="6080" class="Symbol">→</a> <a id="6082" class="Number">0</a> <a id="6084" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6086" href="Cubical.Data.Nat.Properties.html#6078" class="Bound">m</a> <a id="6088" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6090" class="Number">0</a>
<a id="6092" href="Cubical.Data.Nat.Properties.html#6068" class="Function">0≡m·0</a> <a id="6098" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6103" class="Symbol">=</a> <a id="6105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6110" href="Cubical.Data.Nat.Properties.html#6068" class="Function">0≡m·0</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6121" href="Cubical.Data.Nat.Properties.html#6121" class="Bound">m</a><a id="6122" class="Symbol">)</a> <a id="6124" class="Symbol">=</a> <a id="6126" href="Cubical.Data.Nat.Properties.html#6068" class="Function">0≡m·0</a> <a id="6132" href="Cubical.Data.Nat.Properties.html#6121" class="Bound">m</a>

<a id="·-suc"></a><a id="6135" href="Cubical.Data.Nat.Properties.html#6135" class="Function">·-suc</a> <a id="6141" class="Symbol">:</a> <a id="6143" class="Symbol">∀</a> <a id="6145" href="Cubical.Data.Nat.Properties.html#6145" class="Bound">m</a> <a id="6147" href="Cubical.Data.Nat.Properties.html#6147" class="Bound">n</a> <a id="6149" class="Symbol">→</a> <a id="6151" href="Cubical.Data.Nat.Properties.html#6145" class="Bound">m</a> <a id="6153" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6159" href="Cubical.Data.Nat.Properties.html#6147" class="Bound">n</a> <a id="6161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6163" href="Cubical.Data.Nat.Properties.html#6145" class="Bound">m</a> <a id="6165" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6167" href="Cubical.Data.Nat.Properties.html#6145" class="Bound">m</a> <a id="6169" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6171" href="Cubical.Data.Nat.Properties.html#6147" class="Bound">n</a>
<a id="6173" href="Cubical.Data.Nat.Properties.html#6135" class="Function">·-suc</a> <a id="6179" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6184" href="Cubical.Data.Nat.Properties.html#6184" class="Bound">n</a> <a id="6186" class="Symbol">=</a> <a id="6188" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6193" href="Cubical.Data.Nat.Properties.html#6135" class="Function">·-suc</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6204" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a><a id="6205" class="Symbol">)</a> <a id="6207" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a>
  <a id="6211" class="Symbol">=</a> <a id="6213" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6218" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>
  <a id="6224" class="Symbol">(</a> <a id="6226" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6230" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6232" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6238" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6240" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6243" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6251" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6253" class="Symbol">)</a> <a id="6255" class="Symbol">(</a><a id="6256" href="Cubical.Data.Nat.Properties.html#6135" class="Function">·-suc</a> <a id="6262" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6264" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a><a id="6265" class="Symbol">)</a> <a id="6267" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6273" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6277" class="Symbol">(</a><a id="6278" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6280" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6282" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6284" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6286" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a><a id="6287" class="Symbol">)</a> <a id="6289" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6292" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="6300" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6302" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6304" class="Symbol">(</a><a id="6305" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6307" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6309" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a><a id="6310" class="Symbol">)</a> <a id="6312" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6318" class="Symbol">(</a><a id="6319" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6321" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6323" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6328" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6330" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6332" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6334" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6337" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="6346" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6348" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6350" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a><a id="6351" class="Symbol">)</a> <a id="6353" class="Symbol">(</a><a id="6354" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="6361" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6363" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a><a id="6364" class="Symbol">)</a> <a id="6366" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6372" class="Symbol">(</a><a id="6373" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6375" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6377" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a><a id="6378" class="Symbol">)</a> <a id="6380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6382" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6384" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6386" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6388" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6391" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="6404" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6406" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6411" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6413" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a><a id="6414" class="Symbol">))</a> <a id="6417" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6423" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6425" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6427" class="Symbol">(</a><a id="6428" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a> <a id="6430" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6432" href="Cubical.Data.Nat.Properties.html#6204" class="Bound">m</a> <a id="6434" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6436" href="Cubical.Data.Nat.Properties.html#6207" class="Bound">n</a><a id="6437" class="Symbol">)</a> <a id="6439" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="6443" class="Symbol">)</a>

<a id="·-comm"></a><a id="6446" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="6453" class="Symbol">:</a> <a id="6455" class="Symbol">∀</a> <a id="6457" href="Cubical.Data.Nat.Properties.html#6457" class="Bound">m</a> <a id="6459" href="Cubical.Data.Nat.Properties.html#6459" class="Bound">n</a> <a id="6461" class="Symbol">→</a> <a id="6463" href="Cubical.Data.Nat.Properties.html#6457" class="Bound">m</a> <a id="6465" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6467" href="Cubical.Data.Nat.Properties.html#6459" class="Bound">n</a> <a id="6469" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6471" href="Cubical.Data.Nat.Properties.html#6459" class="Bound">n</a> <a id="6473" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6475" href="Cubical.Data.Nat.Properties.html#6457" class="Bound">m</a>
<a id="6477" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="6484" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6489" href="Cubical.Data.Nat.Properties.html#6489" class="Bound">n</a> <a id="6491" class="Symbol">=</a> <a id="6493" href="Cubical.Data.Nat.Properties.html#6068" class="Function">0≡m·0</a> <a id="6499" href="Cubical.Data.Nat.Properties.html#6489" class="Bound">n</a>
<a id="6501" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6513" href="Cubical.Data.Nat.Properties.html#6513" class="Bound">m</a><a id="6514" class="Symbol">)</a> <a id="6516" href="Cubical.Data.Nat.Properties.html#6516" class="Bound">n</a> <a id="6518" class="Symbol">=</a> <a id="6520" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6525" class="Symbol">(</a><a id="6526" href="Cubical.Data.Nat.Properties.html#6516" class="Bound">n</a> <a id="6528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6530" class="Symbol">)</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="6540" href="Cubical.Data.Nat.Properties.html#6513" class="Bound">m</a> <a id="6542" href="Cubical.Data.Nat.Properties.html#6516" class="Bound">n</a><a id="6543" class="Symbol">)</a> <a id="6545" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6547" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Cubical.Data.Nat.Properties.html#6135" class="Function">·-suc</a> <a id="6558" href="Cubical.Data.Nat.Properties.html#6516" class="Bound">n</a> <a id="6560" href="Cubical.Data.Nat.Properties.html#6513" class="Bound">m</a><a id="6561" class="Symbol">)</a>

<a id="·-distribʳ"></a><a id="6564" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="6575" class="Symbol">:</a> <a id="6577" class="Symbol">∀</a> <a id="6579" href="Cubical.Data.Nat.Properties.html#6579" class="Bound">m</a> <a id="6581" href="Cubical.Data.Nat.Properties.html#6581" class="Bound">n</a> <a id="6583" href="Cubical.Data.Nat.Properties.html#6583" class="Bound">o</a> <a id="6585" class="Symbol">→</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Cubical.Data.Nat.Properties.html#6579" class="Bound">m</a> <a id="6590" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6592" href="Cubical.Data.Nat.Properties.html#6583" class="Bound">o</a><a id="6593" class="Symbol">)</a> <a id="6595" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Cubical.Data.Nat.Properties.html#6581" class="Bound">n</a> <a id="6600" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6602" href="Cubical.Data.Nat.Properties.html#6583" class="Bound">o</a><a id="6603" class="Symbol">)</a> <a id="6605" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Cubical.Data.Nat.Properties.html#6579" class="Bound">m</a> <a id="6610" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6612" href="Cubical.Data.Nat.Properties.html#6581" class="Bound">n</a><a id="6613" class="Symbol">)</a> <a id="6615" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6617" href="Cubical.Data.Nat.Properties.html#6583" class="Bound">o</a>
<a id="6619" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="6630" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6635" class="Symbol">_</a> <a id="6637" class="Symbol">_</a> <a id="6639" class="Symbol">=</a> <a id="6641" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6646" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="6657" class="Symbol">(</a><a id="6658" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6662" href="Cubical.Data.Nat.Properties.html#6662" class="Bound">m</a><a id="6663" class="Symbol">)</a> <a id="6665" href="Cubical.Data.Nat.Properties.html#6665" class="Bound">n</a> <a id="6667" href="Cubical.Data.Nat.Properties.html#6667" class="Bound">o</a> <a id="6669" class="Symbol">=</a> <a id="6671" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="6684" href="Cubical.Data.Nat.Properties.html#6667" class="Bound">o</a> <a id="6686" class="Symbol">(</a><a id="6687" href="Cubical.Data.Nat.Properties.html#6662" class="Bound">m</a> <a id="6689" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6691" href="Cubical.Data.Nat.Properties.html#6667" class="Bound">o</a><a id="6692" class="Symbol">)</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Cubical.Data.Nat.Properties.html#6665" class="Bound">n</a> <a id="6697" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6699" href="Cubical.Data.Nat.Properties.html#6667" class="Bound">o</a><a id="6700" class="Symbol">))</a> <a id="6703" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6705" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Cubical.Data.Nat.Properties.html#6667" class="Bound">o</a> <a id="6713" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6715" class="Symbol">)</a> <a id="6717" class="Symbol">(</a><a id="6718" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="6729" href="Cubical.Data.Nat.Properties.html#6662" class="Bound">m</a> <a id="6731" href="Cubical.Data.Nat.Properties.html#6665" class="Bound">n</a> <a id="6733" href="Cubical.Data.Nat.Properties.html#6667" class="Bound">o</a><a id="6734" class="Symbol">)</a>

<a id="·-distribˡ"></a><a id="6737" href="Cubical.Data.Nat.Properties.html#6737" class="Function">·-distribˡ</a> <a id="6748" class="Symbol">:</a> <a id="6750" class="Symbol">∀</a> <a id="6752" href="Cubical.Data.Nat.Properties.html#6752" class="Bound">o</a> <a id="6754" href="Cubical.Data.Nat.Properties.html#6754" class="Bound">m</a> <a id="6756" href="Cubical.Data.Nat.Properties.html#6756" class="Bound">n</a> <a id="6758" class="Symbol">→</a> <a id="6760" class="Symbol">(</a><a id="6761" href="Cubical.Data.Nat.Properties.html#6752" class="Bound">o</a> <a id="6763" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6765" href="Cubical.Data.Nat.Properties.html#6754" class="Bound">m</a><a id="6766" class="Symbol">)</a> <a id="6768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6770" class="Symbol">(</a><a id="6771" href="Cubical.Data.Nat.Properties.html#6752" class="Bound">o</a> <a id="6773" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6775" href="Cubical.Data.Nat.Properties.html#6756" class="Bound">n</a><a id="6776" class="Symbol">)</a> <a id="6778" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6780" href="Cubical.Data.Nat.Properties.html#6752" class="Bound">o</a> <a id="6782" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Cubical.Data.Nat.Properties.html#6754" class="Bound">m</a> <a id="6787" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6789" href="Cubical.Data.Nat.Properties.html#6756" class="Bound">n</a><a id="6790" class="Symbol">)</a>
<a id="6792" href="Cubical.Data.Nat.Properties.html#6737" class="Function">·-distribˡ</a> <a id="6803" href="Cubical.Data.Nat.Properties.html#6803" class="Bound">o</a> <a id="6805" href="Cubical.Data.Nat.Properties.html#6805" class="Bound">m</a> <a id="6807" href="Cubical.Data.Nat.Properties.html#6807" class="Bound">n</a> <a id="6809" class="Symbol">=</a> <a id="6811" class="Symbol">(λ</a> <a id="6814" href="Cubical.Data.Nat.Properties.html#6814" class="Bound">i</a> <a id="6816" class="Symbol">→</a> <a id="6818" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="6825" href="Cubical.Data.Nat.Properties.html#6803" class="Bound">o</a> <a id="6827" href="Cubical.Data.Nat.Properties.html#6805" class="Bound">m</a> <a id="6829" href="Cubical.Data.Nat.Properties.html#6814" class="Bound">i</a> <a id="6831" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6833" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="6840" href="Cubical.Data.Nat.Properties.html#6803" class="Bound">o</a> <a id="6842" href="Cubical.Data.Nat.Properties.html#6807" class="Bound">n</a> <a id="6844" href="Cubical.Data.Nat.Properties.html#6814" class="Bound">i</a><a id="6845" class="Symbol">)</a> <a id="6847" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6849" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="6860" href="Cubical.Data.Nat.Properties.html#6805" class="Bound">m</a> <a id="6862" href="Cubical.Data.Nat.Properties.html#6807" class="Bound">n</a> <a id="6864" href="Cubical.Data.Nat.Properties.html#6803" class="Bound">o</a> <a id="6866" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6868" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Cubical.Data.Nat.Properties.html#6805" class="Bound">m</a> <a id="6878" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6880" href="Cubical.Data.Nat.Properties.html#6807" class="Bound">n</a><a id="6881" class="Symbol">)</a> <a id="6883" href="Cubical.Data.Nat.Properties.html#6803" class="Bound">o</a>

<a id="·-assoc"></a><a id="6886" href="Cubical.Data.Nat.Properties.html#6886" class="Function">·-assoc</a> <a id="6894" class="Symbol">:</a> <a id="6896" class="Symbol">∀</a> <a id="6898" href="Cubical.Data.Nat.Properties.html#6898" class="Bound">m</a> <a id="6900" href="Cubical.Data.Nat.Properties.html#6900" class="Bound">n</a> <a id="6902" href="Cubical.Data.Nat.Properties.html#6902" class="Bound">o</a> <a id="6904" class="Symbol">→</a> <a id="6906" href="Cubical.Data.Nat.Properties.html#6898" class="Bound">m</a> <a id="6908" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6910" class="Symbol">(</a><a id="6911" href="Cubical.Data.Nat.Properties.html#6900" class="Bound">n</a> <a id="6913" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6915" href="Cubical.Data.Nat.Properties.html#6902" class="Bound">o</a><a id="6916" class="Symbol">)</a> <a id="6918" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6920" class="Symbol">(</a><a id="6921" href="Cubical.Data.Nat.Properties.html#6898" class="Bound">m</a> <a id="6923" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6925" href="Cubical.Data.Nat.Properties.html#6900" class="Bound">n</a><a id="6926" class="Symbol">)</a> <a id="6928" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6930" href="Cubical.Data.Nat.Properties.html#6902" class="Bound">o</a>
<a id="6932" href="Cubical.Data.Nat.Properties.html#6886" class="Function">·-assoc</a> <a id="6940" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6945" class="Symbol">_</a> <a id="6947" class="Symbol">_</a> <a id="6949" class="Symbol">=</a> <a id="6951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6956" href="Cubical.Data.Nat.Properties.html#6886" class="Function">·-assoc</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6969" href="Cubical.Data.Nat.Properties.html#6969" class="Bound">m</a><a id="6970" class="Symbol">)</a> <a id="6972" href="Cubical.Data.Nat.Properties.html#6972" class="Bound">n</a> <a id="6974" href="Cubical.Data.Nat.Properties.html#6974" class="Bound">o</a> <a id="6976" class="Symbol">=</a> <a id="6978" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6983" class="Symbol">(</a><a id="6984" href="Cubical.Data.Nat.Properties.html#6972" class="Bound">n</a> <a id="6986" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6988" href="Cubical.Data.Nat.Properties.html#6974" class="Bound">o</a> <a id="6990" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6992" class="Symbol">)</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.Data.Nat.Properties.html#6886" class="Function">·-assoc</a> <a id="7003" href="Cubical.Data.Nat.Properties.html#6969" class="Bound">m</a> <a id="7005" href="Cubical.Data.Nat.Properties.html#6972" class="Bound">n</a> <a id="7007" href="Cubical.Data.Nat.Properties.html#6974" class="Bound">o</a><a id="7008" class="Symbol">)</a> <a id="7010" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7012" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="7023" href="Cubical.Data.Nat.Properties.html#6972" class="Bound">n</a> <a id="7025" class="Symbol">(</a><a id="7026" href="Cubical.Data.Nat.Properties.html#6969" class="Bound">m</a> <a id="7028" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7030" href="Cubical.Data.Nat.Properties.html#6972" class="Bound">n</a><a id="7031" class="Symbol">)</a> <a id="7033" href="Cubical.Data.Nat.Properties.html#6974" class="Bound">o</a>

<a id="·-identityˡ"></a><a id="7036" href="Cubical.Data.Nat.Properties.html#7036" class="Function">·-identityˡ</a> <a id="7048" class="Symbol">:</a> <a id="7050" class="Symbol">∀</a> <a id="7052" href="Cubical.Data.Nat.Properties.html#7052" class="Bound">m</a> <a id="7054" class="Symbol">→</a> <a id="7056" class="Number">1</a> <a id="7058" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7060" href="Cubical.Data.Nat.Properties.html#7052" class="Bound">m</a> <a id="7062" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7064" href="Cubical.Data.Nat.Properties.html#7052" class="Bound">m</a>
<a id="7066" href="Cubical.Data.Nat.Properties.html#7036" class="Function">·-identityˡ</a> <a id="7078" href="Cubical.Data.Nat.Properties.html#7078" class="Bound">m</a> <a id="7080" class="Symbol">=</a> <a id="7082" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="7089" href="Cubical.Data.Nat.Properties.html#7078" class="Bound">m</a>

<a id="·-identityʳ"></a><a id="7092" href="Cubical.Data.Nat.Properties.html#7092" class="Function">·-identityʳ</a> <a id="7104" class="Symbol">:</a> <a id="7106" class="Symbol">∀</a> <a id="7108" href="Cubical.Data.Nat.Properties.html#7108" class="Bound">m</a> <a id="7110" class="Symbol">→</a> <a id="7112" href="Cubical.Data.Nat.Properties.html#7108" class="Bound">m</a> <a id="7114" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7116" class="Number">1</a> <a id="7118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7120" href="Cubical.Data.Nat.Properties.html#7108" class="Bound">m</a>
<a id="7122" href="Cubical.Data.Nat.Properties.html#7092" class="Function">·-identityʳ</a> <a id="7134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7139" class="Symbol">=</a> <a id="7141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7146" href="Cubical.Data.Nat.Properties.html#7092" class="Function">·-identityʳ</a> <a id="7158" class="Symbol">(</a><a id="7159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7163" href="Cubical.Data.Nat.Properties.html#7163" class="Bound">m</a><a id="7164" class="Symbol">)</a> <a id="7166" class="Symbol">=</a> <a id="7168" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7177" class="Symbol">(</a><a id="7178" href="Cubical.Data.Nat.Properties.html#7092" class="Function">·-identityʳ</a> <a id="7190" href="Cubical.Data.Nat.Properties.html#7163" class="Bound">m</a><a id="7191" class="Symbol">)</a>

<a id="0≡n·sm→0≡n"></a><a id="7194" href="Cubical.Data.Nat.Properties.html#7194" class="Function">0≡n·sm→0≡n</a> <a id="7205" class="Symbol">:</a> <a id="7207" class="Number">0</a> <a id="7209" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7211" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="7213" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7219" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7221" class="Symbol">→</a> <a id="7223" class="Number">0</a> <a id="7225" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7227" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="7229" href="Cubical.Data.Nat.Properties.html#7194" class="Function">0≡n·sm→0≡n</a> <a id="7240" class="Symbol">{</a><a id="7241" class="Argument">n</a> <a id="7243" class="Symbol">=</a> <a id="7245" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7249" class="Symbol">}</a> <a id="7251" href="Cubical.Data.Nat.Properties.html#7251" class="Bound">p</a> <a id="7253" class="Symbol">=</a> <a id="7255" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7260" href="Cubical.Data.Nat.Properties.html#7194" class="Function">0≡n·sm→0≡n</a> <a id="7271" class="Symbol">{</a><a id="7272" class="Argument">n</a> <a id="7274" class="Symbol">=</a> <a id="7276" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7280" href="Cubical.Data.Nat.Properties.html#7280" class="Bound">n</a><a id="7281" class="Symbol">}</a> <a id="7283" href="Cubical.Data.Nat.Properties.html#7283" class="Bound">p</a> <a id="7285" class="Symbol">=</a> <a id="7287" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7293" class="Symbol">(</a><a id="7294" href="Cubical.Data.Nat.Properties.html#1602" class="Function">znots</a> <a id="7300" href="Cubical.Data.Nat.Properties.html#7283" class="Bound">p</a><a id="7301" class="Symbol">)</a>

<a id="inj-·sm"></a><a id="7304" href="Cubical.Data.Nat.Properties.html#7304" class="Function">inj-·sm</a> <a id="7312" class="Symbol">:</a> <a id="7314" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7316" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7322" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7324" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7326" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="7328" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7334" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7336" class="Symbol">→</a> <a id="7338" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7340" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7342" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="7344" href="Cubical.Data.Nat.Properties.html#7304" class="Function">inj-·sm</a> <a id="7352" class="Symbol">{</a><a id="7353" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7357" class="Symbol">}</a> <a id="7359" class="Symbol">{</a><a id="7360" href="Cubical.Data.Nat.Properties.html#7360" class="Bound">m</a><a id="7361" class="Symbol">}</a> <a id="7363" class="Symbol">{</a><a id="7364" href="Cubical.Data.Nat.Properties.html#7364" class="Bound">n</a><a id="7365" class="Symbol">}</a> <a id="7367" href="Cubical.Data.Nat.Properties.html#7367" class="Bound">p</a> <a id="7369" class="Symbol">=</a> <a id="7371" href="Cubical.Data.Nat.Properties.html#7194" class="Function">0≡n·sm→0≡n</a> <a id="7382" href="Cubical.Data.Nat.Properties.html#7367" class="Bound">p</a>
<a id="7384" href="Cubical.Data.Nat.Properties.html#7304" class="CatchallClause Function">inj-·sm</a><a id="7391" class="CatchallClause"> </a><a id="7392" class="CatchallClause Symbol">{</a><a id="7393" href="Cubical.Data.Nat.Properties.html#7393" class="CatchallClause Bound">l</a><a id="7394" class="CatchallClause Symbol">}</a><a id="7395" class="CatchallClause"> </a><a id="7396" class="CatchallClause Symbol">{</a><a id="7397" href="Cubical.Data.Nat.Properties.html#7397" class="CatchallClause Bound">m</a><a id="7398" class="CatchallClause Symbol">}</a><a id="7399" class="CatchallClause"> </a><a id="7400" class="CatchallClause Symbol">{</a><a id="7401" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="7405" class="CatchallClause Symbol">}</a><a id="7406" class="CatchallClause"> </a><a id="7407" href="Cubical.Data.Nat.Properties.html#7407" class="CatchallClause Bound">p</a> <a id="7409" class="Symbol">=</a> <a id="7411" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7415" class="Symbol">(</a><a id="7416" href="Cubical.Data.Nat.Properties.html#7194" class="Function">0≡n·sm→0≡n</a> <a id="7427" class="Symbol">(</a><a id="7428" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7432" href="Cubical.Data.Nat.Properties.html#7407" class="Bound">p</a><a id="7433" class="Symbol">))</a>
<a id="7436" href="Cubical.Data.Nat.Properties.html#7304" class="Function">inj-·sm</a> <a id="7444" class="Symbol">{</a><a id="7445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7449" href="Cubical.Data.Nat.Properties.html#7449" class="Bound">l</a><a id="7450" class="Symbol">}</a> <a id="7452" class="Symbol">{</a><a id="7453" href="Cubical.Data.Nat.Properties.html#7453" class="Bound">m</a><a id="7454" class="Symbol">}</a> <a id="7456" class="Symbol">{</a><a id="7457" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7461" href="Cubical.Data.Nat.Properties.html#7461" class="Bound">n</a><a id="7462" class="Symbol">}</a> <a id="7464" href="Cubical.Data.Nat.Properties.html#7464" class="Bound">p</a> <a id="7466" class="Symbol">=</a> <a id="7468" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7477" class="Symbol">(</a><a id="7478" href="Cubical.Data.Nat.Properties.html#7304" class="Function">inj-·sm</a> <a id="7486" class="Symbol">(</a><a id="7487" href="Cubical.Data.Nat.Properties.html#5346" class="Function">inj-m+</a> <a id="7494" class="Symbol">{</a><a id="7495" class="Argument">m</a> <a id="7497" class="Symbol">=</a> <a id="7499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7503" href="Cubical.Data.Nat.Properties.html#7453" class="Bound">m</a><a id="7504" class="Symbol">}</a> <a id="7506" href="Cubical.Data.Nat.Properties.html#7464" class="Bound">p</a><a id="7507" class="Symbol">))</a>

<a id="inj-sm·"></a><a id="7511" href="Cubical.Data.Nat.Properties.html#7511" class="Function">inj-sm·</a> <a id="7519" class="Symbol">:</a> <a id="7521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7525" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7527" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7529" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7531" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7533" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7537" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7539" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7541" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="7543" class="Symbol">→</a> <a id="7545" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7547" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7549" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="7551" href="Cubical.Data.Nat.Properties.html#7511" class="Function">inj-sm·</a> <a id="7559" class="Symbol">{</a><a id="7560" href="Cubical.Data.Nat.Properties.html#7560" class="Bound">m</a><a id="7561" class="Symbol">}</a> <a id="7563" class="Symbol">{</a><a id="7564" href="Cubical.Data.Nat.Properties.html#7564" class="Bound">l</a><a id="7565" class="Symbol">}</a> <a id="7567" class="Symbol">{</a><a id="7568" href="Cubical.Data.Nat.Properties.html#7568" class="Bound">n</a><a id="7569" class="Symbol">}</a> <a id="7571" href="Cubical.Data.Nat.Properties.html#7571" class="Bound">p</a> <a id="7573" class="Symbol">=</a> <a id="7575" href="Cubical.Data.Nat.Properties.html#7304" class="Function">inj-·sm</a> <a id="7583" class="Symbol">(</a><a id="7584" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="7591" href="Cubical.Data.Nat.Properties.html#7564" class="Bound">l</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7598" href="Cubical.Data.Nat.Properties.html#7560" class="Bound">m</a><a id="7599" class="Symbol">)</a> <a id="7601" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7603" href="Cubical.Data.Nat.Properties.html#7571" class="Bound">p</a> <a id="7605" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7607" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="7614" class="Symbol">(</a><a id="7615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7619" href="Cubical.Data.Nat.Properties.html#7560" class="Bound">m</a><a id="7620" class="Symbol">)</a> <a id="7622" href="Cubical.Data.Nat.Properties.html#7568" class="Bound">n</a><a id="7623" class="Symbol">)</a>

<a id="integral-domain-·"></a><a id="7626" href="Cubical.Data.Nat.Properties.html#7626" class="Function">integral-domain-·</a> <a id="7644" class="Symbol">:</a> <a id="7646" class="Symbol">{</a><a id="7647" href="Cubical.Data.Nat.Properties.html#7647" class="Bound">k</a> <a id="7649" href="Cubical.Data.Nat.Properties.html#7649" class="Bound">l</a> <a id="7651" class="Symbol">:</a> <a id="7653" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7654" class="Symbol">}</a> <a id="7656" class="Symbol">→</a> <a id="7658" class="Symbol">(</a><a id="7659" href="Cubical.Data.Nat.Properties.html#7647" class="Bound">k</a> <a id="7661" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7663" class="Number">0</a> <a id="7665" class="Symbol">→</a> <a id="7667" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="7668" class="Symbol">)</a> <a id="7670" class="Symbol">→</a> <a id="7672" class="Symbol">(</a><a id="7673" href="Cubical.Data.Nat.Properties.html#7649" class="Bound">l</a> <a id="7675" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7677" class="Number">0</a> <a id="7679" class="Symbol">→</a> <a id="7681" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="7682" class="Symbol">)</a> <a id="7684" class="Symbol">→</a> <a id="7686" class="Symbol">(</a><a id="7687" href="Cubical.Data.Nat.Properties.html#7647" class="Bound">k</a> <a id="7689" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7691" href="Cubical.Data.Nat.Properties.html#7649" class="Bound">l</a> <a id="7693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7695" class="Number">0</a> <a id="7697" class="Symbol">→</a> <a id="7699" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="7700" class="Symbol">)</a>
<a id="7702" href="Cubical.Data.Nat.Properties.html#7626" class="Function">integral-domain-·</a> <a id="7720" class="Symbol">{</a><a id="7721" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7725" class="Symbol">}</a> <a id="7727" class="Symbol">{</a><a id="7728" href="Cubical.Data.Nat.Properties.html#7728" class="Bound">l</a><a id="7729" class="Symbol">}</a> <a id="7731" href="Cubical.Data.Nat.Properties.html#7731" class="Bound">¬p</a> <a id="7734" href="Cubical.Data.Nat.Properties.html#7734" class="Bound">¬q</a> <a id="7737" href="Cubical.Data.Nat.Properties.html#7737" class="Bound">r</a> <a id="7739" class="Symbol">=</a> <a id="7741" href="Cubical.Data.Nat.Properties.html#7731" class="Bound">¬p</a> <a id="7744" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7749" href="Cubical.Data.Nat.Properties.html#7626" class="Function">integral-domain-·</a> <a id="7767" class="Symbol">{</a><a id="7768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7772" href="Cubical.Data.Nat.Properties.html#7772" class="Bound">k</a><a id="7773" class="Symbol">}</a> <a id="7775" class="Symbol">{</a><a id="7776" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7780" class="Symbol">}</a> <a id="7782" href="Cubical.Data.Nat.Properties.html#7782" class="Bound">¬p</a> <a id="7785" href="Cubical.Data.Nat.Properties.html#7785" class="Bound">¬q</a> <a id="7788" href="Cubical.Data.Nat.Properties.html#7788" class="Bound">r</a> <a id="7790" class="Symbol">=</a> <a id="7792" href="Cubical.Data.Nat.Properties.html#7785" class="Bound">¬q</a> <a id="7795" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7800" href="Cubical.Data.Nat.Properties.html#7626" class="Function">integral-domain-·</a> <a id="7818" class="Symbol">{</a><a id="7819" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7823" href="Cubical.Data.Nat.Properties.html#7823" class="Bound">k</a><a id="7824" class="Symbol">}</a> <a id="7826" class="Symbol">{</a><a id="7827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7831" href="Cubical.Data.Nat.Properties.html#7831" class="Bound">l</a><a id="7832" class="Symbol">}</a> <a id="7834" href="Cubical.Data.Nat.Properties.html#7834" class="Bound">¬p</a> <a id="7837" href="Cubical.Data.Nat.Properties.html#7837" class="Bound">¬q</a> <a id="7840" href="Cubical.Data.Nat.Properties.html#7840" class="Bound">r</a> <a id="7842" class="Symbol">=</a> <a id="7844" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="7850" href="Cubical.Data.Nat.Properties.html#7840" class="Bound">r</a>

<a id="7853" class="Comment">-- Arithmetic facts about ∸</a>

<a id="zero∸"></a><a id="7882" href="Cubical.Data.Nat.Properties.html#7882" class="Function">zero∸</a> <a id="7888" class="Symbol">:</a> <a id="7890" class="Symbol">∀</a> <a id="7892" href="Cubical.Data.Nat.Properties.html#7892" class="Bound">n</a> <a id="7894" class="Symbol">→</a> <a id="7896" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7901" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7903" href="Cubical.Data.Nat.Properties.html#7892" class="Bound">n</a> <a id="7905" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7907" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="7912" href="Cubical.Data.Nat.Properties.html#7882" class="Function">zero∸</a> <a id="7918" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7923" class="Symbol">=</a> <a id="7925" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7930" href="Cubical.Data.Nat.Properties.html#7882" class="Function">zero∸</a> <a id="7936" class="Symbol">(</a><a id="7937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7941" class="Symbol">_)</a> <a id="7944" class="Symbol">=</a> <a id="7946" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="n∸n"></a><a id="7953" href="Cubical.Data.Nat.Properties.html#7953" class="Function">n∸n</a> <a id="7957" class="Symbol">:</a> <a id="7959" class="Symbol">(</a><a id="7960" href="Cubical.Data.Nat.Properties.html#7960" class="Bound">n</a> <a id="7962" class="Symbol">:</a> <a id="7964" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7965" class="Symbol">)</a> <a id="7967" class="Symbol">→</a> <a id="7969" href="Cubical.Data.Nat.Properties.html#7960" class="Bound">n</a> <a id="7971" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="7973" href="Cubical.Data.Nat.Properties.html#7960" class="Bound">n</a> <a id="7975" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7977" class="Number">0</a>
<a id="7979" href="Cubical.Data.Nat.Properties.html#7953" class="Function">n∸n</a> <a id="7983" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7988" class="Symbol">=</a> <a id="7990" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7995" href="Cubical.Data.Nat.Properties.html#7953" class="Function">n∸n</a> <a id="7999" class="Symbol">(</a><a id="8000" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8004" href="Cubical.Data.Nat.Properties.html#8004" class="Bound">n</a><a id="8005" class="Symbol">)</a> <a id="8007" class="Symbol">=</a> <a id="8009" href="Cubical.Data.Nat.Properties.html#7953" class="Function">n∸n</a> <a id="8013" href="Cubical.Data.Nat.Properties.html#8004" class="Bound">n</a>

<a id="∸-cancelˡ"></a><a id="8016" href="Cubical.Data.Nat.Properties.html#8016" class="Function">∸-cancelˡ</a> <a id="8026" class="Symbol">:</a> <a id="8028" class="Symbol">∀</a> <a id="8030" href="Cubical.Data.Nat.Properties.html#8030" class="Bound">k</a> <a id="8032" href="Cubical.Data.Nat.Properties.html#8032" class="Bound">m</a> <a id="8034" href="Cubical.Data.Nat.Properties.html#8034" class="Bound">n</a> <a id="8036" class="Symbol">→</a> <a id="8038" class="Symbol">(</a><a id="8039" href="Cubical.Data.Nat.Properties.html#8030" class="Bound">k</a> <a id="8041" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8043" href="Cubical.Data.Nat.Properties.html#8032" class="Bound">m</a><a id="8044" class="Symbol">)</a> <a id="8046" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8048" class="Symbol">(</a><a id="8049" href="Cubical.Data.Nat.Properties.html#8030" class="Bound">k</a> <a id="8051" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8053" href="Cubical.Data.Nat.Properties.html#8034" class="Bound">n</a><a id="8054" class="Symbol">)</a> <a id="8056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8058" href="Cubical.Data.Nat.Properties.html#8032" class="Bound">m</a> <a id="8060" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8062" href="Cubical.Data.Nat.Properties.html#8034" class="Bound">n</a>
<a id="8064" href="Cubical.Data.Nat.Properties.html#8016" class="Function">∸-cancelˡ</a> <a id="8074" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8082" class="Symbol">=</a> <a id="8084" class="Symbol">λ</a> <a id="8086" href="Cubical.Data.Nat.Properties.html#8086" class="Bound">_</a> <a id="8088" href="Cubical.Data.Nat.Properties.html#8088" class="Bound">_</a> <a id="8090" class="Symbol">→</a> <a id="8092" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8097" href="Cubical.Data.Nat.Properties.html#8016" class="Function">∸-cancelˡ</a> <a id="8107" class="Symbol">(</a><a id="8108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8112" href="Cubical.Data.Nat.Properties.html#8112" class="Bound">k</a><a id="8113" class="Symbol">)</a> <a id="8115" class="Symbol">=</a> <a id="8117" href="Cubical.Data.Nat.Properties.html#8016" class="Function">∸-cancelˡ</a> <a id="8127" href="Cubical.Data.Nat.Properties.html#8112" class="Bound">k</a>

<a id="+∸"></a><a id="8130" href="Cubical.Data.Nat.Properties.html#8130" class="Function">+∸</a> <a id="8133" class="Symbol">:</a> <a id="8135" class="Symbol">∀</a> <a id="8137" href="Cubical.Data.Nat.Properties.html#8137" class="Bound">k</a> <a id="8139" href="Cubical.Data.Nat.Properties.html#8139" class="Bound">n</a> <a id="8141" class="Symbol">→</a> <a id="8143" class="Symbol">(</a><a id="8144" href="Cubical.Data.Nat.Properties.html#8137" class="Bound">k</a> <a id="8146" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8148" href="Cubical.Data.Nat.Properties.html#8139" class="Bound">n</a><a id="8149" class="Symbol">)</a> <a id="8151" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8153" href="Cubical.Data.Nat.Properties.html#8139" class="Bound">n</a> <a id="8155" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8157" href="Cubical.Data.Nat.Properties.html#8137" class="Bound">k</a>
<a id="8159" href="Cubical.Data.Nat.Properties.html#8130" class="Function">+∸</a> <a id="8162" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8167" href="Cubical.Data.Nat.Properties.html#8167" class="Bound">n</a> <a id="8169" class="Symbol">=</a> <a id="8171" href="Cubical.Data.Nat.Properties.html#7953" class="Function">n∸n</a> <a id="8175" href="Cubical.Data.Nat.Properties.html#8167" class="Bound">n</a>
<a id="8177" href="Cubical.Data.Nat.Properties.html#8130" class="Function">+∸</a> <a id="8180" class="Symbol">(</a><a id="8181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8185" href="Cubical.Data.Nat.Properties.html#8185" class="Bound">k</a><a id="8186" class="Symbol">)</a> <a id="8188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8193" class="Symbol">=</a> <a id="8195" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="8212" href="Cubical.Data.Nat.Properties.html#8185" class="Bound">k</a> <a id="8214" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8218" class="Symbol">)</a>
<a id="8220" href="Cubical.Data.Nat.Properties.html#8130" class="Function">+∸</a> <a id="8223" class="Symbol">(</a><a id="8224" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8228" href="Cubical.Data.Nat.Properties.html#8228" class="Bound">k</a><a id="8229" class="Symbol">)</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8236" href="Cubical.Data.Nat.Properties.html#8236" class="Bound">n</a><a id="8237" class="Symbol">)</a> <a id="8239" class="Symbol">=</a> <a id="8241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">_∸</a> <a id="8250" href="Cubical.Data.Nat.Properties.html#8236" class="Bound">n</a><a id="8251" class="Symbol">)</a> <a id="8253" class="Symbol">(</a><a id="8254" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="8260" href="Cubical.Data.Nat.Properties.html#8228" class="Bound">k</a> <a id="8262" href="Cubical.Data.Nat.Properties.html#8236" class="Bound">n</a><a id="8263" class="Symbol">)</a> <a id="8265" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8267" href="Cubical.Data.Nat.Properties.html#8130" class="Function">+∸</a> <a id="8270" class="Symbol">(</a><a id="8271" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8275" href="Cubical.Data.Nat.Properties.html#8228" class="Bound">k</a><a id="8276" class="Symbol">)</a> <a id="8278" href="Cubical.Data.Nat.Properties.html#8236" class="Bound">n</a>

<a id="∸+"></a><a id="8281" href="Cubical.Data.Nat.Properties.html#8281" class="Function">∸+</a> <a id="8284" class="Symbol">:</a> <a id="8286" class="Symbol">∀</a> <a id="8288" href="Cubical.Data.Nat.Properties.html#8288" class="Bound">k</a> <a id="8290" href="Cubical.Data.Nat.Properties.html#8290" class="Bound">n</a> <a id="8292" class="Symbol">→</a> <a id="8294" class="Symbol">(</a><a id="8295" href="Cubical.Data.Nat.Properties.html#8290" class="Bound">n</a> <a id="8297" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8299" href="Cubical.Data.Nat.Properties.html#8288" class="Bound">k</a><a id="8300" class="Symbol">)</a> <a id="8302" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8304" href="Cubical.Data.Nat.Properties.html#8290" class="Bound">n</a> <a id="8306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8308" href="Cubical.Data.Nat.Properties.html#8288" class="Bound">k</a>
<a id="8310" href="Cubical.Data.Nat.Properties.html#8281" class="Function">∸+</a> <a id="8313" href="Cubical.Data.Nat.Properties.html#8313" class="Bound">k</a> <a id="8315" href="Cubical.Data.Nat.Properties.html#8315" class="Bound">n</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8324" class="Symbol">(λ</a> <a id="8327" href="Cubical.Data.Nat.Properties.html#8327" class="Bound">X</a> <a id="8329" class="Symbol">→</a> <a id="8331" href="Cubical.Data.Nat.Properties.html#8327" class="Bound">X</a> <a id="8333" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8335" href="Cubical.Data.Nat.Properties.html#8315" class="Bound">n</a><a id="8336" class="Symbol">)</a> <a id="8338" class="Symbol">(</a><a id="8339" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="8346" href="Cubical.Data.Nat.Properties.html#8315" class="Bound">n</a> <a id="8348" href="Cubical.Data.Nat.Properties.html#8313" class="Bound">k</a><a id="8349" class="Symbol">)</a> <a id="8351" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8353" href="Cubical.Data.Nat.Properties.html#8130" class="Function">+∸</a> <a id="8356" href="Cubical.Data.Nat.Properties.html#8313" class="Bound">k</a> <a id="8358" href="Cubical.Data.Nat.Properties.html#8315" class="Bound">n</a>

<a id="∸-cancelʳ"></a><a id="8361" href="Cubical.Data.Nat.Properties.html#8361" class="Function">∸-cancelʳ</a> <a id="8371" class="Symbol">:</a> <a id="8373" class="Symbol">∀</a> <a id="8375" href="Cubical.Data.Nat.Properties.html#8375" class="Bound">m</a> <a id="8377" href="Cubical.Data.Nat.Properties.html#8377" class="Bound">n</a> <a id="8379" href="Cubical.Data.Nat.Properties.html#8379" class="Bound">k</a> <a id="8381" class="Symbol">→</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Data.Nat.Properties.html#8375" class="Bound">m</a> <a id="8386" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8388" href="Cubical.Data.Nat.Properties.html#8379" class="Bound">k</a><a id="8389" class="Symbol">)</a> <a id="8391" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8393" class="Symbol">(</a><a id="8394" href="Cubical.Data.Nat.Properties.html#8377" class="Bound">n</a> <a id="8396" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8398" href="Cubical.Data.Nat.Properties.html#8379" class="Bound">k</a><a id="8399" class="Symbol">)</a> <a id="8401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8403" href="Cubical.Data.Nat.Properties.html#8375" class="Bound">m</a> <a id="8405" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8407" href="Cubical.Data.Nat.Properties.html#8377" class="Bound">n</a>
<a id="8409" href="Cubical.Data.Nat.Properties.html#8361" class="Function">∸-cancelʳ</a> <a id="8419" href="Cubical.Data.Nat.Properties.html#8419" class="Bound">m</a> <a id="8421" href="Cubical.Data.Nat.Properties.html#8421" class="Bound">n</a> <a id="8423" href="Cubical.Data.Nat.Properties.html#8423" class="Bound">k</a> <a id="8425" class="Symbol">=</a> <a id="8427" class="Symbol">(λ</a> <a id="8430" href="Cubical.Data.Nat.Properties.html#8430" class="Bound">i</a> <a id="8432" class="Symbol">→</a> <a id="8434" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="8441" href="Cubical.Data.Nat.Properties.html#8419" class="Bound">m</a> <a id="8443" href="Cubical.Data.Nat.Properties.html#8423" class="Bound">k</a> <a id="8445" href="Cubical.Data.Nat.Properties.html#8430" class="Bound">i</a> <a id="8447" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8449" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="8456" href="Cubical.Data.Nat.Properties.html#8421" class="Bound">n</a> <a id="8458" href="Cubical.Data.Nat.Properties.html#8423" class="Bound">k</a> <a id="8460" href="Cubical.Data.Nat.Properties.html#8430" class="Bound">i</a><a id="8461" class="Symbol">)</a> <a id="8463" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8465" href="Cubical.Data.Nat.Properties.html#8016" class="Function">∸-cancelˡ</a> <a id="8475" href="Cubical.Data.Nat.Properties.html#8423" class="Bound">k</a> <a id="8477" href="Cubical.Data.Nat.Properties.html#8419" class="Bound">m</a> <a id="8479" href="Cubical.Data.Nat.Properties.html#8421" class="Bound">n</a>

<a id="∸-distribʳ"></a><a id="8482" href="Cubical.Data.Nat.Properties.html#8482" class="Function">∸-distribʳ</a> <a id="8493" class="Symbol">:</a> <a id="8495" class="Symbol">∀</a> <a id="8497" href="Cubical.Data.Nat.Properties.html#8497" class="Bound">m</a> <a id="8499" href="Cubical.Data.Nat.Properties.html#8499" class="Bound">n</a> <a id="8501" href="Cubical.Data.Nat.Properties.html#8501" class="Bound">k</a> <a id="8503" class="Symbol">→</a> <a id="8505" class="Symbol">(</a><a id="8506" href="Cubical.Data.Nat.Properties.html#8497" class="Bound">m</a> <a id="8508" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8510" href="Cubical.Data.Nat.Properties.html#8499" class="Bound">n</a><a id="8511" class="Symbol">)</a> <a id="8513" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8515" href="Cubical.Data.Nat.Properties.html#8501" class="Bound">k</a> <a id="8517" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8519" href="Cubical.Data.Nat.Properties.html#8497" class="Bound">m</a> <a id="8521" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8523" href="Cubical.Data.Nat.Properties.html#8501" class="Bound">k</a> <a id="8525" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8527" href="Cubical.Data.Nat.Properties.html#8499" class="Bound">n</a> <a id="8529" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8531" href="Cubical.Data.Nat.Properties.html#8501" class="Bound">k</a>
<a id="8533" href="Cubical.Data.Nat.Properties.html#8482" class="Function">∸-distribʳ</a> <a id="8544" href="Cubical.Data.Nat.Properties.html#8544" class="Bound">m</a>       <a id="8552" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8560" href="Cubical.Data.Nat.Properties.html#8560" class="Bound">k</a> <a id="8562" class="Symbol">=</a> <a id="8564" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8569" href="Cubical.Data.Nat.Properties.html#8482" class="Function">∸-distribʳ</a> <a id="8580" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8588" class="Symbol">(</a><a id="8589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8593" href="Cubical.Data.Nat.Properties.html#8593" class="Bound">n</a><a id="8594" class="Symbol">)</a> <a id="8596" href="Cubical.Data.Nat.Properties.html#8596" class="Bound">k</a> <a id="8598" class="Symbol">=</a> <a id="8600" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Cubical.Data.Nat.Properties.html#7882" class="Function">zero∸</a> <a id="8611" class="Symbol">(</a><a id="8612" href="Cubical.Data.Nat.Properties.html#8596" class="Bound">k</a> <a id="8614" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8616" href="Cubical.Data.Nat.Properties.html#8593" class="Bound">n</a> <a id="8618" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8620" href="Cubical.Data.Nat.Properties.html#8596" class="Bound">k</a><a id="8621" class="Symbol">))</a>
<a id="8624" href="Cubical.Data.Nat.Properties.html#8482" class="Function">∸-distribʳ</a> <a id="8635" class="Symbol">(</a><a id="8636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8640" href="Cubical.Data.Nat.Properties.html#8640" class="Bound">m</a><a id="8641" class="Symbol">)</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8648" href="Cubical.Data.Nat.Properties.html#8648" class="Bound">n</a><a id="8649" class="Symbol">)</a> <a id="8651" href="Cubical.Data.Nat.Properties.html#8651" class="Bound">k</a> <a id="8653" class="Symbol">=</a> <a id="8655" href="Cubical.Data.Nat.Properties.html#8482" class="Function">∸-distribʳ</a> <a id="8666" href="Cubical.Data.Nat.Properties.html#8640" class="Bound">m</a> <a id="8668" href="Cubical.Data.Nat.Properties.html#8648" class="Bound">n</a> <a id="8670" href="Cubical.Data.Nat.Properties.html#8651" class="Bound">k</a> <a id="8672" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8674" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Cubical.Data.Nat.Properties.html#8016" class="Function">∸-cancelˡ</a> <a id="8689" href="Cubical.Data.Nat.Properties.html#8651" class="Bound">k</a> <a id="8691" class="Symbol">(</a><a id="8692" href="Cubical.Data.Nat.Properties.html#8640" class="Bound">m</a> <a id="8694" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8696" href="Cubical.Data.Nat.Properties.html#8651" class="Bound">k</a><a id="8697" class="Symbol">)</a> <a id="8699" class="Symbol">(</a><a id="8700" href="Cubical.Data.Nat.Properties.html#8648" class="Bound">n</a> <a id="8702" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="8704" href="Cubical.Data.Nat.Properties.html#8651" class="Bound">k</a><a id="8705" class="Symbol">))</a>

<a id="∸≡0→≡"></a><a id="8709" href="Cubical.Data.Nat.Properties.html#8709" class="Function">∸≡0→≡</a> <a id="8715" class="Symbol">:</a> <a id="8717" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="8719" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8721" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="8723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8725" class="Number">0</a> <a id="8727" class="Symbol">→</a> <a id="8729" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="8731" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="8733" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="8735" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8737" class="Number">0</a> <a id="8739" class="Symbol">→</a> <a id="8741" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="8743" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8745" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="8747" href="Cubical.Data.Nat.Properties.html#8709" class="Function">∸≡0→≡</a> <a id="8753" class="Symbol">{</a><a id="8754" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8758" class="Symbol">}</a>  <a id="8761" class="Symbol">{</a><a id="8762" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8766" class="Symbol">}</a>  <a id="8769" class="Symbol">_</a> <a id="8771" class="Symbol">_</a> <a id="8773" class="Symbol">=</a> <a id="8775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8780" href="Cubical.Data.Nat.Properties.html#8709" class="Function">∸≡0→≡</a> <a id="8786" class="Symbol">{</a><a id="8787" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8791" class="Symbol">}</a>  <a id="8794" class="Symbol">{</a><a id="8795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8799" href="Cubical.Data.Nat.Properties.html#8799" class="Bound">n</a><a id="8800" class="Symbol">}</a> <a id="8802" class="Symbol">_</a> <a id="8804" href="Cubical.Data.Nat.Properties.html#8804" class="Bound">q</a> <a id="8806" class="Symbol">=</a> <a id="8808" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8814" class="Symbol">(</a><a id="8815" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="8821" href="Cubical.Data.Nat.Properties.html#8804" class="Bound">q</a><a id="8822" class="Symbol">)</a>
<a id="8824" href="Cubical.Data.Nat.Properties.html#8709" class="Function">∸≡0→≡</a> <a id="8830" class="Symbol">{</a><a id="8831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8835" href="Cubical.Data.Nat.Properties.html#8835" class="Bound">m</a><a id="8836" class="Symbol">}</a> <a id="8838" class="Symbol">{</a><a id="8839" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8843" class="Symbol">}</a>  <a id="8846" href="Cubical.Data.Nat.Properties.html#8846" class="Bound">p</a> <a id="8848" class="Symbol">_</a> <a id="8850" class="Symbol">=</a> <a id="8852" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8858" class="Symbol">(</a><a id="8859" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="8865" href="Cubical.Data.Nat.Properties.html#8846" class="Bound">p</a><a id="8866" class="Symbol">)</a>
<a id="8868" href="Cubical.Data.Nat.Properties.html#8709" class="Function">∸≡0→≡</a> <a id="8874" class="Symbol">{</a><a id="8875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8879" href="Cubical.Data.Nat.Properties.html#8879" class="Bound">m</a><a id="8880" class="Symbol">}</a> <a id="8882" class="Symbol">{</a><a id="8883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8887" href="Cubical.Data.Nat.Properties.html#8887" class="Bound">n</a><a id="8888" class="Symbol">}</a> <a id="8890" href="Cubical.Data.Nat.Properties.html#8890" class="Bound">p</a> <a id="8892" href="Cubical.Data.Nat.Properties.html#8892" class="Bound">q</a> <a id="8894" class="Symbol">=</a> <a id="8896" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8905" class="Symbol">(</a><a id="8906" href="Cubical.Data.Nat.Properties.html#8709" class="Function">∸≡0→≡</a> <a id="8912" class="Symbol">{</a><a id="8913" href="Cubical.Data.Nat.Properties.html#8879" class="Bound">m</a><a id="8914" class="Symbol">}</a> <a id="8916" class="Symbol">{</a><a id="8917" href="Cubical.Data.Nat.Properties.html#8887" class="Bound">n</a><a id="8918" class="Symbol">}</a> <a id="8920" href="Cubical.Data.Nat.Properties.html#8890" class="Bound">p</a> <a id="8922" href="Cubical.Data.Nat.Properties.html#8892" class="Bound">q</a><a id="8923" class="Symbol">)</a>

<a id="8926" class="Keyword">infix</a> <a id="8932" class="Number">6</a> <a id="8934" href="Cubical.Data.Nat.Properties.html#8969" class="Function Operator">_!</a>
<a id="8937" class="Keyword">infix</a> <a id="8943" class="Number">7</a> <a id="8945" href="Cubical.Data.Nat.Properties.html#9065" class="Function Operator">_choose_</a>

<a id="8955" class="Comment">-- factorial:</a>
<a id="_!"></a><a id="8969" href="Cubical.Data.Nat.Properties.html#8969" class="Function Operator">_!</a> <a id="factorial"></a><a id="8972" href="Cubical.Data.Nat.Properties.html#8972" class="Function">factorial</a> <a id="8982" class="Symbol">:</a> <a id="8984" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8986" class="Symbol">→</a> <a id="8988" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="8990" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8995" href="Cubical.Data.Nat.Properties.html#8969" class="Function Operator">!</a> <a id="8997" class="Symbol">=</a> <a id="8999" class="Number">1</a>
<a id="9001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9005" href="Cubical.Data.Nat.Properties.html#9005" class="Bound">n</a> <a id="9007" href="Cubical.Data.Nat.Properties.html#8969" class="Function Operator">!</a> <a id="9009" class="Symbol">=</a> <a id="9011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9015" href="Cubical.Data.Nat.Properties.html#9005" class="Bound">n</a> <a id="9017" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Cubical.Data.Nat.Properties.html#9005" class="Bound">n</a> <a id="9022" href="Cubical.Data.Nat.Properties.html#8969" class="Function Operator">!</a><a id="9023" class="Symbol">)</a>
<a id="9025" href="Cubical.Data.Nat.Properties.html#8972" class="Function">factorial</a> <a id="9035" class="Symbol">=</a> <a id="9037" href="Cubical.Data.Nat.Properties.html#8969" class="Function Operator">_!</a>

<a id="9041" class="Comment">--binomial coefficient:</a>
<a id="_choose_"></a><a id="9065" href="Cubical.Data.Nat.Properties.html#9065" class="Function Operator">_choose_</a> <a id="9074" class="Symbol">:</a> <a id="9076" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9078" class="Symbol">→</a> <a id="9080" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9082" class="Symbol">→</a> <a id="9084" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="9086" href="Cubical.Data.Nat.Properties.html#9086" class="Bound">n</a> <a id="9088" href="Cubical.Data.Nat.Properties.html#9065" class="Function Operator">choose</a> <a id="9095" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9100" class="Symbol">=</a> <a id="9102" class="Number">1</a>
<a id="9104" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9109" href="Cubical.Data.Nat.Properties.html#9065" class="Function Operator">choose</a> <a id="9116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9120" href="Cubical.Data.Nat.Properties.html#9120" class="Bound">k</a> <a id="9122" class="Symbol">=</a> <a id="9124" class="Number">0</a>
<a id="9126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9130" href="Cubical.Data.Nat.Properties.html#9130" class="Bound">n</a> <a id="9132" href="Cubical.Data.Nat.Properties.html#9065" class="Function Operator">choose</a> <a id="9139" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9143" href="Cubical.Data.Nat.Properties.html#9143" class="Bound">k</a> <a id="9145" class="Symbol">=</a> <a id="9147" href="Cubical.Data.Nat.Properties.html#9130" class="Bound">n</a> <a id="9149" href="Cubical.Data.Nat.Properties.html#9065" class="Function Operator">choose</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9161" href="Cubical.Data.Nat.Properties.html#9143" class="Bound">k</a><a id="9162" class="Symbol">)</a> <a id="9164" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9166" href="Cubical.Data.Nat.Properties.html#9130" class="Bound">n</a> <a id="9168" href="Cubical.Data.Nat.Properties.html#9065" class="Function Operator">choose</a> <a id="9175" href="Cubical.Data.Nat.Properties.html#9143" class="Bound">k</a>

<a id="evenOrOdd"></a><a id="9178" href="Cubical.Data.Nat.Properties.html#9178" class="Function">evenOrOdd</a> <a id="9188" class="Symbol">:</a> <a id="9190" class="Symbol">(</a><a id="9191" href="Cubical.Data.Nat.Properties.html#9191" class="Bound">n</a> <a id="9193" class="Symbol">:</a> <a id="9195" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9196" class="Symbol">)</a> <a id="9198" class="Symbol">→</a> <a id="9200" href="Cubical.Data.Nat.Base.html#1540" class="Function">isEvenT</a> <a id="9208" href="Cubical.Data.Nat.Properties.html#9191" class="Bound">n</a> <a id="9210" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9212" href="Cubical.Data.Nat.Base.html#1590" class="Function">isOddT</a> <a id="9219" href="Cubical.Data.Nat.Properties.html#9191" class="Bound">n</a>
<a id="9221" href="Cubical.Data.Nat.Properties.html#9178" class="Function">evenOrOdd</a> <a id="9231" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9236" class="Symbol">=</a> <a id="9238" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9242" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="9245" href="Cubical.Data.Nat.Properties.html#9178" class="Function">evenOrOdd</a> <a id="9255" class="Symbol">(</a><a id="9256" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9260" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9264" class="Symbol">)</a> <a id="9266" class="Symbol">=</a> <a id="9268" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9272" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="9275" href="Cubical.Data.Nat.Properties.html#9178" class="Function">evenOrOdd</a> <a id="9285" class="Symbol">(</a><a id="9286" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9290" class="Symbol">(</a><a id="9291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9295" href="Cubical.Data.Nat.Properties.html#9295" class="Bound">n</a><a id="9296" class="Symbol">))</a> <a id="9299" class="Symbol">=</a> <a id="9301" href="Cubical.Data.Nat.Properties.html#9178" class="Function">evenOrOdd</a> <a id="9311" href="Cubical.Data.Nat.Properties.html#9295" class="Bound">n</a>

<a id="¬evenAndOdd"></a><a id="9314" href="Cubical.Data.Nat.Properties.html#9314" class="Function">¬evenAndOdd</a> <a id="9326" class="Symbol">:</a> <a id="9328" class="Symbol">(</a><a id="9329" href="Cubical.Data.Nat.Properties.html#9329" class="Bound">n</a> <a id="9331" class="Symbol">:</a> <a id="9333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9334" class="Symbol">)</a> <a id="9336" class="Symbol">→</a> <a id="9338" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9340" href="Cubical.Data.Nat.Base.html#1540" class="Function">isEvenT</a> <a id="9348" href="Cubical.Data.Nat.Properties.html#9329" class="Bound">n</a> <a id="9350" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9352" href="Cubical.Data.Nat.Base.html#1590" class="Function">isOddT</a> <a id="9359" href="Cubical.Data.Nat.Properties.html#9329" class="Bound">n</a>
<a id="9361" href="Cubical.Data.Nat.Properties.html#9314" class="Function">¬evenAndOdd</a> <a id="9373" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9378" class="Symbol">(</a><a id="9379" href="Cubical.Data.Nat.Properties.html#9379" class="Bound">p</a> <a id="9381" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9383" class="Symbol">())</a>
<a id="9387" href="Cubical.Data.Nat.Properties.html#9314" class="Function">¬evenAndOdd</a> <a id="9399" class="Symbol">(</a><a id="9400" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9404" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9408" class="Symbol">)</a> <a id="9410" class="Symbol">()</a>
<a id="9413" href="Cubical.Data.Nat.Properties.html#9314" class="Function">¬evenAndOdd</a> <a id="9425" class="Symbol">(</a><a id="9426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9435" href="Cubical.Data.Nat.Properties.html#9435" class="Bound">n</a><a id="9436" class="Symbol">))</a> <a id="9439" class="Symbol">=</a> <a id="9441" href="Cubical.Data.Nat.Properties.html#9314" class="Function">¬evenAndOdd</a> <a id="9453" href="Cubical.Data.Nat.Properties.html#9435" class="Bound">n</a>

<a id="isPropIsEvenT"></a><a id="9456" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="9470" class="Symbol">:</a> <a id="9472" class="Symbol">(</a><a id="9473" href="Cubical.Data.Nat.Properties.html#9473" class="Bound">n</a> <a id="9475" class="Symbol">:</a> <a id="9477" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9478" class="Symbol">)</a> <a id="9480" class="Symbol">→</a> <a id="9482" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9489" class="Symbol">(</a><a id="9490" href="Cubical.Data.Nat.Base.html#1540" class="Function">isEvenT</a> <a id="9498" href="Cubical.Data.Nat.Properties.html#9473" class="Bound">n</a><a id="9499" class="Symbol">)</a>
<a id="9501" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="9515" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9520" href="Cubical.Data.Nat.Properties.html#9520" class="Bound">x</a> <a id="9522" href="Cubical.Data.Nat.Properties.html#9522" class="Bound">y</a> <a id="9524" class="Symbol">=</a> <a id="9526" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9531" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9550" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9554" class="Symbol">)</a> <a id="9556" class="Symbol">=</a> <a id="9558" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="9566" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="9580" class="Symbol">(</a><a id="9581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9585" class="Symbol">(</a><a id="9586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9590" href="Cubical.Data.Nat.Properties.html#9590" class="Bound">n</a><a id="9591" class="Symbol">))</a> <a id="9594" class="Symbol">=</a> <a id="9596" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="9610" href="Cubical.Data.Nat.Properties.html#9590" class="Bound">n</a>

<a id="isPropIsOddT"></a><a id="9613" href="Cubical.Data.Nat.Properties.html#9613" class="Function">isPropIsOddT</a> <a id="9626" class="Symbol">:</a> <a id="9628" class="Symbol">(</a><a id="9629" href="Cubical.Data.Nat.Properties.html#9629" class="Bound">n</a> <a id="9631" class="Symbol">:</a> <a id="9633" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9634" class="Symbol">)</a> <a id="9636" class="Symbol">→</a> <a id="9638" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9645" class="Symbol">(</a><a id="9646" href="Cubical.Data.Nat.Base.html#1590" class="Function">isOddT</a> <a id="9653" href="Cubical.Data.Nat.Properties.html#9629" class="Bound">n</a><a id="9654" class="Symbol">)</a>
<a id="9656" href="Cubical.Data.Nat.Properties.html#9613" class="Function">isPropIsOddT</a> <a id="9669" href="Cubical.Data.Nat.Properties.html#9669" class="Bound">n</a> <a id="9671" class="Symbol">=</a> <a id="9673" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="9687" class="Symbol">(</a><a id="9688" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9692" href="Cubical.Data.Nat.Properties.html#9669" class="Bound">n</a><a id="9693" class="Symbol">)</a>

<a id="isPropEvenOrOdd"></a><a id="9696" href="Cubical.Data.Nat.Properties.html#9696" class="Function">isPropEvenOrOdd</a> <a id="9712" class="Symbol">:</a> <a id="9714" class="Symbol">(</a><a id="9715" href="Cubical.Data.Nat.Properties.html#9715" class="Bound">n</a> <a id="9717" class="Symbol">:</a> <a id="9719" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9720" class="Symbol">)</a> <a id="9722" class="Symbol">→</a> <a id="9724" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9731" class="Symbol">(</a><a id="9732" href="Cubical.Data.Nat.Base.html#1540" class="Function">isEvenT</a> <a id="9740" href="Cubical.Data.Nat.Properties.html#9715" class="Bound">n</a> <a id="9742" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9744" href="Cubical.Data.Nat.Base.html#1590" class="Function">isOddT</a> <a id="9751" href="Cubical.Data.Nat.Properties.html#9715" class="Bound">n</a><a id="9752" class="Symbol">)</a>
<a id="9754" href="Cubical.Data.Nat.Properties.html#9696" class="Function">isPropEvenOrOdd</a> <a id="9770" href="Cubical.Data.Nat.Properties.html#9770" class="Bound">n</a> <a id="9772" class="Symbol">(</a><a id="9773" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9777" href="Cubical.Data.Nat.Properties.html#9777" class="Bound">x</a><a id="9778" class="Symbol">)</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9785" href="Cubical.Data.Nat.Properties.html#9785" class="Bound">x₁</a><a id="9787" class="Symbol">)</a> <a id="9789" class="Symbol">=</a> <a id="9791" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9796" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9800" class="Symbol">(</a><a id="9801" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="9815" href="Cubical.Data.Nat.Properties.html#9770" class="Bound">n</a> <a id="9817" href="Cubical.Data.Nat.Properties.html#9777" class="Bound">x</a> <a id="9819" href="Cubical.Data.Nat.Properties.html#9785" class="Bound">x₁</a><a id="9821" class="Symbol">)</a>
<a id="9823" href="Cubical.Data.Nat.Properties.html#9696" class="Function">isPropEvenOrOdd</a> <a id="9839" href="Cubical.Data.Nat.Properties.html#9839" class="Bound">n</a> <a id="9841" class="Symbol">(</a><a id="9842" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9846" href="Cubical.Data.Nat.Properties.html#9846" class="Bound">x</a><a id="9847" class="Symbol">)</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9854" href="Cubical.Data.Nat.Properties.html#9854" class="Bound">x₁</a><a id="9856" class="Symbol">)</a> <a id="9858" class="Symbol">=</a> <a id="9860" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9866" class="Symbol">(</a><a id="9867" href="Cubical.Data.Nat.Properties.html#9314" class="Function">¬evenAndOdd</a> <a id="9879" href="Cubical.Data.Nat.Properties.html#9839" class="Bound">n</a> <a id="9881" class="Symbol">(</a><a id="9882" href="Cubical.Data.Nat.Properties.html#9846" class="Bound">x</a> <a id="9884" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9886" href="Cubical.Data.Nat.Properties.html#9854" class="Bound">x₁</a><a id="9888" class="Symbol">))</a>
<a id="9891" href="Cubical.Data.Nat.Properties.html#9696" class="Function">isPropEvenOrOdd</a> <a id="9907" href="Cubical.Data.Nat.Properties.html#9907" class="Bound">n</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9914" href="Cubical.Data.Nat.Properties.html#9914" class="Bound">x</a><a id="9915" class="Symbol">)</a> <a id="9917" class="Symbol">(</a><a id="9918" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9922" href="Cubical.Data.Nat.Properties.html#9922" class="Bound">x₁</a><a id="9924" class="Symbol">)</a> <a id="9926" class="Symbol">=</a> <a id="9928" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9934" class="Symbol">(</a><a id="9935" href="Cubical.Data.Nat.Properties.html#9314" class="Function">¬evenAndOdd</a> <a id="9947" class="Symbol">(</a><a id="9948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9952" href="Cubical.Data.Nat.Properties.html#9907" class="Bound">n</a><a id="9953" class="Symbol">)</a> <a id="9955" class="Symbol">(</a><a id="9956" href="Cubical.Data.Nat.Properties.html#9914" class="Bound">x</a> <a id="9958" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9960" href="Cubical.Data.Nat.Properties.html#9922" class="Bound">x₁</a><a id="9962" class="Symbol">))</a>
<a id="9965" href="Cubical.Data.Nat.Properties.html#9696" class="Function">isPropEvenOrOdd</a> <a id="9981" href="Cubical.Data.Nat.Properties.html#9981" class="Bound">n</a> <a id="9983" class="Symbol">(</a><a id="9984" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9988" href="Cubical.Data.Nat.Properties.html#9988" class="Bound">x</a><a id="9989" class="Symbol">)</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9996" href="Cubical.Data.Nat.Properties.html#9996" class="Bound">x₁</a><a id="9998" class="Symbol">)</a> <a id="10000" class="Symbol">=</a> <a id="10002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10007" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10011" class="Symbol">(</a><a id="10012" href="Cubical.Data.Nat.Properties.html#9456" class="Function">isPropIsEvenT</a> <a id="10026" class="Symbol">(</a><a id="10027" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10031" href="Cubical.Data.Nat.Properties.html#9981" class="Bound">n</a><a id="10032" class="Symbol">)</a> <a id="10034" href="Cubical.Data.Nat.Properties.html#9988" class="Bound">x</a> <a id="10036" href="Cubical.Data.Nat.Properties.html#9996" class="Bound">x₁</a><a id="10038" class="Symbol">)</a>

<a id="10041" class="Keyword">module</a> <a id="PlusBis"></a><a id="10048" href="Cubical.Data.Nat.Properties.html#10048" class="Module">PlusBis</a> <a id="10056" class="Keyword">where</a>

  <a id="PlusBis._+&#39;_"></a><a id="10065" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">_+&#39;_</a> <a id="10070" class="Symbol">:</a> <a id="10072" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10074" class="Symbol">→</a> <a id="10076" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10078" class="Symbol">→</a> <a id="10080" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="10084" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10089" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10092" href="Cubical.Data.Nat.Properties.html#10092" class="Bound">b</a> <a id="10094" class="Symbol">=</a> <a id="10096" href="Cubical.Data.Nat.Properties.html#10092" class="Bound">b</a>
  <a id="10100" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10104" href="Cubical.Data.Nat.Properties.html#10104" class="Bound">a</a> <a id="10106" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10109" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10114" class="Symbol">=</a> <a id="10116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10120" href="Cubical.Data.Nat.Properties.html#10104" class="Bound">a</a>
  <a id="10124" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10128" href="Cubical.Data.Nat.Properties.html#10128" class="Bound">a</a> <a id="10130" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10137" href="Cubical.Data.Nat.Properties.html#10137" class="Bound">b</a> <a id="10139" class="Symbol">=</a> <a id="10141" class="Number">2</a> <a id="10143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10145" class="Symbol">(</a><a id="10146" href="Cubical.Data.Nat.Properties.html#10128" class="Bound">a</a> <a id="10148" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10150" href="Cubical.Data.Nat.Properties.html#10137" class="Bound">b</a><a id="10151" class="Symbol">)</a>

  <a id="PlusBis.+&#39;≡+"></a><a id="10156" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10161" class="Symbol">:</a> <a id="10163" class="Symbol">(</a><a id="10164" href="Cubical.Data.Nat.Properties.html#10164" class="Bound">n</a> <a id="10166" href="Cubical.Data.Nat.Properties.html#10166" class="Bound">m</a> <a id="10168" class="Symbol">:</a> <a id="10170" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10171" class="Symbol">)</a> <a id="10173" class="Symbol">→</a> <a id="10175" href="Cubical.Data.Nat.Properties.html#10164" class="Bound">n</a> <a id="10177" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10180" href="Cubical.Data.Nat.Properties.html#10166" class="Bound">m</a> <a id="10182" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10184" href="Cubical.Data.Nat.Properties.html#10164" class="Bound">n</a> <a id="10186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10188" href="Cubical.Data.Nat.Properties.html#10166" class="Bound">m</a>
  <a id="10192" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10197" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10202" href="Cubical.Data.Nat.Properties.html#10202" class="Bound">m</a> <a id="10204" class="Symbol">=</a> <a id="10206" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10213" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10218" class="Symbol">(</a><a id="10219" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10223" href="Cubical.Data.Nat.Properties.html#10223" class="Bound">n</a><a id="10224" class="Symbol">)</a> <a id="10226" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10231" class="Symbol">=</a> <a id="10233" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10238" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10242" class="Symbol">(</a><a id="10243" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10247" class="Symbol">(</a><a id="10248" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="10255" href="Cubical.Data.Nat.Properties.html#10223" class="Bound">n</a> <a id="10257" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10261" class="Symbol">))</a>
  <a id="10266" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10271" class="Symbol">(</a><a id="10272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10276" href="Cubical.Data.Nat.Properties.html#10276" class="Bound">n</a><a id="10277" class="Symbol">)</a> <a id="10279" class="Symbol">(</a><a id="10280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10284" href="Cubical.Data.Nat.Properties.html#10284" class="Bound">m</a><a id="10285" class="Symbol">)</a> <a id="10287" class="Symbol">=</a> <a id="10289" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10298" class="Symbol">(</a><a id="10299" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10303" class="Symbol">(</a><a id="10304" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="10310" href="Cubical.Data.Nat.Properties.html#10276" class="Bound">n</a> <a id="10312" href="Cubical.Data.Nat.Properties.html#10284" class="Bound">m</a><a id="10313" class="Symbol">))</a>

  <a id="PlusBis.+&#39;-comm"></a><a id="10319" href="Cubical.Data.Nat.Properties.html#10319" class="Function">+&#39;-comm</a> <a id="10327" class="Symbol">:</a> <a id="10329" class="Symbol">(</a><a id="10330" href="Cubical.Data.Nat.Properties.html#10330" class="Bound">n</a> <a id="10332" href="Cubical.Data.Nat.Properties.html#10332" class="Bound">m</a> <a id="10334" class="Symbol">:</a> <a id="10336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10337" class="Symbol">)</a> <a id="10339" class="Symbol">→</a> <a id="10341" href="Cubical.Data.Nat.Properties.html#10330" class="Bound">n</a> <a id="10343" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10346" href="Cubical.Data.Nat.Properties.html#10332" class="Bound">m</a> <a id="10348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10350" href="Cubical.Data.Nat.Properties.html#10332" class="Bound">m</a> <a id="10352" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10355" href="Cubical.Data.Nat.Properties.html#10330" class="Bound">n</a>
  <a id="10359" href="Cubical.Data.Nat.Properties.html#10319" class="Function">+&#39;-comm</a> <a id="10367" href="Cubical.Data.Nat.Properties.html#10367" class="Bound">n</a> <a id="10369" href="Cubical.Data.Nat.Properties.html#10369" class="Bound">m</a> <a id="10371" class="Symbol">=</a> <a id="10373" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10378" href="Cubical.Data.Nat.Properties.html#10367" class="Bound">n</a> <a id="10380" href="Cubical.Data.Nat.Properties.html#10369" class="Bound">m</a> <a id="10382" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10385" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="10392" href="Cubical.Data.Nat.Properties.html#10367" class="Bound">n</a> <a id="10394" href="Cubical.Data.Nat.Properties.html#10369" class="Bound">m</a> <a id="10396" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10399" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10409" href="Cubical.Data.Nat.Properties.html#10369" class="Bound">m</a> <a id="10411" href="Cubical.Data.Nat.Properties.html#10367" class="Bound">n</a><a id="10412" class="Symbol">)</a>

  <a id="PlusBis.+&#39;-assoc"></a><a id="10417" href="Cubical.Data.Nat.Properties.html#10417" class="Function">+&#39;-assoc</a> <a id="10426" class="Symbol">:</a> <a id="10428" class="Symbol">(</a><a id="10429" href="Cubical.Data.Nat.Properties.html#10429" class="Bound">n</a> <a id="10431" href="Cubical.Data.Nat.Properties.html#10431" class="Bound">m</a> <a id="10433" href="Cubical.Data.Nat.Properties.html#10433" class="Bound">l</a> <a id="10435" class="Symbol">:</a> <a id="10437" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10438" class="Symbol">)</a> <a id="10440" class="Symbol">→</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Cubical.Data.Nat.Properties.html#10429" class="Bound">n</a> <a id="10445" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10448" class="Symbol">(</a><a id="10449" href="Cubical.Data.Nat.Properties.html#10431" class="Bound">m</a> <a id="10451" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10454" href="Cubical.Data.Nat.Properties.html#10433" class="Bound">l</a><a id="10455" class="Symbol">))</a> <a id="10458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10460" class="Symbol">((</a><a id="10462" href="Cubical.Data.Nat.Properties.html#10429" class="Bound">n</a> <a id="10464" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10467" href="Cubical.Data.Nat.Properties.html#10431" class="Bound">m</a><a id="10468" class="Symbol">)</a> <a id="10470" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10473" href="Cubical.Data.Nat.Properties.html#10433" class="Bound">l</a><a id="10474" class="Symbol">)</a>
  <a id="10478" href="Cubical.Data.Nat.Properties.html#10417" class="Function">+&#39;-assoc</a> <a id="10487" href="Cubical.Data.Nat.Properties.html#10487" class="Bound">n</a> <a id="10489" href="Cubical.Data.Nat.Properties.html#10489" class="Bound">m</a> <a id="10491" href="Cubical.Data.Nat.Properties.html#10491" class="Bound">l</a> <a id="10493" class="Symbol">=</a>
       <a id="10502" class="Symbol">(λ</a> <a id="10505" href="Cubical.Data.Nat.Properties.html#10505" class="Bound">i</a> <a id="10507" class="Symbol">→</a> <a id="10509" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10514" href="Cubical.Data.Nat.Properties.html#10487" class="Bound">n</a> <a id="10516" class="Symbol">(</a><a id="10517" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10522" href="Cubical.Data.Nat.Properties.html#10489" class="Bound">m</a> <a id="10524" href="Cubical.Data.Nat.Properties.html#10491" class="Bound">l</a> <a id="10526" href="Cubical.Data.Nat.Properties.html#10505" class="Bound">i</a><a id="10527" class="Symbol">)</a> <a id="10529" href="Cubical.Data.Nat.Properties.html#10505" class="Bound">i</a><a id="10530" class="Symbol">)</a>
    <a id="10536" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10539" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="10547" href="Cubical.Data.Nat.Properties.html#10487" class="Bound">n</a> <a id="10549" href="Cubical.Data.Nat.Properties.html#10489" class="Bound">m</a> <a id="10551" href="Cubical.Data.Nat.Properties.html#10491" class="Bound">l</a>
    <a id="10557" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10560" class="Symbol">(λ</a> <a id="10563" href="Cubical.Data.Nat.Properties.html#10563" class="Bound">i</a> <a id="10565" class="Symbol">→</a> <a id="10567" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10572" class="Symbol">(</a><a id="10573" href="Cubical.Data.Nat.Properties.html#10156" class="Function">+&#39;≡+</a> <a id="10578" href="Cubical.Data.Nat.Properties.html#10487" class="Bound">n</a> <a id="10580" href="Cubical.Data.Nat.Properties.html#10489" class="Bound">m</a> <a id="10582" class="Symbol">(</a><a id="10583" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10585" href="Cubical.Data.Nat.Properties.html#10563" class="Bound">i</a><a id="10586" class="Symbol">))</a> <a id="10589" href="Cubical.Data.Nat.Properties.html#10491" class="Bound">l</a> <a id="10591" class="Symbol">(</a><a id="10592" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10594" href="Cubical.Data.Nat.Properties.html#10563" class="Bound">i</a><a id="10595" class="Symbol">))</a>

  <a id="PlusBis.+&#39;-rid"></a><a id="10601" href="Cubical.Data.Nat.Properties.html#10601" class="Function">+&#39;-rid</a> <a id="10608" class="Symbol">:</a> <a id="10610" class="Symbol">(</a><a id="10611" href="Cubical.Data.Nat.Properties.html#10611" class="Bound">n</a> <a id="10613" class="Symbol">:</a> <a id="10615" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10616" class="Symbol">)</a> <a id="10618" class="Symbol">→</a> <a id="10620" href="Cubical.Data.Nat.Properties.html#10611" class="Bound">n</a> <a id="10622" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10625" class="Number">0</a> <a id="10627" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10629" href="Cubical.Data.Nat.Properties.html#10611" class="Bound">n</a>
  <a id="10633" href="Cubical.Data.Nat.Properties.html#10601" class="Function">+&#39;-rid</a> <a id="10640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10645" class="Symbol">=</a> <a id="10647" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10654" href="Cubical.Data.Nat.Properties.html#10601" class="Function">+&#39;-rid</a> <a id="10661" class="Symbol">(</a><a id="10662" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10666" href="Cubical.Data.Nat.Properties.html#10666" class="Bound">n</a><a id="10667" class="Symbol">)</a> <a id="10669" class="Symbol">=</a> <a id="10671" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="PlusBis.+&#39;-lid"></a><a id="10679" href="Cubical.Data.Nat.Properties.html#10679" class="Function">+&#39;-lid</a> <a id="10686" class="Symbol">:</a> <a id="10688" class="Symbol">(</a><a id="10689" href="Cubical.Data.Nat.Properties.html#10689" class="Bound">n</a> <a id="10691" class="Symbol">:</a> <a id="10693" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10694" class="Symbol">)</a> <a id="10696" class="Symbol">→</a> <a id="10698" class="Number">0</a> <a id="10700" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10703" href="Cubical.Data.Nat.Properties.html#10689" class="Bound">n</a> <a id="10705" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10707" href="Cubical.Data.Nat.Properties.html#10689" class="Bound">n</a>
  <a id="10711" href="Cubical.Data.Nat.Properties.html#10679" class="Function">+&#39;-lid</a> <a id="10718" href="Cubical.Data.Nat.Properties.html#10718" class="Bound">n</a> <a id="10720" class="Symbol">=</a> <a id="10722" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="PlusBis.+&#39;-suc"></a><a id="10730" href="Cubical.Data.Nat.Properties.html#10730" class="Function">+&#39;-suc</a> <a id="10737" class="Symbol">:</a> <a id="10739" class="Symbol">(</a><a id="10740" href="Cubical.Data.Nat.Properties.html#10740" class="Bound">n</a> <a id="10742" href="Cubical.Data.Nat.Properties.html#10742" class="Bound">m</a> <a id="10744" class="Symbol">:</a> <a id="10746" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10747" class="Symbol">)</a> <a id="10749" class="Symbol">→</a> <a id="10751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10755" class="Symbol">(</a><a id="10756" href="Cubical.Data.Nat.Properties.html#10740" class="Bound">n</a> <a id="10758" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10761" href="Cubical.Data.Nat.Properties.html#10742" class="Bound">m</a><a id="10762" class="Symbol">)</a> <a id="10764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10770" href="Cubical.Data.Nat.Properties.html#10740" class="Bound">n</a> <a id="10772" href="Cubical.Data.Nat.Properties.html#10065" class="Function Operator">+&#39;</a> <a id="10775" href="Cubical.Data.Nat.Properties.html#10742" class="Bound">m</a>
  <a id="10779" href="Cubical.Data.Nat.Properties.html#10730" class="Function">+&#39;-suc</a> <a id="10786" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10791" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10796" class="Symbol">=</a> <a id="10798" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10805" href="Cubical.Data.Nat.Properties.html#10730" class="Function">+&#39;-suc</a> <a id="10812" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10817" class="Symbol">(</a><a id="10818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10822" href="Cubical.Data.Nat.Properties.html#10822" class="Bound">m</a><a id="10823" class="Symbol">)</a> <a id="10825" class="Symbol">=</a> <a id="10827" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10834" href="Cubical.Data.Nat.Properties.html#10730" class="Function">+&#39;-suc</a> <a id="10841" class="Symbol">(</a><a id="10842" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10846" href="Cubical.Data.Nat.Properties.html#10846" class="Bound">n</a><a id="10847" class="Symbol">)</a> <a id="10849" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10854" class="Symbol">=</a> <a id="10856" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10863" href="Cubical.Data.Nat.Properties.html#10730" class="Function">+&#39;-suc</a> <a id="10870" class="Symbol">(</a><a id="10871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10875" href="Cubical.Data.Nat.Properties.html#10875" class="Bound">n</a><a id="10876" class="Symbol">)</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10883" href="Cubical.Data.Nat.Properties.html#10883" class="Bound">m</a><a id="10884" class="Symbol">)</a> <a id="10886" class="Symbol">=</a> <a id="10888" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="10894" class="Comment">-- Neat transport lemma for ℕ</a>
<a id="compSubstℕ"></a><a id="10924" href="Cubical.Data.Nat.Properties.html#10924" class="Function">compSubstℕ</a> <a id="10935" class="Symbol">:</a> <a id="10937" class="Symbol">∀</a> <a id="10939" class="Symbol">{</a><a id="10940" href="Cubical.Data.Nat.Properties.html#10940" class="Bound">ℓ</a><a id="10941" class="Symbol">}</a> <a id="10943" class="Symbol">{</a><a id="10944" href="Cubical.Data.Nat.Properties.html#10944" class="Bound">A</a> <a id="10946" class="Symbol">:</a> <a id="10948" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10950" class="Symbol">→</a> <a id="10952" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10957" href="Cubical.Data.Nat.Properties.html#10940" class="Bound">ℓ</a><a id="10958" class="Symbol">}</a> <a id="10960" class="Symbol">{</a><a id="10961" href="Cubical.Data.Nat.Properties.html#10961" class="Bound">n</a> <a id="10963" href="Cubical.Data.Nat.Properties.html#10963" class="Bound">m</a> <a id="10965" href="Cubical.Data.Nat.Properties.html#10965" class="Bound">l</a> <a id="10967" class="Symbol">:</a> <a id="10969" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10970" class="Symbol">}</a>
   <a id="10975" class="Symbol">(</a><a id="10976" href="Cubical.Data.Nat.Properties.html#10976" class="Bound">p</a> <a id="10978" class="Symbol">:</a> <a id="10980" href="Cubical.Data.Nat.Properties.html#10961" class="Bound">n</a> <a id="10982" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10984" href="Cubical.Data.Nat.Properties.html#10963" class="Bound">m</a><a id="10985" class="Symbol">)</a> <a id="10987" class="Symbol">(</a><a id="10988" href="Cubical.Data.Nat.Properties.html#10988" class="Bound">q</a> <a id="10990" class="Symbol">:</a> <a id="10992" href="Cubical.Data.Nat.Properties.html#10963" class="Bound">m</a> <a id="10994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10996" href="Cubical.Data.Nat.Properties.html#10965" class="Bound">l</a><a id="10997" class="Symbol">)</a> <a id="10999" class="Symbol">(</a><a id="11000" href="Cubical.Data.Nat.Properties.html#11000" class="Bound">r</a> <a id="11002" class="Symbol">:</a> <a id="11004" href="Cubical.Data.Nat.Properties.html#10961" class="Bound">n</a> <a id="11006" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11008" href="Cubical.Data.Nat.Properties.html#10965" class="Bound">l</a><a id="11009" class="Symbol">)</a>
   <a id="11014" class="Symbol">→</a> <a id="11016" class="Symbol">{</a><a id="11017" href="Cubical.Data.Nat.Properties.html#11017" class="Bound">x</a> <a id="11019" class="Symbol">:</a> <a id="11021" class="Symbol">_}</a>
   <a id="11027" class="Symbol">→</a> <a id="11029" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11035" href="Cubical.Data.Nat.Properties.html#10944" class="Bound">A</a> <a id="11037" href="Cubical.Data.Nat.Properties.html#10988" class="Bound">q</a> <a id="11039" class="Symbol">(</a><a id="11040" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11046" href="Cubical.Data.Nat.Properties.html#10944" class="Bound">A</a> <a id="11048" href="Cubical.Data.Nat.Properties.html#10976" class="Bound">p</a> <a id="11050" href="Cubical.Data.Nat.Properties.html#11017" class="Bound">x</a><a id="11051" class="Symbol">)</a>
   <a id="11056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11058" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11064" href="Cubical.Data.Nat.Properties.html#10944" class="Bound">A</a> <a id="11066" href="Cubical.Data.Nat.Properties.html#11000" class="Bound">r</a> <a id="11068" href="Cubical.Data.Nat.Properties.html#11017" class="Bound">x</a>
<a id="11070" href="Cubical.Data.Nat.Properties.html#10924" class="Function">compSubstℕ</a> <a id="11081" class="Symbol">{</a><a id="11082" class="Argument">A</a> <a id="11084" class="Symbol">=</a> <a id="11086" href="Cubical.Data.Nat.Properties.html#11086" class="Bound">A</a><a id="11087" class="Symbol">}</a> <a id="11089" href="Cubical.Data.Nat.Properties.html#11089" class="Bound">p</a> <a id="11091" href="Cubical.Data.Nat.Properties.html#11091" class="Bound">q</a> <a id="11093" href="Cubical.Data.Nat.Properties.html#11093" class="Bound">r</a> <a id="11095" class="Symbol">{</a><a id="11096" class="Argument">x</a> <a id="11098" class="Symbol">=</a> <a id="11100" href="Cubical.Data.Nat.Properties.html#11100" class="Bound">x</a><a id="11101" class="Symbol">}</a> <a id="11103" class="Symbol">=</a>
  <a id="11107" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11111" class="Symbol">(</a><a id="11112" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="11127" href="Cubical.Data.Nat.Properties.html#11086" class="Bound">A</a> <a id="11129" href="Cubical.Data.Nat.Properties.html#11089" class="Bound">p</a> <a id="11131" href="Cubical.Data.Nat.Properties.html#11091" class="Bound">q</a> <a id="11133" href="Cubical.Data.Nat.Properties.html#11100" class="Bound">x</a><a id="11134" class="Symbol">)</a>
  <a id="11138" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11140" class="Symbol">λ</a> <a id="11142" href="Cubical.Data.Nat.Properties.html#11142" class="Bound">i</a> <a id="11144" class="Symbol">→</a> <a id="11146" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11152" href="Cubical.Data.Nat.Properties.html#11086" class="Bound">A</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Cubical.Data.Nat.Properties.html#4677" class="Function">isSetℕ</a> <a id="11162" class="Symbol">_</a> <a id="11164" class="Symbol">_</a> <a id="11166" class="Symbol">(</a><a id="11167" href="Cubical.Data.Nat.Properties.html#11089" class="Bound">p</a> <a id="11169" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11171" href="Cubical.Data.Nat.Properties.html#11091" class="Bound">q</a><a id="11172" class="Symbol">)</a> <a id="11174" href="Cubical.Data.Nat.Properties.html#11093" class="Bound">r</a> <a id="11176" href="Cubical.Data.Nat.Properties.html#11142" class="Bound">i</a><a id="11177" class="Symbol">)</a> <a id="11179" href="Cubical.Data.Nat.Properties.html#11100" class="Bound">x</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Prod.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Prod.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Prod.Base.html" class="Module">Cubical.Data.Prod.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="120" class="Comment">-- Here we define an inductive version of the product type, see below</a>
<a id="190" class="Comment">-- for its uses.</a>

<a id="208" class="Comment">-- See `Cubical.Data.Sigma` for `_×_` defined as a special case of</a>
<a id="275" class="Comment">-- sigma types, which is the generally preferred one.</a>

<a id="330" class="Comment">-- If × is defined using Σ then transp/hcomp will be compute</a>
<a id="391" class="Comment">-- &quot;negatively&quot;, that is, they won&#39;t reduce unless we project out the</a>
<a id="461" class="Comment">-- first of second component. This is not always what we want so this</a>
<a id="531" class="Comment">-- implementation is done using a datatype which computes positively.</a>


<a id="603" class="Keyword">private</a>
  <a id="613" class="Keyword">variable</a>
    <a id="626" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a> <a id="628" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a> <a id="631" class="Symbol">:</a> <a id="633" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="640" class="Keyword">data</a> <a id="_×_"></a><a id="645" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">_×_</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="652" class="Symbol">:</a> <a id="654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="659" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="660" class="Symbol">)</a> <a id="662" class="Symbol">(</a><a id="663" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="672" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">:</a> <a id="678" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="683" class="Symbol">(</a><a id="684" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="690" href="Cubical.Data.Prod.Base.html#659" class="Bound">ℓ</a> <a id="692" href="Cubical.Data.Prod.Base.html#672" class="Bound">ℓ&#39;</a><a id="694" class="Symbol">)</a> <a id="696" class="Keyword">where</a>
  <a id="_×_._,_"></a><a id="704" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">_,_</a> <a id="708" class="Symbol">:</a> <a id="710" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a> <a id="716" class="Symbol">→</a> <a id="718" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="720" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="722" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a>

<a id="725" class="Keyword">infixr</a> <a id="732" class="Number">5</a> <a id="734" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">_×_</a>

<a id="proj₁"></a><a id="739" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="745" class="Symbol">:</a> <a id="747" class="Symbol">{</a><a id="748" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="757" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="758" class="Symbol">}</a> <a id="760" class="Symbol">{</a><a id="761" href="Cubical.Data.Prod.Base.html#761" class="Bound">B</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="770" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">→</a> <a id="776" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a> <a id="778" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="780" href="Cubical.Data.Prod.Base.html#761" class="Bound">B</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a>
<a id="786" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="792" class="Symbol">(</a><a id="793" href="Cubical.Data.Prod.Base.html#793" class="Bound">x</a> <a id="795" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="797" class="Symbol">_)</a> <a id="800" class="Symbol">=</a> <a id="802" href="Cubical.Data.Prod.Base.html#793" class="Bound">x</a>

<a id="proj₂"></a><a id="805" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">{</a><a id="814" href="Cubical.Data.Prod.Base.html#814" class="Bound">A</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="823" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">{</a><a id="827" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a> <a id="829" class="Symbol">:</a> <a id="831" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="836" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Data.Prod.Base.html#814" class="Bound">A</a> <a id="844" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="846" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a> <a id="848" class="Symbol">→</a> <a id="850" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a>
<a id="852" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="858" class="Symbol">(_</a> <a id="861" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="863" href="Cubical.Data.Prod.Base.html#863" class="Bound">x</a><a id="864" class="Symbol">)</a> <a id="866" class="Symbol">=</a> <a id="868" href="Cubical.Data.Prod.Base.html#863" class="Bound">x</a>


<a id="872" class="Keyword">private</a>
  <a id="882" class="Keyword">variable</a>
    <a id="895" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a>    <a id="900" class="Symbol">:</a> <a id="902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="907" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a>
    <a id="913" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="915" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a>  <a id="918" class="Symbol">:</a> <a id="920" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="929" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a>

<a id="intro"></a><a id="932" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="938" class="Symbol">:</a> <a id="940" class="Symbol">(∀</a> <a id="943" href="Cubical.Data.Prod.Base.html#943" class="Bound">a</a> <a id="945" class="Symbol">→</a> <a id="947" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="949" href="Cubical.Data.Prod.Base.html#943" class="Bound">a</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" class="Symbol">(∀</a> <a id="957" href="Cubical.Data.Prod.Base.html#957" class="Bound">a</a> <a id="959" class="Symbol">→</a> <a id="961" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="963" href="Cubical.Data.Prod.Base.html#957" class="Bound">a</a><a id="964" class="Symbol">)</a> <a id="966" class="Symbol">→</a> <a id="968" class="Symbol">∀</a> <a id="970" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a> <a id="972" class="Symbol">→</a> <a id="974" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="976" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a> <a id="978" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="980" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="982" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a>
<a id="984" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="990" href="Cubical.Data.Prod.Base.html#990" class="Bound">f</a> <a id="992" href="Cubical.Data.Prod.Base.html#992" class="Bound">g</a> <a id="994" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a> <a id="996" class="Symbol">=</a> <a id="998" href="Cubical.Data.Prod.Base.html#990" class="Bound">f</a> <a id="1000" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a> <a id="1002" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1004" href="Cubical.Data.Prod.Base.html#992" class="Bound">g</a> <a id="1006" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a>

<a id="map"></a><a id="1009" href="Cubical.Data.Prod.Base.html#1009" class="Function">map</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">{</a><a id="1016" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1025" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1042" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="1044" class="Symbol">}</a>
   <a id="1049" class="Symbol">→</a> <a id="1051" class="Symbol">(∀</a> <a id="1054" href="Cubical.Data.Prod.Base.html#1054" class="Bound">a</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="1060" href="Cubical.Data.Prod.Base.html#1054" class="Bound">a</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" class="Symbol">(∀</a> <a id="1068" href="Cubical.Data.Prod.Base.html#1068" class="Bound">b</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1074" href="Cubical.Data.Prod.Base.html#1068" class="Bound">b</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a> <a id="1086" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1088" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">→</a> <a id="1093" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="1102" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1107" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="1116" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a><a id="1117" class="Symbol">)</a>
<a id="1119" href="Cubical.Data.Prod.Base.html#1009" class="Function">map</a> <a id="1123" href="Cubical.Data.Prod.Base.html#1123" class="Bound">f</a> <a id="1125" href="Cubical.Data.Prod.Base.html#1125" class="Bound">g</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Data.Prod.Base.html#1123" class="Bound">f</a> <a id="1138" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1140" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a><a id="1145" class="Symbol">)</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Cubical.Data.Prod.Base.html#1125" class="Bound">g</a> <a id="1150" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1152" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a><a id="1157" class="Symbol">)</a>


<a id="×-η"></a><a id="1161" href="Cubical.Data.Prod.Base.html#1161" class="Function">×-η</a> <a id="1165" class="Symbol">:</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Data.Prod.Base.html#1168" class="Bound">A</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1177" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="1178" class="Symbol">}</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Data.Prod.Base.html#1181" class="Bound">B</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1190" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Cubical.Data.Prod.Base.html#1168" class="Bound">A</a> <a id="1201" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1203" href="Cubical.Data.Prod.Base.html#1181" class="Bound">B</a><a id="1204" class="Symbol">)</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a> <a id="1210" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1212" class="Symbol">((</a><a id="1214" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="1220" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a><a id="1221" class="Symbol">)</a> <a id="1223" class="InductiveConstructor Operator">,</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="1232" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a><a id="1233" class="Symbol">))</a>
<a id="1236" href="Cubical.Data.Prod.Base.html#1161" class="Function">×-η</a> <a id="1240" class="Symbol">(</a><a id="1241" href="Cubical.Data.Prod.Base.html#1241" class="Bound">x</a> <a id="1243" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1245" href="Cubical.Data.Prod.Base.html#1245" class="Bound">x₁</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">=</a> <a id="1251" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="1258" class="Comment">-- The product type with one parameter in Typeω</a>

<a id="1307" class="Keyword">record</a> <a id="_×ω_"></a><a id="1314" href="Cubical.Data.Prod.Base.html#1314" class="Record Operator">_×ω_</a> <a id="1319" class="Symbol">{</a><a id="1320" href="Cubical.Data.Prod.Base.html#1320" class="Bound">a</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Data.Prod.Base.html#1324" class="Bound">A</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1333" href="Cubical.Data.Prod.Base.html#1320" class="Bound">a</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Cubical.Data.Prod.Base.html#1337" class="Bound">B</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Primitive.html#512" class="Primitive">Typeω</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">:</a> <a id="1350" href="Agda.Primitive.html#512" class="Primitive">Typeω</a> <a id="1356" class="Keyword">where</a>
  <a id="1364" class="Keyword">constructor</a> <a id="_,_"></a><a id="1376" href="Cubical.Data.Prod.Base.html#1376" class="InductiveConstructor Operator">_,_</a>
  <a id="1382" class="Keyword">field</a>
    <a id="_×ω_.fst"></a><a id="1392" href="Cubical.Data.Prod.Base.html#1392" class="Field">fst</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Cubical.Data.Prod.Base.html#1324" class="Bound">A</a>
    <a id="_×ω_.snd"></a><a id="1404" href="Cubical.Data.Prod.Base.html#1404" class="Field">snd</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Cubical.Data.Prod.Base.html#1337" class="Bound">B</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sigma.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{- Basic definitions using Σ-types

Σ-types are defined in Core/Primitives as they are needed for Glue types.

The file contains:

- Non-dependent pair types: A × B
- Mere existence: ∃[x ∈ A] B
- Unique existence: ∃![x ∈ A] B

-}</a>
<a id="231" class="Keyword">module</a> <a id="238" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="262" class="Keyword">where</a>

<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="305" class="Keyword">public</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>


<a id="409" class="Comment">-- Non-dependent pair types</a>

<a id="_×_"></a><a id="438" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a> <a id="442" class="Symbol">:</a> <a id="444" class="Symbol">∀</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a> <a id="449" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="451" class="Symbol">}</a> <a id="453" class="Symbol">(</a><a id="454" href="Cubical.Data.Sigma.Base.html#454" class="Bound">A</a> <a id="456" class="Symbol">:</a> <a id="458" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="463" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a><a id="464" class="Symbol">)</a> <a id="466" class="Symbol">(</a><a id="467" href="Cubical.Data.Sigma.Base.html#467" class="Bound">B</a> <a id="469" class="Symbol">:</a> <a id="471" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="476" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="478" class="Symbol">)</a> <a id="480" class="Symbol">→</a> <a id="482" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="487" class="Symbol">(</a><a id="488" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="494" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a> <a id="496" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="498" class="Symbol">)</a>
<a id="500" href="Cubical.Data.Sigma.Base.html#500" class="Bound">A</a> <a id="502" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="504" href="Cubical.Data.Sigma.Base.html#504" class="Bound">B</a> <a id="506" class="Symbol">=</a> <a id="508" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="510" href="Cubical.Data.Sigma.Base.html#500" class="Bound">A</a> <a id="512" class="Symbol">(λ</a> <a id="515" href="Cubical.Data.Sigma.Base.html#515" class="Bound">_</a> <a id="517" class="Symbol">→</a> <a id="519" href="Cubical.Data.Sigma.Base.html#504" class="Bound">B</a><a id="520" class="Symbol">)</a>

<a id="523" class="Keyword">infixr</a> <a id="530" class="Number">5</a> <a id="532" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a>


<a id="538" class="Comment">-- Mere existence</a>

<a id="∃"></a><a id="557" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a> <a id="559" class="Symbol">:</a> <a id="561" class="Symbol">∀</a> <a id="563" class="Symbol">{</a><a id="564" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a> <a id="566" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="568" class="Symbol">}</a> <a id="570" class="Symbol">(</a><a id="571" href="Cubical.Data.Sigma.Base.html#571" class="Bound">A</a> <a id="573" class="Symbol">:</a> <a id="575" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="580" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a><a id="581" class="Symbol">)</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Data.Sigma.Base.html#584" class="Bound">B</a> <a id="586" class="Symbol">:</a> <a id="588" href="Cubical.Data.Sigma.Base.html#571" class="Bound">A</a> <a id="590" class="Symbol">→</a> <a id="592" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="597" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="599" class="Symbol">)</a> <a id="601" class="Symbol">→</a> <a id="603" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="608" class="Symbol">(</a><a id="609" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="615" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a> <a id="617" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="619" class="Symbol">)</a>
<a id="621" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a> <a id="623" href="Cubical.Data.Sigma.Base.html#623" class="Bound">A</a> <a id="625" href="Cubical.Data.Sigma.Base.html#625" class="Bound">B</a> <a id="627" class="Symbol">=</a> <a id="629" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="631" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="633" href="Cubical.Data.Sigma.Base.html#623" class="Bound">A</a> <a id="635" href="Cubical.Data.Sigma.Base.html#625" class="Bound">B</a> <a id="637" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="641" class="Keyword">infix</a> <a id="647" class="Number">2</a> <a id="649" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a>

<a id="∃-syntax"></a><a id="659" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="668" class="Symbol">:</a> <a id="670" class="Symbol">∀</a> <a id="672" class="Symbol">{</a><a id="673" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a> <a id="675" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">(</a><a id="680" href="Cubical.Data.Sigma.Base.html#680" class="Bound">A</a> <a id="682" class="Symbol">:</a> <a id="684" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="689" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Sigma.Base.html#693" class="Bound">B</a> <a id="695" class="Symbol">:</a> <a id="697" href="Cubical.Data.Sigma.Base.html#680" class="Bound">A</a> <a id="699" class="Symbol">→</a> <a id="701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="706" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">→</a> <a id="712" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="717" class="Symbol">(</a><a id="718" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="724" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a> <a id="726" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="728" class="Symbol">)</a>
<a id="730" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="739" class="Symbol">=</a> <a id="741" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a>

<a id="744" class="Keyword">syntax</a> <a id="751" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="760" class="Bound">A</a> <a id="762" class="Symbol">(λ</a> <a id="765" class="Bound">x</a> <a id="767" class="Symbol">→</a> <a id="769" class="Bound">B</a><a id="770" class="Symbol">)</a> <a id="772" class="Symbol">=</a> <a id="774" class="Function">∃[</a> <a id="777" class="Bound">x</a> <a id="779" class="Function">∈</a> <a id="781" class="Bound">A</a> <a id="783" class="Function">]</a> <a id="785" class="Bound">B</a>


<a id="789" class="Comment">-- Unique existence</a>

<a id="∃!"></a><a id="810" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="813" class="Symbol">:</a> <a id="815" class="Symbol">∀</a> <a id="817" class="Symbol">{</a><a id="818" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a> <a id="820" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="822" class="Symbol">}</a> <a id="824" class="Symbol">(</a><a id="825" href="Cubical.Data.Sigma.Base.html#825" class="Bound">A</a> <a id="827" class="Symbol">:</a> <a id="829" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="834" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Data.Sigma.Base.html#838" class="Bound">B</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Data.Sigma.Base.html#825" class="Bound">A</a> <a id="844" class="Symbol">→</a> <a id="846" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="851" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="862" class="Symbol">(</a><a id="863" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="869" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a> <a id="871" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="873" class="Symbol">)</a>
<a id="875" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="878" href="Cubical.Data.Sigma.Base.html#878" class="Bound">A</a> <a id="880" href="Cubical.Data.Sigma.Base.html#880" class="Bound">B</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="892" class="Symbol">(</a><a id="893" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="895" href="Cubical.Data.Sigma.Base.html#878" class="Bound">A</a> <a id="897" href="Cubical.Data.Sigma.Base.html#880" class="Bound">B</a><a id="898" class="Symbol">)</a>

<a id="901" class="Keyword">infix</a> <a id="907" class="Number">2</a> <a id="909" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a>

<a id="∃!-syntax"></a><a id="920" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">∀</a> <a id="934" class="Symbol">{</a><a id="935" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a> <a id="937" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Data.Sigma.Base.html#942" class="Bound">A</a> <a id="944" class="Symbol">:</a> <a id="946" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="951" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a><a id="952" class="Symbol">)</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.Data.Sigma.Base.html#955" class="Bound">B</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Data.Sigma.Base.html#942" class="Bound">A</a> <a id="961" class="Symbol">→</a> <a id="963" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="968" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="970" class="Symbol">)</a> <a id="972" class="Symbol">→</a> <a id="974" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="979" class="Symbol">(</a><a id="980" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="986" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a> <a id="988" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="990" class="Symbol">)</a>
<a id="992" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a>

<a id="1008" class="Keyword">syntax</a> <a id="1015" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="1025" class="Bound">A</a> <a id="1027" class="Symbol">(λ</a> <a id="1030" class="Bound">x</a> <a id="1032" class="Symbol">→</a> <a id="1034" class="Bound">B</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Symbol">=</a> <a id="1039" class="Function">∃![</a> <a id="1043" class="Bound">x</a> <a id="1045" class="Function">∈</a> <a id="1047" class="Bound">A</a> <a id="1049" class="Function">]</a> <a id="1051" class="Bound">B</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sigma.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Basic properties about Σ-types

- Action of Σ on functions ([map-fst], [map-snd])
- Characterization of equality in Σ-types using dependent paths ([ΣPath{Iso,≃,≡}PathΣ], [Σ≡Prop])
- Proof that discrete types are closed under Σ ([discreteΣ])
- Commutativity and associativity ([Σ-swap-*, Σ-assoc-*])
- Distributivity of Π over Σ ([Σ-Π-*])
- Action of Σ on isomorphisms, equivalences, and paths ([Σ-cong-fst], [Σ-cong-snd], ...)
- Characterization of equality in Σ-types using transport ([ΣPathTransport{≃,≡}PathΣ])
- Σ with a contractible base is its fiber ([Σ-contractFst, ΣUnit])

-}</a>
<a id="590" class="Keyword">module</a> <a id="597" href="Cubical.Data.Sigma.Properties.html" class="Module">Cubical.Data.Sigma.Properties</a> <a id="627" class="Keyword">where</a>

<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="929" class="Keyword">open</a> <a id="934" class="Keyword">import</a> <a id="941" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="1015" class="Keyword">open</a> <a id="1020" class="Keyword">import</a> <a id="1027" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="1051" class="Keyword">open</a> <a id="1056" class="Keyword">import</a> <a id="1063" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="1086" class="Keyword">open</a> <a id="1091" class="Keyword">import</a> <a id="1098" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a>

<a id="1123" class="Keyword">open</a> <a id="1128" class="Keyword">import</a> <a id="1135" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="1161" class="Keyword">open</a> <a id="1166" class="Keyword">import</a> <a id="1173" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="1205" class="Keyword">open</a> <a id="1210" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="1215" class="Keyword">private</a>
  <a id="1225" class="Keyword">variable</a>
    <a id="1238" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a> <a id="1240" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a> <a id="1243" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1259" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1261" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1271" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>
    <a id="1277" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1279" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Data.Sigma.Properties.html#1285" class="Bound">a</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1299" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>
    <a id="1305" href="Cubical.Data.Sigma.Properties.html#1305" class="Generalizable">C</a> <a id="1307" class="Symbol">:</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Data.Sigma.Properties.html#1310" class="Bound">a</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Cubical.Data.Sigma.Properties.html#1318" class="Bound">b</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1324" href="Cubical.Data.Sigma.Properties.html#1310" class="Bound">a</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1334" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>

<a id="map-fst"></a><a id="1337" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="1345" class="Symbol">:</a> <a id="1347" class="Symbol">{</a><a id="1348" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1357" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1358" class="Symbol">}</a> <a id="1360" class="Symbol">→</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Data.Sigma.Properties.html#1363" class="Bound">f</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1381" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1388" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1390" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a>
<a id="1392" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="1400" href="Cubical.Data.Sigma.Properties.html#1400" class="Bound">f</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.Data.Sigma.Properties.html#1403" class="Bound">a</a> <a id="1405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1407" href="Cubical.Data.Sigma.Properties.html#1407" class="Bound">b</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">=</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Sigma.Properties.html#1400" class="Bound">f</a> <a id="1415" href="Cubical.Data.Sigma.Properties.html#1403" class="Bound">a</a> <a id="1417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1419" href="Cubical.Data.Sigma.Properties.html#1407" class="Bound">b</a><a id="1420" class="Symbol">)</a>

<a id="map-snd"></a><a id="1423" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="1431" class="Symbol">:</a> <a id="1433" class="Symbol">(∀</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a><a id="1438" class="Symbol">}</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1444" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="1451" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1458" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1460" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1466" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1468" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="1471" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="1479" href="Cubical.Data.Sigma.Properties.html#1479" class="Bound">f</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Cubical.Data.Sigma.Properties.html#1482" class="Bound">a</a> <a id="1484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1486" href="Cubical.Data.Sigma.Properties.html#1486" class="Bound">b</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">=</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Data.Sigma.Properties.html#1482" class="Bound">a</a> <a id="1494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1496" href="Cubical.Data.Sigma.Properties.html#1479" class="Bound">f</a> <a id="1498" href="Cubical.Data.Sigma.Properties.html#1486" class="Bound">b</a><a id="1499" class="Symbol">)</a>

<a id="map-×"></a><a id="1502" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="1508" class="Symbol">:</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1520" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1521" class="Symbol">}</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1534" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1536" class="Symbol">}</a> <a id="1538" class="Symbol">→</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1564" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1566" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1573" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1575" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a>
<a id="1578" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="1584" href="Cubical.Data.Sigma.Properties.html#1584" class="Bound">f</a> <a id="1586" href="Cubical.Data.Sigma.Properties.html#1586" class="Bound">g</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Data.Sigma.Properties.html#1589" class="Bound">a</a> <a id="1591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1593" href="Cubical.Data.Sigma.Properties.html#1593" class="Bound">b</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">=</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Data.Sigma.Properties.html#1584" class="Bound">f</a> <a id="1601" href="Cubical.Data.Sigma.Properties.html#1589" class="Bound">a</a> <a id="1603" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1605" href="Cubical.Data.Sigma.Properties.html#1586" class="Bound">g</a> <a id="1607" href="Cubical.Data.Sigma.Properties.html#1593" class="Bound">b</a><a id="1608" class="Symbol">)</a>

<a id="≡-×"></a><a id="1611" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1615" class="Symbol">:</a> <a id="1617" class="Symbol">{</a><a id="1618" href="Cubical.Data.Sigma.Properties.html#1618" class="Bound">A</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1627" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">{</a><a id="1631" href="Cubical.Data.Sigma.Properties.html#1631" class="Bound">B</a> <a id="1633" class="Symbol">:</a> <a id="1635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1640" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1642" class="Symbol">}</a> <a id="1644" class="Symbol">{</a><a id="1645" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1647" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Cubical.Data.Sigma.Properties.html#1618" class="Bound">A</a> <a id="1653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1655" href="Cubical.Data.Sigma.Properties.html#1631" class="Bound">B</a><a id="1656" class="Symbol">}</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1664" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1668" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1672" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1680" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1684" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1688" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1696" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a>
<a id="1698" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1702" href="Cubical.Data.Sigma.Properties.html#1702" class="Bound">p</a> <a id="1704" href="Cubical.Data.Sigma.Properties.html#1704" class="Bound">q</a> <a id="1706" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a> <a id="1708" class="Symbol">=</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.Data.Sigma.Properties.html#1702" class="Bound">p</a> <a id="1713" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a><a id="1714" class="Symbol">)</a> <a id="1716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Data.Sigma.Properties.html#1704" class="Bound">q</a> <a id="1721" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a><a id="1722" class="Symbol">)</a>


<a id="1726" class="Comment">-- Characterization of paths in Σ using dependent paths</a>

<a id="1783" class="Keyword">module</a> <a id="1790" href="Cubical.Data.Sigma.Properties.html#1790" class="Module">_</a> <a id="1792" class="Symbol">{</a><a id="1793" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1806" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1807" class="Symbol">}</a> <a id="1809" class="Symbol">{</a><a id="1810" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Data.Sigma.Properties.html#1815" class="Bound">i</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1826" href="Cubical.Data.Sigma.Properties.html#1815" class="Bound">i</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1835" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1837" class="Symbol">}</a>
  <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1851" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1858" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1860" class="Symbol">)}</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1873" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1875" class="Symbol">)</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1880" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1882" class="Symbol">)}</a>
  <a id="1887" class="Keyword">where</a>

  <a id="1896" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1908" href="Cubical.Data.Sigma.Properties.html#1908" class="Bound">p</a> <a id="1910" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1912" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1918" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1925" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1933" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="1934" class="Symbol">)</a> <a id="1936" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1938" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1944" class="Symbol">(λ</a> <a id="1947" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1953" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.Sigma.Properties.html#1908" class="Bound">p</a> <a id="1958" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a><a id="1959" class="Symbol">))</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1967" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1975" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="1976" class="Symbol">)</a>
         <a id="1987" class="Symbol">→</a> <a id="1989" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1995" class="Symbol">(λ</a> <a id="1998" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2007" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2013" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a><a id="2014" class="Symbol">))</a> <a id="2017" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2019" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a>
  <a id="2023" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2030" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2033" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2041" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2044" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a> <a id="2046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2048" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2052" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2055" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a>

  <a id="2060" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2075" class="Symbol">(λ</a> <a id="2078" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2087" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2093" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a><a id="2094" class="Symbol">))</a> <a id="2097" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2099" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a>
         <a id="2110" class="Symbol">→</a> <a id="2112" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2115" href="Cubical.Data.Sigma.Properties.html#2115" class="Bound">p</a> <a id="2117" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2119" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2125" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2132" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2133" class="Symbol">)</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2140" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2145" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2151" class="Symbol">(λ</a> <a id="2154" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2160" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.Data.Sigma.Properties.html#2115" class="Bound">p</a> <a id="2165" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a><a id="2166" class="Symbol">))</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2174" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2182" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2183" class="Symbol">)</a>
  <a id="2187" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2194" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2197" class="Symbol">=</a> <a id="2199" class="Symbol">(λ</a> <a id="2202" href="Cubical.Data.Sigma.Properties.html#2202" class="Bound">i</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2214" href="Cubical.Data.Sigma.Properties.html#2202" class="Bound">i</a><a id="2215" class="Symbol">))</a> <a id="2218" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2220" class="Symbol">(λ</a> <a id="2223" href="Cubical.Data.Sigma.Properties.html#2223" class="Bound">i</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2235" href="Cubical.Data.Sigma.Properties.html#2223" class="Bound">i</a><a id="2236" class="Symbol">))</a>

  <a id="2242" class="Comment">-- allows one to write</a>
  <a id="2267" class="Comment">-- open PathPΣ somePathInΣAB renaming (fst ... )</a>
  <a id="2318" class="Keyword">module</a> <a id="2325" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Data.Sigma.Properties.html#2333" class="Bound">p</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2343" class="Symbol">(λ</a> <a id="2346" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2355" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a><a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2361" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a><a id="2362" class="Symbol">))</a> <a id="2365" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2367" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Keyword">where</a>
    <a id="2380" class="Keyword">open</a> <a id="2385" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2395" href="Cubical.Data.Sigma.Properties.html#2333" class="Bound">p</a><a id="2396" class="Symbol">)</a> <a id="2398" class="Keyword">public</a>

  <a id="2408" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2432" href="Cubical.Data.Sigma.Properties.html#2432" class="Bound">p</a> <a id="2434" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2436" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2442" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2449" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2450" class="Symbol">)</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2457" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2458" class="Symbol">)</a> <a id="2460" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2469" class="Symbol">(λ</a> <a id="2472" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2478" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Data.Sigma.Properties.html#2432" class="Bound">p</a> <a id="2483" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a><a id="2484" class="Symbol">))</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2492" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2500" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2501" class="Symbol">)))</a>
                      <a id="2527" class="Symbol">(</a><a id="2528" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2534" class="Symbol">(λ</a> <a id="2537" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2546" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2552" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a><a id="2553" class="Symbol">))</a> <a id="2556" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2558" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2559" class="Symbol">)</a>
  <a id="2563" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2567" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>        <a id="2588" class="Symbol">=</a> <a id="2590" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
  <a id="2599" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2603" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>        <a id="2624" class="Symbol">=</a> <a id="2626" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a>
  <a id="2635" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="2639" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2653" class="Symbol">_</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2664" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2668" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2682" class="Symbol">_</a>  <a id="2685" class="Symbol">=</a> <a id="2687" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2695" class="Keyword">unquoteDecl</a> <a id="2707" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="2742" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a> <a id="2754" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>

  <a id="2771" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="2783" class="Symbol">:</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2789" href="Cubical.Data.Sigma.Properties.html#2789" class="Bound">p</a> <a id="2791" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2793" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2799" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2806" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2814" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2815" class="Symbol">)</a> <a id="2817" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2826" class="Symbol">(λ</a> <a id="2829" href="Cubical.Data.Sigma.Properties.html#2829" class="Bound">i</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2835" href="Cubical.Data.Sigma.Properties.html#2829" class="Bound">i</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.Data.Sigma.Properties.html#2789" class="Bound">p</a> <a id="2840" href="Cubical.Data.Sigma.Properties.html#2829" class="Bound">i</a><a id="2841" class="Symbol">))</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2849" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2857" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2858" class="Symbol">)))</a>
              <a id="2876" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2885" class="Symbol">(λ</a> <a id="2888" href="Cubical.Data.Sigma.Properties.html#2888" class="Bound">i</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2897" href="Cubical.Data.Sigma.Properties.html#2888" class="Bound">i</a><a id="2898" class="Symbol">)</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2903" href="Cubical.Data.Sigma.Properties.html#2888" class="Bound">i</a><a id="2904" class="Symbol">))</a> <a id="2907" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2909" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2910" class="Symbol">)</a>
  <a id="2914" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2931" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a>

<a id="×≡Prop"></a><a id="2944" href="Cubical.Data.Sigma.Properties.html#2944" class="Function">×≡Prop</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2960" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="2963" class="Symbol">→</a> <a id="2965" class="Symbol">{</a><a id="2966" href="Cubical.Data.Sigma.Properties.html#2966" class="Bound">u</a> <a id="2968" href="Cubical.Data.Sigma.Properties.html#2968" class="Bound">v</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="2974" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2976" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="2978" class="Symbol">}</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Cubical.Data.Sigma.Properties.html#2966" class="Bound">u</a> <a id="2984" class="Symbol">.</a><a id="2985" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2989" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2991" href="Cubical.Data.Sigma.Properties.html#2968" class="Bound">v</a> <a id="2993" class="Symbol">.</a><a id="2994" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2998" class="Symbol">→</a> <a id="3000" href="Cubical.Data.Sigma.Properties.html#2966" class="Bound">u</a> <a id="3002" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3004" href="Cubical.Data.Sigma.Properties.html#2968" class="Bound">v</a>
<a id="3006" href="Cubical.Data.Sigma.Properties.html#2944" class="Function">×≡Prop</a> <a id="3013" href="Cubical.Data.Sigma.Properties.html#3013" class="Bound">pB</a> <a id="3016" class="Symbol">{</a><a id="3017" href="Cubical.Data.Sigma.Properties.html#3017" class="Bound">u</a><a id="3018" class="Symbol">}</a> <a id="3020" class="Symbol">{</a><a id="3021" href="Cubical.Data.Sigma.Properties.html#3021" class="Bound">v</a><a id="3022" class="Symbol">}</a> <a id="3024" href="Cubical.Data.Sigma.Properties.html#3024" class="Bound">p</a> <a id="3026" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">i</a> <a id="3028" class="Symbol">=</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Cubical.Data.Sigma.Properties.html#3024" class="Bound">p</a> <a id="3033" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">i</a><a id="3034" class="Symbol">)</a> <a id="3036" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Cubical.Data.Sigma.Properties.html#3013" class="Bound">pB</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Cubical.Data.Sigma.Properties.html#3017" class="Bound">u</a> <a id="3045" class="Symbol">.</a><a id="3046" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3049" class="Symbol">)</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Cubical.Data.Sigma.Properties.html#3021" class="Bound">v</a> <a id="3054" class="Symbol">.</a><a id="3055" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3058" class="Symbol">)</a> <a id="3060" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">i</a><a id="3061" class="Symbol">)</a>

<a id="×≡Prop&#39;"></a><a id="3064" href="Cubical.Data.Sigma.Properties.html#3064" class="Function">×≡Prop&#39;</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3081" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3083" class="Symbol">→</a> <a id="3085" class="Symbol">{</a><a id="3086" href="Cubical.Data.Sigma.Properties.html#3086" class="Bound">u</a> <a id="3088" href="Cubical.Data.Sigma.Properties.html#3088" class="Bound">v</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3094" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3096" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="3098" class="Symbol">}</a> <a id="3100" class="Symbol">→</a> <a id="3102" href="Cubical.Data.Sigma.Properties.html#3086" class="Bound">u</a> <a id="3104" class="Symbol">.</a><a id="3105" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3111" href="Cubical.Data.Sigma.Properties.html#3088" class="Bound">v</a> <a id="3113" class="Symbol">.</a><a id="3114" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Cubical.Data.Sigma.Properties.html#3086" class="Bound">u</a> <a id="3122" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3124" href="Cubical.Data.Sigma.Properties.html#3088" class="Bound">v</a>
<a id="3126" href="Cubical.Data.Sigma.Properties.html#3064" class="Function">×≡Prop&#39;</a> <a id="3134" href="Cubical.Data.Sigma.Properties.html#3134" class="Bound">pA</a> <a id="3137" class="Symbol">{</a><a id="3138" href="Cubical.Data.Sigma.Properties.html#3138" class="Bound">u</a><a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">{</a><a id="3142" href="Cubical.Data.Sigma.Properties.html#3142" class="Bound">v</a><a id="3143" class="Symbol">}</a> <a id="3145" href="Cubical.Data.Sigma.Properties.html#3145" class="Bound">p</a> <a id="3147" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">i</a> <a id="3149" class="Symbol">=</a> <a id="3151" class="Symbol">(</a><a id="3152" href="Cubical.Data.Sigma.Properties.html#3134" class="Bound">pA</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Data.Sigma.Properties.html#3138" class="Bound">u</a> <a id="3158" class="Symbol">.</a><a id="3159" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">(</a><a id="3165" href="Cubical.Data.Sigma.Properties.html#3142" class="Bound">v</a> <a id="3167" class="Symbol">.</a><a id="3168" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3171" class="Symbol">)</a> <a id="3173" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">i</a><a id="3174" class="Symbol">)</a> <a id="3176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3178" href="Cubical.Data.Sigma.Properties.html#3145" class="Bound">p</a> <a id="3180" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">i</a>

<a id="3183" class="Comment">-- Useful lemma to prove unique existence</a>
<a id="uniqueExists"></a><a id="3225" href="Cubical.Data.Sigma.Properties.html#3225" class="Function">uniqueExists</a> <a id="3238" class="Symbol">:</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Cubical.Data.Sigma.Properties.html#3241" class="Bound">a</a> <a id="3243" class="Symbol">:</a> <a id="3245" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Cubical.Data.Sigma.Properties.html#3249" class="Bound">b</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3255" href="Cubical.Data.Sigma.Properties.html#3241" class="Bound">a</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Cubical.Data.Sigma.Properties.html#3259" class="Bound">h</a> <a id="3261" class="Symbol">:</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Cubical.Data.Sigma.Properties.html#3264" class="Bound">a&#39;</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3270" class="Symbol">)</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3284" href="Cubical.Data.Sigma.Properties.html#3264" class="Bound">a&#39;</a><a id="3286" class="Symbol">))</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Data.Sigma.Properties.html#3290" class="Bound">H</a> <a id="3292" class="Symbol">:</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Data.Sigma.Properties.html#3295" class="Bound">a&#39;</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3301" class="Symbol">)</a> <a id="3303" class="Symbol">→</a> <a id="3305" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3307" href="Cubical.Data.Sigma.Properties.html#3295" class="Bound">a&#39;</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="Cubical.Data.Sigma.Properties.html#3241" class="Bound">a</a> <a id="3314" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3316" href="Cubical.Data.Sigma.Properties.html#3295" class="Bound">a&#39;</a><a id="3318" class="Symbol">)</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="3326" href="Cubical.Data.Sigma.Properties.html#3326" class="Bound">a</a> <a id="3328" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="3330" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3332" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="3334" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3336" href="Cubical.Data.Sigma.Properties.html#3326" class="Bound">a</a>
<a id="3338" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Cubical.Data.Sigma.Properties.html#3225" class="Function">uniqueExists</a> <a id="3356" href="Cubical.Data.Sigma.Properties.html#3356" class="Bound">a</a> <a id="3358" href="Cubical.Data.Sigma.Properties.html#3358" class="Bound">b</a> <a id="3360" href="Cubical.Data.Sigma.Properties.html#3360" class="Bound">h</a> <a id="3362" href="Cubical.Data.Sigma.Properties.html#3362" class="Bound">H</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">=</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Cubical.Data.Sigma.Properties.html#3356" class="Bound">a</a> <a id="3370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3372" href="Cubical.Data.Sigma.Properties.html#3358" class="Bound">b</a><a id="3373" class="Symbol">)</a>
<a id="3375" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Data.Sigma.Properties.html#3225" class="Function">uniqueExists</a> <a id="3393" href="Cubical.Data.Sigma.Properties.html#3393" class="Bound">a</a> <a id="3395" href="Cubical.Data.Sigma.Properties.html#3395" class="Bound">b</a> <a id="3397" href="Cubical.Data.Sigma.Properties.html#3397" class="Bound">h</a> <a id="3399" href="Cubical.Data.Sigma.Properties.html#3399" class="Bound">H</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Data.Sigma.Properties.html#3403" class="Bound">a&#39;</a> <a id="3406" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3408" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a><a id="3410" class="Symbol">)</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Cubical.Data.Sigma.Properties.html#3399" class="Bound">H</a> <a id="3424" href="Cubical.Data.Sigma.Properties.html#3403" class="Bound">a&#39;</a> <a id="3427" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a> <a id="3430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3432" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="3445" class="Symbol">(λ</a> <a id="3448" href="Cubical.Data.Sigma.Properties.html#3448" class="Bound">i</a> <a id="3450" class="Symbol">→</a> <a id="3452" href="Cubical.Data.Sigma.Properties.html#3397" class="Bound">h</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Data.Sigma.Properties.html#3399" class="Bound">H</a> <a id="3457" href="Cubical.Data.Sigma.Properties.html#3403" class="Bound">a&#39;</a> <a id="3460" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a> <a id="3463" href="Cubical.Data.Sigma.Properties.html#3448" class="Bound">i</a><a id="3464" class="Symbol">))</a> <a id="3467" href="Cubical.Data.Sigma.Properties.html#3395" class="Bound">b</a> <a id="3469" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a><a id="3471" class="Symbol">)</a>


<a id="3475" class="Comment">-- Characterization of dependent paths in Σ</a>

<a id="3520" class="Keyword">module</a> <a id="3527" href="Cubical.Data.Sigma.Properties.html#3527" class="Module">_</a> <a id="3529" class="Symbol">{</a><a id="3530" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3543" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="3544" class="Symbol">}</a> <a id="3546" class="Symbol">{</a><a id="3547" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3549" class="Symbol">:</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Data.Sigma.Properties.html#3552" class="Bound">i</a> <a id="3554" class="Symbol">:</a> <a id="3556" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3557" class="Symbol">)</a> <a id="3559" class="Symbol">→</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Cubical.Data.Sigma.Properties.html#3562" class="Bound">a</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3568" href="Cubical.Data.Sigma.Properties.html#3552" class="Bound">i</a><a id="3569" class="Symbol">)</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3578" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="3580" class="Symbol">}</a>
  <a id="3584" class="Symbol">{</a><a id="3585" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3587" class="Symbol">:</a> <a id="3589" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3594" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3596" class="Symbol">)</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3601" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3603" class="Symbol">)}</a> <a id="3606" class="Symbol">{</a><a id="3607" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a> <a id="3609" class="Symbol">:</a> <a id="3611" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3613" class="Symbol">(</a><a id="3614" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3616" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3618" class="Symbol">)</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3623" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3625" class="Symbol">)}</a>
  <a id="3630" class="Keyword">where</a>

  <a id="3639" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3655" class="Symbol">:</a>
    <a id="3661" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3669" href="Cubical.Data.Sigma.Properties.html#3669" class="Bound">p</a> <a id="3671" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3673" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3679" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3684" class="Symbol">.</a><a id="3685" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a> <a id="3693" class="Symbol">.</a><a id="3694" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3697" class="Symbol">)</a> <a id="3699" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3701" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3707" class="Symbol">(λ</a> <a id="3710" href="Cubical.Data.Sigma.Properties.html#3710" class="Bound">i</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3716" href="Cubical.Data.Sigma.Properties.html#3710" class="Bound">i</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Data.Sigma.Properties.html#3669" class="Bound">p</a> <a id="3721" href="Cubical.Data.Sigma.Properties.html#3710" class="Bound">i</a><a id="3722" class="Symbol">))</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3728" class="Symbol">.</a><a id="3729" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a> <a id="3737" class="Symbol">.</a><a id="3738" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3741" class="Symbol">))</a>
        <a id="3752" class="Symbol">(</a><a id="3753" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3759" class="Symbol">(λ</a> <a id="3762" href="Cubical.Data.Sigma.Properties.html#3762" class="Bound">i</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3771" href="Cubical.Data.Sigma.Properties.html#3762" class="Bound">i</a><a id="3772" class="Symbol">)</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3777" href="Cubical.Data.Sigma.Properties.html#3762" class="Bound">i</a><a id="3778" class="Symbol">))</a> <a id="3781" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3783" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a><a id="3784" class="Symbol">)</a>
  <a id="3788" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3804" class="Symbol">.</a><a id="3805" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Cubical.Data.Sigma.Properties.html#3810" class="Bound">p</a> <a id="3812" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3814" href="Cubical.Data.Sigma.Properties.html#3814" class="Bound">q</a><a id="3815" class="Symbol">)</a> <a id="3817" href="Cubical.Data.Sigma.Properties.html#3817" class="Bound">i</a> <a id="3819" class="Symbol">=</a> <a id="3821" href="Cubical.Data.Sigma.Properties.html#3810" class="Bound">p</a> <a id="3823" href="Cubical.Data.Sigma.Properties.html#3817" class="Bound">i</a> <a id="3825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3827" href="Cubical.Data.Sigma.Properties.html#3814" class="Bound">q</a> <a id="3829" href="Cubical.Data.Sigma.Properties.html#3817" class="Bound">i</a>
  <a id="3833" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3849" class="Symbol">.</a><a id="3850" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3854" href="Cubical.Data.Sigma.Properties.html#3854" class="Bound">pq</a> <a id="3857" class="Symbol">.</a><a id="3858" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3862" href="Cubical.Data.Sigma.Properties.html#3862" class="Bound">i</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Cubical.Data.Sigma.Properties.html#3854" class="Bound">pq</a> <a id="3869" href="Cubical.Data.Sigma.Properties.html#3862" class="Bound">i</a> <a id="3871" class="Symbol">.</a><a id="3872" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="3878" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3894" class="Symbol">.</a><a id="3895" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3899" href="Cubical.Data.Sigma.Properties.html#3899" class="Bound">pq</a> <a id="3902" class="Symbol">.</a><a id="3903" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3907" href="Cubical.Data.Sigma.Properties.html#3907" class="Bound">i</a> <a id="3909" class="Symbol">=</a> <a id="3911" href="Cubical.Data.Sigma.Properties.html#3899" class="Bound">pq</a> <a id="3914" href="Cubical.Data.Sigma.Properties.html#3907" class="Bound">i</a> <a id="3916" class="Symbol">.</a><a id="3917" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="3923" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3939" class="Symbol">.</a><a id="3940" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3944" class="Symbol">_</a> <a id="3946" class="Symbol">=</a> <a id="3948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3955" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3971" class="Symbol">.</a><a id="3972" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3976" class="Symbol">_</a> <a id="3978" class="Symbol">=</a> <a id="3980" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3988" class="Keyword">unquoteDecl</a> <a id="4000" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a> <a id="4014" class="Symbol">=</a> <a id="4016" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="4037" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a> <a id="4051" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a>

  <a id="4070" href="Cubical.Data.Sigma.Properties.html#4070" class="Function">ΣPathP≡PathPΣ</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4089" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a>

<a id="4104" class="Comment">-- Σ of discrete types</a>

<a id="discreteΣ"></a><a id="4128" href="Cubical.Data.Sigma.Properties.html#4128" class="Function">discreteΣ</a> <a id="4138" class="Symbol">:</a> <a id="4140" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4149" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="4151" class="Symbol">→</a> <a id="4153" class="Symbol">((</a><a id="4155" href="Cubical.Data.Sigma.Properties.html#4155" class="Bound">a</a> <a id="4157" class="Symbol">:</a> <a id="4159" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4160" class="Symbol">)</a> <a id="4162" class="Symbol">→</a> <a id="4164" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="4176" href="Cubical.Data.Sigma.Properties.html#4155" class="Bound">a</a><a id="4177" class="Symbol">))</a> <a id="4180" class="Symbol">→</a> <a id="4182" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4194" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="4196" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="4197" class="Symbol">)</a>
<a id="4199" href="Cubical.Data.Sigma.Properties.html#4128" class="Function">discreteΣ</a> <a id="4209" class="Symbol">{</a><a id="4210" class="Argument">B</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="Cubical.Data.Sigma.Properties.html#4214" class="Bound">B</a><a id="4215" class="Symbol">}</a> <a id="4217" href="Cubical.Data.Sigma.Properties.html#4217" class="Bound">Adis</a> <a id="4222" href="Cubical.Data.Sigma.Properties.html#4222" class="Bound">Bdis</a> <a id="4227" class="Symbol">(</a><a id="4228" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4231" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4233" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a> <a id="4241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4243" href="Cubical.Data.Sigma.Properties.html#4243" class="Bound">b1</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">=</a> <a id="4249" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Data.Sigma.Properties.html#4217" class="Bound">Adis</a> <a id="4266" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4269" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a><a id="4271" class="Symbol">)</a>
  <a id="4275" class="Keyword">where</a>
    <a id="4285" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4296" class="Symbol">:</a> <a id="4298" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4308" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4318" class="Symbol">((</a><a id="4320" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4325" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4327" class="Symbol">)</a> <a id="4329" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a> <a id="4335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4337" href="Cubical.Data.Sigma.Properties.html#4243" class="Bound">b1</a><a id="4339" class="Symbol">))</a>
    <a id="4346" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4362" href="Cubical.Data.Sigma.Properties.html#4362" class="Bound">p</a><a id="4363" class="Symbol">)</a> <a id="4365" class="Symbol">=</a> <a id="4367" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4369" class="Symbol">(λ</a> <a id="4372" href="Cubical.Data.Sigma.Properties.html#4372" class="Bound">a1</a> <a id="4375" href="Cubical.Data.Sigma.Properties.html#4375" class="Bound">p</a> <a id="4377" class="Symbol">→</a> <a id="4379" class="Symbol">∀</a> <a id="4381" href="Cubical.Data.Sigma.Properties.html#4381" class="Bound">b1</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4390" class="Symbol">((</a><a id="4392" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4397" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4399" class="Symbol">)</a> <a id="4401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Data.Sigma.Properties.html#4372" class="Bound">a1</a> <a id="4407" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4409" href="Cubical.Data.Sigma.Properties.html#4381" class="Bound">b1</a><a id="4411" class="Symbol">)))</a> <a id="4415" class="Symbol">(</a><a id="4416" href="Cubical.Data.Sigma.Properties.html#4454" class="Function">discreteΣ&#39;&#39;</a><a id="4427" class="Symbol">)</a> <a id="4429" href="Cubical.Data.Sigma.Properties.html#4362" class="Bound">p</a> <a id="4431" href="Cubical.Data.Sigma.Properties.html#4243" class="Bound">b1</a>
      <a id="4440" class="Keyword">where</a>
        <a id="4454" href="Cubical.Data.Sigma.Properties.html#4454" class="Function">discreteΣ&#39;&#39;</a> <a id="4466" class="Symbol">:</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.Data.Sigma.Properties.html#4469" class="Bound">b1</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Cubical.Data.Sigma.Properties.html#4214" class="Bound">B</a> <a id="4476" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a><a id="4478" class="Symbol">)</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4486" class="Symbol">((</a><a id="4488" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4493" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4495" class="Symbol">)</a> <a id="4497" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4505" href="Cubical.Data.Sigma.Properties.html#4469" class="Bound">b1</a><a id="4507" class="Symbol">))</a>
        <a id="4518" href="Cubical.Data.Sigma.Properties.html#4454" class="Function">discreteΣ&#39;&#39;</a> <a id="4530" href="Cubical.Data.Sigma.Properties.html#4530" class="Bound">b1</a> <a id="4533" class="Keyword">with</a> <a id="4538" href="Cubical.Data.Sigma.Properties.html#4222" class="Bound">Bdis</a> <a id="4543" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4546" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a> <a id="4549" href="Cubical.Data.Sigma.Properties.html#4530" class="Bound">b1</a>
        <a id="4560" class="Symbol">...</a> <a id="4564" class="Symbol">|</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4571" href="Cubical.Data.Sigma.Properties.html#4571" class="Bound">q</a><a id="4572" class="Symbol">)</a> <a id="4574" class="Symbol">=</a> <a id="4576" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4591" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4611" href="Cubical.Data.Sigma.Properties.html#4571" class="Bound">q</a><a id="4612" class="Symbol">))</a>
        <a id="4623" class="Symbol">...</a> <a id="4627" class="Symbol">|</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4633" href="Cubical.Data.Sigma.Properties.html#4633" class="Bound">¬q</a><a id="4635" class="Symbol">)</a> <a id="4637" class="Symbol">=</a> <a id="4639" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4642" class="Symbol">(λ</a> <a id="4645" href="Cubical.Data.Sigma.Properties.html#4645" class="Bound">r</a> <a id="4647" class="Symbol">→</a> <a id="4649" href="Cubical.Data.Sigma.Properties.html#4633" class="Bound">¬q</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4659" class="Symbol">(λ</a> <a id="4662" href="Cubical.Data.Sigma.Properties.html#4662" class="Bound">X</a> <a id="4664" class="Symbol">→</a> <a id="4666" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4672" class="Symbol">(λ</a> <a id="4675" href="Cubical.Data.Sigma.Properties.html#4675" class="Bound">i</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Data.Sigma.Properties.html#4214" class="Bound">B</a> <a id="4681" class="Symbol">(</a><a id="4682" href="Cubical.Data.Sigma.Properties.html#4662" class="Bound">X</a> <a id="4684" href="Cubical.Data.Sigma.Properties.html#4675" class="Bound">i</a><a id="4685" class="Symbol">))</a> <a id="4688" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a> <a id="4691" class="Bound">b1</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Relation.Nullary.Properties.html#7228" class="Function">Discrete→isSet</a> <a id="4711" href="Cubical.Data.Sigma.Properties.html#4217" class="Bound">Adis</a> <a id="4716" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4719" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4728" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4732" href="Cubical.Data.Sigma.Properties.html#4645" class="Bound">r</a><a id="4733" class="Symbol">)</a> <a id="4735" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4739" class="Symbol">)</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4747" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4751" href="Cubical.Data.Sigma.Properties.html#4645" class="Bound">r</a><a id="4752" class="Symbol">)))</a>
    <a id="4760" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4775" href="Cubical.Data.Sigma.Properties.html#4775" class="Bound">¬p</a><a id="4777" class="Symbol">)</a> <a id="4779" class="Symbol">=</a> <a id="4781" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4784" class="Symbol">(λ</a> <a id="4787" href="Cubical.Data.Sigma.Properties.html#4787" class="Bound">r</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Cubical.Data.Sigma.Properties.html#4775" class="Bound">¬p</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4800" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4804" href="Cubical.Data.Sigma.Properties.html#4787" class="Bound">r</a><a id="4805" class="Symbol">))</a>

<a id="lUnit×Iso"></a><a id="4809" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4819" class="Symbol">:</a> <a id="4821" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="4831" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4833" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4834" class="Symbol">)</a> <a id="4836" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="4838" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4842" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="4858" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4862" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4872" class="Symbol">=</a> <a id="4874" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="4877" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
<a id="4880" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4884" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4894" class="Symbol">_</a> <a id="4896" class="Symbol">=</a> <a id="4898" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4903" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4907" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4917" class="Symbol">_</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="lUnit*×Iso"></a><a id="4927" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="4938" class="Symbol">:</a> <a id="4940" class="Symbol">∀{</a><a id="4942" href="Cubical.Data.Sigma.Properties.html#4942" class="Bound">ℓ</a><a id="4943" class="Symbol">}</a> <a id="4945" class="Symbol">→</a> <a id="4947" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="4958" class="Symbol">{</a><a id="4959" href="Cubical.Data.Sigma.Properties.html#4942" class="Bound">ℓ</a><a id="4960" class="Symbol">}</a> <a id="4962" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4964" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4965" class="Symbol">)</a> <a id="4967" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="4969" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4973" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="4984" class="Symbol">=</a> <a id="4986" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="4990" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4994" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="5005" class="Symbol">=</a> <a id="5007" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="5011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
<a id="5014" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5018" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="5029" class="Symbol">_</a> <a id="5031" class="Symbol">=</a> <a id="5033" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5038" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5042" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="5053" class="Symbol">_</a> <a id="5055" class="Symbol">=</a> <a id="5057" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit×Iso"></a><a id="5063" href="Cubical.Data.Sigma.Properties.html#5063" class="Function">rUnit×Iso</a> <a id="5073" class="Symbol">:</a> <a id="5075" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5079" class="Symbol">(</a><a id="5080" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="5082" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5084" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="5088" class="Symbol">)</a> <a id="5090" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="5092" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5096" href="Cubical.Data.Sigma.Properties.html#5063" class="Function">rUnit×Iso</a> <a id="5106" class="Symbol">=</a> <a id="5108" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5112" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5116" href="Cubical.Data.Sigma.Properties.html#5063" class="Function">rUnit×Iso</a> <a id="5126" class="Symbol">=</a> <a id="5128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="5131" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5134" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5138" href="Cubical.Data.Sigma.Properties.html#5063" class="Function">rUnit×Iso</a> <a id="5148" class="Symbol">_</a> <a id="5150" class="Symbol">=</a> <a id="5152" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5157" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5161" href="Cubical.Data.Sigma.Properties.html#5063" class="Function">rUnit×Iso</a> <a id="5171" class="Symbol">_</a> <a id="5173" class="Symbol">=</a> <a id="5175" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit*×Iso"></a><a id="5181" href="Cubical.Data.Sigma.Properties.html#5181" class="Function">rUnit*×Iso</a> <a id="5192" class="Symbol">:</a> <a id="5194" class="Symbol">∀{</a><a id="5196" href="Cubical.Data.Sigma.Properties.html#5196" class="Bound">ℓ</a><a id="5197" class="Symbol">}</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="5208" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5210" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="5216" class="Symbol">{</a><a id="5217" href="Cubical.Data.Sigma.Properties.html#5196" class="Bound">ℓ</a><a id="5218" class="Symbol">})</a> <a id="5221" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="5223" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5227" href="Cubical.Data.Sigma.Properties.html#5181" class="Function">rUnit*×Iso</a> <a id="5238" class="Symbol">=</a> <a id="5240" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5244" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5248" href="Cubical.Data.Sigma.Properties.html#5181" class="Function">rUnit*×Iso</a> <a id="5259" class="Symbol">=</a> <a id="5261" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="5264" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="5268" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5272" href="Cubical.Data.Sigma.Properties.html#5181" class="Function">rUnit*×Iso</a> <a id="5283" class="Symbol">_</a> <a id="5285" class="Symbol">=</a> <a id="5287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5292" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5296" href="Cubical.Data.Sigma.Properties.html#5181" class="Function">rUnit*×Iso</a> <a id="5307" class="Symbol">_</a> <a id="5309" class="Symbol">=</a> <a id="5311" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5317" class="Keyword">module</a> <a id="5324" href="Cubical.Data.Sigma.Properties.html#5324" class="Module">_</a> <a id="5326" class="Symbol">{</a><a id="5327" href="Cubical.Data.Sigma.Properties.html#5327" class="Bound">A</a> <a id="5329" class="Symbol">:</a> <a id="5331" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5336" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="5337" class="Symbol">}</a> <a id="5339" class="Symbol">{</a><a id="5340" href="Cubical.Data.Sigma.Properties.html#5340" class="Bound">A&#39;</a> <a id="5343" class="Symbol">:</a> <a id="5345" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5350" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="5352" class="Symbol">}</a> <a id="5354" class="Keyword">where</a>
  <a id="5362" href="Cubical.Data.Sigma.Properties.html#5362" class="Function">Σ-swap-Iso</a> <a id="5373" class="Symbol">:</a> <a id="5375" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5379" class="Symbol">(</a><a id="5380" href="Cubical.Data.Sigma.Properties.html#5327" class="Bound">A</a> <a id="5382" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5384" href="Cubical.Data.Sigma.Properties.html#5340" class="Bound">A&#39;</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Cubical.Data.Sigma.Properties.html#5340" class="Bound">A&#39;</a> <a id="5392" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5394" href="Cubical.Data.Sigma.Properties.html#5327" class="Bound">A</a><a id="5395" class="Symbol">)</a>
  <a id="5399" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5403" href="Cubical.Data.Sigma.Properties.html#5362" class="Function">Σ-swap-Iso</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Cubical.Data.Sigma.Properties.html#5415" class="Bound">x</a> <a id="5417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5419" href="Cubical.Data.Sigma.Properties.html#5419" class="Bound">y</a><a id="5420" class="Symbol">)</a> <a id="5422" class="Symbol">=</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.Data.Sigma.Properties.html#5419" class="Bound">y</a> <a id="5427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5429" href="Cubical.Data.Sigma.Properties.html#5415" class="Bound">x</a><a id="5430" class="Symbol">)</a>
  <a id="5434" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5438" href="Cubical.Data.Sigma.Properties.html#5362" class="Function">Σ-swap-Iso</a> <a id="5449" class="Symbol">(</a><a id="5450" href="Cubical.Data.Sigma.Properties.html#5450" class="Bound">x</a> <a id="5452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5454" href="Cubical.Data.Sigma.Properties.html#5454" class="Bound">y</a><a id="5455" class="Symbol">)</a> <a id="5457" class="Symbol">=</a> <a id="5459" class="Symbol">(</a><a id="5460" href="Cubical.Data.Sigma.Properties.html#5454" class="Bound">y</a> <a id="5462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5464" href="Cubical.Data.Sigma.Properties.html#5450" class="Bound">x</a><a id="5465" class="Symbol">)</a>
  <a id="5469" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5473" href="Cubical.Data.Sigma.Properties.html#5362" class="Function">Σ-swap-Iso</a> <a id="5484" class="Symbol">_</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5495" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5499" href="Cubical.Data.Sigma.Properties.html#5362" class="Function">Σ-swap-Iso</a> <a id="5510" class="Symbol">_</a>  <a id="5513" class="Symbol">=</a> <a id="5515" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="5523" class="Keyword">unquoteDecl</a> <a id="5535" href="Cubical.Data.Sigma.Properties.html#5535" class="Function">Σ-swap-≃</a> <a id="5544" class="Symbol">=</a> <a id="5546" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="5567" href="Cubical.Data.Sigma.Properties.html#5535" class="Function">Σ-swap-≃</a> <a id="5576" href="Cubical.Data.Sigma.Properties.html#5362" class="Function">Σ-swap-Iso</a>

<a id="5588" class="Keyword">module</a> <a id="5595" href="Cubical.Data.Sigma.Properties.html#5595" class="Module">_</a> <a id="5597" class="Symbol">{</a><a id="5598" href="Cubical.Data.Sigma.Properties.html#5598" class="Bound">A</a> <a id="5600" class="Symbol">:</a> <a id="5602" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5607" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="5608" class="Symbol">}</a> <a id="5610" class="Symbol">{</a><a id="5611" href="Cubical.Data.Sigma.Properties.html#5611" class="Bound">B</a> <a id="5613" class="Symbol">:</a> <a id="5615" href="Cubical.Data.Sigma.Properties.html#5598" class="Bound">A</a> <a id="5617" class="Symbol">→</a> <a id="5619" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5624" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="5626" class="Symbol">}</a> <a id="5628" class="Symbol">{</a><a id="5629" href="Cubical.Data.Sigma.Properties.html#5629" class="Bound">C</a> <a id="5631" class="Symbol">:</a> <a id="5633" class="Symbol">∀</a> <a id="5635" href="Cubical.Data.Sigma.Properties.html#5635" class="Bound">a</a> <a id="5637" class="Symbol">→</a> <a id="5639" href="Cubical.Data.Sigma.Properties.html#5611" class="Bound">B</a> <a id="5641" href="Cubical.Data.Sigma.Properties.html#5635" class="Bound">a</a> <a id="5643" class="Symbol">→</a> <a id="5645" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5650" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="5653" class="Symbol">}</a> <a id="5655" class="Keyword">where</a>
  <a id="5663" href="Cubical.Data.Sigma.Properties.html#5663" class="Function">Σ-assoc-Iso</a> <a id="5675" class="Symbol">:</a> <a id="5677" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5685" href="Cubical.Data.Sigma.Properties.html#5685" class="Bound">a</a> <a id="5687" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5689" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5691" href="Cubical.Data.Sigma.Properties.html#5598" class="Bound">A</a> <a id="5693" href="Cubical.Data.Sigma.Properties.html#5611" class="Bound">B</a> <a id="5695" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5697" href="Cubical.Data.Sigma.Properties.html#5629" class="Bound">C</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5704" href="Cubical.Data.Sigma.Properties.html#5685" class="Bound">a</a><a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5712" href="Cubical.Data.Sigma.Properties.html#5685" class="Bound">a</a><a id="5713" class="Symbol">))</a> <a id="5716" class="Symbol">(</a><a id="5717" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5720" href="Cubical.Data.Sigma.Properties.html#5720" class="Bound">a</a> <a id="5722" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5724" href="Cubical.Data.Sigma.Properties.html#5598" class="Bound">A</a> <a id="5726" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5728" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5731" href="Cubical.Data.Sigma.Properties.html#5731" class="Bound">b</a> <a id="5733" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5735" href="Cubical.Data.Sigma.Properties.html#5611" class="Bound">B</a> <a id="5737" href="Cubical.Data.Sigma.Properties.html#5720" class="Bound">a</a> <a id="5739" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5741" href="Cubical.Data.Sigma.Properties.html#5629" class="Bound">C</a> <a id="5743" href="Cubical.Data.Sigma.Properties.html#5720" class="Bound">a</a> <a id="5745" href="Cubical.Data.Sigma.Properties.html#5731" class="Bound">b</a><a id="5746" class="Symbol">)</a>
  <a id="5750" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5754" href="Cubical.Data.Sigma.Properties.html#5663" class="Function">Σ-assoc-Iso</a> <a id="5766" class="Symbol">((</a><a id="5768" href="Cubical.Data.Sigma.Properties.html#5768" class="Bound">x</a> <a id="5770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5772" href="Cubical.Data.Sigma.Properties.html#5772" class="Bound">y</a><a id="5773" class="Symbol">)</a> <a id="5775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5777" href="Cubical.Data.Sigma.Properties.html#5777" class="Bound">z</a><a id="5778" class="Symbol">)</a> <a id="5780" class="Symbol">=</a> <a id="5782" class="Symbol">(</a><a id="5783" href="Cubical.Data.Sigma.Properties.html#5768" class="Bound">x</a> <a id="5785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5787" class="Symbol">(</a><a id="5788" href="Cubical.Data.Sigma.Properties.html#5772" class="Bound">y</a> <a id="5790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5792" href="Cubical.Data.Sigma.Properties.html#5777" class="Bound">z</a><a id="5793" class="Symbol">))</a>
  <a id="5798" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5802" href="Cubical.Data.Sigma.Properties.html#5663" class="Function">Σ-assoc-Iso</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Cubical.Data.Sigma.Properties.html#5815" class="Bound">x</a> <a id="5817" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Cubical.Data.Sigma.Properties.html#5820" class="Bound">y</a> <a id="5822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5824" href="Cubical.Data.Sigma.Properties.html#5824" class="Bound">z</a><a id="5825" class="Symbol">))</a> <a id="5828" class="Symbol">=</a> <a id="5830" class="Symbol">((</a><a id="5832" href="Cubical.Data.Sigma.Properties.html#5815" class="Bound">x</a> <a id="5834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5836" href="Cubical.Data.Sigma.Properties.html#5820" class="Bound">y</a><a id="5837" class="Symbol">)</a> <a id="5839" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5841" href="Cubical.Data.Sigma.Properties.html#5824" class="Bound">z</a><a id="5842" class="Symbol">)</a>
  <a id="5846" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5850" href="Cubical.Data.Sigma.Properties.html#5663" class="Function">Σ-assoc-Iso</a> <a id="5862" class="Symbol">_</a> <a id="5864" class="Symbol">=</a> <a id="5866" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5873" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5877" href="Cubical.Data.Sigma.Properties.html#5663" class="Function">Σ-assoc-Iso</a> <a id="5889" class="Symbol">_</a>  <a id="5892" class="Symbol">=</a> <a id="5894" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="5902" class="Keyword">unquoteDecl</a> <a id="5914" href="Cubical.Data.Sigma.Properties.html#5914" class="Function">Σ-assoc-≃</a> <a id="5924" class="Symbol">=</a> <a id="5926" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="5947" href="Cubical.Data.Sigma.Properties.html#5914" class="Function">Σ-assoc-≃</a> <a id="5957" href="Cubical.Data.Sigma.Properties.html#5663" class="Function">Σ-assoc-Iso</a>

  <a id="5972" href="Cubical.Data.Sigma.Properties.html#5972" class="Function">Σ-Π-Iso</a> <a id="5980" class="Symbol">:</a> <a id="5982" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5986" class="Symbol">((</a><a id="5988" href="Cubical.Data.Sigma.Properties.html#5988" class="Bound">a</a> <a id="5990" class="Symbol">:</a> <a id="5992" href="Cubical.Data.Sigma.Properties.html#5598" class="Bound">A</a><a id="5993" class="Symbol">)</a> <a id="5995" class="Symbol">→</a> <a id="5997" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6000" href="Cubical.Data.Sigma.Properties.html#6000" class="Bound">b</a> <a id="6002" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6004" href="Cubical.Data.Sigma.Properties.html#5611" class="Bound">B</a> <a id="6006" href="Cubical.Data.Sigma.Properties.html#5988" class="Bound">a</a> <a id="6008" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6010" href="Cubical.Data.Sigma.Properties.html#5629" class="Bound">C</a> <a id="6012" href="Cubical.Data.Sigma.Properties.html#5988" class="Bound">a</a> <a id="6014" href="Cubical.Data.Sigma.Properties.html#6000" class="Bound">b</a><a id="6015" class="Symbol">)</a> <a id="6017" class="Symbol">(</a><a id="6018" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6021" href="Cubical.Data.Sigma.Properties.html#6021" class="Bound">f</a> <a id="6023" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6025" class="Symbol">((</a><a id="6027" href="Cubical.Data.Sigma.Properties.html#6027" class="Bound">a</a> <a id="6029" class="Symbol">:</a> <a id="6031" href="Cubical.Data.Sigma.Properties.html#5598" class="Bound">A</a><a id="6032" class="Symbol">)</a> <a id="6034" class="Symbol">→</a> <a id="6036" href="Cubical.Data.Sigma.Properties.html#5611" class="Bound">B</a> <a id="6038" href="Cubical.Data.Sigma.Properties.html#6027" class="Bound">a</a><a id="6039" class="Symbol">)</a> <a id="6041" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6043" class="Symbol">∀</a> <a id="6045" href="Cubical.Data.Sigma.Properties.html#6045" class="Bound">a</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="Cubical.Data.Sigma.Properties.html#5629" class="Bound">C</a> <a id="6051" href="Cubical.Data.Sigma.Properties.html#6045" class="Bound">a</a> <a id="6053" class="Symbol">(</a><a id="6054" href="Cubical.Data.Sigma.Properties.html#6021" class="Bound">f</a> <a id="6056" href="Cubical.Data.Sigma.Properties.html#6045" class="Bound">a</a><a id="6057" class="Symbol">))</a>
  <a id="6062" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6066" href="Cubical.Data.Sigma.Properties.html#5972" class="Function">Σ-Π-Iso</a> <a id="6074" href="Cubical.Data.Sigma.Properties.html#6074" class="Bound">f</a>         <a id="6084" class="Symbol">=</a> <a id="6086" class="Symbol">(</a><a id="6087" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6091" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6093" href="Cubical.Data.Sigma.Properties.html#6074" class="Bound">f</a> <a id="6095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6097" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6101" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6103" href="Cubical.Data.Sigma.Properties.html#6074" class="Bound">f</a><a id="6104" class="Symbol">)</a>
  <a id="6108" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6112" href="Cubical.Data.Sigma.Properties.html#5972" class="Function">Σ-Π-Iso</a> <a id="6120" class="Symbol">(</a><a id="6121" href="Cubical.Data.Sigma.Properties.html#6121" class="Bound">f</a> <a id="6123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6125" href="Cubical.Data.Sigma.Properties.html#6125" class="Bound">g</a><a id="6126" class="Symbol">)</a> <a id="6128" href="Cubical.Data.Sigma.Properties.html#6128" class="Bound">x</a> <a id="6130" class="Symbol">=</a> <a id="6132" class="Symbol">(</a><a id="6133" href="Cubical.Data.Sigma.Properties.html#6121" class="Bound">f</a> <a id="6135" href="Cubical.Data.Sigma.Properties.html#6128" class="Bound">x</a> <a id="6137" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6139" href="Cubical.Data.Sigma.Properties.html#6125" class="Bound">g</a> <a id="6141" href="Cubical.Data.Sigma.Properties.html#6128" class="Bound">x</a><a id="6142" class="Symbol">)</a>
  <a id="6146" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6150" href="Cubical.Data.Sigma.Properties.html#5972" class="Function">Σ-Π-Iso</a> <a id="6158" class="Symbol">_</a>    <a id="6163" class="Symbol">=</a> <a id="6165" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6172" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6176" href="Cubical.Data.Sigma.Properties.html#5972" class="Function">Σ-Π-Iso</a> <a id="6184" class="Symbol">_</a>     <a id="6190" class="Symbol">=</a> <a id="6192" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6200" class="Keyword">unquoteDecl</a> <a id="6212" href="Cubical.Data.Sigma.Properties.html#6212" class="Function">Σ-Π-≃</a> <a id="6218" class="Symbol">=</a> <a id="6220" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="6241" href="Cubical.Data.Sigma.Properties.html#6212" class="Function">Σ-Π-≃</a> <a id="6247" href="Cubical.Data.Sigma.Properties.html#5972" class="Function">Σ-Π-Iso</a>

<a id="6256" class="Keyword">module</a> <a id="6263" href="Cubical.Data.Sigma.Properties.html#6263" class="Module">_</a> <a id="6265" class="Symbol">{</a><a id="6266" href="Cubical.Data.Sigma.Properties.html#6266" class="Bound">A</a> <a id="6268" class="Symbol">:</a> <a id="6270" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6275" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="6276" class="Symbol">}</a> <a id="6278" class="Symbol">{</a><a id="6279" href="Cubical.Data.Sigma.Properties.html#6279" class="Bound">B</a> <a id="6281" class="Symbol">:</a> <a id="6283" href="Cubical.Data.Sigma.Properties.html#6266" class="Bound">A</a> <a id="6285" class="Symbol">→</a> <a id="6287" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6292" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="6294" class="Symbol">}</a> <a id="6296" class="Symbol">{</a><a id="6297" href="Cubical.Data.Sigma.Properties.html#6297" class="Bound">B&#39;</a> <a id="6300" class="Symbol">:</a> <a id="6302" class="Symbol">∀</a> <a id="6304" href="Cubical.Data.Sigma.Properties.html#6304" class="Bound">a</a> <a id="6306" class="Symbol">→</a> <a id="6308" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6313" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="6316" class="Symbol">}</a> <a id="6318" class="Keyword">where</a>
  <a id="6326" href="Cubical.Data.Sigma.Properties.html#6326" class="Function">Σ-assoc-swap-Iso</a> <a id="6343" class="Symbol">:</a> <a id="6345" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6349" class="Symbol">(</a><a id="6350" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6353" href="Cubical.Data.Sigma.Properties.html#6353" class="Bound">a</a> <a id="6355" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6357" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6359" href="Cubical.Data.Sigma.Properties.html#6266" class="Bound">A</a> <a id="6361" href="Cubical.Data.Sigma.Properties.html#6279" class="Bound">B</a> <a id="6363" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6365" href="Cubical.Data.Sigma.Properties.html#6297" class="Bound">B&#39;</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6373" href="Cubical.Data.Sigma.Properties.html#6353" class="Bound">a</a><a id="6374" class="Symbol">))</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6381" href="Cubical.Data.Sigma.Properties.html#6381" class="Bound">a</a> <a id="6383" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6385" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6387" href="Cubical.Data.Sigma.Properties.html#6266" class="Bound">A</a> <a id="6389" href="Cubical.Data.Sigma.Properties.html#6297" class="Bound">B&#39;</a> <a id="6392" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6394" href="Cubical.Data.Sigma.Properties.html#6279" class="Bound">B</a> <a id="6396" class="Symbol">(</a><a id="6397" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6401" href="Cubical.Data.Sigma.Properties.html#6381" class="Bound">a</a><a id="6402" class="Symbol">))</a>
  <a id="6407" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6411" href="Cubical.Data.Sigma.Properties.html#6326" class="Function">Σ-assoc-swap-Iso</a> <a id="6428" class="Symbol">((</a><a id="6430" href="Cubical.Data.Sigma.Properties.html#6430" class="Bound">x</a> <a id="6432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6434" href="Cubical.Data.Sigma.Properties.html#6434" class="Bound">y</a><a id="6435" class="Symbol">)</a> <a id="6437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6439" href="Cubical.Data.Sigma.Properties.html#6439" class="Bound">z</a><a id="6440" class="Symbol">)</a> <a id="6442" class="Symbol">=</a> <a id="6444" class="Symbol">((</a><a id="6446" href="Cubical.Data.Sigma.Properties.html#6430" class="Bound">x</a> <a id="6448" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6450" href="Cubical.Data.Sigma.Properties.html#6439" class="Bound">z</a><a id="6451" class="Symbol">)</a> <a id="6453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6455" href="Cubical.Data.Sigma.Properties.html#6434" class="Bound">y</a><a id="6456" class="Symbol">)</a>
  <a id="6460" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6464" href="Cubical.Data.Sigma.Properties.html#6326" class="Function">Σ-assoc-swap-Iso</a> <a id="6481" class="Symbol">((</a><a id="6483" href="Cubical.Data.Sigma.Properties.html#6483" class="Bound">x</a> <a id="6485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6487" href="Cubical.Data.Sigma.Properties.html#6487" class="Bound">z</a><a id="6488" class="Symbol">)</a> <a id="6490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6492" href="Cubical.Data.Sigma.Properties.html#6492" class="Bound">y</a><a id="6493" class="Symbol">)</a> <a id="6495" class="Symbol">=</a> <a id="6497" class="Symbol">((</a><a id="6499" href="Cubical.Data.Sigma.Properties.html#6483" class="Bound">x</a> <a id="6501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6503" href="Cubical.Data.Sigma.Properties.html#6492" class="Bound">y</a><a id="6504" class="Symbol">)</a> <a id="6506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6508" href="Cubical.Data.Sigma.Properties.html#6487" class="Bound">z</a><a id="6509" class="Symbol">)</a>
  <a id="6513" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6517" href="Cubical.Data.Sigma.Properties.html#6326" class="Function">Σ-assoc-swap-Iso</a> <a id="6534" class="Symbol">_</a> <a id="6536" class="Symbol">=</a> <a id="6538" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6545" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6549" href="Cubical.Data.Sigma.Properties.html#6326" class="Function">Σ-assoc-swap-Iso</a> <a id="6566" class="Symbol">_</a>  <a id="6569" class="Symbol">=</a> <a id="6571" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6579" class="Keyword">unquoteDecl</a> <a id="6591" href="Cubical.Data.Sigma.Properties.html#6591" class="Function">Σ-assoc-swap-≃</a> <a id="6606" class="Symbol">=</a> <a id="6608" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="6629" href="Cubical.Data.Sigma.Properties.html#6591" class="Function">Σ-assoc-swap-≃</a> <a id="6644" href="Cubical.Data.Sigma.Properties.html#6326" class="Function">Σ-assoc-swap-Iso</a>

<a id="Σ-cong-iso-fst"></a><a id="6662" href="Cubical.Data.Sigma.Properties.html#6662" class="Function">Σ-cong-iso-fst</a> <a id="6677" class="Symbol">:</a> <a id="6679" class="Symbol">(</a><a id="6680" href="Cubical.Data.Sigma.Properties.html#6680" class="Bound">isom</a> <a id="6685" class="Symbol">:</a> <a id="6687" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6691" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="6693" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="6695" class="Symbol">)</a> <a id="6697" class="Symbol">→</a> <a id="6699" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6703" class="Symbol">(</a><a id="6704" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6706" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="6708" class="Symbol">(</a><a id="6709" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="6711" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6713" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6717" href="Cubical.Data.Sigma.Properties.html#6680" class="Bound">isom</a><a id="6721" class="Symbol">))</a> <a id="6724" class="Symbol">(</a><a id="6725" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6727" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="6730" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="6731" class="Symbol">)</a>
<a id="6733" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6737" class="Symbol">(</a><a id="6738" href="Cubical.Data.Sigma.Properties.html#6662" class="Function">Σ-cong-iso-fst</a> <a id="6753" href="Cubical.Data.Sigma.Properties.html#6753" class="Bound">isom</a><a id="6757" class="Symbol">)</a> <a id="6759" href="Cubical.Data.Sigma.Properties.html#6759" class="Bound">x</a> <a id="6761" class="Symbol">=</a> <a id="6763" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6767" href="Cubical.Data.Sigma.Properties.html#6753" class="Bound">isom</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Cubical.Data.Sigma.Properties.html#6759" class="Bound">x</a> <a id="6775" class="Symbol">.</a><a id="6776" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6779" class="Symbol">)</a> <a id="6781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6783" href="Cubical.Data.Sigma.Properties.html#6759" class="Bound">x</a> <a id="6785" class="Symbol">.</a><a id="6786" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="6790" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6794" class="Symbol">(</a><a id="6795" href="Cubical.Data.Sigma.Properties.html#6662" class="Function">Σ-cong-iso-fst</a> <a id="6810" class="Symbol">{</a><a id="6811" class="Argument">B</a> <a id="6813" class="Symbol">=</a> <a id="6815" href="Cubical.Data.Sigma.Properties.html#6815" class="Bound">B</a><a id="6816" class="Symbol">}</a> <a id="6818" href="Cubical.Data.Sigma.Properties.html#6818" class="Bound">isom</a><a id="6822" class="Symbol">)</a> <a id="6824" href="Cubical.Data.Sigma.Properties.html#6824" class="Bound">x</a> <a id="6826" class="Symbol">=</a> <a id="6828" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6832" href="Cubical.Data.Sigma.Properties.html#6818" class="Bound">isom</a> <a id="6837" class="Symbol">(</a><a id="6838" href="Cubical.Data.Sigma.Properties.html#6824" class="Bound">x</a> <a id="6840" class="Symbol">.</a><a id="6841" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6844" class="Symbol">)</a> <a id="6846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6848" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6854" href="Cubical.Data.Sigma.Properties.html#6815" class="Bound">B</a> <a id="6856" class="Symbol">(</a><a id="6857" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Cubical.Data.Sigma.Properties.html#6894" class="Function">ε</a> <a id="6864" class="Symbol">(</a><a id="6865" href="Cubical.Data.Sigma.Properties.html#6824" class="Bound">x</a> <a id="6867" class="Symbol">.</a><a id="6868" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6871" class="Symbol">)))</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Cubical.Data.Sigma.Properties.html#6824" class="Bound">x</a> <a id="6878" class="Symbol">.</a><a id="6879" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6882" class="Symbol">)</a>
  <a id="6886" class="Keyword">where</a>
  <a id="6894" href="Cubical.Data.Sigma.Properties.html#6894" class="Function">ε</a> <a id="6896" class="Symbol">=</a> <a id="6898" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="6913" class="Symbol">(</a><a id="6914" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6918" class="Symbol">(</a><a id="6919" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="6931" href="Cubical.Data.Sigma.Properties.html#6818" class="Bound">isom</a><a id="6935" class="Symbol">))</a>
<a id="6938" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Cubical.Data.Sigma.Properties.html#6662" class="Function">Σ-cong-iso-fst</a> <a id="6958" class="Symbol">{</a><a id="6959" class="Argument">B</a> <a id="6961" class="Symbol">=</a> <a id="6963" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">B</a><a id="6964" class="Symbol">}</a> <a id="6966" href="Cubical.Data.Sigma.Properties.html#6966" class="Bound">isom</a><a id="6970" class="Symbol">)</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Cubical.Data.Sigma.Properties.html#6973" class="Bound">x</a> <a id="6975" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6977" href="Cubical.Data.Sigma.Properties.html#6977" class="Bound">y</a><a id="6978" class="Symbol">)</a> <a id="6980" class="Symbol">=</a> <a id="6982" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="6989" class="Symbol">(</a><a id="6990" href="Cubical.Data.Sigma.Properties.html#7020" class="Function">ε</a> <a id="6992" href="Cubical.Data.Sigma.Properties.html#6973" class="Bound">x</a> <a id="6994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6996" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7004" href="Cubical.Data.Sigma.Properties.html#7066" class="Function">goal</a><a id="7008" class="Symbol">)</a>
  <a id="7012" class="Keyword">where</a>
  <a id="7020" href="Cubical.Data.Sigma.Properties.html#7020" class="Function">ε</a> <a id="7022" class="Symbol">=</a> <a id="7024" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7039" class="Symbol">(</a><a id="7040" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7044" class="Symbol">(</a><a id="7045" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="7057" href="Cubical.Data.Sigma.Properties.html#6966" class="Bound">isom</a><a id="7061" class="Symbol">))</a>
  <a id="7066" href="Cubical.Data.Sigma.Properties.html#7066" class="Function">goal</a> <a id="7071" class="Symbol">:</a> <a id="7073" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7079" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">B</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Cubical.Data.Sigma.Properties.html#7020" class="Function">ε</a> <a id="7084" href="Cubical.Data.Sigma.Properties.html#6973" class="Bound">x</a><a id="7085" class="Symbol">)</a> <a id="7087" class="Symbol">(</a><a id="7088" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7094" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">B</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7101" class="Symbol">(</a><a id="7102" href="Cubical.Data.Sigma.Properties.html#7020" class="Function">ε</a> <a id="7104" href="Cubical.Data.Sigma.Properties.html#6973" class="Bound">x</a><a id="7105" class="Symbol">))</a> <a id="7108" href="Cubical.Data.Sigma.Properties.html#6977" class="Bound">y</a><a id="7109" class="Symbol">)</a> <a id="7111" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7113" href="Cubical.Data.Sigma.Properties.html#6977" class="Bound">y</a>
  <a id="7117" href="Cubical.Data.Sigma.Properties.html#7066" class="Function">goal</a> <a id="7122" class="Symbol">=</a> <a id="7124" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7128" class="Symbol">(</a><a id="7129" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="7144" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">B</a> <a id="7146" class="Symbol">(</a><a id="7147" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Cubical.Data.Sigma.Properties.html#7020" class="Function">ε</a> <a id="7154" href="Cubical.Data.Sigma.Properties.html#6973" class="Bound">x</a><a id="7155" class="Symbol">))</a> <a id="7158" class="Symbol">(</a><a id="7159" href="Cubical.Data.Sigma.Properties.html#7020" class="Function">ε</a> <a id="7161" href="Cubical.Data.Sigma.Properties.html#6973" class="Bound">x</a><a id="7162" class="Symbol">)</a> <a id="7164" href="Cubical.Data.Sigma.Properties.html#6977" class="Bound">y</a><a id="7165" class="Symbol">)</a>
      <a id="7173" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7176" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7181" class="Symbol">(λ</a> <a id="7184" href="Cubical.Data.Sigma.Properties.html#7184" class="Bound">x</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7194" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">B</a> <a id="7196" href="Cubical.Data.Sigma.Properties.html#7184" class="Bound">x</a> <a id="7198" href="Cubical.Data.Sigma.Properties.html#6977" class="Bound">y</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">(</a><a id="7202" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Cubical.Data.Sigma.Properties.html#7020" class="Function">ε</a> <a id="7213" href="Cubical.Data.Sigma.Properties.html#6973" class="Bound">x</a><a id="7214" class="Symbol">))</a>
      <a id="7223" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7226" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7236" class="Symbol">{</a><a id="7237" class="Argument">B</a> <a id="7239" class="Symbol">=</a> <a id="7241" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">B</a><a id="7242" class="Symbol">}</a> <a id="7244" href="Cubical.Data.Sigma.Properties.html#6977" class="Bound">y</a>
<a id="7246" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Cubical.Data.Sigma.Properties.html#6662" class="Function">Σ-cong-iso-fst</a> <a id="7266" class="Symbol">{</a><a id="7267" class="Argument">A</a> <a id="7269" class="Symbol">=</a> <a id="7271" href="Cubical.Data.Sigma.Properties.html#7271" class="Bound">A</a><a id="7272" class="Symbol">}</a> <a id="7274" class="Symbol">{</a><a id="7275" class="Argument">B</a> <a id="7277" class="Symbol">=</a> <a id="7279" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">B</a><a id="7280" class="Symbol">}</a> <a id="7282" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a><a id="7286" class="Symbol">)</a> <a id="7288" class="Symbol">(</a><a id="7289" href="Cubical.Data.Sigma.Properties.html#7289" class="Bound">x</a> <a id="7291" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7293" href="Cubical.Data.Sigma.Properties.html#7293" class="Bound">y</a><a id="7294" class="Symbol">)</a> <a id="7296" class="Symbol">=</a> <a id="7298" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7305" class="Symbol">(</a><a id="7306" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7310" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7315" href="Cubical.Data.Sigma.Properties.html#7289" class="Bound">x</a> <a id="7317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7319" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7327" href="Cubical.Data.Sigma.Properties.html#7594" class="Function">goal</a><a id="7331" class="Symbol">)</a>
  <a id="7335" class="Keyword">where</a>
  <a id="7343" href="Cubical.Data.Sigma.Properties.html#7343" class="Function">ε</a> <a id="7345" class="Symbol">=</a> <a id="7347" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7362" class="Symbol">(</a><a id="7363" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7367" class="Symbol">(</a><a id="7368" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="7380" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a><a id="7384" class="Symbol">))</a>
  <a id="7389" href="Cubical.Data.Sigma.Properties.html#7389" class="Function">γ</a> <a id="7391" class="Symbol">=</a> <a id="7393" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="7407" class="Symbol">(</a><a id="7408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7412" class="Symbol">(</a><a id="7413" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="7425" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a><a id="7429" class="Symbol">))</a>

  <a id="7435" href="Cubical.Data.Sigma.Properties.html#7435" class="Function">lem</a> <a id="7439" class="Symbol">:</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Data.Sigma.Properties.html#7442" class="Bound">x</a> <a id="7444" class="Symbol">:</a> <a id="7446" href="Cubical.Data.Sigma.Properties.html#7271" class="Bound">A</a><a id="7447" class="Symbol">)</a> <a id="7449" class="Symbol">→</a> <a id="7451" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Cubical.Data.Sigma.Properties.html#7343" class="Function">ε</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7463" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7468" href="Cubical.Data.Sigma.Properties.html#7442" class="Bound">x</a><a id="7469" class="Symbol">))</a> <a id="7472" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7474" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7479" class="Symbol">(</a><a id="7480" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7484" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a><a id="7488" class="Symbol">)</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7495" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7500" href="Cubical.Data.Sigma.Properties.html#7442" class="Bound">x</a><a id="7501" class="Symbol">)</a> <a id="7503" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7505" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7512" href="Cubical.Data.Sigma.Properties.html#7435" class="Function">lem</a> <a id="7516" href="Cubical.Data.Sigma.Properties.html#7516" class="Bound">x</a> <a id="7518" class="Symbol">=</a> <a id="7520" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7525" class="Symbol">(λ</a> <a id="7528" href="Cubical.Data.Sigma.Properties.html#7528" class="Bound">a</a> <a id="7530" class="Symbol">→</a> <a id="7532" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7536" class="Symbol">(</a><a id="7537" href="Cubical.Data.Sigma.Properties.html#7343" class="Function">ε</a> <a id="7539" class="Symbol">(</a><a id="7540" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7544" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7549" href="Cubical.Data.Sigma.Properties.html#7516" class="Bound">x</a><a id="7550" class="Symbol">))</a> <a id="7553" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7555" href="Cubical.Data.Sigma.Properties.html#7528" class="Bound">a</a><a id="7556" class="Symbol">)</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Cubical.Data.Sigma.Properties.html#7389" class="Function">γ</a> <a id="7561" href="Cubical.Data.Sigma.Properties.html#7516" class="Bound">x</a><a id="7562" class="Symbol">)</a> <a id="7564" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7566" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Cubical.Data.Sigma.Properties.html#7343" class="Function">ε</a> <a id="7577" class="Symbol">(</a><a id="7578" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7582" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7587" href="Cubical.Data.Sigma.Properties.html#7516" class="Bound">x</a><a id="7588" class="Symbol">))</a>

  <a id="7594" href="Cubical.Data.Sigma.Properties.html#7594" class="Function">goal</a> <a id="7599" class="Symbol">:</a> <a id="7601" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7607" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">B</a> <a id="7609" class="Symbol">(</a><a id="7610" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7620" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a><a id="7624" class="Symbol">)</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7631" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7636" href="Cubical.Data.Sigma.Properties.html#7289" class="Bound">x</a><a id="7637" class="Symbol">))</a> <a id="7640" class="Symbol">(</a><a id="7641" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7647" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">B</a> <a id="7649" class="Symbol">(</a><a id="7650" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7654" class="Symbol">(</a><a id="7655" href="Cubical.Data.Sigma.Properties.html#7343" class="Function">ε</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7662" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7667" href="Cubical.Data.Sigma.Properties.html#7289" class="Bound">x</a><a id="7668" class="Symbol">)))</a> <a id="7672" href="Cubical.Data.Sigma.Properties.html#7293" class="Bound">y</a><a id="7673" class="Symbol">)</a> <a id="7675" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7677" href="Cubical.Data.Sigma.Properties.html#7293" class="Bound">y</a>
  <a id="7681" href="Cubical.Data.Sigma.Properties.html#7594" class="Function">goal</a> <a id="7686" class="Symbol">=</a> <a id="7688" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7692" class="Symbol">(</a><a id="7693" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="7708" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">B</a> <a id="7710" class="Symbol">(</a><a id="7711" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7715" class="Symbol">(</a><a id="7716" href="Cubical.Data.Sigma.Properties.html#7343" class="Function">ε</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7723" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7728" href="Cubical.Data.Sigma.Properties.html#7289" class="Bound">x</a><a id="7729" class="Symbol">)))</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7744" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a><a id="7748" class="Symbol">)</a> <a id="7750" class="Symbol">(</a><a id="7751" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7755" href="Cubical.Data.Sigma.Properties.html#7282" class="Bound">isom</a> <a id="7760" href="Cubical.Data.Sigma.Properties.html#7289" class="Bound">x</a><a id="7761" class="Symbol">))</a> <a id="7764" href="Cubical.Data.Sigma.Properties.html#7293" class="Bound">y</a><a id="7765" class="Symbol">)</a>
      <a id="7773" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7776" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7781" class="Symbol">(λ</a> <a id="7784" href="Cubical.Data.Sigma.Properties.html#7784" class="Bound">a</a> <a id="7786" class="Symbol">→</a> <a id="7788" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7794" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">B</a> <a id="7796" href="Cubical.Data.Sigma.Properties.html#7784" class="Bound">a</a> <a id="7798" href="Cubical.Data.Sigma.Properties.html#7293" class="Bound">y</a><a id="7799" class="Symbol">)</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Cubical.Data.Sigma.Properties.html#7435" class="Function">lem</a> <a id="7806" href="Cubical.Data.Sigma.Properties.html#7289" class="Bound">x</a><a id="7807" class="Symbol">)</a>
      <a id="7815" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7818" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7828" class="Symbol">{</a><a id="7829" class="Argument">B</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">B</a><a id="7834" class="Symbol">}</a> <a id="7836" href="Cubical.Data.Sigma.Properties.html#7293" class="Bound">y</a>

<a id="Σ-cong-equiv-fst"></a><a id="7839" href="Cubical.Data.Sigma.Properties.html#7839" class="Function">Σ-cong-equiv-fst</a> <a id="7856" class="Symbol">:</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Cubical.Data.Sigma.Properties.html#7859" class="Bound">e</a> <a id="7861" class="Symbol">:</a> <a id="7863" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="7865" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7867" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="7869" class="Symbol">)</a> <a id="7871" class="Symbol">→</a> <a id="7873" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7875" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="7880" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7882" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="7891" href="Cubical.Data.Sigma.Properties.html#7859" class="Bound">e</a><a id="7892" class="Symbol">)</a> <a id="7894" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7896" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7898" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="7901" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>
<a id="7903" class="Comment">-- we could just do this:</a>
<a id="7929" class="Comment">-- Σ-cong-equiv-fst e = isoToEquiv (Σ-cong-iso-fst (equivToIso e))</a>
<a id="7996" class="Comment">-- but the following reduces slightly better</a>
<a id="8041" href="Cubical.Data.Sigma.Properties.html#7839" class="Function">Σ-cong-equiv-fst</a> <a id="8058" class="Symbol">{</a><a id="8059" class="Argument">A</a> <a id="8061" class="Symbol">=</a> <a id="8063" href="Cubical.Data.Sigma.Properties.html#8063" class="Bound">A</a><a id="8064" class="Symbol">}</a> <a id="8066" class="Symbol">{</a><a id="8067" class="Argument">A&#39;</a> <a id="8070" class="Symbol">=</a> <a id="8072" href="Cubical.Data.Sigma.Properties.html#8072" class="Bound">A&#39;</a><a id="8074" class="Symbol">}</a> <a id="8076" class="Symbol">{</a><a id="8077" class="Argument">B</a> <a id="8079" class="Symbol">=</a> <a id="8081" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a><a id="8082" class="Symbol">}</a> <a id="8084" href="Cubical.Data.Sigma.Properties.html#8084" class="Bound">e</a> <a id="8086" class="Symbol">=</a> <a id="8088" href="Cubical.Data.Sigma.Properties.html#8115" class="Function">intro</a> <a id="8094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8096" href="Cubical.Data.Sigma.Properties.html#8190" class="Function">isEqIntro</a>
 <a id="8107" class="Keyword">where</a>
  <a id="8115" href="Cubical.Data.Sigma.Properties.html#8115" class="Function">intro</a> <a id="8121" class="Symbol">:</a> <a id="8123" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8125" href="Cubical.Data.Sigma.Properties.html#8063" class="Bound">A</a> <a id="8127" class="Symbol">(</a><a id="8128" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8130" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8132" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8141" href="Cubical.Data.Sigma.Properties.html#8084" class="Bound">e</a><a id="8142" class="Symbol">)</a> <a id="8144" class="Symbol">→</a> <a id="8146" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8148" href="Cubical.Data.Sigma.Properties.html#8072" class="Bound">A&#39;</a> <a id="8151" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a>
  <a id="8155" href="Cubical.Data.Sigma.Properties.html#8115" class="Function">intro</a> <a id="8161" class="Symbol">(</a><a id="8162" href="Cubical.Data.Sigma.Properties.html#8162" class="Bound">a</a> <a id="8164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8166" href="Cubical.Data.Sigma.Properties.html#8166" class="Bound">b</a><a id="8167" class="Symbol">)</a> <a id="8169" class="Symbol">=</a> <a id="8171" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8180" href="Cubical.Data.Sigma.Properties.html#8084" class="Bound">e</a> <a id="8182" href="Cubical.Data.Sigma.Properties.html#8162" class="Bound">a</a> <a id="8184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8186" href="Cubical.Data.Sigma.Properties.html#8166" class="Bound">b</a>
  <a id="8190" href="Cubical.Data.Sigma.Properties.html#8190" class="Function">isEqIntro</a> <a id="8200" class="Symbol">:</a> <a id="8202" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="8210" href="Cubical.Data.Sigma.Properties.html#8115" class="Function">intro</a>
  <a id="8218" href="Cubical.Data.Sigma.Properties.html#8190" class="Function">isEqIntro</a> <a id="8228" class="Symbol">.</a><a id="8229" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8241" href="Cubical.Data.Sigma.Properties.html#8241" class="Bound">x</a> <a id="8243" class="Symbol">=</a> <a id="8245" href="Cubical.Data.Sigma.Properties.html#8591" class="Function">ctr</a> <a id="8249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8251" href="Cubical.Data.Sigma.Properties.html#8660" class="Function">isCtr</a> <a id="8257" class="Keyword">where</a>
    <a id="8267" href="Cubical.Data.Sigma.Properties.html#8267" class="Function">PB</a> <a id="8270" class="Symbol">:</a> <a id="8272" class="Symbol">∀</a> <a id="8274" class="Symbol">{</a><a id="8275" href="Cubical.Data.Sigma.Properties.html#8275" class="Bound">x</a> <a id="8277" href="Cubical.Data.Sigma.Properties.html#8277" class="Bound">y</a><a id="8278" class="Symbol">}</a> <a id="8280" class="Symbol">→</a> <a id="8282" href="Cubical.Data.Sigma.Properties.html#8275" class="Bound">x</a> <a id="8284" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8286" href="Cubical.Data.Sigma.Properties.html#8277" class="Bound">y</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8292" href="Cubical.Data.Sigma.Properties.html#8275" class="Bound">x</a> <a id="8294" class="Symbol">→</a> <a id="8296" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8298" href="Cubical.Data.Sigma.Properties.html#8277" class="Bound">y</a> <a id="8300" class="Symbol">→</a> <a id="8302" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8307" class="Symbol">_</a>
    <a id="8313" href="Cubical.Data.Sigma.Properties.html#8267" class="Function">PB</a> <a id="8316" href="Cubical.Data.Sigma.Properties.html#8316" class="Bound">p</a> <a id="8318" class="Symbol">=</a> <a id="8320" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8326" class="Symbol">(λ</a> <a id="8329" href="Cubical.Data.Sigma.Properties.html#8329" class="Bound">i</a> <a id="8331" class="Symbol">→</a> <a id="8333" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8335" class="Symbol">(</a><a id="8336" href="Cubical.Data.Sigma.Properties.html#8316" class="Bound">p</a> <a id="8338" href="Cubical.Data.Sigma.Properties.html#8329" class="Bound">i</a><a id="8339" class="Symbol">))</a>

    <a id="8347" class="Keyword">open</a> <a id="8352" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="8354" href="Cubical.Data.Sigma.Properties.html#8241" class="Bound">x</a> <a id="8356" class="Keyword">renaming</a> <a id="8365" class="Symbol">(</a><a id="8366" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8370" class="Symbol">to</a> <a id="8373" class="Field">a&#39;</a><a id="8375" class="Symbol">;</a> <a id="8377" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8381" class="Symbol">to</a> <a id="8384" class="Field">b</a><a id="8385" class="Symbol">)</a>
    <a id="8391" class="Keyword">open</a> <a id="8396" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="8398" class="Symbol">(</a><a id="8399" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="8408" href="Cubical.Data.Sigma.Properties.html#8084" class="Bound">e</a> <a id="8410" href="Cubical.Data.Sigma.Properties.html#8373" class="Field">a&#39;</a><a id="8412" class="Symbol">)</a> <a id="8414" class="Keyword">renaming</a> <a id="8423" class="Symbol">(</a><a id="8424" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8428" class="Symbol">to</a> <a id="8431" class="Field">ctrA</a><a id="8435" class="Symbol">;</a> <a id="8437" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8441" class="Symbol">to</a> <a id="8444" class="Field">α</a><a id="8445" class="Symbol">)</a>
    <a id="8451" href="Cubical.Data.Sigma.Properties.html#8451" class="Function">ctrB</a> <a id="8456" class="Symbol">:</a> <a id="8458" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8460" class="Symbol">(</a><a id="8461" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8470" href="Cubical.Data.Sigma.Properties.html#8084" class="Bound">e</a> <a id="8472" href="Cubical.Data.Sigma.Properties.html#8431" class="Function">ctrA</a><a id="8476" class="Symbol">)</a>
    <a id="8482" href="Cubical.Data.Sigma.Properties.html#8451" class="Function">ctrB</a> <a id="8487" class="Symbol">=</a> <a id="8489" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8495" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8497" class="Symbol">(</a><a id="8498" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8502" href="Cubical.Data.Sigma.Properties.html#8444" class="Function">α</a><a id="8503" class="Symbol">)</a> <a id="8505" href="Cubical.Data.Sigma.Properties.html#8384" class="Field">b</a>
    <a id="8511" href="Cubical.Data.Sigma.Properties.html#8511" class="Function">ctrP</a> <a id="8516" class="Symbol">:</a> <a id="8518" href="Cubical.Data.Sigma.Properties.html#8267" class="Function">PB</a> <a id="8521" href="Cubical.Data.Sigma.Properties.html#8444" class="Function">α</a> <a id="8523" href="Cubical.Data.Sigma.Properties.html#8451" class="Function">ctrB</a> <a id="8528" href="Cubical.Data.Sigma.Properties.html#8384" class="Field">b</a>
    <a id="8534" href="Cubical.Data.Sigma.Properties.html#8511" class="Function">ctrP</a> <a id="8539" class="Symbol">=</a> <a id="8541" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="8546" class="Symbol">(</a><a id="8547" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8564" class="Symbol">(λ</a> <a id="8567" href="Cubical.Data.Sigma.Properties.html#8567" class="Bound">i</a> <a id="8569" class="Symbol">→</a> <a id="8571" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8573" class="Symbol">(</a><a id="8574" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8578" href="Cubical.Data.Sigma.Properties.html#8444" class="Function">α</a> <a id="8580" href="Cubical.Data.Sigma.Properties.html#8567" class="Bound">i</a><a id="8581" class="Symbol">))</a> <a id="8584" href="Cubical.Data.Sigma.Properties.html#8384" class="Field">b</a><a id="8585" class="Symbol">)</a>
    <a id="8591" href="Cubical.Data.Sigma.Properties.html#8591" class="Function">ctr</a> <a id="8595" class="Symbol">:</a> <a id="8597" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8603" href="Cubical.Data.Sigma.Properties.html#8115" class="Function">intro</a> <a id="8609" href="Cubical.Data.Sigma.Properties.html#8241" class="Bound">x</a>
    <a id="8615" href="Cubical.Data.Sigma.Properties.html#8591" class="Function">ctr</a> <a id="8619" class="Symbol">=</a> <a id="8621" class="Symbol">(</a><a id="8622" href="Cubical.Data.Sigma.Properties.html#8431" class="Function">ctrA</a> <a id="8627" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8629" href="Cubical.Data.Sigma.Properties.html#8451" class="Function">ctrB</a><a id="8633" class="Symbol">)</a> <a id="8635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8637" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8644" class="Symbol">(</a><a id="8645" href="Cubical.Data.Sigma.Properties.html#8444" class="Function">α</a> <a id="8647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8649" href="Cubical.Data.Sigma.Properties.html#8511" class="Function">ctrP</a><a id="8653" class="Symbol">)</a>

    <a id="8660" href="Cubical.Data.Sigma.Properties.html#8660" class="Function">isCtr</a> <a id="8666" class="Symbol">:</a> <a id="8668" class="Symbol">∀</a> <a id="8670" href="Cubical.Data.Sigma.Properties.html#8670" class="Bound">y</a> <a id="8672" class="Symbol">→</a> <a id="8674" href="Cubical.Data.Sigma.Properties.html#8591" class="Function">ctr</a> <a id="8678" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8680" href="Cubical.Data.Sigma.Properties.html#8670" class="Bound">y</a>
    <a id="8686" href="Cubical.Data.Sigma.Properties.html#8660" class="Function">isCtr</a> <a id="8692" class="Symbol">((</a><a id="8694" href="Cubical.Data.Sigma.Properties.html#8694" class="Bound">r</a> <a id="8696" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8698" href="Cubical.Data.Sigma.Properties.html#8698" class="Bound">s</a><a id="8699" class="Symbol">)</a> <a id="8701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8703" href="Cubical.Data.Sigma.Properties.html#8703" class="Bound">p</a><a id="8704" class="Symbol">)</a> <a id="8706" class="Symbol">=</a> <a id="8708" class="Symbol">λ</a> <a id="8710" href="Cubical.Data.Sigma.Properties.html#8710" class="Bound">i</a> <a id="8712" class="Symbol">→</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Cubical.Data.Sigma.Properties.html#8875" class="Function">a≡r</a> <a id="8719" href="Cubical.Data.Sigma.Properties.html#8710" class="Bound">i</a> <a id="8721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8723" href="Cubical.Data.Sigma.Properties.html#8899" class="Function">b!≡s</a> <a id="8728" href="Cubical.Data.Sigma.Properties.html#8710" class="Bound">i</a><a id="8729" class="Symbol">)</a> <a id="8731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8733" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8740" class="Symbol">(</a><a id="8741" href="Cubical.Data.Sigma.Properties.html#8887" class="Function">α≡ρ</a> <a id="8745" href="Cubical.Data.Sigma.Properties.html#8710" class="Bound">i</a> <a id="8747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8749" href="Cubical.Data.Sigma.Properties.html#9076" class="Function">coh</a> <a id="8753" href="Cubical.Data.Sigma.Properties.html#8710" class="Bound">i</a><a id="8754" class="Symbol">)</a> <a id="8756" class="Keyword">where</a>
      <a id="8768" class="Keyword">open</a> <a id="8773" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="8780" href="Cubical.Data.Sigma.Properties.html#8703" class="Bound">p</a> <a id="8782" class="Keyword">renaming</a> <a id="8791" class="Symbol">(</a><a id="8792" href="Agda.Builtin.Sigma.html#251" class="Function">fst</a> <a id="8796" class="Symbol">to</a> <a id="8799" class="Function">ρ</a><a id="8800" class="Symbol">;</a> <a id="8802" href="Agda.Builtin.Sigma.html#263" class="Function">snd</a> <a id="8806" class="Symbol">to</a> <a id="8809" class="Function">σ</a><a id="8810" class="Symbol">)</a>
      <a id="8818" class="Keyword">open</a> <a id="8823" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8844" href="Cubical.Data.Sigma.Properties.html#8084" class="Bound">e</a> <a id="8846" href="Cubical.Data.Sigma.Properties.html#8373" class="Field">a&#39;</a> <a id="8849" class="Symbol">(</a><a id="8850" href="Cubical.Data.Sigma.Properties.html#8694" class="Bound">r</a> <a id="8852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8854" href="Cubical.Data.Sigma.Properties.html#8799" class="Function">ρ</a><a id="8855" class="Symbol">))</a> <a id="8858" class="Keyword">renaming</a> <a id="8867" class="Symbol">(</a><a id="8868" href="Agda.Builtin.Sigma.html#251" class="Function">fst</a> <a id="8872" class="Symbol">to</a> <a id="8875" class="Function">a≡r</a><a id="8878" class="Symbol">;</a> <a id="8880" href="Agda.Builtin.Sigma.html#263" class="Function">snd</a> <a id="8884" class="Symbol">to</a> <a id="8887" class="Function">α≡ρ</a><a id="8890" class="Symbol">)</a>

      <a id="8899" href="Cubical.Data.Sigma.Properties.html#8899" class="Function">b!≡s</a> <a id="8904" class="Symbol">:</a> <a id="8906" href="Cubical.Data.Sigma.Properties.html#8267" class="Function">PB</a> <a id="8909" class="Symbol">(</a><a id="8910" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8915" class="Symbol">(</a><a id="8916" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8925" href="Cubical.Data.Sigma.Properties.html#8084" class="Bound">e</a><a id="8926" class="Symbol">)</a> <a id="8928" href="Cubical.Data.Sigma.Properties.html#8875" class="Function">a≡r</a><a id="8931" class="Symbol">)</a> <a id="8933" href="Cubical.Data.Sigma.Properties.html#8451" class="Function">ctrB</a> <a id="8938" href="Cubical.Data.Sigma.Properties.html#8698" class="Bound">s</a>
      <a id="8946" href="Cubical.Data.Sigma.Properties.html#8899" class="Function">b!≡s</a> <a id="8951" href="Cubical.Data.Sigma.Properties.html#8951" class="Bound">i</a> <a id="8953" class="Symbol">=</a> <a id="8955" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="8960" class="Symbol">(λ</a> <a id="8963" href="Cubical.Data.Sigma.Properties.html#8963" class="Bound">k</a> <a id="8965" class="Symbol">→</a> <a id="8967" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="8969" class="Symbol">(</a><a id="8970" href="Cubical.Data.Sigma.Properties.html#8887" class="Function">α≡ρ</a> <a id="8974" href="Cubical.Data.Sigma.Properties.html#8951" class="Bound">i</a> <a id="8976" class="Symbol">(</a><a id="8977" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8979" href="Cubical.Data.Sigma.Properties.html#8963" class="Bound">k</a><a id="8980" class="Symbol">)))</a> <a id="8984" class="Symbol">(λ</a> <a id="8987" href="Cubical.Data.Sigma.Properties.html#8987" class="Bound">k</a> <a id="8989" class="Symbol">→</a> <a id="8991" class="Symbol">(λ</a>
        <a id="9002" class="Symbol">{</a> <a id="9004" class="Symbol">(</a><a id="9005" href="Cubical.Data.Sigma.Properties.html#8951" class="Bound">i</a> <a id="9007" class="Symbol">=</a> <a id="9009" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9011" class="Symbol">)</a> <a id="9013" class="Symbol">→</a> <a id="9015" href="Cubical.Data.Sigma.Properties.html#8511" class="Function">ctrP</a> <a id="9020" class="Symbol">(</a><a id="9021" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9023" href="Cubical.Data.Sigma.Properties.html#8987" class="Bound">k</a><a id="9024" class="Symbol">)</a>
        <a id="9034" class="Symbol">;</a> <a id="9036" class="Symbol">(</a><a id="9037" href="Cubical.Data.Sigma.Properties.html#8951" class="Bound">i</a> <a id="9039" class="Symbol">=</a> <a id="9041" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9043" class="Symbol">)</a> <a id="9045" class="Symbol">→</a> <a id="9047" href="Cubical.Data.Sigma.Properties.html#8809" class="Function">σ</a> <a id="9049" class="Symbol">(</a><a id="9050" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9052" href="Cubical.Data.Sigma.Properties.html#8987" class="Bound">k</a><a id="9053" class="Symbol">)</a>
        <a id="9063" class="Symbol">}))</a> <a id="9067" href="Cubical.Data.Sigma.Properties.html#8384" class="Field">b</a>

      <a id="9076" href="Cubical.Data.Sigma.Properties.html#9076" class="Function">coh</a> <a id="9080" class="Symbol">:</a> <a id="9082" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9088" class="Symbol">(λ</a> <a id="9091" href="Cubical.Data.Sigma.Properties.html#9091" class="Bound">i</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Cubical.Data.Sigma.Properties.html#8267" class="Function">PB</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Cubical.Data.Sigma.Properties.html#8887" class="Function">α≡ρ</a> <a id="9103" href="Cubical.Data.Sigma.Properties.html#9091" class="Bound">i</a><a id="9104" class="Symbol">)</a> <a id="9106" class="Symbol">(</a><a id="9107" href="Cubical.Data.Sigma.Properties.html#8899" class="Function">b!≡s</a> <a id="9112" href="Cubical.Data.Sigma.Properties.html#9091" class="Bound">i</a><a id="9113" class="Symbol">)</a> <a id="9115" href="Cubical.Data.Sigma.Properties.html#8384" class="Field">b</a><a id="9116" class="Symbol">)</a> <a id="9118" href="Cubical.Data.Sigma.Properties.html#8511" class="Function">ctrP</a> <a id="9123" href="Cubical.Data.Sigma.Properties.html#8809" class="Function">σ</a>
      <a id="9131" href="Cubical.Data.Sigma.Properties.html#9076" class="Function">coh</a> <a id="9135" href="Cubical.Data.Sigma.Properties.html#9135" class="Bound">i</a> <a id="9137" href="Cubical.Data.Sigma.Properties.html#9137" class="Bound">j</a> <a id="9139" class="Symbol">=</a> <a id="9141" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="9146" class="Symbol">(λ</a> <a id="9149" href="Cubical.Data.Sigma.Properties.html#9149" class="Bound">k</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Cubical.Data.Sigma.Properties.html#8081" class="Bound">B</a> <a id="9155" class="Symbol">(</a><a id="9156" href="Cubical.Data.Sigma.Properties.html#8887" class="Function">α≡ρ</a> <a id="9160" href="Cubical.Data.Sigma.Properties.html#9135" class="Bound">i</a> <a id="9162" class="Symbol">(</a><a id="9163" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9165" href="Cubical.Data.Sigma.Properties.html#9149" class="Bound">k</a><a id="9166" class="Symbol">)))</a> <a id="9170" class="Symbol">(λ</a> <a id="9173" href="Cubical.Data.Sigma.Properties.html#9173" class="Bound">k</a> <a id="9175" class="Symbol">→</a> <a id="9177" class="Symbol">(λ</a>
        <a id="9188" class="Symbol">{</a> <a id="9190" class="Symbol">(</a><a id="9191" href="Cubical.Data.Sigma.Properties.html#9135" class="Bound">i</a> <a id="9193" class="Symbol">=</a> <a id="9195" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9197" class="Symbol">)</a> <a id="9199" class="Symbol">→</a> <a id="9201" href="Cubical.Data.Sigma.Properties.html#8511" class="Function">ctrP</a> <a id="9206" class="Symbol">(</a><a id="9207" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9209" href="Cubical.Data.Sigma.Properties.html#9173" class="Bound">k</a><a id="9210" class="Symbol">)</a>
        <a id="9220" class="Symbol">;</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Cubical.Data.Sigma.Properties.html#9135" class="Bound">i</a> <a id="9225" class="Symbol">=</a> <a id="9227" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9229" class="Symbol">)</a> <a id="9231" class="Symbol">→</a> <a id="9233" href="Cubical.Data.Sigma.Properties.html#8809" class="Function">σ</a> <a id="9235" class="Symbol">(</a><a id="9236" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9238" href="Cubical.Data.Sigma.Properties.html#9173" class="Bound">k</a><a id="9239" class="Symbol">)</a>
        <a id="9249" class="Symbol">}))</a> <a id="9253" class="Symbol">(</a><a id="9254" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="9258" href="Cubical.Data.Sigma.Properties.html#8384" class="Field">b</a><a id="9259" class="Symbol">)</a> <a id="9261" class="Symbol">(</a><a id="9262" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9264" href="Cubical.Data.Sigma.Properties.html#9137" class="Bound">j</a><a id="9265" class="Symbol">)</a>

<a id="Σ-cong-fst"></a><a id="9268" href="Cubical.Data.Sigma.Properties.html#9268" class="Function">Σ-cong-fst</a> <a id="9279" class="Symbol">:</a> <a id="9281" class="Symbol">(</a><a id="9282" href="Cubical.Data.Sigma.Properties.html#9282" class="Bound">p</a> <a id="9284" class="Symbol">:</a> <a id="9286" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9288" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9290" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="9292" class="Symbol">)</a> <a id="9294" class="Symbol">→</a> <a id="9296" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9298" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9303" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9305" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9315" href="Cubical.Data.Sigma.Properties.html#9282" class="Bound">p</a><a id="9316" class="Symbol">)</a> <a id="9318" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9320" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9322" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="9325" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>
<a id="9327" href="Cubical.Data.Sigma.Properties.html#9268" class="Function">Σ-cong-fst</a> <a id="9338" class="Symbol">{</a><a id="9339" class="Argument">B</a> <a id="9341" class="Symbol">=</a> <a id="9343" href="Cubical.Data.Sigma.Properties.html#9343" class="Bound">B</a><a id="9344" class="Symbol">}</a> <a id="9346" href="Cubical.Data.Sigma.Properties.html#9346" class="Bound">p</a> <a id="9348" href="Cubical.Data.Sigma.Properties.html#9348" class="Bound">i</a> <a id="9350" class="Symbol">=</a> <a id="9352" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9354" class="Symbol">(</a><a id="9355" href="Cubical.Data.Sigma.Properties.html#9346" class="Bound">p</a> <a id="9357" href="Cubical.Data.Sigma.Properties.html#9348" class="Bound">i</a><a id="9358" class="Symbol">)</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Cubical.Data.Sigma.Properties.html#9343" class="Bound">B</a> <a id="9363" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9365" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="9372" class="Symbol">(λ</a> <a id="9375" href="Cubical.Data.Sigma.Properties.html#9375" class="Bound">j</a> <a id="9377" class="Symbol">→</a> <a id="9379" href="Cubical.Data.Sigma.Properties.html#9346" class="Bound">p</a> <a id="9381" class="Symbol">(</a><a id="9382" href="Cubical.Data.Sigma.Properties.html#9348" class="Bound">i</a> <a id="9384" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9386" href="Cubical.Data.Sigma.Properties.html#9375" class="Bound">j</a><a id="9387" class="Symbol">))</a> <a id="9390" href="Cubical.Data.Sigma.Properties.html#9348" class="Bound">i</a><a id="9391" class="Symbol">)</a>

<a id="Σ-cong-iso-snd"></a><a id="9394" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="9409" class="Symbol">:</a> <a id="9411" class="Symbol">((</a><a id="9413" href="Cubical.Data.Sigma.Properties.html#9413" class="Bound">x</a> <a id="9415" class="Symbol">:</a> <a id="9417" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9418" class="Symbol">)</a> <a id="9420" class="Symbol">→</a> <a id="9422" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9426" class="Symbol">(</a><a id="9427" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9429" href="Cubical.Data.Sigma.Properties.html#9413" class="Bound">x</a><a id="9430" class="Symbol">)</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9436" href="Cubical.Data.Sigma.Properties.html#9413" class="Bound">x</a><a id="9437" class="Symbol">))</a> <a id="9440" class="Symbol">→</a> <a id="9442" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9446" class="Symbol">(</a><a id="9447" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9449" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9451" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="9452" class="Symbol">)</a> <a id="9454" class="Symbol">(</a><a id="9455" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9457" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9459" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a><a id="9461" class="Symbol">)</a>
<a id="9463" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9467" class="Symbol">(</a><a id="9468" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="9483" href="Cubical.Data.Sigma.Properties.html#9483" class="Bound">isom</a><a id="9487" class="Symbol">)</a> <a id="9489" class="Symbol">(</a><a id="9490" href="Cubical.Data.Sigma.Properties.html#9490" class="Bound">x</a> <a id="9492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9494" href="Cubical.Data.Sigma.Properties.html#9494" class="Bound">y</a><a id="9495" class="Symbol">)</a> <a id="9497" class="Symbol">=</a> <a id="9499" href="Cubical.Data.Sigma.Properties.html#9490" class="Bound">x</a> <a id="9501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9503" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9507" class="Symbol">(</a><a id="9508" href="Cubical.Data.Sigma.Properties.html#9483" class="Bound">isom</a> <a id="9513" href="Cubical.Data.Sigma.Properties.html#9490" class="Bound">x</a><a id="9514" class="Symbol">)</a> <a id="9516" href="Cubical.Data.Sigma.Properties.html#9494" class="Bound">y</a>
<a id="9518" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9522" class="Symbol">(</a><a id="9523" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="9538" href="Cubical.Data.Sigma.Properties.html#9538" class="Bound">isom</a><a id="9542" class="Symbol">)</a> <a id="9544" class="Symbol">(</a><a id="9545" href="Cubical.Data.Sigma.Properties.html#9545" class="Bound">x</a> <a id="9547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9549" href="Cubical.Data.Sigma.Properties.html#9549" class="Bound">y&#39;</a><a id="9551" class="Symbol">)</a> <a id="9553" class="Symbol">=</a> <a id="9555" href="Cubical.Data.Sigma.Properties.html#9545" class="Bound">x</a> <a id="9557" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9559" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9563" class="Symbol">(</a><a id="9564" href="Cubical.Data.Sigma.Properties.html#9538" class="Bound">isom</a> <a id="9569" href="Cubical.Data.Sigma.Properties.html#9545" class="Bound">x</a><a id="9570" class="Symbol">)</a> <a id="9572" href="Cubical.Data.Sigma.Properties.html#9549" class="Bound">y&#39;</a>
<a id="9575" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="9579" class="Symbol">(</a><a id="9580" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="9595" href="Cubical.Data.Sigma.Properties.html#9595" class="Bound">isom</a><a id="9599" class="Symbol">)</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Cubical.Data.Sigma.Properties.html#9602" class="Bound">x</a> <a id="9604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9606" href="Cubical.Data.Sigma.Properties.html#9606" class="Bound">y</a><a id="9607" class="Symbol">)</a> <a id="9609" class="Symbol">=</a> <a id="9611" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9626" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="9630" class="Symbol">(</a><a id="9631" href="Cubical.Data.Sigma.Properties.html#9595" class="Bound">isom</a> <a id="9636" href="Cubical.Data.Sigma.Properties.html#9602" class="Bound">x</a><a id="9637" class="Symbol">)</a> <a id="9639" href="Cubical.Data.Sigma.Properties.html#9606" class="Bound">y</a><a id="9640" class="Symbol">)</a>
<a id="9642" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="9646" class="Symbol">(</a><a id="9647" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="9662" href="Cubical.Data.Sigma.Properties.html#9662" class="Bound">isom</a><a id="9666" class="Symbol">)</a> <a id="9668" class="Symbol">(</a><a id="9669" href="Cubical.Data.Sigma.Properties.html#9669" class="Bound">x</a> <a id="9671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9673" href="Cubical.Data.Sigma.Properties.html#9673" class="Bound">y&#39;</a><a id="9675" class="Symbol">)</a> <a id="9677" class="Symbol">=</a> <a id="9679" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9686" class="Symbol">(</a><a id="9687" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9692" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9694" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="9698" class="Symbol">(</a><a id="9699" href="Cubical.Data.Sigma.Properties.html#9662" class="Bound">isom</a> <a id="9704" href="Cubical.Data.Sigma.Properties.html#9669" class="Bound">x</a><a id="9705" class="Symbol">)</a> <a id="9707" href="Cubical.Data.Sigma.Properties.html#9673" class="Bound">y&#39;</a><a id="9709" class="Symbol">)</a>

<a id="Σ-cong-equiv-snd"></a><a id="9712" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="9729" class="Symbol">:</a> <a id="9731" class="Symbol">(∀</a> <a id="9734" href="Cubical.Data.Sigma.Properties.html#9734" class="Bound">a</a> <a id="9736" class="Symbol">→</a> <a id="9738" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9740" href="Cubical.Data.Sigma.Properties.html#9734" class="Bound">a</a> <a id="9742" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9744" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9747" href="Cubical.Data.Sigma.Properties.html#9734" class="Bound">a</a><a id="9748" class="Symbol">)</a> <a id="9750" class="Symbol">→</a> <a id="9752" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9754" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9756" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9758" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9760" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9762" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9764" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="9767" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="9784" href="Cubical.Data.Sigma.Properties.html#9784" class="Bound">h</a> <a id="9786" class="Symbol">=</a> <a id="9788" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9799" class="Symbol">(</a><a id="9800" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="9815" class="Symbol">(</a><a id="9816" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="9827" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9829" href="Cubical.Data.Sigma.Properties.html#9784" class="Bound">h</a><a id="9830" class="Symbol">))</a>

<a id="Σ-cong-snd"></a><a id="9834" href="Cubical.Data.Sigma.Properties.html#9834" class="Function">Σ-cong-snd</a> <a id="9845" class="Symbol">:</a> <a id="9847" class="Symbol">((</a><a id="9849" href="Cubical.Data.Sigma.Properties.html#9849" class="Bound">x</a> <a id="9851" class="Symbol">:</a> <a id="9853" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9854" class="Symbol">)</a> <a id="9856" class="Symbol">→</a> <a id="9858" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9860" href="Cubical.Data.Sigma.Properties.html#9849" class="Bound">x</a> <a id="9862" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9864" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9867" href="Cubical.Data.Sigma.Properties.html#9849" class="Bound">x</a><a id="9868" class="Symbol">)</a> <a id="9870" class="Symbol">→</a> <a id="9872" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9874" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9876" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9878" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9880" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9882" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9884" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="9887" href="Cubical.Data.Sigma.Properties.html#9834" class="Function">Σ-cong-snd</a> <a id="9898" class="Symbol">{</a><a id="9899" class="Argument">A</a> <a id="9901" class="Symbol">=</a> <a id="9903" href="Cubical.Data.Sigma.Properties.html#9903" class="Bound">A</a><a id="9904" class="Symbol">}</a> <a id="9906" href="Cubical.Data.Sigma.Properties.html#9906" class="Bound">p</a> <a id="9908" href="Cubical.Data.Sigma.Properties.html#9908" class="Bound">i</a> <a id="9910" class="Symbol">=</a> <a id="9912" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9915" href="Cubical.Data.Sigma.Properties.html#9915" class="Bound">x</a> <a id="9917" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9919" href="Cubical.Data.Sigma.Properties.html#9903" class="Bound">A</a> <a id="9921" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9923" class="Symbol">(</a><a id="9924" href="Cubical.Data.Sigma.Properties.html#9906" class="Bound">p</a> <a id="9926" href="Cubical.Data.Sigma.Properties.html#9915" class="Bound">x</a> <a id="9928" href="Cubical.Data.Sigma.Properties.html#9908" class="Bound">i</a><a id="9929" class="Symbol">)</a>

<a id="Σ-cong-iso"></a><a id="9932" href="Cubical.Data.Sigma.Properties.html#9932" class="Function">Σ-cong-iso</a> <a id="9943" class="Symbol">:</a> <a id="9945" class="Symbol">(</a><a id="9946" href="Cubical.Data.Sigma.Properties.html#9946" class="Bound">isom</a> <a id="9951" class="Symbol">:</a> <a id="9953" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9957" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9959" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="9961" class="Symbol">)</a>
           <a id="9974" class="Symbol">→</a> <a id="9976" class="Symbol">((</a><a id="9978" href="Cubical.Data.Sigma.Properties.html#9978" class="Bound">x</a> <a id="9980" class="Symbol">:</a> <a id="9982" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9983" class="Symbol">)</a> <a id="9985" class="Symbol">→</a> <a id="9987" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9994" href="Cubical.Data.Sigma.Properties.html#9978" class="Bound">x</a><a id="9995" class="Symbol">)</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10001" class="Symbol">(</a><a id="10002" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="10006" href="Cubical.Data.Sigma.Properties.html#9946" class="Bound">isom</a> <a id="10011" href="Cubical.Data.Sigma.Properties.html#9978" class="Bound">x</a><a id="10012" class="Symbol">)))</a>
           <a id="10027" class="Symbol">→</a> <a id="10029" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10033" class="Symbol">(</a><a id="10034" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10036" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10038" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="10039" class="Symbol">)</a> <a id="10041" class="Symbol">(</a><a id="10042" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10044" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10047" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a><a id="10049" class="Symbol">)</a>
<a id="10051" href="Cubical.Data.Sigma.Properties.html#9932" class="Function">Σ-cong-iso</a> <a id="10062" href="Cubical.Data.Sigma.Properties.html#10062" class="Bound">isom</a> <a id="10067" href="Cubical.Data.Sigma.Properties.html#10067" class="Bound">isom&#39;</a> <a id="10073" class="Symbol">=</a> <a id="10075" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="10083" class="Symbol">(</a><a id="10084" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="10099" href="Cubical.Data.Sigma.Properties.html#10067" class="Bound">isom&#39;</a><a id="10104" class="Symbol">)</a> <a id="10106" class="Symbol">(</a><a id="10107" href="Cubical.Data.Sigma.Properties.html#6662" class="Function">Σ-cong-iso-fst</a> <a id="10122" href="Cubical.Data.Sigma.Properties.html#10062" class="Bound">isom</a><a id="10126" class="Symbol">)</a>

<a id="Σ-cong-equiv"></a><a id="10129" href="Cubical.Data.Sigma.Properties.html#10129" class="Function">Σ-cong-equiv</a> <a id="10142" class="Symbol">:</a> <a id="10144" class="Symbol">(</a><a id="10145" href="Cubical.Data.Sigma.Properties.html#10145" class="Bound">e</a> <a id="10147" class="Symbol">:</a> <a id="10149" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10151" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10153" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10155" class="Symbol">)</a>
             <a id="10170" class="Symbol">→</a> <a id="10172" class="Symbol">((</a><a id="10174" href="Cubical.Data.Sigma.Properties.html#10174" class="Bound">x</a> <a id="10176" class="Symbol">:</a> <a id="10178" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10179" class="Symbol">)</a> <a id="10181" class="Symbol">→</a> <a id="10183" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10185" href="Cubical.Data.Sigma.Properties.html#10174" class="Bound">x</a> <a id="10187" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10189" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10192" class="Symbol">(</a><a id="10193" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10202" href="Cubical.Data.Sigma.Properties.html#10145" class="Bound">e</a> <a id="10204" href="Cubical.Data.Sigma.Properties.html#10174" class="Bound">x</a><a id="10205" class="Symbol">))</a>
             <a id="10221" class="Symbol">→</a> <a id="10223" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10225" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10227" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10229" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10231" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10233" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10236" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10239" href="Cubical.Data.Sigma.Properties.html#10129" class="Function">Σ-cong-equiv</a> <a id="10252" href="Cubical.Data.Sigma.Properties.html#10252" class="Bound">e</a> <a id="10254" href="Cubical.Data.Sigma.Properties.html#10254" class="Bound">e&#39;</a> <a id="10257" class="Symbol">=</a> <a id="10259" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10270" class="Symbol">(</a><a id="10271" href="Cubical.Data.Sigma.Properties.html#9932" class="Function">Σ-cong-iso</a> <a id="10282" class="Symbol">(</a><a id="10283" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="10294" href="Cubical.Data.Sigma.Properties.html#10252" class="Bound">e</a><a id="10295" class="Symbol">)</a> <a id="10297" class="Symbol">(</a><a id="10298" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="10309" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10311" href="Cubical.Data.Sigma.Properties.html#10254" class="Bound">e&#39;</a><a id="10313" class="Symbol">))</a>

<a id="Σ-cong&#39;"></a><a id="10317" href="Cubical.Data.Sigma.Properties.html#10317" class="Function">Σ-cong&#39;</a> <a id="10325" class="Symbol">:</a> <a id="10327" class="Symbol">(</a><a id="10328" href="Cubical.Data.Sigma.Properties.html#10328" class="Bound">p</a> <a id="10330" class="Symbol">:</a> <a id="10332" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10334" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10336" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10338" class="Symbol">)</a> <a id="10340" class="Symbol">→</a> <a id="10342" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10348" class="Symbol">(λ</a> <a id="10351" href="Cubical.Data.Sigma.Properties.html#10351" class="Bound">i</a> <a id="10353" class="Symbol">→</a> <a id="10355" href="Cubical.Data.Sigma.Properties.html#10328" class="Bound">p</a> <a id="10357" href="Cubical.Data.Sigma.Properties.html#10351" class="Bound">i</a> <a id="10359" class="Symbol">→</a> <a id="10361" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10366" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="10368" class="Symbol">)</a> <a id="10370" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10372" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10375" class="Symbol">→</a> <a id="10377" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10379" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10381" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10383" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10385" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10387" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10390" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10393" href="Cubical.Data.Sigma.Properties.html#10317" class="Function">Σ-cong&#39;</a> <a id="10401" href="Cubical.Data.Sigma.Properties.html#10401" class="Bound">p</a> <a id="10403" href="Cubical.Data.Sigma.Properties.html#10403" class="Bound">p&#39;</a> <a id="10406" class="Symbol">=</a> <a id="10408" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10414" class="Symbol">(λ</a> <a id="10417" class="Symbol">(</a><a id="10418" href="Cubical.Data.Sigma.Properties.html#10418" class="Bound">A</a> <a id="10420" class="Symbol">:</a> <a id="10422" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10427" class="Symbol">_)</a> <a id="10430" class="Symbol">(</a><a id="10431" href="Cubical.Data.Sigma.Properties.html#10431" class="Bound">B</a> <a id="10433" class="Symbol">:</a> <a id="10435" href="Cubical.Data.Sigma.Properties.html#10418" class="Bound">A</a> <a id="10437" class="Symbol">→</a> <a id="10439" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10444" class="Symbol">_)</a> <a id="10447" class="Symbol">→</a> <a id="10449" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10451" href="Cubical.Data.Sigma.Properties.html#10418" class="Bound">A</a> <a id="10453" href="Cubical.Data.Sigma.Properties.html#10431" class="Bound">B</a><a id="10454" class="Symbol">)</a> <a id="10456" href="Cubical.Data.Sigma.Properties.html#10401" class="Bound">p</a> <a id="10458" href="Cubical.Data.Sigma.Properties.html#10403" class="Bound">p&#39;</a>

<a id="Σ-cong-equiv-prop"></a><a id="10462" href="Cubical.Data.Sigma.Properties.html#10462" class="Function">Σ-cong-equiv-prop</a> <a id="10480" class="Symbol">:</a>
    <a id="10486" class="Symbol">(</a><a id="10487" href="Cubical.Data.Sigma.Properties.html#10487" class="Bound">e</a> <a id="10489" class="Symbol">:</a> <a id="10491" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10493" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10495" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10497" class="Symbol">)</a>
  <a id="10501" class="Symbol">→</a> <a id="10503" class="Symbol">((</a><a id="10505" href="Cubical.Data.Sigma.Properties.html#10505" class="Bound">x</a> <a id="10507" class="Symbol">:</a> <a id="10509" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10511" class="Symbol">)</a> <a id="10513" class="Symbol">→</a> <a id="10515" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>  <a id="10526" href="Cubical.Data.Sigma.Properties.html#10505" class="Bound">x</a><a id="10527" class="Symbol">))</a>
  <a id="10532" class="Symbol">→</a> <a id="10534" class="Symbol">((</a><a id="10536" href="Cubical.Data.Sigma.Properties.html#10536" class="Bound">x</a> <a id="10538" class="Symbol">:</a> <a id="10540" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10542" class="Symbol">)</a> <a id="10544" class="Symbol">→</a> <a id="10546" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10557" href="Cubical.Data.Sigma.Properties.html#10536" class="Bound">x</a><a id="10558" class="Symbol">))</a>
  <a id="10563" class="Symbol">→</a> <a id="10565" class="Symbol">((</a><a id="10567" href="Cubical.Data.Sigma.Properties.html#10567" class="Bound">x</a> <a id="10569" class="Symbol">:</a> <a id="10571" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10572" class="Symbol">)</a> <a id="10574" class="Symbol">→</a> <a id="10576" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10578" href="Cubical.Data.Sigma.Properties.html#10567" class="Bound">x</a> <a id="10580" class="Symbol">→</a> <a id="10582" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10585" class="Symbol">(</a><a id="10586" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10595" href="Cubical.Data.Sigma.Properties.html#10487" class="Bound">e</a> <a id="10597" href="Cubical.Data.Sigma.Properties.html#10567" class="Bound">x</a><a id="10598" class="Symbol">))</a>
  <a id="10603" class="Symbol">→</a> <a id="10605" class="Symbol">((</a><a id="10607" href="Cubical.Data.Sigma.Properties.html#10607" class="Bound">x</a> <a id="10609" class="Symbol">:</a> <a id="10611" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10612" class="Symbol">)</a> <a id="10614" class="Symbol">→</a> <a id="10616" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10629" href="Cubical.Data.Sigma.Properties.html#10487" class="Bound">e</a> <a id="10631" href="Cubical.Data.Sigma.Properties.html#10607" class="Bound">x</a><a id="10632" class="Symbol">)</a> <a id="10634" class="Symbol">→</a> <a id="10636" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10638" href="Cubical.Data.Sigma.Properties.html#10607" class="Bound">x</a><a id="10639" class="Symbol">)</a>
  <a id="10643" class="Symbol">→</a> <a id="10645" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10647" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10649" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10651" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10653" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10655" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10658" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10661" href="Cubical.Data.Sigma.Properties.html#10462" class="Function">Σ-cong-equiv-prop</a> <a id="10679" href="Cubical.Data.Sigma.Properties.html#10679" class="Bound">e</a> <a id="10681" href="Cubical.Data.Sigma.Properties.html#10681" class="Bound">prop</a> <a id="10686" href="Cubical.Data.Sigma.Properties.html#10686" class="Bound">prop&#39;</a> <a id="10692" href="Cubical.Data.Sigma.Properties.html#10692" class="Bound">prop→</a> <a id="10698" href="Cubical.Data.Sigma.Properties.html#10698" class="Bound">prop←</a> <a id="10704" class="Symbol">=</a>
  <a id="10708" href="Cubical.Data.Sigma.Properties.html#10129" class="Function">Σ-cong-equiv</a> <a id="10721" href="Cubical.Data.Sigma.Properties.html#10679" class="Bound">e</a> <a id="10723" class="Symbol">(λ</a> <a id="10726" href="Cubical.Data.Sigma.Properties.html#10726" class="Bound">x</a> <a id="10728" class="Symbol">→</a> <a id="10730" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="10747" class="Symbol">(</a><a id="10748" href="Cubical.Data.Sigma.Properties.html#10681" class="Bound">prop</a> <a id="10753" href="Cubical.Data.Sigma.Properties.html#10726" class="Bound">x</a><a id="10754" class="Symbol">)</a> <a id="10756" class="Symbol">(</a><a id="10757" href="Cubical.Data.Sigma.Properties.html#10686" class="Bound">prop&#39;</a> <a id="10763" class="Symbol">(</a><a id="10764" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10773" href="Cubical.Data.Sigma.Properties.html#10679" class="Bound">e</a> <a id="10775" href="Cubical.Data.Sigma.Properties.html#10726" class="Bound">x</a><a id="10776" class="Symbol">))</a> <a id="10779" class="Symbol">(</a><a id="10780" href="Cubical.Data.Sigma.Properties.html#10692" class="Bound">prop→</a> <a id="10786" href="Cubical.Data.Sigma.Properties.html#10726" class="Bound">x</a><a id="10787" class="Symbol">)</a> <a id="10789" class="Symbol">(</a><a id="10790" href="Cubical.Data.Sigma.Properties.html#10698" class="Bound">prop←</a> <a id="10796" href="Cubical.Data.Sigma.Properties.html#10726" class="Bound">x</a><a id="10797" class="Symbol">))</a>

<a id="10801" class="Comment">-- Alternative version for path in Σ-types, as in the HoTT book</a>

<a id="ΣPathTransport"></a><a id="10866" href="Cubical.Data.Sigma.Properties.html#10866" class="Function">ΣPathTransport</a> <a id="10881" class="Symbol">:</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.Data.Sigma.Properties.html#10884" class="Bound">a</a> <a id="10886" href="Cubical.Data.Sigma.Properties.html#10886" class="Bound">b</a> <a id="10888" class="Symbol">:</a> <a id="10890" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10892" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10894" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="10895" class="Symbol">)</a> <a id="10897" class="Symbol">→</a> <a id="10899" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10904" class="Symbol">_</a>
<a id="10906" href="Cubical.Data.Sigma.Properties.html#10866" class="Function">ΣPathTransport</a> <a id="10921" class="Symbol">{</a><a id="10922" class="Argument">B</a> <a id="10924" class="Symbol">=</a> <a id="10926" href="Cubical.Data.Sigma.Properties.html#10926" class="Bound">B</a><a id="10927" class="Symbol">}</a> <a id="10929" href="Cubical.Data.Sigma.Properties.html#10929" class="Bound">a</a> <a id="10931" href="Cubical.Data.Sigma.Properties.html#10931" class="Bound">b</a> <a id="10933" class="Symbol">=</a> <a id="10935" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10938" href="Cubical.Data.Sigma.Properties.html#10938" class="Bound">p</a> <a id="10940" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10942" class="Symbol">(</a><a id="10943" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10947" href="Cubical.Data.Sigma.Properties.html#10929" class="Bound">a</a> <a id="10949" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10951" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10955" href="Cubical.Data.Sigma.Properties.html#10931" class="Bound">b</a><a id="10956" class="Symbol">)</a> <a id="10958" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10960" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10970" class="Symbol">(λ</a> <a id="10973" href="Cubical.Data.Sigma.Properties.html#10973" class="Bound">i</a> <a id="10975" class="Symbol">→</a> <a id="10977" href="Cubical.Data.Sigma.Properties.html#10926" class="Bound">B</a> <a id="10979" class="Symbol">(</a><a id="10980" href="Cubical.Data.Sigma.Properties.html#10938" class="Bound">p</a> <a id="10982" href="Cubical.Data.Sigma.Properties.html#10973" class="Bound">i</a><a id="10983" class="Symbol">))</a> <a id="10986" class="Symbol">(</a><a id="10987" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10991" href="Cubical.Data.Sigma.Properties.html#10929" class="Bound">a</a><a id="10992" class="Symbol">)</a> <a id="10994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10996" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11000" href="Cubical.Data.Sigma.Properties.html#10931" class="Bound">b</a>

<a id="IsoΣPathTransportPathΣ"></a><a id="11003" href="Cubical.Data.Sigma.Properties.html#11003" class="Function">IsoΣPathTransportPathΣ</a> <a id="11026" class="Symbol">:</a> <a id="11028" class="Symbol">(</a><a id="11029" href="Cubical.Data.Sigma.Properties.html#11029" class="Bound">a</a> <a id="11031" href="Cubical.Data.Sigma.Properties.html#11031" class="Bound">b</a> <a id="11033" class="Symbol">:</a> <a id="11035" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11037" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11039" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11040" class="Symbol">)</a> <a id="11042" class="Symbol">→</a> <a id="11044" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11048" class="Symbol">(</a><a id="11049" href="Cubical.Data.Sigma.Properties.html#10866" class="Function">ΣPathTransport</a> <a id="11064" href="Cubical.Data.Sigma.Properties.html#11029" class="Bound">a</a> <a id="11066" href="Cubical.Data.Sigma.Properties.html#11031" class="Bound">b</a><a id="11067" class="Symbol">)</a> <a id="11069" class="Symbol">(</a><a id="11070" href="Cubical.Data.Sigma.Properties.html#11029" class="Bound">a</a> <a id="11072" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11074" href="Cubical.Data.Sigma.Properties.html#11031" class="Bound">b</a><a id="11075" class="Symbol">)</a>
<a id="11077" href="Cubical.Data.Sigma.Properties.html#11003" class="Function">IsoΣPathTransportPathΣ</a> <a id="11100" class="Symbol">{</a><a id="11101" class="Argument">B</a> <a id="11103" class="Symbol">=</a> <a id="11105" href="Cubical.Data.Sigma.Properties.html#11105" class="Bound">B</a><a id="11106" class="Symbol">}</a> <a id="11108" href="Cubical.Data.Sigma.Properties.html#11108" class="Bound">a</a> <a id="11110" href="Cubical.Data.Sigma.Properties.html#11110" class="Bound">b</a> <a id="11112" class="Symbol">=</a>
  <a id="11116" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="11124" class="Symbol">(</a><a id="11125" href="Cubical.Data.Sigma.Properties.html#9394" class="Function">Σ-cong-iso-snd</a> <a id="11140" class="Symbol">(λ</a> <a id="11143" href="Cubical.Data.Sigma.Properties.html#11143" class="Bound">p</a> <a id="11145" class="Symbol">→</a> <a id="11147" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11168" class="Symbol">(λ</a> <a id="11171" href="Cubical.Data.Sigma.Properties.html#11171" class="Bound">i</a> <a id="11173" class="Symbol">→</a> <a id="11175" href="Cubical.Data.Sigma.Properties.html#11105" class="Bound">B</a> <a id="11177" class="Symbol">(</a><a id="11178" href="Cubical.Data.Sigma.Properties.html#11143" class="Bound">p</a> <a id="11180" href="Cubical.Data.Sigma.Properties.html#11171" class="Bound">i</a><a id="11181" class="Symbol">))</a> <a id="11184" class="Symbol">_</a> <a id="11186" class="Symbol">_)))</a>
          <a id="11201" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>

<a id="ΣPathTransport≃PathΣ"></a><a id="11216" href="Cubical.Data.Sigma.Properties.html#11216" class="Function">ΣPathTransport≃PathΣ</a> <a id="11237" class="Symbol">:</a> <a id="11239" class="Symbol">(</a><a id="11240" href="Cubical.Data.Sigma.Properties.html#11240" class="Bound">a</a> <a id="11242" href="Cubical.Data.Sigma.Properties.html#11242" class="Bound">b</a> <a id="11244" class="Symbol">:</a> <a id="11246" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11248" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11250" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11251" class="Symbol">)</a> <a id="11253" class="Symbol">→</a> <a id="11255" href="Cubical.Data.Sigma.Properties.html#10866" class="Function">ΣPathTransport</a> <a id="11270" href="Cubical.Data.Sigma.Properties.html#11240" class="Bound">a</a> <a id="11272" href="Cubical.Data.Sigma.Properties.html#11242" class="Bound">b</a> <a id="11274" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11276" class="Symbol">(</a><a id="11277" href="Cubical.Data.Sigma.Properties.html#11240" class="Bound">a</a> <a id="11279" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11281" href="Cubical.Data.Sigma.Properties.html#11242" class="Bound">b</a><a id="11282" class="Symbol">)</a>
<a id="11284" href="Cubical.Data.Sigma.Properties.html#11216" class="Function">ΣPathTransport≃PathΣ</a> <a id="11305" class="Symbol">{</a><a id="11306" class="Argument">B</a> <a id="11308" class="Symbol">=</a> <a id="11310" href="Cubical.Data.Sigma.Properties.html#11310" class="Bound">B</a><a id="11311" class="Symbol">}</a> <a id="11313" href="Cubical.Data.Sigma.Properties.html#11313" class="Bound">a</a> <a id="11315" href="Cubical.Data.Sigma.Properties.html#11315" class="Bound">b</a> <a id="11317" class="Symbol">=</a> <a id="11319" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11330" class="Symbol">(</a><a id="11331" href="Cubical.Data.Sigma.Properties.html#11003" class="Function">IsoΣPathTransportPathΣ</a> <a id="11354" href="Cubical.Data.Sigma.Properties.html#11313" class="Bound">a</a> <a id="11356" href="Cubical.Data.Sigma.Properties.html#11315" class="Bound">b</a><a id="11357" class="Symbol">)</a>

<a id="ΣPathTransport→PathΣ"></a><a id="11360" href="Cubical.Data.Sigma.Properties.html#11360" class="Function">ΣPathTransport→PathΣ</a> <a id="11381" class="Symbol">:</a> <a id="11383" class="Symbol">(</a><a id="11384" href="Cubical.Data.Sigma.Properties.html#11384" class="Bound">a</a> <a id="11386" href="Cubical.Data.Sigma.Properties.html#11386" class="Bound">b</a> <a id="11388" class="Symbol">:</a> <a id="11390" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11392" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11394" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11395" class="Symbol">)</a> <a id="11397" class="Symbol">→</a> <a id="11399" href="Cubical.Data.Sigma.Properties.html#10866" class="Function">ΣPathTransport</a> <a id="11414" href="Cubical.Data.Sigma.Properties.html#11384" class="Bound">a</a> <a id="11416" href="Cubical.Data.Sigma.Properties.html#11386" class="Bound">b</a> <a id="11418" class="Symbol">→</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Cubical.Data.Sigma.Properties.html#11384" class="Bound">a</a> <a id="11423" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11425" href="Cubical.Data.Sigma.Properties.html#11386" class="Bound">b</a><a id="11426" class="Symbol">)</a>
<a id="11428" href="Cubical.Data.Sigma.Properties.html#11360" class="Function">ΣPathTransport→PathΣ</a> <a id="11449" href="Cubical.Data.Sigma.Properties.html#11449" class="Bound">a</a> <a id="11451" href="Cubical.Data.Sigma.Properties.html#11451" class="Bound">b</a> <a id="11453" class="Symbol">=</a> <a id="11455" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11463" class="Symbol">(</a><a id="11464" href="Cubical.Data.Sigma.Properties.html#11003" class="Function">IsoΣPathTransportPathΣ</a> <a id="11487" href="Cubical.Data.Sigma.Properties.html#11449" class="Bound">a</a> <a id="11489" href="Cubical.Data.Sigma.Properties.html#11451" class="Bound">b</a><a id="11490" class="Symbol">)</a>

<a id="PathΣ→ΣPathTransport"></a><a id="11493" href="Cubical.Data.Sigma.Properties.html#11493" class="Function">PathΣ→ΣPathTransport</a> <a id="11514" class="Symbol">:</a> <a id="11516" class="Symbol">(</a><a id="11517" href="Cubical.Data.Sigma.Properties.html#11517" class="Bound">a</a> <a id="11519" href="Cubical.Data.Sigma.Properties.html#11519" class="Bound">b</a> <a id="11521" class="Symbol">:</a> <a id="11523" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11525" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11527" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11528" class="Symbol">)</a> <a id="11530" class="Symbol">→</a> <a id="11532" class="Symbol">(</a><a id="11533" href="Cubical.Data.Sigma.Properties.html#11517" class="Bound">a</a> <a id="11535" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11537" href="Cubical.Data.Sigma.Properties.html#11519" class="Bound">b</a><a id="11538" class="Symbol">)</a> <a id="11540" class="Symbol">→</a> <a id="11542" href="Cubical.Data.Sigma.Properties.html#10866" class="Function">ΣPathTransport</a> <a id="11557" href="Cubical.Data.Sigma.Properties.html#11517" class="Bound">a</a> <a id="11559" href="Cubical.Data.Sigma.Properties.html#11519" class="Bound">b</a>
<a id="11561" href="Cubical.Data.Sigma.Properties.html#11493" class="Function">PathΣ→ΣPathTransport</a> <a id="11582" href="Cubical.Data.Sigma.Properties.html#11582" class="Bound">a</a> <a id="11584" href="Cubical.Data.Sigma.Properties.html#11584" class="Bound">b</a> <a id="11586" class="Symbol">=</a> <a id="11588" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Cubical.Data.Sigma.Properties.html#11003" class="Function">IsoΣPathTransportPathΣ</a> <a id="11620" href="Cubical.Data.Sigma.Properties.html#11582" class="Bound">a</a> <a id="11622" href="Cubical.Data.Sigma.Properties.html#11584" class="Bound">b</a><a id="11623" class="Symbol">)</a>

<a id="ΣPathTransport≡PathΣ"></a><a id="11626" href="Cubical.Data.Sigma.Properties.html#11626" class="Function">ΣPathTransport≡PathΣ</a> <a id="11647" class="Symbol">:</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Cubical.Data.Sigma.Properties.html#11650" class="Bound">a</a> <a id="11652" href="Cubical.Data.Sigma.Properties.html#11652" class="Bound">b</a> <a id="11654" class="Symbol">:</a> <a id="11656" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11658" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11660" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11661" class="Symbol">)</a> <a id="11663" class="Symbol">→</a> <a id="11665" href="Cubical.Data.Sigma.Properties.html#10866" class="Function">ΣPathTransport</a> <a id="11680" href="Cubical.Data.Sigma.Properties.html#11650" class="Bound">a</a> <a id="11682" href="Cubical.Data.Sigma.Properties.html#11652" class="Bound">b</a> <a id="11684" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11686" class="Symbol">(</a><a id="11687" href="Cubical.Data.Sigma.Properties.html#11650" class="Bound">a</a> <a id="11689" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11691" href="Cubical.Data.Sigma.Properties.html#11652" class="Bound">b</a><a id="11692" class="Symbol">)</a>
<a id="11694" href="Cubical.Data.Sigma.Properties.html#11626" class="Function">ΣPathTransport≡PathΣ</a> <a id="11715" href="Cubical.Data.Sigma.Properties.html#11715" class="Bound">a</a> <a id="11717" href="Cubical.Data.Sigma.Properties.html#11717" class="Bound">b</a> <a id="11719" class="Symbol">=</a> <a id="11721" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11724" class="Symbol">(</a><a id="11725" href="Cubical.Data.Sigma.Properties.html#11216" class="Function">ΣPathTransport≃PathΣ</a> <a id="11746" href="Cubical.Data.Sigma.Properties.html#11715" class="Bound">a</a> <a id="11748" href="Cubical.Data.Sigma.Properties.html#11717" class="Bound">b</a><a id="11749" class="Symbol">)</a>

<a id="Σ-contractFstIso"></a><a id="11752" href="Cubical.Data.Sigma.Properties.html#11752" class="Function">Σ-contractFstIso</a> <a id="11769" class="Symbol">:</a> <a id="11771" class="Symbol">(</a><a id="11772" href="Cubical.Data.Sigma.Properties.html#11772" class="Bound">c</a> <a id="11774" class="Symbol">:</a> <a id="11776" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11784" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="11785" class="Symbol">)</a> <a id="11787" class="Symbol">→</a> <a id="11789" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11793" class="Symbol">(</a><a id="11794" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11796" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11798" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11799" class="Symbol">)</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="11804" class="Symbol">(</a><a id="11805" href="Cubical.Data.Sigma.Properties.html#11772" class="Bound">c</a> <a id="11807" class="Symbol">.</a><a id="11808" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="11811" class="Symbol">))</a>
<a id="11814" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11818" class="Symbol">(</a><a id="11819" href="Cubical.Data.Sigma.Properties.html#11752" class="Function">Σ-contractFstIso</a> <a id="11836" class="Symbol">{</a><a id="11837" class="Argument">B</a> <a id="11839" class="Symbol">=</a> <a id="11841" href="Cubical.Data.Sigma.Properties.html#11841" class="Bound">B</a><a id="11842" class="Symbol">}</a> <a id="11844" href="Cubical.Data.Sigma.Properties.html#11844" class="Bound">c</a><a id="11845" class="Symbol">)</a> <a id="11847" href="Cubical.Data.Sigma.Properties.html#11847" class="Bound">p</a> <a id="11849" class="Symbol">=</a> <a id="11851" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11857" href="Cubical.Data.Sigma.Properties.html#11841" class="Bound">B</a> <a id="11859" class="Symbol">(</a><a id="11860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11864" class="Symbol">(</a><a id="11865" href="Cubical.Data.Sigma.Properties.html#11844" class="Bound">c</a> <a id="11867" class="Symbol">.</a><a id="11868" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11877" href="Cubical.Data.Sigma.Properties.html#11847" class="Bound">p</a><a id="11878" class="Symbol">)))</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11887" href="Cubical.Data.Sigma.Properties.html#11847" class="Bound">p</a><a id="11888" class="Symbol">)</a>
<a id="11890" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11894" class="Symbol">(</a><a id="11895" href="Cubical.Data.Sigma.Properties.html#11752" class="Function">Σ-contractFstIso</a> <a id="11912" class="Symbol">{</a><a id="11913" class="Argument">B</a> <a id="11915" class="Symbol">=</a> <a id="11917" href="Cubical.Data.Sigma.Properties.html#11917" class="Bound">B</a><a id="11918" class="Symbol">}</a> <a id="11920" href="Cubical.Data.Sigma.Properties.html#11920" class="Bound">c</a><a id="11921" class="Symbol">)</a> <a id="11923" href="Cubical.Data.Sigma.Properties.html#11923" class="Bound">b</a> <a id="11925" class="Symbol">=</a> <a id="11927" class="Symbol">_</a> <a id="11929" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11931" href="Cubical.Data.Sigma.Properties.html#11923" class="Bound">b</a>
<a id="11933" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="11937" class="Symbol">(</a><a id="11938" href="Cubical.Data.Sigma.Properties.html#11752" class="Function">Σ-contractFstIso</a> <a id="11955" class="Symbol">{</a><a id="11956" class="Argument">B</a> <a id="11958" class="Symbol">=</a> <a id="11960" href="Cubical.Data.Sigma.Properties.html#11960" class="Bound">B</a><a id="11961" class="Symbol">}</a> <a id="11963" href="Cubical.Data.Sigma.Properties.html#11963" class="Bound">c</a><a id="11964" class="Symbol">)</a> <a id="11966" href="Cubical.Data.Sigma.Properties.html#11966" class="Bound">b</a> <a id="11968" class="Symbol">=</a>
  <a id="11972" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11977" class="Symbol">(λ</a> <a id="11980" href="Cubical.Data.Sigma.Properties.html#11980" class="Bound">p</a> <a id="11982" class="Symbol">→</a> <a id="11984" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11990" href="Cubical.Data.Sigma.Properties.html#11960" class="Bound">B</a> <a id="11992" href="Cubical.Data.Sigma.Properties.html#11980" class="Bound">p</a> <a id="11994" href="Cubical.Data.Sigma.Properties.html#11966" class="Bound">b</a><a id="11995" class="Symbol">)</a> <a id="11997" class="Symbol">(</a><a id="11998" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="12011" class="Symbol">(</a><a id="12012" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="12027" href="Cubical.Data.Sigma.Properties.html#11963" class="Bound">c</a><a id="12028" class="Symbol">)</a> <a id="12030" class="Symbol">_</a> <a id="12032" class="Symbol">_</a> <a id="12034" class="Symbol">_</a> <a id="12036" class="Symbol">_)</a> <a id="12039" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12041" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12055" class="Symbol">_</a>
<a id="12057" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12061" class="Symbol">(</a><a id="12062" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12066" class="Symbol">(</a><a id="12067" href="Cubical.Data.Sigma.Properties.html#11752" class="Function">Σ-contractFstIso</a> <a id="12084" class="Symbol">{</a><a id="12085" class="Argument">B</a> <a id="12087" class="Symbol">=</a> <a id="12089" href="Cubical.Data.Sigma.Properties.html#12089" class="Bound">B</a><a id="12090" class="Symbol">}</a> <a id="12092" href="Cubical.Data.Sigma.Properties.html#12092" class="Bound">c</a><a id="12093" class="Symbol">)</a> <a id="12095" href="Cubical.Data.Sigma.Properties.html#12095" class="Bound">p</a> <a id="12097" href="Cubical.Data.Sigma.Properties.html#12097" class="Bound">j</a><a id="12098" class="Symbol">)</a> <a id="12100" class="Symbol">=</a> <a id="12102" href="Cubical.Data.Sigma.Properties.html#12092" class="Bound">c</a> <a id="12104" class="Symbol">.</a><a id="12105" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12109" class="Symbol">(</a><a id="12110" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12114" href="Cubical.Data.Sigma.Properties.html#12095" class="Bound">p</a><a id="12115" class="Symbol">)</a> <a id="12117" href="Cubical.Data.Sigma.Properties.html#12097" class="Bound">j</a>
<a id="12119" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12123" class="Symbol">(</a><a id="12124" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12128" class="Symbol">(</a><a id="12129" href="Cubical.Data.Sigma.Properties.html#11752" class="Function">Σ-contractFstIso</a> <a id="12146" class="Symbol">{</a><a id="12147" class="Argument">B</a> <a id="12149" class="Symbol">=</a> <a id="12151" href="Cubical.Data.Sigma.Properties.html#12151" class="Bound">B</a><a id="12152" class="Symbol">}</a> <a id="12154" href="Cubical.Data.Sigma.Properties.html#12154" class="Bound">c</a><a id="12155" class="Symbol">)</a> <a id="12157" href="Cubical.Data.Sigma.Properties.html#12157" class="Bound">p</a> <a id="12159" href="Cubical.Data.Sigma.Properties.html#12159" class="Bound">j</a><a id="12160" class="Symbol">)</a> <a id="12162" class="Symbol">=</a>
  <a id="12166" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="12173" class="Symbol">(λ</a> <a id="12176" href="Cubical.Data.Sigma.Properties.html#12176" class="Bound">i</a> <a id="12178" class="Symbol">→</a> <a id="12180" href="Cubical.Data.Sigma.Properties.html#12151" class="Bound">B</a> <a id="12182" class="Symbol">(</a><a id="12183" href="Cubical.Data.Sigma.Properties.html#12154" class="Bound">c</a> <a id="12185" class="Symbol">.</a><a id="12186" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12190" class="Symbol">(</a><a id="12191" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12195" href="Cubical.Data.Sigma.Properties.html#12157" class="Bound">p</a><a id="12196" class="Symbol">)</a> <a id="12198" class="Symbol">(</a><a id="12199" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12201" href="Cubical.Data.Sigma.Properties.html#12176" class="Bound">i</a> <a id="12203" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12205" href="Cubical.Data.Sigma.Properties.html#12159" class="Bound">j</a><a id="12206" class="Symbol">)))</a> <a id="12210" href="Cubical.Data.Sigma.Properties.html#12159" class="Bound">j</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12217" href="Cubical.Data.Sigma.Properties.html#12157" class="Bound">p</a><a id="12218" class="Symbol">)</a>

<a id="Σ-contractFst"></a><a id="12221" href="Cubical.Data.Sigma.Properties.html#12221" class="Function">Σ-contractFst</a> <a id="12235" class="Symbol">:</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Cubical.Data.Sigma.Properties.html#12238" class="Bound">c</a> <a id="12240" class="Symbol">:</a> <a id="12242" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12250" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12251" class="Symbol">)</a> <a id="12253" class="Symbol">→</a> <a id="12255" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12257" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12259" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12261" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12263" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12265" class="Symbol">(</a><a id="12266" href="Cubical.Data.Sigma.Properties.html#12238" class="Bound">c</a> <a id="12268" class="Symbol">.</a><a id="12269" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12272" class="Symbol">)</a>
<a id="12274" href="Cubical.Data.Sigma.Properties.html#12221" class="Function">Σ-contractFst</a> <a id="12288" class="Symbol">{</a><a id="12289" class="Argument">B</a> <a id="12291" class="Symbol">=</a> <a id="12293" href="Cubical.Data.Sigma.Properties.html#12293" class="Bound">B</a><a id="12294" class="Symbol">}</a> <a id="12296" href="Cubical.Data.Sigma.Properties.html#12296" class="Bound">c</a> <a id="12298" class="Symbol">=</a> <a id="12300" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12311" class="Symbol">(</a><a id="12312" href="Cubical.Data.Sigma.Properties.html#11752" class="Function">Σ-contractFstIso</a> <a id="12329" href="Cubical.Data.Sigma.Properties.html#12296" class="Bound">c</a><a id="12330" class="Symbol">)</a>

<a id="12333" class="Comment">-- a special case of the above</a>
<a id="12364" class="Keyword">module</a> <a id="12371" href="Cubical.Data.Sigma.Properties.html#12371" class="Module">_</a> <a id="12373" class="Symbol">(</a><a id="12374" href="Cubical.Data.Sigma.Properties.html#12374" class="Bound">A</a> <a id="12376" class="Symbol">:</a> <a id="12378" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="12383" class="Symbol">→</a> <a id="12385" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12390" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="12391" class="Symbol">)</a> <a id="12393" class="Keyword">where</a>
  <a id="12401" href="Cubical.Data.Sigma.Properties.html#12401" class="Function">ΣUnit</a> <a id="12407" class="Symbol">:</a> <a id="12409" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12411" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="12416" href="Cubical.Data.Sigma.Properties.html#12374" class="Bound">A</a> <a id="12418" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12420" href="Cubical.Data.Sigma.Properties.html#12374" class="Bound">A</a> <a id="12422" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="12427" class="Keyword">unquoteDef</a> <a id="12438" href="Cubical.Data.Sigma.Properties.html#12401" class="Function">ΣUnit</a> <a id="12444" class="Symbol">=</a> <a id="12446" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="12461" class="Symbol">{</a><a id="12462" class="Argument">B</a> <a id="12464" class="Symbol">=</a> <a id="12466" href="Cubical.Data.Sigma.Properties.html#12374" class="Bound">A</a> <a id="12468" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="12470" class="Symbol">}</a> <a id="12472" href="Cubical.Data.Sigma.Properties.html#12401" class="Function">ΣUnit</a> <a id="12478" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12482" class="Symbol">(</a><a id="12483" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="12486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="12488" class="Symbol">)</a>

<a id="Σ-contractSnd"></a><a id="12491" href="Cubical.Data.Sigma.Properties.html#12491" class="Function">Σ-contractSnd</a> <a id="12505" class="Symbol">:</a> <a id="12507" class="Symbol">((</a><a id="12509" href="Cubical.Data.Sigma.Properties.html#12509" class="Bound">a</a> <a id="12511" class="Symbol">:</a> <a id="12513" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12514" class="Symbol">)</a> <a id="12516" class="Symbol">→</a> <a id="12518" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12526" class="Symbol">(</a><a id="12527" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12529" href="Cubical.Data.Sigma.Properties.html#12509" class="Bound">a</a><a id="12530" class="Symbol">))</a> <a id="12533" class="Symbol">→</a> <a id="12535" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12537" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12539" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12541" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12543" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="12545" href="Cubical.Data.Sigma.Properties.html#12491" class="Function">Σ-contractSnd</a> <a id="12559" href="Cubical.Data.Sigma.Properties.html#12559" class="Bound">c</a> <a id="12561" class="Symbol">=</a> <a id="12563" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12574" href="Cubical.Data.Sigma.Properties.html#12589" class="Function">isom</a>
  <a id="12581" class="Keyword">where</a>
  <a id="12589" href="Cubical.Data.Sigma.Properties.html#12589" class="Function">isom</a> <a id="12594" class="Symbol">:</a> <a id="12596" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12600" class="Symbol">_</a> <a id="12602" class="Symbol">_</a>
  <a id="12606" href="Cubical.Data.Sigma.Properties.html#12589" class="Function">isom</a> <a id="12611" class="Symbol">.</a><a id="12612" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12616" class="Symbol">=</a> <a id="12618" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="12624" href="Cubical.Data.Sigma.Properties.html#12589" class="Function">isom</a> <a id="12629" class="Symbol">.</a><a id="12630" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12634" href="Cubical.Data.Sigma.Properties.html#12634" class="Bound">a</a> <a id="12636" class="Symbol">=</a> <a id="12638" href="Cubical.Data.Sigma.Properties.html#12634" class="Bound">a</a> <a id="12640" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12642" href="Cubical.Data.Sigma.Properties.html#12559" class="Bound">c</a> <a id="12644" href="Cubical.Data.Sigma.Properties.html#12634" class="Bound">a</a> <a id="12646" class="Symbol">.</a><a id="12647" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="12653" href="Cubical.Data.Sigma.Properties.html#12589" class="Function">isom</a> <a id="12658" class="Symbol">.</a><a id="12659" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12663" class="Symbol">_</a> <a id="12665" class="Symbol">=</a> <a id="12667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12674" href="Cubical.Data.Sigma.Properties.html#12589" class="Function">isom</a> <a id="12679" class="Symbol">.</a><a id="12680" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12684" class="Symbol">(</a><a id="12685" href="Cubical.Data.Sigma.Properties.html#12685" class="Bound">a</a> <a id="12687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12689" href="Cubical.Data.Sigma.Properties.html#12689" class="Bound">b</a><a id="12690" class="Symbol">)</a> <a id="12692" class="Symbol">=</a> <a id="12694" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12699" class="Symbol">(</a><a id="12700" href="Cubical.Data.Sigma.Properties.html#12685" class="Bound">a</a> <a id="12702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="12704" class="Symbol">)</a> <a id="12706" class="Symbol">(</a><a id="12707" href="Cubical.Data.Sigma.Properties.html#12559" class="Bound">c</a> <a id="12709" href="Cubical.Data.Sigma.Properties.html#12685" class="Bound">a</a> <a id="12711" class="Symbol">.</a><a id="12712" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12716" href="Cubical.Data.Sigma.Properties.html#12689" class="Bound">b</a><a id="12717" class="Symbol">)</a>

<a id="isEmbeddingFstΣProp"></a><a id="12720" href="Cubical.Data.Sigma.Properties.html#12720" class="Function">isEmbeddingFstΣProp</a> <a id="12740" class="Symbol">:</a> <a id="12742" class="Symbol">((</a><a id="12744" href="Cubical.Data.Sigma.Properties.html#12744" class="Bound">x</a> <a id="12746" class="Symbol">:</a> <a id="12748" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12749" class="Symbol">)</a> <a id="12751" class="Symbol">→</a> <a id="12753" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12763" href="Cubical.Data.Sigma.Properties.html#12744" class="Bound">x</a><a id="12764" class="Symbol">))</a>
                    <a id="12787" class="Symbol">→</a> <a id="12789" class="Symbol">{</a><a id="12790" href="Cubical.Data.Sigma.Properties.html#12790" class="Bound">u</a> <a id="12792" href="Cubical.Data.Sigma.Properties.html#12792" class="Bound">v</a> <a id="12794" class="Symbol">:</a> <a id="12796" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12798" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12800" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="12801" class="Symbol">}</a>
                    <a id="12823" class="Symbol">→</a> <a id="12825" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="12833" class="Symbol">(λ</a> <a id="12836" class="Symbol">(</a><a id="12837" href="Cubical.Data.Sigma.Properties.html#12837" class="Bound">p</a> <a id="12839" class="Symbol">:</a> <a id="12841" href="Cubical.Data.Sigma.Properties.html#12790" class="Bound">u</a> <a id="12843" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12845" href="Cubical.Data.Sigma.Properties.html#12792" class="Bound">v</a><a id="12846" class="Symbol">)</a> <a id="12848" class="Symbol">→</a> <a id="12850" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12855" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12859" href="Cubical.Data.Sigma.Properties.html#12837" class="Bound">p</a><a id="12860" class="Symbol">)</a>
<a id="12862" href="Cubical.Data.Sigma.Properties.html#12720" class="Function">isEmbeddingFstΣProp</a> <a id="12882" class="Symbol">{</a><a id="12883" class="Argument">B</a> <a id="12885" class="Symbol">=</a> <a id="12887" href="Cubical.Data.Sigma.Properties.html#12887" class="Bound">B</a><a id="12888" class="Symbol">}</a> <a id="12890" href="Cubical.Data.Sigma.Properties.html#12890" class="Bound">pB</a> <a id="12893" class="Symbol">{</a><a id="12894" class="Argument">u</a> <a id="12896" class="Symbol">=</a> <a id="12898" href="Cubical.Data.Sigma.Properties.html#12898" class="Bound">u</a><a id="12899" class="Symbol">}</a> <a id="12901" class="Symbol">{</a><a id="12902" class="Argument">v</a> <a id="12904" class="Symbol">=</a> <a id="12906" href="Cubical.Data.Sigma.Properties.html#12906" class="Bound">v</a><a id="12907" class="Symbol">}</a> <a id="12909" class="Symbol">.</a><a id="12910" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="12922" href="Cubical.Data.Sigma.Properties.html#12922" class="Bound">x</a> <a id="12924" class="Symbol">=</a> <a id="12926" href="Cubical.Data.Sigma.Properties.html#13015" class="Function">ctr</a> <a id="12930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12932" href="Cubical.Data.Sigma.Properties.html#13083" class="Function">isCtr</a>
  <a id="12940" class="Keyword">where</a>
  <a id="12948" href="Cubical.Data.Sigma.Properties.html#12948" class="Function">ctrP</a> <a id="12953" class="Symbol">:</a> <a id="12955" href="Cubical.Data.Sigma.Properties.html#12898" class="Bound">u</a> <a id="12957" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12959" href="Cubical.Data.Sigma.Properties.html#12906" class="Bound">v</a>
  <a id="12963" href="Cubical.Data.Sigma.Properties.html#12948" class="Function">ctrP</a> <a id="12968" class="Symbol">=</a> <a id="12970" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="12977" class="Symbol">(</a><a id="12978" href="Cubical.Data.Sigma.Properties.html#12922" class="Bound">x</a> <a id="12980" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12982" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="12995" class="Symbol">(λ</a> <a id="12998" href="Cubical.Data.Sigma.Properties.html#12998" class="Bound">_</a> <a id="13000" class="Symbol">→</a> <a id="13002" href="Cubical.Data.Sigma.Properties.html#12890" class="Bound">pB</a> <a id="13005" class="Symbol">_)</a> <a id="13008" class="Symbol">_</a> <a id="13010" class="Symbol">_)</a>
  <a id="13015" href="Cubical.Data.Sigma.Properties.html#13015" class="Function">ctr</a>  <a id="13020" class="Symbol">:</a> <a id="13022" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13028" class="Symbol">(λ</a> <a id="13031" class="Symbol">(</a><a id="13032" href="Cubical.Data.Sigma.Properties.html#13032" class="Bound">p</a> <a id="13034" class="Symbol">:</a> <a id="13036" href="Cubical.Data.Sigma.Properties.html#12898" class="Bound">u</a> <a id="13038" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13040" href="Cubical.Data.Sigma.Properties.html#12906" class="Bound">v</a><a id="13041" class="Symbol">)</a> <a id="13043" class="Symbol">→</a> <a id="13045" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13050" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13054" href="Cubical.Data.Sigma.Properties.html#13032" class="Bound">p</a><a id="13055" class="Symbol">)</a> <a id="13057" href="Cubical.Data.Sigma.Properties.html#12922" class="Bound">x</a>
  <a id="13061" href="Cubical.Data.Sigma.Properties.html#13015" class="Function">ctr</a>  <a id="13066" class="Symbol">=</a> <a id="13068" href="Cubical.Data.Sigma.Properties.html#12948" class="Function">ctrP</a> <a id="13073" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13075" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="13083" href="Cubical.Data.Sigma.Properties.html#13083" class="Function">isCtr</a> <a id="13089" class="Symbol">:</a> <a id="13091" class="Symbol">∀</a> <a id="13093" href="Cubical.Data.Sigma.Properties.html#13093" class="Bound">z</a> <a id="13095" class="Symbol">→</a> <a id="13097" href="Cubical.Data.Sigma.Properties.html#13015" class="Function">ctr</a> <a id="13101" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13103" href="Cubical.Data.Sigma.Properties.html#13093" class="Bound">z</a>
  <a id="13107" href="Cubical.Data.Sigma.Properties.html#13083" class="Function">isCtr</a> <a id="13113" class="Symbol">(</a><a id="13114" href="Cubical.Data.Sigma.Properties.html#13114" class="Bound">z</a> <a id="13116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13118" href="Cubical.Data.Sigma.Properties.html#13118" class="Bound">p</a><a id="13119" class="Symbol">)</a> <a id="13121" class="Symbol">=</a> <a id="13123" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="13130" class="Symbol">(</a><a id="13131" href="Cubical.Data.Sigma.Properties.html#13427" class="Function">ctrP≡</a> <a id="13137" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13139" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13144" class="Symbol">(</a><a id="13145" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13149" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13151" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13154" class="Symbol">)</a> <a id="13156" href="Cubical.Data.Sigma.Properties.html#13175" class="Function">fzsingl</a><a id="13163" class="Symbol">)</a> <a id="13165" class="Keyword">where</a>
    <a id="13175" href="Cubical.Data.Sigma.Properties.html#13175" class="Function">fzsingl</a> <a id="13183" class="Symbol">:</a> <a id="13185" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="13197" href="Cubical.Data.Sigma.Properties.html#12922" class="Bound">x</a><a id="13198" class="Symbol">)</a> <a id="13200" class="Symbol">(</a><a id="13201" href="Cubical.Data.Sigma.Properties.html#12922" class="Bound">x</a> <a id="13203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13205" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13209" class="Symbol">)</a> <a id="13211" class="Symbol">(</a><a id="13212" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13217" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13221" href="Cubical.Data.Sigma.Properties.html#13114" class="Bound">z</a> <a id="13223" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13225" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13229" href="Cubical.Data.Sigma.Properties.html#13118" class="Bound">p</a><a id="13230" class="Symbol">)</a>
    <a id="13236" href="Cubical.Data.Sigma.Properties.html#13175" class="Function">fzsingl</a> <a id="13244" class="Symbol">=</a> <a id="13246" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="13259" href="Cubical.Data.Sigma.Properties.html#12922" class="Bound">x</a> <a id="13261" class="Symbol">.</a><a id="13262" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13266" class="Symbol">(</a><a id="13267" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13272" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13276" href="Cubical.Data.Sigma.Properties.html#13114" class="Bound">z</a> <a id="13278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13280" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13284" href="Cubical.Data.Sigma.Properties.html#13118" class="Bound">p</a><a id="13285" class="Symbol">)</a>
    <a id="13291" href="Cubical.Data.Sigma.Properties.html#13291" class="Function">ctrSnd</a> <a id="13298" class="Symbol">:</a> <a id="13300" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="13308" class="Symbol">(λ</a> <a id="13311" href="Cubical.Data.Sigma.Properties.html#13311" class="Bound">i</a> <a id="13313" href="Cubical.Data.Sigma.Properties.html#13313" class="Bound">j</a> <a id="13315" class="Symbol">→</a> <a id="13317" href="Cubical.Data.Sigma.Properties.html#12887" class="Bound">B</a> <a id="13319" class="Symbol">(</a><a id="13320" href="Cubical.Data.Sigma.Properties.html#13175" class="Function">fzsingl</a> <a id="13328" href="Cubical.Data.Sigma.Properties.html#13311" class="Bound">i</a> <a id="13330" class="Symbol">.</a><a id="13331" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13335" href="Cubical.Data.Sigma.Properties.html#13313" class="Bound">j</a><a id="13336" class="Symbol">))</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13345" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13349" href="Cubical.Data.Sigma.Properties.html#12948" class="Function">ctrP</a><a id="13353" class="Symbol">)</a> <a id="13355" class="Symbol">(</a><a id="13356" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13361" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13365" href="Cubical.Data.Sigma.Properties.html#13114" class="Bound">z</a><a id="13366" class="Symbol">)</a> <a id="13368" class="Symbol">_</a> <a id="13370" class="Symbol">_</a>
    <a id="13376" href="Cubical.Data.Sigma.Properties.html#13291" class="Function">ctrSnd</a> <a id="13383" class="Symbol">=</a> <a id="13385" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="13400" class="Symbol">(λ</a> <a id="13403" href="Cubical.Data.Sigma.Properties.html#13403" class="Bound">_</a> <a id="13405" href="Cubical.Data.Sigma.Properties.html#13405" class="Bound">_</a> <a id="13407" class="Symbol">→</a> <a id="13409" href="Cubical.Data.Sigma.Properties.html#12890" class="Bound">pB</a> <a id="13412" class="Symbol">_)</a> <a id="13415" class="Symbol">_</a> <a id="13417" class="Symbol">_</a> <a id="13419" class="Symbol">_</a> <a id="13421" class="Symbol">_</a>
    <a id="13427" href="Cubical.Data.Sigma.Properties.html#13427" class="Function">ctrP≡</a> <a id="13433" class="Symbol">:</a> <a id="13435" href="Cubical.Data.Sigma.Properties.html#12948" class="Function">ctrP</a> <a id="13440" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13442" href="Cubical.Data.Sigma.Properties.html#13114" class="Bound">z</a>
    <a id="13448" href="Cubical.Data.Sigma.Properties.html#13427" class="Function">ctrP≡</a> <a id="13454" href="Cubical.Data.Sigma.Properties.html#13454" class="Bound">i</a> <a id="13456" class="Symbol">=</a> <a id="13458" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="13465" class="Symbol">(</a><a id="13466" href="Cubical.Data.Sigma.Properties.html#13175" class="Function">fzsingl</a> <a id="13474" href="Cubical.Data.Sigma.Properties.html#13454" class="Bound">i</a> <a id="13476" class="Symbol">.</a><a id="13477" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13481" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13483" href="Cubical.Data.Sigma.Properties.html#13291" class="Function">ctrSnd</a> <a id="13490" href="Cubical.Data.Sigma.Properties.html#13454" class="Bound">i</a><a id="13491" class="Symbol">)</a>

<a id="Σ≡PropEquiv"></a><a id="13494" href="Cubical.Data.Sigma.Properties.html#13494" class="Function">Σ≡PropEquiv</a> <a id="13506" class="Symbol">:</a> <a id="13508" class="Symbol">((</a><a id="13510" href="Cubical.Data.Sigma.Properties.html#13510" class="Bound">x</a> <a id="13512" class="Symbol">:</a> <a id="13514" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="13515" class="Symbol">)</a> <a id="13517" class="Symbol">→</a> <a id="13519" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13526" class="Symbol">(</a><a id="13527" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="13529" href="Cubical.Data.Sigma.Properties.html#13510" class="Bound">x</a><a id="13530" class="Symbol">))</a> <a id="13533" class="Symbol">→</a> <a id="13535" class="Symbol">{</a><a id="13536" href="Cubical.Data.Sigma.Properties.html#13536" class="Bound">u</a> <a id="13538" href="Cubical.Data.Sigma.Properties.html#13538" class="Bound">v</a> <a id="13540" class="Symbol">:</a> <a id="13542" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13544" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="13546" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="13547" class="Symbol">}</a>
            <a id="13561" class="Symbol">→</a> <a id="13563" class="Symbol">(</a><a id="13564" href="Cubical.Data.Sigma.Properties.html#13536" class="Bound">u</a> <a id="13566" class="Symbol">.</a><a id="13567" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13571" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13573" href="Cubical.Data.Sigma.Properties.html#13538" class="Bound">v</a> <a id="13575" class="Symbol">.</a><a id="13576" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13579" class="Symbol">)</a> <a id="13581" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13583" class="Symbol">(</a><a id="13584" href="Cubical.Data.Sigma.Properties.html#13536" class="Bound">u</a> <a id="13586" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13588" href="Cubical.Data.Sigma.Properties.html#13538" class="Bound">v</a><a id="13589" class="Symbol">)</a>
<a id="13591" href="Cubical.Data.Sigma.Properties.html#13494" class="Function">Σ≡PropEquiv</a> <a id="13603" href="Cubical.Data.Sigma.Properties.html#13603" class="Bound">pB</a> <a id="13606" class="Symbol">=</a> <a id="13608" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="13617" class="Symbol">(_</a> <a id="13620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13622" href="Cubical.Data.Sigma.Properties.html#12720" class="Function">isEmbeddingFstΣProp</a> <a id="13642" href="Cubical.Data.Sigma.Properties.html#13603" class="Bound">pB</a><a id="13644" class="Symbol">)</a>

<a id="Σ≡Prop"></a><a id="13647" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="13654" class="Symbol">:</a> <a id="13656" class="Symbol">((</a><a id="13658" href="Cubical.Data.Sigma.Properties.html#13658" class="Bound">x</a> <a id="13660" class="Symbol">:</a> <a id="13662" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="13663" class="Symbol">)</a> <a id="13665" class="Symbol">→</a> <a id="13667" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13674" class="Symbol">(</a><a id="13675" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="13677" href="Cubical.Data.Sigma.Properties.html#13658" class="Bound">x</a><a id="13678" class="Symbol">))</a> <a id="13681" class="Symbol">→</a> <a id="13683" class="Symbol">{</a><a id="13684" href="Cubical.Data.Sigma.Properties.html#13684" class="Bound">u</a> <a id="13686" href="Cubical.Data.Sigma.Properties.html#13686" class="Bound">v</a> <a id="13688" class="Symbol">:</a> <a id="13690" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13692" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="13694" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="13695" class="Symbol">}</a>
       <a id="13704" class="Symbol">→</a> <a id="13706" class="Symbol">(</a><a id="13707" href="Cubical.Data.Sigma.Properties.html#13707" class="Bound">p</a> <a id="13709" class="Symbol">:</a> <a id="13711" href="Cubical.Data.Sigma.Properties.html#13684" class="Bound">u</a> <a id="13713" class="Symbol">.</a><a id="13714" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13720" href="Cubical.Data.Sigma.Properties.html#13686" class="Bound">v</a> <a id="13722" class="Symbol">.</a><a id="13723" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13726" class="Symbol">)</a> <a id="13728" class="Symbol">→</a> <a id="13730" href="Cubical.Data.Sigma.Properties.html#13684" class="Bound">u</a> <a id="13732" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13734" href="Cubical.Data.Sigma.Properties.html#13686" class="Bound">v</a>
<a id="13736" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="13743" href="Cubical.Data.Sigma.Properties.html#13743" class="Bound">pB</a> <a id="13746" href="Cubical.Data.Sigma.Properties.html#13746" class="Bound">p</a> <a id="13748" class="Symbol">=</a> <a id="13750" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="13759" class="Symbol">(</a><a id="13760" href="Cubical.Data.Sigma.Properties.html#13494" class="Function">Σ≡PropEquiv</a> <a id="13772" href="Cubical.Data.Sigma.Properties.html#13743" class="Bound">pB</a><a id="13774" class="Symbol">)</a> <a id="13776" href="Cubical.Data.Sigma.Properties.html#13746" class="Bound">p</a>

<a id="13779" class="Comment">-- dependent version</a>
<a id="ΣPathPProp"></a><a id="13800" href="Cubical.Data.Sigma.Properties.html#13800" class="Function">ΣPathPProp</a> <a id="13811" class="Symbol">:</a> <a id="13813" class="Symbol">∀</a> <a id="13815" class="Symbol">{</a><a id="13816" href="Cubical.Data.Sigma.Properties.html#13816" class="Bound">ℓ</a> <a id="13818" href="Cubical.Data.Sigma.Properties.html#13818" class="Bound">ℓ&#39;</a><a id="13820" class="Symbol">}</a> <a id="13822" class="Symbol">{</a><a id="13823" href="Cubical.Data.Sigma.Properties.html#13823" class="Bound">A</a> <a id="13825" class="Symbol">:</a> <a id="13827" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13829" class="Symbol">→</a> <a id="13831" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13836" href="Cubical.Data.Sigma.Properties.html#13816" class="Bound">ℓ</a><a id="13837" class="Symbol">}</a> <a id="13839" class="Symbol">{</a><a id="13840" href="Cubical.Data.Sigma.Properties.html#13840" class="Bound">B</a> <a id="13842" class="Symbol">:</a> <a id="13844" class="Symbol">(</a><a id="13845" href="Cubical.Data.Sigma.Properties.html#13845" class="Bound">i</a> <a id="13847" class="Symbol">:</a> <a id="13849" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="13850" class="Symbol">)</a> <a id="13852" class="Symbol">→</a> <a id="13854" href="Cubical.Data.Sigma.Properties.html#13823" class="Bound">A</a> <a id="13856" href="Cubical.Data.Sigma.Properties.html#13845" class="Bound">i</a> <a id="13858" class="Symbol">→</a> <a id="13860" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13865" href="Cubical.Data.Sigma.Properties.html#13818" class="Bound">ℓ&#39;</a><a id="13867" class="Symbol">}</a>
           <a id="13880" class="Symbol">→</a> <a id="13882" class="Symbol">{</a><a id="13883" href="Cubical.Data.Sigma.Properties.html#13883" class="Bound">u</a> <a id="13885" class="Symbol">:</a> <a id="13887" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13889" class="Symbol">(</a><a id="13890" href="Cubical.Data.Sigma.Properties.html#13823" class="Bound">A</a> <a id="13892" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13894" class="Symbol">)</a> <a id="13896" class="Symbol">(</a><a id="13897" href="Cubical.Data.Sigma.Properties.html#13840" class="Bound">B</a> <a id="13899" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13901" class="Symbol">)}</a> <a id="13904" class="Symbol">{</a><a id="13905" href="Cubical.Data.Sigma.Properties.html#13905" class="Bound">v</a> <a id="13907" class="Symbol">:</a> <a id="13909" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13911" class="Symbol">(</a><a id="13912" href="Cubical.Data.Sigma.Properties.html#13823" class="Bound">A</a> <a id="13914" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13916" class="Symbol">)</a> <a id="13918" class="Symbol">(</a><a id="13919" href="Cubical.Data.Sigma.Properties.html#13840" class="Bound">B</a> <a id="13921" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13923" class="Symbol">)}</a>
           <a id="13937" class="Symbol">→</a> <a id="13939" class="Symbol">((</a><a id="13941" href="Cubical.Data.Sigma.Properties.html#13941" class="Bound">a</a> <a id="13943" class="Symbol">:</a> <a id="13945" href="Cubical.Data.Sigma.Properties.html#13823" class="Bound">A</a> <a id="13947" class="Symbol">(</a><a id="13948" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13950" class="Symbol">))</a> <a id="13953" class="Symbol">→</a> <a id="13955" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13962" class="Symbol">(</a><a id="13963" href="Cubical.Data.Sigma.Properties.html#13840" class="Bound">B</a> <a id="13965" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="13968" href="Cubical.Data.Sigma.Properties.html#13941" class="Bound">a</a><a id="13969" class="Symbol">))</a>
           <a id="13983" class="Symbol">→</a> <a id="13985" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13991" class="Symbol">(λ</a> <a id="13994" href="Cubical.Data.Sigma.Properties.html#13994" class="Bound">i</a> <a id="13996" class="Symbol">→</a> <a id="13998" href="Cubical.Data.Sigma.Properties.html#13823" class="Bound">A</a> <a id="14000" href="Cubical.Data.Sigma.Properties.html#13994" class="Bound">i</a><a id="14001" class="Symbol">)</a> <a id="14003" class="Symbol">(</a><a id="14004" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14008" href="Cubical.Data.Sigma.Properties.html#13883" class="Bound">u</a><a id="14009" class="Symbol">)</a> <a id="14011" class="Symbol">(</a><a id="14012" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14016" href="Cubical.Data.Sigma.Properties.html#13905" class="Bound">v</a><a id="14017" class="Symbol">)</a>
           <a id="14030" class="Symbol">→</a> <a id="14032" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14038" class="Symbol">(λ</a> <a id="14041" href="Cubical.Data.Sigma.Properties.html#14041" class="Bound">i</a> <a id="14043" class="Symbol">→</a> <a id="14045" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="14047" class="Symbol">(</a><a id="14048" href="Cubical.Data.Sigma.Properties.html#13823" class="Bound">A</a> <a id="14050" href="Cubical.Data.Sigma.Properties.html#14041" class="Bound">i</a><a id="14051" class="Symbol">)</a> <a id="14053" class="Symbol">(</a><a id="14054" href="Cubical.Data.Sigma.Properties.html#13840" class="Bound">B</a> <a id="14056" href="Cubical.Data.Sigma.Properties.html#14041" class="Bound">i</a><a id="14057" class="Symbol">))</a> <a id="14060" href="Cubical.Data.Sigma.Properties.html#13883" class="Bound">u</a> <a id="14062" href="Cubical.Data.Sigma.Properties.html#13905" class="Bound">v</a>
<a id="14064" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14068" class="Symbol">(</a><a id="14069" href="Cubical.Data.Sigma.Properties.html#13800" class="Function">ΣPathPProp</a> <a id="14080" class="Symbol">{</a><a id="14081" class="Argument">u</a> <a id="14083" class="Symbol">=</a> <a id="14085" href="Cubical.Data.Sigma.Properties.html#14085" class="Bound">u</a><a id="14086" class="Symbol">}</a> <a id="14088" class="Symbol">{</a><a id="14089" class="Argument">v</a> <a id="14091" class="Symbol">=</a> <a id="14093" href="Cubical.Data.Sigma.Properties.html#14093" class="Bound">v</a><a id="14094" class="Symbol">}</a> <a id="14096" href="Cubical.Data.Sigma.Properties.html#14096" class="Bound">pB</a> <a id="14099" href="Cubical.Data.Sigma.Properties.html#14099" class="Bound">p</a> <a id="14101" href="Cubical.Data.Sigma.Properties.html#14101" class="Bound">i</a><a id="14102" class="Symbol">)</a> <a id="14104" class="Symbol">=</a> <a id="14106" href="Cubical.Data.Sigma.Properties.html#14099" class="Bound">p</a> <a id="14108" href="Cubical.Data.Sigma.Properties.html#14101" class="Bound">i</a>
<a id="14110" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14114" class="Symbol">(</a><a id="14115" href="Cubical.Data.Sigma.Properties.html#13800" class="Function">ΣPathPProp</a> <a id="14126" class="Symbol">{</a><a id="14127" class="Argument">B</a> <a id="14129" class="Symbol">=</a> <a id="14131" href="Cubical.Data.Sigma.Properties.html#14131" class="Bound">B</a><a id="14132" class="Symbol">}</a> <a id="14134" class="Symbol">{</a><a id="14135" class="Argument">u</a> <a id="14137" class="Symbol">=</a> <a id="14139" href="Cubical.Data.Sigma.Properties.html#14139" class="Bound">u</a><a id="14140" class="Symbol">}</a> <a id="14142" class="Symbol">{</a><a id="14143" class="Argument">v</a> <a id="14145" class="Symbol">=</a> <a id="14147" href="Cubical.Data.Sigma.Properties.html#14147" class="Bound">v</a><a id="14148" class="Symbol">}</a> <a id="14150" href="Cubical.Data.Sigma.Properties.html#14150" class="Bound">pB</a> <a id="14153" href="Cubical.Data.Sigma.Properties.html#14153" class="Bound">p</a> <a id="14155" href="Cubical.Data.Sigma.Properties.html#14155" class="Bound">i</a><a id="14156" class="Symbol">)</a> <a id="14158" class="Symbol">=</a> <a id="14160" href="Cubical.Data.Sigma.Properties.html#14176" class="Function">lem</a> <a id="14164" href="Cubical.Data.Sigma.Properties.html#14155" class="Bound">i</a>
  <a id="14168" class="Keyword">where</a>
  <a id="14176" href="Cubical.Data.Sigma.Properties.html#14176" class="Function">lem</a> <a id="14180" class="Symbol">:</a> <a id="14182" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14188" class="Symbol">(λ</a> <a id="14191" href="Cubical.Data.Sigma.Properties.html#14191" class="Bound">i</a> <a id="14193" class="Symbol">→</a> <a id="14195" href="Cubical.Data.Sigma.Properties.html#14131" class="Bound">B</a> <a id="14197" href="Cubical.Data.Sigma.Properties.html#14191" class="Bound">i</a> <a id="14199" class="Symbol">(</a><a id="14200" href="Cubical.Data.Sigma.Properties.html#14153" class="Bound">p</a> <a id="14202" href="Cubical.Data.Sigma.Properties.html#14191" class="Bound">i</a><a id="14203" class="Symbol">))</a> <a id="14206" class="Symbol">(</a><a id="14207" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14211" href="Cubical.Data.Sigma.Properties.html#14139" class="Bound">u</a><a id="14212" class="Symbol">)</a> <a id="14214" class="Symbol">(</a><a id="14215" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14219" href="Cubical.Data.Sigma.Properties.html#14147" class="Bound">v</a><a id="14220" class="Symbol">)</a>
  <a id="14224" href="Cubical.Data.Sigma.Properties.html#14176" class="Function">lem</a> <a id="14228" class="Symbol">=</a> <a id="14230" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14238" class="Symbol">(</a><a id="14239" href="Cubical.Data.Sigma.Properties.html#14150" class="Bound">pB</a> <a id="14242" class="Symbol">_</a> <a id="14244" class="Symbol">_</a> <a id="14246" class="Symbol">_)</a>

<a id="discreteΣProp"></a><a id="14250" href="Cubical.Data.Sigma.Properties.html#14250" class="Function">discreteΣProp</a> <a id="14264" class="Symbol">:</a> <a id="14266" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="14275" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="14277" class="Symbol">→</a> <a id="14279" class="Symbol">((</a><a id="14281" href="Cubical.Data.Sigma.Properties.html#14281" class="Bound">x</a> <a id="14283" class="Symbol">:</a> <a id="14285" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="14286" class="Symbol">)</a> <a id="14288" class="Symbol">→</a> <a id="14290" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14297" class="Symbol">(</a><a id="14298" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="14300" href="Cubical.Data.Sigma.Properties.html#14281" class="Bound">x</a><a id="14301" class="Symbol">))</a> <a id="14304" class="Symbol">→</a> <a id="14306" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="14315" class="Symbol">(</a><a id="14316" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="14318" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="14320" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="14321" class="Symbol">)</a>
<a id="14323" href="Cubical.Data.Sigma.Properties.html#14250" class="Function">discreteΣProp</a> <a id="14337" href="Cubical.Data.Sigma.Properties.html#14337" class="Bound Operator">_≟_</a> <a id="14341" href="Cubical.Data.Sigma.Properties.html#14341" class="Bound">isPropA</a> <a id="14349" class="Symbol">_</a> <a id="14351" class="Symbol">_</a> <a id="14353" class="Symbol">=</a>
  <a id="14357" href="Cubical.Relation.Nullary.Properties.html#3013" class="Function">EquivPresDec</a> <a id="14370" class="Symbol">(</a><a id="14371" href="Cubical.Data.Sigma.Properties.html#13494" class="Function">Σ≡PropEquiv</a> <a id="14383" href="Cubical.Data.Sigma.Properties.html#14341" class="Bound">isPropA</a><a id="14390" class="Symbol">)</a> <a id="14392" class="Symbol">(_</a> <a id="14395" href="Cubical.Data.Sigma.Properties.html#14337" class="Bound Operator">≟</a> <a id="14397" class="Symbol">_)</a>

<a id="≃-×"></a><a id="14401" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="14405" class="Symbol">:</a> <a id="14407" class="Symbol">∀</a> <a id="14409" class="Symbol">{</a><a id="14410" href="Cubical.Data.Sigma.Properties.html#14410" class="Bound">ℓ&#39;&#39;</a> <a id="14414" href="Cubical.Data.Sigma.Properties.html#14414" class="Bound">ℓ&#39;&#39;&#39;</a><a id="14418" class="Symbol">}</a> <a id="14420" class="Symbol">{</a><a id="14421" href="Cubical.Data.Sigma.Properties.html#14421" class="Bound">A</a> <a id="14423" class="Symbol">:</a> <a id="14425" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14430" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="14431" class="Symbol">}</a> <a id="14433" class="Symbol">{</a><a id="14434" href="Cubical.Data.Sigma.Properties.html#14434" class="Bound">B</a> <a id="14436" class="Symbol">:</a> <a id="14438" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14443" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="14445" class="Symbol">}</a> <a id="14447" class="Symbol">{</a><a id="14448" href="Cubical.Data.Sigma.Properties.html#14448" class="Bound">C</a> <a id="14450" class="Symbol">:</a> <a id="14452" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14457" href="Cubical.Data.Sigma.Properties.html#14410" class="Bound">ℓ&#39;&#39;</a><a id="14460" class="Symbol">}</a> <a id="14462" class="Symbol">{</a><a id="14463" href="Cubical.Data.Sigma.Properties.html#14463" class="Bound">D</a> <a id="14465" class="Symbol">:</a> <a id="14467" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14472" href="Cubical.Data.Sigma.Properties.html#14414" class="Bound">ℓ&#39;&#39;&#39;</a><a id="14476" class="Symbol">}</a> <a id="14478" class="Symbol">→</a> <a id="14480" href="Cubical.Data.Sigma.Properties.html#14421" class="Bound">A</a> <a id="14482" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14484" href="Cubical.Data.Sigma.Properties.html#14448" class="Bound">C</a> <a id="14486" class="Symbol">→</a> <a id="14488" href="Cubical.Data.Sigma.Properties.html#14434" class="Bound">B</a> <a id="14490" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14492" href="Cubical.Data.Sigma.Properties.html#14463" class="Bound">D</a> <a id="14494" class="Symbol">→</a> <a id="14496" href="Cubical.Data.Sigma.Properties.html#14421" class="Bound">A</a> <a id="14498" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14500" href="Cubical.Data.Sigma.Properties.html#14434" class="Bound">B</a> <a id="14502" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14504" href="Cubical.Data.Sigma.Properties.html#14448" class="Bound">C</a> <a id="14506" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14508" href="Cubical.Data.Sigma.Properties.html#14463" class="Bound">D</a>
<a id="14510" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="14514" href="Cubical.Data.Sigma.Properties.html#14514" class="Bound">eq1</a> <a id="14518" href="Cubical.Data.Sigma.Properties.html#14518" class="Bound">eq2</a> <a id="14522" class="Symbol">=</a>
    <a id="14528" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="14534" class="Symbol">(</a><a id="14535" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14539" href="Cubical.Data.Sigma.Properties.html#14514" class="Bound">eq1</a><a id="14542" class="Symbol">)</a> <a id="14544" class="Symbol">(</a><a id="14545" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14549" href="Cubical.Data.Sigma.Properties.html#14518" class="Bound">eq2</a><a id="14552" class="Symbol">)</a>
  <a id="14556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14558" class="Keyword">record</a>
     <a id="14570" class="Symbol">{</a> <a id="14572" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>
       <a id="14591" class="Symbol">=</a> <a id="14593" class="Symbol">λ</a> <a id="14595" class="Symbol">{(</a><a id="14597" href="Cubical.Data.Sigma.Properties.html#14597" class="Bound">c</a> <a id="14599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14601" href="Cubical.Data.Sigma.Properties.html#14601" class="Bound">d</a><a id="14602" class="Symbol">)</a> <a id="14604" class="Symbol">→</a> <a id="14606" class="Symbol">((</a><a id="14608" href="Cubical.Data.Sigma.Properties.html#15182" class="Function">eq1⁻</a> <a id="14613" href="Cubical.Data.Sigma.Properties.html#14597" class="Bound">c</a> <a id="14615" class="Symbol">.</a><a id="14616" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14620" class="Symbol">.</a><a id="14621" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                        <a id="14649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14651" href="Cubical.Data.Sigma.Properties.html#15214" class="Function">eq2⁻</a> <a id="14656" href="Cubical.Data.Sigma.Properties.html#14601" class="Bound">d</a> <a id="14658" class="Symbol">.</a><a id="14659" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14663" class="Symbol">.</a><a id="14664" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="14667" class="Symbol">)</a>
                          <a id="14695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14697" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="14701" class="Symbol">(</a><a id="14702" href="Cubical.Data.Sigma.Properties.html#15182" class="Function">eq1⁻</a> <a id="14707" href="Cubical.Data.Sigma.Properties.html#14597" class="Bound">c</a> <a id="14709" class="Symbol">.</a><a id="14710" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14714" class="Symbol">.</a><a id="14715" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14718" class="Symbol">)</a>
                                <a id="14752" class="Symbol">(</a><a id="14753" href="Cubical.Data.Sigma.Properties.html#15214" class="Function">eq2⁻</a> <a id="14758" href="Cubical.Data.Sigma.Properties.html#14601" class="Bound">d</a> <a id="14760" class="Symbol">.</a><a id="14761" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14765" class="Symbol">.</a><a id="14766" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14769" class="Symbol">))</a>
                     <a id="14793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14795" class="Symbol">λ</a> <a id="14797" class="Symbol">{((</a><a id="14800" href="Cubical.Data.Sigma.Properties.html#14800" class="Bound">a</a> <a id="14802" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14804" href="Cubical.Data.Sigma.Properties.html#14804" class="Bound">b</a><a id="14805" class="Symbol">)</a> <a id="14807" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14809" href="Cubical.Data.Sigma.Properties.html#14809" class="Bound">p</a><a id="14810" class="Symbol">)</a> <a id="14812" class="Symbol">→</a> <a id="14814" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="14821" class="Symbol">(</a><a id="14822" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="14826" class="Symbol">(</a><a id="14827" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14832" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14836" class="Symbol">(</a><a id="14837" href="Cubical.Data.Sigma.Properties.html#15182" class="Function">eq1⁻</a> <a id="14842" href="Cubical.Data.Sigma.Properties.html#14597" class="Bound">c</a> <a id="14844" class="Symbol">.</a><a id="14845" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14849" class="Symbol">(</a><a id="14850" href="Cubical.Data.Sigma.Properties.html#14800" class="Bound">a</a> <a id="14852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14854" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14859" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14863" href="Cubical.Data.Sigma.Properties.html#14809" class="Bound">p</a><a id="14864" class="Symbol">)))</a>
                                                       <a id="14923" class="Symbol">(</a><a id="14924" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14929" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14933" class="Symbol">(</a><a id="14934" href="Cubical.Data.Sigma.Properties.html#15214" class="Function">eq2⁻</a> <a id="14939" href="Cubical.Data.Sigma.Properties.html#14601" class="Bound">d</a> <a id="14941" class="Symbol">.</a><a id="14942" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14946" class="Symbol">(</a><a id="14947" href="Cubical.Data.Sigma.Properties.html#14804" class="Bound">b</a> <a id="14949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14951" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14956" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14960" href="Cubical.Data.Sigma.Properties.html#14809" class="Bound">p</a><a id="14961" class="Symbol">)))</a>
                                                <a id="15013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15015" class="Symbol">λ</a> <a id="15017" href="Cubical.Data.Sigma.Properties.html#15017" class="Bound">i</a> <a id="15019" class="Symbol">→</a> <a id="15021" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="15025" class="Symbol">(</a><a id="15026" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15030" class="Symbol">((</a><a id="15032" href="Cubical.Data.Sigma.Properties.html#15182" class="Function">eq1⁻</a> <a id="15037" href="Cubical.Data.Sigma.Properties.html#14597" class="Bound">c</a> <a id="15039" class="Symbol">.</a><a id="15040" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15044" class="Symbol">(</a><a id="15045" href="Cubical.Data.Sigma.Properties.html#14800" class="Bound">a</a> <a id="15047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15049" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15054" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15058" href="Cubical.Data.Sigma.Properties.html#14809" class="Bound">p</a><a id="15059" class="Symbol">))</a> <a id="15062" href="Cubical.Data.Sigma.Properties.html#15017" class="Bound">i</a><a id="15063" class="Symbol">))</a>
                                                             <a id="15127" class="Symbol">(</a><a id="15128" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15132" class="Symbol">((</a><a id="15134" href="Cubical.Data.Sigma.Properties.html#15214" class="Function">eq2⁻</a> <a id="15139" href="Cubical.Data.Sigma.Properties.html#14601" class="Bound">d</a> <a id="15141" class="Symbol">.</a><a id="15142" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15146" class="Symbol">(</a><a id="15147" href="Cubical.Data.Sigma.Properties.html#14804" class="Bound">b</a> <a id="15149" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15151" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15156" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15160" href="Cubical.Data.Sigma.Properties.html#14809" class="Bound">p</a><a id="15161" class="Symbol">))</a> <a id="15164" href="Cubical.Data.Sigma.Properties.html#15017" class="Bound">i</a><a id="15165" class="Symbol">)))}}}</a>
  <a id="15174" class="Keyword">where</a>
  <a id="15182" href="Cubical.Data.Sigma.Properties.html#15182" class="Function">eq1⁻</a> <a id="15187" class="Symbol">=</a> <a id="15189" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="15201" class="Symbol">(</a><a id="15202" href="Cubical.Data.Sigma.Properties.html#14514" class="Bound">eq1</a> <a id="15206" class="Symbol">.</a><a id="15207" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15210" class="Symbol">)</a>
  <a id="15214" href="Cubical.Data.Sigma.Properties.html#15214" class="Function">eq2⁻</a> <a id="15219" class="Symbol">=</a> <a id="15221" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="15233" class="Symbol">(</a><a id="15234" href="Cubical.Data.Sigma.Properties.html#14518" class="Bound">eq2</a> <a id="15238" class="Symbol">.</a><a id="15239" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="15242" class="Symbol">)</a>

<a id="15245" class="Comment">{- Some simple ismorphisms -}</a>

<a id="prodIso"></a><a id="15276" href="Cubical.Data.Sigma.Properties.html#15276" class="Function">prodIso</a> <a id="15284" class="Symbol">:</a> <a id="15286" class="Symbol">∀</a> <a id="15288" class="Symbol">{</a><a id="15289" href="Cubical.Data.Sigma.Properties.html#15289" class="Bound">ℓ</a> <a id="15291" href="Cubical.Data.Sigma.Properties.html#15291" class="Bound">ℓ&#39;</a> <a id="15294" href="Cubical.Data.Sigma.Properties.html#15294" class="Bound">ℓ&#39;&#39;</a> <a id="15298" href="Cubical.Data.Sigma.Properties.html#15298" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15302" class="Symbol">}</a> <a id="15304" class="Symbol">{</a><a id="15305" href="Cubical.Data.Sigma.Properties.html#15305" class="Bound">A</a> <a id="15307" class="Symbol">:</a> <a id="15309" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15314" href="Cubical.Data.Sigma.Properties.html#15289" class="Bound">ℓ</a><a id="15315" class="Symbol">}</a> <a id="15317" class="Symbol">{</a><a id="15318" href="Cubical.Data.Sigma.Properties.html#15318" class="Bound">B</a> <a id="15320" class="Symbol">:</a> <a id="15322" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15327" href="Cubical.Data.Sigma.Properties.html#15291" class="Bound">ℓ&#39;</a><a id="15329" class="Symbol">}</a> <a id="15331" class="Symbol">{</a><a id="15332" href="Cubical.Data.Sigma.Properties.html#15332" class="Bound">C</a> <a id="15334" class="Symbol">:</a> <a id="15336" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15341" href="Cubical.Data.Sigma.Properties.html#15294" class="Bound">ℓ&#39;&#39;</a><a id="15344" class="Symbol">}</a> <a id="15346" class="Symbol">{</a><a id="15347" href="Cubical.Data.Sigma.Properties.html#15347" class="Bound">D</a> <a id="15349" class="Symbol">:</a> <a id="15351" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15356" href="Cubical.Data.Sigma.Properties.html#15298" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15360" class="Symbol">}</a>
       <a id="15369" class="Symbol">→</a> <a id="15371" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15375" href="Cubical.Data.Sigma.Properties.html#15305" class="Bound">A</a> <a id="15377" href="Cubical.Data.Sigma.Properties.html#15332" class="Bound">C</a>
       <a id="15386" class="Symbol">→</a> <a id="15388" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15392" href="Cubical.Data.Sigma.Properties.html#15318" class="Bound">B</a> <a id="15394" href="Cubical.Data.Sigma.Properties.html#15347" class="Bound">D</a>
       <a id="15403" class="Symbol">→</a> <a id="15405" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15409" class="Symbol">(</a><a id="15410" href="Cubical.Data.Sigma.Properties.html#15305" class="Bound">A</a> <a id="15412" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15414" href="Cubical.Data.Sigma.Properties.html#15318" class="Bound">B</a><a id="15415" class="Symbol">)</a> <a id="15417" class="Symbol">(</a><a id="15418" href="Cubical.Data.Sigma.Properties.html#15332" class="Bound">C</a> <a id="15420" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15422" href="Cubical.Data.Sigma.Properties.html#15347" class="Bound">D</a><a id="15423" class="Symbol">)</a>
<a id="15425" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15433" class="Symbol">(</a><a id="15434" href="Cubical.Data.Sigma.Properties.html#15276" class="Function">prodIso</a> <a id="15442" href="Cubical.Data.Sigma.Properties.html#15442" class="Bound">iAC</a> <a id="15446" href="Cubical.Data.Sigma.Properties.html#15446" class="Bound">iBD</a><a id="15449" class="Symbol">)</a> <a id="15451" class="Symbol">(</a><a id="15452" href="Cubical.Data.Sigma.Properties.html#15452" class="Bound">a</a> <a id="15454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15456" href="Cubical.Data.Sigma.Properties.html#15456" class="Bound">b</a><a id="15457" class="Symbol">)</a> <a id="15459" class="Symbol">=</a> <a id="15461" class="Symbol">(</a><a id="15462" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15470" href="Cubical.Data.Sigma.Properties.html#15442" class="Bound">iAC</a> <a id="15474" href="Cubical.Data.Sigma.Properties.html#15452" class="Bound">a</a><a id="15475" class="Symbol">)</a> <a id="15477" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15479" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15487" href="Cubical.Data.Sigma.Properties.html#15446" class="Bound">iBD</a> <a id="15491" href="Cubical.Data.Sigma.Properties.html#15456" class="Bound">b</a>
<a id="15493" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15501" class="Symbol">(</a><a id="15502" href="Cubical.Data.Sigma.Properties.html#15276" class="Function">prodIso</a> <a id="15510" href="Cubical.Data.Sigma.Properties.html#15510" class="Bound">iAC</a> <a id="15514" href="Cubical.Data.Sigma.Properties.html#15514" class="Bound">iBD</a><a id="15517" class="Symbol">)</a> <a id="15519" class="Symbol">(</a><a id="15520" href="Cubical.Data.Sigma.Properties.html#15520" class="Bound">c</a> <a id="15522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15524" href="Cubical.Data.Sigma.Properties.html#15524" class="Bound">d</a><a id="15525" class="Symbol">)</a> <a id="15527" class="Symbol">=</a> <a id="15529" class="Symbol">(</a><a id="15530" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15538" href="Cubical.Data.Sigma.Properties.html#15510" class="Bound">iAC</a> <a id="15542" href="Cubical.Data.Sigma.Properties.html#15520" class="Bound">c</a><a id="15543" class="Symbol">)</a> <a id="15545" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15547" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15555" href="Cubical.Data.Sigma.Properties.html#15514" class="Bound">iBD</a> <a id="15559" href="Cubical.Data.Sigma.Properties.html#15524" class="Bound">d</a>
<a id="15561" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15569" class="Symbol">(</a><a id="15570" href="Cubical.Data.Sigma.Properties.html#15276" class="Function">prodIso</a> <a id="15578" href="Cubical.Data.Sigma.Properties.html#15578" class="Bound">iAC</a> <a id="15582" href="Cubical.Data.Sigma.Properties.html#15582" class="Bound">iBD</a><a id="15585" class="Symbol">)</a> <a id="15587" class="Symbol">(</a><a id="15588" href="Cubical.Data.Sigma.Properties.html#15588" class="Bound">c</a> <a id="15590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15592" href="Cubical.Data.Sigma.Properties.html#15592" class="Bound">d</a><a id="15593" class="Symbol">)</a> <a id="15595" class="Symbol">=</a> <a id="15597" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="15604" class="Symbol">((</a><a id="15606" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15614" href="Cubical.Data.Sigma.Properties.html#15578" class="Bound">iAC</a> <a id="15618" href="Cubical.Data.Sigma.Properties.html#15588" class="Bound">c</a><a id="15619" class="Symbol">)</a> <a id="15621" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15623" class="Symbol">(</a><a id="15624" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15632" href="Cubical.Data.Sigma.Properties.html#15582" class="Bound">iBD</a> <a id="15636" href="Cubical.Data.Sigma.Properties.html#15592" class="Bound">d</a><a id="15637" class="Symbol">))</a>
<a id="15640" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15648" class="Symbol">(</a><a id="15649" href="Cubical.Data.Sigma.Properties.html#15276" class="Function">prodIso</a> <a id="15657" href="Cubical.Data.Sigma.Properties.html#15657" class="Bound">iAC</a> <a id="15661" href="Cubical.Data.Sigma.Properties.html#15661" class="Bound">iBD</a><a id="15664" class="Symbol">)</a> <a id="15666" class="Symbol">(</a><a id="15667" href="Cubical.Data.Sigma.Properties.html#15667" class="Bound">a</a> <a id="15669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15671" href="Cubical.Data.Sigma.Properties.html#15671" class="Bound">b</a><a id="15672" class="Symbol">)</a> <a id="15674" class="Symbol">=</a> <a id="15676" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="15683" class="Symbol">((</a><a id="15685" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15693" href="Cubical.Data.Sigma.Properties.html#15657" class="Bound">iAC</a> <a id="15697" href="Cubical.Data.Sigma.Properties.html#15667" class="Bound">a</a><a id="15698" class="Symbol">)</a> <a id="15700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15702" class="Symbol">(</a><a id="15703" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15711" href="Cubical.Data.Sigma.Properties.html#15661" class="Bound">iBD</a> <a id="15715" href="Cubical.Data.Sigma.Properties.html#15671" class="Bound">b</a><a id="15716" class="Symbol">))</a>

<a id="prodEquivToIso"></a><a id="15720" href="Cubical.Data.Sigma.Properties.html#15720" class="Function">prodEquivToIso</a> <a id="15735" class="Symbol">:</a> <a id="15737" class="Symbol">∀</a> <a id="15739" class="Symbol">{</a><a id="15740" href="Cubical.Data.Sigma.Properties.html#15740" class="Bound">ℓ&#39;&#39;</a> <a id="15744" href="Cubical.Data.Sigma.Properties.html#15744" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15748" class="Symbol">}</a> <a id="15750" class="Symbol">{</a><a id="15751" href="Cubical.Data.Sigma.Properties.html#15751" class="Bound">A</a> <a id="15753" class="Symbol">:</a> <a id="15755" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15760" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="15761" class="Symbol">}</a> <a id="15763" class="Symbol">{</a><a id="15764" href="Cubical.Data.Sigma.Properties.html#15764" class="Bound">B</a> <a id="15766" class="Symbol">:</a> <a id="15768" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15773" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="15775" class="Symbol">}</a> <a id="15777" class="Symbol">{</a><a id="15778" href="Cubical.Data.Sigma.Properties.html#15778" class="Bound">C</a> <a id="15780" class="Symbol">:</a> <a id="15782" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15787" href="Cubical.Data.Sigma.Properties.html#15740" class="Bound">ℓ&#39;&#39;</a><a id="15790" class="Symbol">}</a> <a id="15792" class="Symbol">{</a><a id="15793" href="Cubical.Data.Sigma.Properties.html#15793" class="Bound">D</a> <a id="15795" class="Symbol">:</a> <a id="15797" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15802" href="Cubical.Data.Sigma.Properties.html#15744" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15806" class="Symbol">}</a>
  <a id="15810" class="Symbol">→</a> <a id="15812" class="Symbol">(</a><a id="15813" href="Cubical.Data.Sigma.Properties.html#15813" class="Bound">e</a> <a id="15815" class="Symbol">:</a> <a id="15817" href="Cubical.Data.Sigma.Properties.html#15751" class="Bound">A</a> <a id="15819" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15821" href="Cubical.Data.Sigma.Properties.html#15778" class="Bound">C</a><a id="15822" class="Symbol">)(</a><a id="15824" href="Cubical.Data.Sigma.Properties.html#15824" class="Bound">e&#39;</a> <a id="15827" class="Symbol">:</a> <a id="15829" href="Cubical.Data.Sigma.Properties.html#15764" class="Bound">B</a> <a id="15831" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15833" href="Cubical.Data.Sigma.Properties.html#15793" class="Bound">D</a><a id="15834" class="Symbol">)</a>
  <a id="15838" class="Symbol">→</a> <a id="15840" href="Cubical.Data.Sigma.Properties.html#15276" class="Function">prodIso</a> <a id="15848" class="Symbol">(</a><a id="15849" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15860" href="Cubical.Data.Sigma.Properties.html#15813" class="Bound">e</a><a id="15861" class="Symbol">)</a> <a id="15863" class="Symbol">(</a><a id="15864" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15875" href="Cubical.Data.Sigma.Properties.html#15824" class="Bound">e&#39;</a><a id="15877" class="Symbol">)</a> <a id="15879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15881" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15892" class="Symbol">(</a><a id="15893" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="15897" href="Cubical.Data.Sigma.Properties.html#15813" class="Bound">e</a> <a id="15899" href="Cubical.Data.Sigma.Properties.html#15824" class="Bound">e&#39;</a><a id="15901" class="Symbol">)</a>
<a id="15903" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15911" class="Symbol">(</a><a id="15912" href="Cubical.Data.Sigma.Properties.html#15720" class="Function">prodEquivToIso</a> <a id="15927" href="Cubical.Data.Sigma.Properties.html#15927" class="Bound">e</a> <a id="15929" href="Cubical.Data.Sigma.Properties.html#15929" class="Bound">e&#39;</a> <a id="15932" href="Cubical.Data.Sigma.Properties.html#15932" class="Bound">i</a><a id="15933" class="Symbol">)</a> <a id="15935" class="Symbol">=</a> <a id="15937" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15945" class="Symbol">(</a><a id="15946" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15957" class="Symbol">(</a><a id="15958" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="15962" href="Cubical.Data.Sigma.Properties.html#15927" class="Bound">e</a> <a id="15964" href="Cubical.Data.Sigma.Properties.html#15929" class="Bound">e&#39;</a><a id="15966" class="Symbol">))</a>
<a id="15969" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15977" class="Symbol">(</a><a id="15978" href="Cubical.Data.Sigma.Properties.html#15720" class="Function">prodEquivToIso</a> <a id="15993" href="Cubical.Data.Sigma.Properties.html#15993" class="Bound">e</a> <a id="15995" href="Cubical.Data.Sigma.Properties.html#15995" class="Bound">e&#39;</a> <a id="15998" href="Cubical.Data.Sigma.Properties.html#15998" class="Bound">i</a><a id="15999" class="Symbol">)</a> <a id="16001" class="Symbol">=</a> <a id="16003" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16011" class="Symbol">(</a><a id="16012" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16023" class="Symbol">(</a><a id="16024" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="16028" href="Cubical.Data.Sigma.Properties.html#15993" class="Bound">e</a> <a id="16030" href="Cubical.Data.Sigma.Properties.html#15995" class="Bound">e&#39;</a><a id="16032" class="Symbol">))</a>
<a id="16035" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16043" class="Symbol">(</a><a id="16044" href="Cubical.Data.Sigma.Properties.html#15720" class="Function">prodEquivToIso</a> <a id="16059" href="Cubical.Data.Sigma.Properties.html#16059" class="Bound">e</a> <a id="16061" href="Cubical.Data.Sigma.Properties.html#16061" class="Bound">e&#39;</a> <a id="16064" href="Cubical.Data.Sigma.Properties.html#16064" class="Bound">i</a><a id="16065" class="Symbol">)</a> <a id="16067" class="Symbol">=</a> <a id="16069" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16077" class="Symbol">(</a><a id="16078" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16089" class="Symbol">(</a><a id="16090" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="16094" href="Cubical.Data.Sigma.Properties.html#16059" class="Bound">e</a> <a id="16096" href="Cubical.Data.Sigma.Properties.html#16061" class="Bound">e&#39;</a><a id="16098" class="Symbol">))</a>
<a id="16101" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16109" class="Symbol">(</a><a id="16110" href="Cubical.Data.Sigma.Properties.html#15720" class="Function">prodEquivToIso</a> <a id="16125" href="Cubical.Data.Sigma.Properties.html#16125" class="Bound">e</a> <a id="16127" href="Cubical.Data.Sigma.Properties.html#16127" class="Bound">e&#39;</a> <a id="16130" href="Cubical.Data.Sigma.Properties.html#16130" class="Bound">i</a><a id="16131" class="Symbol">)</a> <a id="16133" class="Symbol">=</a> <a id="16135" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16143" class="Symbol">(</a><a id="16144" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16155" class="Symbol">(</a><a id="16156" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="16160" href="Cubical.Data.Sigma.Properties.html#16125" class="Bound">e</a> <a id="16162" href="Cubical.Data.Sigma.Properties.html#16127" class="Bound">e&#39;</a><a id="16164" class="Symbol">))</a>

<a id="toProdIso"></a><a id="16168" href="Cubical.Data.Sigma.Properties.html#16168" class="Function">toProdIso</a> <a id="16178" class="Symbol">:</a> <a id="16180" class="Symbol">{</a><a id="16181" href="Cubical.Data.Sigma.Properties.html#16181" class="Bound">B</a> <a id="16183" href="Cubical.Data.Sigma.Properties.html#16183" class="Bound">C</a> <a id="16185" class="Symbol">:</a> <a id="16187" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="16189" class="Symbol">→</a> <a id="16191" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16196" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16197" class="Symbol">}</a>
          <a id="16209" class="Symbol">→</a> <a id="16211" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16215" class="Symbol">((</a><a id="16217" href="Cubical.Data.Sigma.Properties.html#16217" class="Bound">a</a> <a id="16219" class="Symbol">:</a> <a id="16221" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16222" class="Symbol">)</a> <a id="16224" class="Symbol">→</a> <a id="16226" href="Cubical.Data.Sigma.Properties.html#16181" class="Bound">B</a> <a id="16228" href="Cubical.Data.Sigma.Properties.html#16217" class="Bound">a</a> <a id="16230" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16232" href="Cubical.Data.Sigma.Properties.html#16183" class="Bound">C</a> <a id="16234" href="Cubical.Data.Sigma.Properties.html#16217" class="Bound">a</a><a id="16235" class="Symbol">)</a> <a id="16237" class="Symbol">(((</a><a id="16240" href="Cubical.Data.Sigma.Properties.html#16240" class="Bound">a</a> <a id="16242" class="Symbol">:</a> <a id="16244" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16245" class="Symbol">)</a> <a id="16247" class="Symbol">→</a> <a id="16249" href="Cubical.Data.Sigma.Properties.html#16181" class="Bound">B</a> <a id="16251" href="Cubical.Data.Sigma.Properties.html#16240" class="Bound">a</a><a id="16252" class="Symbol">)</a> <a id="16254" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16256" class="Symbol">((</a><a id="16258" href="Cubical.Data.Sigma.Properties.html#16258" class="Bound">a</a> <a id="16260" class="Symbol">:</a> <a id="16262" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16263" class="Symbol">)</a> <a id="16265" class="Symbol">→</a> <a id="16267" href="Cubical.Data.Sigma.Properties.html#16183" class="Bound">C</a> <a id="16269" href="Cubical.Data.Sigma.Properties.html#16258" class="Bound">a</a><a id="16270" class="Symbol">))</a>
<a id="16273" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16281" href="Cubical.Data.Sigma.Properties.html#16168" class="Function">toProdIso</a> <a id="16291" class="Symbol">=</a> <a id="16293" class="Symbol">λ</a> <a id="16295" href="Cubical.Data.Sigma.Properties.html#16295" class="Bound">f</a> <a id="16297" class="Symbol">→</a> <a id="16299" class="Symbol">(λ</a> <a id="16302" href="Cubical.Data.Sigma.Properties.html#16302" class="Bound">a</a> <a id="16304" class="Symbol">→</a> <a id="16306" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16310" class="Symbol">(</a><a id="16311" href="Cubical.Data.Sigma.Properties.html#16295" class="Bound">f</a> <a id="16313" href="Cubical.Data.Sigma.Properties.html#16302" class="Bound">a</a><a id="16314" class="Symbol">))</a> <a id="16317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16319" class="Symbol">(λ</a> <a id="16322" href="Cubical.Data.Sigma.Properties.html#16322" class="Bound">a</a> <a id="16324" class="Symbol">→</a> <a id="16326" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16330" class="Symbol">(</a><a id="16331" href="Cubical.Data.Sigma.Properties.html#16295" class="Bound">f</a> <a id="16333" href="Cubical.Data.Sigma.Properties.html#16322" class="Bound">a</a><a id="16334" class="Symbol">))</a>
<a id="16337" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16345" href="Cubical.Data.Sigma.Properties.html#16168" class="Function">toProdIso</a> <a id="16355" class="Symbol">(</a><a id="16356" href="Cubical.Data.Sigma.Properties.html#16356" class="Bound">f</a> <a id="16358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16360" href="Cubical.Data.Sigma.Properties.html#16360" class="Bound">g</a><a id="16361" class="Symbol">)</a> <a id="16363" class="Symbol">=</a> <a id="16365" class="Symbol">λ</a> <a id="16367" href="Cubical.Data.Sigma.Properties.html#16367" class="Bound">a</a> <a id="16369" class="Symbol">→</a> <a id="16371" class="Symbol">(</a><a id="16372" href="Cubical.Data.Sigma.Properties.html#16356" class="Bound">f</a> <a id="16374" href="Cubical.Data.Sigma.Properties.html#16367" class="Bound">a</a><a id="16375" class="Symbol">)</a> <a id="16377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16379" class="Symbol">(</a><a id="16380" href="Cubical.Data.Sigma.Properties.html#16360" class="Bound">g</a> <a id="16382" href="Cubical.Data.Sigma.Properties.html#16367" class="Bound">a</a><a id="16383" class="Symbol">)</a>
<a id="16385" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16393" href="Cubical.Data.Sigma.Properties.html#16168" class="Function">toProdIso</a> <a id="16403" class="Symbol">(</a><a id="16404" href="Cubical.Data.Sigma.Properties.html#16404" class="Bound">f</a> <a id="16406" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16408" href="Cubical.Data.Sigma.Properties.html#16408" class="Bound">g</a><a id="16409" class="Symbol">)</a> <a id="16411" class="Symbol">=</a> <a id="16413" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="16418" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16426" href="Cubical.Data.Sigma.Properties.html#16168" class="Function">toProdIso</a> <a id="16436" href="Cubical.Data.Sigma.Properties.html#16436" class="Bound">b</a> <a id="16438" class="Symbol">=</a> <a id="16440" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="16446" class="Keyword">module</a> <a id="16453" href="Cubical.Data.Sigma.Properties.html#16453" class="Module">_</a> <a id="16455" class="Symbol">{</a><a id="16456" href="Cubical.Data.Sigma.Properties.html#16456" class="Bound">A</a> <a id="16458" class="Symbol">:</a> <a id="16460" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16465" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16466" class="Symbol">}</a> <a id="16468" class="Symbol">{</a><a id="16469" href="Cubical.Data.Sigma.Properties.html#16469" class="Bound">B</a> <a id="16471" class="Symbol">:</a> <a id="16473" href="Cubical.Data.Sigma.Properties.html#16456" class="Bound">A</a> <a id="16475" class="Symbol">→</a> <a id="16477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16482" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="16484" class="Symbol">}</a> <a id="16486" class="Symbol">{</a><a id="16487" href="Cubical.Data.Sigma.Properties.html#16487" class="Bound">C</a> <a id="16489" class="Symbol">:</a> <a id="16491" class="Symbol">∀</a> <a id="16493" href="Cubical.Data.Sigma.Properties.html#16493" class="Bound">a</a> <a id="16495" class="Symbol">→</a> <a id="16497" href="Cubical.Data.Sigma.Properties.html#16469" class="Bound">B</a> <a id="16499" href="Cubical.Data.Sigma.Properties.html#16493" class="Bound">a</a> <a id="16501" class="Symbol">→</a> <a id="16503" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16508" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="16511" class="Symbol">}</a> <a id="16513" class="Keyword">where</a>
  <a id="16521" href="Cubical.Data.Sigma.Properties.html#16521" class="Function">curryIso</a> <a id="16530" class="Symbol">:</a> <a id="16532" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16536" class="Symbol">((</a><a id="16538" href="Cubical.Data.Sigma.Properties.html#16538" class="Symbol">(</a><a id="16539" href="Cubical.Data.Sigma.Properties.html#16539" class="Bound">a</a> <a id="16541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16543" href="Cubical.Data.Sigma.Properties.html#16543" class="Bound">b</a><a id="16544" href="Cubical.Data.Sigma.Properties.html#16538" class="Symbol">)</a> <a id="16546" class="Symbol">:</a> <a id="16548" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16550" href="Cubical.Data.Sigma.Properties.html#16456" class="Bound">A</a> <a id="16552" href="Cubical.Data.Sigma.Properties.html#16469" class="Bound">B</a><a id="16553" class="Symbol">)</a> <a id="16555" class="Symbol">→</a> <a id="16557" href="Cubical.Data.Sigma.Properties.html#16487" class="Bound">C</a> <a id="16559" href="Cubical.Data.Sigma.Properties.html#16539" class="Bound">a</a> <a id="16561" href="Cubical.Data.Sigma.Properties.html#16543" class="Bound">b</a><a id="16562" class="Symbol">)</a> <a id="16564" class="Symbol">((</a><a id="16566" href="Cubical.Data.Sigma.Properties.html#16566" class="Bound">a</a> <a id="16568" class="Symbol">:</a> <a id="16570" href="Cubical.Data.Sigma.Properties.html#16456" class="Bound">A</a><a id="16571" class="Symbol">)</a> <a id="16573" class="Symbol">→</a> <a id="16575" class="Symbol">(</a><a id="16576" href="Cubical.Data.Sigma.Properties.html#16576" class="Bound">b</a> <a id="16578" class="Symbol">:</a> <a id="16580" href="Cubical.Data.Sigma.Properties.html#16469" class="Bound">B</a> <a id="16582" href="Cubical.Data.Sigma.Properties.html#16566" class="Bound">a</a><a id="16583" class="Symbol">)</a> <a id="16585" class="Symbol">→</a> <a id="16587" href="Cubical.Data.Sigma.Properties.html#16487" class="Bound">C</a> <a id="16589" href="Cubical.Data.Sigma.Properties.html#16566" class="Bound">a</a> <a id="16591" href="Cubical.Data.Sigma.Properties.html#16576" class="Bound">b</a><a id="16592" class="Symbol">)</a>
  <a id="16596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16604" href="Cubical.Data.Sigma.Properties.html#16521" class="Function">curryIso</a> <a id="16613" href="Cubical.Data.Sigma.Properties.html#16613" class="Bound">f</a> <a id="16615" href="Cubical.Data.Sigma.Properties.html#16615" class="Bound">a</a> <a id="16617" href="Cubical.Data.Sigma.Properties.html#16617" class="Bound">b</a> <a id="16619" class="Symbol">=</a> <a id="16621" href="Cubical.Data.Sigma.Properties.html#16613" class="Bound">f</a> <a id="16623" class="Symbol">(</a><a id="16624" href="Cubical.Data.Sigma.Properties.html#16615" class="Bound">a</a> <a id="16626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16628" href="Cubical.Data.Sigma.Properties.html#16617" class="Bound">b</a><a id="16629" class="Symbol">)</a>
  <a id="16633" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16641" href="Cubical.Data.Sigma.Properties.html#16521" class="Function">curryIso</a> <a id="16650" href="Cubical.Data.Sigma.Properties.html#16650" class="Bound">f</a> <a id="16652" href="Cubical.Data.Sigma.Properties.html#16652" class="Bound">a</a> <a id="16654" class="Symbol">=</a> <a id="16656" href="Cubical.Data.Sigma.Properties.html#16650" class="Bound">f</a> <a id="16658" class="Symbol">(</a><a id="16659" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16663" href="Cubical.Data.Sigma.Properties.html#16652" class="Bound">a</a><a id="16664" class="Symbol">)</a> <a id="16666" class="Symbol">(</a><a id="16667" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16671" href="Cubical.Data.Sigma.Properties.html#16652" class="Bound">a</a><a id="16672" class="Symbol">)</a>
  <a id="16676" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16684" href="Cubical.Data.Sigma.Properties.html#16521" class="Function">curryIso</a> <a id="16693" href="Cubical.Data.Sigma.Properties.html#16693" class="Bound">a</a> <a id="16695" class="Symbol">=</a> <a id="16697" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="16704" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16712" href="Cubical.Data.Sigma.Properties.html#16521" class="Function">curryIso</a> <a id="16721" href="Cubical.Data.Sigma.Properties.html#16721" class="Bound">f</a> <a id="16723" class="Symbol">=</a> <a id="16725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="16733" class="Keyword">unquoteDecl</a> <a id="16745" href="Cubical.Data.Sigma.Properties.html#16745" class="Function">curryEquiv</a> <a id="16756" class="Symbol">=</a> <a id="16758" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="16779" href="Cubical.Data.Sigma.Properties.html#16745" class="Function">curryEquiv</a> <a id="16790" href="Cubical.Data.Sigma.Properties.html#16521" class="Function">curryIso</a>

<a id="16800" class="Comment">-- Sigma type with empty base</a>

<a id="16831" class="Keyword">module</a> <a id="16838" href="Cubical.Data.Sigma.Properties.html#16838" class="Module">_</a> <a id="16840" class="Symbol">(</a><a id="16841" href="Cubical.Data.Sigma.Properties.html#16841" class="Bound">A</a> <a id="16843" class="Symbol">:</a> <a id="16845" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="16847" class="Symbol">→</a> <a id="16849" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16854" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16855" class="Symbol">)</a> <a id="16857" class="Keyword">where</a>

  <a id="16866" class="Keyword">open</a> <a id="16871" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="16878" href="Cubical.Data.Sigma.Properties.html#16878" class="Function">ΣEmptyIso</a> <a id="16888" class="Symbol">:</a> <a id="16890" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16894" class="Symbol">(</a><a id="16895" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16897" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="16899" href="Cubical.Data.Sigma.Properties.html#16841" class="Bound">A</a><a id="16900" class="Symbol">)</a> <a id="16902" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="16906" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="16910" href="Cubical.Data.Sigma.Properties.html#16878" class="Function">ΣEmptyIso</a> <a id="16920" class="Symbol">(</a><a id="16921" href="Cubical.Data.Sigma.Properties.html#16921" class="Bound">*</a> <a id="16923" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16925" class="Symbol">_)</a> <a id="16928" class="Symbol">=</a> <a id="16930" href="Cubical.Data.Sigma.Properties.html#16921" class="Bound">*</a>

  <a id="16935" href="Cubical.Data.Sigma.Properties.html#16935" class="Function">ΣEmpty</a> <a id="16942" class="Symbol">:</a> <a id="16944" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16946" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="16948" href="Cubical.Data.Sigma.Properties.html#16841" class="Bound">A</a> <a id="16950" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="16952" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="16956" href="Cubical.Data.Sigma.Properties.html#16935" class="Function">ΣEmpty</a> <a id="16963" class="Symbol">=</a> <a id="16965" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="16976" href="Cubical.Data.Sigma.Properties.html#16878" class="Function">ΣEmptyIso</a>

<a id="16987" class="Keyword">module</a> <a id="16994" href="Cubical.Data.Sigma.Properties.html#16994" class="Module">_</a> <a id="16996" class="Symbol">{</a><a id="16997" href="Cubical.Data.Sigma.Properties.html#16997" class="Bound">ℓ</a> <a id="16999" class="Symbol">:</a> <a id="17001" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="17006" class="Symbol">}</a> <a id="17008" class="Symbol">(</a><a id="17009" href="Cubical.Data.Sigma.Properties.html#17009" class="Bound">A</a> <a id="17011" class="Symbol">:</a> <a id="17013" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="17016" class="Symbol">{</a><a id="17017" href="Cubical.Data.Sigma.Properties.html#16997" class="Bound">ℓ</a><a id="17018" class="Symbol">}</a> <a id="17020" class="Symbol">→</a> <a id="17022" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17027" href="Cubical.Data.Sigma.Properties.html#16997" class="Bound">ℓ</a><a id="17028" class="Symbol">)</a> <a id="17030" class="Keyword">where</a>

  <a id="17039" class="Keyword">open</a> <a id="17044" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="17051" href="Cubical.Data.Sigma.Properties.html#17051" class="Function">ΣEmpty*Iso</a> <a id="17062" class="Symbol">:</a> <a id="17064" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17068" class="Symbol">(</a><a id="17069" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17071" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="17074" href="Cubical.Data.Sigma.Properties.html#17009" class="Bound">A</a><a id="17075" class="Symbol">)</a> <a id="17077" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="17082" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17086" href="Cubical.Data.Sigma.Properties.html#17051" class="Function">ΣEmpty*Iso</a> <a id="17097" class="Symbol">(</a><a id="17098" href="Cubical.Data.Sigma.Properties.html#17098" class="Bound">*</a> <a id="17100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17102" class="Symbol">_)</a> <a id="17105" class="Symbol">=</a> <a id="17107" href="Cubical.Data.Sigma.Properties.html#17098" class="Bound">*</a>

<a id="17110" class="Comment">-- fiber of projection map</a>

<a id="17138" class="Keyword">module</a> <a id="17145" href="Cubical.Data.Sigma.Properties.html#17145" class="Module">_</a>
  <a id="17149" class="Symbol">(</a><a id="17150" href="Cubical.Data.Sigma.Properties.html#17150" class="Bound">A</a> <a id="17152" class="Symbol">:</a> <a id="17154" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17159" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="17160" class="Symbol">)</a>
  <a id="17164" class="Symbol">(</a><a id="17165" href="Cubical.Data.Sigma.Properties.html#17165" class="Bound">B</a> <a id="17167" class="Symbol">:</a> <a id="17169" href="Cubical.Data.Sigma.Properties.html#17150" class="Bound">A</a> <a id="17171" class="Symbol">→</a> <a id="17173" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17178" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="17180" class="Symbol">)</a> <a id="17182" class="Keyword">where</a>

  <a id="17191" class="Keyword">private</a>
    <a id="17203" href="Cubical.Data.Sigma.Properties.html#17203" class="Function">proj</a> <a id="17208" class="Symbol">:</a> <a id="17210" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17212" href="Cubical.Data.Sigma.Properties.html#17150" class="Bound">A</a> <a id="17214" href="Cubical.Data.Sigma.Properties.html#17165" class="Bound">B</a> <a id="17216" class="Symbol">→</a> <a id="17218" href="Cubical.Data.Sigma.Properties.html#17150" class="Bound">A</a>
    <a id="17224" href="Cubical.Data.Sigma.Properties.html#17203" class="Function">proj</a> <a id="17229" class="Symbol">(</a><a id="17230" href="Cubical.Data.Sigma.Properties.html#17230" class="Bound">a</a> <a id="17232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17234" href="Cubical.Data.Sigma.Properties.html#17234" class="Bound">b</a><a id="17235" class="Symbol">)</a> <a id="17237" class="Symbol">=</a> <a id="17239" href="Cubical.Data.Sigma.Properties.html#17230" class="Bound">a</a>

  <a id="17244" class="Keyword">module</a> <a id="17251" href="Cubical.Data.Sigma.Properties.html#17251" class="Module">_</a>
    <a id="17257" class="Symbol">(</a><a id="17258" href="Cubical.Data.Sigma.Properties.html#17258" class="Bound">a</a> <a id="17260" class="Symbol">:</a> <a id="17262" href="Cubical.Data.Sigma.Properties.html#17150" class="Bound">A</a><a id="17263" class="Symbol">)</a> <a id="17265" class="Keyword">where</a>

    <a id="17276" class="Keyword">open</a> <a id="17281" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

    <a id="17290" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a> <a id="17303" class="Symbol">:</a> <a id="17305" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17309" class="Symbol">(</a><a id="17310" href="Cubical.Data.Sigma.Properties.html#17165" class="Bound">B</a> <a id="17312" href="Cubical.Data.Sigma.Properties.html#17258" class="Bound">a</a><a id="17313" class="Symbol">)</a> <a id="17315" class="Symbol">(</a><a id="17316" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17322" href="Cubical.Data.Sigma.Properties.html#17203" class="Function">proj</a> <a id="17327" href="Cubical.Data.Sigma.Properties.html#17258" class="Bound">a</a><a id="17328" class="Symbol">)</a>
    <a id="17334" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a> <a id="17347" class="Symbol">.</a><a id="17348" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17352" href="Cubical.Data.Sigma.Properties.html#17352" class="Bound">b</a> <a id="17354" class="Symbol">=</a> <a id="17356" class="Symbol">(</a><a id="17357" href="Cubical.Data.Sigma.Properties.html#17258" class="Bound">a</a> <a id="17359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17361" href="Cubical.Data.Sigma.Properties.html#17352" class="Bound">b</a><a id="17362" class="Symbol">)</a> <a id="17364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17366" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="17375" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a> <a id="17388" class="Symbol">.</a><a id="17389" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="17393" class="Symbol">((</a><a id="17395" href="Cubical.Data.Sigma.Properties.html#17395" class="Bound">a&#39;</a> <a id="17398" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17400" href="Cubical.Data.Sigma.Properties.html#17400" class="Bound">b&#39;</a><a id="17402" class="Symbol">)</a> <a id="17404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17406" href="Cubical.Data.Sigma.Properties.html#17406" class="Bound">p</a><a id="17407" class="Symbol">)</a> <a id="17409" class="Symbol">=</a> <a id="17411" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17417" href="Cubical.Data.Sigma.Properties.html#17165" class="Bound">B</a> <a id="17419" href="Cubical.Data.Sigma.Properties.html#17406" class="Bound">p</a> <a id="17421" href="Cubical.Data.Sigma.Properties.html#17400" class="Bound">b&#39;</a>
    <a id="17428" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a> <a id="17441" class="Symbol">.</a><a id="17442" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="17446" href="Cubical.Data.Sigma.Properties.html#17446" class="Bound">b</a> <a id="17448" href="Cubical.Data.Sigma.Properties.html#17448" class="Bound">i</a> <a id="17450" class="Symbol">=</a> <a id="17452" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="17462" class="Symbol">{</a><a id="17463" class="Argument">B</a> <a id="17465" class="Symbol">=</a> <a id="17467" href="Cubical.Data.Sigma.Properties.html#17165" class="Bound">B</a><a id="17468" class="Symbol">}</a> <a id="17470" href="Cubical.Data.Sigma.Properties.html#17446" class="Bound">b</a> <a id="17472" href="Cubical.Data.Sigma.Properties.html#17448" class="Bound">i</a>
    <a id="17478" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a> <a id="17491" class="Symbol">.</a><a id="17492" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="17496" class="Symbol">(_</a> <a id="17499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17501" href="Cubical.Data.Sigma.Properties.html#17501" class="Bound">p</a><a id="17502" class="Symbol">)</a> <a id="17504" href="Cubical.Data.Sigma.Properties.html#17504" class="Bound">i</a> <a id="17506" class="Symbol">.</a><a id="17507" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17511" class="Symbol">.</a><a id="17512" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17516" class="Symbol">=</a> <a id="17518" href="Cubical.Data.Sigma.Properties.html#17501" class="Bound">p</a> <a id="17520" class="Symbol">(</a><a id="17521" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17523" href="Cubical.Data.Sigma.Properties.html#17504" class="Bound">i</a><a id="17524" class="Symbol">)</a>
    <a id="17530" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a> <a id="17543" class="Symbol">.</a><a id="17544" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="17548" class="Symbol">((_</a> <a id="17552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17554" href="Cubical.Data.Sigma.Properties.html#17554" class="Bound">b&#39;</a><a id="17556" class="Symbol">)</a> <a id="17558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17560" href="Cubical.Data.Sigma.Properties.html#17560" class="Bound">p</a><a id="17561" class="Symbol">)</a> <a id="17563" href="Cubical.Data.Sigma.Properties.html#17563" class="Bound">i</a> <a id="17565" class="Symbol">.</a><a id="17566" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17570" class="Symbol">.</a><a id="17571" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17575" class="Symbol">=</a> <a id="17577" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="17590" href="Cubical.Data.Sigma.Properties.html#17165" class="Bound">B</a> <a id="17592" href="Cubical.Data.Sigma.Properties.html#17560" class="Bound">p</a> <a id="17594" href="Cubical.Data.Sigma.Properties.html#17554" class="Bound">b&#39;</a> <a id="17597" class="Symbol">(</a><a id="17598" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17600" href="Cubical.Data.Sigma.Properties.html#17563" class="Bound">i</a><a id="17601" class="Symbol">)</a>
    <a id="17607" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a> <a id="17620" class="Symbol">.</a><a id="17621" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="17625" class="Symbol">(_</a> <a id="17628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17630" href="Cubical.Data.Sigma.Properties.html#17630" class="Bound">p</a><a id="17631" class="Symbol">)</a> <a id="17633" href="Cubical.Data.Sigma.Properties.html#17633" class="Bound">i</a> <a id="17635" class="Symbol">.</a><a id="17636" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17640" href="Cubical.Data.Sigma.Properties.html#17640" class="Bound">j</a> <a id="17642" class="Symbol">=</a> <a id="17644" href="Cubical.Data.Sigma.Properties.html#17630" class="Bound">p</a> <a id="17646" class="Symbol">(</a><a id="17647" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17649" href="Cubical.Data.Sigma.Properties.html#17633" class="Bound">i</a> <a id="17651" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17653" href="Cubical.Data.Sigma.Properties.html#17640" class="Bound">j</a><a id="17654" class="Symbol">)</a>

    <a id="17661" href="Cubical.Data.Sigma.Properties.html#17661" class="Function">fiberProjEquiv</a> <a id="17676" class="Symbol">:</a> <a id="17678" href="Cubical.Data.Sigma.Properties.html#17165" class="Bound">B</a> <a id="17680" href="Cubical.Data.Sigma.Properties.html#17258" class="Bound">a</a> <a id="17682" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="17684" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17690" href="Cubical.Data.Sigma.Properties.html#17203" class="Function">proj</a> <a id="17695" href="Cubical.Data.Sigma.Properties.html#17258" class="Bound">a</a>
    <a id="17701" href="Cubical.Data.Sigma.Properties.html#17661" class="Function">fiberProjEquiv</a> <a id="17716" class="Symbol">=</a> <a id="17718" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="17729" href="Cubical.Data.Sigma.Properties.html#17290" class="Function">fiberProjIso</a>

<a id="separatedΣ"></a><a id="17743" href="Cubical.Data.Sigma.Properties.html#17743" class="Function">separatedΣ</a> <a id="17754" class="Symbol">:</a> <a id="17756" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="17766" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="17768" class="Symbol">→</a> <a id="17770" class="Symbol">((</a><a id="17772" href="Cubical.Data.Sigma.Properties.html#17772" class="Bound">a</a> <a id="17774" class="Symbol">:</a> <a id="17776" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="17777" class="Symbol">)</a> <a id="17779" class="Symbol">→</a> <a id="17781" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="17791" class="Symbol">(</a><a id="17792" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="17794" href="Cubical.Data.Sigma.Properties.html#17772" class="Bound">a</a><a id="17795" class="Symbol">))</a> <a id="17798" class="Symbol">→</a> <a id="17800" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="17810" class="Symbol">(</a><a id="17811" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17813" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="17815" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="17816" class="Symbol">)</a>
<a id="17818" href="Cubical.Data.Sigma.Properties.html#17743" class="Function">separatedΣ</a> <a id="17829" class="Symbol">{</a><a id="17830" class="Argument">B</a> <a id="17832" class="Symbol">=</a> <a id="17834" href="Cubical.Data.Sigma.Properties.html#17834" class="Bound">B</a><a id="17835" class="Symbol">}</a> <a id="17837" href="Cubical.Data.Sigma.Properties.html#17837" class="Bound">sepA</a> <a id="17842" href="Cubical.Data.Sigma.Properties.html#17842" class="Bound">sepB</a> <a id="17847" class="Symbol">(</a><a id="17848" href="Cubical.Data.Sigma.Properties.html#17848" class="Bound">a</a> <a id="17850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17852" href="Cubical.Data.Sigma.Properties.html#17852" class="Bound">b</a><a id="17853" class="Symbol">)</a> <a id="17855" class="Symbol">(</a><a id="17856" href="Cubical.Data.Sigma.Properties.html#17856" class="Bound">a&#39;</a> <a id="17859" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17861" href="Cubical.Data.Sigma.Properties.html#17861" class="Bound">b&#39;</a><a id="17863" class="Symbol">)</a> <a id="17865" href="Cubical.Data.Sigma.Properties.html#17865" class="Bound">p</a> <a id="17867" class="Symbol">=</a> <a id="17869" href="Cubical.Data.Sigma.Properties.html#11360" class="Function">ΣPathTransport→PathΣ</a> <a id="17890" class="Symbol">_</a> <a id="17892" class="Symbol">_</a> <a id="17894" class="Symbol">(</a><a id="17895" href="Cubical.Data.Sigma.Properties.html#17916" class="Function">pA</a> <a id="17898" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17900" href="Cubical.Data.Sigma.Properties.html#17985" class="Function">pB</a><a id="17902" class="Symbol">)</a>
  <a id="17906" class="Keyword">where</a>
    <a id="17916" href="Cubical.Data.Sigma.Properties.html#17916" class="Function">pA</a> <a id="17919" class="Symbol">:</a> <a id="17921" href="Cubical.Data.Sigma.Properties.html#17848" class="Bound">a</a> <a id="17923" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17925" href="Cubical.Data.Sigma.Properties.html#17856" class="Bound">a&#39;</a>
    <a id="17932" href="Cubical.Data.Sigma.Properties.html#17916" class="Function">pA</a> <a id="17935" class="Symbol">=</a> <a id="17937" href="Cubical.Data.Sigma.Properties.html#17837" class="Bound">sepA</a> <a id="17942" href="Cubical.Data.Sigma.Properties.html#17848" class="Bound">a</a> <a id="17944" href="Cubical.Data.Sigma.Properties.html#17856" class="Bound">a&#39;</a> <a id="17947" class="Symbol">(λ</a> <a id="17950" href="Cubical.Data.Sigma.Properties.html#17950" class="Bound">q</a> <a id="17952" class="Symbol">→</a> <a id="17954" href="Cubical.Data.Sigma.Properties.html#17865" class="Bound">p</a> <a id="17956" class="Symbol">(λ</a> <a id="17959" href="Cubical.Data.Sigma.Properties.html#17959" class="Bound">r</a> <a id="17961" class="Symbol">→</a> <a id="17963" href="Cubical.Data.Sigma.Properties.html#17950" class="Bound">q</a> <a id="17965" class="Symbol">(</a><a id="17966" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17971" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17975" href="Cubical.Data.Sigma.Properties.html#17959" class="Bound">r</a><a id="17976" class="Symbol">)))</a>

    <a id="17985" href="Cubical.Data.Sigma.Properties.html#17985" class="Function">pB</a> <a id="17988" class="Symbol">:</a> <a id="17990" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17996" href="Cubical.Data.Sigma.Properties.html#17834" class="Bound">B</a> <a id="17998" href="Cubical.Data.Sigma.Properties.html#17916" class="Function">pA</a> <a id="18001" href="Cubical.Data.Sigma.Properties.html#17852" class="Bound">b</a> <a id="18003" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18005" href="Cubical.Data.Sigma.Properties.html#17861" class="Bound">b&#39;</a>
    <a id="18012" href="Cubical.Data.Sigma.Properties.html#17985" class="Function">pB</a> <a id="18015" class="Symbol">=</a> <a id="18017" href="Cubical.Data.Sigma.Properties.html#17842" class="Bound">sepB</a> <a id="18022" class="Symbol">_</a> <a id="18024" class="Symbol">_</a> <a id="18026" class="Symbol">_</a> <a id="18028" class="Symbol">(λ</a> <a id="18031" href="Cubical.Data.Sigma.Properties.html#18031" class="Bound">q</a> <a id="18033" class="Symbol">→</a> <a id="18035" href="Cubical.Data.Sigma.Properties.html#17865" class="Bound">p</a> <a id="18037" class="Symbol">(λ</a> <a id="18040" href="Cubical.Data.Sigma.Properties.html#18040" class="Bound">r</a> <a id="18042" class="Symbol">→</a> <a id="18044" href="Cubical.Data.Sigma.Properties.html#18031" class="Bound">q</a> <a id="18046" class="Symbol">(</a><a id="18047" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18052" class="Symbol">(λ</a> <a id="18055" href="Cubical.Data.Sigma.Properties.html#18055" class="Bound">r&#39;</a> <a id="18058" class="Symbol">→</a> <a id="18060" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18066" href="Cubical.Data.Sigma.Properties.html#17834" class="Bound">B</a> <a id="18068" href="Cubical.Data.Sigma.Properties.html#18055" class="Bound">r&#39;</a> <a id="18071" href="Cubical.Data.Sigma.Properties.html#17852" class="Bound">b</a><a id="18072" class="Symbol">)</a>
                                <a id="18106" class="Symbol">(</a><a id="18107" href="Cubical.Relation.Nullary.Properties.html#6516" class="Function">Separated→isSet</a> <a id="18123" href="Cubical.Data.Sigma.Properties.html#17837" class="Bound">sepA</a> <a id="18128" class="Symbol">_</a> <a id="18130" class="Symbol">_</a> <a id="18132" href="Cubical.Data.Sigma.Properties.html#17916" class="Function">pA</a> <a id="18135" class="Symbol">(</a><a id="18136" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18141" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18145" href="Cubical.Data.Sigma.Properties.html#18040" class="Bound">r</a><a id="18146" class="Symbol">))</a> <a id="18149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18151" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="18155" class="Symbol">(</a><a id="18156" href="Cubical.Data.Sigma.Properties.html#11493" class="Function">PathΣ→ΣPathTransport</a> <a id="18177" class="Symbol">_</a> <a id="18179" class="Symbol">_</a> <a id="18181" href="Cubical.Data.Sigma.Properties.html#18040" class="Bound">r</a><a id="18182" class="Symbol">))))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="70" class="Keyword">public</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Data.Sigma.Properties.html" class="Module">Cubical.Data.Sigma.Properties</a> <a id="120" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sum.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="121" class="Keyword">private</a>
  <a id="131" class="Keyword">variable</a>
    <a id="144" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a> <a id="146" href="Cubical.Data.Sum.Base.html#146" class="Generalizable">ℓ&#39;</a> <a id="149" class="Symbol">:</a> <a id="151" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="161" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="163" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="165" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a> <a id="167" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a> <a id="169" class="Symbol">:</a> <a id="171" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="176" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a>

<a id="179" class="Keyword">data</a> <a id="_⊎_"></a><a id="184" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a> <a id="188" class="Symbol">(</a><a id="189" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="191" class="Symbol">:</a> <a id="193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="198" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="199" class="Symbol">)(</a><a id="201" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="210" href="Cubical.Data.Sum.Base.html#146" class="Generalizable">ℓ&#39;</a><a id="212" class="Symbol">)</a> <a id="214" class="Symbol">:</a> <a id="216" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="221" class="Symbol">(</a><a id="222" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="228" href="Cubical.Data.Sum.Base.html#198" class="Bound">ℓ</a> <a id="230" href="Cubical.Data.Sum.Base.html#210" class="Bound">ℓ&#39;</a><a id="232" class="Symbol">)</a> <a id="234" class="Keyword">where</a>
  <a id="_⊎_.inl"></a><a id="242" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="246" class="Symbol">:</a> <a id="248" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="250" class="Symbol">→</a> <a id="252" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="254" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="256" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a>
  <a id="_⊎_.inr"></a><a id="260" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="264" class="Symbol">:</a> <a id="266" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a> <a id="268" class="Symbol">→</a> <a id="270" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="272" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="274" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a>

<a id="rec"></a><a id="277" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="281" class="Symbol">:</a> <a id="283" class="Symbol">{</a><a id="284" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a> <a id="286" class="Symbol">:</a> <a id="288" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="293" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="294" class="Symbol">}</a> <a id="296" class="Symbol">→</a> <a id="298" class="Symbol">(</a><a id="299" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="301" class="Symbol">→</a> <a id="303" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a><a id="304" class="Symbol">)</a> <a id="306" class="Symbol">→</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="311" class="Symbol">→</a> <a id="313" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a><a id="314" class="Symbol">)</a> <a id="316" class="Symbol">→</a> <a id="318" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="320" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="322" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="324" class="Symbol">→</a> <a id="326" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a>
<a id="328" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="332" href="Cubical.Data.Sum.Base.html#332" class="Bound">f</a> <a id="334" class="Symbol">_</a> <a id="336" class="Symbol">(</a><a id="337" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="341" href="Cubical.Data.Sum.Base.html#341" class="Bound">x</a><a id="342" class="Symbol">)</a> <a id="344" class="Symbol">=</a> <a id="346" href="Cubical.Data.Sum.Base.html#332" class="Bound">f</a> <a id="348" href="Cubical.Data.Sum.Base.html#341" class="Bound">x</a>
<a id="350" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="354" class="Symbol">_</a> <a id="356" href="Cubical.Data.Sum.Base.html#356" class="Bound">g</a> <a id="358" class="Symbol">(</a><a id="359" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="363" href="Cubical.Data.Sum.Base.html#363" class="Bound">y</a><a id="364" class="Symbol">)</a> <a id="366" class="Symbol">=</a> <a id="368" href="Cubical.Data.Sum.Base.html#356" class="Bound">g</a> <a id="370" href="Cubical.Data.Sum.Base.html#363" class="Bound">y</a>

<a id="elim"></a><a id="373" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="378" class="Symbol">:</a> <a id="380" class="Symbol">{</a><a id="381" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="383" class="Symbol">:</a> <a id="385" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="387" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="389" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="391" class="Symbol">→</a> <a id="393" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="398" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="399" class="Symbol">}</a> <a id="401" class="Symbol">→</a>  <a id="404" class="Symbol">((</a><a id="406" href="Cubical.Data.Sum.Base.html#406" class="Bound">a</a> <a id="408" class="Symbol">:</a> <a id="410" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a><a id="411" class="Symbol">)</a> <a id="413" class="Symbol">→</a> <a id="415" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="417" class="Symbol">(</a><a id="418" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="422" href="Cubical.Data.Sum.Base.html#406" class="Bound">a</a><a id="423" class="Symbol">))</a> <a id="426" class="Symbol">→</a> <a id="428" class="Symbol">((</a><a id="430" href="Cubical.Data.Sum.Base.html#430" class="Bound">b</a> <a id="432" class="Symbol">:</a> <a id="434" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a><a id="435" class="Symbol">)</a> <a id="437" class="Symbol">→</a> <a id="439" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="441" class="Symbol">(</a><a id="442" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="446" href="Cubical.Data.Sum.Base.html#430" class="Bound">b</a><a id="447" class="Symbol">))</a>
       <a id="457" class="Symbol">→</a> <a id="459" class="Symbol">(</a><a id="460" href="Cubical.Data.Sum.Base.html#460" class="Bound">x</a> <a id="462" class="Symbol">:</a> <a id="464" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="466" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="468" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="475" href="Cubical.Data.Sum.Base.html#460" class="Bound">x</a>
<a id="477" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="482" href="Cubical.Data.Sum.Base.html#482" class="Bound">f</a> <a id="484" class="Symbol">_</a> <a id="486" class="Symbol">(</a><a id="487" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="491" href="Cubical.Data.Sum.Base.html#491" class="Bound">x</a><a id="492" class="Symbol">)</a> <a id="494" class="Symbol">=</a> <a id="496" href="Cubical.Data.Sum.Base.html#482" class="Bound">f</a> <a id="498" href="Cubical.Data.Sum.Base.html#491" class="Bound">x</a>
<a id="500" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="505" class="Symbol">_</a> <a id="507" href="Cubical.Data.Sum.Base.html#507" class="Bound">g</a> <a id="509" class="Symbol">(</a><a id="510" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="514" href="Cubical.Data.Sum.Base.html#514" class="Bound">y</a><a id="515" class="Symbol">)</a> <a id="517" class="Symbol">=</a> <a id="519" href="Cubical.Data.Sum.Base.html#507" class="Bound">g</a> <a id="521" href="Cubical.Data.Sum.Base.html#514" class="Bound">y</a>

<a id="map"></a><a id="524" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="528" class="Symbol">:</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="533" class="Symbol">→</a> <a id="535" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a><a id="536" class="Symbol">)</a> <a id="538" class="Symbol">→</a> <a id="540" class="Symbol">(</a><a id="541" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="543" class="Symbol">→</a> <a id="545" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a><a id="546" class="Symbol">)</a> <a id="548" class="Symbol">→</a> <a id="550" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="552" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="554" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a> <a id="560" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="562" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a>
<a id="564" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="568" href="Cubical.Data.Sum.Base.html#568" class="Bound">f</a> <a id="570" class="Symbol">_</a> <a id="572" class="Symbol">(</a><a id="573" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="577" href="Cubical.Data.Sum.Base.html#577" class="Bound">x</a><a id="578" class="Symbol">)</a> <a id="580" class="Symbol">=</a> <a id="582" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="586" class="Symbol">(</a><a id="587" href="Cubical.Data.Sum.Base.html#568" class="Bound">f</a> <a id="589" href="Cubical.Data.Sum.Base.html#577" class="Bound">x</a><a id="590" class="Symbol">)</a>
<a id="592" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="596" class="Symbol">_</a> <a id="598" href="Cubical.Data.Sum.Base.html#598" class="Bound">g</a> <a id="600" class="Symbol">(</a><a id="601" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="605" href="Cubical.Data.Sum.Base.html#605" class="Bound">y</a><a id="606" class="Symbol">)</a> <a id="608" class="Symbol">=</a> <a id="610" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="614" class="Symbol">(</a><a id="615" href="Cubical.Data.Sum.Base.html#598" class="Bound">g</a> <a id="617" href="Cubical.Data.Sum.Base.html#605" class="Bound">y</a><a id="618" class="Symbol">)</a>

<a id="_⊎?_"></a><a id="621" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">_⊎?_</a> <a id="626" class="Symbol">:</a> <a id="628" class="Symbol">{</a><a id="629" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="631" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="640" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">→</a> <a id="645" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="649" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="651" class="Symbol">→</a> <a id="653" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="657" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a> <a id="659" class="Symbol">→</a> <a id="661" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="665" class="Symbol">(</a><a id="666" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="668" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="670" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a><a id="671" class="Symbol">)</a>
<a id="673" href="Cubical.Data.Sum.Base.html#673" class="Bound">P?</a> <a id="676" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">⊎?</a> <a id="679" href="Cubical.Data.Sum.Base.html#679" class="Bound">Q?</a> <a id="682" class="Keyword">with</a> <a id="687" href="Cubical.Data.Sum.Base.html#673" class="Bound">P?</a> <a id="690" class="Symbol">|</a> <a id="692" href="Cubical.Data.Sum.Base.html#679" class="Bound">Q?</a>
<a id="695" class="Symbol">...</a> <a id="699" class="Symbol">|</a> <a id="701" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="705" href="Cubical.Data.Sum.Base.html#705" class="Bound">p</a> <a id="707" class="Symbol">|</a> <a id="709" class="Symbol">_</a> <a id="711" class="Symbol">=</a> <a id="713" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="722" href="Cubical.Data.Sum.Base.html#705" class="Bound">p</a><a id="723" class="Symbol">)</a>
<a id="725" class="Symbol">...</a> <a id="729" class="Symbol">|</a> <a id="731" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="734" class="Symbol">_</a>  <a id="737" class="Symbol">|</a> <a id="739" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="743" href="Cubical.Data.Sum.Base.html#743" class="Bound">q</a> <a id="745" class="Symbol">=</a> <a id="747" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="751" class="Symbol">(</a><a id="752" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="756" href="Cubical.Data.Sum.Base.html#743" class="Bound">q</a><a id="757" class="Symbol">)</a>
<a id="759" class="Symbol">...</a> <a id="763" class="Symbol">|</a> <a id="765" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="768" href="Cubical.Data.Sum.Base.html#768" class="Bound">¬p</a> <a id="771" class="Symbol">|</a> <a id="773" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="776" href="Cubical.Data.Sum.Base.html#776" class="Bound">¬q</a>  <a id="780" class="Symbol">=</a> <a id="782" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="785" class="Symbol">λ</a>
  <a id="789" class="Symbol">{</a> <a id="791" class="Symbol">(</a><a id="792" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="796" href="Cubical.Data.Sum.Base.html#796" class="Bound">p</a><a id="797" class="Symbol">)</a> <a id="799" class="Symbol">→</a> <a id="801" href="Cubical.Data.Sum.Base.html#768" class="Bound">¬p</a> <a id="804" href="Cubical.Data.Sum.Base.html#796" class="Bound">p</a>
  <a id="808" class="Symbol">;</a> <a id="810" class="Symbol">(</a><a id="811" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="815" href="Cubical.Data.Sum.Base.html#815" class="Bound">q</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">→</a> <a id="820" href="Cubical.Data.Sum.Base.html#776" class="Bound">¬q</a> <a id="823" href="Cubical.Data.Sum.Base.html#815" class="Bound">q</a>
  <a id="827" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sum.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.Properties.html" class="Module">Cubical.Data.Sum.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="322" class="Symbol">as</a> <a id="325" class="Module">⊎</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="358" class="Symbol">as</a> <a id="361" class="Module">⊥</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="462" class="Keyword">open</a> <a id="467" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>


<a id="473" class="Keyword">private</a>
  <a id="483" class="Keyword">variable</a>
    <a id="496" href="Cubical.Data.Sum.Properties.html#496" class="Generalizable">ℓa</a> <a id="499" href="Cubical.Data.Sum.Properties.html#499" class="Generalizable">ℓb</a> <a id="502" href="Cubical.Data.Sum.Properties.html#502" class="Generalizable">ℓc</a> <a id="505" href="Cubical.Data.Sum.Properties.html#505" class="Generalizable">ℓd</a> <a id="508" href="Cubical.Data.Sum.Properties.html#508" class="Generalizable">ℓe</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="523" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="525" class="Symbol">:</a> <a id="527" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="532" href="Cubical.Data.Sum.Properties.html#496" class="Generalizable">ℓa</a>
    <a id="539" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="548" href="Cubical.Data.Sum.Properties.html#499" class="Generalizable">ℓb</a>
    <a id="555" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="564" href="Cubical.Data.Sum.Properties.html#502" class="Generalizable">ℓc</a>
    <a id="571" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="573" class="Symbol">:</a> <a id="575" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="580" href="Cubical.Data.Sum.Properties.html#505" class="Generalizable">ℓd</a>
    <a id="587" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="589" class="Symbol">:</a> <a id="591" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="593" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="595" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="597" class="Symbol">→</a> <a id="599" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="604" href="Cubical.Data.Sum.Properties.html#508" class="Generalizable">ℓe</a>


<a id="609" class="Comment">-- Path space of sum type</a>
<a id="635" class="Keyword">module</a> <a id="⊎Path"></a><a id="642" href="Cubical.Data.Sum.Properties.html#642" class="Module">⊎Path</a> <a id="648" class="Symbol">{</a><a id="649" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="651" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="653" class="Symbol">}</a> <a id="655" class="Symbol">{</a><a id="656" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="658" class="Symbol">:</a> <a id="660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="665" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a><a id="666" class="Symbol">}</a> <a id="668" class="Symbol">{</a><a id="669" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="678" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="680" class="Symbol">}</a> <a id="682" class="Keyword">where</a>

  <a id="⊎Path.Cover"></a><a id="691" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="697" class="Symbol">:</a> <a id="699" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="701" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="703" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a> <a id="705" class="Symbol">→</a> <a id="707" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="709" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="711" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a> <a id="713" class="Symbol">→</a> <a id="715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="720" class="Symbol">(</a><a id="721" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="727" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="729" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="731" class="Symbol">)</a>
  <a id="735" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="741" class="Symbol">(</a><a id="742" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="746" href="Cubical.Data.Sum.Properties.html#746" class="Bound">a</a><a id="747" class="Symbol">)</a> <a id="749" class="Symbol">(</a><a id="750" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="754" href="Cubical.Data.Sum.Properties.html#754" class="Bound">a&#39;</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">=</a> <a id="760" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="765" class="Symbol">{</a><a id="766" class="Argument">j</a> <a id="768" class="Symbol">=</a> <a id="770" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="776" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="778" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">}</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Data.Sum.Properties.html#746" class="Bound">a</a> <a id="785" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="787" href="Cubical.Data.Sum.Properties.html#754" class="Bound">a&#39;</a><a id="789" class="Symbol">)</a>
  <a id="793" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="799" class="Symbol">(</a><a id="800" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="804" class="Symbol">_)</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="812" class="Symbol">_)</a> <a id="815" class="Symbol">=</a> <a id="817" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="822" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="826" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="837" class="Symbol">_)</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="845" class="Symbol">_)</a> <a id="848" class="Symbol">=</a> <a id="850" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="855" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="859" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="865" class="Symbol">(</a><a id="866" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="870" href="Cubical.Data.Sum.Properties.html#870" class="Bound">b</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="878" href="Cubical.Data.Sum.Properties.html#878" class="Bound">b&#39;</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="889" class="Symbol">{</a><a id="890" class="Argument">j</a> <a id="892" class="Symbol">=</a> <a id="894" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="900" href="Cubical.Data.Sum.Properties.html#649" class="Bound">ℓ</a> <a id="902" href="Cubical.Data.Sum.Properties.html#651" class="Bound">ℓ&#39;</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.Data.Sum.Properties.html#870" class="Bound">b</a> <a id="909" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="911" href="Cubical.Data.Sum.Properties.html#878" class="Bound">b&#39;</a><a id="913" class="Symbol">)</a>

  <a id="⊎Path.reflCode"></a><a id="918" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="927" class="Symbol">:</a> <a id="929" class="Symbol">(</a><a id="930" href="Cubical.Data.Sum.Properties.html#930" class="Bound">c</a> <a id="932" class="Symbol">:</a> <a id="934" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a> <a id="936" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="938" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a><a id="939" class="Symbol">)</a> <a id="941" class="Symbol">→</a> <a id="943" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="949" href="Cubical.Data.Sum.Properties.html#930" class="Bound">c</a> <a id="951" href="Cubical.Data.Sum.Properties.html#930" class="Bound">c</a>
  <a id="955" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="969" href="Cubical.Data.Sum.Properties.html#969" class="Bound">a</a><a id="970" class="Symbol">)</a> <a id="972" class="Symbol">=</a> <a id="974" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="979" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="986" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1000" href="Cubical.Data.Sum.Properties.html#1000" class="Bound">b</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">=</a> <a id="1005" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="⊎Path.encode"></a><a id="1018" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1025" class="Symbol">:</a> <a id="1027" class="Symbol">∀</a> <a id="1029" href="Cubical.Data.Sum.Properties.html#1029" class="Bound">c</a> <a id="1031" href="Cubical.Data.Sum.Properties.html#1031" class="Bound">c&#39;</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="Cubical.Data.Sum.Properties.html#1029" class="Bound">c</a> <a id="1038" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1040" href="Cubical.Data.Sum.Properties.html#1031" class="Bound">c&#39;</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1051" href="Cubical.Data.Sum.Properties.html#1029" class="Bound">c</a> <a id="1053" href="Cubical.Data.Sum.Properties.html#1031" class="Bound">c&#39;</a>
  <a id="1058" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1065" href="Cubical.Data.Sum.Properties.html#1065" class="Bound">c</a> <a id="1067" class="Symbol">_</a> <a id="1069" class="Symbol">=</a> <a id="1071" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1073" class="Symbol">(λ</a> <a id="1076" href="Cubical.Data.Sum.Properties.html#1076" class="Bound">c&#39;</a> <a id="1079" href="Cubical.Data.Sum.Properties.html#1079" class="Bound">_</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1089" href="Cubical.Data.Sum.Properties.html#1065" class="Bound">c</a> <a id="1091" href="Cubical.Data.Sum.Properties.html#1076" class="Bound">c&#39;</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1105" href="Cubical.Data.Sum.Properties.html#1065" class="Bound">c</a><a id="1106" class="Symbol">)</a>

  <a id="⊎Path.encodeRefl"></a><a id="1111" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1122" class="Symbol">:</a> <a id="1124" class="Symbol">∀</a> <a id="1126" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1137" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a> <a id="1139" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a> <a id="1141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1146" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1148" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1157" href="Cubical.Data.Sum.Properties.html#1126" class="Bound">c</a>
  <a id="1161" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1172" href="Cubical.Data.Sum.Properties.html#1172" class="Bound">c</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1182" class="Symbol">(λ</a> <a id="1185" href="Cubical.Data.Sum.Properties.html#1185" class="Bound">c&#39;</a> <a id="1188" href="Cubical.Data.Sum.Properties.html#1188" class="Bound">_</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1198" href="Cubical.Data.Sum.Properties.html#1172" class="Bound">c</a> <a id="1200" href="Cubical.Data.Sum.Properties.html#1185" class="Bound">c&#39;</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1214" href="Cubical.Data.Sum.Properties.html#1172" class="Bound">c</a><a id="1215" class="Symbol">)</a>

  <a id="⊎Path.decode"></a><a id="1220" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1227" class="Symbol">:</a> <a id="1229" class="Symbol">∀</a> <a id="1231" href="Cubical.Data.Sum.Properties.html#1231" class="Bound">c</a> <a id="1233" href="Cubical.Data.Sum.Properties.html#1233" class="Bound">c&#39;</a> <a id="1236" class="Symbol">→</a> <a id="1238" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1244" href="Cubical.Data.Sum.Properties.html#1231" class="Bound">c</a> <a id="1246" href="Cubical.Data.Sum.Properties.html#1233" class="Bound">c&#39;</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Cubical.Data.Sum.Properties.html#1231" class="Bound">c</a> <a id="1253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1255" href="Cubical.Data.Sum.Properties.html#1233" class="Bound">c&#39;</a>
  <a id="1260" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1272" href="Cubical.Data.Sum.Properties.html#1272" class="Bound">a</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1280" href="Cubical.Data.Sum.Properties.html#1280" class="Bound">a&#39;</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1290" href="Cubical.Data.Sum.Properties.html#1290" class="Bound">p</a><a id="1291" class="Symbol">)</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1300" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1304" href="Cubical.Data.Sum.Properties.html#1290" class="Bound">p</a>
  <a id="1308" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1320" href="Cubical.Data.Sum.Properties.html#1320" class="Bound">a</a><a id="1321" class="Symbol">)</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1328" href="Cubical.Data.Sum.Properties.html#1328" class="Bound">b&#39;</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">()</a>
  <a id="1337" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1349" href="Cubical.Data.Sum.Properties.html#1349" class="Bound">b</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">(</a><a id="1353" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1357" href="Cubical.Data.Sum.Properties.html#1357" class="Bound">a&#39;</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">()</a>
  <a id="1366" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1378" href="Cubical.Data.Sum.Properties.html#1378" class="Bound">b</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1386" href="Cubical.Data.Sum.Properties.html#1386" class="Bound">b&#39;</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1396" href="Cubical.Data.Sum.Properties.html#1396" class="Bound">q</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Symbol">=</a> <a id="1401" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1406" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1410" href="Cubical.Data.Sum.Properties.html#1396" class="Bound">q</a>

  <a id="⊎Path.decodeRefl"></a><a id="1415" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1426" class="Symbol">:</a> <a id="1428" class="Symbol">∀</a> <a id="1430" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1441" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a> <a id="1443" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Cubical.Data.Sum.Properties.html#918" class="Function">reflCode</a> <a id="1455" href="Cubical.Data.Sum.Properties.html#1430" class="Bound">c</a><a id="1456" class="Symbol">)</a> <a id="1458" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1460" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1467" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1483" href="Cubical.Data.Sum.Properties.html#1483" class="Bound">a</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">=</a> <a id="1488" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1495" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1511" href="Cubical.Data.Sum.Properties.html#1511" class="Bound">b</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="⊎Path.decodeEncode"></a><a id="1524" href="Cubical.Data.Sum.Properties.html#1524" class="Function">decodeEncode</a> <a id="1537" class="Symbol">:</a> <a id="1539" class="Symbol">∀</a> <a id="1541" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1543" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a> <a id="1546" class="Symbol">→</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Cubical.Data.Sum.Properties.html#1549" class="Bound">p</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1555" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1557" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1570" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1572" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1583" href="Cubical.Data.Sum.Properties.html#1541" class="Bound">c</a> <a id="1585" href="Cubical.Data.Sum.Properties.html#1543" class="Bound">c&#39;</a> <a id="1588" href="Cubical.Data.Sum.Properties.html#1549" class="Bound">p</a><a id="1589" class="Symbol">)</a> <a id="1591" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1593" href="Cubical.Data.Sum.Properties.html#1549" class="Bound">p</a>
  <a id="1597" href="Cubical.Data.Sum.Properties.html#1524" class="Function">decodeEncode</a> <a id="1610" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1612" class="Symbol">_</a> <a id="1614" class="Symbol">=</a>
    <a id="1620" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1622" class="Symbol">(λ</a> <a id="1625" href="Cubical.Data.Sum.Properties.html#1625" class="Bound">c&#39;</a> <a id="1628" href="Cubical.Data.Sum.Properties.html#1628" class="Bound">p</a> <a id="1630" class="Symbol">→</a> <a id="1632" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1639" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1641" href="Cubical.Data.Sum.Properties.html#1625" class="Bound">c&#39;</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1652" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1654" href="Cubical.Data.Sum.Properties.html#1625" class="Bound">c&#39;</a> <a id="1657" href="Cubical.Data.Sum.Properties.html#1628" class="Bound">p</a><a id="1658" class="Symbol">)</a> <a id="1660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1662" href="Cubical.Data.Sum.Properties.html#1628" class="Bound">p</a><a id="1663" class="Symbol">)</a>
      <a id="1671" class="Symbol">(</a><a id="1672" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1685" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a> <a id="1687" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1702" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1707" href="Cubical.Data.Sum.Properties.html#1415" class="Function">decodeRefl</a> <a id="1718" href="Cubical.Data.Sum.Properties.html#1610" class="Bound">c</a><a id="1719" class="Symbol">)</a>

  <a id="⊎Path.encodeDecode"></a><a id="1724" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="1737" class="Symbol">:</a> <a id="1739" class="Symbol">∀</a> <a id="1741" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1743" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a> <a id="1746" class="Symbol">→</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Cubical.Data.Sum.Properties.html#1749" class="Bound">d</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="1759" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1761" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1774" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1776" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="1787" href="Cubical.Data.Sum.Properties.html#1741" class="Bound">c</a> <a id="1789" href="Cubical.Data.Sum.Properties.html#1743" class="Bound">c&#39;</a> <a id="1792" href="Cubical.Data.Sum.Properties.html#1749" class="Bound">d</a><a id="1793" class="Symbol">)</a> <a id="1795" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1797" href="Cubical.Data.Sum.Properties.html#1749" class="Bound">d</a>
  <a id="1801" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1819" href="Cubical.Data.Sum.Properties.html#1819" class="Bound">a</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1827" class="Symbol">_)</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1836" href="Cubical.Data.Sum.Properties.html#1836" class="Bound">d</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">=</a>
    <a id="1845" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1847" class="Symbol">(λ</a> <a id="1850" href="Cubical.Data.Sum.Properties.html#1850" class="Bound">a&#39;</a> <a id="1853" href="Cubical.Data.Sum.Properties.html#1853" class="Bound">p</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1869" href="Cubical.Data.Sum.Properties.html#1819" class="Bound">a</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1877" href="Cubical.Data.Sum.Properties.html#1850" class="Bound">a&#39;</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1887" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1891" href="Cubical.Data.Sum.Properties.html#1853" class="Bound">p</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1896" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1901" href="Cubical.Data.Sum.Properties.html#1853" class="Bound">p</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1921" href="Cubical.Data.Sum.Properties.html#1819" class="Bound">a</a><a id="1922" class="Symbol">))</a> <a id="1925" href="Cubical.Data.Sum.Properties.html#1836" class="Bound">d</a>
  <a id="1929" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1947" href="Cubical.Data.Sum.Properties.html#1947" class="Bound">a</a><a id="1948" class="Symbol">)</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1955" class="Symbol">_)</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="1964" href="Cubical.Data.Sum.Properties.html#1964" class="Bound">d</a><a id="1965" class="Symbol">)</a> <a id="1967" class="Symbol">=</a>
    <a id="1973" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1975" class="Symbol">(λ</a> <a id="1978" href="Cubical.Data.Sum.Properties.html#1978" class="Bound">a&#39;</a> <a id="1981" href="Cubical.Data.Sum.Properties.html#1981" class="Bound">p</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1997" href="Cubical.Data.Sum.Properties.html#1947" class="Bound">a</a><a id="1998" class="Symbol">)</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2005" href="Cubical.Data.Sum.Properties.html#1978" class="Bound">a&#39;</a><a id="2007" class="Symbol">)</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2015" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2019" href="Cubical.Data.Sum.Properties.html#1981" class="Bound">p</a><a id="2020" class="Symbol">)</a> <a id="2022" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2024" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="2029" href="Cubical.Data.Sum.Properties.html#1981" class="Bound">p</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Cubical.Data.Sum.Properties.html#1111" class="Function">encodeRefl</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2049" href="Cubical.Data.Sum.Properties.html#1947" class="Bound">a</a><a id="2050" class="Symbol">))</a> <a id="2053" href="Cubical.Data.Sum.Properties.html#1964" class="Bound">d</a>

  <a id="⊎Path.Cover≃Path"></a><a id="2058" href="Cubical.Data.Sum.Properties.html#2058" class="Function">Cover≃Path</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">∀</a> <a id="2073" href="Cubical.Data.Sum.Properties.html#2073" class="Bound">c</a> <a id="2075" href="Cubical.Data.Sum.Properties.html#2075" class="Bound">c&#39;</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="2086" href="Cubical.Data.Sum.Properties.html#2073" class="Bound">c</a> <a id="2088" href="Cubical.Data.Sum.Properties.html#2075" class="Bound">c&#39;</a> <a id="2091" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Data.Sum.Properties.html#2073" class="Bound">c</a> <a id="2096" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2098" href="Cubical.Data.Sum.Properties.html#2075" class="Bound">c&#39;</a><a id="2100" class="Symbol">)</a>
  <a id="2104" href="Cubical.Data.Sum.Properties.html#2058" class="Function">Cover≃Path</a> <a id="2115" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2117" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a> <a id="2120" class="Symbol">=</a>
    <a id="2126" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Data.Sum.Properties.html#1220" class="Function">decode</a> <a id="2150" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2152" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Cubical.Data.Sum.Properties.html#1018" class="Function">encode</a> <a id="2164" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2166" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Cubical.Data.Sum.Properties.html#1524" class="Function">decodeEncode</a> <a id="2184" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2186" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Cubical.Data.Sum.Properties.html#1724" class="Function">encodeDecode</a> <a id="2204" href="Cubical.Data.Sum.Properties.html#2115" class="Bound">c</a> <a id="2206" href="Cubical.Data.Sum.Properties.html#2117" class="Bound">c&#39;</a><a id="2208" class="Symbol">))</a>

  <a id="⊎Path.isOfHLevelCover"></a><a id="2214" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2230" class="Symbol">:</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2243" class="Symbol">)</a>
    <a id="2249" class="Symbol">→</a> <a id="2251" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2272" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a><a id="2273" class="Symbol">))</a> <a id="2276" href="Cubical.Data.Sum.Properties.html#656" class="Bound">A</a>
    <a id="2282" class="Symbol">→</a> <a id="2284" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2295" class="Symbol">(</a><a id="2296" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2305" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a><a id="2306" class="Symbol">))</a> <a id="2309" href="Cubical.Data.Sum.Properties.html#669" class="Bound">B</a>
    <a id="2315" class="Symbol">→</a> <a id="2317" class="Symbol">∀</a> <a id="2319" href="Cubical.Data.Sum.Properties.html#2319" class="Bound">c</a> <a id="2321" href="Cubical.Data.Sum.Properties.html#2321" class="Bound">c&#39;</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2342" href="Cubical.Data.Sum.Properties.html#2233" class="Bound">n</a><a id="2343" class="Symbol">)</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Cubical.Data.Sum.Properties.html#691" class="Function">Cover</a> <a id="2352" href="Cubical.Data.Sum.Properties.html#2319" class="Bound">c</a> <a id="2354" href="Cubical.Data.Sum.Properties.html#2321" class="Bound">c&#39;</a><a id="2356" class="Symbol">)</a>
  <a id="2360" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2376" href="Cubical.Data.Sum.Properties.html#2376" class="Bound">n</a> <a id="2378" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">p</a> <a id="2380" href="Cubical.Data.Sum.Properties.html#2380" class="Bound">q</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2387" href="Cubical.Data.Sum.Properties.html#2387" class="Bound">a</a><a id="2388" class="Symbol">)</a> <a id="2390" class="Symbol">(</a><a id="2391" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2395" href="Cubical.Data.Sum.Properties.html#2395" class="Bound">a&#39;</a><a id="2397" class="Symbol">)</a> <a id="2399" class="Symbol">=</a> <a id="2401" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2421" href="Cubical.Data.Sum.Properties.html#2376" class="Bound">n</a><a id="2422" class="Symbol">)</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">p</a> <a id="2427" href="Cubical.Data.Sum.Properties.html#2387" class="Bound">a</a> <a id="2429" href="Cubical.Data.Sum.Properties.html#2395" class="Bound">a&#39;</a><a id="2431" class="Symbol">)</a>
  <a id="2435" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2451" href="Cubical.Data.Sum.Properties.html#2451" class="Bound">n</a> <a id="2453" href="Cubical.Data.Sum.Properties.html#2453" class="Bound">p</a> <a id="2455" href="Cubical.Data.Sum.Properties.html#2455" class="Bound">q</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2462" href="Cubical.Data.Sum.Properties.html#2462" class="Bound">a</a><a id="2463" class="Symbol">)</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2470" href="Cubical.Data.Sum.Properties.html#2470" class="Bound">b&#39;</a><a id="2472" class="Symbol">)</a> <a id="2474" class="Symbol">=</a>
    <a id="2480" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2500" href="Cubical.Data.Sum.Properties.html#2451" class="Bound">n</a><a id="2501" class="Symbol">)</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2525" href="Cubical.Data.Sum.Properties.html#2451" class="Bound">n</a> <a id="2527" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="2534" class="Symbol">)</a>
  <a id="2538" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2554" href="Cubical.Data.Sum.Properties.html#2554" class="Bound">n</a> <a id="2556" href="Cubical.Data.Sum.Properties.html#2556" class="Bound">p</a> <a id="2558" href="Cubical.Data.Sum.Properties.html#2558" class="Bound">q</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2565" href="Cubical.Data.Sum.Properties.html#2565" class="Bound">b</a><a id="2566" class="Symbol">)</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2573" href="Cubical.Data.Sum.Properties.html#2573" class="Bound">a&#39;</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">=</a>
    <a id="2583" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2603" href="Cubical.Data.Sum.Properties.html#2554" class="Bound">n</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2628" href="Cubical.Data.Sum.Properties.html#2554" class="Bound">n</a> <a id="2630" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="2637" class="Symbol">)</a>
  <a id="2641" href="Cubical.Data.Sum.Properties.html#2214" class="Function">isOfHLevelCover</a> <a id="2657" href="Cubical.Data.Sum.Properties.html#2657" class="Bound">n</a> <a id="2659" href="Cubical.Data.Sum.Properties.html#2659" class="Bound">p</a> <a id="2661" href="Cubical.Data.Sum.Properties.html#2661" class="Bound">q</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2668" href="Cubical.Data.Sum.Properties.html#2668" class="Bound">b</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2676" href="Cubical.Data.Sum.Properties.html#2676" class="Bound">b&#39;</a><a id="2678" class="Symbol">)</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2702" href="Cubical.Data.Sum.Properties.html#2657" class="Bound">n</a><a id="2703" class="Symbol">)</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Data.Sum.Properties.html#2661" class="Bound">q</a> <a id="2708" href="Cubical.Data.Sum.Properties.html#2668" class="Bound">b</a> <a id="2710" href="Cubical.Data.Sum.Properties.html#2676" class="Bound">b&#39;</a><a id="2712" class="Symbol">)</a>

<a id="isEmbedding-inl"></a><a id="2715" href="Cubical.Data.Sum.Properties.html#2715" class="Function">isEmbedding-inl</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2750" class="Symbol">{</a><a id="2751" class="Argument">A</a> <a id="2753" class="Symbol">=</a> <a id="2755" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="2756" class="Symbol">}</a> <a id="2758" class="Symbol">{</a><a id="2759" class="Argument">B</a> <a id="2761" class="Symbol">=</a> <a id="2763" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="2764" class="Symbol">})</a>
<a id="2767" href="Cubical.Data.Sum.Properties.html#2715" class="Function">isEmbedding-inl</a> <a id="2783" href="Cubical.Data.Sum.Properties.html#2783" class="Bound">w</a> <a id="2785" href="Cubical.Data.Sum.Properties.html#2785" class="Bound">z</a> <a id="2787" class="Symbol">=</a> <a id="2789" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="2804" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2837" href="Cubical.Data.Sum.Properties.html#2783" class="Bound">w</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2845" href="Cubical.Data.Sum.Properties.html#2785" class="Bound">z</a><a id="2846" class="Symbol">)))</a>

<a id="isEmbedding-inr"></a><a id="2851" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2886" class="Symbol">{</a><a id="2887" class="Argument">A</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">{</a><a id="2895" class="Argument">B</a> <a id="2897" class="Symbol">=</a> <a id="2899" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="2900" class="Symbol">})</a>
<a id="2903" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="2919" href="Cubical.Data.Sum.Properties.html#2919" class="Bound">w</a> <a id="2921" href="Cubical.Data.Sum.Properties.html#2921" class="Bound">z</a> <a id="2923" class="Symbol">=</a> <a id="2925" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="2940" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2973" href="Cubical.Data.Sum.Properties.html#2919" class="Bound">w</a><a id="2974" class="Symbol">)</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2981" href="Cubical.Data.Sum.Properties.html#2921" class="Bound">z</a><a id="2982" class="Symbol">)))</a>

<a id="isOfHLevel⊎"></a><a id="2987" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="2999" class="Symbol">:</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a> <a id="3004" class="Symbol">:</a> <a id="3006" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3012" class="Symbol">)</a>
  <a id="3016" class="Symbol">→</a> <a id="3018" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3039" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a><a id="3040" class="Symbol">))</a> <a id="3043" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
  <a id="3047" class="Symbol">→</a> <a id="3049" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3070" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a><a id="3071" class="Symbol">))</a> <a id="3074" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a>
  <a id="3078" class="Symbol">→</a> <a id="3080" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3101" href="Cubical.Data.Sum.Properties.html#3002" class="Bound">n</a><a id="3102" class="Symbol">))</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3108" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3110" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3111" class="Symbol">)</a>
<a id="3113" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3125" href="Cubical.Data.Sum.Properties.html#3125" class="Bound">n</a> <a id="3127" href="Cubical.Data.Sum.Properties.html#3127" class="Bound">lA</a> <a id="3130" href="Cubical.Data.Sum.Properties.html#3130" class="Bound">lB</a> <a id="3133" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3135" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a> <a id="3138" class="Symbol">=</a>
  <a id="3142" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3165" href="Cubical.Data.Sum.Properties.html#3125" class="Bound">n</a><a id="3166" class="Symbol">)</a>
    <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="3186" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3188" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3190" class="Symbol">)</a>
    <a id="3196" class="Symbol">(</a><a id="3197" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a> <a id="3210" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3212" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3214" class="Symbol">)</a>
    <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Data.Sum.Properties.html#1524" class="Function">⊎Path.decodeEncode</a> <a id="3240" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3242" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3244" class="Symbol">)</a>
    <a id="3250" class="Symbol">(</a><a id="3251" href="Cubical.Data.Sum.Properties.html#2214" class="Function">⊎Path.isOfHLevelCover</a> <a id="3273" href="Cubical.Data.Sum.Properties.html#3125" class="Bound">n</a> <a id="3275" href="Cubical.Data.Sum.Properties.html#3127" class="Bound">lA</a> <a id="3278" href="Cubical.Data.Sum.Properties.html#3130" class="Bound">lB</a> <a id="3281" href="Cubical.Data.Sum.Properties.html#3133" class="Bound">c</a> <a id="3283" href="Cubical.Data.Sum.Properties.html#3135" class="Bound">c&#39;</a><a id="3285" class="Symbol">)</a>

<a id="isProp⊎"></a><a id="3288" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3305" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3307" class="Symbol">→</a> <a id="3309" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3316" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3318" class="Symbol">→</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3323" class="Symbol">→</a> <a id="3325" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="3330" class="Symbol">)</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3344" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3346" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3347" class="Symbol">)</a>
<a id="3349" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3357" href="Cubical.Data.Sum.Properties.html#3357" class="Bound">propA</a> <a id="3363" class="Symbol">_</a> <a id="3365" class="Symbol">_</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3372" href="Cubical.Data.Sum.Properties.html#3372" class="Bound">x</a><a id="3373" class="Symbol">)</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3380" href="Cubical.Data.Sum.Properties.html#3380" class="Bound">y</a><a id="3381" class="Symbol">)</a> <a id="3383" href="Cubical.Data.Sum.Properties.html#3383" class="Bound">i</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3391" class="Symbol">(</a><a id="3392" href="Cubical.Data.Sum.Properties.html#3357" class="Bound">propA</a> <a id="3398" href="Cubical.Data.Sum.Properties.html#3372" class="Bound">x</a> <a id="3400" href="Cubical.Data.Sum.Properties.html#3380" class="Bound">y</a> <a id="3402" href="Cubical.Data.Sum.Properties.html#3383" class="Bound">i</a><a id="3403" class="Symbol">)</a>
<a id="3405" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3413" class="Symbol">_</a> <a id="3415" class="Symbol">_</a> <a id="3417" href="Cubical.Data.Sum.Properties.html#3417" class="Bound">AB⊥</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3426" href="Cubical.Data.Sum.Properties.html#3426" class="Bound">x</a><a id="3427" class="Symbol">)</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3434" href="Cubical.Data.Sum.Properties.html#3434" class="Bound">y</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Data.Sum.Properties.html#3417" class="Bound">AB⊥</a> <a id="3450" href="Cubical.Data.Sum.Properties.html#3426" class="Bound">x</a> <a id="3452" href="Cubical.Data.Sum.Properties.html#3434" class="Bound">y</a><a id="3453" class="Symbol">)</a>
<a id="3455" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3463" class="Symbol">_</a> <a id="3465" class="Symbol">_</a> <a id="3467" href="Cubical.Data.Sum.Properties.html#3467" class="Bound">AB⊥</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3476" href="Cubical.Data.Sum.Properties.html#3476" class="Bound">x</a><a id="3477" class="Symbol">)</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3484" href="Cubical.Data.Sum.Properties.html#3484" class="Bound">y</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">=</a> <a id="3489" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Data.Sum.Properties.html#3467" class="Bound">AB⊥</a> <a id="3500" href="Cubical.Data.Sum.Properties.html#3484" class="Bound">y</a> <a id="3502" href="Cubical.Data.Sum.Properties.html#3476" class="Bound">x</a><a id="3503" class="Symbol">)</a>
<a id="3505" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="3513" class="Symbol">_</a> <a id="3515" href="Cubical.Data.Sum.Properties.html#3515" class="Bound">propB</a> <a id="3521" class="Symbol">_</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3528" href="Cubical.Data.Sum.Properties.html#3528" class="Bound">x</a><a id="3529" class="Symbol">)</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3536" href="Cubical.Data.Sum.Properties.html#3536" class="Bound">y</a><a id="3537" class="Symbol">)</a> <a id="3539" href="Cubical.Data.Sum.Properties.html#3539" class="Bound">i</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Cubical.Data.Sum.Properties.html#3515" class="Bound">propB</a> <a id="3554" href="Cubical.Data.Sum.Properties.html#3528" class="Bound">x</a> <a id="3556" href="Cubical.Data.Sum.Properties.html#3536" class="Bound">y</a> <a id="3558" href="Cubical.Data.Sum.Properties.html#3539" class="Bound">i</a><a id="3559" class="Symbol">)</a>

<a id="isSet⊎"></a><a id="3562" href="Cubical.Data.Sum.Properties.html#3562" class="Function">isSet⊎</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3577" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3579" class="Symbol">→</a> <a id="3581" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3587" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3597" class="Symbol">(</a><a id="3598" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3600" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3602" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3603" class="Symbol">)</a>
<a id="3605" href="Cubical.Data.Sum.Properties.html#3562" class="Function">isSet⊎</a> <a id="3612" class="Symbol">=</a> <a id="3614" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3626" class="Number">0</a>

<a id="isGroupoid⊎"></a><a id="3629" href="Cubical.Data.Sum.Properties.html#3629" class="Function">isGroupoid⊎</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3654" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3669" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3687" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3689" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3690" class="Symbol">)</a>
<a id="3692" href="Cubical.Data.Sum.Properties.html#3629" class="Function">isGroupoid⊎</a> <a id="3704" class="Symbol">=</a> <a id="3706" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3718" class="Number">1</a>

<a id="is2Groupoid⊎"></a><a id="3721" href="Cubical.Data.Sum.Properties.html#3721" class="Function">is2Groupoid⊎</a> <a id="3734" class="Symbol">:</a> <a id="3736" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="3748" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="3764" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3766" class="Symbol">→</a> <a id="3768" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3783" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3785" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3786" class="Symbol">)</a>
<a id="3788" href="Cubical.Data.Sum.Properties.html#3721" class="Function">is2Groupoid⊎</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Cubical.Data.Sum.Properties.html#2987" class="Function">isOfHLevel⊎</a> <a id="3815" class="Number">2</a>

<a id="discrete⊎"></a><a id="3818" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3839" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3841" class="Symbol">→</a> <a id="3843" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3852" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="3854" class="Symbol">→</a> <a id="3856" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="3868" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3870" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="3871" class="Symbol">)</a>
<a id="3873" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="3883" href="Cubical.Data.Sum.Properties.html#3883" class="Bound">decA</a> <a id="3888" href="Cubical.Data.Sum.Properties.html#3888" class="Bound">decB</a> <a id="3893" class="Symbol">(</a><a id="3894" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3898" href="Cubical.Data.Sum.Properties.html#3898" class="Bound">a</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3906" href="Cubical.Data.Sum.Properties.html#3906" class="Bound">a&#39;</a><a id="3908" class="Symbol">)</a> <a id="3910" class="Symbol">=</a>
  <a id="3914" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3927" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="3930" class="Symbol">)</a> <a id="3932" class="Symbol">(λ</a> <a id="3935" href="Cubical.Data.Sum.Properties.html#3935" class="Bound">p</a> <a id="3937" href="Cubical.Data.Sum.Properties.html#3937" class="Bound">q</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Cubical.Data.Sum.Properties.html#3935" class="Bound">p</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="3960" href="Cubical.Data.Sum.Properties.html#2715" class="Function">isEmbedding-inl</a> <a id="3976" class="Symbol">_</a> <a id="3978" class="Symbol">_</a> <a id="3980" href="Cubical.Data.Sum.Properties.html#3937" class="Bound">q</a><a id="3981" class="Symbol">))</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Cubical.Data.Sum.Properties.html#3883" class="Bound">decA</a> <a id="3990" href="Cubical.Data.Sum.Properties.html#3898" class="Bound">a</a> <a id="3992" href="Cubical.Data.Sum.Properties.html#3906" class="Bound">a&#39;</a><a id="3994" class="Symbol">)</a>
<a id="3996" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="4006" href="Cubical.Data.Sum.Properties.html#4006" class="Bound">decA</a> <a id="4011" href="Cubical.Data.Sum.Properties.html#4011" class="Bound">decB</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4021" href="Cubical.Data.Sum.Properties.html#4021" class="Bound">a</a><a id="4022" class="Symbol">)</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4029" href="Cubical.Data.Sum.Properties.html#4029" class="Bound">b&#39;</a><a id="4031" class="Symbol">)</a> <a id="4033" class="Symbol">=</a> <a id="4035" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4038" class="Symbol">(λ</a> <a id="4041" href="Cubical.Data.Sum.Properties.html#4041" class="Bound">p</a> <a id="4043" class="Symbol">→</a> <a id="4045" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4070" href="Cubical.Data.Sum.Properties.html#4021" class="Bound">a</a><a id="4071" class="Symbol">)</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4078" href="Cubical.Data.Sum.Properties.html#4029" class="Bound">b&#39;</a><a id="4080" class="Symbol">)</a> <a id="4082" href="Cubical.Data.Sum.Properties.html#4041" class="Bound">p</a><a id="4083" class="Symbol">))</a>
<a id="4086" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="4096" href="Cubical.Data.Sum.Properties.html#4096" class="Bound">decA</a> <a id="4101" href="Cubical.Data.Sum.Properties.html#4101" class="Bound">decB</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4111" href="Cubical.Data.Sum.Properties.html#4111" class="Bound">b</a><a id="4112" class="Symbol">)</a> <a id="4114" class="Symbol">(</a><a id="4115" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4119" href="Cubical.Data.Sum.Properties.html#4119" class="Bound">a&#39;</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">=</a> <a id="4125" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4128" class="Symbol">((λ</a> <a id="4132" href="Cubical.Data.Sum.Properties.html#4132" class="Bound">p</a> <a id="4134" class="Symbol">→</a> <a id="4136" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4161" href="Cubical.Data.Sum.Properties.html#4111" class="Bound">b</a><a id="4162" class="Symbol">)</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4169" href="Cubical.Data.Sum.Properties.html#4119" class="Bound">a&#39;</a><a id="4171" class="Symbol">)</a> <a id="4173" href="Cubical.Data.Sum.Properties.html#4132" class="Bound">p</a><a id="4174" class="Symbol">)))</a>
<a id="4178" href="Cubical.Data.Sum.Properties.html#3818" class="Function">discrete⊎</a> <a id="4188" href="Cubical.Data.Sum.Properties.html#4188" class="Bound">decA</a> <a id="4193" href="Cubical.Data.Sum.Properties.html#4193" class="Bound">decB</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4203" href="Cubical.Data.Sum.Properties.html#4203" class="Bound">b</a><a id="4204" class="Symbol">)</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4211" href="Cubical.Data.Sum.Properties.html#4211" class="Bound">b&#39;</a><a id="4213" class="Symbol">)</a> <a id="4215" class="Symbol">=</a>
  <a id="4219" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4232" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Symbol">(λ</a> <a id="4240" href="Cubical.Data.Sum.Properties.html#4240" class="Bound">p</a> <a id="4242" href="Cubical.Data.Sum.Properties.html#4242" class="Bound">q</a> <a id="4244" class="Symbol">→</a> <a id="4246" href="Cubical.Data.Sum.Properties.html#4240" class="Bound">p</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="4265" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="4281" class="Symbol">_</a> <a id="4283" class="Symbol">_</a> <a id="4285" href="Cubical.Data.Sum.Properties.html#4242" class="Bound">q</a><a id="4286" class="Symbol">))</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Cubical.Data.Sum.Properties.html#4193" class="Bound">decB</a> <a id="4295" href="Cubical.Data.Sum.Properties.html#4203" class="Bound">b</a> <a id="4297" href="Cubical.Data.Sum.Properties.html#4211" class="Bound">b&#39;</a><a id="4299" class="Symbol">)</a>

<a id="⊎Iso"></a><a id="4302" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4313" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4315" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4317" class="Symbol">→</a> <a id="4319" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4323" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="4325" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4336" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4338" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="4339" class="Symbol">)</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4344" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4346" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="4347" class="Symbol">)</a>
<a id="4349" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4359" href="Cubical.Data.Sum.Properties.html#4359" class="Bound">iac</a> <a id="4363" href="Cubical.Data.Sum.Properties.html#4363" class="Bound">ibd</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4373" href="Cubical.Data.Sum.Properties.html#4373" class="Bound">x</a><a id="4374" class="Symbol">)</a> <a id="4376" class="Symbol">=</a> <a id="4378" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Cubical.Data.Sum.Properties.html#4359" class="Bound">iac</a> <a id="4387" class="Symbol">.</a><a id="4388" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4392" href="Cubical.Data.Sum.Properties.html#4373" class="Bound">x</a><a id="4393" class="Symbol">)</a>
<a id="4395" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4405" href="Cubical.Data.Sum.Properties.html#4405" class="Bound">iac</a> <a id="4409" href="Cubical.Data.Sum.Properties.html#4409" class="Bound">ibd</a><a id="4412" class="Symbol">)</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4419" href="Cubical.Data.Sum.Properties.html#4419" class="Bound">x</a><a id="4420" class="Symbol">)</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Data.Sum.Properties.html#4409" class="Bound">ibd</a> <a id="4433" class="Symbol">.</a><a id="4434" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4438" href="Cubical.Data.Sum.Properties.html#4419" class="Bound">x</a><a id="4439" class="Symbol">)</a>
<a id="4441" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4451" href="Cubical.Data.Sum.Properties.html#4451" class="Bound">iac</a> <a id="4455" href="Cubical.Data.Sum.Properties.html#4455" class="Bound">ibd</a><a id="4458" class="Symbol">)</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4465" href="Cubical.Data.Sum.Properties.html#4465" class="Bound">x</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Cubical.Data.Sum.Properties.html#4451" class="Bound">iac</a> <a id="4479" class="Symbol">.</a><a id="4480" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4484" href="Cubical.Data.Sum.Properties.html#4465" class="Bound">x</a><a id="4485" class="Symbol">)</a>
<a id="4487" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4497" href="Cubical.Data.Sum.Properties.html#4497" class="Bound">iac</a> <a id="4501" href="Cubical.Data.Sum.Properties.html#4501" class="Bound">ibd</a><a id="4504" class="Symbol">)</a> <a id="4506" class="Symbol">(</a><a id="4507" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4511" href="Cubical.Data.Sum.Properties.html#4511" class="Bound">x</a><a id="4512" class="Symbol">)</a> <a id="4514" class="Symbol">=</a> <a id="4516" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4520" class="Symbol">(</a><a id="4521" href="Cubical.Data.Sum.Properties.html#4501" class="Bound">ibd</a> <a id="4525" class="Symbol">.</a><a id="4526" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4530" href="Cubical.Data.Sum.Properties.html#4511" class="Bound">x</a><a id="4531" class="Symbol">)</a>
<a id="4533" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4537" class="Symbol">(</a><a id="4538" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4543" href="Cubical.Data.Sum.Properties.html#4543" class="Bound">iac</a> <a id="4547" href="Cubical.Data.Sum.Properties.html#4547" class="Bound">ibd</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4557" href="Cubical.Data.Sum.Properties.html#4557" class="Bound">x</a><a id="4558" class="Symbol">)</a> <a id="4560" class="Symbol">=</a> <a id="4562" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4567" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Cubical.Data.Sum.Properties.html#4543" class="Bound">iac</a> <a id="4576" class="Symbol">.</a><a id="4577" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4581" href="Cubical.Data.Sum.Properties.html#4557" class="Bound">x</a><a id="4582" class="Symbol">)</a>
<a id="4584" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4594" href="Cubical.Data.Sum.Properties.html#4594" class="Bound">iac</a> <a id="4598" href="Cubical.Data.Sum.Properties.html#4598" class="Bound">ibd</a><a id="4601" class="Symbol">)</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4608" href="Cubical.Data.Sum.Properties.html#4608" class="Bound">x</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">=</a> <a id="4613" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4618" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4622" class="Symbol">(</a><a id="4623" href="Cubical.Data.Sum.Properties.html#4598" class="Bound">ibd</a> <a id="4627" class="Symbol">.</a><a id="4628" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4632" href="Cubical.Data.Sum.Properties.html#4608" class="Bound">x</a><a id="4633" class="Symbol">)</a>
<a id="4635" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4639" class="Symbol">(</a><a id="4640" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4645" href="Cubical.Data.Sum.Properties.html#4645" class="Bound">iac</a> <a id="4649" href="Cubical.Data.Sum.Properties.html#4649" class="Bound">ibd</a><a id="4652" class="Symbol">)</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4659" href="Cubical.Data.Sum.Properties.html#4659" class="Bound">x</a><a id="4660" class="Symbol">)</a>  <a id="4663" class="Symbol">=</a> <a id="4665" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4670" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.Data.Sum.Properties.html#4645" class="Bound">iac</a> <a id="4679" class="Symbol">.</a><a id="4680" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4684" href="Cubical.Data.Sum.Properties.html#4659" class="Bound">x</a><a id="4685" class="Symbol">)</a>
<a id="4687" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4697" href="Cubical.Data.Sum.Properties.html#4697" class="Bound">iac</a> <a id="4701" href="Cubical.Data.Sum.Properties.html#4701" class="Bound">ibd</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4711" href="Cubical.Data.Sum.Properties.html#4711" class="Bound">x</a><a id="4712" class="Symbol">)</a>  <a id="4715" class="Symbol">=</a> <a id="4717" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4722" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Cubical.Data.Sum.Properties.html#4701" class="Bound">ibd</a> <a id="4731" class="Symbol">.</a><a id="4732" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4736" href="Cubical.Data.Sum.Properties.html#4711" class="Bound">x</a><a id="4737" class="Symbol">)</a>

<a id="⊎-equiv"></a><a id="4740" href="Cubical.Data.Sum.Properties.html#4740" class="Function">⊎-equiv</a> <a id="4748" class="Symbol">:</a> <a id="4750" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4752" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4754" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="4760" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4762" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="4764" class="Symbol">→</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4769" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4771" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="4772" class="Symbol">)</a> <a id="4774" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="4779" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4781" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="4782" class="Symbol">)</a>
<a id="4784" href="Cubical.Data.Sum.Properties.html#4740" class="Function">⊎-equiv</a> <a id="4792" href="Cubical.Data.Sum.Properties.html#4792" class="Bound">p</a> <a id="4794" href="Cubical.Data.Sum.Properties.html#4794" class="Bound">q</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Cubical.Data.Sum.Properties.html#4302" class="Function">⊎Iso</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4827" href="Cubical.Data.Sum.Properties.html#4792" class="Bound">p</a><a id="4828" class="Symbol">)</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4842" href="Cubical.Data.Sum.Properties.html#4794" class="Bound">q</a><a id="4843" class="Symbol">))</a>

<a id="⊎-swap-Iso"></a><a id="4847" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="4858" class="Symbol">:</a> <a id="4860" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="4867" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4869" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="4870" class="Symbol">)</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="4875" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4877" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="4878" class="Symbol">)</a>
<a id="4880" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4884" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4900" href="Cubical.Data.Sum.Properties.html#4900" class="Bound">x</a><a id="4901" class="Symbol">)</a> <a id="4903" class="Symbol">=</a> <a id="4905" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4909" href="Cubical.Data.Sum.Properties.html#4900" class="Bound">x</a>
<a id="4911" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4915" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4931" href="Cubical.Data.Sum.Properties.html#4931" class="Bound">x</a><a id="4932" class="Symbol">)</a> <a id="4934" class="Symbol">=</a> <a id="4936" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4940" href="Cubical.Data.Sum.Properties.html#4931" class="Bound">x</a>
<a id="4942" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4946" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="4957" class="Symbol">(</a><a id="4958" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4962" href="Cubical.Data.Sum.Properties.html#4962" class="Bound">x</a><a id="4963" class="Symbol">)</a> <a id="4965" class="Symbol">=</a> <a id="4967" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4971" href="Cubical.Data.Sum.Properties.html#4962" class="Bound">x</a>
<a id="4973" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4977" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4993" href="Cubical.Data.Sum.Properties.html#4993" class="Bound">x</a><a id="4994" class="Symbol">)</a> <a id="4996" class="Symbol">=</a> <a id="4998" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5002" href="Cubical.Data.Sum.Properties.html#4993" class="Bound">x</a>
<a id="5004" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5008" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5024" class="Symbol">_)</a> <a id="5027" class="Symbol">=</a> <a id="5029" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5034" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5038" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5054" class="Symbol">_)</a> <a id="5057" class="Symbol">=</a> <a id="5059" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5064" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5068" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="5079" class="Symbol">(</a><a id="5080" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5084" class="Symbol">_)</a>  <a id="5088" class="Symbol">=</a> <a id="5090" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5095" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5099" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5115" class="Symbol">_)</a>  <a id="5119" class="Symbol">=</a> <a id="5121" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-swap-≃"></a><a id="5127" href="Cubical.Data.Sum.Properties.html#5127" class="Function">⊎-swap-≃</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5140" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5142" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5144" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5146" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5148" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5150" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="5152" href="Cubical.Data.Sum.Properties.html#5127" class="Function">⊎-swap-≃</a> <a id="5161" class="Symbol">=</a> <a id="5163" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5174" href="Cubical.Data.Sum.Properties.html#4847" class="Function">⊎-swap-Iso</a>

<a id="⊎-assoc-Iso"></a><a id="5186" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5198" class="Symbol">:</a> <a id="5200" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5204" class="Symbol">((</a><a id="5206" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5208" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5210" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="5211" class="Symbol">)</a> <a id="5213" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5215" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5221" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5226" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5228" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="5229" class="Symbol">))</a>
<a id="5232" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5236" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5258" href="Cubical.Data.Sum.Properties.html#5258" class="Bound">x</a><a id="5259" class="Symbol">))</a> <a id="5262" class="Symbol">=</a> <a id="5264" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5268" href="Cubical.Data.Sum.Properties.html#5258" class="Bound">x</a>
<a id="5270" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5274" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5296" href="Cubical.Data.Sum.Properties.html#5296" class="Bound">x</a><a id="5297" class="Symbol">))</a> <a id="5300" class="Symbol">=</a> <a id="5302" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5311" href="Cubical.Data.Sum.Properties.html#5296" class="Bound">x</a><a id="5312" class="Symbol">)</a>
<a id="5314" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5318" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5335" href="Cubical.Data.Sum.Properties.html#5335" class="Bound">x</a><a id="5336" class="Symbol">)</a>       <a id="5344" class="Symbol">=</a> <a id="5346" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5355" href="Cubical.Data.Sum.Properties.html#5335" class="Bound">x</a><a id="5356" class="Symbol">)</a>
<a id="5358" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5362" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5379" href="Cubical.Data.Sum.Properties.html#5379" class="Bound">x</a><a id="5380" class="Symbol">)</a>       <a id="5388" class="Symbol">=</a> <a id="5390" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5399" href="Cubical.Data.Sum.Properties.html#5379" class="Bound">x</a><a id="5400" class="Symbol">)</a>
<a id="5402" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5406" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5428" href="Cubical.Data.Sum.Properties.html#5428" class="Bound">x</a><a id="5429" class="Symbol">))</a> <a id="5432" class="Symbol">=</a> <a id="5434" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5443" href="Cubical.Data.Sum.Properties.html#5428" class="Bound">x</a><a id="5444" class="Symbol">)</a>
<a id="5446" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5450" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5467" class="Symbol">(</a><a id="5468" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5472" href="Cubical.Data.Sum.Properties.html#5472" class="Bound">x</a><a id="5473" class="Symbol">))</a> <a id="5476" class="Symbol">=</a> <a id="5478" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5482" href="Cubical.Data.Sum.Properties.html#5472" class="Bound">x</a>
<a id="5484" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5488" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5500" class="Symbol">(</a><a id="5501" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5505" class="Symbol">_)</a>       <a id="5514" class="Symbol">=</a> <a id="5516" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5521" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5525" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5537" class="Symbol">(</a><a id="5538" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5547" class="Symbol">_))</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5558" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5562" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5584" class="Symbol">_))</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5595" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5599" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5611" class="Symbol">(</a><a id="5612" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5621" class="Symbol">_))</a>  <a id="5626" class="Symbol">=</a> <a id="5628" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5633" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5637" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5649" class="Symbol">(</a><a id="5650" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5659" class="Symbol">_))</a>  <a id="5664" class="Symbol">=</a> <a id="5666" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5671" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5675" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5692" class="Symbol">_)</a>        <a id="5702" class="Symbol">=</a> <a id="5704" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-assoc-≃"></a><a id="5710" href="Cubical.Data.Sum.Properties.html#5710" class="Function">⊎-assoc-≃</a> <a id="5720" class="Symbol">:</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5725" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5727" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="5728" class="Symbol">)</a> <a id="5730" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5732" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="5734" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5736" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5738" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="5743" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5745" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="5746" class="Symbol">)</a>
<a id="5748" href="Cubical.Data.Sum.Properties.html#5710" class="Function">⊎-assoc-≃</a> <a id="5758" class="Symbol">=</a> <a id="5760" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5771" href="Cubical.Data.Sum.Properties.html#5186" class="Function">⊎-assoc-Iso</a>

<a id="⊎-IdR-⊥-Iso"></a><a id="5784" href="Cubical.Data.Sum.Properties.html#5784" class="Function">⊎-IdR-⊥-Iso</a> <a id="5796" class="Symbol">:</a> <a id="5798" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="5805" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5807" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="5808" class="Symbol">)</a> <a id="5810" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="5812" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5816" href="Cubical.Data.Sum.Properties.html#5784" class="Function">⊎-IdR-⊥-Iso</a> <a id="5828" class="Symbol">(</a><a id="5829" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5833" href="Cubical.Data.Sum.Properties.html#5833" class="Bound">x</a><a id="5834" class="Symbol">)</a> <a id="5836" class="Symbol">=</a> <a id="5838" href="Cubical.Data.Sum.Properties.html#5833" class="Bound">x</a>
<a id="5840" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5844" href="Cubical.Data.Sum.Properties.html#5784" class="Function">⊎-IdR-⊥-Iso</a> <a id="5856" href="Cubical.Data.Sum.Properties.html#5856" class="Bound">x</a>       <a id="5864" class="Symbol">=</a> <a id="5866" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5870" href="Cubical.Data.Sum.Properties.html#5856" class="Bound">x</a>
<a id="5872" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5876" href="Cubical.Data.Sum.Properties.html#5784" class="Function">⊎-IdR-⊥-Iso</a> <a id="5888" class="Symbol">_</a>      <a id="5895" class="Symbol">=</a> <a id="5897" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5902" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5906" href="Cubical.Data.Sum.Properties.html#5784" class="Function">⊎-IdR-⊥-Iso</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5923" class="Symbol">_)</a> <a id="5926" class="Symbol">=</a> <a id="5928" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdL-⊥-Iso"></a><a id="5934" href="Cubical.Data.Sum.Properties.html#5934" class="Function">⊎-IdL-⊥-Iso</a> <a id="5946" class="Symbol">:</a> <a id="5948" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5952" class="Symbol">(</a><a id="5953" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="5955" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5957" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="5958" class="Symbol">)</a> <a id="5960" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="5962" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5966" href="Cubical.Data.Sum.Properties.html#5934" class="Function">⊎-IdL-⊥-Iso</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5983" href="Cubical.Data.Sum.Properties.html#5983" class="Bound">x</a><a id="5984" class="Symbol">)</a> <a id="5986" class="Symbol">=</a> <a id="5988" href="Cubical.Data.Sum.Properties.html#5983" class="Bound">x</a>
<a id="5990" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5994" href="Cubical.Data.Sum.Properties.html#5934" class="Function">⊎-IdL-⊥-Iso</a> <a id="6006" href="Cubical.Data.Sum.Properties.html#6006" class="Bound">x</a>       <a id="6014" class="Symbol">=</a> <a id="6016" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6020" href="Cubical.Data.Sum.Properties.html#6006" class="Bound">x</a>
<a id="6022" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6026" href="Cubical.Data.Sum.Properties.html#5934" class="Function">⊎-IdL-⊥-Iso</a> <a id="6038" class="Symbol">_</a>      <a id="6045" class="Symbol">=</a> <a id="6047" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6052" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6056" href="Cubical.Data.Sum.Properties.html#5934" class="Function">⊎-IdL-⊥-Iso</a> <a id="6068" class="Symbol">(</a><a id="6069" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6073" class="Symbol">_)</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdL-⊥*-Iso"></a><a id="6084" href="Cubical.Data.Sum.Properties.html#6084" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6097" class="Symbol">:</a> <a id="6099" class="Symbol">∀{</a><a id="6101" href="Cubical.Data.Sum.Properties.html#6101" class="Bound">ℓ</a><a id="6102" class="Symbol">}</a> <a id="6104" class="Symbol">→</a> <a id="6106" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6114" class="Symbol">{</a><a id="6115" href="Cubical.Data.Sum.Properties.html#6101" class="Bound">ℓ</a><a id="6116" class="Symbol">}</a> <a id="6118" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6120" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="6121" class="Symbol">)</a> <a id="6123" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6125" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6129" href="Cubical.Data.Sum.Properties.html#6084" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6147" href="Cubical.Data.Sum.Properties.html#6147" class="Bound">x</a><a id="6148" class="Symbol">)</a> <a id="6150" class="Symbol">=</a> <a id="6152" href="Cubical.Data.Sum.Properties.html#6147" class="Bound">x</a>
<a id="6154" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6158" href="Cubical.Data.Sum.Properties.html#6084" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6171" href="Cubical.Data.Sum.Properties.html#6171" class="Bound">x</a>       <a id="6179" class="Symbol">=</a> <a id="6181" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6185" href="Cubical.Data.Sum.Properties.html#6171" class="Bound">x</a>
<a id="6187" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6191" href="Cubical.Data.Sum.Properties.html#6084" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6204" class="Symbol">_</a>      <a id="6211" class="Symbol">=</a> <a id="6213" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6218" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6222" href="Cubical.Data.Sum.Properties.html#6084" class="Function">⊎-IdL-⊥*-Iso</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6240" class="Symbol">_)</a> <a id="6243" class="Symbol">=</a> <a id="6245" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdR-⊥*-Iso"></a><a id="6251" href="Cubical.Data.Sum.Properties.html#6251" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6264" class="Symbol">:</a> <a id="6266" class="Symbol">∀{</a><a id="6268" href="Cubical.Data.Sum.Properties.html#6268" class="Bound">ℓ</a><a id="6269" class="Symbol">}</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6277" class="Symbol">(</a><a id="6278" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6280" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6282" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6285" class="Symbol">{</a><a id="6286" href="Cubical.Data.Sum.Properties.html#6268" class="Bound">ℓ</a><a id="6287" class="Symbol">})</a> <a id="6290" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6292" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6296" href="Cubical.Data.Sum.Properties.html#6251" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6309" class="Symbol">(</a><a id="6310" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6314" href="Cubical.Data.Sum.Properties.html#6314" class="Bound">x</a><a id="6315" class="Symbol">)</a> <a id="6317" class="Symbol">=</a> <a id="6319" href="Cubical.Data.Sum.Properties.html#6314" class="Bound">x</a>
<a id="6321" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6325" href="Cubical.Data.Sum.Properties.html#6251" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6338" href="Cubical.Data.Sum.Properties.html#6338" class="Bound">x</a>       <a id="6346" class="Symbol">=</a> <a id="6348" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6352" href="Cubical.Data.Sum.Properties.html#6338" class="Bound">x</a>
<a id="6354" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6358" href="Cubical.Data.Sum.Properties.html#6251" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6371" class="Symbol">_</a>      <a id="6378" class="Symbol">=</a> <a id="6380" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6385" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6389" href="Cubical.Data.Sum.Properties.html#6251" class="Function">⊎-IdR-⊥*-Iso</a> <a id="6402" class="Symbol">(</a><a id="6403" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6407" class="Symbol">_)</a> <a id="6410" class="Symbol">=</a> <a id="6412" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdR-⊥-≃"></a><a id="6418" href="Cubical.Data.Sum.Properties.html#6418" class="Function">⊎-IdR-⊥-≃</a> <a id="6428" class="Symbol">:</a> <a id="6430" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6432" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6434" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="6436" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6438" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6440" href="Cubical.Data.Sum.Properties.html#6418" class="Function">⊎-IdR-⊥-≃</a> <a id="6450" class="Symbol">=</a> <a id="6452" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6463" href="Cubical.Data.Sum.Properties.html#5784" class="Function">⊎-IdR-⊥-Iso</a>

<a id="⊎-IdL-⊥-≃"></a><a id="6476" href="Cubical.Data.Sum.Properties.html#6476" class="Function">⊎-IdL-⊥-≃</a> <a id="6486" class="Symbol">:</a> <a id="6488" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="6490" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6492" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6494" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6496" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6498" href="Cubical.Data.Sum.Properties.html#6476" class="Function">⊎-IdL-⊥-≃</a> <a id="6508" class="Symbol">=</a> <a id="6510" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6521" href="Cubical.Data.Sum.Properties.html#5934" class="Function">⊎-IdL-⊥-Iso</a>

<a id="⊎-IdR-⊥*-≃"></a><a id="6534" href="Cubical.Data.Sum.Properties.html#6534" class="Function">⊎-IdR-⊥*-≃</a> <a id="6545" class="Symbol">:</a> <a id="6547" class="Symbol">∀{</a><a id="6549" href="Cubical.Data.Sum.Properties.html#6549" class="Bound">ℓ</a><a id="6550" class="Symbol">}</a> <a id="6552" class="Symbol">→</a> <a id="6554" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6556" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6558" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6561" class="Symbol">{</a><a id="6562" href="Cubical.Data.Sum.Properties.html#6549" class="Bound">ℓ</a><a id="6563" class="Symbol">}</a> <a id="6565" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6567" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6569" href="Cubical.Data.Sum.Properties.html#6534" class="Function">⊎-IdR-⊥*-≃</a> <a id="6580" class="Symbol">=</a> <a id="6582" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6593" href="Cubical.Data.Sum.Properties.html#6251" class="Function">⊎-IdR-⊥*-Iso</a>

<a id="⊎-IdL-⊥*-≃"></a><a id="6607" href="Cubical.Data.Sum.Properties.html#6607" class="Function">⊎-IdL-⊥*-≃</a> <a id="6618" class="Symbol">:</a> <a id="6620" class="Symbol">∀{</a><a id="6622" href="Cubical.Data.Sum.Properties.html#6622" class="Bound">ℓ</a><a id="6623" class="Symbol">}</a> <a id="6625" class="Symbol">→</a> <a id="6627" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="6630" class="Symbol">{</a><a id="6631" href="Cubical.Data.Sum.Properties.html#6622" class="Bound">ℓ</a><a id="6632" class="Symbol">}</a> <a id="6634" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6636" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6638" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6640" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a>
<a id="6642" href="Cubical.Data.Sum.Properties.html#6607" class="Function">⊎-IdL-⊥*-≃</a> <a id="6653" class="Symbol">=</a> <a id="6655" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6666" href="Cubical.Data.Sum.Properties.html#6084" class="Function">⊎-IdL-⊥*-Iso</a>

<a id="Π⊎Iso"></a><a id="6680" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6686" class="Symbol">:</a> <a id="6688" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6692" class="Symbol">((</a><a id="6694" href="Cubical.Data.Sum.Properties.html#6694" class="Bound">x</a> <a id="6696" class="Symbol">:</a> <a id="6698" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="6700" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6702" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="6703" class="Symbol">)</a> <a id="6705" class="Symbol">→</a> <a id="6707" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="6709" href="Cubical.Data.Sum.Properties.html#6694" class="Bound">x</a><a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">(((</a><a id="6715" href="Cubical.Data.Sum.Properties.html#6715" class="Bound">a</a> <a id="6717" class="Symbol">:</a> <a id="6719" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="6720" class="Symbol">)</a> <a id="6722" class="Symbol">→</a> <a id="6724" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="6726" class="Symbol">(</a><a id="6727" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6731" href="Cubical.Data.Sum.Properties.html#6715" class="Bound">a</a><a id="6732" class="Symbol">))</a> <a id="6735" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6737" class="Symbol">((</a><a id="6739" href="Cubical.Data.Sum.Properties.html#6739" class="Bound">b</a> <a id="6741" class="Symbol">:</a> <a id="6743" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="6744" class="Symbol">)</a> <a id="6746" class="Symbol">→</a> <a id="6748" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="6750" class="Symbol">(</a><a id="6751" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6755" href="Cubical.Data.Sum.Properties.html#6739" class="Bound">b</a><a id="6756" class="Symbol">)))</a>
<a id="6760" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6764" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6770" href="Cubical.Data.Sum.Properties.html#6770" class="Bound">f</a> <a id="6772" class="Symbol">.</a><a id="6773" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6777" href="Cubical.Data.Sum.Properties.html#6777" class="Bound">a</a> <a id="6779" class="Symbol">=</a> <a id="6781" href="Cubical.Data.Sum.Properties.html#6770" class="Bound">f</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6788" href="Cubical.Data.Sum.Properties.html#6777" class="Bound">a</a><a id="6789" class="Symbol">)</a>
<a id="6791" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6795" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6801" href="Cubical.Data.Sum.Properties.html#6801" class="Bound">f</a> <a id="6803" class="Symbol">.</a><a id="6804" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6808" href="Cubical.Data.Sum.Properties.html#6808" class="Bound">b</a> <a id="6810" class="Symbol">=</a> <a id="6812" href="Cubical.Data.Sum.Properties.html#6801" class="Bound">f</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6819" href="Cubical.Data.Sum.Properties.html#6808" class="Bound">b</a><a id="6820" class="Symbol">)</a>
<a id="6822" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6826" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6832" class="Symbol">(</a><a id="6833" href="Cubical.Data.Sum.Properties.html#6833" class="Bound">g1</a> <a id="6836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6838" href="Cubical.Data.Sum.Properties.html#6838" class="Bound">g2</a><a id="6840" class="Symbol">)</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6847" href="Cubical.Data.Sum.Properties.html#6847" class="Bound">a</a><a id="6848" class="Symbol">)</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Cubical.Data.Sum.Properties.html#6833" class="Bound">g1</a> <a id="6855" href="Cubical.Data.Sum.Properties.html#6847" class="Bound">a</a>
<a id="6857" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6861" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6867" class="Symbol">(</a><a id="6868" href="Cubical.Data.Sum.Properties.html#6868" class="Bound">g1</a> <a id="6871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6873" href="Cubical.Data.Sum.Properties.html#6873" class="Bound">g2</a><a id="6875" class="Symbol">)</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6882" href="Cubical.Data.Sum.Properties.html#6882" class="Bound">b</a><a id="6883" class="Symbol">)</a> <a id="6885" class="Symbol">=</a> <a id="6887" href="Cubical.Data.Sum.Properties.html#6873" class="Bound">g2</a> <a id="6890" href="Cubical.Data.Sum.Properties.html#6882" class="Bound">b</a>
<a id="6892" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6896" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6902" class="Symbol">(</a><a id="6903" href="Cubical.Data.Sum.Properties.html#6903" class="Bound">g1</a> <a id="6906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6908" href="Cubical.Data.Sum.Properties.html#6908" class="Bound">g2</a><a id="6910" class="Symbol">)</a> <a id="6912" href="Cubical.Data.Sum.Properties.html#6912" class="Bound">i</a> <a id="6914" class="Symbol">.</a><a id="6915" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6919" href="Cubical.Data.Sum.Properties.html#6919" class="Bound">a</a> <a id="6921" class="Symbol">=</a> <a id="6923" href="Cubical.Data.Sum.Properties.html#6903" class="Bound">g1</a> <a id="6926" href="Cubical.Data.Sum.Properties.html#6919" class="Bound">a</a>
<a id="6928" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6932" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6938" class="Symbol">(</a><a id="6939" href="Cubical.Data.Sum.Properties.html#6939" class="Bound">g1</a> <a id="6942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6944" href="Cubical.Data.Sum.Properties.html#6944" class="Bound">g2</a><a id="6946" class="Symbol">)</a> <a id="6948" href="Cubical.Data.Sum.Properties.html#6948" class="Bound">i</a> <a id="6950" class="Symbol">.</a><a id="6951" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6955" href="Cubical.Data.Sum.Properties.html#6955" class="Bound">b</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Cubical.Data.Sum.Properties.html#6944" class="Bound">g2</a> <a id="6962" href="Cubical.Data.Sum.Properties.html#6955" class="Bound">b</a>
<a id="6964" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6968" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="6974" href="Cubical.Data.Sum.Properties.html#6974" class="Bound">f</a> <a id="6976" href="Cubical.Data.Sum.Properties.html#6976" class="Bound">i</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6983" href="Cubical.Data.Sum.Properties.html#6983" class="Bound">a</a><a id="6984" class="Symbol">)</a> <a id="6986" class="Symbol">=</a> <a id="6988" href="Cubical.Data.Sum.Properties.html#6974" class="Bound">f</a> <a id="6990" class="Symbol">(</a><a id="6991" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6995" href="Cubical.Data.Sum.Properties.html#6983" class="Bound">a</a><a id="6996" class="Symbol">)</a>
<a id="6998" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7002" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a> <a id="7008" href="Cubical.Data.Sum.Properties.html#7008" class="Bound">f</a> <a id="7010" href="Cubical.Data.Sum.Properties.html#7010" class="Bound">i</a> <a id="7012" class="Symbol">(</a><a id="7013" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7017" href="Cubical.Data.Sum.Properties.html#7017" class="Bound">b</a><a id="7018" class="Symbol">)</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="Cubical.Data.Sum.Properties.html#7008" class="Bound">f</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7029" href="Cubical.Data.Sum.Properties.html#7017" class="Bound">b</a><a id="7030" class="Symbol">)</a>

<a id="Σ⊎Iso"></a><a id="7033" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7039" class="Symbol">:</a> <a id="7041" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7048" class="Symbol">(</a><a id="7049" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7051" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7053" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7054" class="Symbol">)</a> <a id="7056" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a><a id="7057" class="Symbol">)</a> <a id="7059" class="Symbol">((</a><a id="7061" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7063" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7065" class="Symbol">(λ</a> <a id="7068" href="Cubical.Data.Sum.Properties.html#7068" class="Bound">a</a> <a id="7070" class="Symbol">→</a> <a id="7072" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7074" class="Symbol">(</a><a id="7075" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7079" href="Cubical.Data.Sum.Properties.html#7068" class="Bound">a</a><a id="7080" class="Symbol">)))</a> <a id="7084" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7086" class="Symbol">(</a><a id="7087" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7089" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="7091" class="Symbol">(λ</a> <a id="7094" href="Cubical.Data.Sum.Properties.html#7094" class="Bound">b</a> <a id="7096" class="Symbol">→</a> <a id="7098" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7100" class="Symbol">(</a><a id="7101" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7105" href="Cubical.Data.Sum.Properties.html#7094" class="Bound">b</a><a id="7106" class="Symbol">))))</a>
<a id="7111" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7115" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7126" href="Cubical.Data.Sum.Properties.html#7126" class="Bound">a</a> <a id="7128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7130" href="Cubical.Data.Sum.Properties.html#7130" class="Bound">ea</a><a id="7132" class="Symbol">)</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Cubical.Data.Sum.Properties.html#7126" class="Bound">a</a> <a id="7143" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7145" href="Cubical.Data.Sum.Properties.html#7130" class="Bound">ea</a><a id="7147" class="Symbol">)</a>
<a id="7149" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7153" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7159" class="Symbol">(</a><a id="7160" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7164" href="Cubical.Data.Sum.Properties.html#7164" class="Bound">b</a> <a id="7166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7168" href="Cubical.Data.Sum.Properties.html#7168" class="Bound">eb</a><a id="7170" class="Symbol">)</a> <a id="7172" class="Symbol">=</a> <a id="7174" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7178" class="Symbol">(</a><a id="7179" href="Cubical.Data.Sum.Properties.html#7164" class="Bound">b</a> <a id="7181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7183" href="Cubical.Data.Sum.Properties.html#7168" class="Bound">eb</a><a id="7185" class="Symbol">)</a>
<a id="7187" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7191" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7197" class="Symbol">(</a><a id="7198" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7202" class="Symbol">(</a><a id="7203" href="Cubical.Data.Sum.Properties.html#7203" class="Bound">a</a> <a id="7205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7207" href="Cubical.Data.Sum.Properties.html#7207" class="Bound">ea</a><a id="7209" class="Symbol">))</a> <a id="7212" class="Symbol">=</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7219" href="Cubical.Data.Sum.Properties.html#7203" class="Bound">a</a> <a id="7221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7223" href="Cubical.Data.Sum.Properties.html#7207" class="Bound">ea</a><a id="7225" class="Symbol">)</a>
<a id="7227" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7231" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7237" class="Symbol">(</a><a id="7238" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7242" class="Symbol">(</a><a id="7243" href="Cubical.Data.Sum.Properties.html#7243" class="Bound">b</a> <a id="7245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7247" href="Cubical.Data.Sum.Properties.html#7247" class="Bound">eb</a><a id="7249" class="Symbol">))</a> <a id="7252" class="Symbol">=</a> <a id="7254" class="Symbol">(</a><a id="7255" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7259" href="Cubical.Data.Sum.Properties.html#7243" class="Bound">b</a> <a id="7261" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7263" href="Cubical.Data.Sum.Properties.html#7247" class="Bound">eb</a><a id="7265" class="Symbol">)</a>
<a id="7267" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7271" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7282" class="Symbol">(</a><a id="7283" href="Cubical.Data.Sum.Properties.html#7283" class="Bound">a</a> <a id="7285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7287" href="Cubical.Data.Sum.Properties.html#7287" class="Bound">ea</a><a id="7289" class="Symbol">))</a> <a id="7292" class="Symbol">=</a> <a id="7294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7299" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7303" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7314" class="Symbol">(</a><a id="7315" href="Cubical.Data.Sum.Properties.html#7315" class="Bound">b</a> <a id="7317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7319" href="Cubical.Data.Sum.Properties.html#7319" class="Bound">eb</a><a id="7321" class="Symbol">))</a> <a id="7324" class="Symbol">=</a> <a id="7326" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7331" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7335" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7341" class="Symbol">(</a><a id="7342" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7346" href="Cubical.Data.Sum.Properties.html#7346" class="Bound">a</a> <a id="7348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7350" href="Cubical.Data.Sum.Properties.html#7350" class="Bound">ea</a><a id="7352" class="Symbol">)</a> <a id="7354" class="Symbol">=</a> <a id="7356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7361" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7365" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7376" href="Cubical.Data.Sum.Properties.html#7376" class="Bound">b</a> <a id="7378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7380" href="Cubical.Data.Sum.Properties.html#7380" class="Bound">eb</a><a id="7382" class="Symbol">)</a> <a id="7384" class="Symbol">=</a> <a id="7386" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="×DistR⊎Iso"></a><a id="7392" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7403" class="Symbol">:</a> <a id="7405" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7409" class="Symbol">(</a><a id="7410" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7412" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="7417" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7419" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="7420" class="Symbol">))</a> <a id="7423" class="Symbol">((</a><a id="7425" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7427" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7429" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7430" class="Symbol">)</a> <a id="7432" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7434" class="Symbol">(</a><a id="7435" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7437" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7439" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="7440" class="Symbol">))</a>
<a id="7443" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7447" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Cubical.Data.Sum.Properties.html#7459" class="Bound">a</a> <a id="7461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7463" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7467" href="Cubical.Data.Sum.Properties.html#7467" class="Bound">b</a><a id="7468" class="Symbol">)</a> <a id="7470" class="Symbol">=</a> <a id="7472" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Cubical.Data.Sum.Properties.html#7459" class="Bound">a</a> <a id="7479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7481" href="Cubical.Data.Sum.Properties.html#7467" class="Bound">b</a><a id="7482" class="Symbol">)</a>
<a id="7484" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7488" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Cubical.Data.Sum.Properties.html#7500" class="Bound">a</a> <a id="7502" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7504" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7508" href="Cubical.Data.Sum.Properties.html#7508" class="Bound">c</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">=</a> <a id="7513" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Cubical.Data.Sum.Properties.html#7500" class="Bound">a</a> <a id="7520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7522" href="Cubical.Data.Sum.Properties.html#7508" class="Bound">c</a><a id="7523" class="Symbol">)</a>
<a id="7525" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7529" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7540" class="Symbol">(</a><a id="7541" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Cubical.Data.Sum.Properties.html#7546" class="Bound">a</a> <a id="7548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7550" href="Cubical.Data.Sum.Properties.html#7550" class="Bound">b</a><a id="7551" class="Symbol">))</a> <a id="7554" class="Symbol">=</a> <a id="7556" href="Cubical.Data.Sum.Properties.html#7546" class="Bound">a</a> <a id="7558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7560" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7564" href="Cubical.Data.Sum.Properties.html#7550" class="Bound">b</a>
<a id="7566" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7570" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7586" class="Symbol">(</a><a id="7587" href="Cubical.Data.Sum.Properties.html#7587" class="Bound">a</a> <a id="7589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7591" href="Cubical.Data.Sum.Properties.html#7591" class="Bound">c</a><a id="7592" class="Symbol">))</a> <a id="7595" class="Symbol">=</a> <a id="7597" href="Cubical.Data.Sum.Properties.html#7587" class="Bound">a</a> <a id="7599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7601" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7605" href="Cubical.Data.Sum.Properties.html#7591" class="Bound">c</a>
<a id="7607" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7611" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7622" class="Symbol">(</a><a id="7623" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7627" class="Symbol">(</a><a id="7628" href="Cubical.Data.Sum.Properties.html#7628" class="Bound">a</a> <a id="7630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7632" href="Cubical.Data.Sum.Properties.html#7632" class="Bound">b</a><a id="7633" class="Symbol">))</a> <a id="7636" class="Symbol">=</a> <a id="7638" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7643" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7647" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7658" class="Symbol">(</a><a id="7659" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7663" class="Symbol">(</a><a id="7664" href="Cubical.Data.Sum.Properties.html#7664" class="Bound">a</a> <a id="7666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7668" href="Cubical.Data.Sum.Properties.html#7668" class="Bound">c</a><a id="7669" class="Symbol">))</a> <a id="7672" class="Symbol">=</a> <a id="7674" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7679" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7683" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Cubical.Data.Sum.Properties.html#7695" class="Bound">a</a> <a id="7697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7699" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7703" href="Cubical.Data.Sum.Properties.html#7703" class="Bound">b</a><a id="7704" class="Symbol">)</a> <a id="7706" class="Symbol">=</a> <a id="7708" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7713" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7717" href="Cubical.Data.Sum.Properties.html#7392" class="Function">×DistR⊎Iso</a> <a id="7728" class="Symbol">(</a><a id="7729" href="Cubical.Data.Sum.Properties.html#7729" class="Bound">a</a> <a id="7731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7733" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7737" href="Cubical.Data.Sum.Properties.html#7737" class="Bound">c</a><a id="7738" class="Symbol">)</a> <a id="7740" class="Symbol">=</a> <a id="7742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Π⊎≃"></a><a id="7748" href="Cubical.Data.Sum.Properties.html#7748" class="Function">Π⊎≃</a> <a id="7752" class="Symbol">:</a> <a id="7754" class="Symbol">((</a><a id="7756" href="Cubical.Data.Sum.Properties.html#7756" class="Bound">x</a> <a id="7758" class="Symbol">:</a> <a id="7760" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7762" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7764" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7765" class="Symbol">)</a> <a id="7767" class="Symbol">→</a> <a id="7769" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7771" href="Cubical.Data.Sum.Properties.html#7756" class="Bound">x</a><a id="7772" class="Symbol">)</a> <a id="7774" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7776" class="Symbol">((</a><a id="7778" href="Cubical.Data.Sum.Properties.html#7778" class="Bound">a</a> <a id="7780" class="Symbol">:</a> <a id="7782" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="7783" class="Symbol">)</a> <a id="7785" class="Symbol">→</a> <a id="7787" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7789" class="Symbol">(</a><a id="7790" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7794" href="Cubical.Data.Sum.Properties.html#7778" class="Bound">a</a><a id="7795" class="Symbol">))</a> <a id="7798" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7800" class="Symbol">((</a><a id="7802" href="Cubical.Data.Sum.Properties.html#7802" class="Bound">b</a> <a id="7804" class="Symbol">:</a> <a id="7806" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7807" class="Symbol">)</a> <a id="7809" class="Symbol">→</a> <a id="7811" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7813" class="Symbol">(</a><a id="7814" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7818" href="Cubical.Data.Sum.Properties.html#7802" class="Bound">b</a><a id="7819" class="Symbol">))</a>
<a id="7822" href="Cubical.Data.Sum.Properties.html#7748" class="Function">Π⊎≃</a> <a id="7826" class="Symbol">=</a> <a id="7828" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7839" href="Cubical.Data.Sum.Properties.html#6680" class="Function">Π⊎Iso</a>

<a id="Σ⊎≃"></a><a id="7846" href="Cubical.Data.Sum.Properties.html#7846" class="Function">Σ⊎≃</a> <a id="7850" class="Symbol">:</a> <a id="7852" class="Symbol">(</a><a id="7853" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7855" class="Symbol">(</a><a id="7856" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7858" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7860" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7861" class="Symbol">)</a> <a id="7863" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a><a id="7864" class="Symbol">)</a> <a id="7866" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7868" class="Symbol">((</a><a id="7870" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7872" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7874" class="Symbol">(λ</a> <a id="7877" href="Cubical.Data.Sum.Properties.html#7877" class="Bound">a</a> <a id="7879" class="Symbol">→</a> <a id="7881" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7883" class="Symbol">(</a><a id="7884" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7888" href="Cubical.Data.Sum.Properties.html#7877" class="Bound">a</a><a id="7889" class="Symbol">)))</a> <a id="7893" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7895" class="Symbol">(</a><a id="7896" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7898" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="7900" class="Symbol">(λ</a> <a id="7903" href="Cubical.Data.Sum.Properties.html#7903" class="Bound">b</a> <a id="7905" class="Symbol">→</a> <a id="7907" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">E</a> <a id="7909" class="Symbol">(</a><a id="7910" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7914" href="Cubical.Data.Sum.Properties.html#7903" class="Bound">b</a><a id="7915" class="Symbol">))))</a>
<a id="7920" href="Cubical.Data.Sum.Properties.html#7846" class="Function">Σ⊎≃</a> <a id="7924" class="Symbol">=</a> <a id="7926" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7937" href="Cubical.Data.Sum.Properties.html#7033" class="Function">Σ⊎Iso</a>

<a id="⊎Monotone↪"></a><a id="7944" href="Cubical.Data.Sum.Properties.html#7944" class="Function">⊎Monotone↪</a> <a id="7955" class="Symbol">:</a> <a id="7957" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7959" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7961" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="7963" class="Symbol">→</a> <a id="7965" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="7967" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7969" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a> <a id="7971" class="Symbol">→</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="7976" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7978" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7983" class="Symbol">(</a><a id="7984" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="7986" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7988" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="7989" class="Symbol">)</a>
<a id="7991" href="Cubical.Data.Sum.Properties.html#7944" class="Function">⊎Monotone↪</a> <a id="8002" class="Symbol">(</a><a id="8003" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8007" href="Cubical.Data.Sum.Properties.html#8007" class="Bound">embf</a><a id="8011" class="Symbol">)</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="8016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8018" href="Cubical.Data.Sum.Properties.html#8018" class="Bound">embg</a><a id="8022" class="Symbol">)</a> <a id="8024" class="Symbol">=</a> <a id="8026" class="Symbol">(</a><a id="8027" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8031" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8033" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a><a id="8034" class="Symbol">)</a> <a id="8036" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8038" href="Cubical.Data.Sum.Properties.html#9701" class="Function">emb</a>
  <a id="8044" class="Keyword">where</a> <a id="8050" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="8061" class="Symbol">:</a> <a id="8063" class="Symbol">∀</a> <a id="8065" href="Cubical.Data.Sum.Properties.html#8065" class="Bound">x</a> <a id="8067" href="Cubical.Data.Sum.Properties.html#8067" class="Bound">y</a> <a id="8069" class="Symbol">→</a> <a id="8071" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a> <a id="8083" href="Cubical.Data.Sum.Properties.html#8065" class="Bound">x</a> <a id="8085" href="Cubical.Data.Sum.Properties.html#8067" class="Bound">y</a>
                           <a id="8114" class="Symbol">→</a> <a id="8116" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a> <a id="8128" class="Symbol">(</a><a id="8129" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8133" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8135" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="8137" href="Cubical.Data.Sum.Properties.html#8065" class="Bound">x</a><a id="8138" class="Symbol">)</a> <a id="8140" class="Symbol">(</a><a id="8141" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8145" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8147" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="8149" href="Cubical.Data.Sum.Properties.html#8067" class="Bound">y</a><a id="8150" class="Symbol">)</a>
        <a id="8160" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="8171" class="Symbol">(</a><a id="8172" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8176" class="Symbol">_)</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8184" class="Symbol">_)</a> <a id="8187" href="Cubical.Data.Sum.Properties.html#8187" class="Bound">cover</a> <a id="8193" class="Symbol">=</a> <a id="8195" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="8200" class="Symbol">(</a><a id="8201" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8206" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8208" class="Symbol">(</a><a id="8209" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="8215" href="Cubical.Data.Sum.Properties.html#8187" class="Bound">cover</a><a id="8220" class="Symbol">))</a>
        <a id="8231" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="8242" class="Symbol">(</a><a id="8243" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8247" class="Symbol">_)</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8255" class="Symbol">_)</a> <a id="8258" href="Cubical.Data.Sum.Properties.html#8258" class="Bound">cover</a> <a id="8264" class="Symbol">=</a> <a id="8266" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="8271" class="Symbol">(</a><a id="8272" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8277" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="8286" href="Cubical.Data.Sum.Properties.html#8258" class="Bound">cover</a><a id="8291" class="Symbol">))</a>

        <a id="8303" href="Cubical.Data.Sum.Properties.html#8303" class="Function">equiv</a> <a id="8309" class="Symbol">:</a> <a id="8311" class="Symbol">∀</a> <a id="8313" href="Cubical.Data.Sum.Properties.html#8313" class="Bound">x</a> <a id="8315" href="Cubical.Data.Sum.Properties.html#8315" class="Bound">y</a> <a id="8317" class="Symbol">→</a> <a id="8319" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="8339" href="Cubical.Data.Sum.Properties.html#8313" class="Bound">x</a> <a id="8341" href="Cubical.Data.Sum.Properties.html#8315" class="Bound">y</a><a id="8342" class="Symbol">)</a>
        <a id="8352" href="Cubical.Data.Sum.Properties.html#8303" class="Function">equiv</a> <a id="8358" class="Symbol">(</a><a id="8359" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8363" href="Cubical.Data.Sum.Properties.html#8363" class="Bound">a₀</a><a id="8365" class="Symbol">)</a> <a id="8367" class="Symbol">(</a><a id="8368" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8372" href="Cubical.Data.Sum.Properties.html#8372" class="Bound">a₁</a><a id="8374" class="Symbol">)</a>
          <a id="8386" class="Symbol">=</a> <a id="8388" class="Symbol">((</a><a id="8390" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="8399" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="8408" class="Symbol">)</a>
            <a id="8422" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="8425" class="Symbol">((</a><a id="8427" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8432" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a><a id="8433" class="Symbol">)</a> <a id="8435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8437" class="Symbol">(</a><a id="8438" href="Cubical.Data.Sum.Properties.html#8007" class="Bound">embf</a> <a id="8443" href="Cubical.Data.Sum.Properties.html#8363" class="Bound">a₀</a> <a id="8446" href="Cubical.Data.Sum.Properties.html#8372" class="Bound">a₁</a><a id="8448" class="Symbol">))</a>
            <a id="8463" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="8466" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">.</a><a id="8478" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
        <a id="8490" href="Cubical.Data.Sum.Properties.html#8303" class="Function">equiv</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8501" href="Cubical.Data.Sum.Properties.html#8501" class="Bound">a₀</a><a id="8503" class="Symbol">)</a> <a id="8505" class="Symbol">(</a><a id="8506" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8510" href="Cubical.Data.Sum.Properties.html#8510" class="Bound">b₁</a><a id="8512" class="Symbol">)</a> <a id="8514" class="Symbol">.</a><a id="8515" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8527" class="Symbol">()</a>
        <a id="8538" href="Cubical.Data.Sum.Properties.html#8303" class="Function">equiv</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8549" href="Cubical.Data.Sum.Properties.html#8549" class="Bound">b₀</a><a id="8551" class="Symbol">)</a> <a id="8553" class="Symbol">(</a><a id="8554" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8558" href="Cubical.Data.Sum.Properties.html#8558" class="Bound">a₁</a><a id="8560" class="Symbol">)</a> <a id="8562" class="Symbol">.</a><a id="8563" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8575" class="Symbol">()</a>
        <a id="8586" href="Cubical.Data.Sum.Properties.html#8303" class="Function">equiv</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8597" href="Cubical.Data.Sum.Properties.html#8597" class="Bound">b₀</a><a id="8599" class="Symbol">)</a> <a id="8601" class="Symbol">(</a><a id="8602" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8606" href="Cubical.Data.Sum.Properties.html#8606" class="Bound">b₁</a><a id="8608" class="Symbol">)</a>
          <a id="8620" class="Symbol">=</a> <a id="8622" class="Symbol">((</a><a id="8624" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="8633" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="8642" class="Symbol">)</a>
            <a id="8656" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="8659" class="Symbol">((</a><a id="8661" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8666" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a><a id="8667" class="Symbol">)</a> <a id="8669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Cubical.Data.Sum.Properties.html#8018" class="Bound">embg</a> <a id="8677" href="Cubical.Data.Sum.Properties.html#8597" class="Bound">b₀</a> <a id="8680" href="Cubical.Data.Sum.Properties.html#8606" class="Bound">b₁</a><a id="8682" class="Symbol">))</a>
            <a id="8697" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="8700" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">.</a><a id="8712" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

        <a id="8725" href="Cubical.Data.Sum.Properties.html#8725" class="Function">lemma</a> <a id="8731" class="Symbol">:</a> <a id="8733" class="Symbol">∀</a> <a id="8735" href="Cubical.Data.Sum.Properties.html#8735" class="Bound">x</a> <a id="8737" href="Cubical.Data.Sum.Properties.html#8737" class="Bound">y</a>
              <a id="8753" class="Symbol">→</a> <a id="8755" class="Symbol">∀</a> <a id="8757" class="Symbol">(</a><a id="8758" href="Cubical.Data.Sum.Properties.html#8758" class="Bound">p</a> <a id="8760" class="Symbol">:</a> <a id="8762" href="Cubical.Data.Sum.Properties.html#8735" class="Bound">x</a> <a id="8764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8766" href="Cubical.Data.Sum.Properties.html#8737" class="Bound">y</a><a id="8767" class="Symbol">)</a>
              <a id="8783" class="Symbol">→</a> <a id="8785" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8790" class="Symbol">(</a><a id="8791" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8795" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8797" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a><a id="8798" class="Symbol">)</a> <a id="8800" href="Cubical.Data.Sum.Properties.html#8758" class="Bound">p</a> <a id="8802" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                     <a id="8825" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a>
                       <a id="8861" class="Symbol">(</a><a id="8862" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8866" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8868" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="8870" href="Cubical.Data.Sum.Properties.html#8735" class="Bound">x</a><a id="8871" class="Symbol">)</a>
                       <a id="8896" class="Symbol">(</a><a id="8897" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="8901" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="8903" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="8905" href="Cubical.Data.Sum.Properties.html#8737" class="Bound">y</a><a id="8906" class="Symbol">)</a>
                       <a id="8931" class="Symbol">(</a><a id="8932" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="8943" href="Cubical.Data.Sum.Properties.html#8735" class="Bound">x</a> <a id="8945" href="Cubical.Data.Sum.Properties.html#8737" class="Bound">y</a> <a id="8947" class="Symbol">(</a><a id="8948" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="8961" href="Cubical.Data.Sum.Properties.html#8735" class="Bound">x</a> <a id="8963" href="Cubical.Data.Sum.Properties.html#8737" class="Bound">y</a> <a id="8965" href="Cubical.Data.Sum.Properties.html#8758" class="Bound">p</a><a id="8966" class="Symbol">))</a>
        <a id="8977" href="Cubical.Data.Sum.Properties.html#8725" class="Function">lemma</a> <a id="8983" class="Symbol">(</a><a id="8984" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8988" href="Cubical.Data.Sum.Properties.html#8988" class="Bound">a₀</a><a id="8990" class="Symbol">)</a> <a id="8992" class="Symbol">_</a>
          <a id="9004" class="Symbol">=</a> <a id="9006" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9008" class="Symbol">(λ</a> <a id="9011" href="Cubical.Data.Sum.Properties.html#9011" class="Bound">y</a> <a id="9013" href="Cubical.Data.Sum.Properties.html#9013" class="Bound">p</a>
              <a id="9029" class="Symbol">→</a> <a id="9031" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9036" class="Symbol">(</a><a id="9037" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9041" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="9043" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a><a id="9044" class="Symbol">)</a> <a id="9046" href="Cubical.Data.Sum.Properties.html#9013" class="Bound">p</a> <a id="9048" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                     <a id="9071" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9089" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="9091" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="9093" class="Symbol">(</a><a id="9094" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9098" href="Cubical.Data.Sum.Properties.html#8988" class="Bound">a₀</a><a id="9100" class="Symbol">))</a>
                                  <a id="9137" class="Symbol">(</a><a id="9138" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9142" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="9144" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="9146" href="Cubical.Data.Sum.Properties.html#9011" class="Bound">y</a><a id="9147" class="Symbol">)</a>
                                  <a id="9183" class="Symbol">(</a><a id="9184" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="9195" class="Symbol">(</a><a id="9196" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9200" href="Cubical.Data.Sum.Properties.html#8988" class="Bound">a₀</a><a id="9202" class="Symbol">)</a> <a id="9204" href="Cubical.Data.Sum.Properties.html#9011" class="Bound">y</a>
                                              <a id="9252" class="Symbol">(</a><a id="9253" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="9266" class="Symbol">(</a><a id="9267" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9271" href="Cubical.Data.Sum.Properties.html#8988" class="Bound">a₀</a><a id="9273" class="Symbol">)</a> <a id="9275" href="Cubical.Data.Sum.Properties.html#9011" class="Bound">y</a> <a id="9277" href="Cubical.Data.Sum.Properties.html#9013" class="Bound">p</a><a id="9278" class="Symbol">)))</a>
            <a id="9294" class="Symbol">(</a><a id="9295" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9299" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9301" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9306" class="Symbol">(</a><a id="9307" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9312" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="9315" class="Symbol">)</a> <a id="9317" class="Symbol">(</a><a id="9318" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9329" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a><a id="9330" class="Symbol">)</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9347" class="Symbol">_)))</a>
        <a id="9360" href="Cubical.Data.Sum.Properties.html#8725" class="Function">lemma</a> <a id="9366" class="Symbol">(</a><a id="9367" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9371" href="Cubical.Data.Sum.Properties.html#9371" class="Bound">b₀</a><a id="9373" class="Symbol">)</a> <a id="9375" class="Symbol">_</a>
          <a id="9387" class="Symbol">=</a> <a id="9389" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9391" class="Symbol">(λ</a> <a id="9394" href="Cubical.Data.Sum.Properties.html#9394" class="Bound">y</a> <a id="9396" href="Cubical.Data.Sum.Properties.html#9396" class="Bound">p</a>
              <a id="9412" class="Symbol">→</a> <a id="9414" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9419" class="Symbol">(</a><a id="9420" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9424" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="9426" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a><a id="9427" class="Symbol">)</a> <a id="9429" href="Cubical.Data.Sum.Properties.html#9396" class="Bound">p</a> <a id="9431" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                     <a id="9454" href="Cubical.Data.Sum.Properties.html#1220" class="Function">⊎Path.decode</a>
                       <a id="9490" class="Symbol">(</a><a id="9491" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9495" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="9497" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="9499" class="Symbol">(</a><a id="9500" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9504" href="Cubical.Data.Sum.Properties.html#9371" class="Bound">b₀</a><a id="9506" class="Symbol">))</a>
                       <a id="9532" class="Symbol">(</a><a id="9533" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9537" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="9539" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="9541" href="Cubical.Data.Sum.Properties.html#9394" class="Bound">y</a><a id="9542" class="Symbol">)</a>
                       <a id="9567" class="Symbol">(</a><a id="9568" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="9579" class="Symbol">(</a><a id="9580" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9584" href="Cubical.Data.Sum.Properties.html#9371" class="Bound">b₀</a><a id="9586" class="Symbol">)</a> <a id="9588" href="Cubical.Data.Sum.Properties.html#9394" class="Bound">y</a> <a id="9590" class="Symbol">(</a><a id="9591" href="Cubical.Data.Sum.Properties.html#1018" class="Function">⊎Path.encode</a> <a id="9604" class="Symbol">(</a><a id="9605" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9609" href="Cubical.Data.Sum.Properties.html#9371" class="Bound">b₀</a><a id="9611" class="Symbol">)</a> <a id="9613" href="Cubical.Data.Sum.Properties.html#9394" class="Bound">y</a> <a id="9615" href="Cubical.Data.Sum.Properties.html#9396" class="Bound">p</a><a id="9616" class="Symbol">)))</a>
              <a id="9634" class="Symbol">(</a><a id="9635" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9639" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9641" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9646" class="Symbol">(</a><a id="9647" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9652" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="9655" class="Symbol">)</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9663" class="Symbol">(</a><a id="9664" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9669" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a><a id="9670" class="Symbol">)</a> <a id="9672" class="Symbol">(</a><a id="9673" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9687" class="Symbol">_)))</a>

        <a id="9701" href="Cubical.Data.Sum.Properties.html#9701" class="Function">emb</a> <a id="9705" class="Symbol">:</a> <a id="9707" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="9719" class="Symbol">(</a><a id="9720" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9724" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="9726" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a><a id="9727" class="Symbol">)</a>
        <a id="9737" href="Cubical.Data.Sum.Properties.html#9701" class="Function">emb</a> <a id="9741" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="9743" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a> <a id="9745" class="Symbol">=</a> <a id="9747" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9753" class="Symbol">(λ</a> <a id="9756" href="Cubical.Data.Sum.Properties.html#9756" class="Bound">eq</a> <a id="9759" class="Symbol">→</a> <a id="9761" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9769" href="Cubical.Data.Sum.Properties.html#9756" class="Bound">eq</a><a id="9771" class="Symbol">)</a>
                        <a id="9797" class="Symbol">(</a><a id="9798" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9802" class="Symbol">(</a><a id="9803" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9810" class="Symbol">(</a><a id="9811" href="Cubical.Data.Sum.Properties.html#8725" class="Function">lemma</a> <a id="9817" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="9819" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a><a id="9820" class="Symbol">)))</a>
                          <a id="9850" class="Symbol">((</a><a id="9852" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="9854" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9856" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a>         <a id="9866" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="9869" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9878" class="Symbol">(</a><a id="9879" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a> <a id="9896" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="9898" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a><a id="9899" class="Symbol">)</a> <a id="9901" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
                          <a id="9929" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a> <a id="9941" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="9943" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a> <a id="9945" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="9948" class="Symbol">(</a><a id="9949" href="Cubical.Data.Sum.Properties.html#8050" class="Function">coverToMap</a> <a id="9960" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="9962" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a><a id="9963" class="Symbol">)</a> <a id="9965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9967" class="Symbol">(</a><a id="9968" href="Cubical.Data.Sum.Properties.html#8303" class="Function">equiv</a> <a id="9974" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="9976" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a><a id="9977" class="Symbol">)</a> <a id="9979" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
                          <a id="10007" href="Cubical.Data.Sum.Properties.html#691" class="Function">⊎Path.Cover</a>
                            <a id="10047" class="Symbol">(</a><a id="10048" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10052" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="10054" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="10056" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a><a id="10057" class="Symbol">)</a>
                            <a id="10087" class="Symbol">(</a><a id="10088" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10092" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="10094" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="10096" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a><a id="10097" class="Symbol">)</a>   <a id="10101" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="10104" href="Cubical.Data.Sum.Properties.html#2058" class="Function">⊎Path.Cover≃Path</a>
                                             <a id="10166" class="Symbol">(</a><a id="10167" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10171" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="10173" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="10175" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a><a id="10176" class="Symbol">)</a>
                                             <a id="10223" class="Symbol">(</a><a id="10224" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10228" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="10230" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="10232" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a><a id="10233" class="Symbol">)</a> <a id="10235" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
                          <a id="10263" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10267" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="10269" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="10271" href="Cubical.Data.Sum.Properties.html#9741" class="Bound">x</a> <a id="10273" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10275" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10279" href="Cubical.Data.Sum.Properties.html#8003" class="Bound">f</a> <a id="10281" href="Cubical.Data.Sum.Properties.html#8014" class="Bound">g</a> <a id="10283" href="Cubical.Data.Sum.Properties.html#9743" class="Bound">y</a> <a id="10285" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a><a id="10286" class="Symbol">)</a> <a id="10288" class="Symbol">.</a><a id="10289" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="10292" class="Symbol">)</a>

<a id="10295" class="Comment">-- A ⊎ B ≃ C ⊎ D implies B ≃ D if the first equiv respects inl</a>
<a id="Iso⊎→Iso"></a><a id="10358" href="Cubical.Data.Sum.Properties.html#10358" class="Function">Iso⊎→Iso</a> <a id="10367" class="Symbol">:</a> <a id="10369" class="Symbol">(</a><a id="10370" href="Cubical.Data.Sum.Properties.html#10370" class="Bound">f</a> <a id="10372" class="Symbol">:</a> <a id="10374" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10378" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="10380" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a><a id="10381" class="Symbol">)</a> <a id="10383" class="Symbol">(</a><a id="10384" href="Cubical.Data.Sum.Properties.html#10384" class="Bound">e</a> <a id="10386" class="Symbol">:</a> <a id="10388" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10392" class="Symbol">(</a><a id="10393" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="10395" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10397" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="10398" class="Symbol">)</a> <a id="10400" class="Symbol">(</a><a id="10401" href="Cubical.Data.Sum.Properties.html#555" class="Generalizable">C</a> <a id="10403" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10405" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a><a id="10406" class="Symbol">))</a>
   <a id="10412" class="Symbol">→</a> <a id="10414" class="Symbol">((</a><a id="10416" href="Cubical.Data.Sum.Properties.html#10416" class="Bound">a</a> <a id="10418" class="Symbol">:</a> <a id="10420" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a><a id="10421" class="Symbol">)</a> <a id="10423" class="Symbol">→</a> <a id="10425" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10433" href="Cubical.Data.Sum.Properties.html#10384" class="Bound">e</a> <a id="10435" class="Symbol">(</a><a id="10436" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10440" href="Cubical.Data.Sum.Properties.html#10416" class="Bound">a</a><a id="10441" class="Symbol">)</a> <a id="10443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10445" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10449" class="Symbol">(</a><a id="10450" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10458" href="Cubical.Data.Sum.Properties.html#10370" class="Bound">f</a> <a id="10460" href="Cubical.Data.Sum.Properties.html#10416" class="Bound">a</a><a id="10461" class="Symbol">))</a>
   <a id="10467" class="Symbol">→</a> <a id="10469" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10473" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a> <a id="10475" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">D</a>
<a id="10477" href="Cubical.Data.Sum.Properties.html#10358" class="Function">Iso⊎→Iso</a> <a id="10486" class="Symbol">{</a><a id="10487" class="Argument">A</a> <a id="10489" class="Symbol">=</a> <a id="10491" href="Cubical.Data.Sum.Properties.html#10491" class="Bound">A</a><a id="10492" class="Symbol">}</a> <a id="10494" class="Symbol">{</a><a id="10495" class="Argument">C</a> <a id="10497" class="Symbol">=</a> <a id="10499" href="Cubical.Data.Sum.Properties.html#10499" class="Bound">C</a><a id="10500" class="Symbol">}</a> <a id="10502" class="Symbol">{</a><a id="10503" class="Argument">B</a> <a id="10505" class="Symbol">=</a> <a id="10507" href="Cubical.Data.Sum.Properties.html#10507" class="Bound">B</a><a id="10508" class="Symbol">}</a> <a id="10510" class="Symbol">{</a><a id="10511" class="Argument">D</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="Cubical.Data.Sum.Properties.html#10515" class="Bound">D</a><a id="10516" class="Symbol">}</a> <a id="10518" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="10520" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="10522" href="Cubical.Data.Sum.Properties.html#10522" class="Bound">p</a> <a id="10524" class="Symbol">=</a> <a id="10526" href="Cubical.Data.Sum.Properties.html#12378" class="Function">Iso&#39;</a>
  <a id="10533" class="Keyword">where</a>
  <a id="10541" href="Cubical.Data.Sum.Properties.html#10541" class="Function">⊥-fib</a> <a id="10547" class="Symbol">:</a> <a id="10549" class="Symbol">∀</a> <a id="10551" class="Symbol">{</a><a id="10552" href="Cubical.Data.Sum.Properties.html#10552" class="Bound">ℓ</a> <a id="10554" href="Cubical.Data.Sum.Properties.html#10554" class="Bound">ℓ&#39;</a><a id="10556" class="Symbol">}</a> <a id="10558" class="Symbol">{</a><a id="10559" href="Cubical.Data.Sum.Properties.html#10559" class="Bound">A</a> <a id="10561" class="Symbol">:</a> <a id="10563" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10568" href="Cubical.Data.Sum.Properties.html#10552" class="Bound">ℓ</a><a id="10569" class="Symbol">}</a> <a id="10571" class="Symbol">{</a><a id="10572" href="Cubical.Data.Sum.Properties.html#10572" class="Bound">B</a> <a id="10574" class="Symbol">:</a> <a id="10576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10581" href="Cubical.Data.Sum.Properties.html#10554" class="Bound">ℓ&#39;</a><a id="10583" class="Symbol">}</a> <a id="10585" class="Symbol">→</a> <a id="10587" href="Cubical.Data.Sum.Properties.html#10559" class="Bound">A</a> <a id="10589" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10591" href="Cubical.Data.Sum.Properties.html#10572" class="Bound">B</a> <a id="10593" class="Symbol">→</a> <a id="10595" href="Agda.Primitive.html#388" class="Primitive">Type</a>
  <a id="10602" href="Cubical.Data.Sum.Properties.html#10541" class="Function">⊥-fib</a> <a id="10608" class="Symbol">(</a><a id="10609" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10613" href="Cubical.Data.Sum.Properties.html#10613" class="Bound">x</a><a id="10614" class="Symbol">)</a> <a id="10616" class="Symbol">=</a> <a id="10618" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="10622" href="Cubical.Data.Sum.Properties.html#10541" class="Function">⊥-fib</a> <a id="10628" class="Symbol">(</a><a id="10629" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10633" href="Cubical.Data.Sum.Properties.html#10633" class="Bound">x</a><a id="10634" class="Symbol">)</a> <a id="10636" class="Symbol">=</a> <a id="10638" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

  <a id="10646" class="Keyword">module</a> <a id="10653" href="Cubical.Data.Sum.Properties.html#10653" class="Module">_</a> <a id="10655" class="Symbol">{</a><a id="10656" href="Cubical.Data.Sum.Properties.html#10656" class="Bound">A</a> <a id="10658" class="Symbol">:</a> <a id="10660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10665" href="Cubical.Data.Sum.Properties.html#496" class="Generalizable">ℓa</a><a id="10667" class="Symbol">}</a> <a id="10669" class="Symbol">{</a><a id="10670" href="Cubical.Data.Sum.Properties.html#10670" class="Bound">B</a> <a id="10672" class="Symbol">:</a> <a id="10674" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10679" href="Cubical.Data.Sum.Properties.html#499" class="Generalizable">ℓb</a><a id="10681" class="Symbol">}</a> <a id="10683" class="Symbol">{</a><a id="10684" href="Cubical.Data.Sum.Properties.html#10684" class="Bound">C</a> <a id="10686" class="Symbol">:</a> <a id="10688" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10693" href="Cubical.Data.Sum.Properties.html#502" class="Generalizable">ℓc</a><a id="10695" class="Symbol">}</a> <a id="10697" class="Symbol">{</a><a id="10698" href="Cubical.Data.Sum.Properties.html#10698" class="Bound">D</a> <a id="10700" class="Symbol">:</a> <a id="10702" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10707" href="Cubical.Data.Sum.Properties.html#505" class="Generalizable">ℓd</a><a id="10709" class="Symbol">}</a>
         <a id="10720" class="Symbol">(</a><a id="10721" href="Cubical.Data.Sum.Properties.html#10721" class="Bound">f</a> <a id="10723" class="Symbol">:</a> <a id="10725" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10729" href="Cubical.Data.Sum.Properties.html#10656" class="Bound">A</a> <a id="10731" href="Cubical.Data.Sum.Properties.html#10684" class="Bound">C</a><a id="10732" class="Symbol">)</a>
         <a id="10743" class="Symbol">(</a><a id="10744" href="Cubical.Data.Sum.Properties.html#10744" class="Bound">e</a> <a id="10746" class="Symbol">:</a> <a id="10748" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10752" class="Symbol">(</a><a id="10753" href="Cubical.Data.Sum.Properties.html#10656" class="Bound">A</a> <a id="10755" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10757" href="Cubical.Data.Sum.Properties.html#10670" class="Bound">B</a><a id="10758" class="Symbol">)</a> <a id="10760" class="Symbol">(</a><a id="10761" href="Cubical.Data.Sum.Properties.html#10684" class="Bound">C</a> <a id="10763" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10765" href="Cubical.Data.Sum.Properties.html#10698" class="Bound">D</a><a id="10766" class="Symbol">))</a>
         <a id="10778" class="Symbol">(</a><a id="10779" href="Cubical.Data.Sum.Properties.html#10779" class="Bound">p</a> <a id="10781" class="Symbol">:</a> <a id="10783" class="Symbol">(</a><a id="10784" href="Cubical.Data.Sum.Properties.html#10784" class="Bound">a</a> <a id="10786" class="Symbol">:</a> <a id="10788" href="Cubical.Data.Sum.Properties.html#10656" class="Bound">A</a><a id="10789" class="Symbol">)</a> <a id="10791" class="Symbol">→</a> <a id="10793" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10801" href="Cubical.Data.Sum.Properties.html#10744" class="Bound">e</a> <a id="10803" class="Symbol">(</a><a id="10804" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10808" href="Cubical.Data.Sum.Properties.html#10784" class="Bound">a</a><a id="10809" class="Symbol">)</a> <a id="10811" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10813" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10817" class="Symbol">(</a><a id="10818" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10826" href="Cubical.Data.Sum.Properties.html#10721" class="Bound">f</a> <a id="10828" href="Cubical.Data.Sum.Properties.html#10784" class="Bound">a</a><a id="10829" class="Symbol">))</a> <a id="10832" class="Keyword">where</a>
    <a id="10842" href="Cubical.Data.Sum.Properties.html#10842" class="Function">T</a> <a id="10844" class="Symbol">:</a> <a id="10846" class="Symbol">(</a><a id="10847" href="Cubical.Data.Sum.Properties.html#10847" class="Bound">b</a> <a id="10849" class="Symbol">:</a> <a id="10851" href="Cubical.Data.Sum.Properties.html#10670" class="Bound">B</a><a id="10852" class="Symbol">)</a> <a id="10854" class="Symbol">→</a> <a id="10856" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10861" class="Symbol">_</a>
    <a id="10867" href="Cubical.Data.Sum.Properties.html#10842" class="Function">T</a> <a id="10869" href="Cubical.Data.Sum.Properties.html#10869" class="Bound">b</a> <a id="10871" class="Symbol">=</a> <a id="10873" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10876" href="Cubical.Data.Sum.Properties.html#10876" class="Bound">d&#39;</a> <a id="10879" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10881" href="Cubical.Data.Sum.Properties.html#10684" class="Bound">C</a> <a id="10883" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10885" href="Cubical.Data.Sum.Properties.html#10698" class="Bound">D</a> <a id="10887" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10889" class="Symbol">(</a><a id="10890" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10898" href="Cubical.Data.Sum.Properties.html#10744" class="Bound">e</a> <a id="10900" class="Symbol">(</a><a id="10901" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10905" href="Cubical.Data.Sum.Properties.html#10869" class="Bound">b</a><a id="10906" class="Symbol">)</a> <a id="10908" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10910" href="Cubical.Data.Sum.Properties.html#10876" class="Bound">d&#39;</a><a id="10912" class="Symbol">)</a>

    <a id="10919" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="10926" class="Symbol">:</a> <a id="10928" class="Symbol">∀</a> <a id="10930" class="Symbol">{</a><a id="10931" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">ℓ</a><a id="10932" class="Symbol">}</a> <a id="10934" class="Symbol">(</a><a id="10935" href="Cubical.Data.Sum.Properties.html#10935" class="Bound">b</a> <a id="10937" class="Symbol">:</a> <a id="10939" href="Cubical.Data.Sum.Properties.html#10670" class="Bound">B</a><a id="10940" class="Symbol">)</a> <a id="10942" class="Symbol">{</a><a id="10943" href="Cubical.Data.Sum.Properties.html#10943" class="Bound">P</a> <a id="10945" class="Symbol">:</a> <a id="10947" class="Symbol">(</a><a id="10948" href="Cubical.Data.Sum.Properties.html#10948" class="Bound">x</a> <a id="10950" class="Symbol">:</a> <a id="10952" href="Cubical.Data.Sum.Properties.html#10842" class="Function">T</a> <a id="10954" href="Cubical.Data.Sum.Properties.html#10935" class="Bound">b</a><a id="10955" class="Symbol">)</a> <a id="10957" class="Symbol">→</a> <a id="10959" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10964" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">ℓ</a><a id="10965" class="Symbol">}</a>
           <a id="10978" class="Symbol">→</a> <a id="10980" class="Symbol">((</a><a id="10982" href="Cubical.Data.Sum.Properties.html#10982" class="Bound">d</a> <a id="10984" class="Symbol">:</a> <a id="10986" href="Cubical.Data.Sum.Properties.html#10698" class="Bound">D</a><a id="10987" class="Symbol">)</a> <a id="10989" class="Symbol">(</a><a id="10990" href="Cubical.Data.Sum.Properties.html#10990" class="Bound">s</a> <a id="10992" class="Symbol">:</a> <a id="10994" class="Symbol">_)</a> <a id="10997" class="Symbol">→</a> <a id="10999" href="Cubical.Data.Sum.Properties.html#10943" class="Bound">P</a> <a id="11001" class="Symbol">(</a><a id="11002" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11006" href="Cubical.Data.Sum.Properties.html#10982" class="Bound">d</a> <a id="11008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11010" href="Cubical.Data.Sum.Properties.html#10990" class="Bound">s</a><a id="11011" class="Symbol">))</a>
           <a id="11025" class="Symbol">→</a> <a id="11027" class="Symbol">(</a><a id="11028" href="Cubical.Data.Sum.Properties.html#11028" class="Bound">x</a> <a id="11030" class="Symbol">:</a> <a id="11032" class="Symbol">_)</a> <a id="11035" class="Symbol">→</a> <a id="11037" href="Cubical.Data.Sum.Properties.html#10943" class="Bound">P</a> <a id="11039" href="Cubical.Data.Sum.Properties.html#11028" class="Bound">x</a>
    <a id="11045" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="11052" href="Cubical.Data.Sum.Properties.html#11052" class="Bound">b</a> <a id="11054" href="Cubical.Data.Sum.Properties.html#11054" class="Bound">ind</a> <a id="11058" class="Symbol">(</a><a id="11059" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11063" href="Cubical.Data.Sum.Properties.html#11063" class="Bound">x</a> <a id="11065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11067" href="Cubical.Data.Sum.Properties.html#11067" class="Bound">q</a><a id="11068" class="Symbol">)</a> <a id="11070" class="Symbol">=</a>
      <a id="11078" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11091" href="Cubical.Data.Sum.Properties.html#10541" class="Function">⊥-fib</a> <a id="11097" class="Symbol">(</a><a id="11098" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11102" class="Symbol">(</a><a id="11103" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11107" class="Symbol">(</a><a id="11108" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11116" href="Cubical.Data.Sum.Properties.html#10744" class="Bound">e</a> <a id="11118" class="Symbol">_)</a>
          <a id="11131" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11133" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11138" class="Symbol">(</a><a id="11139" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11147" href="Cubical.Data.Sum.Properties.html#10744" class="Bound">e</a><a id="11148" class="Symbol">)</a>
             <a id="11163" class="Symbol">(</a><a id="11164" href="Cubical.Data.Sum.Properties.html#10779" class="Bound">p</a> <a id="11166" class="Symbol">_</a> <a id="11168" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11170" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11175" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11179" class="Symbol">(</a><a id="11180" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="11188" href="Cubical.Data.Sum.Properties.html#10721" class="Bound">f</a> <a id="11190" href="Cubical.Data.Sum.Properties.html#11063" class="Bound">x</a><a id="11191" class="Symbol">)</a> <a id="11193" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11195" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11199" href="Cubical.Data.Sum.Properties.html#11067" class="Bound">q</a><a id="11200" class="Symbol">)</a>
          <a id="11212" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11214" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11222" href="Cubical.Data.Sum.Properties.html#10744" class="Bound">e</a> <a id="11224" class="Symbol">_))</a> <a id="11228" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="11230" class="Symbol">)</a>
    <a id="11236" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="11243" href="Cubical.Data.Sum.Properties.html#11243" class="Bound">b</a> <a id="11245" href="Cubical.Data.Sum.Properties.html#11245" class="Bound">ind</a> <a id="11249" class="Symbol">(</a><a id="11250" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11254" href="Cubical.Data.Sum.Properties.html#11254" class="Bound">x</a> <a id="11256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11258" href="Cubical.Data.Sum.Properties.html#11258" class="Bound">y</a><a id="11259" class="Symbol">)</a> <a id="11261" class="Symbol">=</a> <a id="11263" href="Cubical.Data.Sum.Properties.html#11245" class="Bound">ind</a> <a id="11267" href="Cubical.Data.Sum.Properties.html#11254" class="Bound">x</a> <a id="11269" href="Cubical.Data.Sum.Properties.html#11258" class="Bound">y</a>

  <a id="11274" href="Cubical.Data.Sum.Properties.html#11274" class="Function">e-pres-inr-help</a> <a id="11290" class="Symbol">:</a> <a id="11292" class="Symbol">(</a><a id="11293" href="Cubical.Data.Sum.Properties.html#11293" class="Bound">b</a> <a id="11295" class="Symbol">:</a> <a id="11297" href="Cubical.Data.Sum.Properties.html#10507" class="Bound">B</a><a id="11298" class="Symbol">)</a> <a id="11300" class="Symbol">→</a> <a id="11302" href="Cubical.Data.Sum.Properties.html#10842" class="Function">T</a> <a id="11304" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="11306" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="11308" href="Cubical.Data.Sum.Properties.html#10522" class="Bound">p</a> <a id="11310" href="Cubical.Data.Sum.Properties.html#11293" class="Bound">b</a>  <a id="11313" class="Symbol">→</a> <a id="11315" href="Cubical.Data.Sum.Properties.html#10515" class="Bound">D</a>
  <a id="11319" href="Cubical.Data.Sum.Properties.html#11274" class="Function">e-pres-inr-help</a> <a id="11335" href="Cubical.Data.Sum.Properties.html#11335" class="Bound">b</a> <a id="11337" class="Symbol">=</a> <a id="11339" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="11346" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="11348" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="11350" href="Cubical.Data.Sum.Properties.html#10522" class="Bound">p</a> <a id="11352" href="Cubical.Data.Sum.Properties.html#11335" class="Bound">b</a> <a id="11354" class="Symbol">λ</a> <a id="11356" href="Cubical.Data.Sum.Properties.html#11356" class="Bound">d</a> <a id="11358" href="Cubical.Data.Sum.Properties.html#11358" class="Bound">_</a> <a id="11360" class="Symbol">→</a> <a id="11362" href="Cubical.Data.Sum.Properties.html#11356" class="Bound">d</a>

  <a id="11367" href="Cubical.Data.Sum.Properties.html#11367" class="Function">p&#39;</a> <a id="11370" class="Symbol">:</a> <a id="11372" class="Symbol">(</a><a id="11373" href="Cubical.Data.Sum.Properties.html#11373" class="Bound">a</a> <a id="11375" class="Symbol">:</a> <a id="11377" href="Cubical.Data.Sum.Properties.html#10499" class="Bound">C</a><a id="11378" class="Symbol">)</a> <a id="11380" class="Symbol">→</a> <a id="11382" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11390" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="11392" class="Symbol">(</a><a id="11393" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11397" href="Cubical.Data.Sum.Properties.html#11373" class="Bound">a</a><a id="11398" class="Symbol">)</a> <a id="11400" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11402" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11406" class="Symbol">(</a><a id="11407" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11415" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="11417" href="Cubical.Data.Sum.Properties.html#11373" class="Bound">a</a><a id="11418" class="Symbol">)</a>
  <a id="11422" href="Cubical.Data.Sum.Properties.html#11367" class="Function">p&#39;</a> <a id="11425" href="Cubical.Data.Sum.Properties.html#11425" class="Bound">c</a> <a id="11427" class="Symbol">=</a> <a id="11429" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11434" class="Symbol">(</a><a id="11435" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11443" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="11445" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11447" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="11450" class="Symbol">)</a> <a id="11452" class="Symbol">(</a><a id="11453" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="11466" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="11468" href="Cubical.Data.Sum.Properties.html#11425" class="Bound">c</a><a id="11469" class="Symbol">))</a>
      <a id="11478" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11486" class="Symbol">(</a><a id="11487" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11495" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="11496" class="Symbol">)</a> <a id="11498" class="Symbol">(</a><a id="11499" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11503" class="Symbol">(</a><a id="11504" href="Cubical.Data.Sum.Properties.html#10522" class="Bound">p</a> <a id="11506" class="Symbol">(</a><a id="11507" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11515" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="11517" href="Cubical.Data.Sum.Properties.html#11425" class="Bound">c</a><a id="11518" class="Symbol">)))</a>
      <a id="11528" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11531" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11539" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="11541" class="Symbol">_</a>

  <a id="11546" href="Cubical.Data.Sum.Properties.html#11546" class="Function">e⁻-pres-inr-help</a> <a id="11563" class="Symbol">:</a> <a id="11565" class="Symbol">(</a><a id="11566" href="Cubical.Data.Sum.Properties.html#11566" class="Bound">d</a> <a id="11568" class="Symbol">:</a> <a id="11570" href="Cubical.Data.Sum.Properties.html#10515" class="Bound">D</a><a id="11571" class="Symbol">)</a> <a id="11573" class="Symbol">→</a> <a id="11575" href="Cubical.Data.Sum.Properties.html#10842" class="Function">T</a> <a id="11577" class="Symbol">(</a><a id="11578" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11585" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a><a id="11586" class="Symbol">)</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11596" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="11597" class="Symbol">)</a> <a id="11599" href="Cubical.Data.Sum.Properties.html#11367" class="Function">p&#39;</a> <a id="11602" href="Cubical.Data.Sum.Properties.html#11566" class="Bound">d</a> <a id="11604" class="Symbol">→</a> <a id="11606" href="Cubical.Data.Sum.Properties.html#10507" class="Bound">B</a>
  <a id="11610" href="Cubical.Data.Sum.Properties.html#11546" class="Function">e⁻-pres-inr-help</a> <a id="11627" href="Cubical.Data.Sum.Properties.html#11627" class="Bound">d</a> <a id="11629" class="Symbol">=</a> <a id="11631" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="11638" class="Symbol">(</a><a id="11639" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11646" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a><a id="11647" class="Symbol">)</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11657" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="11658" class="Symbol">)</a> <a id="11660" href="Cubical.Data.Sum.Properties.html#11367" class="Function">p&#39;</a> <a id="11663" href="Cubical.Data.Sum.Properties.html#11627" class="Bound">d</a> <a id="11665" class="Symbol">λ</a> <a id="11667" href="Cubical.Data.Sum.Properties.html#11667" class="Bound">b</a> <a id="11669" href="Cubical.Data.Sum.Properties.html#11669" class="Bound">_</a> <a id="11671" class="Symbol">→</a> <a id="11673" href="Cubical.Data.Sum.Properties.html#11667" class="Bound">b</a>

  <a id="11678" href="Cubical.Data.Sum.Properties.html#11678" class="Function">e-pres-inr</a> <a id="11689" class="Symbol">:</a> <a id="11691" href="Cubical.Data.Sum.Properties.html#10507" class="Bound">B</a> <a id="11693" class="Symbol">→</a> <a id="11695" href="Cubical.Data.Sum.Properties.html#10515" class="Bound">D</a>
  <a id="11699" href="Cubical.Data.Sum.Properties.html#11678" class="Function">e-pres-inr</a> <a id="11710" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">b</a> <a id="11712" class="Symbol">=</a> <a id="11714" href="Cubical.Data.Sum.Properties.html#11274" class="Function">e-pres-inr-help</a> <a id="11730" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">b</a> <a id="11732" class="Symbol">(_</a> <a id="11735" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11737" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11741" class="Symbol">)</a>

  <a id="11746" href="Cubical.Data.Sum.Properties.html#11746" class="Function">e⁻-pres-inr</a> <a id="11758" class="Symbol">:</a> <a id="11760" href="Cubical.Data.Sum.Properties.html#10515" class="Bound">D</a> <a id="11762" class="Symbol">→</a> <a id="11764" href="Cubical.Data.Sum.Properties.html#10507" class="Bound">B</a>
  <a id="11768" href="Cubical.Data.Sum.Properties.html#11746" class="Function">e⁻-pres-inr</a> <a id="11780" href="Cubical.Data.Sum.Properties.html#11780" class="Bound">d</a> <a id="11782" class="Symbol">=</a> <a id="11784" href="Cubical.Data.Sum.Properties.html#11546" class="Function">e⁻-pres-inr-help</a> <a id="11801" href="Cubical.Data.Sum.Properties.html#11780" class="Bound">d</a> <a id="11803" class="Symbol">(_</a> <a id="11806" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11808" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11812" class="Symbol">)</a>

  <a id="11817" href="Cubical.Data.Sum.Properties.html#11817" class="Function">lem1</a> <a id="11822" class="Symbol">:</a> <a id="11824" class="Symbol">(</a><a id="11825" href="Cubical.Data.Sum.Properties.html#11825" class="Bound">b</a> <a id="11827" class="Symbol">:</a> <a id="11829" href="Cubical.Data.Sum.Properties.html#10507" class="Bound">B</a><a id="11830" class="Symbol">)</a> <a id="11832" class="Symbol">(</a><a id="11833" href="Cubical.Data.Sum.Properties.html#11833" class="Bound">e</a> <a id="11835" class="Symbol">:</a> <a id="11837" href="Cubical.Data.Sum.Properties.html#10842" class="Function">T</a> <a id="11839" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="11841" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="11843" href="Cubical.Data.Sum.Properties.html#10522" class="Bound">p</a> <a id="11845" href="Cubical.Data.Sum.Properties.html#11825" class="Bound">b</a><a id="11846" class="Symbol">)</a> <a id="11848" class="Symbol">(</a><a id="11849" href="Cubical.Data.Sum.Properties.html#11849" class="Bound">d</a> <a id="11851" class="Symbol">:</a> <a id="11853" class="Symbol">_)</a>
    <a id="11860" class="Symbol">→</a> <a id="11862" href="Cubical.Data.Sum.Properties.html#11546" class="Function">e⁻-pres-inr-help</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Cubical.Data.Sum.Properties.html#11274" class="Function">e-pres-inr-help</a> <a id="11896" href="Cubical.Data.Sum.Properties.html#11825" class="Bound">b</a> <a id="11898" href="Cubical.Data.Sum.Properties.html#11833" class="Bound">e</a><a id="11899" class="Symbol">)</a> <a id="11901" href="Cubical.Data.Sum.Properties.html#11849" class="Bound">d</a> <a id="11903" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11905" href="Cubical.Data.Sum.Properties.html#11825" class="Bound">b</a>
  <a id="11909" href="Cubical.Data.Sum.Properties.html#11817" class="Function">lem1</a> <a id="11914" href="Cubical.Data.Sum.Properties.html#11914" class="Bound">b</a> <a id="11916" class="Symbol">=</a> <a id="11918" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="11925" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="11927" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="11929" href="Cubical.Data.Sum.Properties.html#10522" class="Bound">p</a> <a id="11931" href="Cubical.Data.Sum.Properties.html#11914" class="Bound">b</a> <a id="11933" class="Symbol">λ</a> <a id="11935" href="Cubical.Data.Sum.Properties.html#11935" class="Bound">d</a> <a id="11937" href="Cubical.Data.Sum.Properties.html#11937" class="Bound">s</a>
    <a id="11943" class="Symbol">→</a> <a id="11945" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="11952" class="Symbol">(</a><a id="11953" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11960" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a><a id="11961" class="Symbol">)</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11971" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="11972" class="Symbol">)</a> <a id="11974" href="Cubical.Data.Sum.Properties.html#11367" class="Function">p&#39;</a> <a id="11977" class="Symbol">_</a>
      <a id="11985" class="Symbol">λ</a> <a id="11987" href="Cubical.Data.Sum.Properties.html#11987" class="Bound">b&#39;</a> <a id="11990" href="Cubical.Data.Sum.Properties.html#11990" class="Bound">s&#39;</a> <a id="11993" class="Symbol">→</a> <a id="11995" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12001" class="Symbol">(_</a> <a id="12004" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12006" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="12022" class="Symbol">_</a> <a id="12024" class="Symbol">_)</a>
        <a id="12035" class="Symbol">(</a><a id="12036" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12040" href="Cubical.Data.Sum.Properties.html#11990" class="Bound">s&#39;</a> <a id="12043" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12045" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12050" class="Symbol">(</a><a id="12051" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12059" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="12060" class="Symbol">)</a> <a id="12062" class="Symbol">(</a><a id="12063" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12067" href="Cubical.Data.Sum.Properties.html#11937" class="Bound">s</a><a id="12068" class="Symbol">)</a> <a id="12070" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12072" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12080" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="12082" class="Symbol">_)</a>

  <a id="12088" href="Cubical.Data.Sum.Properties.html#12088" class="Function">lem2</a> <a id="12093" class="Symbol">:</a> <a id="12095" class="Symbol">(</a><a id="12096" href="Cubical.Data.Sum.Properties.html#12096" class="Bound">d</a> <a id="12098" class="Symbol">:</a> <a id="12100" href="Cubical.Data.Sum.Properties.html#10515" class="Bound">D</a><a id="12101" class="Symbol">)</a> <a id="12103" class="Symbol">(</a><a id="12104" href="Cubical.Data.Sum.Properties.html#12104" class="Bound">e</a> <a id="12106" class="Symbol">:</a> <a id="12108" href="Cubical.Data.Sum.Properties.html#10842" class="Function">T</a> <a id="12110" class="Symbol">(</a><a id="12111" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12118" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a><a id="12119" class="Symbol">)</a> <a id="12121" class="Symbol">(</a><a id="12122" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12129" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="12130" class="Symbol">)</a> <a id="12132" href="Cubical.Data.Sum.Properties.html#11367" class="Function">p&#39;</a> <a id="12135" href="Cubical.Data.Sum.Properties.html#12096" class="Bound">d</a> <a id="12137" class="Symbol">)</a> <a id="12139" class="Symbol">(</a><a id="12140" href="Cubical.Data.Sum.Properties.html#12140" class="Bound">t</a> <a id="12142" class="Symbol">:</a> <a id="12144" class="Symbol">_)</a>
    <a id="12151" class="Symbol">→</a> <a id="12153" href="Cubical.Data.Sum.Properties.html#11274" class="Function">e-pres-inr-help</a> <a id="12169" class="Symbol">(</a><a id="12170" href="Cubical.Data.Sum.Properties.html#11546" class="Function">e⁻-pres-inr-help</a> <a id="12187" href="Cubical.Data.Sum.Properties.html#12096" class="Bound">d</a> <a id="12189" href="Cubical.Data.Sum.Properties.html#12104" class="Bound">e</a><a id="12190" class="Symbol">)</a> <a id="12192" href="Cubical.Data.Sum.Properties.html#12140" class="Bound">t</a> <a id="12194" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12196" href="Cubical.Data.Sum.Properties.html#12096" class="Bound">d</a>
  <a id="12200" href="Cubical.Data.Sum.Properties.html#12088" class="Function">lem2</a> <a id="12205" href="Cubical.Data.Sum.Properties.html#12205" class="Bound">d</a> <a id="12207" class="Symbol">=</a> <a id="12209" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="12216" class="Symbol">(</a><a id="12217" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12224" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a><a id="12225" class="Symbol">)</a> <a id="12227" class="Symbol">(</a><a id="12228" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12235" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="12236" class="Symbol">)</a> <a id="12238" href="Cubical.Data.Sum.Properties.html#11367" class="Function">p&#39;</a> <a id="12241" href="Cubical.Data.Sum.Properties.html#12205" class="Bound">d</a>
    <a id="12247" class="Symbol">λ</a> <a id="12249" href="Cubical.Data.Sum.Properties.html#12249" class="Bound">b</a> <a id="12251" href="Cubical.Data.Sum.Properties.html#12251" class="Bound">s</a> <a id="12253" class="Symbol">→</a> <a id="12255" href="Cubical.Data.Sum.Properties.html#10919" class="Function">T-elim</a> <a id="12262" href="Cubical.Data.Sum.Properties.html#10518" class="Bound">f</a> <a id="12264" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="12266" href="Cubical.Data.Sum.Properties.html#10522" class="Bound">p</a> <a id="12268" class="Symbol">_</a> <a id="12270" class="Symbol">λ</a> <a id="12272" href="Cubical.Data.Sum.Properties.html#12272" class="Bound">d&#39;</a> <a id="12275" href="Cubical.Data.Sum.Properties.html#12275" class="Bound">s&#39;</a>
    <a id="12282" class="Symbol">→</a> <a id="12284" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12290" class="Symbol">(_</a> <a id="12293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12295" href="Cubical.Data.Sum.Properties.html#2851" class="Function">isEmbedding-inr</a> <a id="12311" class="Symbol">_</a> <a id="12313" class="Symbol">_)</a>
         <a id="12325" class="Symbol">(</a><a id="12326" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12330" href="Cubical.Data.Sum.Properties.html#12275" class="Bound">s&#39;</a> <a id="12333" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12335" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12340" class="Symbol">(</a><a id="12341" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12349" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a><a id="12350" class="Symbol">)</a> <a id="12352" class="Symbol">(</a><a id="12353" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12357" href="Cubical.Data.Sum.Properties.html#12251" class="Bound">s</a><a id="12358" class="Symbol">)</a> <a id="12360" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12362" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12370" href="Cubical.Data.Sum.Properties.html#10520" class="Bound">e</a> <a id="12372" class="Symbol">_)</a>

  <a id="12378" href="Cubical.Data.Sum.Properties.html#12378" class="Function">Iso&#39;</a> <a id="12383" class="Symbol">:</a> <a id="12385" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12389" href="Cubical.Data.Sum.Properties.html#10507" class="Bound">B</a> <a id="12391" href="Cubical.Data.Sum.Properties.html#10515" class="Bound">D</a>
  <a id="12395" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12403" href="Cubical.Data.Sum.Properties.html#12378" class="Function">Iso&#39;</a> <a id="12408" class="Symbol">=</a> <a id="12410" href="Cubical.Data.Sum.Properties.html#11678" class="Function">e-pres-inr</a>
  <a id="12423" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12431" href="Cubical.Data.Sum.Properties.html#12378" class="Function">Iso&#39;</a> <a id="12436" class="Symbol">=</a> <a id="12438" href="Cubical.Data.Sum.Properties.html#11746" class="Function">e⁻-pres-inr</a>
  <a id="12452" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12460" href="Cubical.Data.Sum.Properties.html#12378" class="Function">Iso&#39;</a> <a id="12465" href="Cubical.Data.Sum.Properties.html#12465" class="Bound">x</a> <a id="12467" class="Symbol">=</a> <a id="12469" href="Cubical.Data.Sum.Properties.html#12088" class="Function">lem2</a> <a id="12474" href="Cubical.Data.Sum.Properties.html#12465" class="Bound">x</a> <a id="12476" class="Symbol">(_</a> <a id="12479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12481" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12485" class="Symbol">)</a> <a id="12487" class="Symbol">(_</a> <a id="12490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12492" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12496" class="Symbol">)</a>
  <a id="12500" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12508" href="Cubical.Data.Sum.Properties.html#12378" class="Function">Iso&#39;</a> <a id="12513" href="Cubical.Data.Sum.Properties.html#12513" class="Bound">x</a> <a id="12515" class="Symbol">=</a> <a id="12517" href="Cubical.Data.Sum.Properties.html#11817" class="Function">lem1</a> <a id="12522" href="Cubical.Data.Sum.Properties.html#12513" class="Bound">x</a> <a id="12524" class="Symbol">(_</a> <a id="12527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12533" class="Symbol">)</a> <a id="12535" class="Symbol">(_</a> <a id="12538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12540" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12544" class="Symbol">)</a>

<a id="Lift⊎Iso"></a><a id="12547" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12556" class="Symbol">:</a> <a id="12558" class="Symbol">∀</a> <a id="12560" class="Symbol">(</a><a id="12561" href="Cubical.Data.Sum.Properties.html#12561" class="Bound">ℓ</a> <a id="12563" class="Symbol">:</a> <a id="12565" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="12570" class="Symbol">)</a>
  <a id="12574" class="Symbol">→</a> <a id="12576" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12580" class="Symbol">(</a><a id="12581" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="12586" class="Symbol">{</a><a id="12587" class="Argument">j</a> <a id="12589" class="Symbol">=</a> <a id="12591" href="Cubical.Data.Sum.Properties.html#12561" class="Bound">ℓ</a><a id="12592" class="Symbol">}</a> <a id="12594" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="12596" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12598" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="12603" class="Symbol">{</a><a id="12604" class="Argument">j</a> <a id="12606" class="Symbol">=</a> <a id="12608" href="Cubical.Data.Sum.Properties.html#12561" class="Bound">ℓ</a><a id="12609" class="Symbol">}</a> <a id="12611" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="12612" class="Symbol">)</a>
         <a id="12623" class="Symbol">(</a><a id="12624" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="12629" class="Symbol">{</a><a id="12630" class="Argument">j</a> <a id="12632" class="Symbol">=</a> <a id="12634" href="Cubical.Data.Sum.Properties.html#12561" class="Bound">ℓ</a><a id="12635" class="Symbol">}</a> <a id="12637" class="Symbol">(</a><a id="12638" href="Cubical.Data.Sum.Properties.html#523" class="Generalizable">A</a> <a id="12640" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12642" href="Cubical.Data.Sum.Properties.html#539" class="Generalizable">B</a><a id="12643" class="Symbol">))</a>
<a id="12646" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12660" href="Cubical.Data.Sum.Properties.html#12660" class="Bound">ℓD</a><a id="12662" class="Symbol">)</a> <a id="12664" class="Symbol">(</a><a id="12665" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12669" href="Cubical.Data.Sum.Properties.html#12669" class="Bound">x</a><a id="12670" class="Symbol">)</a> <a id="12672" class="Symbol">=</a> <a id="12674" href="Cubical.Foundations.Prelude.html#21311" class="Function">liftFun</a> <a id="12682" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12686" href="Cubical.Data.Sum.Properties.html#12669" class="Bound">x</a>
<a id="12688" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12692" class="Symbol">(</a><a id="12693" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12702" href="Cubical.Data.Sum.Properties.html#12702" class="Bound">ℓD</a><a id="12704" class="Symbol">)</a> <a id="12706" class="Symbol">(</a><a id="12707" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12711" href="Cubical.Data.Sum.Properties.html#12711" class="Bound">x</a><a id="12712" class="Symbol">)</a> <a id="12714" class="Symbol">=</a> <a id="12716" href="Cubical.Foundations.Prelude.html#21311" class="Function">liftFun</a> <a id="12724" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12728" href="Cubical.Data.Sum.Properties.html#12711" class="Bound">x</a>
<a id="12730" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12734" class="Symbol">(</a><a id="12735" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12744" href="Cubical.Data.Sum.Properties.html#12744" class="Bound">ℓD</a><a id="12746" class="Symbol">)</a> <a id="12748" class="Symbol">(</a><a id="12749" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="12754" class="Symbol">(</a><a id="12755" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12759" href="Cubical.Data.Sum.Properties.html#12759" class="Bound">x</a><a id="12760" class="Symbol">))</a> <a id="12763" class="Symbol">=</a> <a id="12765" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12769" class="Symbol">(</a><a id="12770" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="12775" href="Cubical.Data.Sum.Properties.html#12759" class="Bound">x</a><a id="12776" class="Symbol">)</a>
<a id="12778" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12782" class="Symbol">(</a><a id="12783" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12792" href="Cubical.Data.Sum.Properties.html#12792" class="Bound">ℓD</a><a id="12794" class="Symbol">)</a> <a id="12796" class="Symbol">(</a><a id="12797" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="12802" class="Symbol">(</a><a id="12803" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12807" href="Cubical.Data.Sum.Properties.html#12807" class="Bound">x</a><a id="12808" class="Symbol">))</a> <a id="12811" class="Symbol">=</a> <a id="12813" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12817" class="Symbol">(</a><a id="12818" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="12823" href="Cubical.Data.Sum.Properties.html#12807" class="Bound">x</a><a id="12824" class="Symbol">)</a>
<a id="12826" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12830" class="Symbol">(</a><a id="12831" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12840" href="Cubical.Data.Sum.Properties.html#12840" class="Bound">ℓD</a><a id="12842" class="Symbol">)</a> <a id="12844" class="Symbol">(</a><a id="12845" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="12850" class="Symbol">(</a><a id="12851" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12855" href="Cubical.Data.Sum.Properties.html#12855" class="Bound">x</a><a id="12856" class="Symbol">))</a> <a id="12859" class="Symbol">=</a> <a id="12861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12866" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12870" class="Symbol">(</a><a id="12871" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12880" href="Cubical.Data.Sum.Properties.html#12880" class="Bound">ℓD</a><a id="12882" class="Symbol">)</a> <a id="12884" class="Symbol">(</a><a id="12885" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="12890" class="Symbol">(</a><a id="12891" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12895" href="Cubical.Data.Sum.Properties.html#12895" class="Bound">x</a><a id="12896" class="Symbol">))</a> <a id="12899" class="Symbol">=</a> <a id="12901" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12906" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12910" class="Symbol">(</a><a id="12911" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12920" href="Cubical.Data.Sum.Properties.html#12920" class="Bound">ℓD</a><a id="12922" class="Symbol">)</a> <a id="12924" class="Symbol">(</a><a id="12925" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12929" href="Cubical.Data.Sum.Properties.html#12929" class="Bound">x</a><a id="12930" class="Symbol">)</a> <a id="12932" class="Symbol">=</a> <a id="12934" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12939" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12943" class="Symbol">(</a><a id="12944" href="Cubical.Data.Sum.Properties.html#12547" class="Function">Lift⊎Iso</a> <a id="12953" href="Cubical.Data.Sum.Properties.html#12953" class="Bound">ℓD</a><a id="12955" class="Symbol">)</a> <a id="12957" class="Symbol">(</a><a id="12958" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12962" href="Cubical.Data.Sum.Properties.html#12962" class="Bound">x</a><a id="12963" class="Symbol">)</a> <a id="12965" class="Symbol">=</a> <a id="12967" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sum.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Sum.Properties.html" class="Module">Cubical.Data.Sum.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Unit.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a> <a id="31" class="Keyword">where</a>
<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>


<a id="79" class="Comment">-- Obtain Unit</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="124" class="Keyword">public</a>
  <a id="133" class="Keyword">renaming</a> <a id="142" class="Symbol">(</a> <a id="144" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="146" class="Symbol">to</a> <a id="149" class="Record">Unit</a> <a id="154" class="Symbol">)</a>

<a id="157" class="Comment">-- Universe polymorphic version</a>
<a id="Unit*"></a><a id="189" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="195" class="Symbol">:</a> <a id="197" class="Symbol">{</a><a id="198" href="Cubical.Data.Unit.Base.html#198" class="Bound">ℓ</a> <a id="200" class="Symbol">:</a> <a id="202" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="207" class="Symbol">}</a> <a id="209" class="Symbol">→</a> <a id="211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="216" href="Cubical.Data.Unit.Base.html#198" class="Bound">ℓ</a>
<a id="218" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="224" class="Symbol">=</a> <a id="226" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="231" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="237" class="Keyword">pattern</a> <a id="tt*"></a><a id="245" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="249" class="Symbol">=</a> <a id="251" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="256" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="260" class="Comment">-- Pointed version</a>
<a id="Unit*∙"></a><a id="279" href="Cubical.Data.Unit.Base.html#279" class="Function">Unit*∙</a> <a id="286" class="Symbol">:</a> <a id="288" class="Symbol">∀</a> <a id="290" class="Symbol">{</a><a id="291" href="Cubical.Data.Unit.Base.html#291" class="Bound">ℓ</a><a id="292" class="Symbol">}</a> <a id="294" class="Symbol">→</a> <a id="296" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="299" href="Cubical.Data.Unit.Base.html#299" class="Bound">X</a> <a id="301" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="303" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="308" href="Cubical.Data.Unit.Base.html#291" class="Bound">ℓ</a> <a id="310" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="312" href="Cubical.Data.Unit.Base.html#299" class="Bound">X</a>
<a id="314" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="318" href="Cubical.Data.Unit.Base.html#279" class="Function">Unit*∙</a> <a id="325" class="Symbol">=</a> <a id="327" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="333" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="337" href="Cubical.Data.Unit.Base.html#279" class="Function">Unit*∙</a> <a id="344" class="Symbol">=</a> <a id="346" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>

<a id="351" class="Comment">-- Universe polymorphic version without definitional equality</a>
<a id="413" class="Comment">-- Allows us to &quot;lock&quot; proofs. See &quot;Locking, unlocking&quot; in</a>
<a id="472" class="Comment">-- https://coq.inria.fr/refman/proof-engine/ssreflect-proof-language.html</a>
<a id="546" class="Keyword">data</a> <a id="lockUnit"></a><a id="551" href="Cubical.Data.Unit.Base.html#551" class="Datatype">lockUnit</a> <a id="560" class="Symbol">{</a><a id="561" href="Cubical.Data.Unit.Base.html#561" class="Bound">ℓ</a><a id="562" class="Symbol">}</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="571" href="Cubical.Data.Unit.Base.html#561" class="Bound">ℓ</a> <a id="573" class="Keyword">where</a>
  <a id="lockUnit.unlock"></a><a id="581" href="Cubical.Data.Unit.Base.html#581" class="InductiveConstructor">unlock</a> <a id="588" class="Symbol">:</a> <a id="590" href="Cubical.Data.Unit.Base.html#551" class="Datatype">lockUnit</a>
</pre></body></html>

==> anc/html/Cubical.Data.Unit.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.Properties.html" class="Module">Cubical.Data.Unit.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Cubical.Data.Prod.Base.html" class="Module">Cubical.Data.Prod.Base</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="421" class="Keyword">hiding</a> <a id="428" class="Symbol">(</a><a id="429" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a><a id="432" class="Symbol">)</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="479" class="Keyword">open</a> <a id="484" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="489" class="Keyword">private</a>
  <a id="499" class="Keyword">variable</a>
    <a id="512" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a> <a id="514" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="terminal"></a><a id="526" href="Cubical.Data.Unit.Properties.html#526" class="Function">terminal</a> <a id="535" class="Symbol">:</a> <a id="537" class="Symbol">(</a><a id="538" href="Cubical.Data.Unit.Properties.html#538" class="Bound">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="547" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="548" class="Symbol">)</a> <a id="550" class="Symbol">→</a> <a id="552" href="Cubical.Data.Unit.Properties.html#538" class="Bound">A</a> <a id="554" class="Symbol">→</a> <a id="556" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="561" href="Cubical.Data.Unit.Properties.html#526" class="Function">terminal</a> <a id="570" href="Cubical.Data.Unit.Properties.html#570" class="Bound">A</a> <a id="572" href="Cubical.Data.Unit.Properties.html#572" class="Bound">x</a> <a id="574" class="Symbol">=</a> <a id="576" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="isContrUnit"></a><a id="580" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a> <a id="592" class="Symbol">:</a> <a id="594" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="602" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="607" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a> <a id="619" class="Symbol">=</a> <a id="621" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="626" class="Symbol">λ</a> <a id="628" class="Symbol">{</a><a id="629" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="632" class="Symbol">→</a> <a id="634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="638" class="Symbol">}</a>

<a id="isPropUnit"></a><a id="641" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a> <a id="652" class="Symbol">:</a> <a id="654" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="661" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="666" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a> <a id="677" class="Symbol">_</a> <a id="679" class="Symbol">_</a> <a id="681" href="Cubical.Data.Unit.Properties.html#681" class="Bound">i</a> <a id="683" class="Symbol">=</a> <a id="685" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="688" class="Comment">-- definitionally equal to: isContr→isProp isContrUnit</a>

<a id="isSetUnit"></a><a id="744" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="762" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="767" href="Cubical.Data.Unit.Properties.html#744" class="Function">isSetUnit</a> <a id="777" class="Symbol">=</a> <a id="779" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="792" href="Cubical.Data.Unit.Properties.html#641" class="Function">isPropUnit</a>

<a id="isOfHLevelUnit"></a><a id="804" href="Cubical.Data.Unit.Properties.html#804" class="Function">isOfHLevelUnit</a> <a id="819" class="Symbol">:</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.Data.Unit.Properties.html#822" class="Bound">n</a> <a id="824" class="Symbol">:</a> <a id="826" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="832" class="Symbol">)</a> <a id="834" class="Symbol">→</a> <a id="836" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="847" href="Cubical.Data.Unit.Properties.html#822" class="Bound">n</a> <a id="849" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="854" href="Cubical.Data.Unit.Properties.html#804" class="Function">isOfHLevelUnit</a> <a id="869" href="Cubical.Data.Unit.Properties.html#869" class="Bound">n</a> <a id="871" class="Symbol">=</a> <a id="873" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="892" href="Cubical.Data.Unit.Properties.html#869" class="Bound">n</a> <a id="894" href="Cubical.Data.Unit.Properties.html#580" class="Function">isContrUnit</a>

<a id="907" class="Keyword">module</a> <a id="914" href="Cubical.Data.Unit.Properties.html#914" class="Module">_</a> <a id="916" class="Symbol">(</a><a id="917" href="Cubical.Data.Unit.Properties.html#917" class="Bound">A</a> <a id="919" class="Symbol">:</a> <a id="921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="926" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="927" class="Symbol">)</a> <a id="929" class="Keyword">where</a>
  <a id="937" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="949" class="Symbol">:</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Data.Unit.Properties.html#917" class="Bound">A</a><a id="960" class="Symbol">)</a> <a id="962" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="964" href="Cubical.Data.Unit.Properties.html#917" class="Bound">A</a>
  <a id="968" class="Keyword">unquoteDef</a> <a id="979" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1008" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="1020" class="Symbol">(λ</a> <a id="1023" href="Cubical.Data.Unit.Properties.html#1023" class="Bound">f</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Cubical.Data.Unit.Properties.html#1023" class="Bound">f</a> <a id="1029" class="Symbol">_)</a> <a id="1032" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>

<a id="UnitToTypePath"></a><a id="1039" href="Cubical.Data.Unit.Properties.html#1039" class="Function">UnitToTypePath</a> <a id="1054" class="Symbol">:</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Cubical.Data.Unit.Properties.html#1059" class="Bound">ℓ</a><a id="1060" class="Symbol">}</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Cubical.Data.Unit.Properties.html#1063" class="Bound">A</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1072" href="Cubical.Data.Unit.Properties.html#1059" class="Bound">ℓ</a><a id="1073" class="Symbol">)</a> <a id="1075" class="Symbol">→</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Cubical.Data.Unit.Properties.html#1063" class="Bound">A</a><a id="1086" class="Symbol">)</a> <a id="1088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1090" href="Cubical.Data.Unit.Properties.html#1063" class="Bound">A</a>
<a id="1092" href="Cubical.Data.Unit.Properties.html#1039" class="Function">UnitToTypePath</a> <a id="1107" href="Cubical.Data.Unit.Properties.html#1107" class="Bound">A</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Cubical.Data.Unit.Properties.html#937" class="Function">UnitToType≃</a> <a id="1127" href="Cubical.Data.Unit.Properties.html#1107" class="Bound">A</a><a id="1128" class="Symbol">)</a>

<a id="1131" class="Keyword">module</a> <a id="1138" href="Cubical.Data.Unit.Properties.html#1138" class="Module">_</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1157" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Keyword">where</a>

  <a id="1169" class="Keyword">open</a> <a id="1174" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="1181" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1196" class="Symbol">((</a><a id="1198" href="Cubical.Data.Unit.Properties.html#1198" class="Bound">x</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1212" href="Cubical.Data.Unit.Properties.html#1198" class="Bound">x</a><a id="1213" class="Symbol">)</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1218" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1220" class="Symbol">)</a>
  <a id="1224" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1228" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1237" href="Cubical.Data.Unit.Properties.html#1237" class="Bound">f</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Cubical.Data.Unit.Properties.html#1237" class="Bound">f</a> <a id="1243" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1248" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1252" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1261" href="Cubical.Data.Unit.Properties.html#1261" class="Bound">a</a> <a id="1263" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Cubical.Data.Unit.Properties.html#1261" class="Bound">a</a>
  <a id="1272" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1276" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1285" href="Cubical.Data.Unit.Properties.html#1285" class="Bound">a</a> <a id="1287" class="Symbol">=</a> <a id="1289" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1296" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1300" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a> <a id="1309" href="Cubical.Data.Unit.Properties.html#1309" class="Bound">f</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1321" href="Cubical.Data.Unit.Properties.html#1321" class="Function">ΠUnit</a> <a id="1327" class="Symbol">:</a> <a id="1329" class="Symbol">((</a><a id="1331" href="Cubical.Data.Unit.Properties.html#1331" class="Bound">x</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1339" class="Symbol">)</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1345" href="Cubical.Data.Unit.Properties.html#1331" class="Bound">x</a><a id="1346" class="Symbol">)</a> <a id="1348" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1350" href="Cubical.Data.Unit.Properties.html#1141" class="Bound">A</a> <a id="1352" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="1357" href="Cubical.Data.Unit.Properties.html#1321" class="Function">ΠUnit</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1376" href="Cubical.Data.Unit.Properties.html#1181" class="Function">ΠUnitIso</a>

<a id="1386" class="Keyword">module</a> <a id="1393" href="Cubical.Data.Unit.Properties.html#1393" class="Module">_</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Cubical.Data.Unit.Properties.html#1396" class="Bound">A</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="1406" class="Symbol">{</a><a id="1407" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1417" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Keyword">where</a>

  <a id="1430" class="Keyword">open</a> <a id="1435" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="1442" href="Cubical.Data.Unit.Properties.html#1442" class="Function">ΠUnit*Iso</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1458" class="Symbol">((</a><a id="1460" href="Cubical.Data.Unit.Properties.html#1460" class="Bound">x</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Cubical.Data.Unit.Properties.html#1396" class="Bound">A</a> <a id="1475" href="Cubical.Data.Unit.Properties.html#1460" class="Bound">x</a><a id="1476" class="Symbol">)</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Cubical.Data.Unit.Properties.html#1396" class="Bound">A</a> <a id="1481" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="1484" class="Symbol">)</a>
  <a id="1488" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1492" href="Cubical.Data.Unit.Properties.html#1442" class="Function">ΠUnit*Iso</a> <a id="1502" href="Cubical.Data.Unit.Properties.html#1502" class="Bound">f</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Cubical.Data.Unit.Properties.html#1502" class="Bound">f</a> <a id="1508" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
  <a id="1514" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1518" href="Cubical.Data.Unit.Properties.html#1442" class="Function">ΠUnit*Iso</a> <a id="1528" href="Cubical.Data.Unit.Properties.html#1528" class="Bound">a</a> <a id="1530" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Cubical.Data.Unit.Properties.html#1528" class="Bound">a</a>
  <a id="1540" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1544" href="Cubical.Data.Unit.Properties.html#1442" class="Function">ΠUnit*Iso</a> <a id="1554" href="Cubical.Data.Unit.Properties.html#1554" class="Bound">a</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1565" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1569" href="Cubical.Data.Unit.Properties.html#1442" class="Function">ΠUnit*Iso</a> <a id="1579" href="Cubical.Data.Unit.Properties.html#1579" class="Bound">f</a> <a id="1581" class="Symbol">=</a> <a id="1583" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1591" href="Cubical.Data.Unit.Properties.html#1591" class="Function">ΠUnit*</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">((</a><a id="1602" href="Cubical.Data.Unit.Properties.html#1602" class="Bound">x</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Cubical.Data.Unit.Properties.html#1396" class="Bound">A</a> <a id="1617" href="Cubical.Data.Unit.Properties.html#1602" class="Bound">x</a><a id="1618" class="Symbol">)</a> <a id="1620" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1622" href="Cubical.Data.Unit.Properties.html#1396" class="Bound">A</a> <a id="1624" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
  <a id="1630" href="Cubical.Data.Unit.Properties.html#1591" class="Function">ΠUnit*</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1650" href="Cubical.Data.Unit.Properties.html#1442" class="Function">ΠUnit*Iso</a>

<a id="fiberUnitIso"></a><a id="1661" href="Cubical.Data.Unit.Properties.html#1661" class="Function">fiberUnitIso</a> <a id="1674" class="Symbol">:</a> <a id="1676" class="Symbol">{</a><a id="1677" href="Cubical.Data.Unit.Properties.html#1677" class="Bound">A</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1686" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1687" class="Symbol">}</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1702" class="Symbol">(λ</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.Data.Unit.Properties.html#1706" class="Bound">a</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Cubical.Data.Unit.Properties.html#1677" class="Bound">A</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1717" class="Symbol">)</a> <a id="1719" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1721" class="Symbol">)</a> <a id="1723" href="Cubical.Data.Unit.Properties.html#1677" class="Bound">A</a>
<a id="1725" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1729" href="Cubical.Data.Unit.Properties.html#1661" class="Function">fiberUnitIso</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="1748" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1752" href="Cubical.Data.Unit.Properties.html#1661" class="Function">fiberUnitIso</a> <a id="1765" href="Cubical.Data.Unit.Properties.html#1765" class="Bound">a</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="Cubical.Data.Unit.Properties.html#1765" class="Bound">a</a> <a id="1771" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1773" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1778" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1782" href="Cubical.Data.Unit.Properties.html#1661" class="Function">fiberUnitIso</a> <a id="1795" class="Symbol">_</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1804" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1808" href="Cubical.Data.Unit.Properties.html#1661" class="Function">fiberUnitIso</a> <a id="1821" class="Symbol">_</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isContr→Iso2"></a><a id="1831" href="Cubical.Data.Unit.Properties.html#1831" class="Function">isContr→Iso2</a> <a id="1844" class="Symbol">:</a> <a id="1846" class="Symbol">{</a><a id="1847" href="Cubical.Data.Unit.Properties.html#1847" class="Bound">A</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1856" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="1857" class="Symbol">}</a> <a id="1859" class="Symbol">{</a><a id="1860" href="Cubical.Data.Unit.Properties.html#1860" class="Bound">B</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1869" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a><a id="1871" class="Symbol">}</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1883" href="Cubical.Data.Unit.Properties.html#1847" class="Bound">A</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Cubical.Data.Unit.Properties.html#1847" class="Bound">A</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Cubical.Data.Unit.Properties.html#1860" class="Bound">B</a><a id="1897" class="Symbol">)</a> <a id="1899" href="Cubical.Data.Unit.Properties.html#1860" class="Bound">B</a>
<a id="1901" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Cubical.Data.Unit.Properties.html#1831" class="Function">isContr→Iso2</a> <a id="1919" href="Cubical.Data.Unit.Properties.html#1919" class="Bound">iscontr</a><a id="1926" class="Symbol">)</a> <a id="1928" href="Cubical.Data.Unit.Properties.html#1928" class="Bound">f</a> <a id="1930" class="Symbol">=</a> <a id="1932" href="Cubical.Data.Unit.Properties.html#1928" class="Bound">f</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1939" href="Cubical.Data.Unit.Properties.html#1919" class="Bound">iscontr</a><a id="1946" class="Symbol">)</a>
<a id="1948" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Cubical.Data.Unit.Properties.html#1831" class="Function">isContr→Iso2</a> <a id="1966" href="Cubical.Data.Unit.Properties.html#1966" class="Bound">iscontr</a><a id="1973" class="Symbol">)</a> <a id="1975" href="Cubical.Data.Unit.Properties.html#1975" class="Bound">b</a> <a id="1977" class="Symbol">_</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="Cubical.Data.Unit.Properties.html#1975" class="Bound">b</a>
<a id="1983" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.Data.Unit.Properties.html#1831" class="Function">isContr→Iso2</a> <a id="2001" href="Cubical.Data.Unit.Properties.html#2001" class="Bound">iscontr</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">_</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2019" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.Data.Unit.Properties.html#1831" class="Function">isContr→Iso2</a> <a id="2037" href="Cubical.Data.Unit.Properties.html#2037" class="Bound">iscontr</a><a id="2044" class="Symbol">)</a> <a id="2046" href="Cubical.Data.Unit.Properties.html#2046" class="Bound">f</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2057" class="Symbol">λ</a> <a id="2059" href="Cubical.Data.Unit.Properties.html#2059" class="Bound">x</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2068" href="Cubical.Data.Unit.Properties.html#2046" class="Bound">f</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2075" href="Cubical.Data.Unit.Properties.html#2037" class="Bound">iscontr</a> <a id="2083" href="Cubical.Data.Unit.Properties.html#2059" class="Bound">x</a><a id="2084" class="Symbol">)</a>

<a id="diagonal-unit"></a><a id="2087" href="Cubical.Data.Unit.Properties.html#2087" class="Function">diagonal-unit</a> <a id="2101" class="Symbol">:</a> <a id="2103" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2108" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2110" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2115" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2117" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2122" href="Cubical.Data.Unit.Properties.html#2087" class="Function">diagonal-unit</a> <a id="2136" class="Symbol">=</a> <a id="2138" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2153" class="Symbol">(λ</a> <a id="2156" href="Cubical.Data.Unit.Properties.html#2156" class="Bound">x</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2163" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2165" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2167" class="Symbol">)</a> <a id="2169" class="Symbol">(λ</a> <a id="2172" href="Cubical.Data.Unit.Properties.html#2172" class="Bound">x</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">(λ</a> <a id="2183" class="Symbol">{(</a><a id="2185" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2188" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2190" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2192" class="Symbol">)</a> <a id="2194" href="Cubical.Data.Unit.Properties.html#2194" class="Bound">i</a> <a id="2196" class="Symbol">→</a> <a id="2198" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2201" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2203" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2205" class="Symbol">})</a> <a id="2208" class="Symbol">λ</a> <a id="2210" class="Symbol">{</a><a id="2211" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2214" href="Cubical.Data.Unit.Properties.html#2214" class="Bound">i</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2220" class="Symbol">})</a>

<a id="fibId"></a><a id="2224" href="Cubical.Data.Unit.Properties.html#2224" class="Function">fibId</a> <a id="2230" class="Symbol">:</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Cubical.Data.Unit.Properties.html#2233" class="Bound">A</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2242" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="2243" class="Symbol">)</a> <a id="2245" class="Symbol">→</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2254" class="Symbol">(λ</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Data.Unit.Properties.html#2258" class="Bound">x</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Cubical.Data.Unit.Properties.html#2233" class="Bound">A</a><a id="2263" class="Symbol">)</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2269" class="Symbol">)</a> <a id="2271" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2273" class="Symbol">)</a> <a id="2275" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2277" href="Cubical.Data.Unit.Properties.html#2233" class="Bound">A</a>
<a id="2279" href="Cubical.Data.Unit.Properties.html#2224" class="Function">fibId</a> <a id="2285" href="Cubical.Data.Unit.Properties.html#2285" class="Bound">A</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2292" href="Cubical.Data.Unit.Properties.html#2316" class="Function">e</a>
  <a id="2296" class="Keyword">where</a>
  <a id="2304" class="Keyword">unquoteDecl</a> <a id="2316" href="Cubical.Data.Unit.Properties.html#2316" class="Function">e</a> <a id="2318" class="Symbol">=</a> <a id="2320" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="2336" href="Cubical.Data.Unit.Properties.html#2316" class="Function">e</a> <a id="2338" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2342" class="Symbol">(λ</a> <a id="2345" href="Cubical.Data.Unit.Properties.html#2345" class="Bound">a</a> <a id="2347" class="Symbol">→</a> <a id="2349" href="Cubical.Data.Unit.Properties.html#2345" class="Bound">a</a> <a id="2351" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2357" class="Symbol">)</a>

<a id="isContr→≃Unit"></a><a id="2360" href="Cubical.Data.Unit.Properties.html#2360" class="Function">isContr→≃Unit</a> <a id="2374" class="Symbol">:</a> <a id="2376" class="Symbol">{</a><a id="2377" href="Cubical.Data.Unit.Properties.html#2377" class="Bound">A</a> <a id="2379" class="Symbol">:</a> <a id="2381" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2386" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="2387" class="Symbol">}</a> <a id="2389" class="Symbol">→</a> <a id="2391" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2399" href="Cubical.Data.Unit.Properties.html#2377" class="Bound">A</a> <a id="2401" class="Symbol">→</a> <a id="2403" href="Cubical.Data.Unit.Properties.html#2377" class="Bound">A</a> <a id="2405" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2407" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2412" href="Cubical.Data.Unit.Properties.html#2360" class="Function">isContr→≃Unit</a> <a id="2426" href="Cubical.Data.Unit.Properties.html#2426" class="Bound">contr</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2450" class="Symbol">(λ</a> <a id="2453" href="Cubical.Data.Unit.Properties.html#2453" class="Bound">_</a> <a id="2455" class="Symbol">→</a> <a id="2457" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2459" class="Symbol">)</a> <a id="2461" class="Symbol">(λ</a> <a id="2464" href="Cubical.Data.Unit.Properties.html#2464" class="Bound">_</a> <a id="2466" class="Symbol">→</a> <a id="2468" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2472" href="Cubical.Data.Unit.Properties.html#2426" class="Bound">contr</a><a id="2477" class="Symbol">)</a> <a id="2479" class="Symbol">(λ</a> <a id="2482" href="Cubical.Data.Unit.Properties.html#2482" class="Bound">_</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2490" class="Symbol">)</a> <a id="2492" class="Symbol">λ</a> <a id="2494" href="Cubical.Data.Unit.Properties.html#2494" class="Bound">_</a> <a id="2496" class="Symbol">→</a> <a id="2498" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2502" href="Cubical.Data.Unit.Properties.html#2426" class="Bound">contr</a> <a id="2508" class="Symbol">_)</a>

<a id="isContr→≡Unit"></a><a id="2512" href="Cubical.Data.Unit.Properties.html#2512" class="Function">isContr→≡Unit</a> <a id="2526" class="Symbol">:</a> <a id="2528" class="Symbol">{</a><a id="2529" href="Cubical.Data.Unit.Properties.html#2529" class="Bound">A</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="Agda.Primitive.html#388" class="Primitive">Type₀</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2550" href="Cubical.Data.Unit.Properties.html#2529" class="Bound">A</a> <a id="2552" class="Symbol">→</a> <a id="2554" href="Cubical.Data.Unit.Properties.html#2529" class="Bound">A</a> <a id="2556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2558" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2563" href="Cubical.Data.Unit.Properties.html#2512" class="Function">isContr→≡Unit</a> <a id="2577" href="Cubical.Data.Unit.Properties.html#2577" class="Bound">contr</a> <a id="2583" class="Symbol">=</a> <a id="2585" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Cubical.Data.Unit.Properties.html#2360" class="Function">isContr→≃Unit</a> <a id="2603" href="Cubical.Data.Unit.Properties.html#2577" class="Bound">contr</a><a id="2608" class="Symbol">)</a>

<a id="isContrUnit*"></a><a id="2611" href="Cubical.Data.Unit.Properties.html#2611" class="Function">isContrUnit*</a> <a id="2624" class="Symbol">:</a> <a id="2626" class="Symbol">∀</a> <a id="2628" class="Symbol">{</a><a id="2629" href="Cubical.Data.Unit.Properties.html#2629" class="Bound">ℓ</a><a id="2630" class="Symbol">}</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2649" class="Symbol">{</a><a id="2650" href="Cubical.Data.Unit.Properties.html#2629" class="Bound">ℓ</a><a id="2651" class="Symbol">})</a>
<a id="2654" href="Cubical.Data.Unit.Properties.html#2611" class="Function">isContrUnit*</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="2673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2675" class="Symbol">λ</a> <a id="2677" href="Cubical.Data.Unit.Properties.html#2677" class="Bound">_</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isPropUnit*"></a><a id="2687" href="Cubical.Data.Unit.Properties.html#2687" class="Function">isPropUnit*</a> <a id="2699" class="Symbol">:</a> <a id="2701" class="Symbol">∀</a> <a id="2703" class="Symbol">{</a><a id="2704" href="Cubical.Data.Unit.Properties.html#2704" class="Bound">ℓ</a><a id="2705" class="Symbol">}</a> <a id="2707" class="Symbol">→</a> <a id="2709" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2723" class="Symbol">{</a><a id="2724" href="Cubical.Data.Unit.Properties.html#2704" class="Bound">ℓ</a><a id="2725" class="Symbol">})</a>
<a id="2728" href="Cubical.Data.Unit.Properties.html#2687" class="Function">isPropUnit*</a> <a id="2740" class="Symbol">_</a> <a id="2742" class="Symbol">_</a> <a id="2744" class="Symbol">=</a> <a id="2746" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isSetUnit*"></a><a id="2752" href="Cubical.Data.Unit.Properties.html#2752" class="Function">isSetUnit*</a> <a id="2763" class="Symbol">:</a> <a id="2765" class="Symbol">∀</a> <a id="2767" class="Symbol">{</a><a id="2768" href="Cubical.Data.Unit.Properties.html#2768" class="Bound">ℓ</a><a id="2769" class="Symbol">}</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2786" class="Symbol">{</a><a id="2787" href="Cubical.Data.Unit.Properties.html#2768" class="Bound">ℓ</a><a id="2788" class="Symbol">})</a>
<a id="2791" href="Cubical.Data.Unit.Properties.html#2752" class="Function">isSetUnit*</a> <a id="2802" class="Symbol">_</a> <a id="2804" class="Symbol">_</a> <a id="2806" class="Symbol">_</a> <a id="2808" class="Symbol">_</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevelUnit*"></a><a id="2818" href="Cubical.Data.Unit.Properties.html#2818" class="Function">isOfHLevelUnit*</a> <a id="2834" class="Symbol">:</a> <a id="2836" class="Symbol">∀</a> <a id="2838" class="Symbol">{</a><a id="2839" href="Cubical.Data.Unit.Properties.html#2839" class="Bound">ℓ</a><a id="2840" class="Symbol">}</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Cubical.Data.Unit.Properties.html#2843" class="Bound">n</a> <a id="2845" class="Symbol">:</a> <a id="2847" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">→</a> <a id="2857" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2868" href="Cubical.Data.Unit.Properties.html#2843" class="Bound">n</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Cubical.Data.Unit.Properties.html#2839" class="Bound">ℓ</a><a id="2879" class="Symbol">})</a>
<a id="2882" href="Cubical.Data.Unit.Properties.html#2818" class="Function">isOfHLevelUnit*</a> <a id="2898" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="2909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2911" class="Symbol">λ</a> <a id="2913" href="Cubical.Data.Unit.Properties.html#2913" class="Bound">_</a> <a id="2915" class="Symbol">→</a> <a id="2917" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2922" href="Cubical.Data.Unit.Properties.html#2818" class="Function">isOfHLevelUnit*</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2943" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">_</a> <a id="2951" class="Symbol">_</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2960" href="Cubical.Data.Unit.Properties.html#2818" class="Function">isOfHLevelUnit*</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2986" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2990" class="Symbol">))</a> <a id="2993" class="Symbol">_</a> <a id="2995" class="Symbol">_</a> <a id="2997" class="Symbol">_</a> <a id="2999" class="Symbol">_</a> <a id="3001" class="Symbol">_</a> <a id="3003" class="Symbol">_</a> <a id="3005" class="Symbol">=</a> <a id="3007" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
<a id="3011" href="Cubical.Data.Unit.Properties.html#2818" class="Function">isOfHLevelUnit*</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3042" href="Cubical.Data.Unit.Properties.html#3042" class="Bound">n</a><a id="3043" class="Symbol">)))</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="3064" class="Number">3</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Cubical.Data.Unit.Properties.html#2818" class="Function">isOfHLevelUnit*</a> <a id="3083" href="Cubical.Data.Unit.Properties.html#3042" class="Bound">n</a><a id="3084" class="Symbol">)</a>

<a id="Unit≃Unit*"></a><a id="3087" href="Cubical.Data.Unit.Properties.html#3087" class="Function">Unit≃Unit*</a> <a id="3098" class="Symbol">:</a> <a id="3100" class="Symbol">∀</a> <a id="3102" class="Symbol">{</a><a id="3103" href="Cubical.Data.Unit.Properties.html#3103" class="Bound">ℓ</a><a id="3104" class="Symbol">}</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="3113" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3115" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3121" class="Symbol">{</a><a id="3122" href="Cubical.Data.Unit.Properties.html#3103" class="Bound">ℓ</a><a id="3123" class="Symbol">}</a>
<a id="3125" href="Cubical.Data.Unit.Properties.html#3087" class="Function">Unit≃Unit*</a> <a id="3136" class="Symbol">=</a> <a id="3138" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3147" class="Symbol">(</a><a id="3148" href="Cubical.Data.Unit.Properties.html#2360" class="Function">isContr→≃Unit</a> <a id="3162" href="Cubical.Data.Unit.Properties.html#2611" class="Function">isContrUnit*</a><a id="3174" class="Symbol">)</a>

<a id="isContr→≃Unit*"></a><a id="3177" href="Cubical.Data.Unit.Properties.html#3177" class="Function">isContr→≃Unit*</a> <a id="3192" class="Symbol">:</a> <a id="3194" class="Symbol">{</a><a id="3195" href="Cubical.Data.Unit.Properties.html#3195" class="Bound">A</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3204" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="3205" class="Symbol">}</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3217" href="Cubical.Data.Unit.Properties.html#3195" class="Bound">A</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Cubical.Data.Unit.Properties.html#3195" class="Bound">A</a> <a id="3223" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3225" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3231" class="Symbol">{</a><a id="3232" href="Cubical.Data.Unit.Properties.html#514" class="Generalizable">ℓ&#39;</a><a id="3234" class="Symbol">}</a>
<a id="3236" href="Cubical.Data.Unit.Properties.html#3177" class="Function">isContr→≃Unit*</a> <a id="3251" href="Cubical.Data.Unit.Properties.html#3251" class="Bound">contr</a> <a id="3257" class="Symbol">=</a> <a id="3259" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Cubical.Data.Unit.Properties.html#2360" class="Function">isContr→≃Unit</a> <a id="3284" href="Cubical.Data.Unit.Properties.html#3251" class="Bound">contr</a><a id="3289" class="Symbol">)</a> <a id="3291" href="Cubical.Data.Unit.Properties.html#3087" class="Function">Unit≃Unit*</a>

<a id="isContr→≡Unit*"></a><a id="3303" href="Cubical.Data.Unit.Properties.html#3303" class="Function">isContr→≡Unit*</a> <a id="3318" class="Symbol">:</a> <a id="3320" class="Symbol">{</a><a id="3321" href="Cubical.Data.Unit.Properties.html#3321" class="Bound">A</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3330" href="Cubical.Data.Unit.Properties.html#512" class="Generalizable">ℓ</a><a id="3331" class="Symbol">}</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3343" href="Cubical.Data.Unit.Properties.html#3321" class="Bound">A</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Cubical.Data.Unit.Properties.html#3321" class="Bound">A</a> <a id="3349" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3351" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="3357" href="Cubical.Data.Unit.Properties.html#3303" class="Function">isContr→≡Unit*</a> <a id="3372" href="Cubical.Data.Unit.Properties.html#3372" class="Bound">contr</a> <a id="3378" class="Symbol">=</a> <a id="3380" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Data.Unit.Properties.html#3177" class="Function">isContr→≃Unit*</a> <a id="3399" href="Cubical.Data.Unit.Properties.html#3372" class="Bound">contr</a><a id="3404" class="Symbol">)</a>

<a id="3407" class="Comment">-- J for pointed propositions</a>
<a id="JPointedProp"></a><a id="3437" href="Cubical.Data.Unit.Properties.html#3437" class="Function">JPointedProp</a> <a id="3450" class="Symbol">:</a> <a id="3452" class="Symbol">∀</a> <a id="3454" class="Symbol">{</a><a id="3455" href="Cubical.Data.Unit.Properties.html#3455" class="Bound">ℓ</a> <a id="3457" href="Cubical.Data.Unit.Properties.html#3457" class="Bound">ℓ&#39;</a><a id="3459" class="Symbol">}</a> <a id="3461" class="Symbol">{</a><a id="3462" href="Cubical.Data.Unit.Properties.html#3462" class="Bound">B</a> <a id="3464" class="Symbol">:</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Cubical.Data.Unit.Properties.html#3467" class="Bound">A</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3476" href="Cubical.Data.Unit.Properties.html#3457" class="Bound">ℓ&#39;</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Cubical.Data.Unit.Properties.html#3481" class="Bound">a</a> <a id="3483" class="Symbol">:</a> <a id="3485" href="Cubical.Data.Unit.Properties.html#3467" class="Bound">A</a><a id="3486" class="Symbol">)</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Cubical.Data.Unit.Properties.html#3489" class="Bound">isPr</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3503" href="Cubical.Data.Unit.Properties.html#3467" class="Bound">A</a><a id="3504" class="Symbol">)</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3513" href="Cubical.Data.Unit.Properties.html#3455" class="Bound">ℓ</a><a id="3514" class="Symbol">}</a>
  <a id="3518" class="Symbol">→</a> <a id="3520" href="Cubical.Data.Unit.Properties.html#3462" class="Bound">B</a> <a id="3522" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3528" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="3532" href="Cubical.Data.Unit.Properties.html#2687" class="Function">isPropUnit*</a>
  <a id="3546" class="Symbol">→</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Cubical.Data.Unit.Properties.html#3549" class="Bound">A</a> <a id="3551" class="Symbol">:</a> <a id="3553" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3558" href="Cubical.Data.Unit.Properties.html#3457" class="Bound">ℓ&#39;</a><a id="3560" class="Symbol">)</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Cubical.Data.Unit.Properties.html#3563" class="Bound">a</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Cubical.Data.Unit.Properties.html#3549" class="Bound">A</a><a id="3568" class="Symbol">)</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Data.Unit.Properties.html#3571" class="Bound">isPr</a> <a id="3576" class="Symbol">:</a> <a id="3578" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3585" href="Cubical.Data.Unit.Properties.html#3549" class="Bound">A</a><a id="3586" class="Symbol">)</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Cubical.Data.Unit.Properties.html#3462" class="Bound">B</a> <a id="3592" href="Cubical.Data.Unit.Properties.html#3549" class="Bound">A</a> <a id="3594" href="Cubical.Data.Unit.Properties.html#3563" class="Bound">a</a> <a id="3596" href="Cubical.Data.Unit.Properties.html#3571" class="Bound">isPr</a>
<a id="3601" href="Cubical.Data.Unit.Properties.html#3437" class="Function">JPointedProp</a> <a id="3614" class="Symbol">{</a><a id="3615" class="Argument">ℓ&#39;</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Cubical.Data.Unit.Properties.html#3620" class="Bound">ℓ&#39;</a><a id="3622" class="Symbol">}</a> <a id="3624" class="Symbol">{</a><a id="3625" class="Argument">B</a> <a id="3627" class="Symbol">=</a> <a id="3629" href="Cubical.Data.Unit.Properties.html#3629" class="Bound">B</a><a id="3630" class="Symbol">}</a> <a id="3632" href="Cubical.Data.Unit.Properties.html#3632" class="Bound">ind</a> <a id="3636" href="Cubical.Data.Unit.Properties.html#3636" class="Bound">A</a> <a id="3638" href="Cubical.Data.Unit.Properties.html#3638" class="Bound">a</a> <a id="3640" href="Cubical.Data.Unit.Properties.html#3640" class="Bound">isPr</a> <a id="3645" class="Symbol">=</a>
  <a id="3649" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3659" class="Symbol">(λ</a> <a id="3662" href="Cubical.Data.Unit.Properties.html#3662" class="Bound">i</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="Cubical.Data.Unit.Properties.html#3629" class="Bound">B</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Cubical.Data.Unit.Properties.html#3763" class="Function">P</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3674" href="Cubical.Data.Unit.Properties.html#3662" class="Bound">i</a><a id="3675" class="Symbol">)</a> <a id="3677" class="Symbol">.</a><a id="3678" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3681" class="Symbol">)</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Data.Unit.Properties.html#3900" class="Function">coh</a> <a id="3688" href="Cubical.Data.Unit.Properties.html#3662" class="Bound">i</a><a id="3689" class="Symbol">)</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Cubical.Data.Unit.Properties.html#3763" class="Function">P</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3697" href="Cubical.Data.Unit.Properties.html#3662" class="Bound">i</a><a id="3698" class="Symbol">)</a> <a id="3700" class="Symbol">.</a><a id="3701" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3704" class="Symbol">))</a> <a id="3707" href="Cubical.Data.Unit.Properties.html#3632" class="Bound">ind</a>
  <a id="3713" class="Keyword">where</a>
  <a id="3721" href="Cubical.Data.Unit.Properties.html#3721" class="Function">A*</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="3739" href="Cubical.Data.Unit.Properties.html#3620" class="Bound">ℓ&#39;</a> <a id="3742" class="Number">1</a>
  <a id="3746" href="Cubical.Data.Unit.Properties.html#3721" class="Function">A*</a> <a id="3749" class="Symbol">=</a> <a id="3751" href="Cubical.Data.Unit.Properties.html#3636" class="Bound">A</a> <a id="3753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3755" href="Cubical.Data.Unit.Properties.html#3640" class="Bound">isPr</a>

  <a id="3763" href="Cubical.Data.Unit.Properties.html#3763" class="Function">P</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Cubical.Data.Unit.Properties.html#3721" class="Function">A*</a> <a id="3770" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3772" class="Symbol">(</a><a id="3773" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3781" href="Cubical.Data.Unit.Properties.html#2687" class="Function">isPropUnit*</a><a id="3792" class="Symbol">)</a>
  <a id="3796" href="Cubical.Data.Unit.Properties.html#3763" class="Function">P</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="3807" class="Symbol">(λ</a> <a id="3810" href="Cubical.Data.Unit.Properties.html#3810" class="Bound">_</a> <a id="3812" class="Symbol">→</a> <a id="3814" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="3826" class="Symbol">)</a>
        <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="3858" href="Cubical.Data.Unit.Properties.html#3640" class="Bound">isPr</a> <a id="3863" href="Cubical.Data.Unit.Properties.html#2687" class="Function">isPropUnit*</a> <a id="3875" class="Symbol">(λ</a> <a id="3878" href="Cubical.Data.Unit.Properties.html#3878" class="Bound">_</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="3885" class="Symbol">)</a> <a id="3887" class="Symbol">λ</a> <a id="3889" href="Cubical.Data.Unit.Properties.html#3889" class="Bound">_</a> <a id="3891" class="Symbol">→</a> <a id="3893" href="Cubical.Data.Unit.Properties.html#3638" class="Bound">a</a><a id="3894" class="Symbol">))</a>

  <a id="3900" href="Cubical.Data.Unit.Properties.html#3900" class="Function">coh</a> <a id="3904" class="Symbol">:</a> <a id="3906" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3912" class="Symbol">(λ</a> <a id="3915" href="Cubical.Data.Unit.Properties.html#3915" class="Bound">i</a> <a id="3917" class="Symbol">→</a> <a id="3919" class="Symbol">(</a><a id="3920" href="Cubical.Data.Unit.Properties.html#3763" class="Function">P</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3925" href="Cubical.Data.Unit.Properties.html#3915" class="Bound">i</a><a id="3926" class="Symbol">)</a> <a id="3928" class="Symbol">.</a><a id="3929" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3932" class="Symbol">))</a> <a id="3935" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="3939" href="Cubical.Data.Unit.Properties.html#3638" class="Bound">a</a>
  <a id="3943" href="Cubical.Data.Unit.Properties.html#3900" class="Function">coh</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="3957" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Data.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>       <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.Unit.Properties.html" class="Module">Cubical.Data.Unit.Properties</a> <a id="122" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Vec.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{- Definition of vectors. Inspired by the Agda Standard Library -}</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a> <a id="98" class="Keyword">where</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="146" class="Keyword">open</a> <a id="151" class="Keyword">import</a> <a id="158" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a>

<a id="214" class="Keyword">private</a>
  <a id="224" class="Keyword">variable</a>
    <a id="237" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a> <a id="239" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a> <a id="242" href="Cubical.Data.Vec.Base.html#242" class="Generalizable">ℓ&#39;&#39;</a> <a id="246" class="Symbol">:</a> <a id="248" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="258" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="260" class="Symbol">:</a> <a id="262" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="267" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a>
    <a id="273" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="275" class="Symbol">:</a> <a id="277" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="282" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a>

<a id="286" class="Keyword">infixr</a> <a id="293" class="Number">5</a> <a id="295" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a>

<a id="300" class="Keyword">data</a> <a id="Vec"></a><a id="305" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="309" class="Symbol">(</a><a id="310" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="312" class="Symbol">:</a> <a id="314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="319" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="320" class="Symbol">)</a> <a id="322" class="Symbol">:</a> <a id="324" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="326" class="Symbol">→</a> <a id="328" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="333" href="Cubical.Data.Vec.Base.html#319" class="Bound">ℓ</a> <a id="335" class="Keyword">where</a>
  <a id="Vec.[]"></a><a id="343" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>  <a id="347" class="Symbol">:</a> <a id="349" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="353" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="355" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="Vec._∷_"></a><a id="362" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="366" class="Symbol">:</a> <a id="368" class="Symbol">∀</a> <a id="370" class="Symbol">{</a><a id="371" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">(</a><a id="375" href="Cubical.Data.Vec.Base.html#375" class="Bound">x</a> <a id="377" class="Symbol">:</a> <a id="379" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a><a id="380" class="Symbol">)</a> <a id="382" class="Symbol">(</a><a id="383" href="Cubical.Data.Vec.Base.html#383" class="Bound">xs</a> <a id="386" class="Symbol">:</a> <a id="388" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="392" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="394" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="395" class="Symbol">)</a> <a id="397" class="Symbol">→</a> <a id="399" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="403" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="405" class="Symbol">(</a><a id="406" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="410" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="411" class="Symbol">)</a>


<a id="415" class="Comment">-- Basic functions</a>

<a id="length"></a><a id="435" href="Cubical.Data.Vec.Base.html#435" class="Function">length</a> <a id="442" class="Symbol">:</a> <a id="444" class="Symbol">∀</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.Data.Vec.Base.html#447" class="Bound">n</a><a id="448" class="Symbol">}</a> <a id="450" class="Symbol">→</a> <a id="452" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="456" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="458" href="Cubical.Data.Vec.Base.html#447" class="Bound">n</a> <a id="460" class="Symbol">→</a> <a id="462" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="464" href="Cubical.Data.Vec.Base.html#435" class="Function">length</a> <a id="471" class="Symbol">{</a><a id="472" class="Argument">n</a> <a id="474" class="Symbol">=</a> <a id="476" href="Cubical.Data.Vec.Base.html#476" class="Bound">n</a><a id="477" class="Symbol">}</a> <a id="479" class="Symbol">_</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Data.Vec.Base.html#476" class="Bound">n</a>

<a id="head"></a><a id="486" href="Cubical.Data.Vec.Base.html#486" class="Function">head</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Cubical.Data.Vec.Base.html#496" class="Bound">n</a><a id="497" class="Symbol">}</a> <a id="499" class="Symbol">→</a> <a id="501" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="505" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="507" class="Symbol">(</a><a id="508" class="Number">1</a> <a id="510" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="512" href="Cubical.Data.Vec.Base.html#496" class="Bound">n</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">→</a> <a id="517" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a>
<a id="519" href="Cubical.Data.Vec.Base.html#486" class="Function">head</a> <a id="524" class="Symbol">(</a><a id="525" href="Cubical.Data.Vec.Base.html#525" class="Bound">x</a> <a id="527" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="529" href="Cubical.Data.Vec.Base.html#529" class="Bound">xs</a><a id="531" class="Symbol">)</a> <a id="533" class="Symbol">=</a> <a id="535" href="Cubical.Data.Vec.Base.html#525" class="Bound">x</a>

<a id="tail"></a><a id="538" href="Cubical.Data.Vec.Base.html#538" class="Function">tail</a> <a id="543" class="Symbol">:</a> <a id="545" class="Symbol">∀</a> <a id="547" class="Symbol">{</a><a id="548" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a><a id="549" class="Symbol">}</a> <a id="551" class="Symbol">→</a> <a id="553" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="557" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="559" class="Symbol">(</a><a id="560" class="Number">1</a> <a id="562" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="564" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a><a id="565" class="Symbol">)</a> <a id="567" class="Symbol">→</a> <a id="569" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="573" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="575" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a>
<a id="577" href="Cubical.Data.Vec.Base.html#538" class="Function">tail</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Vec.Base.html#583" class="Bound">x</a> <a id="585" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="587" href="Cubical.Data.Vec.Base.html#587" class="Bound">xs</a><a id="589" class="Symbol">)</a> <a id="591" class="Symbol">=</a> <a id="593" href="Cubical.Data.Vec.Base.html#587" class="Bound">xs</a>

<a id="map"></a><a id="597" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="601" class="Symbol">:</a> <a id="603" class="Symbol">∀</a> <a id="605" class="Symbol">{</a><a id="606" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="608" class="Symbol">:</a> <a id="610" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="615" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="616" class="Symbol">}</a> <a id="618" class="Symbol">{</a><a id="619" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a> <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="628" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a><a id="630" class="Symbol">}</a> <a id="632" class="Symbol">{</a><a id="633" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">→</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="641" class="Symbol">→</a> <a id="643" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a><a id="644" class="Symbol">)</a> <a id="646" class="Symbol">→</a> <a id="648" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="652" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="654" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a> <a id="656" class="Symbol">→</a> <a id="658" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="662" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a> <a id="664" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a>
<a id="666" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="670" href="Cubical.Data.Vec.Base.html#670" class="Bound">f</a> <a id="672" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="681" class="Symbol">=</a> <a id="683" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="686" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="690" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Vec.Base.html#693" class="Bound">x</a> <a id="695" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="697" href="Cubical.Data.Vec.Base.html#697" class="Bound">xs</a><a id="699" class="Symbol">)</a> <a id="701" class="Symbol">=</a> <a id="703" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="705" href="Cubical.Data.Vec.Base.html#693" class="Bound">x</a> <a id="707" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="709" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="713" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="715" href="Cubical.Data.Vec.Base.html#697" class="Bound">xs</a>

<a id="replicate"></a><a id="719" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="729" class="Symbol">:</a> <a id="731" class="Symbol">∀</a> <a id="733" class="Symbol">{</a><a id="734" href="Cubical.Data.Vec.Base.html#734" class="Bound">n</a><a id="735" class="Symbol">}</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="747" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="748" class="Symbol">}</a> <a id="750" class="Symbol">→</a> <a id="752" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="754" class="Symbol">→</a> <a id="756" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="760" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="762" href="Cubical.Data.Vec.Base.html#734" class="Bound">n</a>
<a id="764" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="774" class="Symbol">{</a><a id="775" class="Argument">n</a> <a id="777" class="Symbol">=</a> <a id="779" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="783" class="Symbol">}</a>  <a id="786" href="Cubical.Data.Vec.Base.html#786" class="Bound">x</a> <a id="788" class="Symbol">=</a> <a id="790" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="793" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="803" class="Symbol">{</a><a id="804" class="Argument">n</a> <a id="806" class="Symbol">=</a> <a id="808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="812" href="Cubical.Data.Vec.Base.html#812" class="Bound">n</a><a id="813" class="Symbol">}</a> <a id="815" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a> <a id="817" class="Symbol">=</a> <a id="819" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a> <a id="821" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="823" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="833" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a>

<a id="zipWith"></a><a id="836" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">∀</a> <a id="848" class="Symbol">{</a><a id="849" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="858" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="859" class="Symbol">}</a> <a id="861" class="Symbol">{</a><a id="862" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="864" class="Symbol">:</a> <a id="866" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="871" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a><a id="873" class="Symbol">}</a> <a id="875" class="Symbol">{</a><a id="876" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a> <a id="878" class="Symbol">:</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="885" href="Cubical.Data.Vec.Base.html#242" class="Generalizable">ℓ&#39;&#39;</a><a id="888" class="Symbol">}</a> <a id="890" class="Symbol">{</a><a id="891" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="893" class="Symbol">:</a> <a id="895" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="896" class="Symbol">}</a>
        <a id="906" class="Symbol">→</a> <a id="908" class="Symbol">(</a><a id="909" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="911" class="Symbol">→</a> <a id="913" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="915" class="Symbol">→</a> <a id="917" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">→</a> <a id="922" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="926" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="928" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="930" class="Symbol">→</a> <a id="932" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="936" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="938" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="940" class="Symbol">→</a> <a id="942" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="946" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a> <a id="948" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a>
<a id="950" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="958" class="Symbol">{</a><a id="959" class="Argument">n</a> <a id="961" class="Symbol">=</a> <a id="963" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="967" class="Symbol">}</a> <a id="969" href="Cubical.Data.Vec.Base.html#969" class="Bound Operator">_∗_</a> <a id="973" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="976" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="979" class="Symbol">=</a> <a id="981" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="984" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="992" class="Symbol">{</a><a id="993" class="Argument">n</a> <a id="995" class="Symbol">=</a> <a id="997" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1001" href="Cubical.Data.Vec.Base.html#1001" class="Bound">n</a><a id="1002" class="Symbol">}</a> <a id="1004" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">_∗_</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Cubical.Data.Vec.Base.html#1009" class="Bound">x</a> <a id="1011" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1013" href="Cubical.Data.Vec.Base.html#1013" class="Bound">xs</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Data.Vec.Base.html#1018" class="Bound">y</a> <a id="1020" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1022" href="Cubical.Data.Vec.Base.html#1022" class="Bound">ys</a><a id="1024" class="Symbol">)</a> <a id="1026" class="Symbol">=</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Data.Vec.Base.html#1009" class="Bound">x</a> <a id="1031" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">∗</a> <a id="1033" href="Cubical.Data.Vec.Base.html#1018" class="Bound">y</a><a id="1034" class="Symbol">)</a> <a id="1036" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1038" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="1046" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">_∗_</a> <a id="1050" href="Cubical.Data.Vec.Base.html#1013" class="Bound">xs</a> <a id="1053" href="Cubical.Data.Vec.Base.html#1022" class="Bound">ys</a>

<a id="foldr"></a><a id="1057" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1063" class="Symbol">:</a> <a id="1065" class="Symbol">∀</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Cubical.Data.Vec.Base.html#1068" class="Bound">n</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">→</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1099" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1101" href="Cubical.Data.Vec.Base.html#1068" class="Bound">n</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a>
<a id="1107" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1113" class="Symbol">{</a><a id="1114" class="Argument">n</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1122" class="Symbol">}</a> <a id="1124" href="Cubical.Data.Vec.Base.html#1124" class="Bound Operator">_∗_</a> <a id="1128" href="Cubical.Data.Vec.Base.html#1128" class="Bound">x</a> <a id="1130" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1133" class="Symbol">=</a> <a id="1135" href="Cubical.Data.Vec.Base.html#1128" class="Bound">x</a>
<a id="1137" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1143" class="Symbol">{</a><a id="1144" class="Argument">n</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1152" href="Cubical.Data.Vec.Base.html#1152" class="Bound">n</a><a id="1153" class="Symbol">}</a> <a id="1155" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">_∗_</a> <a id="1159" href="Cubical.Data.Vec.Base.html#1159" class="Bound">x</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Data.Vec.Base.html#1162" class="Bound">y</a> <a id="1164" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1166" href="Cubical.Data.Vec.Base.html#1166" class="Bound">xs</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Cubical.Data.Vec.Base.html#1162" class="Bound">y</a> <a id="1174" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">∗</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1183" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">_∗_</a> <a id="1187" href="Cubical.Data.Vec.Base.html#1159" class="Bound">x</a> <a id="1189" href="Cubical.Data.Vec.Base.html#1166" class="Bound">xs</a><a id="1191" class="Symbol">)</a>

<a id="1194" class="Comment">-- Concatenation</a>

<a id="1212" class="Keyword">infixr</a> <a id="1219" class="Number">5</a> <a id="1221" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="1227" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">_++_</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">∀</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1239" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1248" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1250" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1258" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1260" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1268" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1273" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1275" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a><a id="1276" class="Symbol">)</a>
<a id="1278" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="1287" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1290" href="Cubical.Data.Vec.Base.html#1290" class="Bound">ys</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Data.Vec.Base.html#1290" class="Bound">ys</a>
<a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Data.Vec.Base.html#1299" class="Bound">x</a> <a id="1301" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1303" href="Cubical.Data.Vec.Base.html#1303" class="Bound">xs</a><a id="1305" class="Symbol">)</a> <a id="1307" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1310" href="Cubical.Data.Vec.Base.html#1310" class="Bound">ys</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Data.Vec.Base.html#1299" class="Bound">x</a> <a id="1317" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Data.Vec.Base.html#1303" class="Bound">xs</a> <a id="1323" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1326" href="Cubical.Data.Vec.Base.html#1310" class="Bound">ys</a><a id="1328" class="Symbol">)</a>

<a id="concat"></a><a id="1331" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">∀</a> <a id="1342" class="Symbol">{</a><a id="1343" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a> <a id="1345" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1359" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1361" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a><a id="1362" class="Symbol">)</a> <a id="1364" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1372" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a> <a id="1377" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1379" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a><a id="1380" class="Symbol">)</a>
<a id="1382" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1389" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>         <a id="1400" class="Symbol">=</a> <a id="1402" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="1405" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Vec.Base.html#1413" class="Bound">xs</a> <a id="1416" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1418" href="Cubical.Data.Vec.Base.html#1418" class="Bound">xss</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Cubical.Data.Vec.Base.html#1413" class="Bound">xs</a> <a id="1428" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1431" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1438" href="Cubical.Data.Vec.Base.html#1418" class="Bound">xss</a>

<a id="lookup"></a><a id="1443" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">∀</a> <a id="1454" class="Symbol">{</a><a id="1455" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a><a id="1456" class="Symbol">}</a> <a id="1458" class="Symbol">{</a><a id="1459" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1468" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1477" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a> <a id="1479" class="Symbol">→</a> <a id="1481" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1485" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a> <a id="1487" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a>
<a id="1493" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1500" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>    <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.Data.Vec.Base.html#1509" class="Bound">x</a> <a id="1511" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1513" href="Cubical.Data.Vec.Base.html#1513" class="Bound">xs</a><a id="1515" class="Symbol">)</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Cubical.Data.Vec.Base.html#1509" class="Bound">x</a>
<a id="1521" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1533" href="Cubical.Data.Vec.Base.html#1533" class="Bound">i</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Data.Vec.Base.html#1537" class="Bound">x</a> <a id="1539" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1541" href="Cubical.Data.Vec.Base.html#1541" class="Bound">xs</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1554" href="Cubical.Data.Vec.Base.html#1533" class="Bound">i</a> <a id="1556" href="Cubical.Data.Vec.Base.html#1541" class="Bound">xs</a>

</pre></body></html>

==> anc/html/Cubical.Data.Vec.NAry.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.NAry</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.NAry.html" class="Module">Cubical.Data.Vec.NAry</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>

<a id="267" class="Keyword">private</a>
  <a id="277" class="Keyword">variable</a>
    <a id="290" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="292" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="295" class="Symbol">:</a> <a id="297" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="307" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="309" class="Symbol">:</a> <a id="311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="316" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a>
    <a id="322" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="324" class="Symbol">:</a> <a id="326" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="331" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a>

<a id="nAryLevel"></a><a id="335" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="345" class="Symbol">:</a> <a id="347" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="353" class="Symbol">→</a> <a id="355" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="361" class="Symbol">→</a> <a id="363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="365" class="Symbol">→</a> <a id="367" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="373" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="383" href="Cubical.Data.Vec.NAry.html#383" class="Bound">ℓ₁</a> <a id="386" href="Cubical.Data.Vec.NAry.html#386" class="Bound">ℓ₂</a> <a id="389" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="397" class="Symbol">=</a> <a id="399" href="Cubical.Data.Vec.NAry.html#386" class="Bound">ℓ₂</a>
<a id="402" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="412" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="415" href="Cubical.Data.Vec.NAry.html#415" class="Bound">ℓ₂</a> <a id="418" class="Symbol">(</a><a id="419" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="423" href="Cubical.Data.Vec.NAry.html#423" class="Bound">n</a><a id="424" class="Symbol">)</a> <a id="426" class="Symbol">=</a> <a id="428" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="434" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="437" class="Symbol">(</a><a id="438" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="448" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="451" href="Cubical.Data.Vec.NAry.html#415" class="Bound">ℓ₂</a> <a id="454" href="Cubical.Data.Vec.NAry.html#423" class="Bound">n</a><a id="455" class="Symbol">)</a>

<a id="nAryOp"></a><a id="458" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="465" class="Symbol">:</a> <a id="467" class="Symbol">(</a><a id="468" href="Cubical.Data.Vec.NAry.html#468" class="Bound">n</a> <a id="470" class="Symbol">:</a> <a id="472" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="473" class="Symbol">)</a> <a id="475" class="Symbol">→</a> <a id="477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="482" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="484" class="Symbol">→</a> <a id="486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="491" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="494" class="Symbol">→</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="501" class="Symbol">(</a><a id="502" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="512" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="514" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="517" href="Cubical.Data.Vec.NAry.html#468" class="Bound">n</a><a id="518" class="Symbol">)</a>
<a id="520" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="527" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="532" href="Cubical.Data.Vec.NAry.html#532" class="Bound">A</a> <a id="534" href="Cubical.Data.Vec.NAry.html#534" class="Bound">B</a>    <a id="539" class="Symbol">=</a> <a id="541" href="Cubical.Data.Vec.NAry.html#534" class="Bound">B</a>
<a id="543" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="550" class="Symbol">(</a><a id="551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="555" href="Cubical.Data.Vec.NAry.html#555" class="Bound">n</a><a id="556" class="Symbol">)</a> <a id="558" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="560" href="Cubical.Data.Vec.NAry.html#560" class="Bound">B</a> <a id="562" class="Symbol">=</a> <a id="564" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="566" class="Symbol">→</a> <a id="568" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="575" href="Cubical.Data.Vec.NAry.html#555" class="Bound">n</a> <a id="577" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="579" href="Cubical.Data.Vec.NAry.html#560" class="Bound">B</a>


<a id="_$ⁿ_"></a><a id="583" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="588" class="Symbol">:</a> <a id="590" class="Symbol">∀</a> <a id="592" class="Symbol">{</a><a id="593" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a><a id="594" class="Symbol">}</a> <a id="596" class="Symbol">→</a> <a id="598" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="605" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a> <a id="607" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="609" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="611" class="Symbol">→</a> <a id="613" class="Symbol">(</a><a id="614" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="618" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="620" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a> <a id="622" class="Symbol">→</a> <a id="624" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="625" class="Symbol">)</a>
<a id="627" href="Cubical.Data.Vec.NAry.html#627" class="Bound">f</a> <a id="629" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="632" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="641" class="Symbol">=</a> <a id="643" href="Cubical.Data.Vec.NAry.html#627" class="Bound">f</a>
<a id="645" href="Cubical.Data.Vec.NAry.html#645" class="Bound">f</a> <a id="647" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Data.Vec.NAry.html#651" class="Bound">x</a> <a id="653" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="655" href="Cubical.Data.Vec.NAry.html#655" class="Bound">xs</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">=</a> <a id="661" href="Cubical.Data.Vec.NAry.html#645" class="Bound">f</a> <a id="663" href="Cubical.Data.Vec.NAry.html#651" class="Bound">x</a> <a id="665" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="668" href="Cubical.Data.Vec.NAry.html#655" class="Bound">xs</a>

<a id="curryⁿ"></a><a id="672" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="679" class="Symbol">:</a> <a id="681" class="Symbol">∀</a> <a id="683" class="Symbol">{</a><a id="684" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a><a id="685" class="Symbol">}</a> <a id="687" class="Symbol">→</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="694" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="696" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a> <a id="698" class="Symbol">→</a> <a id="700" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="712" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a> <a id="714" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="716" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a>
<a id="718" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="725" class="Symbol">{</a><a id="726" class="Argument">n</a> <a id="728" class="Symbol">=</a> <a id="730" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="734" class="Symbol">}</a>  <a id="737" href="Cubical.Data.Vec.NAry.html#737" class="Bound">f</a>   <a id="741" class="Symbol">=</a> <a id="743" href="Cubical.Data.Vec.NAry.html#737" class="Bound">f</a> <a id="745" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="748" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="755" class="Symbol">{</a><a id="756" class="Argument">n</a> <a id="758" class="Symbol">=</a> <a id="760" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="764" href="Cubical.Data.Vec.NAry.html#764" class="Bound">n</a><a id="765" class="Symbol">}</a> <a id="767" href="Cubical.Data.Vec.NAry.html#767" class="Bound">f</a> <a id="769" href="Cubical.Data.Vec.NAry.html#769" class="Bound">x</a> <a id="771" class="Symbol">=</a> <a id="773" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="780" class="Symbol">(λ</a> <a id="783" href="Cubical.Data.Vec.NAry.html#783" class="Bound">xs</a> <a id="786" class="Symbol">→</a> <a id="788" href="Cubical.Data.Vec.NAry.html#767" class="Bound">f</a> <a id="790" class="Symbol">(</a><a id="791" href="Cubical.Data.Vec.NAry.html#769" class="Bound">x</a> <a id="793" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="795" href="Cubical.Data.Vec.NAry.html#783" class="Bound">xs</a><a id="797" class="Symbol">))</a>

<a id="$ⁿ-curryⁿ"></a><a id="801" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">∀</a> <a id="815" class="Symbol">{</a><a id="816" href="Cubical.Data.Vec.NAry.html#816" class="Bound">n</a><a id="817" class="Symbol">}</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a> <a id="822" class="Symbol">:</a> <a id="824" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="828" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="830" href="Cubical.Data.Vec.NAry.html#816" class="Bound">n</a> <a id="832" class="Symbol">→</a> <a id="834" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">→</a> <a id="839" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="852" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a><a id="853" class="Symbol">)</a> <a id="855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="857" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a>
<a id="859" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="869" class="Symbol">{</a><a id="870" class="Argument">n</a> <a id="872" class="Symbol">=</a> <a id="874" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="878" class="Symbol">}</a> <a id="880" href="Cubical.Data.Vec.NAry.html#880" class="Bound">f</a>  <a id="883" class="Symbol">=</a> <a id="885" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="892" class="Symbol">λ</a> <a id="894" class="Symbol">{</a> <a id="896" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="899" class="Symbol">→</a> <a id="901" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="906" class="Symbol">}</a>
<a id="908" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="918" class="Symbol">{</a><a id="919" class="Argument">n</a> <a id="921" class="Symbol">=</a> <a id="923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="927" href="Cubical.Data.Vec.NAry.html#927" class="Bound">n</a><a id="928" class="Symbol">}</a> <a id="930" href="Cubical.Data.Vec.NAry.html#930" class="Bound">f</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="941" class="Symbol">λ</a> <a id="943" class="Symbol">{</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Data.Vec.NAry.html#946" class="Bound">x</a> <a id="948" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="950" href="Cubical.Data.Vec.NAry.html#950" class="Bound">xs</a><a id="952" class="Symbol">)</a> <a id="954" href="Cubical.Data.Vec.NAry.html#954" class="Bound">i</a> <a id="956" class="Symbol">→</a> <a id="958" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">n</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Data.Vec.NAry.html#927" class="Bound">n</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">(λ</a> <a id="979" href="Cubical.Data.Vec.NAry.html#979" class="Bound">ys</a> <a id="982" class="Symbol">→</a> <a id="984" href="Cubical.Data.Vec.NAry.html#930" class="Bound">f</a> <a id="986" class="Symbol">(</a><a id="987" href="Cubical.Data.Vec.NAry.html#946" class="Bound">x</a> <a id="989" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="991" href="Cubical.Data.Vec.NAry.html#979" class="Bound">ys</a><a id="993" class="Symbol">))</a> <a id="996" href="Cubical.Data.Vec.NAry.html#954" class="Bound">i</a> <a id="998" href="Cubical.Data.Vec.NAry.html#950" class="Bound">xs</a><a id="1000" class="Symbol">}</a>

<a id="curryⁿ-$ⁿ"></a><a id="1003" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">∀</a> <a id="1017" class="Symbol">{</a><a id="1018" href="Cubical.Data.Vec.NAry.html#1018" class="Bound">n</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1033" class="Symbol">{</a><a id="1034" class="Argument">ℓ</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a><a id="1039" class="Symbol">}</a> <a id="1041" class="Symbol">{</a><a id="1042" class="Argument">ℓ&#39;</a> <a id="1045" class="Symbol">=</a> <a id="1047" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a><a id="1049" class="Symbol">}</a> <a id="1051" href="Cubical.Data.Vec.NAry.html#1018" class="Bound">n</a> <a id="1053" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1055" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="1067" class="Symbol">{</a><a id="1068" class="Argument">A</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">{</a><a id="1076" class="Argument">B</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="1089" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1094" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a>
<a id="1096" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1106" class="Symbol">{</a><a id="1107" class="Argument">n</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1115" class="Symbol">}</a> <a id="1117" href="Cubical.Data.Vec.NAry.html#1117" class="Bound">f</a>  <a id="1120" class="Symbol">=</a> <a id="1122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1127" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1137" class="Symbol">{</a><a id="1138" class="Argument">n</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1146" href="Cubical.Data.Vec.NAry.html#1146" class="Bound">n</a><a id="1147" class="Symbol">}</a> <a id="1149" href="Cubical.Data.Vec.NAry.html#1149" class="Bound">f</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1160" class="Symbol">λ</a> <a id="1162" href="Cubical.Data.Vec.NAry.html#1162" class="Bound">x</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1176" class="Symbol">{</a><a id="1177" class="Argument">n</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Cubical.Data.Vec.NAry.html#1146" class="Bound">n</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.Vec.NAry.html#1149" class="Bound">f</a> <a id="1187" href="Cubical.Data.Vec.NAry.html#1162" class="Bound">x</a><a id="1188" class="Symbol">)</a>

<a id="nAryOp≃VecFun"></a><a id="1191" href="Cubical.Data.Vec.NAry.html#1191" class="Function">nAryOp≃VecFun</a> <a id="1205" class="Symbol">:</a> <a id="1207" class="Symbol">∀</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1222" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a> <a id="1224" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1226" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="1228" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1235" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1237" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1242" class="Symbol">)</a>
<a id="1244" href="Cubical.Data.Vec.NAry.html#1191" class="Function">nAryOp≃VecFun</a> <a id="1258" class="Symbol">{</a><a id="1259" class="Argument">n</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1279" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>
  <a id="1283" class="Keyword">where</a>
  <a id="1291" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1307" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a> <a id="1309" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1311" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1319" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1321" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1326" class="Symbol">)</a>
  <a id="1330" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1338" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>      <a id="1345" class="Symbol">=</a> <a id="1347" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a>
  <a id="1354" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1362" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>      <a id="1369" class="Symbol">=</a> <a id="1371" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a>
  <a id="1380" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1388" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a>
  <a id="1404" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1412" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>  <a id="1415" class="Symbol">=</a> <a id="1417" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1427" class="Symbol">{</a><a id="1428" class="Argument">n</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a><a id="1433" class="Symbol">}</a>

<a id="1436" class="Comment">-- In order to apply ua to nAryOp≃VecFun we probably need to change</a>
<a id="1504" class="Comment">-- the base-case of nAryLevel to &quot;ℓ-max ℓ₁ ℓ₂&quot;. This will make it</a>
<a id="1570" class="Comment">-- necessary to add lots of Lifts in zero cases so it&#39;s not done yet,</a>
<a id="1640" class="Comment">-- but if the Path is ever needed then it might be worth to do.</a>
</pre></body></html>

==> anc/html/Cubical.Data.Vec.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.Properties.html" class="Module">Cubical.Data.Vec.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="275" class="Symbol">as</a> <a id="278" class="Module">⊥</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="504" class="Keyword">open</a> <a id="509" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="514" class="Keyword">private</a>
  <a id="524" class="Keyword">variable</a>
    <a id="537" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="551" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="560" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a>


<a id="564" class="Comment">-- This is really cool!</a>
<a id="588" class="Comment">-- Compare with: https://github.com/agda/agda-stdlib/blob/master/src/Data/Vec/Properties/WithK.agda#L32</a>
<a id="++-assoc"></a><a id="692" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="701" class="Symbol">:</a> <a id="703" class="Symbol">∀</a> <a id="705" class="Symbol">{</a><a id="706" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a> <a id="708" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a> <a id="710" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="717" class="Symbol">:</a> <a id="719" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="723" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="725" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a><a id="726" class="Symbol">)</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a> <a id="732" class="Symbol">:</a> <a id="734" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="738" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="740" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a> <a id="747" class="Symbol">:</a> <a id="749" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="753" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="755" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">→</a>
           <a id="771" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="777" class="Symbol">(λ</a> <a id="780" href="Cubical.Data.Vec.Properties.html#780" class="Bound">i</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="788" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="790" class="Symbol">(</a><a id="791" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="799" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a> <a id="801" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a> <a id="803" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a> <a id="805" class="Symbol">(</a><a id="806" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="808" href="Cubical.Data.Vec.Properties.html#780" class="Bound">i</a><a id="809" class="Symbol">)))</a> <a id="813" class="Symbol">((</a><a id="815" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="818" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="821" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a><a id="823" class="Symbol">)</a> <a id="825" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="828" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="836" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="839" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a> <a id="842" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="845" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a><a id="847" class="Symbol">)</a>
<a id="849" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="858" class="Symbol">{</a><a id="859" class="Argument">m</a> <a id="861" class="Symbol">=</a> <a id="863" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="867" class="Symbol">}</a> <a id="869" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="872" href="Cubical.Data.Vec.Properties.html#872" class="Bound">ys</a> <a id="875" href="Cubical.Data.Vec.Properties.html#875" class="Bound">zs</a> <a id="878" class="Symbol">=</a> <a id="880" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="885" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="894" class="Symbol">{</a><a id="895" class="Argument">m</a> <a id="897" class="Symbol">=</a> <a id="899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="903" href="Cubical.Data.Vec.Properties.html#903" class="Bound">m</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.Data.Vec.Properties.html#907" class="Bound">x</a> <a id="909" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="911" href="Cubical.Data.Vec.Properties.html#911" class="Bound">xs</a><a id="913" class="Symbol">)</a> <a id="915" href="Cubical.Data.Vec.Properties.html#915" class="Bound">ys</a> <a id="918" href="Cubical.Data.Vec.Properties.html#918" class="Bound">zs</a> <a id="921" href="Cubical.Data.Vec.Properties.html#921" class="Bound">i</a> <a id="923" class="Symbol">=</a> <a id="925" href="Cubical.Data.Vec.Properties.html#907" class="Bound">x</a> <a id="927" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="929" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="938" href="Cubical.Data.Vec.Properties.html#911" class="Bound">xs</a> <a id="941" href="Cubical.Data.Vec.Properties.html#915" class="Bound">ys</a> <a id="944" href="Cubical.Data.Vec.Properties.html#918" class="Bound">zs</a> <a id="947" href="Cubical.Data.Vec.Properties.html#921" class="Bound">i</a>


<a id="951" class="Comment">-- Equivalence between Fin n → A and Vec A n</a>
<a id="FinVec→Vec"></a><a id="996" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1007" class="Symbol">:</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1026" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1028" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1036" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1038" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a>
<a id="1040" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1051" class="Symbol">{</a><a id="1052" class="Argument">n</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1060" class="Symbol">}</a>  <a id="1063" href="Cubical.Data.Vec.Properties.html#1063" class="Bound">xs</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="1071" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1082" class="Symbol">{</a><a id="1083" class="Argument">n</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1091" class="Symbol">_}</a> <a id="1094" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1102" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1107" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1109" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1120" class="Symbol">(λ</a> <a id="1123" href="Cubical.Data.Vec.Properties.html#1123" class="Bound">x</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1135" href="Cubical.Data.Vec.Properties.html#1123" class="Bound">x</a><a id="1136" class="Symbol">))</a>

<a id="Vec→FinVec"></a><a id="1140" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">{</a><a id="1154" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1167" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1169" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1180" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1182" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a>
<a id="1184" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1195" href="Cubical.Data.Vec.Properties.html#1195" class="Bound">xs</a> <a id="1198" href="Cubical.Data.Vec.Properties.html#1198" class="Bound">f</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1209" href="Cubical.Data.Vec.Properties.html#1198" class="Bound">f</a> <a id="1211" href="Cubical.Data.Vec.Properties.html#1195" class="Bound">xs</a>

<a id="FinVec→Vec→FinVec"></a><a id="1215" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1233" class="Symbol">:</a> <a id="1235" class="Symbol">{</a><a id="1236" href="Cubical.Data.Vec.Properties.html#1236" class="Bound">n</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1256" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1258" href="Cubical.Data.Vec.Properties.html#1236" class="Bound">n</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1286" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1292" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a>
<a id="1295" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1313" class="Symbol">{</a><a id="1314" class="Argument">n</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1322" class="Symbol">}</a> <a id="1324" href="Cubical.Data.Vec.Properties.html#1324" class="Bound">xs</a> <a id="1327" class="Symbol">=</a> <a id="1329" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1336" class="Symbol">λ</a> <a id="1338" href="Cubical.Data.Vec.Properties.html#1338" class="Bound">f</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="1355" href="Cubical.Data.Vec.Properties.html#1338" class="Bound">f</a><a id="1356" class="Symbol">)</a>
<a id="1358" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1376" class="Symbol">{</a><a id="1377" class="Argument">n</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1385" href="Cubical.Data.Vec.Properties.html#1385" class="Bound">n</a><a id="1386" class="Symbol">}</a> <a id="1388" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1400" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a>
  <a id="1407" class="Keyword">where</a>
  <a id="1415" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1420" class="Symbol">:</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1436" href="Cubical.Data.Vec.Properties.html#1385" class="Bound">n</a><a id="1437" class="Symbol">))</a>
       <a id="1447" class="Symbol">→</a> <a id="1449" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1464" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1469" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1471" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1482" class="Symbol">(λ</a> <a id="1485" href="Cubical.Data.Vec.Properties.html#1485" class="Bound">x</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1497" href="Cubical.Data.Vec.Properties.html#1485" class="Bound">x</a><a id="1498" class="Symbol">)))</a> <a id="1502" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a> <a id="1504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1506" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1509" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a>
  <a id="1513" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1518" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1532" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1542" href="Cubical.Data.Vec.Properties.html#1542" class="Bound">f</a><a id="1543" class="Symbol">)</a> <a id="1545" href="Cubical.Data.Vec.Properties.html#1545" class="Bound">i</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1567" class="Symbol">(λ</a> <a id="1570" href="Cubical.Data.Vec.Properties.html#1570" class="Bound">x</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1582" href="Cubical.Data.Vec.Properties.html#1570" class="Bound">x</a><a id="1583" class="Symbol">))</a> <a id="1586" href="Cubical.Data.Vec.Properties.html#1545" class="Bound">i</a> <a id="1588" href="Cubical.Data.Vec.Properties.html#1542" class="Bound">f</a>

<a id="Vec→FinVec→Vec"></a><a id="1591" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1606" class="Symbol">:</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Cubical.Data.Vec.Properties.html#1609" class="Bound">n</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1614" class="Symbol">}</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1626" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1628" href="Cubical.Data.Vec.Properties.html#1609" class="Bound">n</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1656" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a><a id="1658" class="Symbol">)</a> <a id="1660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1662" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a>
<a id="1665" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1680" class="Symbol">{</a><a id="1681" class="Argument">n</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1689" class="Symbol">}</a>  <a id="1692" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1702" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1717" class="Symbol">{</a><a id="1718" class="Argument">n</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1726" href="Cubical.Data.Vec.Properties.html#1726" class="Bound">n</a><a id="1727" class="Symbol">}</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Cubical.Data.Vec.Properties.html#1730" class="Bound">x</a> <a id="1732" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1734" href="Cubical.Data.Vec.Properties.html#1734" class="Bound">xs</a><a id="1736" class="Symbol">)</a> <a id="1738" href="Cubical.Data.Vec.Properties.html#1738" class="Bound">i</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Cubical.Data.Vec.Properties.html#1730" class="Bound">x</a> <a id="1744" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1746" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1761" href="Cubical.Data.Vec.Properties.html#1734" class="Bound">xs</a> <a id="1764" href="Cubical.Data.Vec.Properties.html#1738" class="Bound">i</a>

<a id="FinVecIsoVec"></a><a id="1767" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1804" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1806" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a><a id="1807" class="Symbol">)</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1814" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1816" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a><a id="1817" class="Symbol">)</a>
<a id="1819" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1832" href="Cubical.Data.Vec.Properties.html#1832" class="Bound">n</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1840" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1851" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1862" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1877" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a>

<a id="FinVec≃Vec"></a><a id="1896" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="1907" class="Symbol">:</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1915" class="Symbol">)</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1926" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1928" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a> <a id="1930" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1932" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1936" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1938" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a>
<a id="1940" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="1951" href="Cubical.Data.Vec.Properties.html#1951" class="Bound">n</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1980" href="Cubical.Data.Vec.Properties.html#1951" class="Bound">n</a><a id="1981" class="Symbol">)</a>

<a id="FinVec≡Vec"></a><a id="1984" href="Cubical.Data.Vec.Properties.html#1984" class="Function">FinVec≡Vec</a> <a id="1995" class="Symbol">:</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2003" class="Symbol">)</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="2014" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2016" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a> <a id="2018" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2020" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2024" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2026" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a>
<a id="2028" href="Cubical.Data.Vec.Properties.html#1984" class="Function">FinVec≡Vec</a> <a id="2039" href="Cubical.Data.Vec.Properties.html#2039" class="Bound">n</a> <a id="2041" class="Symbol">=</a> <a id="2043" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="2058" href="Cubical.Data.Vec.Properties.html#2039" class="Bound">n</a><a id="2059" class="Symbol">)</a>

<a id="isContrVec0"></a><a id="2062" href="Cubical.Data.Vec.Properties.html#2062" class="Function">isContrVec0</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2089" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2091" class="Number">0</a><a id="2092" class="Symbol">)</a>
<a id="2094" href="Cubical.Data.Vec.Properties.html#2062" class="Function">isContrVec0</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2113" class="Symbol">λ</a> <a id="2115" class="Symbol">{</a> <a id="2117" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2127" class="Symbol">}</a>

<a id="2130" class="Comment">-- encode - decode Vec</a>
<a id="2153" class="Keyword">module</a> <a id="VecPath"></a><a id="2160" href="Cubical.Data.Vec.Properties.html#2160" class="Module">VecPath</a> <a id="2168" class="Symbol">{</a><a id="2169" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2178" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a><a id="2179" class="Symbol">}</a>
  <a id="2183" class="Keyword">where</a>

  <a id="VecPath.code"></a><a id="2192" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2197" class="Symbol">:</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Cubical.Data.Vec.Properties.html#2200" class="Bound">n</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">→</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Cubical.Data.Vec.Properties.html#2210" class="Bound">v</a> <a id="2212" href="Cubical.Data.Vec.Properties.html#2212" class="Bound">v&#39;</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2221" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2223" href="Cubical.Data.Vec.Properties.html#2200" class="Bound">n</a><a id="2224" class="Symbol">)</a> <a id="2226" class="Symbol">→</a> <a id="2228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2233" href="Cubical.Data.Vec.Properties.html#2178" class="Bound">ℓ</a>
  <a id="2237" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2242" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2245" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
  <a id="2258" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Data.Vec.Properties.html#2264" class="Bound">a</a> <a id="2266" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2268" href="Cubical.Data.Vec.Properties.html#2268" class="Bound">v</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Cubical.Data.Vec.Properties.html#2272" class="Bound">a&#39;</a> <a id="2275" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2277" href="Cubical.Data.Vec.Properties.html#2277" class="Bound">v&#39;</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">=</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Data.Vec.Properties.html#2264" class="Bound">a</a> <a id="2286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2288" href="Cubical.Data.Vec.Properties.html#2272" class="Bound">a&#39;</a><a id="2290" class="Symbol">)</a> <a id="2292" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Data.Vec.Properties.html#2268" class="Bound">v</a> <a id="2297" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2299" href="Cubical.Data.Vec.Properties.html#2277" class="Bound">v&#39;</a><a id="2301" class="Symbol">)</a>

  <a id="2306" class="Comment">-- encode</a>
  <a id="VecPath.reflEncode"></a><a id="2318" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2329" class="Symbol">:</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Cubical.Data.Vec.Properties.html#2332" class="Bound">n</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2337" class="Symbol">}</a> <a id="2339" class="Symbol">→</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2350" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2352" href="Cubical.Data.Vec.Properties.html#2332" class="Bound">n</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">→</a> <a id="2357" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2362" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a> <a id="2364" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a>
  <a id="2368" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2379" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2382" class="Symbol">=</a> <a id="2384" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>
  <a id="2390" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Cubical.Data.Vec.Properties.html#2402" class="Bound">a</a> <a id="2404" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2406" href="Cubical.Data.Vec.Properties.html#2406" class="Bound">v</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2418" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="VecPath.encode"></a><a id="2426" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">{</a><a id="2436" href="Cubical.Data.Vec.Properties.html#2436" class="Bound">n</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">→</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2448" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2457" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2459" href="Cubical.Data.Vec.Properties.html#2436" class="Bound">n</a><a id="2460" class="Symbol">)</a> <a id="2462" class="Symbol">→</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2467" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2469" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a><a id="2471" class="Symbol">)</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2480" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2482" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a>
  <a id="2487" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2494" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a> <a id="2496" href="Cubical.Data.Vec.Properties.html#2496" class="Bound">v&#39;</a> <a id="2499" href="Cubical.Data.Vec.Properties.html#2499" class="Bound">p</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2505" class="Symbol">(λ</a> <a id="2508" href="Cubical.Data.Vec.Properties.html#2508" class="Bound">v&#39;</a> <a id="2511" href="Cubical.Data.Vec.Properties.html#2511" class="Bound">_</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2520" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a> <a id="2522" href="Cubical.Data.Vec.Properties.html#2508" class="Bound">v&#39;</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2538" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Cubical.Data.Vec.Properties.html#2499" class="Bound">p</a>

  <a id="VecPath.encodeRefl"></a><a id="2546" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="2557" class="Symbol">:</a> <a id="2559" class="Symbol">{</a><a id="2560" href="Cubical.Data.Vec.Properties.html#2560" class="Bound">n</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">→</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2578" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2580" href="Cubical.Data.Vec.Properties.html#2560" class="Bound">n</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2592" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2594" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2601" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2603" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2614" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a>
  <a id="2618" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="2629" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2639" class="Symbol">(λ</a> <a id="2642" href="Cubical.Data.Vec.Properties.html#2642" class="Bound">v&#39;</a> <a id="2645" href="Cubical.Data.Vec.Properties.html#2645" class="Bound">_</a> <a id="2647" class="Symbol">→</a> <a id="2649" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2654" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a> <a id="2656" href="Cubical.Data.Vec.Properties.html#2642" class="Bound">v&#39;</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2672" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a><a id="2673" class="Symbol">)</a>

  <a id="2678" class="Comment">-- decode</a>
  <a id="VecPath.decode"></a><a id="2690" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2697" class="Symbol">:</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Data.Vec.Properties.html#2700" class="Bound">n</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2705" class="Symbol">}</a> <a id="2707" class="Symbol">→</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2712" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2721" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2723" href="Cubical.Data.Vec.Properties.html#2700" class="Bound">n</a><a id="2724" class="Symbol">)</a> <a id="2726" class="Symbol">→</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Data.Vec.Properties.html#2729" class="Bound">r</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2738" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2740" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a><a id="2742" class="Symbol">)</a> <a id="2744" class="Symbol">→</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2751" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a><a id="2753" class="Symbol">)</a>
  <a id="2757" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2764" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2767" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2770" class="Symbol">_</a> <a id="2772" class="Symbol">=</a> <a id="2774" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2781" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Data.Vec.Properties.html#2789" class="Bound">a</a> <a id="2791" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2793" href="Cubical.Data.Vec.Properties.html#2793" class="Bound">v</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.Data.Vec.Properties.html#2797" class="Bound">a&#39;</a> <a id="2800" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2802" href="Cubical.Data.Vec.Properties.html#2802" class="Bound">v&#39;</a><a id="2804" class="Symbol">)</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Cubical.Data.Vec.Properties.html#2807" class="Bound">p</a> <a id="2809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2811" href="Cubical.Data.Vec.Properties.html#2811" class="Bound">q</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2822" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="2826" href="Cubical.Data.Vec.Properties.html#2807" class="Bound">p</a> <a id="2828" href="Cubical.Data.Vec.Properties.html#2811" class="Bound">q</a>

  <a id="VecPath.decodeRefl"></a><a id="2833" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">{</a><a id="2847" href="Cubical.Data.Vec.Properties.html#2847" class="Bound">n</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">→</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2865" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2867" href="Cubical.Data.Vec.Properties.html#2847" class="Bound">n</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2879" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2881" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2895" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a><a id="2896" class="Symbol">)</a> <a id="2898" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2907" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2918" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2930" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Cubical.Data.Vec.Properties.html#2942" class="Bound">a</a> <a id="2944" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2946" href="Cubical.Data.Vec.Properties.html#2946" class="Bound">v</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2959" class="Comment">-- equiv</a>
  <a id="VecPath.≡Vec≃codeVec"></a><a id="2970" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="2983" class="Symbol">:</a> <a id="2985" class="Symbol">{</a><a id="2986" href="Cubical.Data.Vec.Properties.html#2986" class="Bound">n</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2991" class="Symbol">}</a> <a id="2993" class="Symbol">→</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="2998" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3007" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3009" href="Cubical.Data.Vec.Properties.html#2986" class="Bound">n</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">→</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="3017" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3019" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a><a id="3021" class="Symbol">)</a> <a id="3023" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3031" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="3033" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a><a id="3035" class="Symbol">)</a>
  <a id="3039" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="3052" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3054" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3070" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a>
    <a id="3077" class="Keyword">where</a>
    <a id="3087" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3099" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3101" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3111" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3113" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a><a id="3115" class="Symbol">)</a>
    <a id="3121" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3125" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3137" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3139" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
    <a id="3146" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3150" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3153" class="Symbol">=</a> <a id="3155" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3162" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3164" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
    <a id="3171" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3175" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3185" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3187" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
      <a id="3196" class="Keyword">where</a>
      <a id="3208" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3213" class="Symbol">:</a> <a id="3215" class="Symbol">{</a><a id="3216" href="Cubical.Data.Vec.Properties.html#3216" class="Bound">n</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3221" class="Symbol">}</a> <a id="3223" class="Symbol">→</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3228" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3237" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3239" href="Cubical.Data.Vec.Properties.html#3216" class="Bound">n</a><a id="3240" class="Symbol">)</a> <a id="3242" class="Symbol">→</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Cubical.Data.Vec.Properties.html#3245" class="Bound">r</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3254" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3256" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a><a id="3258" class="Symbol">)</a>
             <a id="3273" class="Symbol">→</a> <a id="3275" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3282" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3284" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3295" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3297" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a> <a id="3300" href="Cubical.Data.Vec.Properties.html#3245" class="Bound">r</a><a id="3301" class="Symbol">)</a> <a id="3303" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3305" href="Cubical.Data.Vec.Properties.html#3245" class="Bound">r</a>
      <a id="3313" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3318" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3321" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3324" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="3328" class="Symbol">=</a> <a id="3330" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3341" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="3350" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3358" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3360" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3361" class="Symbol">)</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Cubical.Data.Vec.Properties.html#3364" class="Bound">a&#39;</a> <a id="3367" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3369" href="Cubical.Data.Vec.Properties.html#3369" class="Bound">v&#39;</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Data.Vec.Properties.html#3374" class="Bound">p</a> <a id="3376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3378" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">=</a> <a id="3383" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3385" class="Symbol">(λ</a> <a id="3388" href="Cubical.Data.Vec.Properties.html#3388" class="Bound">a&#39;</a> <a id="3391" href="Cubical.Data.Vec.Properties.html#3391" class="Bound">p</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3405" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3407" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3408" class="Symbol">)</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Cubical.Data.Vec.Properties.html#3388" class="Bound">a&#39;</a> <a id="3414" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3416" href="Cubical.Data.Vec.Properties.html#3369" class="Bound">v&#39;</a><a id="3418" class="Symbol">)</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3431" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3433" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3434" class="Symbol">)</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Cubical.Data.Vec.Properties.html#3388" class="Bound">a&#39;</a> <a id="3440" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3442" href="Cubical.Data.Vec.Properties.html#3369" class="Bound">v&#39;</a><a id="3444" class="Symbol">)</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Data.Vec.Properties.html#3391" class="Bound">p</a> <a id="3449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3451" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3452" class="Symbol">))</a> <a id="3455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Cubical.Data.Vec.Properties.html#3391" class="Bound">p</a> <a id="3460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3462" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3463" class="Symbol">))</a>
                                       <a id="3505" class="Symbol">(</a><a id="3506" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3508" class="Symbol">(λ</a> <a id="3511" href="Cubical.Data.Vec.Properties.html#3511" class="Bound">v&#39;</a> <a id="3514" href="Cubical.Data.Vec.Properties.html#3514" class="Bound">q</a> <a id="3516" class="Symbol">→</a> <a id="3518" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3525" class="Symbol">(</a><a id="3526" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3528" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3530" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3531" class="Symbol">)</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3536" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3538" href="Cubical.Data.Vec.Properties.html#3511" class="Bound">v&#39;</a><a id="3540" class="Symbol">)</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3553" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3555" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3556" class="Symbol">)</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3561" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3563" href="Cubical.Data.Vec.Properties.html#3511" class="Bound">v&#39;</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3575" href="Cubical.Data.Vec.Properties.html#3514" class="Bound">q</a><a id="3576" class="Symbol">))</a> <a id="3579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3587" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3589" href="Cubical.Data.Vec.Properties.html#3514" class="Bound">q</a><a id="3590" class="Symbol">))</a>
                                       <a id="3632" class="Symbol">(</a><a id="3633" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3644" class="Symbol">(</a><a id="3645" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3647" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3649" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3650" class="Symbol">))</a> <a id="3653" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3654" class="Symbol">)</a> <a id="3656" href="Cubical.Data.Vec.Properties.html#3374" class="Bound">p</a>
    <a id="3662" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3666" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3669" class="Symbol">=</a> <a id="3671" href="Cubical.Data.Vec.Properties.html#3699" class="Function">retr</a> <a id="3676" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3678" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
      <a id="3687" class="Keyword">where</a>
      <a id="3699" href="Cubical.Data.Vec.Properties.html#3699" class="Function">retr</a> <a id="3704" class="Symbol">:</a> <a id="3706" class="Symbol">{</a><a id="3707" href="Cubical.Data.Vec.Properties.html#3707" class="Bound">n</a> <a id="3709" class="Symbol">:</a> <a id="3711" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3712" class="Symbol">}</a> <a id="3714" class="Symbol">→</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3719" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3728" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3730" href="Cubical.Data.Vec.Properties.html#3707" class="Bound">n</a><a id="3731" class="Symbol">)</a> <a id="3733" class="Symbol">→</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Cubical.Data.Vec.Properties.html#3736" class="Bound">p</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3742" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3744" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a><a id="3746" class="Symbol">)</a>
             <a id="3761" class="Symbol">→</a> <a id="3763" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3770" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3772" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3783" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3785" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a> <a id="3788" href="Cubical.Data.Vec.Properties.html#3736" class="Bound">p</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3793" href="Cubical.Data.Vec.Properties.html#3736" class="Bound">p</a>
      <a id="3801" href="Cubical.Data.Vec.Properties.html#3699" class="Function">retr</a> <a id="3806" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3808" href="Cubical.Data.Vec.Properties.html#3808" class="Bound">v&#39;</a> <a id="3811" href="Cubical.Data.Vec.Properties.html#3811" class="Bound">p</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3817" class="Symbol">(λ</a> <a id="3820" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">v&#39;</a> <a id="3823" href="Cubical.Data.Vec.Properties.html#3823" class="Bound">p</a> <a id="3825" class="Symbol">→</a> <a id="3827" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3834" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3836" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">v&#39;</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3847" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3849" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">v&#39;</a> <a id="3852" href="Cubical.Data.Vec.Properties.html#3823" class="Bound">p</a><a id="3853" class="Symbol">)</a> <a id="3855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3857" href="Cubical.Data.Vec.Properties.html#3823" class="Bound">p</a><a id="3858" class="Symbol">)</a>
                    <a id="3880" class="Symbol">(</a><a id="3881" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3894" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3896" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a><a id="3897" class="Symbol">)</a> <a id="3899" class="Symbol">(</a><a id="3900" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3911" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a><a id="3912" class="Symbol">)</a> <a id="3914" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3916" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="3927" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a><a id="3928" class="Symbol">)</a> <a id="3930" href="Cubical.Data.Vec.Properties.html#3811" class="Bound">p</a>


  <a id="VecPath.isOfHLevelVec"></a><a id="3936" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="3950" class="Symbol">:</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Cubical.Data.Vec.Properties.html#3953" class="Bound">h</a> <a id="3955" class="Symbol">:</a> <a id="3957" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3963" class="Symbol">)</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Cubical.Data.Vec.Properties.html#3966" class="Bound">n</a> <a id="3968" class="Symbol">:</a> <a id="3970" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3971" class="Symbol">)</a>
                  <a id="3991" class="Symbol">→</a> <a id="3993" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4014" href="Cubical.Data.Vec.Properties.html#3953" class="Bound">h</a><a id="4015" class="Symbol">))</a> <a id="4018" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4020" class="Symbol">→</a> <a id="4022" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4038" class="Symbol">(</a><a id="4039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4043" href="Cubical.Data.Vec.Properties.html#3953" class="Bound">h</a><a id="4044" class="Symbol">))</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4052" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4054" href="Cubical.Data.Vec.Properties.html#3966" class="Bound">n</a><a id="4055" class="Symbol">)</a>
  <a id="4059" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="4073" href="Cubical.Data.Vec.Properties.html#4073" class="Bound">h</a> <a id="4075" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4080" href="Cubical.Data.Vec.Properties.html#4080" class="Bound">ofLevelA</a> <a id="4089" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4092" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4095" class="Symbol">=</a> <a id="4097" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4125" href="Cubical.Data.Vec.Properties.html#4073" class="Bound">h</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4152" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4155" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="4157" class="Symbol">))</a>
                                        <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.Data.Unit.Properties.html#2818" class="Function">isOfHLevelUnit*</a> <a id="4217" class="Symbol">(</a><a id="4218" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4222" href="Cubical.Data.Vec.Properties.html#4073" class="Bound">h</a><a id="4223" class="Symbol">))</a>
  <a id="4228" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="4242" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4249" href="Cubical.Data.Vec.Properties.html#4249" class="Bound">n</a><a id="4250" class="Symbol">)</a> <a id="4252" href="Cubical.Data.Vec.Properties.html#4252" class="Bound">ofLevelA</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Cubical.Data.Vec.Properties.html#4262" class="Bound">x</a> <a id="4264" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4266" href="Cubical.Data.Vec.Properties.html#4266" class="Bound">v</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Data.Vec.Properties.html#4270" class="Bound">x&#39;</a> <a id="4273" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4275" href="Cubical.Data.Vec.Properties.html#4275" class="Bound">v&#39;</a><a id="4277" class="Symbol">)</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4309" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4336" class="Symbol">_</a> <a id="4338" class="Symbol">_))</a>
                                                       <a id="4397" class="Symbol">(</a><a id="4398" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4415" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a><a id="4416" class="Symbol">)</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Cubical.Data.Vec.Properties.html#4252" class="Bound">ofLevelA</a> <a id="4428" href="Cubical.Data.Vec.Properties.html#4262" class="Bound">x</a> <a id="4430" href="Cubical.Data.Vec.Properties.html#4270" class="Bound">x&#39;</a><a id="4432" class="Symbol">)</a> <a id="4434" class="Symbol">(λ</a> <a id="4437" href="Cubical.Data.Vec.Properties.html#4437" class="Bound">_</a> <a id="4439" class="Symbol">→</a> <a id="4441" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="4455" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a> <a id="4457" href="Cubical.Data.Vec.Properties.html#4249" class="Bound">n</a> <a id="4459" href="Cubical.Data.Vec.Properties.html#4252" class="Bound">ofLevelA</a> <a id="4468" href="Cubical.Data.Vec.Properties.html#4266" class="Bound">v</a> <a id="4470" href="Cubical.Data.Vec.Properties.html#4275" class="Bound">v&#39;</a><a id="4472" class="Symbol">))</a>


  <a id="VecPath.discreteA→discreteVecA"></a><a id="4479" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4513" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4515" class="Symbol">→</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Cubical.Data.Vec.Properties.html#4518" class="Bound">n</a> <a id="4520" class="Symbol">:</a> <a id="4522" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4523" class="Symbol">)</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4541" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4543" href="Cubical.Data.Vec.Properties.html#4518" class="Bound">n</a><a id="4544" class="Symbol">)</a>
  <a id="4548" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4571" href="Cubical.Data.Vec.Properties.html#4571" class="Bound">DA</a> <a id="4574" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4579" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4582" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4585" class="Symbol">=</a> <a id="4587" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4591" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4598" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4621" href="Cubical.Data.Vec.Properties.html#4621" class="Bound">DA</a> <a id="4624" class="Symbol">(</a><a id="4625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4629" href="Cubical.Data.Vec.Properties.html#4629" class="Bound">n</a><a id="4630" class="Symbol">)</a> <a id="4632" class="Symbol">(</a><a id="4633" href="Cubical.Data.Vec.Properties.html#4633" class="Bound">a</a> <a id="4635" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4637" href="Cubical.Data.Vec.Properties.html#4637" class="Bound">v</a><a id="4638" class="Symbol">)</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Cubical.Data.Vec.Properties.html#4641" class="Bound">a&#39;</a> <a id="4644" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4646" href="Cubical.Data.Vec.Properties.html#4646" class="Bound">v&#39;</a><a id="4648" class="Symbol">)</a> <a id="4650" class="Keyword">with</a> <a id="4655" class="Symbol">(</a><a id="4656" href="Cubical.Data.Vec.Properties.html#4621" class="Bound">DA</a> <a id="4659" href="Cubical.Data.Vec.Properties.html#4633" class="Bound">a</a> <a id="4661" href="Cubical.Data.Vec.Properties.html#4641" class="Bound">a&#39;</a><a id="4663" class="Symbol">)</a> <a id="4665" class="Symbol">|</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4691" href="Cubical.Data.Vec.Properties.html#4621" class="Bound">DA</a> <a id="4694" href="Cubical.Data.Vec.Properties.html#4629" class="Bound">n</a> <a id="4696" href="Cubical.Data.Vec.Properties.html#4637" class="Bound">v</a> <a id="4698" href="Cubical.Data.Vec.Properties.html#4646" class="Bound">v&#39;</a><a id="4700" class="Symbol">)</a>
  <a id="4704" class="Symbol">...</a> <a id="4708" class="Symbol">|</a> <a id="4710" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4714" href="Cubical.Data.Vec.Properties.html#4714" class="Bound">p</a> <a id="4716" class="Symbol">|</a> <a id="4718" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4722" href="Cubical.Data.Vec.Properties.html#4722" class="Bound">q</a> <a id="4724" class="Symbol">=</a> <a id="4726" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4758" class="Symbol">(</a><a id="4759" class="Bound">a</a> <a id="4761" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4763" class="Bound">v</a><a id="4764" class="Symbol">)</a> <a id="4766" class="Symbol">(</a><a id="4767" class="Bound">a&#39;</a> <a id="4770" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4772" class="Bound">v&#39;</a><a id="4774" class="Symbol">)))</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Cubical.Data.Vec.Properties.html#4714" class="Bound">p</a> <a id="4781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4783" href="Cubical.Data.Vec.Properties.html#4722" class="Bound">q</a><a id="4784" class="Symbol">))</a>
  <a id="4789" class="Symbol">...</a> <a id="4793" class="Symbol">|</a> <a id="4795" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4799" href="Cubical.Data.Vec.Properties.html#4799" class="Bound">p</a> <a id="4801" class="Symbol">|</a> <a id="4803" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4806" href="Cubical.Data.Vec.Properties.html#4806" class="Bound">¬q</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4814" class="Symbol">(λ</a> <a id="4817" href="Cubical.Data.Vec.Properties.html#4817" class="Bound">r</a> <a id="4819" class="Symbol">→</a> <a id="4821" href="Cubical.Data.Vec.Properties.html#4806" class="Bound">¬q</a> <a id="4824" class="Symbol">(</a><a id="4825" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4857" class="Symbol">(</a><a id="4858" class="Bound">a</a> <a id="4860" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4862" class="Bound">v</a><a id="4863" class="Symbol">)</a> <a id="4865" class="Symbol">(</a><a id="4866" class="Bound">a&#39;</a> <a id="4869" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4871" class="Bound">v&#39;</a><a id="4873" class="Symbol">)))</a> <a id="4877" href="Cubical.Data.Vec.Properties.html#4817" class="Bound">r</a><a id="4878" class="Symbol">)))</a>
  <a id="4884" class="Symbol">...</a> <a id="4888" class="Symbol">|</a> <a id="4890" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4893" href="Cubical.Data.Vec.Properties.html#4893" class="Bound">¬p</a> <a id="4896" class="Symbol">|</a> <a id="4898" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4902" href="Cubical.Data.Vec.Properties.html#4902" class="Bound">q</a> <a id="4904" class="Symbol">=</a> <a id="4906" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4909" class="Symbol">(λ</a> <a id="4912" href="Cubical.Data.Vec.Properties.html#4912" class="Bound">r</a> <a id="4914" class="Symbol">→</a> <a id="4916" href="Cubical.Data.Vec.Properties.html#4893" class="Bound">¬p</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4952" class="Symbol">(</a><a id="4953" class="Bound">a</a> <a id="4955" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4957" class="Bound">v</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Symbol">(</a><a id="4961" class="Bound">a&#39;</a> <a id="4964" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4966" class="Bound">v&#39;</a><a id="4968" class="Symbol">)))</a> <a id="4972" href="Cubical.Data.Vec.Properties.html#4912" class="Bound">r</a><a id="4973" class="Symbol">)))</a>
  <a id="4979" class="Symbol">...</a> <a id="4983" class="Symbol">|</a> <a id="4985" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4988" href="Cubical.Data.Vec.Properties.html#4988" class="Bound">¬p</a> <a id="4991" class="Symbol">|</a> <a id="4993" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4996" href="Cubical.Data.Vec.Properties.html#4996" class="Bound">¬q</a> <a id="4999" class="Symbol">=</a> <a id="5001" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5004" class="Symbol">(λ</a> <a id="5007" href="Cubical.Data.Vec.Properties.html#5007" class="Bound">r</a> <a id="5009" class="Symbol">→</a> <a id="5011" href="Cubical.Data.Vec.Properties.html#4996" class="Bound">¬q</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="5047" class="Symbol">(</a><a id="5048" class="Bound">a</a> <a id="5050" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5052" class="Bound">v</a><a id="5053" class="Symbol">)</a> <a id="5055" class="Symbol">(</a><a id="5056" class="Bound">a&#39;</a> <a id="5059" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5061" class="Bound">v&#39;</a><a id="5063" class="Symbol">)))</a> <a id="5067" href="Cubical.Data.Vec.Properties.html#5007" class="Bound">r</a><a id="5068" class="Symbol">)))</a>

  <a id="VecPath.≢-∷"></a><a id="5075" href="Cubical.Data.Vec.Properties.html#5075" class="Function">≢-∷</a> <a id="5079" class="Symbol">:</a> <a id="5081" class="Symbol">{</a><a id="5082" href="Cubical.Data.Vec.Properties.html#5082" class="Bound">m</a> <a id="5084" class="Symbol">:</a> <a id="5086" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5087" class="Symbol">}</a> <a id="5089" class="Symbol">→</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="5101" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5102" class="Symbol">)</a> <a id="5104" class="Symbol">→</a> <a id="5106" class="Symbol">(</a><a id="5107" href="Cubical.Data.Vec.Properties.html#5107" class="Bound">a</a> <a id="5109" class="Symbol">:</a> <a id="5111" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5112" class="Symbol">)</a> <a id="5114" class="Symbol">→</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Cubical.Data.Vec.Properties.html#5117" class="Bound">v</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="5125" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="5127" href="Cubical.Data.Vec.Properties.html#5082" class="Bound">m</a><a id="5128" class="Symbol">)</a> <a id="5130" class="Symbol">→</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Data.Vec.Properties.html#5133" class="Bound">a&#39;</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">→</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Cubical.Data.Vec.Properties.html#5144" class="Bound">v&#39;</a> <a id="5147" class="Symbol">:</a> <a id="5149" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="5153" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="5155" href="Cubical.Data.Vec.Properties.html#5082" class="Bound">m</a><a id="5156" class="Symbol">)</a> <a id="5158" class="Symbol">→</a>
         <a id="5169" class="Symbol">(</a><a id="5170" href="Cubical.Data.Vec.Properties.html#5107" class="Bound">a</a> <a id="5172" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5174" href="Cubical.Data.Vec.Properties.html#5117" class="Bound">v</a> <a id="5176" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5178" href="Cubical.Data.Vec.Properties.html#5133" class="Bound">a&#39;</a> <a id="5181" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5183" href="Cubical.Data.Vec.Properties.html#5144" class="Bound">v&#39;</a> <a id="5186" class="Symbol">→</a> <a id="5188" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5191" class="Symbol">)</a> <a id="5193" class="Symbol">→</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Cubical.Data.Vec.Properties.html#5107" class="Bound">a</a> <a id="5198" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5200" href="Cubical.Data.Vec.Properties.html#5133" class="Bound">a&#39;</a> <a id="5203" class="Symbol">→</a> <a id="5205" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5208" class="Symbol">)</a> <a id="5210" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5212" class="Symbol">(</a><a id="5213" href="Cubical.Data.Vec.Properties.html#5117" class="Bound">v</a> <a id="5215" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5217" href="Cubical.Data.Vec.Properties.html#5144" class="Bound">v&#39;</a> <a id="5220" class="Symbol">→</a> <a id="5222" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5225" class="Symbol">)</a>
  <a id="5229" href="Cubical.Data.Vec.Properties.html#5075" class="Function">≢-∷</a> <a id="5233" class="Symbol">{</a><a id="5234" href="Cubical.Data.Vec.Properties.html#5234" class="Bound">m</a><a id="5235" class="Symbol">}</a> <a id="5237" href="Cubical.Data.Vec.Properties.html#5237" class="Bound">discreteA</a> <a id="5247" href="Cubical.Data.Vec.Properties.html#5247" class="Bound">a</a> <a id="5249" href="Cubical.Data.Vec.Properties.html#5249" class="Bound">v</a> <a id="5251" href="Cubical.Data.Vec.Properties.html#5251" class="Bound">a&#39;</a> <a id="5254" href="Cubical.Data.Vec.Properties.html#5254" class="Bound">v&#39;</a> <a id="5257" href="Cubical.Data.Vec.Properties.html#5257" class="Bound">¬r</a> <a id="5260" class="Keyword">with</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Cubical.Data.Vec.Properties.html#5237" class="Bound">discreteA</a> <a id="5276" href="Cubical.Data.Vec.Properties.html#5247" class="Bound">a</a> <a id="5278" href="Cubical.Data.Vec.Properties.html#5251" class="Bound">a&#39;</a><a id="5280" class="Symbol">)</a>
                        <a id="5306" class="Symbol">|</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="5332" href="Cubical.Data.Vec.Properties.html#5237" class="Bound">discreteA</a> <a id="5342" href="Cubical.Data.Vec.Properties.html#5234" class="Bound">m</a> <a id="5344" href="Cubical.Data.Vec.Properties.html#5249" class="Bound">v</a> <a id="5346" href="Cubical.Data.Vec.Properties.html#5254" class="Bound">v&#39;</a><a id="5348" class="Symbol">)</a>
  <a id="5352" class="Symbol">...</a> <a id="5356" class="Symbol">|</a> <a id="5358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5362" href="Cubical.Data.Vec.Properties.html#5362" class="Bound">p</a> <a id="5364" class="Symbol">|</a> <a id="5366" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5370" href="Cubical.Data.Vec.Properties.html#5370" class="Bound">q</a> <a id="5372" class="Symbol">=</a> <a id="5374" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5380" class="Symbol">(</a><a id="5381" class="Bound">¬r</a> <a id="5384" class="Symbol">(</a><a id="5385" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5391" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="5395" href="Cubical.Data.Vec.Properties.html#5362" class="Bound">p</a> <a id="5397" href="Cubical.Data.Vec.Properties.html#5370" class="Bound">q</a><a id="5398" class="Symbol">))</a>
  <a id="5403" class="Symbol">...</a> <a id="5407" class="Symbol">|</a> <a id="5409" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5413" href="Cubical.Data.Vec.Properties.html#5413" class="Bound">p</a> <a id="5415" class="Symbol">|</a> <a id="5417" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5420" href="Cubical.Data.Vec.Properties.html#5420" class="Bound">¬q</a> <a id="5423" class="Symbol">=</a> <a id="5425" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5429" href="Cubical.Data.Vec.Properties.html#5420" class="Bound">¬q</a>
  <a id="5434" class="Symbol">...</a> <a id="5438" class="Symbol">|</a> <a id="5440" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5443" href="Cubical.Data.Vec.Properties.html#5443" class="Bound">¬p</a> <a id="5446" class="Symbol">|</a> <a id="5448" href="Cubical.Data.Vec.Properties.html#5448" class="Bound">y</a> <a id="5450" class="Symbol">=</a> <a id="5452" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5456" href="Cubical.Data.Vec.Properties.html#5443" class="Bound">¬p</a>
</pre></body></html>

==> anc/html/Cubical.Data.Vec.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Vec.Properties.html" class="Module">Cubical.Data.Vec.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.CartesianKanOps.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.CartesianKanOps</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- This file derives some of the Cartesian Kan operations using transp</a>
<a id="72" class="Keyword">module</a> <a id="79" href="Cubical.Foundations.CartesianKanOps.html" class="Module">Cubical.Foundations.CartesianKanOps</a> <a id="115" class="Keyword">where</a>

<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Interpolate.html" class="Module">Cubical.Foundations.Interpolate</a>

<a id="coe0→1"></a><a id="294" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="301" class="Symbol">:</a> <a id="303" class="Symbol">∀</a> <a id="305" class="Symbol">{</a><a id="306" href="Cubical.Foundations.CartesianKanOps.html#306" class="Bound">ℓ</a><a id="307" class="Symbol">}</a> <a id="309" class="Symbol">(</a><a id="310" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="312" class="Symbol">:</a> <a id="314" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="316" class="Symbol">→</a> <a id="318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="323" href="Cubical.Foundations.CartesianKanOps.html#306" class="Bound">ℓ</a><a id="324" class="Symbol">)</a> <a id="326" class="Symbol">→</a> <a id="328" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="330" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="333" class="Symbol">→</a> <a id="335" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="337" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="340" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="347" href="Cubical.Foundations.CartesianKanOps.html#347" class="Bound">A</a> <a id="349" href="Cubical.Foundations.CartesianKanOps.html#349" class="Bound">a</a> <a id="351" class="Symbol">=</a> <a id="353" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="360" class="Symbol">(\</a> <a id="363" href="Cubical.Foundations.CartesianKanOps.html#363" class="Bound">i</a> <a id="365" class="Symbol">→</a> <a id="367" href="Cubical.Foundations.CartesianKanOps.html#347" class="Bound">A</a> <a id="369" href="Cubical.Foundations.CartesianKanOps.html#363" class="Bound">i</a><a id="370" class="Symbol">)</a> <a id="372" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="375" href="Cubical.Foundations.CartesianKanOps.html#349" class="Bound">a</a>

<a id="378" class="Comment">-- &quot;coe filler&quot;</a>
<a id="coe0→i"></a><a id="394" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="401" class="Symbol">:</a> <a id="403" class="Symbol">∀</a> <a id="405" class="Symbol">{</a><a id="406" href="Cubical.Foundations.CartesianKanOps.html#406" class="Bound">ℓ</a><a id="407" class="Symbol">}</a> <a id="409" class="Symbol">(</a><a id="410" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="412" class="Symbol">:</a> <a id="414" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="423" href="Cubical.Foundations.CartesianKanOps.html#406" class="Bound">ℓ</a><a id="424" class="Symbol">)</a> <a id="426" class="Symbol">(</a><a id="427" href="Cubical.Foundations.CartesianKanOps.html#427" class="Bound">i</a> <a id="429" class="Symbol">:</a> <a id="431" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="432" class="Symbol">)</a> <a id="434" class="Symbol">→</a> <a id="436" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="438" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="441" class="Symbol">→</a> <a id="443" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="445" href="Cubical.Foundations.CartesianKanOps.html#427" class="Bound">i</a>
<a id="447" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="454" href="Cubical.Foundations.CartesianKanOps.html#454" class="Bound">A</a> <a id="456" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a> <a id="458" href="Cubical.Foundations.CartesianKanOps.html#458" class="Bound">a</a> <a id="460" class="Symbol">=</a> <a id="462" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="469" class="Symbol">(λ</a> <a id="472" href="Cubical.Foundations.CartesianKanOps.html#472" class="Bound">j</a> <a id="474" class="Symbol">→</a> <a id="476" href="Cubical.Foundations.CartesianKanOps.html#454" class="Bound">A</a> <a id="478" class="Symbol">(</a><a id="479" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a> <a id="481" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="483" href="Cubical.Foundations.CartesianKanOps.html#472" class="Bound">j</a><a id="484" class="Symbol">))</a> <a id="487" class="Symbol">(</a><a id="488" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="490" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a><a id="491" class="Symbol">)</a> <a id="493" href="Cubical.Foundations.CartesianKanOps.html#458" class="Bound">a</a>

<a id="496" class="Comment">-- Check the equations for the coe filler</a>
<a id="coe0→i1"></a><a id="538" href="Cubical.Foundations.CartesianKanOps.html#538" class="Function">coe0→i1</a> <a id="546" class="Symbol">:</a> <a id="548" class="Symbol">∀</a> <a id="550" class="Symbol">{</a><a id="551" href="Cubical.Foundations.CartesianKanOps.html#551" class="Bound">ℓ</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="561" class="Symbol">→</a> <a id="563" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="568" href="Cubical.Foundations.CartesianKanOps.html#551" class="Bound">ℓ</a><a id="569" class="Symbol">)</a> <a id="571" class="Symbol">(</a><a id="572" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a> <a id="574" class="Symbol">:</a> <a id="576" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="578" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="580" class="Symbol">)</a> <a id="582" class="Symbol">→</a> <a id="584" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="591" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="593" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="596" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a> <a id="598" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="600" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="607" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="609" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a>
<a id="611" href="Cubical.Foundations.CartesianKanOps.html#538" class="Function">coe0→i1</a> <a id="619" href="Cubical.Foundations.CartesianKanOps.html#619" class="Bound">A</a> <a id="621" href="Cubical.Foundations.CartesianKanOps.html#621" class="Bound">a</a> <a id="623" class="Symbol">=</a> <a id="625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe0→i0"></a><a id="631" href="Cubical.Foundations.CartesianKanOps.html#631" class="Function">coe0→i0</a> <a id="639" class="Symbol">:</a> <a id="641" class="Symbol">∀</a> <a id="643" class="Symbol">{</a><a id="644" href="Cubical.Foundations.CartesianKanOps.html#644" class="Bound">ℓ</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="654" class="Symbol">→</a> <a id="656" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="661" href="Cubical.Foundations.CartesianKanOps.html#644" class="Bound">ℓ</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a> <a id="667" class="Symbol">:</a> <a id="669" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="671" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="673" class="Symbol">)</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="684" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="686" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="689" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a> <a id="691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="693" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a>
<a id="695" href="Cubical.Foundations.CartesianKanOps.html#631" class="Function">coe0→i0</a> <a id="703" href="Cubical.Foundations.CartesianKanOps.html#703" class="Bound">A</a> <a id="705" href="Cubical.Foundations.CartesianKanOps.html#705" class="Bound">a</a> <a id="707" class="Symbol">=</a> <a id="709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="715" class="Comment">-- coe backwards</a>
<a id="coe1→0"></a><a id="732" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="739" class="Symbol">:</a> <a id="741" class="Symbol">∀</a> <a id="743" class="Symbol">{</a><a id="744" href="Cubical.Foundations.CartesianKanOps.html#744" class="Bound">ℓ</a><a id="745" class="Symbol">}</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="754" class="Symbol">→</a> <a id="756" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="761" href="Cubical.Foundations.CartesianKanOps.html#744" class="Bound">ℓ</a><a id="762" class="Symbol">)</a> <a id="764" class="Symbol">→</a> <a id="766" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="768" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="775" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
<a id="778" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="785" href="Cubical.Foundations.CartesianKanOps.html#785" class="Bound">A</a> <a id="787" href="Cubical.Foundations.CartesianKanOps.html#787" class="Bound">a</a> <a id="789" class="Symbol">=</a> <a id="791" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="798" class="Symbol">(λ</a> <a id="801" href="Cubical.Foundations.CartesianKanOps.html#801" class="Bound">i</a> <a id="803" class="Symbol">→</a> <a id="805" href="Cubical.Foundations.CartesianKanOps.html#785" class="Bound">A</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="810" href="Cubical.Foundations.CartesianKanOps.html#801" class="Bound">i</a><a id="811" class="Symbol">))</a> <a id="814" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="817" href="Cubical.Foundations.CartesianKanOps.html#787" class="Bound">a</a>

<a id="820" class="Comment">-- coe backwards filler</a>
<a id="coe1→i"></a><a id="844" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="851" class="Symbol">:</a> <a id="853" class="Symbol">∀</a> <a id="855" class="Symbol">{</a><a id="856" href="Cubical.Foundations.CartesianKanOps.html#856" class="Bound">ℓ</a><a id="857" class="Symbol">}</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="866" class="Symbol">→</a> <a id="868" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="873" href="Cubical.Foundations.CartesianKanOps.html#856" class="Bound">ℓ</a><a id="874" class="Symbol">)</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Foundations.CartesianKanOps.html#877" class="Bound">i</a> <a id="879" class="Symbol">:</a> <a id="881" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="888" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="891" class="Symbol">→</a> <a id="893" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="895" href="Cubical.Foundations.CartesianKanOps.html#877" class="Bound">i</a>
<a id="897" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="904" href="Cubical.Foundations.CartesianKanOps.html#904" class="Bound">A</a> <a id="906" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="908" href="Cubical.Foundations.CartesianKanOps.html#908" class="Bound">a</a> <a id="910" class="Symbol">=</a> <a id="912" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="919" class="Symbol">(λ</a> <a id="922" href="Cubical.Foundations.CartesianKanOps.html#922" class="Bound">j</a> <a id="924" class="Symbol">→</a> <a id="926" href="Cubical.Foundations.CartesianKanOps.html#904" class="Bound">A</a> <a id="928" class="Symbol">(</a><a id="929" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="931" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="933" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="935" href="Cubical.Foundations.CartesianKanOps.html#922" class="Bound">j</a><a id="936" class="Symbol">))</a> <a id="939" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="941" href="Cubical.Foundations.CartesianKanOps.html#908" class="Bound">a</a>

<a id="944" class="Comment">-- Check the equations for the coe backwards filler</a>
<a id="coe1→i0"></a><a id="996" href="Cubical.Foundations.CartesianKanOps.html#996" class="Function">coe1→i0</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">∀</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Cubical.Foundations.CartesianKanOps.html#1009" class="Bound">ℓ</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1026" href="Cubical.Foundations.CartesianKanOps.html#1009" class="Bound">ℓ</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1036" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1038" class="Symbol">)</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="1049" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1051" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1054" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a> <a id="1056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1058" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="1065" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1067" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a>
<a id="1069" href="Cubical.Foundations.CartesianKanOps.html#996" class="Function">coe1→i0</a> <a id="1077" href="Cubical.Foundations.CartesianKanOps.html#1077" class="Bound">A</a> <a id="1079" href="Cubical.Foundations.CartesianKanOps.html#1079" class="Bound">a</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe1→i1"></a><a id="1089" href="Cubical.Foundations.CartesianKanOps.html#1089" class="Function">coe1→i1</a> <a id="1097" class="Symbol">:</a> <a id="1099" class="Symbol">∀</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Cubical.Foundations.CartesianKanOps.html#1102" class="Bound">ℓ</a><a id="1103" class="Symbol">}</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1119" href="Cubical.Foundations.CartesianKanOps.html#1102" class="Bound">ℓ</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1129" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1131" class="Symbol">)</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="1142" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1144" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1147" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a> <a id="1149" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1151" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a>
<a id="1153" href="Cubical.Foundations.CartesianKanOps.html#1089" class="Function">coe1→i1</a> <a id="1161" href="Cubical.Foundations.CartesianKanOps.html#1161" class="Bound">A</a> <a id="1163" href="Cubical.Foundations.CartesianKanOps.html#1163" class="Bound">a</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1173" class="Comment">-- &quot;squeezeNeg&quot;</a>
<a id="coei→0"></a><a id="1189" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1196" class="Symbol">:</a> <a id="1198" class="Symbol">∀</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Cubical.Foundations.CartesianKanOps.html#1201" class="Bound">ℓ</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1218" href="Cubical.Foundations.CartesianKanOps.html#1201" class="Bound">ℓ</a><a id="1219" class="Symbol">)</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Cubical.Foundations.CartesianKanOps.html#1222" class="Bound">i</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1233" href="Cubical.Foundations.CartesianKanOps.html#1222" class="Bound">i</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1239" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
<a id="1242" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1249" href="Cubical.Foundations.CartesianKanOps.html#1249" class="Bound">A</a> <a id="1251" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a> <a id="1253" href="Cubical.Foundations.CartesianKanOps.html#1253" class="Bound">a</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1264" class="Symbol">(λ</a> <a id="1267" href="Cubical.Foundations.CartesianKanOps.html#1267" class="Bound">j</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Cubical.Foundations.CartesianKanOps.html#1249" class="Bound">A</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a> <a id="1276" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1278" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1280" href="Cubical.Foundations.CartesianKanOps.html#1267" class="Bound">j</a><a id="1281" class="Symbol">))</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1287" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Cubical.Foundations.CartesianKanOps.html#1253" class="Bound">a</a>

<a id="coei0→0"></a><a id="1293" href="Cubical.Foundations.CartesianKanOps.html#1293" class="Function">coei0→0</a> <a id="1301" class="Symbol">:</a> <a id="1303" class="Symbol">∀</a> <a id="1305" class="Symbol">{</a><a id="1306" href="Cubical.Foundations.CartesianKanOps.html#1306" class="Bound">ℓ</a><a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1323" href="Cubical.Foundations.CartesianKanOps.html#1306" class="Bound">ℓ</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1333" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1346" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1348" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1351" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a> <a id="1353" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1355" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a>
<a id="1357" href="Cubical.Foundations.CartesianKanOps.html#1293" class="Function">coei0→0</a> <a id="1365" href="Cubical.Foundations.CartesianKanOps.html#1365" class="Bound">A</a> <a id="1367" href="Cubical.Foundations.CartesianKanOps.html#1367" class="Bound">a</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→0"></a><a id="1377" href="Cubical.Foundations.CartesianKanOps.html#1377" class="Function">coei1→0</a> <a id="1385" class="Symbol">:</a> <a id="1387" class="Symbol">∀</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Cubical.Foundations.CartesianKanOps.html#1390" class="Bound">ℓ</a><a id="1391" class="Symbol">}</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1407" href="Cubical.Foundations.CartesianKanOps.html#1390" class="Bound">ℓ</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1417" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1430" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1432" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1435" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a> <a id="1437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1439" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="1446" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1448" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a>
<a id="1450" href="Cubical.Foundations.CartesianKanOps.html#1377" class="Function">coei1→0</a> <a id="1458" href="Cubical.Foundations.CartesianKanOps.html#1458" class="Bound">A</a> <a id="1460" href="Cubical.Foundations.CartesianKanOps.html#1460" class="Bound">a</a> <a id="1462" class="Symbol">=</a> <a id="1464" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1470" class="Comment">-- &quot;Equality&quot; on the interval, chosen for the next definition:</a>
<a id="1533" class="Comment">-- interpolateI k i j is constant in k on eqI i j. Note that eqI i i</a>
<a id="1602" class="Comment">-- is not i1 but i ∨ ~ i.</a>
<a id="1628" class="Keyword">private</a>
  <a id="eqI"></a><a id="1638" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
  <a id="1656" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1660" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1662" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a> <a id="1664" class="Symbol">=</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1669" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1671" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a><a id="1672" class="Symbol">)</a> <a id="1674" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1679" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1681" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1683" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1685" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a><a id="1686" class="Symbol">)</a>

<a id="1689" class="Comment">-- &quot;master coe&quot;</a>
<a id="1705" class="Comment">-- unlike in cartesian cubes, we don&#39;t get coei→i = id definitionally</a>
<a id="coei→j"></a><a id="1775" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">∀</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Cubical.Foundations.CartesianKanOps.html#1787" class="Bound">ℓ</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1804" href="Cubical.Foundations.CartesianKanOps.html#1787" class="Bound">ℓ</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Foundations.CartesianKanOps.html#1808" class="Bound">i</a> <a id="1810" href="Cubical.Foundations.CartesianKanOps.html#1810" class="Bound">j</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1821" href="Cubical.Foundations.CartesianKanOps.html#1808" class="Bound">i</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1827" href="Cubical.Foundations.CartesianKanOps.html#1810" class="Bound">j</a>
<a id="1829" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="1836" href="Cubical.Foundations.CartesianKanOps.html#1836" class="Bound">A</a> <a id="1838" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1840" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a> <a id="1842" href="Cubical.Foundations.CartesianKanOps.html#1842" class="Bound">a</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1853" class="Symbol">(λ</a> <a id="1856" href="Cubical.Foundations.CartesianKanOps.html#1856" class="Bound">k</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Cubical.Foundations.CartesianKanOps.html#1836" class="Bound">A</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1876" href="Cubical.Foundations.CartesianKanOps.html#1856" class="Bound">k</a> <a id="1878" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1880" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a><a id="1881" class="Symbol">))</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1889" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1891" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Cubical.Foundations.CartesianKanOps.html#1842" class="Bound">a</a>

<a id="1897" class="Comment">-- &quot;squeeze&quot;</a>
<a id="1910" class="Comment">-- this is just defined as the face of the master coe</a>
<a id="coei→1"></a><a id="1964" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">∀</a> <a id="1975" class="Symbol">{</a><a id="1976" href="Cubical.Foundations.CartesianKanOps.html#1976" class="Bound">ℓ</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1993" href="Cubical.Foundations.CartesianKanOps.html#1976" class="Bound">ℓ</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Foundations.CartesianKanOps.html#1997" class="Bound">i</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="2008" href="Cubical.Foundations.CartesianKanOps.html#1997" class="Bound">i</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="2014" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="2017" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2024" href="Cubical.Foundations.CartesianKanOps.html#2024" class="Bound">A</a> <a id="2026" href="Cubical.Foundations.CartesianKanOps.html#2026" class="Bound">i</a> <a id="2028" href="Cubical.Foundations.CartesianKanOps.html#2028" class="Bound">a</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2039" href="Cubical.Foundations.CartesianKanOps.html#2024" class="Bound">A</a> <a id="2041" href="Cubical.Foundations.CartesianKanOps.html#2026" class="Bound">i</a> <a id="2043" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2046" href="Cubical.Foundations.CartesianKanOps.html#2028" class="Bound">a</a>

<a id="coei0→1"></a><a id="2049" href="Cubical.Foundations.CartesianKanOps.html#2049" class="Function">coei0→1</a> <a id="2057" class="Symbol">:</a> <a id="2059" class="Symbol">∀</a> <a id="2061" class="Symbol">{</a><a id="2062" href="Cubical.Foundations.CartesianKanOps.html#2062" class="Bound">ℓ</a><a id="2063" class="Symbol">}</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2079" href="Cubical.Foundations.CartesianKanOps.html#2062" class="Bound">ℓ</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2089" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2091" class="Symbol">)</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2102" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2104" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2107" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a> <a id="2109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2111" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="2118" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2120" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a>
<a id="2122" href="Cubical.Foundations.CartesianKanOps.html#2049" class="Function">coei0→1</a> <a id="2130" href="Cubical.Foundations.CartesianKanOps.html#2130" class="Bound">A</a> <a id="2132" href="Cubical.Foundations.CartesianKanOps.html#2132" class="Bound">a</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→1"></a><a id="2142" href="Cubical.Foundations.CartesianKanOps.html#2142" class="Function">coei1→1</a> <a id="2150" class="Symbol">:</a> <a id="2152" class="Symbol">∀</a> <a id="2154" class="Symbol">{</a><a id="2155" href="Cubical.Foundations.CartesianKanOps.html#2155" class="Bound">ℓ</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2172" href="Cubical.Foundations.CartesianKanOps.html#2155" class="Bound">ℓ</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2182" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2195" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2197" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2200" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a> <a id="2202" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2204" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a>
<a id="2206" href="Cubical.Foundations.CartesianKanOps.html#2142" class="Function">coei1→1</a> <a id="2214" href="Cubical.Foundations.CartesianKanOps.html#2214" class="Bound">A</a> <a id="2216" href="Cubical.Foundations.CartesianKanOps.html#2216" class="Bound">a</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2226" class="Comment">-- equations for &quot;master coe&quot;</a>
<a id="coei→i0"></a><a id="2256" href="Cubical.Foundations.CartesianKanOps.html#2256" class="Function">coei→i0</a> <a id="2264" class="Symbol">:</a> <a id="2266" class="Symbol">∀</a> <a id="2268" class="Symbol">{</a><a id="2269" href="Cubical.Foundations.CartesianKanOps.html#2269" class="Bound">ℓ</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2286" href="Cubical.Foundations.CartesianKanOps.html#2269" class="Bound">ℓ</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2304" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2316" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2318" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2320" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2323" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a> <a id="2325" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2327" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="2334" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2336" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2338" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a>
<a id="2340" href="Cubical.Foundations.CartesianKanOps.html#2256" class="Function">coei→i0</a> <a id="2348" href="Cubical.Foundations.CartesianKanOps.html#2348" class="Bound">A</a> <a id="2350" href="Cubical.Foundations.CartesianKanOps.html#2350" class="Bound">i</a> <a id="2352" href="Cubical.Foundations.CartesianKanOps.html#2352" class="Bound">a</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei0→i"></a><a id="2362" href="Cubical.Foundations.CartesianKanOps.html#2362" class="Function">coei0→i</a> <a id="2370" class="Symbol">:</a> <a id="2372" class="Symbol">∀</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Cubical.Foundations.CartesianKanOps.html#2375" class="Bound">ℓ</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2392" href="Cubical.Foundations.CartesianKanOps.html#2375" class="Bound">ℓ</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2410" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2423" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2425" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2428" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2430" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a> <a id="2432" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2434" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="2441" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2443" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2445" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a>
<a id="2447" href="Cubical.Foundations.CartesianKanOps.html#2362" class="Function">coei0→i</a> <a id="2455" href="Cubical.Foundations.CartesianKanOps.html#2455" class="Bound">A</a> <a id="2457" href="Cubical.Foundations.CartesianKanOps.html#2457" class="Bound">i</a> <a id="2459" href="Cubical.Foundations.CartesianKanOps.html#2459" class="Bound">a</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei→i1"></a><a id="2469" href="Cubical.Foundations.CartesianKanOps.html#2469" class="Function">coei→i1</a> <a id="2477" class="Symbol">:</a> <a id="2479" class="Symbol">∀</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Cubical.Foundations.CartesianKanOps.html#2482" class="Bound">ℓ</a><a id="2483" class="Symbol">}</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2492" class="Symbol">→</a> <a id="2494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2499" href="Cubical.Foundations.CartesianKanOps.html#2482" class="Bound">ℓ</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2517" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2529" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2531" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2533" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2536" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a> <a id="2538" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2540" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2547" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2549" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2551" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a>
<a id="2553" href="Cubical.Foundations.CartesianKanOps.html#2469" class="Function">coei→i1</a> <a id="2561" href="Cubical.Foundations.CartesianKanOps.html#2561" class="Bound">A</a> <a id="2563" href="Cubical.Foundations.CartesianKanOps.html#2563" class="Bound">i</a> <a id="2565" href="Cubical.Foundations.CartesianKanOps.html#2565" class="Bound">a</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→i"></a><a id="2575" href="Cubical.Foundations.CartesianKanOps.html#2575" class="Function">coei1→i</a> <a id="2583" class="Symbol">:</a> <a id="2585" class="Symbol">∀</a> <a id="2587" class="Symbol">{</a><a id="2588" href="Cubical.Foundations.CartesianKanOps.html#2588" class="Bound">ℓ</a><a id="2589" class="Symbol">}</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2605" href="Cubical.Foundations.CartesianKanOps.html#2588" class="Bound">ℓ</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2623" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">→</a> <a id="2629" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2636" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2638" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2641" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2643" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a> <a id="2645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2647" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="2654" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2656" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2658" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a>
<a id="2660" href="Cubical.Foundations.CartesianKanOps.html#2575" class="Function">coei1→i</a> <a id="2668" href="Cubical.Foundations.CartesianKanOps.html#2668" class="Bound">A</a> <a id="2670" href="Cubical.Foundations.CartesianKanOps.html#2670" class="Bound">i</a> <a id="2672" href="Cubical.Foundations.CartesianKanOps.html#2672" class="Bound">a</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2682" class="Comment">-- only non-definitional equation, but definitional at the ends</a>
<a id="coei→i"></a><a id="2746" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="2753" class="Symbol">:</a> <a id="2755" class="Symbol">∀</a> <a id="2757" class="Symbol">{</a><a id="2758" href="Cubical.Foundations.CartesianKanOps.html#2758" class="Bound">ℓ</a><a id="2759" class="Symbol">}</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2775" href="Cubical.Foundations.CartesianKanOps.html#2758" class="Bound">ℓ</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2784" class="Symbol">)</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2793" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">→</a> <a id="2798" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2805" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2807" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2809" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2811" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a> <a id="2813" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2815" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a>
<a id="2817" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="2824" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="2826" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a> <a id="2828" href="Cubical.Foundations.CartesianKanOps.html#2828" class="Bound">a</a> <a id="2830" href="Cubical.Foundations.CartesianKanOps.html#2830" class="Bound">j</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2841" class="Symbol">(λ</a> <a id="2844" href="Cubical.Foundations.CartesianKanOps.html#2844" class="Bound">_</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="2850" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="2867" href="Cubical.Foundations.CartesianKanOps.html#2830" class="Bound">j</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a> <a id="2872" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2874" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2876" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a><a id="2877" class="Symbol">)</a> <a id="2879" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Cubical.Foundations.CartesianKanOps.html#2828" class="Bound">a</a>
  <a id="2887" class="Keyword">where</a>
  <a id="2895" class="Comment">-- note: coei→i is almost just transportRefl (but the φ for the</a>
  <a id="2961" class="Comment">-- transp is i ∨ ~ i, not i0)</a>
  <a id="2993" href="Cubical.Foundations.CartesianKanOps.html#2993" class="Function">_</a> <a id="2995" class="Symbol">:</a> <a id="2997" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3009" class="Symbol">(λ</a> <a id="3012" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3018" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3024" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">(λ</a> <a id="3030" href="Cubical.Foundations.CartesianKanOps.html#3030" class="Bound">a</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Cubical.Foundations.CartesianKanOps.html#3030" class="Bound">a</a><a id="3035" class="Symbol">)</a> <a id="3037" class="Symbol">(λ</a> <a id="3040" href="Cubical.Foundations.CartesianKanOps.html#3040" class="Bound">a</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="Cubical.Foundations.CartesianKanOps.html#3040" class="Bound">a</a><a id="3045" class="Symbol">))</a>
           <a id="3059" class="Symbol">(λ</a> <a id="3062" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3064" href="Cubical.Foundations.CartesianKanOps.html#3064" class="Bound">a</a> <a id="3066" class="Symbol">→</a> <a id="3068" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="3075" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3077" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3079" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3081" href="Cubical.Foundations.CartesianKanOps.html#3064" class="Bound">a</a><a id="3082" class="Symbol">)</a>
           <a id="3095" class="Symbol">(λ</a> <a id="3098" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a> <a id="3100" href="Cubical.Foundations.CartesianKanOps.html#3100" class="Bound">a</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="3111" class="Symbol">(λ</a> <a id="3114" href="Cubical.Foundations.CartesianKanOps.html#3114" class="Bound">_</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3120" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a> <a id="3126" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3128" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3130" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a><a id="3131" class="Symbol">)</a> <a id="3133" href="Cubical.Foundations.CartesianKanOps.html#3100" class="Bound">a</a><a id="3134" class="Symbol">)</a>
  <a id="3138" class="Symbol">_</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe0→0"></a><a id="3148" href="Cubical.Foundations.CartesianKanOps.html#3148" class="Function">coe0→0</a> <a id="3155" class="Symbol">:</a> <a id="3157" class="Symbol">∀</a> <a id="3159" class="Symbol">{</a><a id="3160" href="Cubical.Foundations.CartesianKanOps.html#3160" class="Bound">ℓ</a><a id="3161" class="Symbol">}</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3177" href="Cubical.Foundations.CartesianKanOps.html#3160" class="Bound">ℓ</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Foundations.CartesianKanOps.html#3181" class="Bound">a</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3187" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">→</a> <a id="3193" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="3200" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3202" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3205" href="Cubical.Foundations.CartesianKanOps.html#3181" class="Bound">a</a> <a id="3207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3209" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3214" href="Cubical.Foundations.CartesianKanOps.html#3148" class="Function">coe0→0</a> <a id="3221" href="Cubical.Foundations.CartesianKanOps.html#3221" class="Bound">A</a> <a id="3223" href="Cubical.Foundations.CartesianKanOps.html#3223" class="Bound">a</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe1→1"></a><a id="3233" href="Cubical.Foundations.CartesianKanOps.html#3233" class="Function">coe1→1</a> <a id="3240" class="Symbol">:</a> <a id="3242" class="Symbol">∀</a> <a id="3244" class="Symbol">{</a><a id="3245" href="Cubical.Foundations.CartesianKanOps.html#3245" class="Bound">ℓ</a><a id="3246" class="Symbol">}</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3262" href="Cubical.Foundations.CartesianKanOps.html#3245" class="Bound">ℓ</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Foundations.CartesianKanOps.html#3266" class="Bound">a</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3272" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="3285" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3287" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3290" href="Cubical.Foundations.CartesianKanOps.html#3266" class="Bound">a</a> <a id="3292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3299" href="Cubical.Foundations.CartesianKanOps.html#3233" class="Function">coe1→1</a> <a id="3306" href="Cubical.Foundations.CartesianKanOps.html#3306" class="Bound">A</a> <a id="3308" href="Cubical.Foundations.CartesianKanOps.html#3308" class="Bound">a</a> <a id="3310" class="Symbol">=</a> <a id="3312" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3318" class="Comment">-- coercion when there already exists a path</a>
<a id="coePath"></a><a id="3363" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3371" class="Symbol">:</a> <a id="3373" class="Symbol">∀</a> <a id="3375" class="Symbol">{</a><a id="3376" href="Cubical.Foundations.CartesianKanOps.html#3376" class="Bound">ℓ</a><a id="3377" class="Symbol">}</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3393" href="Cubical.Foundations.CartesianKanOps.html#3376" class="Bound">ℓ</a><a id="3394" class="Symbol">)</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3399" class="Symbol">:</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Cubical.Foundations.CartesianKanOps.html#3402" class="Bound">i</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3407" class="Symbol">)</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3413" href="Cubical.Foundations.CartesianKanOps.html#3402" class="Bound">i</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a> <a id="3421" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a> <a id="3423" class="Symbol">:</a> <a id="3425" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">→</a> <a id="3430" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="3437" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3439" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a> <a id="3441" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a> <a id="3443" class="Symbol">(</a><a id="3444" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3446" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a><a id="3447" class="Symbol">)</a> <a id="3449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3451" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3453" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a>
<a id="3455" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3463" href="Cubical.Foundations.CartesianKanOps.html#3463" class="Bound">A</a> <a id="3465" href="Cubical.Foundations.CartesianKanOps.html#3465" class="Bound">p</a> <a id="3467" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3469" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a> <a id="3471" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3473" class="Symbol">=</a>
  <a id="3477" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="3484" class="Symbol">(λ</a> <a id="3487" href="Cubical.Foundations.CartesianKanOps.html#3487" class="Bound">l</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="Cubical.Foundations.CartesianKanOps.html#3463" class="Bound">A</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3507" href="Cubical.Foundations.CartesianKanOps.html#3487" class="Bound">l</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3523" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3525" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3527" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3528" class="Symbol">)</a> <a id="3530" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3531" class="Symbol">))</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3548" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="3555" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3557" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3558" class="Symbol">)</a> <a id="3560" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Cubical.Foundations.CartesianKanOps.html#3465" class="Bound">p</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3581" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3583" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3585" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3586" class="Symbol">))</a>

<a id="coePathi0"></a><a id="3590" href="Cubical.Foundations.CartesianKanOps.html#3590" class="Function">coePathi0</a> <a id="3600" class="Symbol">:</a> <a id="3602" class="Symbol">∀</a> <a id="3604" class="Symbol">{</a><a id="3605" href="Cubical.Foundations.CartesianKanOps.html#3605" class="Bound">ℓ</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3615" class="Symbol">→</a> <a id="3617" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3622" href="Cubical.Foundations.CartesianKanOps.html#3605" class="Bound">ℓ</a><a id="3623" class="Symbol">)</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Cubical.Foundations.CartesianKanOps.html#3626" class="Bound">p</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Cubical.Foundations.CartesianKanOps.html#3631" class="Bound">i</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">→</a> <a id="3640" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3642" href="Cubical.Foundations.CartesianKanOps.html#3631" class="Bound">i</a><a id="3643" class="Symbol">)</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3655" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3657" href="Cubical.Foundations.CartesianKanOps.html#3626" class="Bound">p</a> <a id="3659" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3662" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3672" href="Cubical.Foundations.CartesianKanOps.html#3590" class="Function">coePathi0</a> <a id="3682" href="Cubical.Foundations.CartesianKanOps.html#3682" class="Bound">A</a> <a id="3684" href="Cubical.Foundations.CartesianKanOps.html#3684" class="Bound">p</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coePathi1"></a><a id="3694" href="Cubical.Foundations.CartesianKanOps.html#3694" class="Function">coePathi1</a> <a id="3704" class="Symbol">:</a> <a id="3706" class="Symbol">∀</a> <a id="3708" class="Symbol">{</a><a id="3709" href="Cubical.Foundations.CartesianKanOps.html#3709" class="Bound">ℓ</a><a id="3710" class="Symbol">}</a> <a id="3712" class="Symbol">(</a><a id="3713" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3715" class="Symbol">:</a> <a id="3717" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3726" href="Cubical.Foundations.CartesianKanOps.html#3709" class="Bound">ℓ</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Foundations.CartesianKanOps.html#3730" class="Bound">p</a> <a id="3732" class="Symbol">:</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Foundations.CartesianKanOps.html#3735" class="Bound">i</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3746" href="Cubical.Foundations.CartesianKanOps.html#3735" class="Bound">i</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3759" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3761" href="Cubical.Foundations.CartesianKanOps.html#3730" class="Bound">p</a> <a id="3763" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3766" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3769" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3771" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3776" href="Cubical.Foundations.CartesianKanOps.html#3694" class="Function">coePathi1</a> <a id="3786" href="Cubical.Foundations.CartesianKanOps.html#3786" class="Bound">A</a> <a id="3788" href="Cubical.Foundations.CartesianKanOps.html#3788" class="Bound">p</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3798" class="Comment">-- do the same for fill</a>

<a id="fill1→i"></a><a id="3823" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="3831" class="Symbol">:</a> <a id="3833" class="Symbol">∀</a> <a id="3835" class="Symbol">{</a><a id="3836" href="Cubical.Foundations.CartesianKanOps.html#3836" class="Bound">ℓ</a><a id="3837" class="Symbol">}</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3842" class="Symbol">:</a> <a id="3844" class="Symbol">∀</a> <a id="3846" href="Cubical.Foundations.CartesianKanOps.html#3846" class="Bound">i</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3855" href="Cubical.Foundations.CartesianKanOps.html#3836" class="Bound">ℓ</a><a id="3856" class="Symbol">)</a>
       <a id="3865" class="Symbol">{</a><a id="3866" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3871" class="Symbol">}</a>
       <a id="3880" class="Symbol">(</a><a id="3881" href="Cubical.Foundations.CartesianKanOps.html#3881" class="Bound">u</a> <a id="3883" class="Symbol">:</a> <a id="3885" class="Symbol">∀</a> <a id="3887" href="Cubical.Foundations.CartesianKanOps.html#3887" class="Bound">i</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3899" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3904" href="Cubical.Foundations.CartesianKanOps.html#3887" class="Bound">i</a><a id="3905" class="Symbol">))</a>
       <a id="3915" class="Symbol">(</a><a id="3916" href="Cubical.Foundations.CartesianKanOps.html#3916" class="Bound">u1</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3923" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3926" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3928" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3930" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3932" href="Cubical.Foundations.CartesianKanOps.html#3881" class="Bound">u</a> <a id="3934" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3937" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="3938" class="Symbol">)</a>
       <a id="3947" class="Comment">---------------------------</a>
       <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Foundations.CartesianKanOps.html#3983" class="Bound">i</a> <a id="3985" class="Symbol">:</a> <a id="3987" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">→</a> <a id="3992" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3994" href="Cubical.Foundations.CartesianKanOps.html#3983" class="Bound">i</a>
<a id="3996" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="4004" href="Cubical.Foundations.CartesianKanOps.html#4004" class="Bound">A</a> <a id="4006" class="Symbol">{</a><a id="4007" class="Argument">φ</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="Cubical.Foundations.CartesianKanOps.html#4011" class="Bound">φ</a><a id="4012" class="Symbol">}</a> <a id="4014" href="Cubical.Foundations.CartesianKanOps.html#4014" class="Bound">u</a> <a id="4016" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a> <a id="4019" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4021" class="Symbol">=</a>
  <a id="4025" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4030" class="Symbol">(λ</a> <a id="4033" href="Cubical.Foundations.CartesianKanOps.html#4033" class="Bound">j</a> <a id="4035" class="Symbol">→</a> <a id="4037" href="Cubical.Foundations.CartesianKanOps.html#4004" class="Bound">A</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4042" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4044" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4046" href="Cubical.Foundations.CartesianKanOps.html#4033" class="Bound">j</a><a id="4047" class="Symbol">))</a>
       <a id="4057" class="Symbol">(λ</a> <a id="4060" href="Cubical.Foundations.CartesianKanOps.html#4060" class="Bound">j</a> <a id="4062" class="Symbol">→</a> <a id="4064" class="Symbol">λ</a> <a id="4066" class="Symbol">{</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Foundations.CartesianKanOps.html#4011" class="Bound">φ</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4075" class="Symbol">)</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Cubical.Foundations.CartesianKanOps.html#4014" class="Bound">u</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4084" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4086" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4088" href="Cubical.Foundations.CartesianKanOps.html#4060" class="Bound">j</a><a id="4089" class="Symbol">)</a> <a id="4091" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                <a id="4111" class="Symbol">;</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">→</a> <a id="4124" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4129" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a> <a id="4132" class="Symbol">})</a>
       <a id="4142" class="Symbol">(</a><a id="4143" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4148" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a><a id="4150" class="Symbol">)</a>

<a id="filli→0"></a><a id="4153" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4161" class="Symbol">:</a> <a id="4163" class="Symbol">∀</a> <a id="4165" class="Symbol">{</a><a id="4166" href="Cubical.Foundations.CartesianKanOps.html#4166" class="Bound">ℓ</a><a id="4167" class="Symbol">}</a> <a id="4169" class="Symbol">(</a><a id="4170" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">∀</a> <a id="4176" href="Cubical.Foundations.CartesianKanOps.html#4176" class="Bound">i</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4185" href="Cubical.Foundations.CartesianKanOps.html#4166" class="Bound">ℓ</a><a id="4186" class="Symbol">)</a>
       <a id="4195" class="Symbol">{</a><a id="4196" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4201" class="Symbol">}</a>
       <a id="4210" class="Symbol">(</a><a id="4211" href="Cubical.Foundations.CartesianKanOps.html#4211" class="Bound">u</a> <a id="4213" class="Symbol">:</a> <a id="4215" class="Symbol">∀</a> <a id="4217" href="Cubical.Foundations.CartesianKanOps.html#4217" class="Bound">i</a> <a id="4219" class="Symbol">→</a> <a id="4221" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="4229" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4234" href="Cubical.Foundations.CartesianKanOps.html#4217" class="Bound">i</a><a id="4235" class="Symbol">))</a>
       <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4251" class="Symbol">)</a>
       <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Foundations.CartesianKanOps.html#4261" class="Bound">ui</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4268" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4270" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4272" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4274" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4276" href="Cubical.Foundations.CartesianKanOps.html#4211" class="Bound">u</a> <a id="4278" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4280" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4281" class="Symbol">)</a>
       <a id="4290" class="Comment">---------------------------</a>
       <a id="4325" class="Symbol">→</a> <a id="4327" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4329" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
<a id="4332" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4340" href="Cubical.Foundations.CartesianKanOps.html#4340" class="Bound">A</a> <a id="4342" class="Symbol">{</a><a id="4343" class="Argument">φ</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="Cubical.Foundations.CartesianKanOps.html#4347" class="Bound">φ</a><a id="4348" class="Symbol">}</a> <a id="4350" href="Cubical.Foundations.CartesianKanOps.html#4350" class="Bound">u</a> <a id="4352" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4354" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a> <a id="4357" class="Symbol">=</a>
  <a id="4361" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4366" class="Symbol">(λ</a> <a id="4369" href="Cubical.Foundations.CartesianKanOps.html#4369" class="Bound">j</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Cubical.Foundations.CartesianKanOps.html#4340" class="Bound">A</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4378" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4380" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4382" href="Cubical.Foundations.CartesianKanOps.html#4369" class="Bound">j</a><a id="4383" class="Symbol">))</a>
       <a id="4393" class="Symbol">(λ</a> <a id="4396" href="Cubical.Foundations.CartesianKanOps.html#4396" class="Bound">j</a> <a id="4398" class="Symbol">→</a> <a id="4400" class="Symbol">λ</a> <a id="4402" class="Symbol">{</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Cubical.Foundations.CartesianKanOps.html#4347" class="Bound">φ</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4411" class="Symbol">)</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Cubical.Foundations.CartesianKanOps.html#4350" class="Bound">u</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4420" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4422" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4424" href="Cubical.Foundations.CartesianKanOps.html#4396" class="Bound">j</a><a id="4425" class="Symbol">)</a> <a id="4427" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                <a id="4447" class="Symbol">;</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">→</a> <a id="4460" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4465" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a> <a id="4468" class="Symbol">})</a>
       <a id="4478" class="Symbol">(</a><a id="4479" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4484" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a><a id="4486" class="Symbol">)</a>

<a id="filli→j"></a><a id="4489" href="Cubical.Foundations.CartesianKanOps.html#4489" class="Function">filli→j</a> <a id="4497" class="Symbol">:</a> <a id="4499" class="Symbol">∀</a> <a id="4501" class="Symbol">{</a><a id="4502" href="Cubical.Foundations.CartesianKanOps.html#4502" class="Bound">ℓ</a><a id="4503" class="Symbol">}</a> <a id="4505" class="Symbol">(</a><a id="4506" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4508" class="Symbol">:</a> <a id="4510" class="Symbol">∀</a> <a id="4512" href="Cubical.Foundations.CartesianKanOps.html#4512" class="Bound">i</a> <a id="4514" class="Symbol">→</a> <a id="4516" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4521" href="Cubical.Foundations.CartesianKanOps.html#4502" class="Bound">ℓ</a><a id="4522" class="Symbol">)</a>
       <a id="4531" class="Symbol">{</a><a id="4532" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4537" class="Symbol">}</a>
       <a id="4546" class="Symbol">(</a><a id="4547" href="Cubical.Foundations.CartesianKanOps.html#4547" class="Bound">u</a> <a id="4549" class="Symbol">:</a> <a id="4551" class="Symbol">∀</a> <a id="4553" href="Cubical.Foundations.CartesianKanOps.html#4553" class="Bound">i</a> <a id="4555" class="Symbol">→</a> <a id="4557" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="4565" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4567" class="Symbol">(</a><a id="4568" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4570" href="Cubical.Foundations.CartesianKanOps.html#4553" class="Bound">i</a><a id="4571" class="Symbol">))</a>
       <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4587" class="Symbol">)</a>
       <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Foundations.CartesianKanOps.html#4597" class="Bound">ui</a> <a id="4600" class="Symbol">:</a> <a id="4602" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4604" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4606" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4608" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4610" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4612" href="Cubical.Foundations.CartesianKanOps.html#4547" class="Bound">u</a> <a id="4614" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4616" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4617" class="Symbol">)</a>
       <a id="4626" class="Comment">---------------------------</a>
       <a id="4661" class="Symbol">(</a><a id="4662" href="Cubical.Foundations.CartesianKanOps.html#4662" class="Bound">j</a> <a id="4664" class="Symbol">:</a> <a id="4666" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4667" class="Symbol">)</a> <a id="4669" class="Symbol">→</a> <a id="4671" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4673" href="Cubical.Foundations.CartesianKanOps.html#4662" class="Bound">j</a>
<a id="4675" href="Cubical.Foundations.CartesianKanOps.html#4489" class="Function">filli→j</a> <a id="4683" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4685" class="Symbol">{</a><a id="4686" class="Argument">φ</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Cubical.Foundations.CartesianKanOps.html#4690" class="Bound">φ</a><a id="4691" class="Symbol">}</a> <a id="4693" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4695" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4697" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4700" href="Cubical.Foundations.CartesianKanOps.html#4700" class="Bound">j</a> <a id="4702" class="Symbol">=</a>
  <a id="4706" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="4711" class="Symbol">(\</a> <a id="4714" href="Cubical.Foundations.CartesianKanOps.html#4714" class="Bound">i</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4720" href="Cubical.Foundations.CartesianKanOps.html#4714" class="Bound">i</a><a id="4721" class="Symbol">)</a>
    <a id="4727" class="Symbol">(λ</a> <a id="4730" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a> <a id="4732" class="Symbol">→</a> <a id="4734" class="Symbol">λ</a> <a id="4736" class="Symbol">{</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.Foundations.CartesianKanOps.html#4690" class="Bound">φ</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4745" class="Symbol">)</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4751" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a> <a id="4753" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
             <a id="4770" class="Symbol">;</a> <a id="4772" class="Symbol">(</a><a id="4773" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4775" class="Symbol">=</a> <a id="4777" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4779" class="Symbol">)</a> <a id="4781" class="Symbol">→</a> <a id="4783" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="4788" class="Symbol">(\</a> <a id="4791" href="Cubical.Foundations.CartesianKanOps.html#4791" class="Bound">i</a> <a id="4793" class="Symbol">→</a> <a id="4795" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4797" href="Cubical.Foundations.CartesianKanOps.html#4791" class="Bound">i</a><a id="4798" class="Symbol">)</a> <a id="4800" class="Symbol">(\</a> <a id="4803" href="Cubical.Foundations.CartesianKanOps.html#4803" class="Bound">i</a> <a id="4805" class="Symbol">→</a> <a id="4807" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4809" href="Cubical.Foundations.CartesianKanOps.html#4803" class="Bound">i</a><a id="4810" class="Symbol">)</a> <a id="4812" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4815" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a>
             <a id="4830" class="Symbol">;</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4839" class="Symbol">)</a> <a id="4841" class="Symbol">→</a> <a id="4843" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="4851" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4853" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4855" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4858" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a>
             <a id="4873" class="Symbol">})</a>
    <a id="4880" class="Symbol">(</a><a id="4881" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4894" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4896" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4898" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4900" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a><a id="4902" class="Symbol">))</a>
    <a id="4909" href="Cubical.Foundations.CartesianKanOps.html#4700" class="Bound">j</a>

<a id="4912" class="Comment">-- We can reconstruct fill from hfill, coei→j, and the path coei→i ≡ id.</a>
<a id="4985" class="Comment">-- The definition does not rely on the computational content of the coei→i path.</a>
<a id="fill&#39;"></a><a id="5066" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5072" class="Symbol">:</a> <a id="5074" class="Symbol">∀</a> <a id="5076" class="Symbol">{</a><a id="5077" href="Cubical.Foundations.CartesianKanOps.html#5077" class="Bound">ℓ</a><a id="5078" class="Symbol">}</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5087" class="Symbol">→</a> <a id="5089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5094" href="Cubical.Foundations.CartesianKanOps.html#5077" class="Bound">ℓ</a><a id="5095" class="Symbol">)</a>
       <a id="5104" class="Symbol">{</a><a id="5105" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5107" class="Symbol">:</a> <a id="5109" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5110" class="Symbol">}</a>
       <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">∀</a> <a id="5126" href="Cubical.Foundations.CartesianKanOps.html#5126" class="Bound">i</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5138" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5143" href="Cubical.Foundations.CartesianKanOps.html#5126" class="Bound">i</a><a id="5144" class="Symbol">))</a>
       <a id="5154" class="Symbol">(</a><a id="5155" href="Cubical.Foundations.CartesianKanOps.html#5155" class="Bound">u0</a> <a id="5158" class="Symbol">:</a> <a id="5160" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5162" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5165" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5167" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5169" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5171" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5173" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5176" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="5177" class="Symbol">)</a>
       <a id="5186" class="Comment">---------------------------</a>
       <a id="5221" class="Symbol">(</a><a id="5222" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5227" class="Symbol">)</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5233" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5235" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5237" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5239" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5241" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5243" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5245" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="5247" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5253" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5255" class="Symbol">{</a><a id="5256" class="Argument">φ</a> <a id="5258" class="Symbol">=</a> <a id="5260" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a><a id="5261" class="Symbol">}</a> <a id="5263" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5265" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a> <a id="5268" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5270" class="Symbol">=</a>
  <a id="5274" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5285" class="Symbol">(λ</a> <a id="5288" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a> <a id="5290" class="Symbol">→</a> <a id="5292" class="Symbol">λ</a> <a id="5294" class="Symbol">{(</a><a id="5296" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">→</a> <a id="5306" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5313" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5315" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5320" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5322" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="5325" class="Symbol">)</a> <a id="5327" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a><a id="5328" class="Symbol">;</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5333" class="Symbol">=</a> <a id="5335" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5337" class="Symbol">)</a> <a id="5339" class="Symbol">→</a> <a id="5341" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5348" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5350" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5352" class="Symbol">(</a><a id="5353" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5358" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a><a id="5360" class="Symbol">)</a> <a id="5362" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a><a id="5363" class="Symbol">})</a> <a id="5366" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a><a id="5367" class="Symbol">)</a>
  <a id="5371" class="Keyword">where</a>
  <a id="5379" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a> <a id="5381" class="Symbol">:</a> <a id="5383" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5385" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a>
  <a id="5389" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5399" class="Symbol">{</a><a id="5400" class="Argument">φ</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a><a id="5405" class="Symbol">}</a> <a id="5407" class="Symbol">(λ</a> <a id="5410" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5412" href="Cubical.Foundations.CartesianKanOps.html#5412" class="Bound">v</a> <a id="5414" class="Symbol">→</a> <a id="5416" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="5423" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5425" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5427" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5432" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5434" href="Cubical.Foundations.CartesianKanOps.html#5412" class="Bound">v</a><a id="5435" class="Symbol">))</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="5451" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5453" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5455" class="Symbol">(</a><a id="5456" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5461" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a><a id="5463" class="Symbol">)))</a> <a id="5467" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a>

<a id="fill&#39;-cap"></a><a id="5470" href="Cubical.Foundations.CartesianKanOps.html#5470" class="Function">fill&#39;-cap</a> <a id="5480" class="Symbol">:</a>  <a id="5483" class="Symbol">∀</a> <a id="5485" class="Symbol">{</a><a id="5486" href="Cubical.Foundations.CartesianKanOps.html#5486" class="Bound">ℓ</a><a id="5487" class="Symbol">}</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5496" class="Symbol">→</a> <a id="5498" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5503" href="Cubical.Foundations.CartesianKanOps.html#5486" class="Bound">ℓ</a><a id="5504" class="Symbol">)</a>
             <a id="5519" class="Symbol">{</a><a id="5520" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5522" class="Symbol">:</a> <a id="5524" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5525" class="Symbol">}</a>
             <a id="5540" class="Symbol">(</a><a id="5541" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5543" class="Symbol">:</a> <a id="5545" class="Symbol">∀</a> <a id="5547" href="Cubical.Foundations.CartesianKanOps.html#5547" class="Bound">i</a> <a id="5549" class="Symbol">→</a> <a id="5551" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5559" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5564" href="Cubical.Foundations.CartesianKanOps.html#5547" class="Bound">i</a><a id="5565" class="Symbol">))</a>
             <a id="5581" class="Symbol">(</a><a id="5582" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a> <a id="5585" class="Symbol">:</a> <a id="5587" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5589" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5592" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="5594" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5596" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="5598" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5600" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5603" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="5604" class="Symbol">)</a>
             <a id="5619" class="Comment">---------------------------</a>
             <a id="5660" class="Symbol">→</a> <a id="5662" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5674" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5676" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5678" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a> <a id="5681" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5683" class="Symbol">)</a> <a id="5685" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5687" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a><a id="5695" class="Symbol">)</a>
<a id="5697" href="Cubical.Foundations.CartesianKanOps.html#5470" class="Function">fill&#39;-cap</a> <a id="5707" href="Cubical.Foundations.CartesianKanOps.html#5707" class="Bound">A</a> <a id="5709" href="Cubical.Foundations.CartesianKanOps.html#5709" class="Bound">u</a> <a id="5711" href="Cubical.Foundations.CartesianKanOps.html#5711" class="Bound">u0</a> <a id="5714" class="Symbol">=</a> <a id="5716" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="158" class="Keyword">public</a>
  <a id="167" class="Keyword">using</a> <a id="173" class="Symbol">(</a> <a id="175" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="183" class="Symbol">;</a> <a id="185" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="197" class="Symbol">;</a> <a id="199" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">_≃_</a> <a id="203" class="Symbol">;</a> <a id="205" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="214" class="Symbol">;</a> <a id="216" href="Agda.Builtin.Cubical.Equiv.html#1416" class="Function">equivProof</a> <a id="227" class="Symbol">)</a>

<a id="fiber"></a><a id="230" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="236" class="Symbol">:</a> <a id="238" class="Symbol">∀</a> <a id="240" class="Symbol">{</a><a id="241" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a> <a id="243" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="245" class="Symbol">}</a> <a id="247" class="Symbol">{</a><a id="248" href="Cubical.Foundations.Equiv.Base.html#248" class="Bound">A</a> <a id="250" class="Symbol">:</a> <a id="252" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="257" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a><a id="258" class="Symbol">}</a> <a id="260" class="Symbol">{</a><a id="261" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a> <a id="263" class="Symbol">:</a> <a id="265" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="270" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="272" class="Symbol">}</a> <a id="274" class="Symbol">(</a><a id="275" href="Cubical.Foundations.Equiv.Base.html#275" class="Bound">f</a> <a id="277" class="Symbol">:</a> <a id="279" href="Cubical.Foundations.Equiv.Base.html#248" class="Bound">A</a> <a id="281" class="Symbol">→</a> <a id="283" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a><a id="284" class="Symbol">)</a> <a id="286" class="Symbol">(</a><a id="287" href="Cubical.Foundations.Equiv.Base.html#287" class="Bound">y</a> <a id="289" class="Symbol">:</a> <a id="291" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a><a id="292" class="Symbol">)</a> <a id="294" class="Symbol">→</a> <a id="296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="301" class="Symbol">(</a><a id="302" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="308" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a> <a id="310" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="312" class="Symbol">)</a>
<a id="314" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="320" class="Symbol">{</a><a id="321" class="Argument">A</a> <a id="323" class="Symbol">=</a> <a id="325" href="Cubical.Foundations.Equiv.Base.html#325" class="Bound">A</a><a id="326" class="Symbol">}</a> <a id="328" href="Cubical.Foundations.Equiv.Base.html#328" class="Bound">f</a> <a id="330" href="Cubical.Foundations.Equiv.Base.html#330" class="Bound">y</a> <a id="332" class="Symbol">=</a> <a id="334" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="337" href="Cubical.Foundations.Equiv.Base.html#337" class="Bound">x</a> <a id="339" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="341" href="Cubical.Foundations.Equiv.Base.html#325" class="Bound">A</a> <a id="343" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="345" href="Cubical.Foundations.Equiv.Base.html#328" class="Bound">f</a> <a id="347" href="Cubical.Foundations.Equiv.Base.html#337" class="Bound">x</a> <a id="349" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="351" href="Cubical.Foundations.Equiv.Base.html#330" class="Bound">y</a>

<a id="354" class="Comment">-- Helper function for constructing equivalences from pairs (f,g) that cancel each other up to definitional</a>
<a id="462" class="Comment">-- equality. For such (f,g), the result type simplifies to isContr (fiber f b).</a>
<a id="strictContrFibers"></a><a id="542" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="560" class="Symbol">:</a> <a id="562" class="Symbol">∀</a> <a id="564" class="Symbol">{</a><a id="565" href="Cubical.Foundations.Equiv.Base.html#565" class="Bound">ℓ</a> <a id="567" href="Cubical.Foundations.Equiv.Base.html#567" class="Bound">ℓ&#39;</a><a id="569" class="Symbol">}</a> <a id="571" class="Symbol">{</a><a id="572" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="581" href="Cubical.Foundations.Equiv.Base.html#565" class="Bound">ℓ</a><a id="582" class="Symbol">}</a> <a id="584" class="Symbol">{</a><a id="585" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a> <a id="587" class="Symbol">:</a> <a id="589" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="594" href="Cubical.Foundations.Equiv.Base.html#567" class="Bound">ℓ&#39;</a><a id="596" class="Symbol">}</a> <a id="598" class="Symbol">{</a><a id="599" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="601" class="Symbol">:</a> <a id="603" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a><a id="608" class="Symbol">}</a> <a id="610" class="Symbol">(</a><a id="611" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="613" class="Symbol">:</a> <a id="615" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a> <a id="617" class="Symbol">→</a> <a id="619" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a><a id="620" class="Symbol">)</a> <a id="622" class="Symbol">(</a><a id="623" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a> <a id="625" class="Symbol">:</a> <a id="627" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a><a id="628" class="Symbol">)</a>
  <a id="632" class="Symbol">→</a> <a id="634" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="637" href="Cubical.Foundations.Equiv.Base.html#637" class="Bound">t</a> <a id="639" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="641" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="647" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="655" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="656" class="Symbol">))</a> <a id="659" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
    <a id="665" class="Symbol">((</a><a id="667" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="678" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="680" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="681" class="Symbol">)</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="690" class="Symbol">(</a><a id="691" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="697" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="702" class="Symbol">(</a><a id="703" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="705" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="706" class="Symbol">)))</a> <a id="710" href="Cubical.Foundations.Equiv.Base.html#637" class="Bound">t</a> <a id="712" class="Symbol">(</a><a id="713" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="715" class="Symbol">(</a><a id="716" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="718" class="Symbol">(</a><a id="719" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="722" class="Symbol">.</a><a id="723" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="726" class="Symbol">))</a> <a id="729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="739" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="741" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">(</a><a id="745" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="748" class="Symbol">.</a><a id="749" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="752" class="Symbol">)))</a>
<a id="756" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="774" class="Symbol">{</a><a id="775" class="Argument">f</a> <a id="777" class="Symbol">=</a> <a id="779" href="Cubical.Foundations.Equiv.Base.html#779" class="Bound">f</a><a id="780" class="Symbol">}</a> <a id="782" href="Cubical.Foundations.Equiv.Base.html#782" class="Bound">g</a> <a id="784" href="Cubical.Foundations.Equiv.Base.html#784" class="Bound">b</a> <a id="786" class="Symbol">.</a><a id="787" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="791" class="Symbol">=</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.Foundations.Equiv.Base.html#782" class="Bound">g</a> <a id="796" href="Cubical.Foundations.Equiv.Base.html#784" class="Bound">b</a> <a id="798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="800" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="804" class="Symbol">)</a>
<a id="806" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="824" class="Symbol">{</a><a id="825" class="Argument">f</a> <a id="827" class="Symbol">=</a> <a id="829" href="Cubical.Foundations.Equiv.Base.html#829" class="Bound">f</a><a id="830" class="Symbol">}</a> <a id="832" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="834" href="Cubical.Foundations.Equiv.Base.html#834" class="Bound">b</a> <a id="836" class="Symbol">.</a><a id="837" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.Foundations.Equiv.Base.html#842" class="Bound">a</a> <a id="844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="846" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a><a id="847" class="Symbol">)</a> <a id="849" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a> <a id="851" class="Symbol">=</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="856" class="Symbol">(</a><a id="857" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="862" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a><a id="863" class="Symbol">))</a> <a id="866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="868" class="Symbol">λ</a> <a id="870" href="Cubical.Foundations.Equiv.Base.html#870" class="Bound">j</a> <a id="872" class="Symbol">→</a> <a id="874" href="Cubical.Foundations.Equiv.Base.html#829" class="Bound">f</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="879" class="Symbol">(</a><a id="880" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="885" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a> <a id="887" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="889" href="Cubical.Foundations.Equiv.Base.html#870" class="Bound">j</a><a id="890" class="Symbol">))))</a>

<a id="896" class="Comment">-- The identity equivalence</a>
<a id="idIsEquiv"></a><a id="924" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="934" class="Symbol">:</a> <a id="936" class="Symbol">∀</a> <a id="938" class="Symbol">{</a><a id="939" href="Cubical.Foundations.Equiv.Base.html#939" class="Bound">ℓ</a><a id="940" class="Symbol">}</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Foundations.Equiv.Base.html#943" class="Bound">A</a> <a id="945" class="Symbol">:</a> <a id="947" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="952" href="Cubical.Foundations.Equiv.Base.html#939" class="Bound">ℓ</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="965" class="Symbol">(</a><a id="966" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="972" href="Cubical.Foundations.Equiv.Base.html#943" class="Bound">A</a><a id="973" class="Symbol">)</a>
<a id="975" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="985" href="Cubical.Foundations.Equiv.Base.html#985" class="Bound">A</a> <a id="987" class="Symbol">.</a><a id="988" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1027" href="Cubical.Foundations.Equiv.Base.html#985" class="Bound">A</a><a id="1028" class="Symbol">)</a>

<a id="idEquiv"></a><a id="1031" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1039" class="Symbol">:</a> <a id="1041" class="Symbol">∀</a> <a id="1043" class="Symbol">{</a><a id="1044" href="Cubical.Foundations.Equiv.Base.html#1044" class="Bound">ℓ</a><a id="1045" class="Symbol">}</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1057" href="Cubical.Foundations.Equiv.Base.html#1044" class="Bound">ℓ</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a> <a id="1064" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1066" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a>
<a id="1068" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1076" href="Cubical.Foundations.Equiv.Base.html#1076" class="Bound">A</a> <a id="1078" class="Symbol">.</a><a id="1079" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1091" href="Cubical.Foundations.Equiv.Base.html#1076" class="Bound">A</a>
<a id="1093" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1101" href="Cubical.Foundations.Equiv.Base.html#1101" class="Bound">A</a> <a id="1103" class="Symbol">.</a><a id="1104" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="1120" href="Cubical.Foundations.Equiv.Base.html#1101" class="Bound">A</a>

<a id="1123" class="Comment">-- the definition using Π-type</a>
<a id="isEquiv&#39;"></a><a id="1154" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a><a id="1169" class="Symbol">}{</a><a id="1171" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1173" class="Symbol">}{</a><a id="1175" href="Cubical.Foundations.Equiv.Base.html#1175" class="Bound">A</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1184" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a><a id="1185" class="Symbol">}{</a><a id="1187" href="Cubical.Foundations.Equiv.Base.html#1187" class="Bound">B</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1196" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1198" class="Symbol">}</a> <a id="1200" class="Symbol">→</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.Foundations.Equiv.Base.html#1175" class="Bound">A</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Cubical.Foundations.Equiv.Base.html#1187" class="Bound">B</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1224" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a> <a id="1226" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1228" class="Symbol">)</a>
<a id="1230" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="1239" class="Symbol">{</a><a id="1240" class="Argument">B</a> <a id="1242" class="Symbol">=</a> <a id="1244" href="Cubical.Foundations.Equiv.Base.html#1244" class="Bound">B</a><a id="1245" class="Symbol">}</a> <a id="1247" href="Cubical.Foundations.Equiv.Base.html#1247" class="Bound">f</a> <a id="1249" class="Symbol">=</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.Foundations.Equiv.Base.html#1252" class="Bound">y</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Cubical.Foundations.Equiv.Base.html#1244" class="Bound">B</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1276" href="Cubical.Foundations.Equiv.Base.html#1247" class="Bound">f</a> <a id="1278" href="Cubical.Foundations.Equiv.Base.html#1252" class="Bound">y</a><a id="1279" class="Symbol">)</a>

<a id="1282" class="Comment">-- Transport along a line of types A, constant on some extent φ, is an equivalence.</a>
<a id="isEquivTransp"></a><a id="1366" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Cubical.Foundations.Equiv.Base.html#1385" class="Bound">ℓ</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Foundations.Equiv.Base.html#1401" class="Bound">A</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Cubical.Foundations.Equiv.Base.html#1406" class="Bound">i</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Foundations.Equiv.Base.html#1385" class="Bound">ℓ</a> <a id="1423" href="Cubical.Foundations.Equiv.Base.html#1406" class="Bound">i</a><a id="1424" class="Symbol">))</a> <a id="1427" class="Symbol">→</a> <a id="1429" class="Symbol">∀</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1457" class="Symbol">(λ</a> <a id="1460" href="Cubical.Foundations.Equiv.Base.html#1460" class="Bound">j</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Cubical.Foundations.Equiv.Base.html#1401" class="Bound">A</a> <a id="1466" class="Symbol">(</a><a id="1467" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a> <a id="1469" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1471" href="Cubical.Foundations.Equiv.Base.html#1460" class="Bound">j</a><a id="1472" class="Symbol">))</a> <a id="1475" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a><a id="1476" class="Symbol">)</a>
<a id="1478" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="1492" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1494" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="1501" class="Keyword">where</a>
  <a id="1509" class="Comment">-- NB: The transport in question is the `coei→1` or `squeeze` operation mentioned</a>
  <a id="1593" class="Comment">-- at `Cubical.Foundations.CartesianKanOps` and</a>
  <a id="1643" class="Comment">-- https://1lab.dev/1Lab.Path.html#coei%E2%86%921</a>
  <a id="1695" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1706" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1712" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="1717" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a> <a id="1724" class="Symbol">=</a> <a id="1726" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1733" class="Symbol">(λ</a> <a id="1736" href="Cubical.Foundations.Equiv.Base.html#1736" class="Bound">j</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1745" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1747" href="Cubical.Foundations.Equiv.Base.html#1736" class="Bound">j</a><a id="1748" class="Symbol">))</a> <a id="1751" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a>

  <a id="1756" class="Comment">-- A line of types, interpolating between propositions:</a>
  <a id="1814" class="Comment">-- (k = i0): the identity function is an equivalence</a>
  <a id="1869" class="Comment">-- (k = i1): transport along A is an equivalence</a>
  <a id="1920" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="1922" class="Symbol">:</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Cubical.Foundations.Equiv.Base.html#1925" class="Bound">k</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1939" class="Symbol">_</a>
  <a id="1943" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="1945" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a> <a id="1947" class="Symbol">=</a> <a id="1949" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1965" class="Symbol">(λ</a> <a id="1968" href="Cubical.Foundations.Equiv.Base.html#1968" class="Bound">j</a> <a id="1970" class="Symbol">→</a> <a id="1972" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1977" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Foundations.Equiv.Base.html#1968" class="Bound">j</a> <a id="1982" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1984" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a><a id="1985" class="Symbol">)))</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1992" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1994" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1996" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a><a id="1997" class="Symbol">))</a>

  <a id="2003" href="Cubical.Foundations.Equiv.Base.html#2003" class="Function">_</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2009" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2014" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="2032" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a><a id="2033" class="Symbol">))</a>
  <a id="2038" class="Symbol">_</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2050" href="Cubical.Foundations.Equiv.Base.html#2050" class="Function">_</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2056" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2059" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2061" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2069" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a>
  <a id="2078" class="Symbol">_</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2090" class="Comment">-- We have proof that the identity function *is* an equivalence,</a>
  <a id="2157" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a> <a id="2160" class="Symbol">:</a> <a id="2162" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2164" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
  <a id="2169" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="2187" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a><a id="2188" class="Symbol">)</a>

  <a id="2193" class="Comment">-- and by transporting that evidence along γ, we prove that</a>
  <a id="2255" class="Comment">-- transporting along A is an equivalence, too.</a>
  <a id="2305" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2312" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
  <a id="2317" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="2320" class="Symbol">=</a> <a id="2322" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2329" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2331" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="2333" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a>

<a id="transpEquiv"></a><a id="2337" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2349" class="Symbol">:</a> <a id="2351" class="Symbol">∀</a> <a id="2353" class="Symbol">{</a><a id="2354" href="Cubical.Foundations.Equiv.Base.html#2354" class="Bound">ℓ</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2360" class="Symbol">→</a> <a id="2362" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2367" class="Symbol">}</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2372" class="Symbol">:</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Cubical.Foundations.Equiv.Base.html#2375" class="Bound">i</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2380" class="Symbol">)</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Cubical.Foundations.Equiv.Base.html#2354" class="Bound">ℓ</a> <a id="2392" href="Cubical.Foundations.Equiv.Base.html#2375" class="Bound">i</a><a id="2393" class="Symbol">))</a> <a id="2396" class="Symbol">→</a> <a id="2398" class="Symbol">∀</a> <a id="2400" href="Cubical.Foundations.Equiv.Base.html#2400" class="Bound">φ</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2406" href="Cubical.Foundations.Equiv.Base.html#2400" class="Bound">φ</a> <a id="2408" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2410" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2412" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
<a id="2415" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2427" href="Cubical.Foundations.Equiv.Base.html#2427" class="Bound">A</a> <a id="2429" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a> <a id="2431" class="Symbol">.</a><a id="2432" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2445" class="Symbol">(λ</a> <a id="2448" href="Cubical.Foundations.Equiv.Base.html#2448" class="Bound">j</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Cubical.Foundations.Equiv.Base.html#2427" class="Bound">A</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a> <a id="2457" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2459" href="Cubical.Foundations.Equiv.Base.html#2448" class="Bound">j</a><a id="2460" class="Symbol">))</a> <a id="2463" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a>
<a id="2465" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2477" href="Cubical.Foundations.Equiv.Base.html#2477" class="Bound">A</a> <a id="2479" href="Cubical.Foundations.Equiv.Base.html#2479" class="Bound">φ</a> <a id="2481" class="Symbol">.</a><a id="2482" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="2502" href="Cubical.Foundations.Equiv.Base.html#2477" class="Bound">A</a> <a id="2504" href="Cubical.Foundations.Equiv.Base.html#2479" class="Bound">φ</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.Fiberwise.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Fiberwise</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="295" class="Keyword">private</a>
  <a id="305" class="Keyword">variable</a>
    <a id="318" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a> <a id="320" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a> <a id="323" href="Cubical.Foundations.Equiv.Fiberwise.html#323" class="Generalizable">ℓ&#39;&#39;</a> <a id="327" class="Symbol">:</a> <a id="329" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Cubical.Foundations.Equiv.Fiberwise.html#343" class="Module">_</a> <a id="345" class="Symbol">{</a><a id="346" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="348" class="Symbol">:</a> <a id="350" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="355" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="356" class="Symbol">}</a> <a id="358" class="Symbol">(</a><a id="359" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a> <a id="361" class="Symbol">:</a> <a id="363" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="365" class="Symbol">→</a> <a id="367" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="372" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="374" class="Symbol">)</a> <a id="376" class="Symbol">(</a><a id="377" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a> <a id="379" class="Symbol">:</a> <a id="381" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="383" class="Symbol">→</a> <a id="385" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="390" href="Cubical.Foundations.Equiv.Fiberwise.html#323" class="Generalizable">ℓ&#39;&#39;</a><a id="393" class="Symbol">)</a>
         <a id="404" class="Symbol">(</a><a id="405" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="407" class="Symbol">:</a> <a id="409" class="Symbol">∀</a> <a id="411" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a> <a id="413" class="Symbol">→</a> <a id="415" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a> <a id="417" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a> <a id="419" class="Symbol">→</a> <a id="421" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a> <a id="423" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a><a id="424" class="Symbol">)</a>
         <a id="435" class="Keyword">where</a>
  <a id="443" class="Keyword">private</a>
    <a id="455" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="461" class="Symbol">:</a> <a id="463" class="Symbol">(</a><a id="464" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="466" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="468" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="476" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="478" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a><a id="479" class="Symbol">)</a>
    <a id="485" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="491" class="Symbol">=</a> <a id="493" class="Symbol">(\</a> <a id="496" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="498" class="Symbol">→</a> <a id="500" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="502" class="Symbol">.</a><a id="503" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="509" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="511" class="Symbol">(</a><a id="512" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="514" class="Symbol">.</a><a id="515" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="518" class="Symbol">)</a> <a id="520" class="Symbol">(</a><a id="521" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="523" class="Symbol">.</a><a id="524" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="527" class="Symbol">))</a>

  <a id="533" class="Comment">-- Thm 4.7.6</a>
  <a id="548" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="561" class="Symbol">:</a> <a id="563" class="Symbol">∀</a> <a id="565" class="Symbol">{</a><a id="566" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a><a id="568" class="Symbol">}</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="576" class="Symbol">(</a><a id="577" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="583" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="589" class="Symbol">(</a><a id="590" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a><a id="592" class="Symbol">))</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="605" class="Symbol">(</a><a id="606" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a> <a id="609" class="Symbol">.</a><a id="610" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="613" class="Symbol">))</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a> <a id="620" class="Symbol">.</a><a id="621" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="624" class="Symbol">))</a>
  <a id="629" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Foundations.Equiv.Fiberwise.html#643" class="Bound">xv</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">=</a> <a id="649" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="653" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="655" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="657" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="661" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a>
   <a id="668" class="Keyword">where</a>
    <a id="678" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">∀</a> <a id="684" class="Symbol">{</a><a id="685" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">→</a> <a id="691" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="697" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="703" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="714" class="Symbol">(</a><a id="715" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="721" class="Symbol">.</a><a id="722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="725" class="Symbol">))</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="732" class="Symbol">.</a><a id="733" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="736" class="Symbol">)</a>
    <a id="742" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="744" class="Symbol">{</a><a id="745" href="Cubical.Foundations.Equiv.Fiberwise.html#745" class="Bound">xv</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">(</a><a id="750" href="Cubical.Foundations.Equiv.Fiberwise.html#750" class="Bound">p</a> <a id="752" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="754" href="Cubical.Foundations.Equiv.Fiberwise.html#754" class="Bound">eq</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">=</a> <a id="760" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="762" class="Symbol">(\</a> <a id="765" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="768" href="Cubical.Foundations.Equiv.Fiberwise.html#768" class="Bound">eq</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="779" class="Symbol">(</a><a id="780" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="786" class="Symbol">.</a><a id="787" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="790" class="Symbol">))</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="797" class="Symbol">.</a><a id="798" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="801" class="Symbol">))</a> <a id="804" class="Symbol">((</a><a id="806" href="Cubical.Foundations.Equiv.Fiberwise.html#750" class="Bound">p</a> <a id="808" class="Symbol">.</a><a id="809" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="812" class="Symbol">)</a> <a id="814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="820" class="Symbol">)</a> <a id="822" href="Cubical.Foundations.Equiv.Fiberwise.html#754" class="Bound">eq</a>
    <a id="829" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">∀</a> <a id="835" class="Symbol">{</a><a id="836" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a> <a id="855" class="Symbol">.</a><a id="856" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="859" class="Symbol">))</a> <a id="862" class="Symbol">(</a><a id="863" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a> <a id="866" class="Symbol">.</a><a id="867" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="870" class="Symbol">)</a> <a id="872" class="Symbol">→</a> <a id="874" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="880" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="886" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a>
    <a id="893" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="895" class="Symbol">{</a><a id="896" href="Cubical.Foundations.Equiv.Fiberwise.html#896" class="Bound">xv</a><a id="898" class="Symbol">}</a> <a id="900" class="Symbol">(</a><a id="901" href="Cubical.Foundations.Equiv.Fiberwise.html#901" class="Bound">p</a> <a id="903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="905" href="Cubical.Foundations.Equiv.Fiberwise.html#905" class="Bound">eq</a><a id="907" class="Symbol">)</a> <a id="909" class="Symbol">=</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Equiv.Fiberwise.html#896" class="Bound">xv</a> <a id="915" class="Symbol">.</a><a id="916" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="920" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="922" href="Cubical.Foundations.Equiv.Fiberwise.html#901" class="Bound">p</a><a id="923" class="Symbol">)</a> <a id="925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="927" class="Symbol">(\</a> <a id="930" href="Cubical.Foundations.Equiv.Fiberwise.html#930" class="Bound">i</a> <a id="932" class="Symbol">→</a> <a id="934" class="Symbol">_</a> <a id="936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="938" href="Cubical.Foundations.Equiv.Fiberwise.html#905" class="Bound">eq</a> <a id="941" href="Cubical.Foundations.Equiv.Fiberwise.html#930" class="Bound">i</a><a id="942" class="Symbol">)</a>
    <a id="948" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="952" class="Symbol">:</a> <a id="954" class="Symbol">∀</a> <a id="956" class="Symbol">{</a><a id="957" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="959" class="Symbol">}</a> <a id="961" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a> <a id="963" class="Symbol">→</a> <a id="965" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="967" class="Symbol">{</a><a id="968" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="975" class="Symbol">{</a><a id="976" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="978" class="Symbol">}</a> <a id="980" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a><a id="981" class="Symbol">)</a> <a id="983" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="985" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a>
    <a id="991" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="995" class="Symbol">{</a><a id="996" href="Cubical.Foundations.Equiv.Fiberwise.html#996" class="Bound">x</a> <a id="998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1000" href="Cubical.Foundations.Equiv.Fiberwise.html#1000" class="Bound">v</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1008" href="Cubical.Foundations.Equiv.Fiberwise.html#1008" class="Bound">eq</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1016" class="Symbol">(λ</a> <a id="1019" href="Cubical.Foundations.Equiv.Fiberwise.html#1019" class="Bound">_</a> <a id="1021" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1037" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a><a id="1040" class="Symbol">))</a> <a id="1043" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1050" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a><a id="1053" class="Symbol">))</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1063" class="Symbol">(λ</a> <a id="1066" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1070" href="Cubical.Foundations.Equiv.Fiberwise.html#1070" class="Bound">eq₁</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1090" class="Symbol">.</a><a id="1091" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1094" class="Symbol">))</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1102" class="Symbol">.</a><a id="1103" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1106" class="Symbol">))</a> <a id="1109" class="Symbol">((</a><a id="1111" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1115" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1119" class="Symbol">)))</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Foundations.Equiv.Fiberwise.html#1008" class="Bound">eq</a><a id="1126" class="Symbol">)</a>
    <a id="1132" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">∀</a> <a id="1140" class="Symbol">{</a><a id="1141" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1143" class="Symbol">}</a> <a id="1145" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1154" class="Symbol">}</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1162" class="Symbol">}</a> <a id="1164" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a><a id="1165" class="Symbol">)</a> <a id="1167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1169" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a>
    <a id="1175" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a> <a id="1179" class="Symbol">{</a><a id="1180" href="Cubical.Foundations.Equiv.Fiberwise.html#1180" class="Bound">xv</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">((</a><a id="1186" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1190" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1191" class="Symbol">)</a> <a id="1193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1195" href="Cubical.Foundations.Equiv.Fiberwise.html#1195" class="Bound">eq</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1203" class="Symbol">(λ</a> <a id="1206" href="Cubical.Foundations.Equiv.Fiberwise.html#1206" class="Bound">_</a> <a id="1208" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1219" class="Symbol">((</a><a id="1221" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1223" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1225" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1226" class="Symbol">)</a> <a id="1228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1230" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a><a id="1233" class="Symbol">))</a> <a id="1236" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1238" class="Symbol">((</a><a id="1240" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1244" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1245" class="Symbol">)</a> <a id="1247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1249" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a><a id="1252" class="Symbol">))</a>
                                <a id="1287" class="Symbol">(</a><a id="1288" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1293" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1302" class="Symbol">(λ</a> <a id="1305" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1309" href="Cubical.Foundations.Equiv.Fiberwise.html#1309" class="Bound">eq₁</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1329" class="Symbol">.</a><a id="1330" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1333" class="Symbol">))</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1341" class="Symbol">.</a><a id="1342" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1345" class="Symbol">))</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a> <a id="1351" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1357" class="Symbol">)))</a>
                                <a id="1393" href="Cubical.Foundations.Equiv.Fiberwise.html#1195" class="Bound">eq</a>
  <a id="1398" class="Comment">-- Thm 4.7.7 (fiberwise equivalences)</a>
  <a id="1438" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="1449" class="Symbol">:</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Foundations.Equiv.Fiberwise.html#1452" class="Bound">[tf]</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1467" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a><a id="1472" class="Symbol">)</a>
               <a id="1489" class="Symbol">→</a> <a id="1491" class="Symbol">∀</a> <a id="1493" href="Cubical.Foundations.Equiv.Fiberwise.html#1493" class="Bound">x</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1508" href="Cubical.Foundations.Equiv.Fiberwise.html#1493" class="Bound">x</a><a id="1509" class="Symbol">)</a>
  <a id="1513" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="1524" href="Cubical.Foundations.Equiv.Fiberwise.html#1524" class="Bound">[tf]</a> <a id="1529" href="Cubical.Foundations.Equiv.Fiberwise.html#1529" class="Bound">x</a> <a id="1531" class="Symbol">.</a><a id="1532" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1544" href="Cubical.Foundations.Equiv.Fiberwise.html#1544" class="Bound">y</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1577" class="Symbol">.</a><a id="1578" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1601" class="Symbol">.</a><a id="1602" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1625" class="Symbol">.</a><a id="1626" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a><a id="1633" class="Symbol">)</a>
                                                    <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Foundations.Equiv.Fiberwise.html#1524" class="Bound">[tf]</a> <a id="1693" class="Symbol">.</a><a id="1694" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Foundations.Equiv.Fiberwise.html#1529" class="Bound">x</a> <a id="1709" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1711" href="Cubical.Foundations.Equiv.Fiberwise.html#1544" class="Bound">y</a><a id="1712" class="Symbol">))</a>

  <a id="1718" href="Cubical.Foundations.Equiv.Fiberwise.html#1718" class="Function">totalEquiv</a> <a id="1729" class="Symbol">:</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.Foundations.Equiv.Fiberwise.html#1732" class="Bound">fx-equiv</a> <a id="1741" class="Symbol">:</a> <a id="1743" class="Symbol">∀</a> <a id="1745" href="Cubical.Foundations.Equiv.Fiberwise.html#1745" class="Bound">x</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1760" href="Cubical.Foundations.Equiv.Fiberwise.html#1745" class="Bound">x</a><a id="1761" class="Symbol">))</a>
               <a id="1779" class="Symbol">→</a> <a id="1781" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1789" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a>
  <a id="1797" href="Cubical.Foundations.Equiv.Fiberwise.html#1718" class="Function">totalEquiv</a> <a id="1808" href="Cubical.Foundations.Equiv.Fiberwise.html#1808" class="Bound">fx-equiv</a> <a id="1817" class="Symbol">.</a><a id="1818" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Equiv.Fiberwise.html#1831" class="Bound">x</a> <a id="1833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1835" href="Cubical.Foundations.Equiv.Fiberwise.html#1835" class="Bound">v</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1869" class="Symbol">.</a><a id="1870" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1893" class="Symbol">.</a><a id="1894" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="1901" class="Symbol">)</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1917" class="Symbol">.</a><a id="1918" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a><a id="1925" class="Symbol">)</a>
                                                            <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.Foundations.Equiv.Fiberwise.html#1808" class="Bound">fx-equiv</a> <a id="1997" href="Cubical.Foundations.Equiv.Fiberwise.html#1831" class="Bound">x</a> <a id="1999" class="Symbol">.</a><a id="2000" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2012" href="Cubical.Foundations.Equiv.Fiberwise.html#1835" class="Bound">v</a><a id="2013" class="Symbol">)</a>


<a id="2017" class="Keyword">module</a> <a id="2024" href="Cubical.Foundations.Equiv.Fiberwise.html#2024" class="Module">_</a> <a id="2026" class="Symbol">{</a><a id="2027" href="Cubical.Foundations.Equiv.Fiberwise.html#2027" class="Bound">U</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2036" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="2037" class="Symbol">}</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.Foundations.Equiv.Fiberwise.html#2040" class="Bound Operator">_~_</a> <a id="2044" class="Symbol">:</a> <a id="2046" href="Cubical.Foundations.Equiv.Fiberwise.html#2027" class="Bound">U</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Cubical.Foundations.Equiv.Fiberwise.html#2027" class="Bound">U</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2059" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="2061" class="Symbol">)</a>
         <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.Foundations.Equiv.Fiberwise.html#2073" class="Bound">idTo~</a> <a id="2079" class="Symbol">:</a> <a id="2081" class="Symbol">∀</a> <a id="2083" class="Symbol">{</a><a id="2084" href="Cubical.Foundations.Equiv.Fiberwise.html#2084" class="Bound">A</a> <a id="2086" href="Cubical.Foundations.Equiv.Fiberwise.html#2086" class="Bound">B</a><a id="2087" class="Symbol">}</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Cubical.Foundations.Equiv.Fiberwise.html#2084" class="Bound">A</a> <a id="2093" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2095" href="Cubical.Foundations.Equiv.Fiberwise.html#2086" class="Bound">B</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Cubical.Foundations.Equiv.Fiberwise.html#2084" class="Bound">A</a> <a id="2101" href="Cubical.Foundations.Equiv.Fiberwise.html#2040" class="Bound Operator">~</a> <a id="2103" href="Cubical.Foundations.Equiv.Fiberwise.html#2086" class="Bound">B</a><a id="2104" class="Symbol">)</a>
         <a id="2115" class="Symbol">(</a><a id="2116" href="Cubical.Foundations.Equiv.Fiberwise.html#2116" class="Bound">c</a> <a id="2118" class="Symbol">:</a> <a id="2120" class="Symbol">∀</a> <a id="2122" href="Cubical.Foundations.Equiv.Fiberwise.html#2122" class="Bound">A</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="2130" href="Cubical.Foundations.Equiv.Fiberwise.html#2130" class="Bound">X</a> <a id="2132" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="2134" href="Cubical.Foundations.Equiv.Fiberwise.html#2027" class="Bound">U</a> <a id="2136" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Cubical.Foundations.Equiv.Fiberwise.html#2122" class="Bound">A</a> <a id="2141" href="Cubical.Foundations.Equiv.Fiberwise.html#2040" class="Bound Operator">~</a> <a id="2143" href="Cubical.Foundations.Equiv.Fiberwise.html#2130" class="Bound">X</a><a id="2144" class="Symbol">))</a>
       <a id="2154" class="Keyword">where</a>

  <a id="2163" href="Cubical.Foundations.Equiv.Fiberwise.html#2163" class="Function">isContrToUniv</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">∀</a> <a id="2181" class="Symbol">{</a><a id="2182" href="Cubical.Foundations.Equiv.Fiberwise.html#2182" class="Bound">A</a> <a id="2184" href="Cubical.Foundations.Equiv.Fiberwise.html#2184" class="Bound">B</a><a id="2185" class="Symbol">}</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Cubical.Foundations.Equiv.Fiberwise.html#2073" class="Bound">idTo~</a> <a id="2204" class="Symbol">{</a><a id="2205" href="Cubical.Foundations.Equiv.Fiberwise.html#2182" class="Bound">A</a><a id="2206" class="Symbol">}</a> <a id="2208" class="Symbol">{</a><a id="2209" href="Cubical.Foundations.Equiv.Fiberwise.html#2184" class="Bound">B</a><a id="2210" class="Symbol">})</a>
  <a id="2215" href="Cubical.Foundations.Equiv.Fiberwise.html#2163" class="Function">isContrToUniv</a> <a id="2229" class="Symbol">{</a><a id="2230" href="Cubical.Foundations.Equiv.Fiberwise.html#2230" class="Bound">A</a><a id="2231" class="Symbol">}</a> <a id="2233" class="Symbol">{</a><a id="2234" href="Cubical.Foundations.Equiv.Fiberwise.html#2234" class="Bound">B</a><a id="2235" class="Symbol">}</a>
    <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="2254" class="Symbol">(λ</a> <a id="2257" href="Cubical.Foundations.Equiv.Fiberwise.html#2257" class="Bound">z</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Cubical.Foundations.Equiv.Fiberwise.html#2230" class="Bound">A</a> <a id="2263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2265" href="Cubical.Foundations.Equiv.Fiberwise.html#2257" class="Bound">z</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Symbol">(λ</a> <a id="2271" href="Cubical.Foundations.Equiv.Fiberwise.html#2271" class="Bound">z</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Cubical.Foundations.Equiv.Fiberwise.html#2230" class="Bound">A</a> <a id="2277" href="Cubical.Foundations.Equiv.Fiberwise.html#2040" class="Bound Operator">~</a> <a id="2279" href="Cubical.Foundations.Equiv.Fiberwise.html#2271" class="Bound">z</a><a id="2280" class="Symbol">)</a> <a id="2282" class="Symbol">(\</a> <a id="2285" href="Cubical.Foundations.Equiv.Fiberwise.html#2285" class="Bound">B</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Foundations.Equiv.Fiberwise.html#2073" class="Bound">idTo~</a> <a id="2295" class="Symbol">{</a><a id="2296" href="Cubical.Foundations.Equiv.Fiberwise.html#2230" class="Bound">A</a><a id="2297" class="Symbol">}</a> <a id="2299" class="Symbol">{</a><a id="2300" href="Cubical.Foundations.Equiv.Fiberwise.html#2285" class="Bound">B</a><a id="2301" class="Symbol">})</a>
                 <a id="2321" class="Symbol">(λ</a> <a id="2324" class="Symbol">{</a> <a id="2326" class="Symbol">.</a><a id="2327" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2339" href="Cubical.Foundations.Equiv.Fiberwise.html#2339" class="Bound">y</a>
                    <a id="2361" class="Symbol">→</a> <a id="2363" href="Cubical.Foundations.HLevels.html#11851" class="Function">isContrΣ</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="2386" class="Symbol">_)</a>
                                   <a id="2424" class="Symbol">\</a> <a id="2426" href="Cubical.Foundations.Equiv.Fiberwise.html#2426" class="Bound">a</a> <a id="2428" class="Symbol">→</a> <a id="2430" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Cubical.Foundations.Equiv.Fiberwise.html#2116" class="Bound">c</a> <a id="2453" href="Cubical.Foundations.Equiv.Fiberwise.html#2230" class="Bound">A</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">_</a> <a id="2458" class="Symbol">_</a>
                    <a id="2480" class="Symbol">})</a>
                 <a id="2500" href="Cubical.Foundations.Equiv.Fiberwise.html#2234" class="Bound">B</a>


<a id="2504" class="Comment">{-
  The following is called fundamental theorem of identity types in Egbert Rijke&#39;s
  introduction to homotopy type theory.
-}</a>
<a id="recognizeId"></a><a id="2632" href="Cubical.Foundations.Equiv.Fiberwise.html#2632" class="Function">recognizeId</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">{</a><a id="2647" href="Cubical.Foundations.Equiv.Fiberwise.html#2647" class="Bound">A</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2656" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="2657" class="Symbol">}</a> <a id="2659" class="Symbol">{</a><a id="2660" href="Cubical.Foundations.Equiv.Fiberwise.html#2660" class="Bound">a</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Cubical.Foundations.Equiv.Fiberwise.html#2647" class="Bound">A</a><a id="2665" class="Symbol">}</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Foundations.Equiv.Fiberwise.html#2668" class="Bound">Eq</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Foundations.Equiv.Fiberwise.html#2647" class="Bound">A</a> <a id="2675" class="Symbol">→</a> <a id="2677" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2682" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="2684" class="Symbol">)</a>
  <a id="2688" class="Symbol">→</a> <a id="2690" href="Cubical.Foundations.Equiv.Fiberwise.html#2668" class="Bound">Eq</a> <a id="2693" href="Cubical.Foundations.Equiv.Fiberwise.html#2660" class="Bound">a</a>
  <a id="2697" class="Symbol">→</a> <a id="2699" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2710" class="Symbol">_</a> <a id="2712" href="Cubical.Foundations.Equiv.Fiberwise.html#2668" class="Bound">Eq</a><a id="2714" class="Symbol">)</a>
  <a id="2718" class="Symbol">→</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Cubical.Foundations.Equiv.Fiberwise.html#2721" class="Bound">x</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Cubical.Foundations.Equiv.Fiberwise.html#2647" class="Bound">A</a><a id="2726" class="Symbol">)</a> <a id="2728" class="Symbol">→</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Cubical.Foundations.Equiv.Fiberwise.html#2660" class="Bound">a</a> <a id="2733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2735" href="Cubical.Foundations.Equiv.Fiberwise.html#2721" class="Bound">x</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Foundations.Equiv.Fiberwise.html#2668" class="Bound">Eq</a> <a id="2744" href="Cubical.Foundations.Equiv.Fiberwise.html#2721" class="Bound">x</a><a id="2745" class="Symbol">)</a>
<a id="2747" href="Cubical.Foundations.Equiv.Fiberwise.html#2632" class="Function">recognizeId</a> <a id="2759" class="Symbol">{</a><a id="2760" class="Argument">A</a> <a id="2762" class="Symbol">=</a> <a id="2764" href="Cubical.Foundations.Equiv.Fiberwise.html#2764" class="Bound">A</a><a id="2765" class="Symbol">}</a> <a id="2767" class="Symbol">{</a><a id="2768" class="Argument">a</a> <a id="2770" class="Symbol">=</a> <a id="2772" href="Cubical.Foundations.Equiv.Fiberwise.html#2772" class="Bound">a</a><a id="2773" class="Symbol">}</a> <a id="2775" href="Cubical.Foundations.Equiv.Fiberwise.html#2775" class="Bound">Eq</a> <a id="2778" href="Cubical.Foundations.Equiv.Fiberwise.html#2778" class="Bound">eqRefl</a> <a id="2785" href="Cubical.Foundations.Equiv.Fiberwise.html#2785" class="Bound">eqContr</a> <a id="2793" href="Cubical.Foundations.Equiv.Fiberwise.html#2793" class="Bound">x</a> <a id="2795" class="Symbol">=</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Cubical.Foundations.Equiv.Fiberwise.html#2844" class="Function">fiberMap</a> <a id="2807" href="Cubical.Foundations.Equiv.Fiberwise.html#2793" class="Bound">x</a><a id="2808" class="Symbol">)</a> <a id="2810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Cubical.Foundations.Equiv.Fiberwise.html#3157" class="Function">isEquivFiberMap</a> <a id="2829" href="Cubical.Foundations.Equiv.Fiberwise.html#2793" class="Bound">x</a><a id="2830" class="Symbol">)</a>
  <a id="2834" class="Keyword">where</a>
    <a id="2844" href="Cubical.Foundations.Equiv.Fiberwise.html#2844" class="Function">fiberMap</a> <a id="2853" class="Symbol">:</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Cubical.Foundations.Equiv.Fiberwise.html#2856" class="Bound">x</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Cubical.Foundations.Equiv.Fiberwise.html#2764" class="Bound">A</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">→</a> <a id="2865" href="Cubical.Foundations.Equiv.Fiberwise.html#2772" class="Bound">a</a> <a id="2867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2869" href="Cubical.Foundations.Equiv.Fiberwise.html#2856" class="Bound">x</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Cubical.Foundations.Equiv.Fiberwise.html#2775" class="Bound">Eq</a> <a id="2876" href="Cubical.Foundations.Equiv.Fiberwise.html#2856" class="Bound">x</a>
    <a id="2882" href="Cubical.Foundations.Equiv.Fiberwise.html#2844" class="Function">fiberMap</a> <a id="2891" href="Cubical.Foundations.Equiv.Fiberwise.html#2891" class="Bound">x</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2897" class="Symbol">(λ</a> <a id="2900" href="Cubical.Foundations.Equiv.Fiberwise.html#2900" class="Bound">x</a> <a id="2902" href="Cubical.Foundations.Equiv.Fiberwise.html#2902" class="Bound">p</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="Cubical.Foundations.Equiv.Fiberwise.html#2775" class="Bound">Eq</a> <a id="2909" href="Cubical.Foundations.Equiv.Fiberwise.html#2900" class="Bound">x</a><a id="2910" class="Symbol">)</a> <a id="2912" href="Cubical.Foundations.Equiv.Fiberwise.html#2778" class="Bound">eqRefl</a>

    <a id="2924" href="Cubical.Foundations.Equiv.Fiberwise.html#2924" class="Function">mapOnSigma</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2940" href="Cubical.Foundations.Equiv.Fiberwise.html#2940" class="Bound">x</a> <a id="2942" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2944" href="Cubical.Foundations.Equiv.Fiberwise.html#2764" class="Bound">A</a> <a id="2946" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2948" href="Cubical.Foundations.Equiv.Fiberwise.html#2772" class="Bound">a</a> <a id="2950" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2952" href="Cubical.Foundations.Equiv.Fiberwise.html#2940" class="Bound">x</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2958" class="Symbol">_</a> <a id="2960" href="Cubical.Foundations.Equiv.Fiberwise.html#2775" class="Bound">Eq</a>
    <a id="2967" href="Cubical.Foundations.Equiv.Fiberwise.html#2924" class="Function">mapOnSigma</a> <a id="2978" href="Cubical.Foundations.Equiv.Fiberwise.html#2978" class="Bound">pair</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2989" href="Cubical.Foundations.Equiv.Fiberwise.html#2978" class="Bound">pair</a> <a id="2994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2996" href="Cubical.Foundations.Equiv.Fiberwise.html#2844" class="Function">fiberMap</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3010" href="Cubical.Foundations.Equiv.Fiberwise.html#2978" class="Bound">pair</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3021" href="Cubical.Foundations.Equiv.Fiberwise.html#2978" class="Bound">pair</a><a id="3025" class="Symbol">)</a>

    <a id="3032" href="Cubical.Foundations.Equiv.Fiberwise.html#3032" class="Function">equivOnSigma</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Foundations.Equiv.Fiberwise.html#3048" class="Bound">x</a> <a id="3050" class="Symbol">:</a> <a id="3052" href="Cubical.Foundations.Equiv.Fiberwise.html#2764" class="Bound">A</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">→</a> <a id="3057" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3065" href="Cubical.Foundations.Equiv.Fiberwise.html#2924" class="Function">mapOnSigma</a>
    <a id="3080" href="Cubical.Foundations.Equiv.Fiberwise.html#3032" class="Function">equivOnSigma</a> <a id="3093" href="Cubical.Foundations.Equiv.Fiberwise.html#3093" class="Bound">x</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Cubical.Foundations.Equiv.Properties.html#9056" class="Function">isEquivFromIsContr</a> <a id="3116" href="Cubical.Foundations.Equiv.Fiberwise.html#2924" class="Function">mapOnSigma</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="3141" href="Cubical.Foundations.Equiv.Fiberwise.html#2772" class="Bound">a</a><a id="3142" class="Symbol">)</a> <a id="3144" href="Cubical.Foundations.Equiv.Fiberwise.html#2785" class="Bound">eqContr</a>

    <a id="3157" href="Cubical.Foundations.Equiv.Fiberwise.html#3157" class="Function">isEquivFiberMap</a> <a id="3173" class="Symbol">:</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Cubical.Foundations.Equiv.Fiberwise.html#3176" class="Bound">x</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Cubical.Foundations.Equiv.Fiberwise.html#2764" class="Bound">A</a><a id="3181" class="Symbol">)</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Cubical.Foundations.Equiv.Fiberwise.html#2844" class="Function">fiberMap</a> <a id="3203" href="Cubical.Foundations.Equiv.Fiberwise.html#3176" class="Bound">x</a><a id="3204" class="Symbol">)</a>
    <a id="3210" href="Cubical.Foundations.Equiv.Fiberwise.html#3157" class="Function">isEquivFiberMap</a> <a id="3226" class="Symbol">=</a> <a id="3228" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="3239" class="Symbol">(λ</a> <a id="3242" href="Cubical.Foundations.Equiv.Fiberwise.html#3242" class="Bound">x</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="Cubical.Foundations.Equiv.Fiberwise.html#2772" class="Bound">a</a> <a id="3248" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3250" href="Cubical.Foundations.Equiv.Fiberwise.html#3242" class="Bound">x</a><a id="3251" class="Symbol">)</a> <a id="3253" href="Cubical.Foundations.Equiv.Fiberwise.html#2775" class="Bound">Eq</a> <a id="3256" href="Cubical.Foundations.Equiv.Fiberwise.html#2844" class="Function">fiberMap</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Foundations.Equiv.Fiberwise.html#3032" class="Function">equivOnSigma</a> <a id="3279" href="Cubical.Foundations.Equiv.Fiberwise.html#2793" class="Bound">x</a><a id="3280" class="Symbol">)</a>

<a id="fundamentalTheoremOfId"></a><a id="3283" href="Cubical.Foundations.Equiv.Fiberwise.html#3283" class="Function">fundamentalTheoremOfId</a> <a id="3306" class="Symbol">:</a> <a id="3308" class="Symbol">{</a><a id="3309" href="Cubical.Foundations.Equiv.Fiberwise.html#3309" class="Bound">A</a> <a id="3311" class="Symbol">:</a> <a id="3313" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3318" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Cubical.Foundations.Equiv.Fiberwise.html#3322" class="Bound">Eq</a> <a id="3325" class="Symbol">:</a> <a id="3327" href="Cubical.Foundations.Equiv.Fiberwise.html#3309" class="Bound">A</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Foundations.Equiv.Fiberwise.html#3309" class="Bound">A</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3340" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="3342" class="Symbol">)</a>
  <a id="3346" class="Symbol">→</a> <a id="3348" class="Symbol">((</a><a id="3350" href="Cubical.Foundations.Equiv.Fiberwise.html#3350" class="Bound">x</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Cubical.Foundations.Equiv.Fiberwise.html#3309" class="Bound">A</a><a id="3355" class="Symbol">)</a> <a id="3357" class="Symbol">→</a> <a id="3359" href="Cubical.Foundations.Equiv.Fiberwise.html#3322" class="Bound">Eq</a> <a id="3362" href="Cubical.Foundations.Equiv.Fiberwise.html#3350" class="Bound">x</a> <a id="3364" href="Cubical.Foundations.Equiv.Fiberwise.html#3350" class="Bound">x</a><a id="3365" class="Symbol">)</a>
  <a id="3369" class="Symbol">→</a> <a id="3371" class="Symbol">((</a><a id="3373" href="Cubical.Foundations.Equiv.Fiberwise.html#3373" class="Bound">x</a> <a id="3375" class="Symbol">:</a> <a id="3377" href="Cubical.Foundations.Equiv.Fiberwise.html#3309" class="Bound">A</a><a id="3378" class="Symbol">)</a> <a id="3380" class="Symbol">→</a> <a id="3382" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3394" href="Cubical.Foundations.Equiv.Fiberwise.html#3394" class="Bound">y</a> <a id="3396" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3398" href="Cubical.Foundations.Equiv.Fiberwise.html#3309" class="Bound">A</a> <a id="3400" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3402" href="Cubical.Foundations.Equiv.Fiberwise.html#3322" class="Bound">Eq</a> <a id="3405" href="Cubical.Foundations.Equiv.Fiberwise.html#3373" class="Bound">x</a> <a id="3407" href="Cubical.Foundations.Equiv.Fiberwise.html#3394" class="Bound">y</a><a id="3408" class="Symbol">))</a>
  <a id="3413" class="Symbol">→</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Cubical.Foundations.Equiv.Fiberwise.html#3416" class="Bound">x</a> <a id="3418" href="Cubical.Foundations.Equiv.Fiberwise.html#3418" class="Bound">y</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Cubical.Foundations.Equiv.Fiberwise.html#3309" class="Bound">A</a><a id="3423" class="Symbol">)</a> <a id="3425" class="Symbol">→</a> <a id="3427" class="Symbol">(</a><a id="3428" href="Cubical.Foundations.Equiv.Fiberwise.html#3416" class="Bound">x</a> <a id="3430" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3432" href="Cubical.Foundations.Equiv.Fiberwise.html#3418" class="Bound">y</a><a id="3433" class="Symbol">)</a> <a id="3435" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3437" class="Symbol">(</a><a id="3438" href="Cubical.Foundations.Equiv.Fiberwise.html#3322" class="Bound">Eq</a> <a id="3441" href="Cubical.Foundations.Equiv.Fiberwise.html#3416" class="Bound">x</a> <a id="3443" href="Cubical.Foundations.Equiv.Fiberwise.html#3418" class="Bound">y</a><a id="3444" class="Symbol">)</a>
<a id="3446" href="Cubical.Foundations.Equiv.Fiberwise.html#3283" class="Function">fundamentalTheoremOfId</a> <a id="3469" href="Cubical.Foundations.Equiv.Fiberwise.html#3469" class="Bound">Eq</a> <a id="3472" href="Cubical.Foundations.Equiv.Fiberwise.html#3472" class="Bound">eqRefl</a> <a id="3479" href="Cubical.Foundations.Equiv.Fiberwise.html#3479" class="Bound">eqContr</a> <a id="3487" href="Cubical.Foundations.Equiv.Fiberwise.html#3487" class="Bound">x</a> <a id="3489" class="Symbol">=</a> <a id="3491" href="Cubical.Foundations.Equiv.Fiberwise.html#2632" class="Function">recognizeId</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Cubical.Foundations.Equiv.Fiberwise.html#3469" class="Bound">Eq</a> <a id="3507" href="Cubical.Foundations.Equiv.Fiberwise.html#3487" class="Bound">x</a><a id="3508" class="Symbol">)</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Cubical.Foundations.Equiv.Fiberwise.html#3472" class="Bound">eqRefl</a> <a id="3518" href="Cubical.Foundations.Equiv.Fiberwise.html#3487" class="Bound">x</a><a id="3519" class="Symbol">)</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Cubical.Foundations.Equiv.Fiberwise.html#3479" class="Bound">eqContr</a> <a id="3530" href="Cubical.Foundations.Equiv.Fiberwise.html#3487" class="Bound">x</a><a id="3531" class="Symbol">)</a>

<a id="fundamentalTheoremOfIdβ"></a><a id="3534" href="Cubical.Foundations.Equiv.Fiberwise.html#3534" class="Function">fundamentalTheoremOfIdβ</a> <a id="3558" class="Symbol">:</a>
  <a id="3562" class="Symbol">{</a><a id="3563" href="Cubical.Foundations.Equiv.Fiberwise.html#3563" class="Bound">A</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3572" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="3573" class="Symbol">}</a> <a id="3575" class="Symbol">(</a><a id="3576" href="Cubical.Foundations.Equiv.Fiberwise.html#3576" class="Bound">Eq</a> <a id="3579" class="Symbol">:</a> <a id="3581" href="Cubical.Foundations.Equiv.Fiberwise.html#3563" class="Bound">A</a> <a id="3583" class="Symbol">→</a> <a id="3585" href="Cubical.Foundations.Equiv.Fiberwise.html#3563" class="Bound">A</a> <a id="3587" class="Symbol">→</a> <a id="3589" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3594" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="3596" class="Symbol">)</a>
  <a id="3600" class="Symbol">→</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Foundations.Equiv.Fiberwise.html#3603" class="Bound">eqRefl</a> <a id="3610" class="Symbol">:</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.Foundations.Equiv.Fiberwise.html#3613" class="Bound">x</a> <a id="3615" class="Symbol">:</a> <a id="3617" href="Cubical.Foundations.Equiv.Fiberwise.html#3563" class="Bound">A</a><a id="3618" class="Symbol">)</a> <a id="3620" class="Symbol">→</a> <a id="3622" href="Cubical.Foundations.Equiv.Fiberwise.html#3576" class="Bound">Eq</a> <a id="3625" href="Cubical.Foundations.Equiv.Fiberwise.html#3613" class="Bound">x</a> <a id="3627" href="Cubical.Foundations.Equiv.Fiberwise.html#3613" class="Bound">x</a><a id="3628" class="Symbol">)</a>
  <a id="3632" class="Symbol">→</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Foundations.Equiv.Fiberwise.html#3635" class="Bound">eqContr</a> <a id="3643" class="Symbol">:</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.Foundations.Equiv.Fiberwise.html#3646" class="Bound">x</a> <a id="3648" class="Symbol">:</a> <a id="3650" href="Cubical.Foundations.Equiv.Fiberwise.html#3563" class="Bound">A</a><a id="3651" class="Symbol">)</a> <a id="3653" class="Symbol">→</a> <a id="3655" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3667" href="Cubical.Foundations.Equiv.Fiberwise.html#3667" class="Bound">y</a> <a id="3669" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3671" href="Cubical.Foundations.Equiv.Fiberwise.html#3563" class="Bound">A</a> <a id="3673" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3675" href="Cubical.Foundations.Equiv.Fiberwise.html#3576" class="Bound">Eq</a> <a id="3678" href="Cubical.Foundations.Equiv.Fiberwise.html#3646" class="Bound">x</a> <a id="3680" href="Cubical.Foundations.Equiv.Fiberwise.html#3667" class="Bound">y</a><a id="3681" class="Symbol">))</a>
  <a id="3686" class="Symbol">→</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Cubical.Foundations.Equiv.Fiberwise.html#3689" class="Bound">x</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="Cubical.Foundations.Equiv.Fiberwise.html#3563" class="Bound">A</a><a id="3694" class="Symbol">)</a>
  <a id="3698" class="Symbol">→</a> <a id="3700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Foundations.Equiv.Fiberwise.html#3283" class="Function">fundamentalTheoremOfId</a> <a id="3728" href="Cubical.Foundations.Equiv.Fiberwise.html#3576" class="Bound">Eq</a> <a id="3731" href="Cubical.Foundations.Equiv.Fiberwise.html#3603" class="Bound">eqRefl</a> <a id="3738" href="Cubical.Foundations.Equiv.Fiberwise.html#3635" class="Bound">eqContr</a> <a id="3746" href="Cubical.Foundations.Equiv.Fiberwise.html#3689" class="Bound">x</a> <a id="3748" href="Cubical.Foundations.Equiv.Fiberwise.html#3689" class="Bound">x</a><a id="3749" class="Symbol">)</a> <a id="3751" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3756" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3758" href="Cubical.Foundations.Equiv.Fiberwise.html#3603" class="Bound">eqRefl</a> <a id="3765" href="Cubical.Foundations.Equiv.Fiberwise.html#3689" class="Bound">x</a>
<a id="3767" href="Cubical.Foundations.Equiv.Fiberwise.html#3534" class="Function">fundamentalTheoremOfIdβ</a> <a id="3791" href="Cubical.Foundations.Equiv.Fiberwise.html#3791" class="Bound">Eq</a> <a id="3794" href="Cubical.Foundations.Equiv.Fiberwise.html#3794" class="Bound">eqRefl</a> <a id="3801" href="Cubical.Foundations.Equiv.Fiberwise.html#3801" class="Bound">eqContr</a> <a id="3809" href="Cubical.Foundations.Equiv.Fiberwise.html#3809" class="Bound">x</a> <a id="3811" class="Symbol">=</a> <a id="3813" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="3819" class="Symbol">(λ</a> <a id="3822" href="Cubical.Foundations.Equiv.Fiberwise.html#3822" class="Bound">y</a> <a id="3824" href="Cubical.Foundations.Equiv.Fiberwise.html#3824" class="Bound">p</a> <a id="3826" class="Symbol">→</a> <a id="3828" href="Cubical.Foundations.Equiv.Fiberwise.html#3791" class="Bound">Eq</a> <a id="3831" href="Cubical.Foundations.Equiv.Fiberwise.html#3809" class="Bound">x</a> <a id="3833" href="Cubical.Foundations.Equiv.Fiberwise.html#3822" class="Bound">y</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Foundations.Equiv.Fiberwise.html#3794" class="Bound">eqRefl</a> <a id="3844" href="Cubical.Foundations.Equiv.Fiberwise.html#3809" class="Bound">x</a><a id="3845" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.HalfAdjoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.HalfAdjoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Half adjoint equivalences ([HAEquiv])

- Iso to HAEquiv ([iso→HAEquiv])
- Equiv to HAEquiv ([equiv→HAEquiv])
- Cong is an equivalence ([congEquiv])

-}</a>
<a id="157" class="Keyword">module</a> <a id="164" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a> <a id="202" class="Keyword">where</a>

<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="377" class="Keyword">private</a>
  <a id="387" class="Keyword">variable</a>
    <a id="400" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a> <a id="402" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="417" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="419" class="Symbol">:</a> <a id="421" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="426" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a>
    <a id="432" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="434" class="Symbol">:</a> <a id="436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="441" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a>

<a id="445" class="Keyword">record</a> <a id="isHAEquiv"></a><a id="452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="462" class="Symbol">{</a><a id="463" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a> <a id="465" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">{</a><a id="470" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="472" class="Symbol">:</a> <a id="474" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="479" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a><a id="480" class="Symbol">}</a> <a id="482" class="Symbol">{</a><a id="483" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a> <a id="485" class="Symbol">:</a> <a id="487" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="492" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="499" class="Symbol">:</a> <a id="501" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="503" class="Symbol">→</a> <a id="505" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a><a id="506" class="Symbol">)</a> <a id="508" class="Symbol">:</a> <a id="510" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="515" class="Symbol">(</a><a id="516" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a> <a id="524" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="526" class="Symbol">)</a> <a id="528" class="Keyword">where</a>
  <a id="536" class="Keyword">field</a>
    <a id="isHAEquiv.g"></a><a id="546" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="548" class="Symbol">:</a> <a id="550" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a> <a id="552" class="Symbol">→</a> <a id="554" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a>
    <a id="isHAEquiv.linv"></a><a id="560" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="565" class="Symbol">:</a> <a id="567" class="Symbol">∀</a> <a id="569" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a> <a id="571" class="Symbol">→</a> <a id="573" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="575" class="Symbol">(</a><a id="576" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="578" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a><a id="579" class="Symbol">)</a> <a id="581" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="583" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a>
    <a id="isHAEquiv.rinv"></a><a id="589" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="594" class="Symbol">:</a> <a id="596" class="Symbol">∀</a> <a id="598" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a> <a id="600" class="Symbol">→</a> <a id="602" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="607" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a><a id="608" class="Symbol">)</a> <a id="610" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="612" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a>
    <a id="isHAEquiv.com"></a><a id="618" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="622" class="Symbol">:</a> <a id="624" class="Symbol">∀</a> <a id="626" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="635" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="637" class="Symbol">(</a><a id="638" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="643" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a><a id="644" class="Symbol">)</a> <a id="646" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="648" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="656" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a><a id="657" class="Symbol">)</a>

  <a id="isHAEquiv.com-op"></a><a id="662" href="Cubical.Foundations.Equiv.HalfAdjoint.html#662" class="Function">com-op</a> <a id="669" class="Symbol">:</a> <a id="671" class="Symbol">∀</a> <a id="673" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="682" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="684" class="Symbol">(</a><a id="685" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="690" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a><a id="691" class="Symbol">)</a> <a id="693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="695" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="700" class="Symbol">(</a><a id="701" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="703" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a><a id="704" class="Symbol">)</a>
  <a id="708" href="Cubical.Foundations.Equiv.HalfAdjoint.html#662" class="Function">com-op</a> <a id="715" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a> <a id="717" class="Symbol">=</a> <a id="719" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="725" class="Symbol">(λ</a> <a id="728" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a> <a id="730" class="Symbol">→</a> <a id="732" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="737" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="739" class="Symbol">(</a><a id="740" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="745" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a><a id="746" class="Symbol">)</a> <a id="748" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="750" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="758" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a><a id="759" class="Symbol">))</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="768" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a><a id="769" class="Symbol">)</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="779" class="Symbol">(</a><a id="780" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="782" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a><a id="783" class="Symbol">))</a>
    <a id="790" class="Keyword">where</a>
    <a id="800" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="807" class="Symbol">:</a> <a id="809" class="Symbol">∀</a> <a id="811" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="820" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="822" class="Symbol">(</a><a id="823" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="831" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a><a id="832" class="Symbol">))</a> <a id="835" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="837" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="848" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a><a id="849" class="Symbol">))</a>
    <a id="856" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="863" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="865" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="867" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="869" class="Symbol">=</a> <a id="871" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="877" class="Symbol">(λ</a> <a id="880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a> <a id="882" class="Symbol">→</a> <a id="884" class="Symbol">λ</a> <a id="886" class="Symbol">{</a> <a id="888" class="Symbol">(</a><a id="889" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="891" class="Symbol">=</a> <a id="893" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">→</a> <a id="899" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="907" class="Symbol">(</a><a id="908" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="910" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="916" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="918" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="920" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="921" class="Symbol">))</a>
                                  <a id="958" class="Symbol">;</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="963" class="Symbol">=</a> <a id="965" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="982" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="984" class="Symbol">(</a><a id="985" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="987" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="988" class="Symbol">))</a> <a id="991" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a>
                                  <a id="1027" class="Symbol">;</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="1032" class="Symbol">=</a> <a id="1034" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="1047" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1052" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1058" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="1059" class="Symbol">))</a>
                                  <a id="1096" class="Symbol">;</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1114" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="1119" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1121" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1123" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">})</a>
                         <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1160" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="1165" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1167" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a><a id="1168" class="Symbol">))</a>

  <a id="isHAEquiv.isHAEquiv→Iso"></a><a id="1174" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1194" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="1196" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a>
  <a id="1200" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1208" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a>
  <a id="1228" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1236" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a>
  <a id="1256" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1264" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a>
  <a id="1287" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1295" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a>

  <a id="isHAEquiv.isHAEquiv→isEquiv"></a><a id="1319" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1347" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a>
  <a id="1351" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a> <a id="1369" class="Symbol">.</a><a id="1370" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1382" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1384" class="Symbol">=</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1389" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1393" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1398" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a><a id="1399" class="Symbol">)</a> <a id="1401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1403" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1422" class="Function">isCenter</a> <a id="1412" class="Keyword">where</a>
    <a id="1422" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1422" class="Function">isCenter</a> <a id="1431" class="Symbol">:</a> <a id="1433" class="Symbol">∀</a> <a id="1435" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1435" class="Bound">xp</a> <a id="1438" class="Symbol">→</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1443" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1447" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a><a id="1453" class="Symbol">)</a> <a id="1455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1457" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1435" class="Bound">xp</a>
    <a id="1464" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1422" class="Function">isCenter</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a> <a id="1476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1478" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a><a id="1479" class="Symbol">)</a> <a id="1481" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1481" class="Bound">i</a> <a id="1483" class="Symbol">=</a> <a id="1485" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a> <a id="1490" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1481" class="Bound">i</a> <a id="1492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1494" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1709" class="Function">ry≡p</a> <a id="1499" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1481" class="Bound">i</a> <a id="1501" class="Keyword">where</a>
      <a id="1513" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1524" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1526" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a>
      <a id="1534" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1551" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1553" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1559" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1564" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1567" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1572" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a>

      <a id="1581" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1581" class="Function">lem0</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1601" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1609" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1610" class="Symbol">))</a> <a id="1613" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1621" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1629" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1630" class="Symbol">))</a> <a id="1633" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a>
      <a id="1641" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1581" class="Function">lem0</a> <a id="1646" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1646" class="Bound">i</a> <a id="1648" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1648" class="Bound">j</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="1668" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1681" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1689" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1690" class="Symbol">)))</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1697" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1646" class="Bound">i</a><a id="1698" class="Symbol">)</a> <a id="1700" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1648" class="Bound">j</a>

      <a id="1709" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1709" class="Function">ry≡p</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1729" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a><a id="1730" class="Symbol">)</a> <a id="1732" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1740" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1742" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a><a id="1746" class="Symbol">)</a> <a id="1748" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="1759" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1709" class="Function">ry≡p</a> <a id="1764" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a> <a id="1766" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="1776" class="Symbol">(λ</a> <a id="1779" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1781" class="Symbol">→</a> <a id="1783" class="Symbol">λ</a> <a id="1785" class="Symbol">{</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a> <a id="1790" class="Symbol">=</a> <a id="1792" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1794" class="Symbol">)</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1803" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1808" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1810" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1812" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a>
                                <a id="1846" class="Symbol">;</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1581" class="Function">lem0</a> <a id="1864" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1866" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a>
                                <a id="1900" class="Symbol">;</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1949" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1951" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a><a id="1952" class="Symbol">))</a> <a id="1955" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1966" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1967" class="Symbol">)</a> <a id="1969" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a><a id="1972" class="Symbol">)</a>
                                <a id="2006" class="Symbol">;</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2015" class="Symbol">)</a> <a id="2017" class="Symbol">→</a> <a id="2019" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="2021" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="2023" class="Symbol">})</a>
                       <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="2054" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2059" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a><a id="2060" class="Symbol">)</a> <a id="2062" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a><a id="2063" class="Symbol">)</a>

<a id="2066" class="Keyword">open</a> <a id="2071" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a> <a id="2081" class="Keyword">using</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a><a id="2101" class="Symbol">;</a> <a id="2103" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a><a id="2120" class="Symbol">)</a> <a id="2122" class="Keyword">public</a>

<a id="HAEquiv"></a><a id="2130" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="2138" class="Symbol">:</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2141" class="Bound">A</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2150" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a><a id="2151" class="Symbol">)</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2154" class="Bound">B</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2181" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a> <a id="2183" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a><a id="2185" class="Symbol">)</a>
<a id="2187" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="2195" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2195" class="Bound">A</a> <a id="2197" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2197" class="Bound">B</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2204" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2204" class="Bound">f</a> <a id="2206" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2195" class="Bound">A</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2197" class="Bound">B</a><a id="2214" class="Symbol">)</a> <a id="2216" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2218" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="2228" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2204" class="Bound">f</a>

<a id="2231" class="Comment">-- vogt&#39;s lemma (https://ncatlab.org/nlab/show/homotopy+equivalence#vogts_lemma)</a>
<a id="iso→HAEquiv"></a><a id="2312" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2330" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2332" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="2344" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2346" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a>
<a id="2348" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="2360" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2368" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a>
  <a id="2381" class="Keyword">where</a>
    <a id="2391" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2403" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>
    <a id="2409" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2421" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>
    <a id="2427" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="2429" class="Symbol">=</a> <a id="2431" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2439" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>
    <a id="2445" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="2447" class="Symbol">=</a> <a id="2449" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2457" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>

    <a id="2464" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2464" class="Function">Hfa≡fHa</a> <a id="2472" class="Symbol">:</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="2484" class="Symbol">)</a> <a id="2486" class="Symbol">→</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2489" class="Bound">H</a> <a id="2491" class="Symbol">:</a> <a id="2493" class="Symbol">∀</a> <a id="2495" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2495" class="Bound">a</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2501" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2495" class="Bound">a</a> <a id="2503" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2505" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2495" class="Bound">a</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">→</a> <a id="2510" class="Symbol">∀</a> <a id="2512" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2512" class="Bound">a</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2489" class="Bound">H</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2521" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2512" class="Bound">a</a><a id="2522" class="Symbol">)</a> <a id="2524" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2526" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2531" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2489" class="Bound">H</a> <a id="2536" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2512" class="Bound">a</a><a id="2537" class="Symbol">)</a>
    <a id="2543" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2464" class="Function">Hfa≡fHa</a> <a id="2551" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2551" class="Bound">f</a> <a id="2553" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2553" class="Bound">H</a> <a id="2555" class="Symbol">=</a> <a id="2557" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2559" class="Symbol">(λ</a> <a id="2562" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2562" class="Bound">f</a> <a id="2564" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2564" class="Bound">p</a> <a id="2566" class="Symbol">→</a> <a id="2568" class="Symbol">∀</a> <a id="2570" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2570" class="Bound">a</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2587" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2564" class="Bound">p</a><a id="2588" class="Symbol">)</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2562" class="Bound">f</a> <a id="2593" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2570" class="Bound">a</a><a id="2594" class="Symbol">)</a> <a id="2596" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2598" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2603" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2562" class="Bound">f</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2619" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2564" class="Bound">p</a><a id="2620" class="Symbol">)</a> <a id="2622" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2570" class="Bound">a</a><a id="2623" class="Symbol">))</a>
                    <a id="2646" class="Symbol">(λ</a> <a id="2649" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2649" class="Bound">a</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2657" class="Symbol">)</a>
                    <a id="2679" class="Symbol">(</a><a id="2680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2692" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2553" class="Bound">H</a><a id="2693" class="Symbol">))</a>

    <a id="2701" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="2724" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a>
    <a id="2730" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">isHAEquiv.g</a> <a id="2742" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a>         <a id="2761" class="Symbol">=</a> <a id="2763" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a>
    <a id="2769" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="2784" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a>       <a id="2801" class="Symbol">=</a> <a id="2803" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a>
    <a id="2809" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="2824" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a> <a id="2835" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a> <a id="2837" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a>   <a id="2841" class="Symbol">=</a>
      <a id="2849" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2855" class="Symbol">(λ</a> <a id="2858" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2858" class="Bound">j</a> <a id="2860" class="Symbol">→</a> <a id="2862" class="Symbol">λ</a> <a id="2864" class="Symbol">{</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a> <a id="2869" class="Symbol">=</a> <a id="2871" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2873" class="Symbol">)</a> <a id="2875" class="Symbol">→</a> <a id="2877" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="2885" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a><a id="2886" class="Symbol">))</a> <a id="2889" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2858" class="Bound">j</a>
                     <a id="2912" class="Symbol">;</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2921" class="Symbol">)</a> <a id="2923" class="Symbol">→</a> <a id="2925" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="2927" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a> <a id="2929" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2858" class="Bound">j</a> <a id="2931" class="Symbol">})</a>
            <a id="2946" class="Symbol">(</a><a id="2947" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="2955" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a><a id="2956" class="Symbol">)</a> <a id="2958" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a><a id="2959" class="Symbol">))</a>
    <a id="2966" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="2980" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a> <a id="2991" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a> <a id="2993" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2993" class="Bound">i</a> <a id="2995" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a> <a id="2997" class="Symbol">=</a>
      <a id="3005" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3011" class="Symbol">(λ</a> <a id="3014" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a> <a id="3016" class="Symbol">→</a> <a id="3018" class="Symbol">λ</a> <a id="3020" class="Symbol">{</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2993" class="Bound">i</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="3041" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a> <a id="3043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a><a id="3044" class="Symbol">))</a> <a id="3047" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a>
                     <a id="3070" class="Symbol">;</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3094" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a><a id="3095" class="Symbol">)))</a> <a id="3099" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a>
                     <a id="3122" class="Symbol">;</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3131" class="Symbol">)</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="3137" class="Symbol">(</a><a id="3138" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3140" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a><a id="3141" class="Symbol">)</a> <a id="3143" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a><a id="3144" class="Symbol">})</a>
            <a id="3159" class="Symbol">(</a><a id="3160" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2464" class="Function">Hfa≡fHa</a> <a id="3171" class="Symbol">(λ</a> <a id="3174" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3174" class="Bound">x</a> <a id="3176" class="Symbol">→</a> <a id="3178" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3183" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3174" class="Bound">x</a><a id="3184" class="Symbol">))</a> <a id="3187" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="3189" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3194" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2993" class="Bound">i</a><a id="3195" class="Symbol">)</a> <a id="3197" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a><a id="3198" class="Symbol">))</a>

<a id="equiv→HAEquiv"></a><a id="3202" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3220" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3222" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="3224" class="Symbol">→</a> <a id="3226" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="3234" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3236" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a>
<a id="3238" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="3252" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a> <a id="3258" class="Symbol">.</a><a id="3259" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3265" class="Symbol">λ</a> <a id="3267" class="Keyword">where</a>
  <a id="3275" class="Symbol">.</a><a id="3276" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">isHAEquiv.g</a> <a id="3288" class="Symbol">→</a> <a id="3290" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3303" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3304" class="Symbol">)</a>
  <a id="3308" class="Symbol">.</a><a id="3309" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3339" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3340" class="Symbol">)</a>
  <a id="3344" class="Symbol">.</a><a id="3345" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3375" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3376" class="Symbol">)</a>
  <a id="3380" class="Symbol">.</a><a id="3381" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="3395" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3395" class="Bound">a</a> <a id="3397" class="Symbol">→</a> <a id="3399" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3422" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3423" class="Symbol">)</a> <a id="3425" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3395" class="Bound">a</a><a id="3426" class="Symbol">)</a>

<a id="congIso"></a><a id="3429" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="3437" class="Symbol">:</a> <a id="3439" class="Symbol">{</a><a id="3440" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3440" class="Bound">x</a> <a id="3442" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3442" class="Bound">y</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="3447" class="Symbol">}</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3450" class="Bound">e</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3458" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3460" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3440" class="Bound">x</a> <a id="3472" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3474" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3442" class="Bound">y</a><a id="3475" class="Symbol">)</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3486" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3450" class="Bound">e</a> <a id="3488" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3440" class="Bound">x</a> <a id="3490" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3492" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3500" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3450" class="Bound">e</a> <a id="3502" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3442" class="Bound">y</a><a id="3503" class="Symbol">)</a>
<a id="3505" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="3513" class="Symbol">{</a><a id="3514" class="Argument">x</a> <a id="3516" class="Symbol">=</a> <a id="3518" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a><a id="3519" class="Symbol">}</a> <a id="3521" class="Symbol">{</a><a id="3522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3523" class="Symbol">}</a> <a id="3525" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3527" class="Symbol">=</a> <a id="3529" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a>
  <a id="3536" class="Keyword">where</a>
  <a id="3544" class="Keyword">open</a> <a id="3549" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="3572" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3574" class="Symbol">.</a><a id="3575" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3578" class="Symbol">)</a>
  <a id="3582" class="Keyword">open</a> <a id="3587" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="3594" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="3599" class="Symbol">:</a> <a id="3601" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="3608" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3610" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3611" class="Symbol">)</a> <a id="3613" class="Symbol">(</a><a id="3614" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3622" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3624" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="3626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3628" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3636" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3638" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3639" class="Symbol">)</a>
  <a id="3643" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3647" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a>   <a id="3654" class="Symbol">=</a> <a id="3656" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3661" class="Symbol">(</a><a id="3662" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="3674" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3676" class="Symbol">.</a><a id="3677" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3680" class="Symbol">)</a>
  <a id="3684" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3688" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="3693" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3693" class="Bound">p</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3707" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a><a id="3708" class="Symbol">)</a> <a id="3710" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3713" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3718" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="3720" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3693" class="Bound">p</a> <a id="3722" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3725" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3730" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a>
  <a id="3734" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3738" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="3743" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a> <a id="3745" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3747" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a> <a id="3749" class="Symbol">=</a>
    <a id="3755" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3761" class="Symbol">(λ</a> <a id="3764" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a> <a id="3766" class="Symbol">→</a> <a id="3768" class="Symbol">λ</a> <a id="3770" class="Symbol">{</a> <a id="3772" class="Symbol">(</a><a id="3773" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="3795" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3797" class="Symbol">.</a><a id="3798" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                                  <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3870" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a><a id="3871" class="Symbol">))</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="3882" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a><a id="3883" class="Symbol">)</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3891" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3892" class="Symbol">)</a> <a id="3894" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a> <a id="3896" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a><a id="3897" class="Symbol">)</a>
                   <a id="3918" class="Symbol">;</a> <a id="3920" class="Symbol">(</a><a id="3921" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3923" class="Symbol">=</a> <a id="3925" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Symbol">→</a> <a id="3931" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Function">rinv</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a> <a id="3939" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a><a id="3940" class="Symbol">)</a> <a id="3942" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a>
                   <a id="3963" class="Symbol">;</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a> <a id="3968" class="Symbol">=</a> <a id="3970" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3972" class="Symbol">)</a> <a id="3974" class="Symbol">→</a> <a id="3976" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Function">com</a> <a id="3980" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="3982" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3984" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a>
                   <a id="4005" class="Symbol">;</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a> <a id="4010" class="Symbol">=</a> <a id="4012" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4014" class="Symbol">)</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Function">com</a> <a id="4022" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a> <a id="4024" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="4026" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a> <a id="4028" class="Symbol">})</a>
          <a id="4041" class="Symbol">(</a><a id="4042" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="4054" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4056" class="Symbol">.</a><a id="4057" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4061" class="Symbol">(</a><a id="4062" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a> <a id="4067" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a><a id="4068" class="Symbol">)))</a>
  <a id="4074" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4078" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="4083" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4083" class="Bound">p</a> <a id="4085" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4087" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a> <a id="4089" class="Symbol">=</a>
    <a id="4095" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4101" class="Symbol">(λ</a> <a id="4104" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4104" class="Bound">k</a> <a id="4106" class="Symbol">→</a> <a id="4108" class="Symbol">λ</a> <a id="4110" class="Symbol">{</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4115" class="Symbol">=</a> <a id="4117" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4119" class="Symbol">)</a> <a id="4121" class="Symbol">→</a> <a id="4123" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4083" class="Bound">p</a> <a id="4125" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a>
                   <a id="4146" class="Symbol">;</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a> <a id="4151" class="Symbol">=</a> <a id="4153" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4155" class="Symbol">)</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4167" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4169" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="4171" class="Symbol">(</a><a id="4172" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4174" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4176" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4104" class="Bound">k</a><a id="4177" class="Symbol">)</a>
                   <a id="4198" class="Symbol">;</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4207" class="Symbol">)</a> <a id="4209" class="Symbol">→</a> <a id="4211" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4219" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4221" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a> <a id="4223" class="Symbol">(</a><a id="4224" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4226" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4228" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4104" class="Bound">k</a><a id="4229" class="Symbol">)</a> <a id="4231" class="Symbol">})</a>
          <a id="4244" class="Symbol">(</a><a id="4245" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4253" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4083" class="Bound">p</a> <a id="4258" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a><a id="4259" class="Symbol">)</a> <a id="4261" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a><a id="4262" class="Symbol">)</a>

<a id="invCongFunct"></a><a id="4265" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4265" class="Function">invCongFunct</a> <a id="4278" class="Symbol">:</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a> <a id="4283" class="Symbol">:</a> <a id="4285" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4286" class="Symbol">}</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4297" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4299" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4300" class="Symbol">)</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4303" class="Bound">p</a> <a id="4305" class="Symbol">:</a> <a id="4307" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4315" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4317" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a> <a id="4319" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4321" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4329" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4331" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4335" class="Bound">q</a> <a id="4337" class="Symbol">:</a> <a id="4339" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4347" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4349" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a> <a id="4351" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4353" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4361" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4363" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a><a id="4364" class="Symbol">)</a>
             <a id="4379" class="Symbol">→</a> <a id="4381" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4398" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4303" class="Bound">p</a> <a id="4404" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4406" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4335" class="Bound">q</a><a id="4407" class="Symbol">)</a> <a id="4409" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4411" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4419" class="Symbol">(</a><a id="4420" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4428" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a><a id="4429" class="Symbol">)</a> <a id="4431" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4303" class="Bound">p</a> <a id="4433" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4435" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a><a id="4453" class="Symbol">)</a> <a id="4455" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4335" class="Bound">q</a>
<a id="4457" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4265" class="Function">invCongFunct</a> <a id="4470" class="Symbol">{</a><a id="4471" class="Argument">x</a> <a id="4473" class="Symbol">=</a> <a id="4475" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4475" class="Bound">x</a><a id="4476" class="Symbol">}</a> <a id="4478" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4478" class="Bound">e</a> <a id="4480" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4480" class="Bound">p</a> <a id="4482" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4482" class="Bound">q</a> <a id="4484" class="Symbol">=</a> <a id="4486" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4521" class="Function">helper</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4502" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4478" class="Bound">e</a><a id="4503" class="Symbol">)</a> <a id="4505" class="Symbol">_</a> <a id="4507" class="Symbol">_</a> <a id="4509" class="Symbol">_</a>
  <a id="4513" class="Keyword">where</a>
  <a id="4521" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4521" class="Function">helper</a> <a id="4528" class="Symbol">:</a> <a id="4530" class="Symbol">{</a><a id="4531" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4536" class="Symbol">}</a> <a id="4538" class="Symbol">{</a><a id="4539" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4539" class="Bound">y</a> <a id="4541" class="Symbol">:</a> <a id="4543" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4544" class="Symbol">}</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4549" class="Symbol">:</a> <a id="4551" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4553" class="Symbol">→</a> <a id="4555" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4556" class="Symbol">)</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4565" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a> <a id="4567" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4569" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4539" class="Bound">y</a><a id="4570" class="Symbol">)</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4573" class="Bound">p</a> <a id="4575" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4575" class="Bound">q</a> <a id="4577" class="Symbol">:</a> <a id="4579" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a> <a id="4581" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4583" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a><a id="4584" class="Symbol">)</a>
         <a id="4595" class="Symbol">→</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4602" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4604" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4607" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4612" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4573" class="Bound">p</a> <a id="4617" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4619" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4575" class="Bound">q</a><a id="4620" class="Symbol">)</a> <a id="4622" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4625" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a><a id="4626" class="Symbol">)</a> <a id="4628" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4635" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4637" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4640" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4645" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4647" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4573" class="Bound">p</a> <a id="4649" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4652" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a><a id="4653" class="Symbol">)</a> <a id="4655" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4657" class="Symbol">(</a><a id="4658" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4662" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4664" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4667" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4672" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4674" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4575" class="Bound">q</a> <a id="4676" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4679" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a><a id="4680" class="Symbol">)</a>
  <a id="4684" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4521" class="Function">helper</a> <a id="4691" class="Symbol">{</a><a id="4692" class="Argument">x</a> <a id="4694" class="Symbol">=</a> <a id="4696" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4696" class="Bound">x</a><a id="4697" class="Symbol">}</a> <a id="4699" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4701" class="Symbol">=</a>
    <a id="4707" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4709" class="Symbol">(λ</a> <a id="4712" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4712" class="Bound">y</a> <a id="4714" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4716" class="Symbol">→</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4719" class="Bound">p</a> <a id="4721" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4721" class="Bound">q</a> <a id="4723" class="Symbol">:</a> <a id="4725" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4696" class="Bound">x</a> <a id="4727" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4729" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4696" class="Bound">x</a><a id="4730" class="Symbol">)</a>
    <a id="4736" class="Symbol">→</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4743" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4745" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4748" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4753" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4755" class="Symbol">(</a><a id="4756" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4719" class="Bound">p</a> <a id="4758" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4760" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4721" class="Bound">q</a><a id="4761" class="Symbol">)</a> <a id="4763" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4766" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a><a id="4767" class="Symbol">)</a> <a id="4769" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4776" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4778" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4781" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4786" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4788" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4719" class="Bound">p</a> <a id="4790" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4793" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a><a id="4794" class="Symbol">)</a> <a id="4796" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4803" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4805" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4808" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4813" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4815" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4721" class="Bound">q</a> <a id="4817" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4820" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a><a id="4821" class="Symbol">))</a>
      <a id="4830" class="Symbol">λ</a> <a id="4832" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4832" class="Bound">p</a> <a id="4834" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4834" class="Bound">q</a> <a id="4836" class="Symbol">→</a> <a id="4838" class="Symbol">(λ</a> <a id="4841" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4841" class="Bound">i</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="4862" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4864" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4832" class="Bound">p</a> <a id="4866" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4834" class="Bound">q</a> <a id="4868" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4841" class="Bound">i</a><a id="4869" class="Symbol">)</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4874" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4841" class="Bound">i</a><a id="4875" class="Symbol">))</a>
             <a id="4891" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4893" class="Symbol">λ</a> <a id="4895" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4895" class="Bound">i</a> <a id="4897" class="Symbol">→</a> <a id="4899" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4905" class="Symbol">(</a><a id="4906" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4911" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4913" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4832" class="Bound">p</a><a id="4914" class="Symbol">)</a> <a id="4916" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4895" class="Bound">i</a> <a id="4918" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4920" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4932" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4934" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4834" class="Bound">q</a><a id="4935" class="Symbol">)</a> <a id="4937" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4895" class="Bound">i</a>

<a id="invCongRefl"></a><a id="4940" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4940" class="Function">invCongRefl</a> <a id="4952" class="Symbol">:</a> <a id="4954" class="Symbol">{</a><a id="4955" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4955" class="Bound">x</a> <a id="4957" class="Symbol">:</a> <a id="4959" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4960" class="Symbol">}</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4963" class="Bound">e</a> <a id="4965" class="Symbol">:</a> <a id="4967" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4973" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4974" class="Symbol">)</a> <a id="4976" class="Symbol">→</a> <a id="4978" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4995" class="Symbol">{</a><a id="4996" class="Argument">x</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4955" class="Bound">x</a><a id="5001" class="Symbol">}</a> <a id="5003" class="Symbol">{</a><a id="5004" class="Argument">y</a> <a id="5006" class="Symbol">=</a> <a id="5008" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4955" class="Bound">x</a><a id="5009" class="Symbol">}</a> <a id="5011" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4963" class="Bound">e</a><a id="5012" class="Symbol">)</a> <a id="5014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5019" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5026" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4940" class="Function">invCongRefl</a> <a id="5038" class="Symbol">{</a><a id="5039" class="Argument">x</a> <a id="5041" class="Symbol">=</a> <a id="5043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5043" class="Bound">x</a><a id="5044" class="Symbol">}</a> <a id="5046" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5046" class="Bound">e</a> <a id="5048" class="Symbol">=</a> <a id="5050" class="Symbol">(λ</a> <a id="5053" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5053" class="Bound">i</a> <a id="5055" class="Symbol">→</a> <a id="5057" class="Symbol">(λ</a> <a id="5060" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5060" class="Bound">j</a> <a id="5062" class="Symbol">→</a> <a id="5064" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5072" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5046" class="Bound">e</a> <a id="5074" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5043" class="Bound">x</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5053" class="Bound">i</a> <a id="5079" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5081" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5083" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5060" class="Bound">j</a><a id="5084" class="Symbol">))</a> <a id="5087" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5090" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5095" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5098" class="Symbol">(λ</a> <a id="5101" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5101" class="Bound">j</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5113" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5046" class="Bound">e</a> <a id="5115" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5043" class="Bound">x</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5053" class="Bound">i</a> <a id="5120" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5122" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5101" class="Bound">j</a><a id="5123" class="Symbol">)))</a> <a id="5127" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5129" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5133" class="Symbol">(</a><a id="5134" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5144" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

A couple of general facts about equivalences:

- if f is an equivalence then (cong f) is an equivalence ([equivCong])
- if f is an equivalence then pre- and postcomposition with f are equivalences ([preCompEquiv], [postCompEquiv])
- if f is an equivalence then (Σ[ g ] section f g) and (Σ[ g ] retract f g) are contractible ([isContr-section], [isContr-retract])

- isHAEquiv is a proposition [isPropIsHAEquiv]
(these are not in &#39;Equiv.agda&#39; because they need Univalence.agda (which imports Equiv.agda))
-}</a>
<a id="512" class="Keyword">module</a> <a id="519" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a> <a id="556" class="Keyword">where</a>

<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="775" class="Keyword">open</a> <a id="780" class="Keyword">import</a> <a id="787" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="819" class="Keyword">open</a> <a id="824" class="Keyword">import</a> <a id="831" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="972" class="Keyword">private</a>
  <a id="982" class="Keyword">variable</a>
    <a id="995" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="997" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a> <a id="1000" href="Cubical.Foundations.Equiv.Properties.html#1000" class="Generalizable">ℓ&#39;&#39;</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1016" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1018" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1020" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1029" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a>

<a id="isEquivInvEquiv"></a><a id="1032" href="Cubical.Foundations.Equiv.Properties.html#1032" class="Function">isEquivInvEquiv</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1058" class="Symbol">(λ</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Cubical.Foundations.Equiv.Properties.html#1062" class="Bound">e</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1068" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1070" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1071" class="Symbol">)</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1084" href="Cubical.Foundations.Equiv.Properties.html#1062" class="Bound">e</a><a id="1085" class="Symbol">)</a>
<a id="1087" href="Cubical.Foundations.Equiv.Properties.html#1032" class="Function">isEquivInvEquiv</a> <a id="1103" class="Symbol">=</a> <a id="1105" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="1118" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1123" class="Keyword">where</a>
  <a id="1131" class="Keyword">open</a> <a id="1136" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="1142" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1156" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1158" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1159" class="Symbol">)</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1164" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1166" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1167" class="Symbol">)</a>
  <a id="1171" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1176" class="Symbol">.</a><a id="1177" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a>
  <a id="1194" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1199" class="Symbol">.</a><a id="1200" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a>
  <a id="1217" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1222" class="Symbol">.</a><a id="1223" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1227" href="Cubical.Foundations.Equiv.Properties.html#1227" class="Bound">g</a> <a id="1229" class="Symbol">=</a> <a id="1231" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="1239" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1246" href="Cubical.Foundations.Equiv.Properties.html#1142" class="Function">goal</a> <a id="1251" class="Symbol">.</a><a id="1252" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1256" href="Cubical.Foundations.Equiv.Properties.html#1256" class="Bound">f</a> <a id="1258" class="Symbol">=</a> <a id="1260" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="1268" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invEquivEquiv"></a><a id="1274" href="Cubical.Foundations.Equiv.Properties.html#1274" class="Function">invEquivEquiv</a> <a id="1288" class="Symbol">:</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1293" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1295" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1296" class="Symbol">)</a> <a id="1298" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1303" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1305" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1306" class="Symbol">)</a>
<a id="1308" href="Cubical.Foundations.Equiv.Properties.html#1274" class="Function">invEquivEquiv</a> <a id="1322" class="Symbol">=</a> <a id="1324" class="Symbol">_</a> <a id="1326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1328" href="Cubical.Foundations.Equiv.Properties.html#1032" class="Function">isEquivInvEquiv</a>

<a id="isEquivCong"></a><a id="1345" href="Cubical.Foundations.Equiv.Properties.html#1345" class="Function">isEquivCong</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">{</a><a id="1360" href="Cubical.Foundations.Equiv.Properties.html#1360" class="Bound">x</a> <a id="1362" href="Cubical.Foundations.Equiv.Properties.html#1362" class="Bound">y</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1367" class="Symbol">}</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Cubical.Foundations.Equiv.Properties.html#1370" class="Bound">e</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1376" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1378" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1391" class="Symbol">(λ</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.Equiv.Properties.html#1395" class="Bound">p</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Cubical.Foundations.Equiv.Properties.html#1360" class="Bound">x</a> <a id="1401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1403" href="Cubical.Foundations.Equiv.Properties.html#1362" class="Bound">y</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1423" href="Cubical.Foundations.Equiv.Properties.html#1370" class="Bound">e</a><a id="1424" class="Symbol">)</a> <a id="1426" href="Cubical.Foundations.Equiv.Properties.html#1395" class="Bound">p</a><a id="1427" class="Symbol">)</a>
<a id="1429" href="Cubical.Foundations.Equiv.Properties.html#1345" class="Function">isEquivCong</a> <a id="1441" href="Cubical.Foundations.Equiv.Properties.html#1441" class="Bound">e</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1479" href="Cubical.Foundations.Equiv.Properties.html#1441" class="Bound">e</a><a id="1480" class="Symbol">))</a>

<a id="congEquiv"></a><a id="1484" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="1494" class="Symbol">:</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Cubical.Foundations.Equiv.Properties.html#1497" class="Bound">x</a> <a id="1499" href="Cubical.Foundations.Equiv.Properties.html#1499" class="Bound">y</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="1504" class="Symbol">}</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Foundations.Equiv.Properties.html#1507" class="Bound">e</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1513" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1515" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">→</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Foundations.Equiv.Properties.html#1497" class="Bound">x</a> <a id="1523" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1525" href="Cubical.Foundations.Equiv.Properties.html#1499" class="Bound">y</a><a id="1526" class="Symbol">)</a> <a id="1528" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1540" href="Cubical.Foundations.Equiv.Properties.html#1507" class="Bound">e</a> <a id="1542" href="Cubical.Foundations.Equiv.Properties.html#1497" class="Bound">x</a> <a id="1544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1546" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1555" href="Cubical.Foundations.Equiv.Properties.html#1507" class="Bound">e</a> <a id="1557" href="Cubical.Foundations.Equiv.Properties.html#1499" class="Bound">y</a><a id="1558" class="Symbol">)</a>
<a id="1560" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="1570" href="Cubical.Foundations.Equiv.Properties.html#1570" class="Bound">e</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1606" href="Cubical.Foundations.Equiv.Properties.html#1570" class="Bound">e</a><a id="1607" class="Symbol">))</a>

<a id="equivAdjointEquiv"></a><a id="1611" href="Cubical.Foundations.Equiv.Properties.html#1611" class="Function">equivAdjointEquiv</a> <a id="1629" class="Symbol">:</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Cubical.Foundations.Equiv.Properties.html#1632" class="Bound">e</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1638" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1640" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">→</a> <a id="1645" class="Symbol">∀</a> <a id="1647" class="Symbol">{</a><a id="1648" href="Cubical.Foundations.Equiv.Properties.html#1648" class="Bound">a</a> <a id="1650" href="Cubical.Foundations.Equiv.Properties.html#1650" class="Bound">b</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">→</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Cubical.Foundations.Equiv.Properties.html#1648" class="Bound">a</a> <a id="1658" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1660" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1666" href="Cubical.Foundations.Equiv.Properties.html#1632" class="Bound">e</a> <a id="1668" href="Cubical.Foundations.Equiv.Properties.html#1650" class="Bound">b</a><a id="1669" class="Symbol">)</a> <a id="1671" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1683" href="Cubical.Foundations.Equiv.Properties.html#1632" class="Bound">e</a> <a id="1685" href="Cubical.Foundations.Equiv.Properties.html#1648" class="Bound">a</a> <a id="1687" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1689" href="Cubical.Foundations.Equiv.Properties.html#1650" class="Bound">b</a><a id="1690" class="Symbol">)</a>
<a id="1692" href="Cubical.Foundations.Equiv.Properties.html#1611" class="Function">equivAdjointEquiv</a> <a id="1710" href="Cubical.Foundations.Equiv.Properties.html#1710" class="Bound">e</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="1735" href="Cubical.Foundations.Equiv.Properties.html#1710" class="Bound">e</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="1761" href="Cubical.Foundations.Equiv.Properties.html#1710" class="Bound">e</a> <a id="1763" class="Symbol">_))</a>

<a id="invEq≡→equivFun≡"></a><a id="1768" href="Cubical.Foundations.Equiv.Properties.html#1768" class="Function">invEq≡→equivFun≡</a> <a id="1785" class="Symbol">:</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Cubical.Foundations.Equiv.Properties.html#1788" class="Bound">e</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1794" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1796" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1797" class="Symbol">)</a> <a id="1799" class="Symbol">→</a> <a id="1801" class="Symbol">∀</a> <a id="1803" class="Symbol">{</a><a id="1804" href="Cubical.Foundations.Equiv.Properties.html#1804" class="Bound">a</a> <a id="1806" href="Cubical.Foundations.Equiv.Properties.html#1806" class="Bound">b</a><a id="1807" class="Symbol">}</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1817" href="Cubical.Foundations.Equiv.Properties.html#1788" class="Bound">e</a> <a id="1819" href="Cubical.Foundations.Equiv.Properties.html#1806" class="Bound">b</a> <a id="1821" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1823" href="Cubical.Foundations.Equiv.Properties.html#1804" class="Bound">a</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1836" href="Cubical.Foundations.Equiv.Properties.html#1788" class="Bound">e</a> <a id="1838" href="Cubical.Foundations.Equiv.Properties.html#1804" class="Bound">a</a> <a id="1840" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1842" href="Cubical.Foundations.Equiv.Properties.html#1806" class="Bound">b</a>
<a id="1844" href="Cubical.Foundations.Equiv.Properties.html#1768" class="Function">invEq≡→equivFun≡</a> <a id="1861" href="Cubical.Foundations.Equiv.Properties.html#1861" class="Bound">e</a> <a id="1863" class="Symbol">=</a> <a id="1865" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Cubical.Foundations.Equiv.Properties.html#1611" class="Function">equivAdjointEquiv</a> <a id="1893" href="Cubical.Foundations.Equiv.Properties.html#1861" class="Bound">e</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1898" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a>

<a id="isEquivPreComp"></a><a id="1903" href="Cubical.Foundations.Equiv.Properties.html#1903" class="Function">isEquivPreComp</a> <a id="1918" class="Symbol">:</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Cubical.Foundations.Equiv.Properties.html#1921" class="Bound">e</a> <a id="1923" class="Symbol">:</a> <a id="1925" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="1927" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1929" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1942" class="Symbol">(λ</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Cubical.Foundations.Equiv.Properties.html#1946" class="Bound">φ</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a><a id="1955" class="Symbol">)</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Foundations.Equiv.Properties.html#1946" class="Bound">φ</a> <a id="1961" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1963" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1972" href="Cubical.Foundations.Equiv.Properties.html#1921" class="Bound">e</a><a id="1973" class="Symbol">)</a>
<a id="1975" href="Cubical.Foundations.Equiv.Properties.html#1903" class="Function">isEquivPreComp</a> <a id="1990" href="Cubical.Foundations.Equiv.Properties.html#1990" class="Bound">e</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Cubical.Foundations.Equiv.html#8521" class="Function">equiv→</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="2016" href="Cubical.Foundations.Equiv.Properties.html#1990" class="Bound">e</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2028" class="Symbol">_))</a>

<a id="preCompEquiv"></a><a id="2033" href="Cubical.Foundations.Equiv.Properties.html#2033" class="Function">preCompEquiv</a> <a id="2046" class="Symbol">:</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Cubical.Foundations.Equiv.Properties.html#2049" class="Bound">e</a> <a id="2051" class="Symbol">:</a> <a id="2053" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2055" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2057" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2058" class="Symbol">)</a> <a id="2060" class="Symbol">→</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a><a id="2068" class="Symbol">)</a> <a id="2070" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2075" class="Symbol">→</a> <a id="2077" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a><a id="2078" class="Symbol">)</a>
<a id="2080" href="Cubical.Foundations.Equiv.Properties.html#2033" class="Function">preCompEquiv</a> <a id="2093" href="Cubical.Foundations.Equiv.Properties.html#2093" class="Bound">e</a> <a id="2095" class="Symbol">=</a> <a id="2097" class="Symbol">(λ</a> <a id="2100" href="Cubical.Foundations.Equiv.Properties.html#2100" class="Bound">φ</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Cubical.Foundations.Equiv.Properties.html#2100" class="Bound">φ</a> <a id="2106" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2108" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2112" href="Cubical.Foundations.Equiv.Properties.html#2093" class="Bound">e</a><a id="2113" class="Symbol">)</a> <a id="2115" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2117" href="Cubical.Foundations.Equiv.Properties.html#1903" class="Function">isEquivPreComp</a> <a id="2132" href="Cubical.Foundations.Equiv.Properties.html#2093" class="Bound">e</a>

<a id="isEquivPostComp"></a><a id="2135" href="Cubical.Foundations.Equiv.Properties.html#2135" class="Function">isEquivPostComp</a> <a id="2151" class="Symbol">:</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Cubical.Foundations.Equiv.Properties.html#2154" class="Bound">e</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2160" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2162" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2163" class="Symbol">)</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2175" class="Symbol">(λ</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Foundations.Equiv.Properties.html#2179" class="Bound">φ</a> <a id="2181" class="Symbol">:</a> <a id="2183" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Cubical.Foundations.Equiv.Properties.html#2154" class="Bound">e</a> <a id="2194" class="Symbol">.</a><a id="2195" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2199" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2201" href="Cubical.Foundations.Equiv.Properties.html#2179" class="Bound">φ</a><a id="2202" class="Symbol">)</a>
<a id="2204" href="Cubical.Foundations.Equiv.Properties.html#2135" class="Function">isEquivPostComp</a> <a id="2220" href="Cubical.Foundations.Equiv.Properties.html#2220" class="Bound">e</a> <a id="2222" class="Symbol">=</a> <a id="2224" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="2239" class="Symbol">(λ</a> <a id="2242" href="Cubical.Foundations.Equiv.Properties.html#2242" class="Bound">_</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="Cubical.Foundations.Equiv.Properties.html#2220" class="Bound">e</a><a id="2247" class="Symbol">))</a>

<a id="postCompEquiv"></a><a id="2251" href="Cubical.Foundations.Equiv.Properties.html#2251" class="Function">postCompEquiv</a> <a id="2265" class="Symbol">:</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Cubical.Foundations.Equiv.Properties.html#2268" class="Bound">e</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2274" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2276" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2277" class="Symbol">)</a> <a id="2279" class="Symbol">→</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="2284" class="Symbol">→</a> <a id="2286" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="2287" class="Symbol">)</a> <a id="2289" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Cubical.Foundations.Equiv.Properties.html#1020" class="Generalizable">C</a> <a id="2294" class="Symbol">→</a> <a id="2296" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2297" class="Symbol">)</a>
<a id="2299" href="Cubical.Foundations.Equiv.Properties.html#2251" class="Function">postCompEquiv</a> <a id="2313" href="Cubical.Foundations.Equiv.Properties.html#2313" class="Bound">e</a> <a id="2315" class="Symbol">=</a> <a id="2317" class="Symbol">_</a> <a id="2319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2321" href="Cubical.Foundations.Equiv.Properties.html#2135" class="Function">isEquivPostComp</a> <a id="2337" href="Cubical.Foundations.Equiv.Properties.html#2313" class="Bound">e</a>

<a id="2340" class="Comment">-- see also: equivΠCod for a dependent version of postCompEquiv</a>

<a id="hasSection"></a><a id="2405" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="2416" class="Symbol">:</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2433" class="Symbol">_</a>
<a id="2435" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="2446" class="Symbol">{</a><a id="2447" class="Argument">A</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="Cubical.Foundations.Equiv.Properties.html#2451" class="Bound">A</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">{</a><a id="2455" class="Argument">B</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Cubical.Foundations.Equiv.Properties.html#2459" class="Bound">B</a><a id="2460" class="Symbol">}</a> <a id="2462" href="Cubical.Foundations.Equiv.Properties.html#2462" class="Bound">f</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2469" href="Cubical.Foundations.Equiv.Properties.html#2469" class="Bound">g</a> <a id="2471" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Cubical.Foundations.Equiv.Properties.html#2459" class="Bound">B</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="Cubical.Foundations.Equiv.Properties.html#2451" class="Bound">A</a><a id="2479" class="Symbol">)</a> <a id="2481" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2483" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2491" href="Cubical.Foundations.Equiv.Properties.html#2462" class="Bound">f</a> <a id="2493" href="Cubical.Foundations.Equiv.Properties.html#2469" class="Bound">g</a>

<a id="hasRetract"></a><a id="2496" href="Cubical.Foundations.Equiv.Properties.html#2496" class="Function">hasRetract</a> <a id="2507" class="Symbol">:</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2512" class="Symbol">→</a> <a id="2514" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2515" class="Symbol">)</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2524" class="Symbol">_</a>
<a id="2526" href="Cubical.Foundations.Equiv.Properties.html#2496" class="Function">hasRetract</a> <a id="2537" class="Symbol">{</a><a id="2538" class="Argument">A</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Cubical.Foundations.Equiv.Properties.html#2542" class="Bound">A</a><a id="2543" class="Symbol">}</a> <a id="2545" class="Symbol">{</a><a id="2546" class="Argument">B</a> <a id="2548" class="Symbol">=</a> <a id="2550" href="Cubical.Foundations.Equiv.Properties.html#2550" class="Bound">B</a><a id="2551" class="Symbol">}</a> <a id="2553" href="Cubical.Foundations.Equiv.Properties.html#2553" class="Bound">f</a> <a id="2555" class="Symbol">=</a> <a id="2557" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2560" href="Cubical.Foundations.Equiv.Properties.html#2560" class="Bound">g</a> <a id="2562" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Cubical.Foundations.Equiv.Properties.html#2550" class="Bound">B</a> <a id="2567" class="Symbol">→</a> <a id="2569" href="Cubical.Foundations.Equiv.Properties.html#2542" class="Bound">A</a><a id="2570" class="Symbol">)</a> <a id="2572" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2574" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2582" href="Cubical.Foundations.Equiv.Properties.html#2553" class="Bound">f</a> <a id="2584" href="Cubical.Foundations.Equiv.Properties.html#2560" class="Bound">g</a>

<a id="isEquiv→isContrHasSection"></a><a id="2587" href="Cubical.Foundations.Equiv.Properties.html#2587" class="Function">isEquiv→isContrHasSection</a> <a id="2613" class="Symbol">:</a> <a id="2615" class="Symbol">{</a><a id="2616" href="Cubical.Foundations.Equiv.Properties.html#2616" class="Bound">f</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2625" class="Symbol">}</a> <a id="2627" class="Symbol">→</a> <a id="2629" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2637" href="Cubical.Foundations.Equiv.Properties.html#2616" class="Bound">f</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2649" class="Symbol">(</a><a id="2650" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="2661" href="Cubical.Foundations.Equiv.Properties.html#2616" class="Bound">f</a><a id="2662" class="Symbol">)</a>
<a id="2664" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Foundations.Equiv.Properties.html#2587" class="Function">isEquiv→isContrHasSection</a> <a id="2695" href="Cubical.Foundations.Equiv.Properties.html#2695" class="Bound">isEq</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2711" href="Cubical.Foundations.Equiv.Properties.html#2695" class="Bound">isEq</a> <a id="2716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2718" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2726" href="Cubical.Foundations.Equiv.Properties.html#2695" class="Bound">isEq</a>
<a id="2731" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Cubical.Foundations.Equiv.Properties.html#2587" class="Function">isEquiv→isContrHasSection</a> <a id="2762" href="Cubical.Foundations.Equiv.Properties.html#2762" class="Bound">isEq</a><a id="2766" class="Symbol">)</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Cubical.Foundations.Equiv.Properties.html#2769" class="Bound">f</a> <a id="2771" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2773" href="Cubical.Foundations.Equiv.Properties.html#2773" class="Bound">ε</a><a id="2774" class="Symbol">)</a> <a id="2776" href="Cubical.Foundations.Equiv.Properties.html#2776" class="Bound">i</a> <a id="2778" class="Symbol">=</a> <a id="2780" class="Symbol">(λ</a> <a id="2783" href="Cubical.Foundations.Equiv.Properties.html#2783" class="Bound">b</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Cubical.Foundations.Equiv.Properties.html#2830" class="Function">p</a> <a id="2794" href="Cubical.Foundations.Equiv.Properties.html#2783" class="Bound">b</a> <a id="2796" href="Cubical.Foundations.Equiv.Properties.html#2776" class="Bound">i</a><a id="2797" class="Symbol">))</a> <a id="2800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2802" class="Symbol">(λ</a> <a id="2805" href="Cubical.Foundations.Equiv.Properties.html#2805" class="Bound">b</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Foundations.Equiv.Properties.html#2830" class="Function">p</a> <a id="2816" href="Cubical.Foundations.Equiv.Properties.html#2805" class="Bound">b</a> <a id="2818" href="Cubical.Foundations.Equiv.Properties.html#2776" class="Bound">i</a><a id="2819" class="Symbol">))</a>
  <a id="2824" class="Keyword">where</a> <a id="2830" href="Cubical.Foundations.Equiv.Properties.html#2830" class="Function">p</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">∀</a> <a id="2836" href="Cubical.Foundations.Equiv.Properties.html#2836" class="Bound">b</a> <a id="2838" class="Symbol">→</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2849" href="Cubical.Foundations.Equiv.Properties.html#2762" class="Bound">isEq</a> <a id="2854" href="Cubical.Foundations.Equiv.Properties.html#2836" class="Bound">b</a> <a id="2856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2858" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2866" href="Cubical.Foundations.Equiv.Properties.html#2762" class="Bound">isEq</a> <a id="2871" href="Cubical.Foundations.Equiv.Properties.html#2836" class="Bound">b</a><a id="2872" class="Symbol">)</a> <a id="2874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Cubical.Foundations.Equiv.Properties.html#2769" class="Bound">f</a> <a id="2879" href="Cubical.Foundations.Equiv.Properties.html#2836" class="Bound">b</a> <a id="2881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2883" href="Cubical.Foundations.Equiv.Properties.html#2773" class="Bound">ε</a> <a id="2885" href="Cubical.Foundations.Equiv.Properties.html#2836" class="Bound">b</a><a id="2886" class="Symbol">)</a>
        <a id="2896" href="Cubical.Foundations.Equiv.Properties.html#2830" class="Function">p</a> <a id="2898" href="Cubical.Foundations.Equiv.Properties.html#2898" class="Bound">b</a> <a id="2900" class="Symbol">=</a> <a id="2902" href="Cubical.Foundations.Equiv.Properties.html#2762" class="Bound">isEq</a> <a id="2907" class="Symbol">.</a><a id="2908" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2920" href="Cubical.Foundations.Equiv.Properties.html#2898" class="Bound">b</a> <a id="2922" class="Symbol">.</a><a id="2923" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Cubical.Foundations.Equiv.Properties.html#2769" class="Bound">f</a> <a id="2930" href="Cubical.Foundations.Equiv.Properties.html#2898" class="Bound">b</a> <a id="2932" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2934" href="Cubical.Foundations.Equiv.Properties.html#2773" class="Bound">ε</a> <a id="2936" href="Cubical.Foundations.Equiv.Properties.html#2898" class="Bound">b</a><a id="2937" class="Symbol">)</a>

<a id="isEquiv→hasSection"></a><a id="2940" href="Cubical.Foundations.Equiv.Properties.html#2940" class="Function">isEquiv→hasSection</a> <a id="2959" class="Symbol">:</a> <a id="2961" class="Symbol">{</a><a id="2962" href="Cubical.Foundations.Equiv.Properties.html#2962" class="Bound">f</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="2968" class="Symbol">→</a> <a id="2970" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="2971" class="Symbol">}</a> <a id="2973" class="Symbol">→</a> <a id="2975" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2983" href="Cubical.Foundations.Equiv.Properties.html#2962" class="Bound">f</a> <a id="2985" class="Symbol">→</a> <a id="2987" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="2998" href="Cubical.Foundations.Equiv.Properties.html#2962" class="Bound">f</a>
<a id="3000" href="Cubical.Foundations.Equiv.Properties.html#2940" class="Function">isEquiv→hasSection</a> <a id="3019" class="Symbol">=</a> <a id="3021" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3025" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3027" href="Cubical.Foundations.Equiv.Properties.html#2587" class="Function">isEquiv→isContrHasSection</a>

<a id="isContr-hasSection"></a><a id="3054" href="Cubical.Foundations.Equiv.Properties.html#3054" class="Function">isContr-hasSection</a> <a id="3073" class="Symbol">:</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Cubical.Foundations.Equiv.Properties.html#3076" class="Bound">e</a> <a id="3078" class="Symbol">:</a> <a id="3080" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="3082" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3084" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="3085" class="Symbol">)</a> <a id="3087" class="Symbol">→</a> <a id="3089" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3114" href="Cubical.Foundations.Equiv.Properties.html#3076" class="Bound">e</a><a id="3115" class="Symbol">))</a>
<a id="3118" href="Cubical.Foundations.Equiv.Properties.html#3054" class="Function">isContr-hasSection</a> <a id="3137" href="Cubical.Foundations.Equiv.Properties.html#3137" class="Bound">e</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Cubical.Foundations.Equiv.Properties.html#2587" class="Function">isEquiv→isContrHasSection</a> <a id="3167" class="Symbol">(</a><a id="3168" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3172" href="Cubical.Foundations.Equiv.Properties.html#3137" class="Bound">e</a><a id="3173" class="Symbol">)</a>

<a id="isEquiv→isContrHasRetract"></a><a id="3176" href="Cubical.Foundations.Equiv.Properties.html#3176" class="Function">isEquiv→isContrHasRetract</a> <a id="3202" class="Symbol">:</a> <a id="3204" class="Symbol">{</a><a id="3205" href="Cubical.Foundations.Equiv.Properties.html#3205" class="Bound">f</a> <a id="3207" class="Symbol">:</a> <a id="3209" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="3211" class="Symbol">→</a> <a id="3213" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="3214" class="Symbol">}</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3226" href="Cubical.Foundations.Equiv.Properties.html#3205" class="Bound">f</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Cubical.Foundations.Equiv.Properties.html#2496" class="Function">hasRetract</a> <a id="3250" href="Cubical.Foundations.Equiv.Properties.html#3205" class="Bound">f</a><a id="3251" class="Symbol">)</a>
<a id="3253" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Foundations.Equiv.Properties.html#3176" class="Function">isEquiv→isContrHasRetract</a> <a id="3284" href="Cubical.Foundations.Equiv.Properties.html#3284" class="Bound">isEq</a><a id="3288" class="Symbol">)</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3300" href="Cubical.Foundations.Equiv.Properties.html#3284" class="Bound">isEq</a> <a id="3305" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3307" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3315" href="Cubical.Foundations.Equiv.Properties.html#3284" class="Bound">isEq</a>
<a id="3320" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Cubical.Foundations.Equiv.Properties.html#3176" class="Function">isEquiv→isContrHasRetract</a> <a id="3351" class="Symbol">{</a><a id="3352" class="Argument">f</a> <a id="3354" class="Symbol">=</a> <a id="3356" href="Cubical.Foundations.Equiv.Properties.html#3356" class="Bound">f</a><a id="3357" class="Symbol">}</a> <a id="3359" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="3368" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3370" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">=</a>
    <a id="3379" class="Symbol">λ</a> <a id="3381" href="Cubical.Foundations.Equiv.Properties.html#3381" class="Bound">i</a> <a id="3383" class="Symbol">→</a> <a id="3385" class="Symbol">(λ</a> <a id="3388" href="Cubical.Foundations.Equiv.Properties.html#3388" class="Bound">b</a> <a id="3390" class="Symbol">→</a> <a id="3392" href="Cubical.Foundations.Equiv.Properties.html#3424" class="Function">p</a> <a id="3394" href="Cubical.Foundations.Equiv.Properties.html#3388" class="Bound">b</a> <a id="3396" href="Cubical.Foundations.Equiv.Properties.html#3381" class="Bound">i</a><a id="3397" class="Symbol">)</a> <a id="3399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3401" class="Symbol">(λ</a> <a id="3404" href="Cubical.Foundations.Equiv.Properties.html#3404" class="Bound">a</a> <a id="3406" class="Symbol">→</a>  <a id="3409" href="Cubical.Foundations.Equiv.Properties.html#4389" class="Function">q</a> <a id="3411" href="Cubical.Foundations.Equiv.Properties.html#3404" class="Bound">a</a> <a id="3413" href="Cubical.Foundations.Equiv.Properties.html#3381" class="Bound">i</a><a id="3414" class="Symbol">)</a>
  <a id="3418" class="Keyword">where</a> <a id="3424" href="Cubical.Foundations.Equiv.Properties.html#3424" class="Function">p</a> <a id="3426" class="Symbol">:</a> <a id="3428" class="Symbol">∀</a> <a id="3430" href="Cubical.Foundations.Equiv.Properties.html#3430" class="Bound">b</a> <a id="3432" class="Symbol">→</a> <a id="3434" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3442" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3447" href="Cubical.Foundations.Equiv.Properties.html#3430" class="Bound">b</a> <a id="3449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3451" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="3453" href="Cubical.Foundations.Equiv.Properties.html#3430" class="Bound">b</a>
        <a id="3463" href="Cubical.Foundations.Equiv.Properties.html#3424" class="Function">p</a> <a id="3465" href="Cubical.Foundations.Equiv.Properties.html#3465" class="Bound">b</a> <a id="3467" class="Symbol">=</a> <a id="3469" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3485" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3490" href="Cubical.Foundations.Equiv.Properties.html#3465" class="Bound">b</a><a id="3491" class="Symbol">))</a> <a id="3494" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="3497" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3502" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="3504" class="Symbol">(</a><a id="3505" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3513" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3518" href="Cubical.Foundations.Equiv.Properties.html#3465" class="Bound">b</a><a id="3519" class="Symbol">)</a>
        <a id="3529" class="Comment">-- one square from the definition of invIsEq</a>
        <a id="3582" href="Cubical.Foundations.Equiv.Properties.html#3582" class="Function">ieSq</a> <a id="3587" class="Symbol">:</a> <a id="3589" class="Symbol">∀</a> <a id="3591" href="Cubical.Foundations.Equiv.Properties.html#3591" class="Bound">a</a> <a id="3593" class="Symbol">→</a> <a id="3595" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3608" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3619" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3624" class="Symbol">(</a><a id="3625" href="Cubical.Foundations.Equiv.Properties.html#3356" class="Bound">f</a> <a id="3627" href="Cubical.Foundations.Equiv.Properties.html#3591" class="Bound">a</a><a id="3628" class="Symbol">)))</a>
                            <a id="3660" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                            <a id="3693" class="Symbol">(</a><a id="3694" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="3702" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3704" href="Cubical.Foundations.Equiv.Properties.html#3356" class="Bound">f</a><a id="3705" class="Symbol">)</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3716" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3721" href="Cubical.Foundations.Equiv.Properties.html#3591" class="Bound">a</a><a id="3722" class="Symbol">))</a>
                            <a id="3753" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="3766" href="Cubical.Foundations.Equiv.Properties.html#3582" class="Function">ieSq</a> <a id="3771" href="Cubical.Foundations.Equiv.Properties.html#3771" class="Bound">a</a> <a id="3773" href="Cubical.Foundations.Equiv.Properties.html#3773" class="Bound">k</a> <a id="3775" href="Cubical.Foundations.Equiv.Properties.html#3775" class="Bound">j</a> <a id="3777" class="Symbol">=</a> <a id="3779" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3793" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3798" href="Cubical.Foundations.Equiv.Properties.html#3771" class="Bound">a</a> <a id="3800" href="Cubical.Foundations.Equiv.Properties.html#3773" class="Bound">k</a> <a id="3802" href="Cubical.Foundations.Equiv.Properties.html#3775" class="Bound">j</a><a id="3803" class="Symbol">)</a>
        <a id="3813" class="Comment">-- one square from η</a>
        <a id="3842" href="Cubical.Foundations.Equiv.Properties.html#3842" class="Function">ηSq</a> <a id="3846" class="Symbol">:</a> <a id="3848" class="Symbol">∀</a> <a id="3850" href="Cubical.Foundations.Equiv.Properties.html#3850" class="Bound">a</a> <a id="3852" class="Symbol">→</a> <a id="3854" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3873" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Cubical.Foundations.Equiv.Properties.html#3356" class="Bound">f</a> <a id="3881" href="Cubical.Foundations.Equiv.Properties.html#3850" class="Bound">a</a><a id="3882" class="Symbol">)))</a>
                           <a id="3913" class="Symbol">(</a><a id="3914" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="3916" href="Cubical.Foundations.Equiv.Properties.html#3850" class="Bound">a</a><a id="3917" class="Symbol">)</a>
                           <a id="3946" class="Symbol">(</a><a id="3947" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="3955" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3957" href="Cubical.Foundations.Equiv.Properties.html#3356" class="Bound">f</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">(</a><a id="3961" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3969" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="3974" href="Cubical.Foundations.Equiv.Properties.html#3850" class="Bound">a</a><a id="3975" class="Symbol">))</a>
                           <a id="4005" class="Symbol">(</a><a id="4006" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4014" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="4019" href="Cubical.Foundations.Equiv.Properties.html#3850" class="Bound">a</a><a id="4020" class="Symbol">)</a>
        <a id="4030" href="Cubical.Foundations.Equiv.Properties.html#3842" class="Function">ηSq</a> <a id="4034" href="Cubical.Foundations.Equiv.Properties.html#4034" class="Bound">a</a> <a id="4036" href="Cubical.Foundations.Equiv.Properties.html#4036" class="Bound">i</a> <a id="4038" href="Cubical.Foundations.Equiv.Properties.html#4038" class="Bound">j</a> <a id="4040" class="Symbol">=</a> <a id="4042" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4053" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="4058" href="Cubical.Foundations.Equiv.Properties.html#4034" class="Bound">a</a> <a id="4060" href="Cubical.Foundations.Equiv.Properties.html#4036" class="Bound">i</a><a id="4061" class="Symbol">)</a> <a id="4063" href="Cubical.Foundations.Equiv.Properties.html#4038" class="Bound">j</a>
        <a id="4073" class="Comment">-- and one last square from the definition of p</a>
        <a id="4129" href="Cubical.Foundations.Equiv.Properties.html#4129" class="Function">pSq</a> <a id="4133" class="Symbol">:</a> <a id="4135" class="Symbol">∀</a> <a id="4137" href="Cubical.Foundations.Equiv.Properties.html#4137" class="Bound">b</a> <a id="4139" class="Symbol">→</a> <a id="4141" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="4151" class="Symbol">(</a><a id="4152" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4160" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="4165" href="Cubical.Foundations.Equiv.Properties.html#4137" class="Bound">b</a><a id="4166" class="Symbol">))</a>
                           <a id="4196" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                           <a id="4228" class="Symbol">(</a><a id="4229" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4234" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="4245" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="4250" href="Cubical.Foundations.Equiv.Properties.html#4137" class="Bound">b</a><a id="4251" class="Symbol">))</a>
                           <a id="4281" class="Symbol">(</a><a id="4282" href="Cubical.Foundations.Equiv.Properties.html#3424" class="Function">p</a> <a id="4284" href="Cubical.Foundations.Equiv.Properties.html#4137" class="Bound">b</a><a id="4285" class="Symbol">)</a>
        <a id="4295" href="Cubical.Foundations.Equiv.Properties.html#4129" class="Function">pSq</a> <a id="4299" href="Cubical.Foundations.Equiv.Properties.html#4299" class="Bound">b</a> <a id="4301" href="Cubical.Foundations.Equiv.Properties.html#4301" class="Bound">i</a> <a id="4303" href="Cubical.Foundations.Equiv.Properties.html#4303" class="Bound">j</a> <a id="4305" class="Symbol">=</a> <a id="4307" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4341" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="4346" href="Cubical.Foundations.Equiv.Properties.html#4299" class="Bound">b</a><a id="4347" class="Symbol">)))</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4357" href="Cubical.Foundations.Equiv.Properties.html#3366" class="Bound">g</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="4368" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="4373" href="Cubical.Foundations.Equiv.Properties.html#4299" class="Bound">b</a><a id="4374" class="Symbol">))</a> <a id="4377" href="Cubical.Foundations.Equiv.Properties.html#4303" class="Bound">j</a> <a id="4379" href="Cubical.Foundations.Equiv.Properties.html#4301" class="Bound">i</a>
        <a id="4389" href="Cubical.Foundations.Equiv.Properties.html#4389" class="Function">q</a> <a id="4391" class="Symbol">:</a> <a id="4393" class="Symbol">∀</a> <a id="4395" href="Cubical.Foundations.Equiv.Properties.html#4395" class="Bound">a</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4415" href="Cubical.Foundations.Equiv.Properties.html#3359" class="Bound">isEq</a> <a id="4420" href="Cubical.Foundations.Equiv.Properties.html#4395" class="Bound">a</a><a id="4421" class="Symbol">)</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="4426" href="Cubical.Foundations.Equiv.Properties.html#4395" class="Bound">a</a><a id="4427" class="Symbol">)</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Cubical.Foundations.Equiv.Properties.html#3424" class="Function">p</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.Foundations.Equiv.Properties.html#3356" class="Bound">f</a> <a id="4435" href="Cubical.Foundations.Equiv.Properties.html#4395" class="Bound">a</a><a id="4436" class="Symbol">))</a> <a id="4439" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="4452" href="Cubical.Foundations.Equiv.Properties.html#4389" class="Function">q</a> <a id="4454" href="Cubical.Foundations.Equiv.Properties.html#4454" class="Bound">a</a> <a id="4456" href="Cubical.Foundations.Equiv.Properties.html#4456" class="Bound">i</a> <a id="4458" href="Cubical.Foundations.Equiv.Properties.html#4458" class="Bound">j</a> <a id="4460" class="Symbol">=</a> <a id="4462" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4468" class="Symbol">(λ</a> <a id="4471" href="Cubical.Foundations.Equiv.Properties.html#4471" class="Bound">k</a> <a id="4473" class="Symbol">→</a> <a id="4475" class="Symbol">λ</a> <a id="4477" class="Symbol">{</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Cubical.Foundations.Equiv.Properties.html#4456" class="Bound">i</a> <a id="4482" class="Symbol">=</a> <a id="4484" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4486" class="Symbol">)</a> <a id="4488" class="Symbol">→</a> <a id="4490" href="Cubical.Foundations.Equiv.Properties.html#3842" class="Function">ηSq</a> <a id="4494" href="Cubical.Foundations.Equiv.Properties.html#4454" class="Bound">a</a> <a id="4496" href="Cubical.Foundations.Equiv.Properties.html#4458" class="Bound">j</a> <a id="4498" href="Cubical.Foundations.Equiv.Properties.html#4471" class="Bound">k</a>
                                 <a id="4533" class="Symbol">;</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Cubical.Foundations.Equiv.Properties.html#4456" class="Bound">i</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4542" class="Symbol">)</a> <a id="4544" class="Symbol">→</a> <a id="4546" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="4548" href="Cubical.Foundations.Equiv.Properties.html#4454" class="Bound">a</a> <a id="4550" class="Symbol">(</a><a id="4551" href="Cubical.Foundations.Equiv.Properties.html#4458" class="Bound">j</a> <a id="4553" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4555" href="Cubical.Foundations.Equiv.Properties.html#4471" class="Bound">k</a><a id="4556" class="Symbol">)</a>
                                 <a id="4591" class="Symbol">;</a> <a id="4593" class="Symbol">(</a><a id="4594" href="Cubical.Foundations.Equiv.Properties.html#4458" class="Bound">j</a> <a id="4596" class="Symbol">=</a> <a id="4598" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4600" class="Symbol">)</a> <a id="4602" class="Symbol">→</a> <a id="4604" href="Cubical.Foundations.Equiv.Properties.html#4129" class="Function">pSq</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Cubical.Foundations.Equiv.Properties.html#3356" class="Bound">f</a> <a id="4611" href="Cubical.Foundations.Equiv.Properties.html#4454" class="Bound">a</a><a id="4612" class="Symbol">)</a> <a id="4614" href="Cubical.Foundations.Equiv.Properties.html#4456" class="Bound">i</a> <a id="4616" href="Cubical.Foundations.Equiv.Properties.html#4471" class="Bound">k</a>
                                 <a id="4651" class="Symbol">;</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Foundations.Equiv.Properties.html#4458" class="Bound">j</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4660" class="Symbol">)</a> <a id="4662" class="Symbol">→</a> <a id="4664" href="Cubical.Foundations.Equiv.Properties.html#3370" class="Bound">η</a> <a id="4666" href="Cubical.Foundations.Equiv.Properties.html#4454" class="Bound">a</a> <a id="4668" href="Cubical.Foundations.Equiv.Properties.html#4471" class="Bound">k</a>
                                 <a id="4703" class="Symbol">})</a>
                        <a id="4730" class="Symbol">(</a><a id="4731" href="Cubical.Foundations.Equiv.Properties.html#3582" class="Function">ieSq</a> <a id="4736" href="Cubical.Foundations.Equiv.Properties.html#4454" class="Bound">a</a> <a id="4738" href="Cubical.Foundations.Equiv.Properties.html#4458" class="Bound">j</a> <a id="4740" href="Cubical.Foundations.Equiv.Properties.html#4456" class="Bound">i</a><a id="4741" class="Symbol">)</a>

<a id="isEquiv→hasRetract"></a><a id="4744" href="Cubical.Foundations.Equiv.Properties.html#4744" class="Function">isEquiv→hasRetract</a> <a id="4763" class="Symbol">:</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Cubical.Foundations.Equiv.Properties.html#4766" class="Bound">f</a> <a id="4768" class="Symbol">:</a> <a id="4770" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="4772" class="Symbol">→</a> <a id="4774" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="4775" class="Symbol">}</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4787" href="Cubical.Foundations.Equiv.Properties.html#4766" class="Bound">f</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Cubical.Foundations.Equiv.Properties.html#2496" class="Function">hasRetract</a> <a id="4802" href="Cubical.Foundations.Equiv.Properties.html#4766" class="Bound">f</a>
<a id="4804" href="Cubical.Foundations.Equiv.Properties.html#4744" class="Function">isEquiv→hasRetract</a> <a id="4823" class="Symbol">=</a> <a id="4825" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4829" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4831" href="Cubical.Foundations.Equiv.Properties.html#3176" class="Function">isEquiv→isContrHasRetract</a>

<a id="isContr-hasRetract"></a><a id="4858" href="Cubical.Foundations.Equiv.Properties.html#4858" class="Function">isContr-hasRetract</a> <a id="4877" class="Symbol">:</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.Foundations.Equiv.Properties.html#4880" class="Bound">e</a> <a id="4882" class="Symbol">:</a> <a id="4884" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="4886" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4888" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="4889" class="Symbol">)</a> <a id="4891" class="Symbol">→</a> <a id="4893" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Cubical.Foundations.Equiv.Properties.html#2496" class="Function">hasRetract</a> <a id="4913" class="Symbol">(</a><a id="4914" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4918" href="Cubical.Foundations.Equiv.Properties.html#4880" class="Bound">e</a><a id="4919" class="Symbol">))</a>
<a id="4922" href="Cubical.Foundations.Equiv.Properties.html#4858" class="Function">isContr-hasRetract</a> <a id="4941" href="Cubical.Foundations.Equiv.Properties.html#4941" class="Bound">e</a> <a id="4943" class="Symbol">=</a> <a id="4945" href="Cubical.Foundations.Equiv.Properties.html#3176" class="Function">isEquiv→isContrHasRetract</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4976" href="Cubical.Foundations.Equiv.Properties.html#4941" class="Bound">e</a><a id="4977" class="Symbol">)</a>

<a id="isEquiv→retractIsEquiv"></a><a id="4980" href="Cubical.Foundations.Equiv.Properties.html#4980" class="Function">isEquiv→retractIsEquiv</a> <a id="5003" class="Symbol">:</a> <a id="5005" class="Symbol">{</a><a id="5006" href="Cubical.Foundations.Equiv.Properties.html#5006" class="Bound">f</a> <a id="5008" class="Symbol">:</a> <a id="5010" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="5012" class="Symbol">→</a> <a id="5014" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="5015" class="Symbol">}</a> <a id="5017" class="Symbol">{</a><a id="5018" href="Cubical.Foundations.Equiv.Properties.html#5018" class="Bound">g</a> <a id="5020" class="Symbol">:</a> <a id="5022" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="5024" class="Symbol">→</a> <a id="5026" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="5027" class="Symbol">}</a> <a id="5029" class="Symbol">→</a> <a id="5031" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5039" href="Cubical.Foundations.Equiv.Properties.html#5006" class="Bound">f</a> <a id="5041" class="Symbol">→</a> <a id="5043" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5051" href="Cubical.Foundations.Equiv.Properties.html#5006" class="Bound">f</a> <a id="5053" href="Cubical.Foundations.Equiv.Properties.html#5018" class="Bound">g</a> <a id="5055" class="Symbol">→</a> <a id="5057" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5065" href="Cubical.Foundations.Equiv.Properties.html#5018" class="Bound">g</a>
<a id="5067" href="Cubical.Foundations.Equiv.Properties.html#4980" class="Function">isEquiv→retractIsEquiv</a> <a id="5090" class="Symbol">{</a><a id="5091" class="Argument">f</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="Cubical.Foundations.Equiv.Properties.html#5095" class="Bound">f</a><a id="5096" class="Symbol">}</a> <a id="5098" class="Symbol">{</a><a id="5099" class="Argument">g</a> <a id="5101" class="Symbol">=</a> <a id="5103" href="Cubical.Foundations.Equiv.Properties.html#5103" class="Bound">g</a><a id="5104" class="Symbol">}</a> <a id="5106" href="Cubical.Foundations.Equiv.Properties.html#5106" class="Bound">isEquiv-f</a> <a id="5116" href="Cubical.Foundations.Equiv.Properties.html#5116" class="Bound">retract-g</a> <a id="5126" class="Symbol">=</a> <a id="5128" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5134" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5142" href="Cubical.Foundations.Equiv.Properties.html#5306" class="Function">f⁻¹≡g</a> <a id="5148" class="Symbol">(</a><a id="5149" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5153" href="Cubical.Foundations.Equiv.Properties.html#5166" class="Function">f⁻¹</a><a id="5156" class="Symbol">)</a>
  <a id="5160" class="Keyword">where</a> <a id="5166" href="Cubical.Foundations.Equiv.Properties.html#5166" class="Function">f⁻¹</a> <a id="5170" class="Symbol">=</a> <a id="5172" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Cubical.Foundations.Equiv.Properties.html#5095" class="Bound">f</a> <a id="5184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5186" href="Cubical.Foundations.Equiv.Properties.html#5106" class="Bound">isEquiv-f</a><a id="5195" class="Symbol">)</a>

        <a id="5206" href="Cubical.Foundations.Equiv.Properties.html#5206" class="Function">retract-f⁻¹</a> <a id="5218" class="Symbol">:</a> <a id="5220" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5228" href="Cubical.Foundations.Equiv.Properties.html#5095" class="Bound">f</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5235" href="Cubical.Foundations.Equiv.Properties.html#5166" class="Function">f⁻¹</a><a id="5238" class="Symbol">)</a>
        <a id="5248" href="Cubical.Foundations.Equiv.Properties.html#5206" class="Function">retract-f⁻¹</a> <a id="5260" class="Symbol">=</a> <a id="5262" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.Foundations.Equiv.Properties.html#4744" class="Function">isEquiv→hasRetract</a> <a id="5286" href="Cubical.Foundations.Equiv.Properties.html#5106" class="Bound">isEquiv-f</a><a id="5295" class="Symbol">)</a>

        <a id="5306" href="Cubical.Foundations.Equiv.Properties.html#5306" class="Function">f⁻¹≡g</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5318" href="Cubical.Foundations.Equiv.Properties.html#5166" class="Function">f⁻¹</a> <a id="5322" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5324" href="Cubical.Foundations.Equiv.Properties.html#5103" class="Bound">g</a>
        <a id="5334" href="Cubical.Foundations.Equiv.Properties.html#5306" class="Function">f⁻¹≡g</a> <a id="5340" class="Symbol">=</a>
          <a id="5352" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5357" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
               <a id="5376" class="Symbol">(</a><a id="5377" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="5392" class="Symbol">(</a><a id="5393" href="Cubical.Foundations.Equiv.Properties.html#3176" class="Function">isEquiv→isContrHasRetract</a> <a id="5419" href="Cubical.Foundations.Equiv.Properties.html#5106" class="Bound">isEquiv-f</a><a id="5428" class="Symbol">)</a>
                               <a id="5461" class="Symbol">(</a><a id="5462" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5466" href="Cubical.Foundations.Equiv.Properties.html#5166" class="Function">f⁻¹</a> <a id="5470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5472" href="Cubical.Foundations.Equiv.Properties.html#5206" class="Function">retract-f⁻¹</a><a id="5483" class="Symbol">)</a>
                               <a id="5516" class="Symbol">(</a><a id="5517" href="Cubical.Foundations.Equiv.Properties.html#5103" class="Bound">g</a> <a id="5519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5521" href="Cubical.Foundations.Equiv.Properties.html#5116" class="Bound">retract-g</a><a id="5530" class="Symbol">))</a>


<a id="isEquiv→sectionIsEquiv"></a><a id="5535" href="Cubical.Foundations.Equiv.Properties.html#5535" class="Function">isEquiv→sectionIsEquiv</a> <a id="5558" class="Symbol">:</a> <a id="5560" class="Symbol">{</a><a id="5561" href="Cubical.Foundations.Equiv.Properties.html#5561" class="Bound">f</a> <a id="5563" class="Symbol">:</a> <a id="5565" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="5570" class="Symbol">}</a> <a id="5572" class="Symbol">{</a><a id="5573" href="Cubical.Foundations.Equiv.Properties.html#5573" class="Bound">g</a> <a id="5575" class="Symbol">:</a> <a id="5577" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a> <a id="5579" class="Symbol">→</a> <a id="5581" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a><a id="5582" class="Symbol">}</a> <a id="5584" class="Symbol">→</a> <a id="5586" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5594" href="Cubical.Foundations.Equiv.Properties.html#5561" class="Bound">f</a> <a id="5596" class="Symbol">→</a> <a id="5598" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="5606" href="Cubical.Foundations.Equiv.Properties.html#5561" class="Bound">f</a> <a id="5608" href="Cubical.Foundations.Equiv.Properties.html#5573" class="Bound">g</a> <a id="5610" class="Symbol">→</a> <a id="5612" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5620" href="Cubical.Foundations.Equiv.Properties.html#5573" class="Bound">g</a>
<a id="5622" href="Cubical.Foundations.Equiv.Properties.html#5535" class="Function">isEquiv→sectionIsEquiv</a> <a id="5645" class="Symbol">{</a><a id="5646" class="Argument">f</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Cubical.Foundations.Equiv.Properties.html#5650" class="Bound">f</a><a id="5651" class="Symbol">}</a> <a id="5653" class="Symbol">{</a><a id="5654" class="Argument">g</a> <a id="5656" class="Symbol">=</a> <a id="5658" href="Cubical.Foundations.Equiv.Properties.html#5658" class="Bound">g</a><a id="5659" class="Symbol">}</a> <a id="5661" href="Cubical.Foundations.Equiv.Properties.html#5661" class="Bound">isEquiv-f</a> <a id="5671" href="Cubical.Foundations.Equiv.Properties.html#5671" class="Bound">section-g</a> <a id="5681" class="Symbol">=</a> <a id="5683" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5689" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5697" href="Cubical.Foundations.Equiv.Properties.html#5861" class="Function">f⁻¹≡g</a> <a id="5703" class="Symbol">(</a><a id="5704" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5708" href="Cubical.Foundations.Equiv.Properties.html#5721" class="Function">f⁻¹</a><a id="5711" class="Symbol">)</a>
  <a id="5715" class="Keyword">where</a> <a id="5721" href="Cubical.Foundations.Equiv.Properties.html#5721" class="Function">f⁻¹</a> <a id="5725" class="Symbol">=</a> <a id="5727" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.Equiv.Properties.html#5650" class="Bound">f</a> <a id="5739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5741" href="Cubical.Foundations.Equiv.Properties.html#5661" class="Bound">isEquiv-f</a><a id="5750" class="Symbol">)</a>

        <a id="5761" href="Cubical.Foundations.Equiv.Properties.html#5761" class="Function">section-f⁻¹</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="5783" href="Cubical.Foundations.Equiv.Properties.html#5650" class="Bound">f</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5790" href="Cubical.Foundations.Equiv.Properties.html#5721" class="Function">f⁻¹</a><a id="5793" class="Symbol">)</a>
        <a id="5803" href="Cubical.Foundations.Equiv.Properties.html#5761" class="Function">section-f⁻¹</a> <a id="5815" class="Symbol">=</a> <a id="5817" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5821" class="Symbol">(</a><a id="5822" href="Cubical.Foundations.Equiv.Properties.html#2940" class="Function">isEquiv→hasSection</a> <a id="5841" href="Cubical.Foundations.Equiv.Properties.html#5661" class="Bound">isEquiv-f</a><a id="5850" class="Symbol">)</a>

        <a id="5861" href="Cubical.Foundations.Equiv.Properties.html#5861" class="Function">f⁻¹≡g</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5873" href="Cubical.Foundations.Equiv.Properties.html#5721" class="Function">f⁻¹</a> <a id="5877" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5879" href="Cubical.Foundations.Equiv.Properties.html#5658" class="Bound">g</a>
        <a id="5889" href="Cubical.Foundations.Equiv.Properties.html#5861" class="Function">f⁻¹≡g</a> <a id="5895" class="Symbol">=</a>
          <a id="5907" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5912" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
               <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Cubical.Foundations.Equiv.Properties.html#2587" class="Function">isEquiv→isContrHasSection</a> <a id="5974" href="Cubical.Foundations.Equiv.Properties.html#5661" class="Bound">isEquiv-f</a><a id="5983" class="Symbol">)</a>
                               <a id="6016" class="Symbol">(</a><a id="6017" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6021" href="Cubical.Foundations.Equiv.Properties.html#5721" class="Function">f⁻¹</a> <a id="6025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6027" href="Cubical.Foundations.Equiv.Properties.html#5761" class="Function">section-f⁻¹</a><a id="6038" class="Symbol">)</a>
                               <a id="6071" class="Symbol">(</a><a id="6072" href="Cubical.Foundations.Equiv.Properties.html#5658" class="Bound">g</a> <a id="6074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6076" href="Cubical.Foundations.Equiv.Properties.html#5671" class="Bound">section-g</a><a id="6085" class="Symbol">))</a>

<a id="cong≃"></a><a id="6089" href="Cubical.Foundations.Equiv.Properties.html#6089" class="Function">cong≃</a> <a id="6095" class="Symbol">:</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Bound">F</a> <a id="6100" class="Symbol">:</a> <a id="6102" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6107" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="6109" class="Symbol">→</a> <a id="6111" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6116" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="6118" class="Symbol">)</a> <a id="6120" class="Symbol">→</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="6125" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6127" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="6128" class="Symbol">)</a> <a id="6130" class="Symbol">→</a> <a id="6132" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Bound">F</a> <a id="6134" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="6136" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6138" href="Cubical.Foundations.Equiv.Properties.html#6098" class="Bound">F</a> <a id="6140" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a>
<a id="6142" href="Cubical.Foundations.Equiv.Properties.html#6089" class="Function">cong≃</a> <a id="6148" href="Cubical.Foundations.Equiv.Properties.html#6148" class="Bound">F</a> <a id="6150" href="Cubical.Foundations.Equiv.Properties.html#6150" class="Bound">e</a> <a id="6152" class="Symbol">=</a> <a id="6154" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6172" href="Cubical.Foundations.Equiv.Properties.html#6148" class="Bound">F</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6178" href="Cubical.Foundations.Equiv.Properties.html#6150" class="Bound">e</a><a id="6179" class="Symbol">))</a>

<a id="cong≃-char"></a><a id="6183" href="Cubical.Foundations.Equiv.Properties.html#6183" class="Function">cong≃-char</a> <a id="6194" class="Symbol">:</a> <a id="6196" class="Symbol">(</a><a id="6197" href="Cubical.Foundations.Equiv.Properties.html#6197" class="Bound">F</a> <a id="6199" class="Symbol">:</a> <a id="6201" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6206" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="6208" class="Symbol">→</a> <a id="6210" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6215" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">{</a><a id="6220" href="Cubical.Foundations.Equiv.Properties.html#6220" class="Bound">A</a> <a id="6222" href="Cubical.Foundations.Equiv.Properties.html#6222" class="Bound">B</a> <a id="6224" class="Symbol">:</a> <a id="6226" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6231" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="6232" class="Symbol">}</a> <a id="6234" class="Symbol">(</a><a id="6235" href="Cubical.Foundations.Equiv.Properties.html#6235" class="Bound">e</a> <a id="6237" class="Symbol">:</a> <a id="6239" href="Cubical.Foundations.Equiv.Properties.html#6220" class="Bound">A</a> <a id="6241" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6243" href="Cubical.Foundations.Equiv.Properties.html#6222" class="Bound">B</a><a id="6244" class="Symbol">)</a> <a id="6246" class="Symbol">→</a> <a id="6248" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6251" class="Symbol">(</a><a id="6252" href="Cubical.Foundations.Equiv.Properties.html#6089" class="Function">cong≃</a> <a id="6258" href="Cubical.Foundations.Equiv.Properties.html#6197" class="Bound">F</a> <a id="6260" href="Cubical.Foundations.Equiv.Properties.html#6235" class="Bound">e</a><a id="6261" class="Symbol">)</a> <a id="6263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6265" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6270" href="Cubical.Foundations.Equiv.Properties.html#6197" class="Bound">F</a> <a id="6272" class="Symbol">(</a><a id="6273" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6276" href="Cubical.Foundations.Equiv.Properties.html#6235" class="Bound">e</a><a id="6277" class="Symbol">)</a>
<a id="6279" href="Cubical.Foundations.Equiv.Properties.html#6183" class="Function">cong≃-char</a> <a id="6290" href="Cubical.Foundations.Equiv.Properties.html#6290" class="Bound">F</a> <a id="6292" href="Cubical.Foundations.Equiv.Properties.html#6292" class="Bound">e</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="6311" class="Symbol">(</a><a id="6312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6317" href="Cubical.Foundations.Equiv.Properties.html#6290" class="Bound">F</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6323" href="Cubical.Foundations.Equiv.Properties.html#6292" class="Bound">e</a><a id="6324" class="Symbol">))</a>

<a id="cong≃-idEquiv"></a><a id="6328" href="Cubical.Foundations.Equiv.Properties.html#6328" class="Function">cong≃-idEquiv</a> <a id="6342" class="Symbol">:</a> <a id="6344" class="Symbol">(</a><a id="6345" href="Cubical.Foundations.Equiv.Properties.html#6345" class="Bound">F</a> <a id="6347" class="Symbol">:</a> <a id="6349" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6354" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a> <a id="6356" class="Symbol">→</a> <a id="6358" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6363" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="6365" class="Symbol">)</a> <a id="6367" class="Symbol">(</a><a id="6368" href="Cubical.Foundations.Equiv.Properties.html#6368" class="Bound">A</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6377" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="6378" class="Symbol">)</a> <a id="6380" class="Symbol">→</a> <a id="6382" href="Cubical.Foundations.Equiv.Properties.html#6089" class="Function">cong≃</a> <a id="6388" href="Cubical.Foundations.Equiv.Properties.html#6345" class="Bound">F</a> <a id="6390" class="Symbol">(</a><a id="6391" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6399" href="Cubical.Foundations.Equiv.Properties.html#6368" class="Bound">A</a><a id="6400" class="Symbol">)</a> <a id="6402" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6404" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6412" class="Symbol">(</a><a id="6413" href="Cubical.Foundations.Equiv.Properties.html#6345" class="Bound">F</a> <a id="6415" href="Cubical.Foundations.Equiv.Properties.html#6368" class="Bound">A</a><a id="6416" class="Symbol">)</a>
<a id="6418" href="Cubical.Foundations.Equiv.Properties.html#6328" class="Function">cong≃-idEquiv</a> <a id="6432" href="Cubical.Foundations.Equiv.Properties.html#6432" class="Bound">F</a> <a id="6434" href="Cubical.Foundations.Equiv.Properties.html#6434" class="Bound">A</a> <a id="6436" class="Symbol">=</a> <a id="6438" href="Cubical.Foundations.Equiv.Properties.html#6089" class="Function">cong≃</a> <a id="6444" href="Cubical.Foundations.Equiv.Properties.html#6432" class="Bound">F</a> <a id="6446" class="Symbol">(</a><a id="6447" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6455" href="Cubical.Foundations.Equiv.Properties.html#6434" class="Bound">A</a><a id="6456" class="Symbol">)</a> <a id="6458" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6461" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6466" class="Symbol">(λ</a> <a id="6469" href="Cubical.Foundations.Equiv.Properties.html#6469" class="Bound">p</a> <a id="6471" class="Symbol">→</a> <a id="6473" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6485" class="Symbol">(</a><a id="6486" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6491" href="Cubical.Foundations.Equiv.Properties.html#6432" class="Bound">F</a> <a id="6493" href="Cubical.Foundations.Equiv.Properties.html#6469" class="Bound">p</a><a id="6494" class="Symbol">))</a> <a id="6497" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>  <a id="6508" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="6530" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>    <a id="6550" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6553" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="6569" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="6591" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Cubical.Foundations.Equiv.Properties.html#6432" class="Bound">F</a> <a id="6602" href="Cubical.Foundations.Equiv.Properties.html#6434" class="Bound">A</a><a id="6603" class="Symbol">)</a>       <a id="6611" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="isPropIsHAEquiv"></a><a id="6614" href="Cubical.Foundations.Equiv.Properties.html#6614" class="Function">isPropIsHAEquiv</a> <a id="6630" class="Symbol">:</a> <a id="6632" class="Symbol">{</a><a id="6633" href="Cubical.Foundations.Equiv.Properties.html#6633" class="Bound">f</a> <a id="6635" class="Symbol">:</a> <a id="6637" href="Cubical.Foundations.Equiv.Properties.html#1016" class="Generalizable">A</a> <a id="6639" class="Symbol">→</a> <a id="6641" href="Cubical.Foundations.Equiv.Properties.html#1018" class="Generalizable">B</a><a id="6642" class="Symbol">}</a> <a id="6644" class="Symbol">→</a> <a id="6646" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="6664" href="Cubical.Foundations.Equiv.Properties.html#6633" class="Bound">f</a><a id="6665" class="Symbol">)</a>
<a id="6667" href="Cubical.Foundations.Equiv.Properties.html#6614" class="Function">isPropIsHAEquiv</a> <a id="6683" class="Symbol">{</a><a id="6684" class="Argument">f</a> <a id="6686" class="Symbol">=</a> <a id="6688" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a><a id="6689" class="Symbol">}</a> <a id="6691" href="Cubical.Foundations.Equiv.Properties.html#6691" class="Bound">ishaef</a> <a id="6698" class="Symbol">=</a> <a id="6700" href="Cubical.Foundations.Equiv.Properties.html#8157" class="Function">goal</a> <a id="6705" href="Cubical.Foundations.Equiv.Properties.html#6691" class="Bound">ishaef</a> <a id="6712" class="Keyword">where</a>
  <a id="6720" href="Cubical.Foundations.Equiv.Properties.html#6720" class="Function">equivF</a> <a id="6727" class="Symbol">:</a> <a id="6729" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="6737" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a>
  <a id="6741" href="Cubical.Foundations.Equiv.Properties.html#6720" class="Function">equivF</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a> <a id="6768" href="Cubical.Foundations.Equiv.Properties.html#6691" class="Bound">ishaef</a>

  <a id="6778" href="Cubical.Foundations.Equiv.Properties.html#6778" class="Function">rCoh1</a> <a id="6784" class="Symbol">:</a> <a id="6786" class="Symbol">(</a><a id="6787" href="Cubical.Foundations.Equiv.Properties.html#6787" class="Bound">sec</a> <a id="6791" class="Symbol">:</a> <a id="6793" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="6804" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a><a id="6805" class="Symbol">)</a> <a id="6807" class="Symbol">→</a> <a id="6809" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6814" class="Symbol">_</a>
  <a id="6818" href="Cubical.Foundations.Equiv.Properties.html#6778" class="Function">rCoh1</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Cubical.Foundations.Equiv.Properties.html#6825" class="Bound">g</a> <a id="6827" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6829" href="Cubical.Foundations.Equiv.Properties.html#6829" class="Bound">ε</a><a id="6830" class="Symbol">)</a> <a id="6832" class="Symbol">=</a> <a id="6834" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6837" href="Cubical.Foundations.Equiv.Properties.html#6837" class="Bound">η</a> <a id="6839" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6841" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="6849" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="6851" href="Cubical.Foundations.Equiv.Properties.html#6825" class="Bound">g</a> <a id="6853" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6855" class="Symbol">∀</a> <a id="6857" href="Cubical.Foundations.Equiv.Properties.html#6857" class="Bound">x</a> <a id="6859" class="Symbol">→</a> <a id="6861" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6866" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Cubical.Foundations.Equiv.Properties.html#6837" class="Bound">η</a> <a id="6871" href="Cubical.Foundations.Equiv.Properties.html#6857" class="Bound">x</a><a id="6872" class="Symbol">)</a> <a id="6874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6876" href="Cubical.Foundations.Equiv.Properties.html#6829" class="Bound">ε</a> <a id="6878" class="Symbol">(</a><a id="6879" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="6881" href="Cubical.Foundations.Equiv.Properties.html#6857" class="Bound">x</a><a id="6882" class="Symbol">)</a>

  <a id="6887" href="Cubical.Foundations.Equiv.Properties.html#6887" class="Function">rCoh2</a> <a id="6893" class="Symbol">:</a> <a id="6895" class="Symbol">(</a><a id="6896" href="Cubical.Foundations.Equiv.Properties.html#6896" class="Bound">sec</a> <a id="6900" class="Symbol">:</a> <a id="6902" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="6913" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a><a id="6914" class="Symbol">)</a> <a id="6916" class="Symbol">→</a> <a id="6918" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6923" class="Symbol">_</a>
  <a id="6927" href="Cubical.Foundations.Equiv.Properties.html#6887" class="Function">rCoh2</a> <a id="6933" class="Symbol">(</a><a id="6934" href="Cubical.Foundations.Equiv.Properties.html#6934" class="Bound">g</a> <a id="6936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6938" href="Cubical.Foundations.Equiv.Properties.html#6938" class="Bound">ε</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">=</a> <a id="6943" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6946" href="Cubical.Foundations.Equiv.Properties.html#6946" class="Bound">η</a> <a id="6948" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6950" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="6958" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="6960" href="Cubical.Foundations.Equiv.Properties.html#6934" class="Bound">g</a> <a id="6962" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6964" class="Symbol">∀</a> <a id="6966" href="Cubical.Foundations.Equiv.Properties.html#6966" class="Bound">x</a> <a id="6968" class="Symbol">→</a> <a id="6970" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="6977" class="Symbol">(</a><a id="6978" href="Cubical.Foundations.Equiv.Properties.html#6938" class="Bound">ε</a> <a id="6980" class="Symbol">(</a><a id="6981" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="6983" href="Cubical.Foundations.Equiv.Properties.html#6966" class="Bound">x</a><a id="6984" class="Symbol">))</a> <a id="6987" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6992" class="Symbol">(</a><a id="6993" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6998" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Cubical.Foundations.Equiv.Properties.html#6946" class="Bound">η</a> <a id="7003" href="Cubical.Foundations.Equiv.Properties.html#6966" class="Bound">x</a><a id="7004" class="Symbol">))</a> <a id="7007" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="7015" href="Cubical.Foundations.Equiv.Properties.html#7015" class="Function">rCoh3</a> <a id="7021" class="Symbol">:</a> <a id="7023" class="Symbol">(</a><a id="7024" href="Cubical.Foundations.Equiv.Properties.html#7024" class="Bound">sec</a> <a id="7028" class="Symbol">:</a> <a id="7030" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="7041" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a><a id="7042" class="Symbol">)</a> <a id="7044" class="Symbol">→</a> <a id="7046" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7051" class="Symbol">_</a>
  <a id="7055" href="Cubical.Foundations.Equiv.Properties.html#7015" class="Function">rCoh3</a> <a id="7061" class="Symbol">(</a><a id="7062" href="Cubical.Foundations.Equiv.Properties.html#7062" class="Bound">g</a> <a id="7064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7066" href="Cubical.Foundations.Equiv.Properties.html#7066" class="Bound">ε</a><a id="7067" class="Symbol">)</a> <a id="7069" class="Symbol">=</a> <a id="7071" class="Symbol">∀</a> <a id="7073" href="Cubical.Foundations.Equiv.Properties.html#7073" class="Bound">x</a> <a id="7075" class="Symbol">→</a> <a id="7077" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7080" href="Cubical.Foundations.Equiv.Properties.html#7080" class="Bound">ηx</a> <a id="7083" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7085" href="Cubical.Foundations.Equiv.Properties.html#7062" class="Bound">g</a> <a id="7087" class="Symbol">(</a><a id="7088" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7090" href="Cubical.Foundations.Equiv.Properties.html#7073" class="Bound">x</a><a id="7091" class="Symbol">)</a> <a id="7093" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7095" href="Cubical.Foundations.Equiv.Properties.html#7073" class="Bound">x</a> <a id="7097" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7099" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="7106" class="Symbol">(</a><a id="7107" href="Cubical.Foundations.Equiv.Properties.html#7066" class="Bound">ε</a> <a id="7109" class="Symbol">(</a><a id="7110" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7112" href="Cubical.Foundations.Equiv.Properties.html#7073" class="Bound">x</a><a id="7113" class="Symbol">))</a> <a id="7116" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7127" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7129" href="Cubical.Foundations.Equiv.Properties.html#7080" class="Bound">ηx</a><a id="7131" class="Symbol">)</a> <a id="7133" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="7141" href="Cubical.Foundations.Equiv.Properties.html#7141" class="Function">rCoh4</a> <a id="7147" class="Symbol">:</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Foundations.Equiv.Properties.html#7150" class="Bound">sec</a> <a id="7154" class="Symbol">:</a> <a id="7156" href="Cubical.Foundations.Equiv.Properties.html#2405" class="Function">hasSection</a> <a id="7167" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a><a id="7168" class="Symbol">)</a> <a id="7170" class="Symbol">→</a> <a id="7172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7177" class="Symbol">_</a>
  <a id="7181" href="Cubical.Foundations.Equiv.Properties.html#7141" class="Function">rCoh4</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.Equiv.Properties.html#7188" class="Bound">g</a> <a id="7190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7192" href="Cubical.Foundations.Equiv.Properties.html#7192" class="Bound">ε</a><a id="7193" class="Symbol">)</a> <a id="7195" class="Symbol">=</a> <a id="7197" class="Symbol">∀</a> <a id="7199" href="Cubical.Foundations.Equiv.Properties.html#7199" class="Bound">x</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="7208" class="Symbol">(</a><a id="7209" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7215" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7220" href="Cubical.Foundations.Equiv.Properties.html#7199" class="Bound">x</a><a id="7221" class="Symbol">))</a> <a id="7224" class="Symbol">(</a><a id="7225" href="Cubical.Foundations.Equiv.Properties.html#7188" class="Bound">g</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7230" href="Cubical.Foundations.Equiv.Properties.html#7199" class="Bound">x</a><a id="7231" class="Symbol">)</a> <a id="7233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7235" href="Cubical.Foundations.Equiv.Properties.html#7192" class="Bound">ε</a> <a id="7237" class="Symbol">(</a><a id="7238" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7240" href="Cubical.Foundations.Equiv.Properties.html#7199" class="Bound">x</a><a id="7241" class="Symbol">))</a> <a id="7244" class="Symbol">(</a><a id="7245" href="Cubical.Foundations.Equiv.Properties.html#7199" class="Bound">x</a> <a id="7247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7249" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7253" class="Symbol">)</a>

  <a id="7258" href="Cubical.Foundations.Equiv.Properties.html#7258" class="Function">characterization</a> <a id="7275" class="Symbol">:</a> <a id="7277" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="7287" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7289" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7291" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7293" class="Symbol">_</a> <a id="7295" href="Cubical.Foundations.Equiv.Properties.html#7141" class="Function">rCoh4</a>
  <a id="7303" href="Cubical.Foundations.Equiv.Properties.html#7258" class="Function">characterization</a> <a id="7320" class="Symbol">=</a>
    <a id="7326" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="7336" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a>
      <a id="7344" class="Comment">-- first convert between Σ and record</a>
      <a id="7388" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="7391" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7402" class="Symbol">(</a><a id="7403" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7407" class="Symbol">(λ</a> <a id="7410" href="Cubical.Foundations.Equiv.Properties.html#7410" class="Bound">e</a> <a id="7412" class="Symbol">→</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Cubical.Foundations.Equiv.Properties.html#7410" class="Bound">e</a> <a id="7417" class="Symbol">.</a><a id="7418" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="7420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7422" href="Cubical.Foundations.Equiv.Properties.html#7410" class="Bound">e</a> <a id="7424" class="Symbol">.</a><a id="7425" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a><a id="7429" class="Symbol">)</a> <a id="7431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Cubical.Foundations.Equiv.Properties.html#7410" class="Bound">e</a> <a id="7436" class="Symbol">.</a><a id="7437" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="7442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7444" href="Cubical.Foundations.Equiv.Properties.html#7410" class="Bound">e</a> <a id="7446" class="Symbol">.</a><a id="7447" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a><a id="7450" class="Symbol">))</a>
                         <a id="7478" class="Symbol">(λ</a> <a id="7481" href="Cubical.Foundations.Equiv.Properties.html#7481" class="Bound">e</a> <a id="7483" class="Symbol">→</a> <a id="7485" class="Keyword">record</a> <a id="7492" class="Symbol">{</a> <a id="7494" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="7496" class="Symbol">=</a> <a id="7498" href="Cubical.Foundations.Equiv.Properties.html#7481" class="Bound">e</a> <a id="7500" class="Symbol">.</a><a id="7501" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7505" class="Symbol">.</a><a id="7506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7510" class="Symbol">;</a> <a id="7512" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="7517" class="Symbol">=</a> <a id="7519" href="Cubical.Foundations.Equiv.Properties.html#7481" class="Bound">e</a> <a id="7521" class="Symbol">.</a><a id="7522" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7526" class="Symbol">.</a><a id="7527" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
                                       <a id="7570" class="Symbol">;</a> <a id="7572" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="7577" class="Symbol">=</a> <a id="7579" href="Cubical.Foundations.Equiv.Properties.html#7481" class="Bound">e</a> <a id="7581" class="Symbol">.</a><a id="7582" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7586" class="Symbol">.</a><a id="7587" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7591" class="Symbol">;</a> <a id="7593" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="7597" class="Symbol">=</a> <a id="7599" href="Cubical.Foundations.Equiv.Properties.html#7481" class="Bound">e</a> <a id="7601" class="Symbol">.</a><a id="7602" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7606" class="Symbol">.</a><a id="7607" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7611" class="Symbol">})</a>
                         <a id="7639" class="Symbol">(λ</a> <a id="7642" href="Cubical.Foundations.Equiv.Properties.html#7642" class="Bound">_</a> <a id="7644" class="Symbol">→</a> <a id="7646" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7650" class="Symbol">)</a> <a id="7652" class="Symbol">λ</a> <a id="7654" href="Cubical.Foundations.Equiv.Properties.html#7654" class="Bound">_</a> <a id="7656" class="Symbol">→</a> <a id="7658" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7662" class="Symbol">)</a> <a id="7664" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
    <a id="7670" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7672" class="Symbol">_</a> <a id="7674" href="Cubical.Foundations.Equiv.Properties.html#6778" class="Function">rCoh1</a>
      <a id="7686" class="Comment">-- secondly, convert the path into a dependent path for later convenience</a>
      <a id="7766" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a>  <a id="7770" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="7787" class="Symbol">(λ</a> <a id="7790" href="Cubical.Foundations.Equiv.Properties.html#7790" class="Bound">s</a> <a id="7792" class="Symbol">→</a> <a id="7794" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a>
                             <a id="7840" class="Symbol">λ</a> <a id="7842" href="Cubical.Foundations.Equiv.Properties.html#7842" class="Bound">η</a> <a id="7844" class="Symbol">→</a> <a id="7846" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a>
                               <a id="7887" class="Symbol">λ</a> <a id="7889" href="Cubical.Foundations.Equiv.Properties.html#7889" class="Bound">x</a> <a id="7891" class="Symbol">→</a> <a id="7893" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="7920" class="Symbol">{</a><a id="7921" class="Argument">a₀₀</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="7929" href="Cubical.Foundations.Equiv.Properties.html#7889" class="Bound">x</a><a id="7930" class="Symbol">})</a> <a id="7933" class="Symbol">(</a><a id="7934" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="7943" href="Cubical.Foundations.Path.html#7377" class="Function">slideSquareEquiv</a><a id="7959" class="Symbol">))</a> <a id="7962" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
    <a id="7968" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7970" class="Symbol">_</a> <a id="7972" href="Cubical.Foundations.Equiv.Properties.html#6887" class="Function">rCoh2</a>
      <a id="7984" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="7987" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="8004" class="Symbol">(λ</a> <a id="8007" href="Cubical.Foundations.Equiv.Properties.html#8007" class="Bound">s</a> <a id="8009" class="Symbol">→</a> <a id="8011" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="8020" href="Cubical.Data.Sigma.Properties.html#6212" class="Function">Σ-Π-≃</a><a id="8025" class="Symbol">)</a> <a id="8027" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
    <a id="8033" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8035" class="Symbol">_</a> <a id="8037" href="Cubical.Foundations.Equiv.Properties.html#7015" class="Function">rCoh3</a>
      <a id="8049" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="8052" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="8069" class="Symbol">(λ</a> <a id="8072" href="Cubical.Foundations.Equiv.Properties.html#8072" class="Bound">s</a> <a id="8074" class="Symbol">→</a> <a id="8076" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="8086" class="Symbol">λ</a> <a id="8088" href="Cubical.Foundations.Equiv.Properties.html#8088" class="Bound">x</a> <a id="8090" class="Symbol">→</a> <a id="8092" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a><a id="8103" class="Symbol">)</a> <a id="8105" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
    <a id="8111" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8113" class="Symbol">_</a> <a id="8115" href="Cubical.Foundations.Equiv.Properties.html#7141" class="Function">rCoh4</a>
      <a id="8127" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>
    <a id="8133" class="Keyword">where</a> <a id="8139" class="Keyword">open</a> <a id="8144" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a>

  <a id="8157" href="Cubical.Foundations.Equiv.Properties.html#8157" class="Function">goal</a> <a id="8162" class="Symbol">:</a> <a id="8164" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8171" class="Symbol">(</a><a id="8172" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="8182" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a><a id="8183" class="Symbol">)</a>
  <a id="8187" href="Cubical.Foundations.Equiv.Properties.html#8157" class="Function">goal</a> <a id="8192" class="Symbol">=</a> <a id="8194" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8200" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8212" class="Symbol">(</a><a id="8213" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8216" href="Cubical.Foundations.Equiv.Properties.html#7258" class="Function">characterization</a><a id="8232" class="Symbol">))</a>
    <a id="8239" class="Symbol">(</a><a id="8240" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="8248" class="Symbol">(</a><a id="8249" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="8264" class="Symbol">(</a><a id="8265" href="Cubical.Foundations.Equiv.Properties.html#2587" class="Function">isEquiv→isContrHasSection</a> <a id="8291" href="Cubical.Foundations.Equiv.Properties.html#6720" class="Function">equivF</a><a id="8297" class="Symbol">))</a>
             <a id="8313" class="Symbol">λ</a> <a id="8315" href="Cubical.Foundations.Equiv.Properties.html#8315" class="Bound">s</a> <a id="8317" class="Symbol">→</a> <a id="8319" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="8327" class="Symbol">λ</a> <a id="8329" href="Cubical.Foundations.Equiv.Properties.html#8329" class="Bound">x</a> <a id="8331" class="Symbol">→</a> <a id="8333" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.Foundations.Equiv.Properties.html#6720" class="Function">equivF</a> <a id="8370" class="Symbol">.</a><a id="8371" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Foundations.Equiv.Properties.html#6688" class="Bound">f</a> <a id="8386" href="Cubical.Foundations.Equiv.Properties.html#8329" class="Bound">x</a><a id="8387" class="Symbol">)))</a> <a id="8391" class="Symbol">_</a> <a id="8393" class="Symbol">_)</a>

<a id="8397" class="Comment">-- loop spaces connected by a path are equivalent</a>
<a id="conjugatePathEquiv"></a><a id="8447" href="Cubical.Foundations.Equiv.Properties.html#8447" class="Function">conjugatePathEquiv</a> <a id="8466" class="Symbol">:</a> <a id="8468" class="Symbol">{</a><a id="8469" href="Cubical.Foundations.Equiv.Properties.html#8469" class="Bound">A</a> <a id="8471" class="Symbol">:</a> <a id="8473" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8478" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="8479" class="Symbol">}</a> <a id="8481" class="Symbol">{</a><a id="8482" href="Cubical.Foundations.Equiv.Properties.html#8482" class="Bound">a</a> <a id="8484" href="Cubical.Foundations.Equiv.Properties.html#8484" class="Bound">b</a> <a id="8486" class="Symbol">:</a> <a id="8488" href="Cubical.Foundations.Equiv.Properties.html#8469" class="Bound">A</a><a id="8489" class="Symbol">}</a> <a id="8491" class="Symbol">(</a><a id="8492" href="Cubical.Foundations.Equiv.Properties.html#8492" class="Bound">p</a> <a id="8494" class="Symbol">:</a> <a id="8496" href="Cubical.Foundations.Equiv.Properties.html#8482" class="Bound">a</a> <a id="8498" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8500" href="Cubical.Foundations.Equiv.Properties.html#8484" class="Bound">b</a><a id="8501" class="Symbol">)</a> <a id="8503" class="Symbol">→</a> <a id="8505" class="Symbol">(</a><a id="8506" href="Cubical.Foundations.Equiv.Properties.html#8482" class="Bound">a</a> <a id="8508" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8510" href="Cubical.Foundations.Equiv.Properties.html#8482" class="Bound">a</a><a id="8511" class="Symbol">)</a> <a id="8513" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8515" class="Symbol">(</a><a id="8516" href="Cubical.Foundations.Equiv.Properties.html#8484" class="Bound">b</a> <a id="8518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8520" href="Cubical.Foundations.Equiv.Properties.html#8484" class="Bound">b</a><a id="8521" class="Symbol">)</a>
<a id="8523" href="Cubical.Foundations.Equiv.Properties.html#8447" class="Function">conjugatePathEquiv</a> <a id="8542" href="Cubical.Foundations.Equiv.Properties.html#8542" class="Bound">p</a> <a id="8544" class="Symbol">=</a> <a id="8546" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="8556" class="Symbol">(</a><a id="8557" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="8572" href="Cubical.Foundations.Equiv.Properties.html#8542" class="Bound">p</a><a id="8573" class="Symbol">)</a> <a id="8575" class="Symbol">(</a><a id="8576" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="8591" class="Symbol">(</a><a id="8592" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8596" href="Cubical.Foundations.Equiv.Properties.html#8542" class="Bound">p</a><a id="8597" class="Symbol">))</a>

<a id="8601" class="Comment">-- composition on the right induces an equivalence of path types</a>
<a id="compr≡Equiv"></a><a id="8666" href="Cubical.Foundations.Equiv.Properties.html#8666" class="Function">compr≡Equiv</a> <a id="8678" class="Symbol">:</a> <a id="8680" class="Symbol">{</a><a id="8681" href="Cubical.Foundations.Equiv.Properties.html#8681" class="Bound">A</a> <a id="8683" class="Symbol">:</a> <a id="8685" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8690" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="8691" class="Symbol">}</a> <a id="8693" class="Symbol">{</a><a id="8694" href="Cubical.Foundations.Equiv.Properties.html#8694" class="Bound">a</a> <a id="8696" href="Cubical.Foundations.Equiv.Properties.html#8696" class="Bound">b</a> <a id="8698" href="Cubical.Foundations.Equiv.Properties.html#8698" class="Bound">c</a> <a id="8700" class="Symbol">:</a> <a id="8702" href="Cubical.Foundations.Equiv.Properties.html#8681" class="Bound">A</a><a id="8703" class="Symbol">}</a> <a id="8705" class="Symbol">(</a><a id="8706" href="Cubical.Foundations.Equiv.Properties.html#8706" class="Bound">p</a> <a id="8708" href="Cubical.Foundations.Equiv.Properties.html#8708" class="Bound">q</a> <a id="8710" class="Symbol">:</a> <a id="8712" href="Cubical.Foundations.Equiv.Properties.html#8694" class="Bound">a</a> <a id="8714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8716" href="Cubical.Foundations.Equiv.Properties.html#8696" class="Bound">b</a><a id="8717" class="Symbol">)</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Cubical.Foundations.Equiv.Properties.html#8720" class="Bound">r</a> <a id="8722" class="Symbol">:</a> <a id="8724" href="Cubical.Foundations.Equiv.Properties.html#8696" class="Bound">b</a> <a id="8726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8728" href="Cubical.Foundations.Equiv.Properties.html#8698" class="Bound">c</a><a id="8729" class="Symbol">)</a> <a id="8731" class="Symbol">→</a> <a id="8733" class="Symbol">(</a><a id="8734" href="Cubical.Foundations.Equiv.Properties.html#8706" class="Bound">p</a> <a id="8736" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8738" href="Cubical.Foundations.Equiv.Properties.html#8708" class="Bound">q</a><a id="8739" class="Symbol">)</a> <a id="8741" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8743" class="Symbol">(</a><a id="8744" href="Cubical.Foundations.Equiv.Properties.html#8706" class="Bound">p</a> <a id="8746" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8748" href="Cubical.Foundations.Equiv.Properties.html#8720" class="Bound">r</a> <a id="8750" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8752" href="Cubical.Foundations.Equiv.Properties.html#8708" class="Bound">q</a> <a id="8754" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8756" href="Cubical.Foundations.Equiv.Properties.html#8720" class="Bound">r</a><a id="8757" class="Symbol">)</a>
<a id="8759" href="Cubical.Foundations.Equiv.Properties.html#8666" class="Function">compr≡Equiv</a> <a id="8771" href="Cubical.Foundations.Equiv.Properties.html#8771" class="Bound">p</a> <a id="8773" href="Cubical.Foundations.Equiv.Properties.html#8773" class="Bound">q</a> <a id="8775" href="Cubical.Foundations.Equiv.Properties.html#8775" class="Bound">r</a> <a id="8777" class="Symbol">=</a> <a id="8779" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="8789" class="Symbol">((λ</a> <a id="8793" href="Cubical.Foundations.Equiv.Properties.html#8793" class="Bound">s</a> <a id="8795" class="Symbol">→</a> <a id="8797" href="Cubical.Foundations.Equiv.Properties.html#8793" class="Bound">s</a> <a id="8799" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8801" href="Cubical.Foundations.Equiv.Properties.html#8775" class="Bound">r</a><a id="8802" class="Symbol">)</a> <a id="8804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8806" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="8824" href="Cubical.Foundations.Equiv.Properties.html#8775" class="Bound">r</a><a id="8825" class="Symbol">)</a>

<a id="8828" class="Comment">-- composition on the left induces an equivalence of path types</a>
<a id="compl≡Equiv"></a><a id="8892" href="Cubical.Foundations.Equiv.Properties.html#8892" class="Function">compl≡Equiv</a> <a id="8904" class="Symbol">:</a> <a id="8906" class="Symbol">{</a><a id="8907" href="Cubical.Foundations.Equiv.Properties.html#8907" class="Bound">A</a> <a id="8909" class="Symbol">:</a> <a id="8911" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8916" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="8917" class="Symbol">}</a> <a id="8919" class="Symbol">{</a><a id="8920" href="Cubical.Foundations.Equiv.Properties.html#8920" class="Bound">a</a> <a id="8922" href="Cubical.Foundations.Equiv.Properties.html#8922" class="Bound">b</a> <a id="8924" href="Cubical.Foundations.Equiv.Properties.html#8924" class="Bound">c</a> <a id="8926" class="Symbol">:</a> <a id="8928" href="Cubical.Foundations.Equiv.Properties.html#8907" class="Bound">A</a><a id="8929" class="Symbol">}</a> <a id="8931" class="Symbol">(</a><a id="8932" href="Cubical.Foundations.Equiv.Properties.html#8932" class="Bound">p</a> <a id="8934" class="Symbol">:</a> <a id="8936" href="Cubical.Foundations.Equiv.Properties.html#8920" class="Bound">a</a> <a id="8938" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8940" href="Cubical.Foundations.Equiv.Properties.html#8922" class="Bound">b</a><a id="8941" class="Symbol">)</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Cubical.Foundations.Equiv.Properties.html#8944" class="Bound">q</a> <a id="8946" href="Cubical.Foundations.Equiv.Properties.html#8946" class="Bound">r</a> <a id="8948" class="Symbol">:</a> <a id="8950" href="Cubical.Foundations.Equiv.Properties.html#8922" class="Bound">b</a> <a id="8952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8954" href="Cubical.Foundations.Equiv.Properties.html#8924" class="Bound">c</a><a id="8955" class="Symbol">)</a> <a id="8957" class="Symbol">→</a> <a id="8959" class="Symbol">(</a><a id="8960" href="Cubical.Foundations.Equiv.Properties.html#8944" class="Bound">q</a> <a id="8962" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8964" href="Cubical.Foundations.Equiv.Properties.html#8946" class="Bound">r</a><a id="8965" class="Symbol">)</a> <a id="8967" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8969" class="Symbol">(</a><a id="8970" href="Cubical.Foundations.Equiv.Properties.html#8932" class="Bound">p</a> <a id="8972" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8974" href="Cubical.Foundations.Equiv.Properties.html#8944" class="Bound">q</a> <a id="8976" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8978" href="Cubical.Foundations.Equiv.Properties.html#8932" class="Bound">p</a> <a id="8980" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8982" href="Cubical.Foundations.Equiv.Properties.html#8946" class="Bound">r</a><a id="8983" class="Symbol">)</a>
<a id="8985" href="Cubical.Foundations.Equiv.Properties.html#8892" class="Function">compl≡Equiv</a> <a id="8997" href="Cubical.Foundations.Equiv.Properties.html#8997" class="Bound">p</a> <a id="8999" href="Cubical.Foundations.Equiv.Properties.html#8999" class="Bound">q</a> <a id="9001" href="Cubical.Foundations.Equiv.Properties.html#9001" class="Bound">r</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="9015" class="Symbol">((λ</a> <a id="9019" href="Cubical.Foundations.Equiv.Properties.html#9019" class="Bound">s</a> <a id="9021" class="Symbol">→</a> <a id="9023" href="Cubical.Foundations.Equiv.Properties.html#8997" class="Bound">p</a> <a id="9025" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9027" href="Cubical.Foundations.Equiv.Properties.html#9019" class="Bound">s</a><a id="9028" class="Symbol">)</a> <a id="9030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="9051" href="Cubical.Foundations.Equiv.Properties.html#8997" class="Bound">p</a><a id="9052" class="Symbol">))</a>

<a id="isEquivFromIsContr"></a><a id="9056" href="Cubical.Foundations.Equiv.Properties.html#9056" class="Function">isEquivFromIsContr</a> <a id="9075" class="Symbol">:</a> <a id="9077" class="Symbol">{</a><a id="9078" href="Cubical.Foundations.Equiv.Properties.html#9078" class="Bound">A</a> <a id="9080" class="Symbol">:</a> <a id="9082" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9087" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="9088" class="Symbol">}</a> <a id="9090" class="Symbol">{</a><a id="9091" href="Cubical.Foundations.Equiv.Properties.html#9091" class="Bound">B</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9100" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="9102" class="Symbol">}</a>
                   <a id="9123" class="Symbol">→</a> <a id="9125" class="Symbol">(</a><a id="9126" href="Cubical.Foundations.Equiv.Properties.html#9126" class="Bound">f</a> <a id="9128" class="Symbol">:</a> <a id="9130" href="Cubical.Foundations.Equiv.Properties.html#9078" class="Bound">A</a> <a id="9132" class="Symbol">→</a> <a id="9134" href="Cubical.Foundations.Equiv.Properties.html#9091" class="Bound">B</a><a id="9135" class="Symbol">)</a> <a id="9137" class="Symbol">→</a> <a id="9139" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9147" href="Cubical.Foundations.Equiv.Properties.html#9078" class="Bound">A</a> <a id="9149" class="Symbol">→</a> <a id="9151" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9159" href="Cubical.Foundations.Equiv.Properties.html#9091" class="Bound">B</a>
                   <a id="9180" class="Symbol">→</a> <a id="9182" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9190" href="Cubical.Foundations.Equiv.Properties.html#9126" class="Bound">f</a>
<a id="9192" href="Cubical.Foundations.Equiv.Properties.html#9056" class="Function">isEquivFromIsContr</a> <a id="9211" href="Cubical.Foundations.Equiv.Properties.html#9211" class="Bound">f</a> <a id="9213" href="Cubical.Foundations.Equiv.Properties.html#9213" class="Bound">isContrA</a> <a id="9222" href="Cubical.Foundations.Equiv.Properties.html#9222" class="Bound">isContrB</a> <a id="9231" class="Symbol">=</a>
  <a id="9235" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9241" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9249" class="Symbol">(λ</a> <a id="9252" href="Cubical.Foundations.Equiv.Properties.html#9252" class="Bound">i</a> <a id="9254" href="Cubical.Foundations.Equiv.Properties.html#9254" class="Bound">x</a> <a id="9256" class="Symbol">→</a> <a id="9258" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="9273" href="Cubical.Foundations.Equiv.Properties.html#9222" class="Bound">isContrB</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9287" href="Cubical.Foundations.Equiv.Properties.html#9321" class="Function">B≃A</a> <a id="9291" href="Cubical.Foundations.Equiv.Properties.html#9254" class="Bound">x</a><a id="9292" class="Symbol">)</a> <a id="9294" class="Symbol">(</a><a id="9295" href="Cubical.Foundations.Equiv.Properties.html#9211" class="Bound">f</a> <a id="9297" href="Cubical.Foundations.Equiv.Properties.html#9254" class="Bound">x</a><a id="9298" class="Symbol">)</a> <a id="9300" href="Cubical.Foundations.Equiv.Properties.html#9252" class="Bound">i</a><a id="9301" class="Symbol">)</a> <a id="9303" class="Symbol">(</a><a id="9304" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9308" href="Cubical.Foundations.Equiv.Properties.html#9321" class="Function">B≃A</a><a id="9311" class="Symbol">)</a>
  <a id="9315" class="Keyword">where</a> <a id="9321" href="Cubical.Foundations.Equiv.Properties.html#9321" class="Function">B≃A</a> <a id="9325" class="Symbol">=</a> <a id="9327" href="Cubical.Foundations.Equiv.html#6140" class="Function">isContr→Equiv</a> <a id="9341" href="Cubical.Foundations.Equiv.Properties.html#9213" class="Bound">isContrA</a> <a id="9350" href="Cubical.Foundations.Equiv.Properties.html#9222" class="Bound">isContrB</a>

<a id="isEquiv[f∘equivFunA≃B]→isEquiv[f]"></a><a id="9360" href="Cubical.Foundations.Equiv.Properties.html#9360" class="Function">isEquiv[f∘equivFunA≃B]→isEquiv[f]</a> <a id="9394" class="Symbol">:</a> <a id="9396" class="Symbol">{</a><a id="9397" href="Cubical.Foundations.Equiv.Properties.html#9397" class="Bound">A</a> <a id="9399" class="Symbol">:</a> <a id="9401" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9406" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="9407" class="Symbol">}</a> <a id="9409" class="Symbol">{</a><a id="9410" href="Cubical.Foundations.Equiv.Properties.html#9410" class="Bound">B</a> <a id="9412" class="Symbol">:</a> <a id="9414" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9419" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="9421" class="Symbol">}</a> <a id="9423" class="Symbol">{</a><a id="9424" href="Cubical.Foundations.Equiv.Properties.html#9424" class="Bound">C</a> <a id="9426" class="Symbol">:</a> <a id="9428" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9433" href="Cubical.Foundations.Equiv.Properties.html#1000" class="Generalizable">ℓ&#39;&#39;</a><a id="9436" class="Symbol">}</a>
                 <a id="9455" class="Symbol">→</a> <a id="9457" class="Symbol">(</a><a id="9458" href="Cubical.Foundations.Equiv.Properties.html#9458" class="Bound">f</a> <a id="9460" class="Symbol">:</a> <a id="9462" href="Cubical.Foundations.Equiv.Properties.html#9410" class="Bound">B</a> <a id="9464" class="Symbol">→</a> <a id="9466" href="Cubical.Foundations.Equiv.Properties.html#9424" class="Bound">C</a><a id="9467" class="Symbol">)</a> <a id="9469" class="Symbol">(</a><a id="9470" href="Cubical.Foundations.Equiv.Properties.html#9470" class="Bound">A≃B</a> <a id="9474" class="Symbol">:</a> <a id="9476" href="Cubical.Foundations.Equiv.Properties.html#9397" class="Bound">A</a> <a id="9478" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9480" href="Cubical.Foundations.Equiv.Properties.html#9410" class="Bound">B</a><a id="9481" class="Symbol">)</a>
                 <a id="9500" class="Symbol">→</a> <a id="9502" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Cubical.Foundations.Equiv.Properties.html#9458" class="Bound">f</a> <a id="9513" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9515" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9524" href="Cubical.Foundations.Equiv.Properties.html#9470" class="Bound">A≃B</a><a id="9527" class="Symbol">)</a>
                 <a id="9546" class="Symbol">→</a> <a id="9548" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9556" href="Cubical.Foundations.Equiv.Properties.html#9458" class="Bound">f</a>
<a id="9558" href="Cubical.Foundations.Equiv.Properties.html#9360" class="Function">isEquiv[f∘equivFunA≃B]→isEquiv[f]</a> <a id="9592" href="Cubical.Foundations.Equiv.Properties.html#9592" class="Bound">f</a> <a id="9594" class="Symbol">(</a><a id="9595" href="Cubical.Foundations.Equiv.Properties.html#9595" class="Bound">g</a> <a id="9597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9599" href="Cubical.Foundations.Equiv.Properties.html#9599" class="Bound">gIsEquiv</a><a id="9607" class="Symbol">)</a> <a id="9609" href="Cubical.Foundations.Equiv.Properties.html#9609" class="Bound">f∘gIsEquiv</a>  <a id="9621" class="Symbol">=</a>
  <a id="9625" href="Cubical.Foundations.Equiv.html#10863" class="Function">precomposesToId→Equiv</a> <a id="9647" href="Cubical.Foundations.Equiv.Properties.html#9592" class="Bound">f</a> <a id="9649" class="Symbol">_</a> <a id="9651" href="Cubical.Foundations.Equiv.Properties.html#9672" class="Function">w</a> <a id="9653" href="Cubical.Foundations.Equiv.Properties.html#9795" class="Function">w&#39;</a>
    <a id="9660" class="Keyword">where</a>
      <a id="9672" href="Cubical.Foundations.Equiv.Properties.html#9672" class="Function">w</a> <a id="9674" class="Symbol">:</a> <a id="9676" href="Cubical.Foundations.Equiv.Properties.html#9592" class="Bound">f</a> <a id="9678" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9680" href="Cubical.Foundations.Equiv.Properties.html#9595" class="Bound">g</a> <a id="9682" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9684" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9693" class="Symbol">(</a><a id="9694" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9703" class="Symbol">(_</a> <a id="9706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9708" href="Cubical.Foundations.Equiv.Properties.html#9609" class="Bound">f∘gIsEquiv</a><a id="9718" class="Symbol">))</a> <a id="9721" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9723" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="9729" class="Symbol">_</a>
      <a id="9737" href="Cubical.Foundations.Equiv.Properties.html#9672" class="Function">w</a> <a id="9739" class="Symbol">=</a> <a id="9741" class="Symbol">(</a><a id="9742" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9747" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9751" class="Symbol">(</a><a id="9752" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="9769" class="Symbol">(_</a> <a id="9772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9774" href="Cubical.Foundations.Equiv.Properties.html#9609" class="Bound">f∘gIsEquiv</a><a id="9784" class="Symbol">)))</a>

      <a id="9795" href="Cubical.Foundations.Equiv.Properties.html#9795" class="Function">w&#39;</a> <a id="9798" class="Symbol">:</a> <a id="9800" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9808" class="Symbol">(</a><a id="9809" href="Cubical.Foundations.Equiv.Properties.html#9595" class="Bound">g</a> <a id="9811" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9813" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="9822" class="Symbol">(</a><a id="9823" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9832" class="Symbol">(_</a> <a id="9835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9837" href="Cubical.Foundations.Equiv.Properties.html#9609" class="Bound">f∘gIsEquiv</a><a id="9847" class="Symbol">)))</a>
      <a id="9857" href="Cubical.Foundations.Equiv.Properties.html#9795" class="Function">w&#39;</a> <a id="9860" class="Symbol">=</a> <a id="9862" class="Symbol">(</a><a id="9863" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9867" class="Symbol">(</a><a id="9868" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="9878" class="Symbol">(</a><a id="9879" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9888" class="Symbol">(_</a> <a id="9891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9893" href="Cubical.Foundations.Equiv.Properties.html#9609" class="Bound">f∘gIsEquiv</a><a id="9903" class="Symbol">)</a> <a id="9905" class="Symbol">)</a> <a id="9907" class="Symbol">(_</a> <a id="9910" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9912" href="Cubical.Foundations.Equiv.Properties.html#9599" class="Bound">gIsEquiv</a><a id="9920" class="Symbol">)))</a>

<a id="isEquiv[equivFunA≃B∘f]→isEquiv[f]"></a><a id="9925" href="Cubical.Foundations.Equiv.Properties.html#9925" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="9959" class="Symbol">:</a> <a id="9961" class="Symbol">{</a><a id="9962" href="Cubical.Foundations.Equiv.Properties.html#9962" class="Bound">A</a> <a id="9964" class="Symbol">:</a> <a id="9966" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9971" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="9972" class="Symbol">}</a> <a id="9974" class="Symbol">{</a><a id="9975" href="Cubical.Foundations.Equiv.Properties.html#9975" class="Bound">B</a> <a id="9977" class="Symbol">:</a> <a id="9979" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9984" href="Cubical.Foundations.Equiv.Properties.html#997" class="Generalizable">ℓ&#39;</a><a id="9986" class="Symbol">}</a> <a id="9988" class="Symbol">{</a><a id="9989" href="Cubical.Foundations.Equiv.Properties.html#9989" class="Bound">C</a> <a id="9991" class="Symbol">:</a> <a id="9993" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9998" href="Cubical.Foundations.Equiv.Properties.html#1000" class="Generalizable">ℓ&#39;&#39;</a><a id="10001" class="Symbol">}</a>
                 <a id="10020" class="Symbol">→</a> <a id="10022" class="Symbol">(</a><a id="10023" href="Cubical.Foundations.Equiv.Properties.html#10023" class="Bound">f</a> <a id="10025" class="Symbol">:</a> <a id="10027" href="Cubical.Foundations.Equiv.Properties.html#9989" class="Bound">C</a> <a id="10029" class="Symbol">→</a> <a id="10031" href="Cubical.Foundations.Equiv.Properties.html#9962" class="Bound">A</a><a id="10032" class="Symbol">)</a> <a id="10034" class="Symbol">(</a><a id="10035" href="Cubical.Foundations.Equiv.Properties.html#10035" class="Bound">A≃B</a> <a id="10039" class="Symbol">:</a> <a id="10041" href="Cubical.Foundations.Equiv.Properties.html#9962" class="Bound">A</a> <a id="10043" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10045" href="Cubical.Foundations.Equiv.Properties.html#9975" class="Bound">B</a><a id="10046" class="Symbol">)</a>
                 <a id="10065" class="Symbol">→</a> <a id="10067" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10075" class="Symbol">(</a><a id="10076" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10085" href="Cubical.Foundations.Equiv.Properties.html#10035" class="Bound">A≃B</a> <a id="10089" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10091" href="Cubical.Foundations.Equiv.Properties.html#10023" class="Bound">f</a><a id="10092" class="Symbol">)</a>
                 <a id="10111" class="Symbol">→</a> <a id="10113" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10121" href="Cubical.Foundations.Equiv.Properties.html#10023" class="Bound">f</a>
<a id="10123" href="Cubical.Foundations.Equiv.Properties.html#9925" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="10157" href="Cubical.Foundations.Equiv.Properties.html#10157" class="Bound">f</a> <a id="10159" class="Symbol">(</a><a id="10160" href="Cubical.Foundations.Equiv.Properties.html#10160" class="Bound">g</a> <a id="10162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10164" href="Cubical.Foundations.Equiv.Properties.html#10164" class="Bound">gIsEquiv</a><a id="10172" class="Symbol">)</a> <a id="10174" href="Cubical.Foundations.Equiv.Properties.html#10174" class="Bound">g∘fIsEquiv</a>  <a id="10186" class="Symbol">=</a>
  <a id="10190" href="Cubical.Foundations.Equiv.html#10446" class="Function">composesToId→Equiv</a> <a id="10209" class="Symbol">_</a> <a id="10211" href="Cubical.Foundations.Equiv.Properties.html#10157" class="Bound">f</a> <a id="10213" href="Cubical.Foundations.Equiv.Properties.html#10234" class="Function">w</a> <a id="10215" href="Cubical.Foundations.Equiv.Properties.html#10357" class="Function">w&#39;</a>
    <a id="10222" class="Keyword">where</a>
      <a id="10234" href="Cubical.Foundations.Equiv.Properties.html#10234" class="Function">w</a> <a id="10236" class="Symbol">:</a> <a id="10238" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10247" class="Symbol">(</a><a id="10248" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10257" class="Symbol">(_</a> <a id="10260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10262" href="Cubical.Foundations.Equiv.Properties.html#10174" class="Bound">g∘fIsEquiv</a><a id="10272" class="Symbol">))</a> <a id="10275" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10277" href="Cubical.Foundations.Equiv.Properties.html#10160" class="Bound">g</a> <a id="10279" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10281" href="Cubical.Foundations.Equiv.Properties.html#10157" class="Bound">f</a> <a id="10283" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10285" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="10291" class="Symbol">_</a>
      <a id="10299" href="Cubical.Foundations.Equiv.Properties.html#10234" class="Function">w</a> <a id="10301" class="Symbol">=</a> <a id="10303" class="Symbol">(</a><a id="10304" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10309" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10313" class="Symbol">(</a><a id="10314" href="Cubical.Foundations.Equiv.html#5067" class="Function">invEquiv-is-rinv</a> <a id="10331" class="Symbol">(_</a> <a id="10334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10336" href="Cubical.Foundations.Equiv.Properties.html#10174" class="Bound">g∘fIsEquiv</a><a id="10346" class="Symbol">)))</a>

      <a id="10357" href="Cubical.Foundations.Equiv.Properties.html#10357" class="Function">w&#39;</a> <a id="10360" class="Symbol">:</a> <a id="10362" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10370" class="Symbol">(</a><a id="10371" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10380" class="Symbol">(</a><a id="10381" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10390" class="Symbol">(_</a> <a id="10393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10395" href="Cubical.Foundations.Equiv.Properties.html#10174" class="Bound">g∘fIsEquiv</a><a id="10405" class="Symbol">))</a> <a id="10408" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10410" href="Cubical.Foundations.Equiv.Properties.html#10160" class="Bound">g</a><a id="10411" class="Symbol">)</a>
      <a id="10419" href="Cubical.Foundations.Equiv.Properties.html#10357" class="Function">w&#39;</a> <a id="10422" class="Symbol">=</a> <a id="10424" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10428" class="Symbol">(</a><a id="10429" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10439" class="Symbol">(_</a> <a id="10442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10444" href="Cubical.Foundations.Equiv.Properties.html#10164" class="Bound">gIsEquiv</a><a id="10452" class="Symbol">)</a> <a id="10454" class="Symbol">(</a><a id="10455" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10464" class="Symbol">(_</a> <a id="10467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10469" href="Cubical.Foundations.Equiv.Properties.html#10174" class="Bound">g∘fIsEquiv</a><a id="10479" class="Symbol">)))</a>

<a id="isPointedTarget→isEquiv→isEquiv"></a><a id="10484" href="Cubical.Foundations.Equiv.Properties.html#10484" class="Function">isPointedTarget→isEquiv→isEquiv</a> <a id="10516" class="Symbol">:</a> <a id="10518" class="Symbol">{</a><a id="10519" href="Cubical.Foundations.Equiv.Properties.html#10519" class="Bound">A</a> <a id="10521" href="Cubical.Foundations.Equiv.Properties.html#10521" class="Bound">B</a> <a id="10523" class="Symbol">:</a> <a id="10525" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10530" href="Cubical.Foundations.Equiv.Properties.html#995" class="Generalizable">ℓ</a><a id="10531" class="Symbol">}</a> <a id="10533" class="Symbol">(</a><a id="10534" href="Cubical.Foundations.Equiv.Properties.html#10534" class="Bound">f</a> <a id="10536" class="Symbol">:</a> <a id="10538" href="Cubical.Foundations.Equiv.Properties.html#10519" class="Bound">A</a> <a id="10540" class="Symbol">→</a> <a id="10542" href="Cubical.Foundations.Equiv.Properties.html#10521" class="Bound">B</a><a id="10543" class="Symbol">)</a>
    <a id="10549" class="Symbol">→</a> <a id="10551" class="Symbol">(</a><a id="10552" href="Cubical.Foundations.Equiv.Properties.html#10521" class="Bound">B</a> <a id="10554" class="Symbol">→</a> <a id="10556" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10564" href="Cubical.Foundations.Equiv.Properties.html#10534" class="Bound">f</a><a id="10565" class="Symbol">)</a> <a id="10567" class="Symbol">→</a> <a id="10569" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10577" href="Cubical.Foundations.Equiv.Properties.html#10534" class="Bound">f</a>
<a id="10579" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10591" class="Symbol">(</a><a id="10592" href="Cubical.Foundations.Equiv.Properties.html#10484" class="Function">isPointedTarget→isEquiv→isEquiv</a> <a id="10624" href="Cubical.Foundations.Equiv.Properties.html#10624" class="Bound">f</a> <a id="10626" href="Cubical.Foundations.Equiv.Properties.html#10626" class="Bound">hf</a><a id="10628" class="Symbol">)</a> <a id="10630" class="Symbol">=</a>
  <a id="10634" class="Symbol">λ</a> <a id="10636" href="Cubical.Foundations.Equiv.Properties.html#10636" class="Bound">y</a> <a id="10638" class="Symbol">→</a> <a id="10640" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10652" class="Symbol">(</a><a id="10653" href="Cubical.Foundations.Equiv.Properties.html#10626" class="Bound">hf</a> <a id="10656" href="Cubical.Foundations.Equiv.Properties.html#10636" class="Bound">y</a><a id="10657" class="Symbol">)</a> <a id="10659" href="Cubical.Foundations.Equiv.Properties.html#10636" class="Bound">y</a>

<a id="10662" class="Keyword">module</a> <a id="10669" href="Cubical.Foundations.Equiv.Properties.html#10669" class="Module">_</a> <a id="10671" class="Symbol">{</a><a id="10672" href="Cubical.Foundations.Equiv.Properties.html#10672" class="Bound">ℓ</a> <a id="10674" href="Cubical.Foundations.Equiv.Properties.html#10674" class="Bound">ℓ&#39;</a> <a id="10677" href="Cubical.Foundations.Equiv.Properties.html#10677" class="Bound">ℓ&#39;&#39;</a><a id="10680" class="Symbol">}</a> <a id="10682" class="Symbol">{</a><a id="10683" href="Cubical.Foundations.Equiv.Properties.html#10683" class="Bound">A</a> <a id="10685" class="Symbol">:</a> <a id="10687" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10692" href="Cubical.Foundations.Equiv.Properties.html#10672" class="Bound">ℓ</a><a id="10693" class="Symbol">}</a> <a id="10695" class="Symbol">{</a><a id="10696" href="Cubical.Foundations.Equiv.Properties.html#10696" class="Bound">A&#39;</a> <a id="10699" class="Symbol">:</a> <a id="10701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10706" href="Cubical.Foundations.Equiv.Properties.html#10674" class="Bound">ℓ&#39;</a><a id="10708" class="Symbol">}</a> <a id="10710" class="Symbol">{</a><a id="10711" href="Cubical.Foundations.Equiv.Properties.html#10711" class="Bound">C</a> <a id="10713" class="Symbol">:</a> <a id="10715" href="Cubical.Foundations.Equiv.Properties.html#10683" class="Bound">A</a> <a id="10717" class="Symbol">→</a> <a id="10719" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10724" href="Cubical.Foundations.Equiv.Properties.html#10677" class="Bound">ℓ&#39;&#39;</a><a id="10727" class="Symbol">}</a> <a id="10729" class="Symbol">(</a><a id="10730" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="10733" class="Symbol">:</a> <a id="10735" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10739" href="Cubical.Foundations.Equiv.Properties.html#10696" class="Bound">A&#39;</a> <a id="10742" href="Cubical.Foundations.Equiv.Properties.html#10683" class="Bound">A</a><a id="10743" class="Symbol">)</a> <a id="10745" class="Keyword">where</a>
  <a id="10753" class="Keyword">private</a>
    <a id="10765" href="Cubical.Foundations.Equiv.Properties.html#10765" class="Function">is*</a> <a id="10769" class="Symbol">=</a> <a id="10771" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="10783" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="10786" class="Symbol">.</a><a id="10787" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="10794" href="Cubical.Foundations.Equiv.Properties.html#10794" class="Function">domIsoDep</a> <a id="10804" class="Symbol">:</a> <a id="10806" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10810" class="Symbol">((</a><a id="10812" href="Cubical.Foundations.Equiv.Properties.html#10812" class="Bound">a</a> <a id="10814" class="Symbol">:</a> <a id="10816" href="Cubical.Foundations.Equiv.Properties.html#10683" class="Bound">A</a><a id="10817" class="Symbol">)</a> <a id="10819" class="Symbol">→</a> <a id="10821" href="Cubical.Foundations.Equiv.Properties.html#10711" class="Bound">C</a> <a id="10823" href="Cubical.Foundations.Equiv.Properties.html#10812" class="Bound">a</a><a id="10824" class="Symbol">)</a> <a id="10826" class="Symbol">((</a><a id="10828" href="Cubical.Foundations.Equiv.Properties.html#10828" class="Bound">a</a> <a id="10830" class="Symbol">:</a> <a id="10832" href="Cubical.Foundations.Equiv.Properties.html#10696" class="Bound">A&#39;</a><a id="10834" class="Symbol">)</a> <a id="10836" class="Symbol">→</a> <a id="10838" href="Cubical.Foundations.Equiv.Properties.html#10711" class="Bound">C</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10849" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="10852" href="Cubical.Foundations.Equiv.Properties.html#10828" class="Bound">a</a><a id="10853" class="Symbol">))</a>
  <a id="10858" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10866" href="Cubical.Foundations.Equiv.Properties.html#10794" class="Function">domIsoDep</a> <a id="10876" href="Cubical.Foundations.Equiv.Properties.html#10876" class="Bound">f</a> <a id="10878" href="Cubical.Foundations.Equiv.Properties.html#10878" class="Bound">x</a> <a id="10880" class="Symbol">=</a> <a id="10882" href="Cubical.Foundations.Equiv.Properties.html#10876" class="Bound">f</a> <a id="10884" class="Symbol">(</a><a id="10885" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10893" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="10896" href="Cubical.Foundations.Equiv.Properties.html#10878" class="Bound">x</a><a id="10897" class="Symbol">)</a>
  <a id="10901" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10909" href="Cubical.Foundations.Equiv.Properties.html#10794" class="Function">domIsoDep</a> <a id="10919" href="Cubical.Foundations.Equiv.Properties.html#10919" class="Bound">f</a> <a id="10921" href="Cubical.Foundations.Equiv.Properties.html#10921" class="Bound">x</a> <a id="10923" class="Symbol">=</a> <a id="10925" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10931" href="Cubical.Foundations.Equiv.Properties.html#10711" class="Bound">C</a> <a id="10933" class="Symbol">(</a><a id="10934" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="10949" href="Cubical.Foundations.Equiv.Properties.html#10765" class="Function">is*</a> <a id="10953" href="Cubical.Foundations.Equiv.Properties.html#10921" class="Bound">x</a><a id="10954" class="Symbol">)</a> <a id="10956" class="Symbol">(</a><a id="10957" href="Cubical.Foundations.Equiv.Properties.html#10919" class="Bound">f</a> <a id="10959" class="Symbol">(</a><a id="10960" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10968" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="10971" href="Cubical.Foundations.Equiv.Properties.html#10921" class="Bound">x</a><a id="10972" class="Symbol">))</a>
  <a id="10977" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10985" href="Cubical.Foundations.Equiv.Properties.html#10794" class="Function">domIsoDep</a> <a id="10995" href="Cubical.Foundations.Equiv.Properties.html#10995" class="Bound">f</a> <a id="10997" class="Symbol">=</a>
    <a id="11003" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11010" class="Symbol">λ</a> <a id="11012" href="Cubical.Foundations.Equiv.Properties.html#11012" class="Bound">x</a> <a id="11014" class="Symbol">→</a> <a id="11016" class="Symbol">(λ</a> <a id="11019" href="Cubical.Foundations.Equiv.Properties.html#11019" class="Bound">j</a> <a id="11021" class="Symbol">→</a> <a id="11023" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11029" href="Cubical.Foundations.Equiv.Properties.html#10711" class="Bound">C</a> <a id="11031" class="Symbol">(</a><a id="11032" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="11046" href="Cubical.Foundations.Equiv.Properties.html#10765" class="Function">is*</a> <a id="11050" href="Cubical.Foundations.Equiv.Properties.html#11012" class="Bound">x</a> <a id="11052" class="Symbol">(</a><a id="11053" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11055" href="Cubical.Foundations.Equiv.Properties.html#11019" class="Bound">j</a><a id="11056" class="Symbol">))</a>
      <a id="11065" class="Symbol">(</a><a id="11066" href="Cubical.Foundations.Equiv.Properties.html#10995" class="Bound">f</a> <a id="11068" class="Symbol">(</a><a id="11069" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11077" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="11080" class="Symbol">(</a><a id="11081" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11089" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="11092" href="Cubical.Foundations.Equiv.Properties.html#11012" class="Bound">x</a><a id="11093" class="Symbol">))))</a>
      <a id="11104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11106" class="Symbol">λ</a> <a id="11108" href="Cubical.Foundations.Equiv.Properties.html#11108" class="Bound">j</a> <a id="11110" class="Symbol">→</a> <a id="11112" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="11119" class="Symbol">(λ</a> <a id="11122" href="Cubical.Foundations.Equiv.Properties.html#11122" class="Bound">i</a> <a id="11124" class="Symbol">→</a> <a id="11126" href="Cubical.Foundations.Equiv.Properties.html#10711" class="Bound">C</a> <a id="11128" class="Symbol">(</a><a id="11129" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11137" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">is</a> <a id="11140" class="Symbol">(</a><a id="11141" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="11156" href="Cubical.Foundations.Equiv.Properties.html#10765" class="Function">is*</a> <a id="11160" href="Cubical.Foundations.Equiv.Properties.html#11012" class="Bound">x</a> <a id="11162" class="Symbol">(</a><a id="11163" href="Cubical.Foundations.Equiv.Properties.html#11122" class="Bound">i</a> <a id="11165" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="11167" href="Cubical.Foundations.Equiv.Properties.html#11108" class="Bound">j</a><a id="11168" class="Symbol">))))</a> <a id="11173" href="Cubical.Foundations.Equiv.Properties.html#11108" class="Bound">j</a>
          <a id="11185" class="Symbol">(</a><a id="11186" href="Cubical.Foundations.Equiv.Properties.html#10995" class="Bound">f</a> <a id="11188" class="Symbol">(</a><a id="11189" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="11204" href="Cubical.Foundations.Equiv.Properties.html#10765" class="Function">is*</a> <a id="11208" href="Cubical.Foundations.Equiv.Properties.html#11012" class="Bound">x</a> <a id="11210" href="Cubical.Foundations.Equiv.Properties.html#11108" class="Bound">j</a><a id="11211" class="Symbol">))</a>
  <a id="11216" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11224" href="Cubical.Foundations.Equiv.Properties.html#10794" class="Function">domIsoDep</a> <a id="11234" href="Cubical.Foundations.Equiv.Properties.html#11234" class="Bound">f</a> <a id="11236" href="Cubical.Foundations.Equiv.Properties.html#11236" class="Bound">j</a> <a id="11238" href="Cubical.Foundations.Equiv.Properties.html#11238" class="Bound">x</a> <a id="11240" class="Symbol">=</a>
    <a id="11246" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="11253" class="Symbol">(λ</a> <a id="11256" href="Cubical.Foundations.Equiv.Properties.html#11256" class="Bound">i</a> <a id="11258" class="Symbol">→</a> <a id="11260" href="Cubical.Foundations.Equiv.Properties.html#10711" class="Bound">C</a> <a id="11262" class="Symbol">(</a><a id="11263" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="11278" href="Cubical.Foundations.Equiv.Properties.html#10765" class="Function">is*</a> <a id="11282" href="Cubical.Foundations.Equiv.Properties.html#11238" class="Bound">x</a> <a id="11284" class="Symbol">(</a><a id="11285" href="Cubical.Foundations.Equiv.Properties.html#11256" class="Bound">i</a> <a id="11287" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="11289" href="Cubical.Foundations.Equiv.Properties.html#11236" class="Bound">j</a><a id="11290" class="Symbol">)))</a> <a id="11294" href="Cubical.Foundations.Equiv.Properties.html#11236" class="Bound">j</a> <a id="11296" class="Symbol">(</a><a id="11297" href="Cubical.Foundations.Equiv.Properties.html#11234" class="Bound">f</a> <a id="11299" class="Symbol">(</a><a id="11300" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="11315" href="Cubical.Foundations.Equiv.Properties.html#10765" class="Function">is*</a> <a id="11319" href="Cubical.Foundations.Equiv.Properties.html#11238" class="Bound">x</a> <a id="11321" href="Cubical.Foundations.Equiv.Properties.html#11236" class="Bound">j</a><a id="11322" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Theory about equivalences

Definitions are in Core/Glue.agda but re-exported by this module

- isEquiv is a proposition ([isPropIsEquiv])
- Any isomorphism is an equivalence ([isoToEquiv])

There are more statements about equivalences in Equiv/Properties.agda:

- if f is an equivalence then (cong f) is an equivalence
- if f is an equivalence then precomposition with f is an equivalence
- if f is an equivalence then postcomposition with f is an equivalence

-}</a>
<a id="469" class="Keyword">module</a> <a id="476" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a> <a id="502" class="Keyword">where</a>

<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a> <a id="678" class="Keyword">public</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="722" class="Keyword">private</a>
  <a id="732" class="Keyword">variable</a>
    <a id="745" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a> <a id="747" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a> <a id="750" href="Cubical.Foundations.Equiv.html#750" class="Generalizable">ℓ&#39;&#39;</a>  <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="767" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="769" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="771" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="773" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a> <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="782" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a>

<a id="785" class="Keyword">infixr</a> <a id="792" class="Number">30</a> <a id="795" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">_∙ₑ_</a>

<a id="equivIsEquiv"></a><a id="801" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">(</a><a id="817" href="Cubical.Foundations.Equiv.html#817" class="Bound">e</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="823" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="825" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="826" class="Symbol">)</a> <a id="828" class="Symbol">→</a> <a id="830" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="838" class="Symbol">(</a><a id="839" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="848" href="Cubical.Foundations.Equiv.html#817" class="Bound">e</a><a id="849" class="Symbol">)</a>
<a id="851" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="864" href="Cubical.Foundations.Equiv.html#864" class="Bound">e</a> <a id="866" class="Symbol">=</a> <a id="868" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="872" href="Cubical.Foundations.Equiv.html#864" class="Bound">e</a>

<a id="equivCtr"></a><a id="875" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="884" class="Symbol">:</a> <a id="886" class="Symbol">(</a><a id="887" href="Cubical.Foundations.Equiv.html#887" class="Bound">e</a> <a id="889" class="Symbol">:</a> <a id="891" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="893" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="895" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">(</a><a id="899" href="Cubical.Foundations.Equiv.html#899" class="Bound">y</a> <a id="901" class="Symbol">:</a> <a id="903" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="914" class="Symbol">(</a><a id="915" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="924" href="Cubical.Foundations.Equiv.html#887" class="Bound">e</a><a id="925" class="Symbol">)</a> <a id="927" href="Cubical.Foundations.Equiv.html#899" class="Bound">y</a>
<a id="929" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="938" href="Cubical.Foundations.Equiv.html#938" class="Bound">e</a> <a id="940" href="Cubical.Foundations.Equiv.html#940" class="Bound">y</a> <a id="942" class="Symbol">=</a> <a id="944" href="Cubical.Foundations.Equiv.html#938" class="Bound">e</a> <a id="946" class="Symbol">.</a><a id="947" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="951" class="Symbol">.</a><a id="952" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="964" href="Cubical.Foundations.Equiv.html#940" class="Bound">y</a> <a id="966" class="Symbol">.</a><a id="967" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="equivCtrPath"></a><a id="972" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="985" class="Symbol">:</a> <a id="987" class="Symbol">(</a><a id="988" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a> <a id="990" class="Symbol">:</a> <a id="992" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="994" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="996" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">(</a><a id="1000" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a>
  <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Foundations.Equiv.html#1012" class="Bound">v</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1032" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a><a id="1033" class="Symbol">)</a> <a id="1035" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1045" class="Symbol">_</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="1057" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a> <a id="1059" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a><a id="1060" class="Symbol">)</a> <a id="1062" href="Cubical.Foundations.Equiv.html#1012" class="Bound">v</a>
<a id="1064" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="1077" href="Cubical.Foundations.Equiv.html#1077" class="Bound">e</a> <a id="1079" href="Cubical.Foundations.Equiv.html#1079" class="Bound">y</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Equiv.html#1077" class="Bound">e</a> <a id="1085" class="Symbol">.</a><a id="1086" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1090" class="Symbol">.</a><a id="1091" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1103" href="Cubical.Foundations.Equiv.html#1079" class="Bound">y</a> <a id="1105" class="Symbol">.</a><a id="1106" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>


<a id="1112" class="Comment">-- Proof using isPropIsContr. This is slow and the direct proof below is better</a>

<a id="isPropIsEquiv&#39;"></a><a id="1193" href="Cubical.Foundations.Equiv.html#1193" class="Function">isPropIsEquiv&#39;</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Cubical.Foundations.Equiv.html#1211" class="Bound">f</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1240" href="Cubical.Foundations.Equiv.html#1211" class="Bound">f</a><a id="1241" class="Symbol">)</a>
<a id="1243" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Cubical.Foundations.Equiv.html#1193" class="Function">isPropIsEquiv&#39;</a> <a id="1271" href="Cubical.Foundations.Equiv.html#1271" class="Bound">f</a> <a id="1273" href="Cubical.Foundations.Equiv.html#1273" class="Bound">u0</a> <a id="1276" href="Cubical.Foundations.Equiv.html#1276" class="Bound">u1</a> <a id="1279" href="Cubical.Foundations.Equiv.html#1279" class="Bound">i</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a> <a id="1284" class="Symbol">=</a>
  <a id="1288" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Cubical.Foundations.Equiv.html#1273" class="Bound">u0</a> <a id="1306" class="Symbol">.</a><a id="1307" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1319" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a><a id="1320" class="Symbol">)</a> <a id="1322" class="Symbol">(</a><a id="1323" href="Cubical.Foundations.Equiv.html#1276" class="Bound">u1</a> <a id="1326" class="Symbol">.</a><a id="1327" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1339" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.Foundations.Equiv.html#1279" class="Bound">i</a>

<a id="1345" class="Comment">-- Direct proof that computes quite ok (can be optimized further if</a>
<a id="1413" class="Comment">-- necessary, see:</a>
<a id="1432" class="Comment">-- https://github.com/mortberg/cubicaltt/blob/pi4s3_dimclosures/examples/brunerie2.ctt#L562</a>

<a id="isPropIsEquiv"></a><a id="1525" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Foundations.Equiv.html#1542" class="Bound">f</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1571" href="Cubical.Foundations.Equiv.html#1542" class="Bound">f</a><a id="1572" class="Symbol">)</a>
<a id="1574" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1601" href="Cubical.Foundations.Equiv.html#1601" class="Bound">f</a> <a id="1603" href="Cubical.Foundations.Equiv.html#1603" class="Bound">p</a> <a id="1605" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1607" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">=</a>
  <a id="1616" class="Keyword">let</a> <a id="1620" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Cubical.Foundations.Equiv.html#1603" class="Bound">p</a> <a id="1627" class="Symbol">.</a><a id="1628" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1640" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1642" class="Symbol">.</a><a id="1643" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
      <a id="1653" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1660" class="Symbol">.</a><a id="1661" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1673" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1675" class="Symbol">.</a><a id="1676" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="1682" class="Keyword">in</a> <a id="1685" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1691" class="Symbol">.</a><a id="1692" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="1704" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1706" class="Symbol">.</a><a id="1707" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a>
   <a id="1717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1719" class="Symbol">λ</a> <a id="1721" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1723" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="1733" class="Symbol">(λ</a> <a id="1736" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a> <a id="1738" class="Symbol">→</a> <a id="1740" class="Symbol">λ</a> <a id="1742" class="Symbol">{</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1758" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1760" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a>
                            <a id="1790" class="Symbol">;</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1806" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1811" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1813" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1815" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a><a id="1816" class="Symbol">)</a>
                            <a id="1846" class="Symbol">;</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1866" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1871" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a><a id="1872" class="Symbol">))</a> <a id="1875" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a>
                            <a id="1905" class="Symbol">;</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1914" class="Symbol">)</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1920" class="Symbol">})</a>
                   <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1946" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1951" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1953" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a><a id="1954" class="Symbol">))</a>

<a id="equivPathP"></a><a id="1958" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a> <a id="1969" class="Symbol">:</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1985" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2002" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">{</a><a id="2007" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2013" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2016" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2018" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2020" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2022" class="Symbol">}</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2031" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2034" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2036" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2038" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2040" class="Symbol">}</a>
                 <a id="2059" class="Symbol">→</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Cubical.Foundations.Equiv.html#2062" class="Bound">h</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2072" class="Symbol">(λ</a> <a id="2075" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2081" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2087" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2093" class="Symbol">.</a><a id="2094" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a> <a id="2102" class="Symbol">.</a><a id="2103" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2106" class="Symbol">))</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2117" class="Symbol">(λ</a> <a id="2120" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2126" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a> <a id="2128" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2130" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2132" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a><a id="2133" class="Symbol">)</a> <a id="2135" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2137" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a>
<a id="2139" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a> <a id="2150" class="Symbol">{</a><a id="2151" class="Argument">e</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Cubical.Foundations.Equiv.html#2155" class="Bound">e</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">{</a><a id="2159" class="Argument">f</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="Cubical.Foundations.Equiv.html#2163" class="Bound">f</a><a id="2164" class="Symbol">}</a> <a id="2166" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2168" class="Symbol">=</a>
  <a id="2172" class="Symbol">λ</a> <a id="2174" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a> <a id="2176" class="Symbol">→</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2181" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a><a id="2182" class="Symbol">)</a> <a id="2184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2186" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="2199" class="Symbol">(λ</a> <a id="2202" href="Cubical.Foundations.Equiv.html#2202" class="Bound">i</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2223" href="Cubical.Foundations.Equiv.html#2202" class="Bound">i</a><a id="2224" class="Symbol">))</a> <a id="2227" class="Symbol">(</a><a id="2228" href="Cubical.Foundations.Equiv.html#2155" class="Bound">e</a> <a id="2230" class="Symbol">.</a><a id="2231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.Foundations.Equiv.html#2163" class="Bound">f</a> <a id="2239" class="Symbol">.</a><a id="2240" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a>

<a id="equivEq"></a><a id="2248" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="2256" class="Symbol">:</a> <a id="2258" class="Symbol">{</a><a id="2259" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2261" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a> <a id="2263" class="Symbol">:</a> <a id="2265" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="2267" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2269" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">→</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Cubical.Foundations.Equiv.html#2275" class="Bound">h</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2281" class="Symbol">.</a><a id="2282" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2288" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a> <a id="2290" class="Symbol">.</a><a id="2291" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2300" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2302" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a>
<a id="2304" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a>

<a id="2326" class="Keyword">module</a> <a id="2333" href="Cubical.Foundations.Equiv.html#2333" class="Module">_</a> <a id="2335" class="Symbol">{</a><a id="2336" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2365" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Keyword">where</a>
  <a id="2376" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Cubical.Foundations.Equiv.html#2340" class="Bound">A</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Cubical.Foundations.Equiv.html#2344" class="Bound">B</a>
  <a id="2394" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a>

  <a id="2409" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Cubical.Foundations.Equiv.html#2344" class="Bound">B</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Cubical.Foundations.Equiv.html#2340" class="Bound">A</a>
  <a id="2427" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2435" href="Cubical.Foundations.Equiv.html#2435" class="Bound">y</a> <a id="2437" class="Symbol">=</a> <a id="2439" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2446" class="Symbol">.</a><a id="2447" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2459" href="Cubical.Foundations.Equiv.html#2435" class="Bound">y</a> <a id="2461" class="Symbol">.</a><a id="2462" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2466" class="Symbol">.</a><a id="2467" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="2474" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2492" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2494" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a>
  <a id="2504" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2512" href="Cubical.Foundations.Equiv.html#2512" class="Bound">y</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2523" class="Symbol">.</a><a id="2524" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2536" href="Cubical.Foundations.Equiv.html#2512" class="Bound">y</a> <a id="2538" class="Symbol">.</a><a id="2539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2543" class="Symbol">.</a><a id="2544" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="2551" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2569" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2571" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a>
  <a id="2581" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2589" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a> <a id="2591" href="Cubical.Foundations.Equiv.html#2591" class="Bound">i</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2602" class="Symbol">.</a><a id="2603" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2618" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">.</a><a id="2622" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a> <a id="2629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2631" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2635" class="Symbol">)</a> <a id="2637" href="Cubical.Foundations.Equiv.html#2591" class="Bound">i</a> <a id="2639" class="Symbol">.</a><a id="2640" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="2647" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="2658" class="Symbol">:</a> <a id="2660" class="Symbol">∀</a> <a id="2662" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2685" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a><a id="2686" class="Symbol">))</a> <a id="2689" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2700" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2711" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a><a id="2712" class="Symbol">))</a> <a id="2715" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2722" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="2733" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a> <a id="2735" href="Cubical.Foundations.Equiv.html#2735" class="Bound">i</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2746" class="Symbol">.</a><a id="2747" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2762" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">.</a><a id="2766" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a> <a id="2773" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2779" class="Symbol">)</a> <a id="2781" href="Cubical.Foundations.Equiv.html#2735" class="Bound">i</a> <a id="2783" class="Symbol">.</a><a id="2784" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="2791" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="2804" class="Symbol">:</a> <a id="2806" class="Symbol">∀</a> <a id="2808" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2823" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a><a id="2824" class="Symbol">)</a> <a id="2826" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2828" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2833" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2844" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a><a id="2845" class="Symbol">)</a>
  <a id="2849" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="2862" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="2864" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2866" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2868" class="Symbol">=</a>
    <a id="2874" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="2886" class="Symbol">(λ</a> <a id="2889" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a> <a id="2891" class="Symbol">→</a> <a id="2893" class="Symbol">λ</a>
        <a id="2903" class="Symbol">{</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2912" class="Symbol">)</a> <a id="2914" class="Symbol">→</a> <a id="2916" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2927" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a>
        <a id="2940" class="Symbol">;</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2964" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2969" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2971" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2973" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a><a id="2974" class="Symbol">))</a>
        <a id="2985" class="Symbol">;</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2990" class="Symbol">=</a> <a id="2992" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3009" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="3014" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3016" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3018" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a><a id="3019" class="Symbol">))</a>
        <a id="3030" class="Symbol">;</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3039" class="Symbol">)</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="3045" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a>
        <a id="3055" class="Symbol">})</a>
      <a id="3064" class="Symbol">(</a><a id="3065" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3076" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="3078" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="3080" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a><a id="3081" class="Symbol">)</a>

<a id="3084" class="Keyword">module</a> <a id="3091" href="Cubical.Foundations.Equiv.html#3091" class="Module">_</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3100" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3102" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Keyword">where</a>
  <a id="3113" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Cubical.Foundations.Equiv.html#3102" class="Bound">B</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Cubical.Foundations.Equiv.html#3098" class="Bound">A</a>
  <a id="3129" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3145" class="Symbol">(</a><a id="3146" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3150" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3151" class="Symbol">)</a>

  <a id="3156" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3175" class="Symbol">.</a><a id="3176" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3179" class="Symbol">)</a> <a id="3181" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a>
  <a id="3189" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3210" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3211" class="Symbol">)</a>

  <a id="3216" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3235" class="Symbol">.</a><a id="3236" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3239" class="Symbol">)</a> <a id="3241" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a>
  <a id="3249" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3270" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3271" class="Symbol">)</a>

<a id="3274" class="Keyword">open</a> <a id="3279" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="equivToIso"></a><a id="3284" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">∀</a> <a id="3299" class="Symbol">{</a><a id="3300" href="Cubical.Foundations.Equiv.html#3300" class="Bound">ℓ</a> <a id="3302" href="Cubical.Foundations.Equiv.html#3302" class="Bound">ℓ&#39;</a><a id="3304" class="Symbol">}</a> <a id="3306" class="Symbol">{</a><a id="3307" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3309" class="Symbol">:</a> <a id="3311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3316" href="Cubical.Foundations.Equiv.html#3300" class="Bound">ℓ</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">{</a><a id="3320" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3329" href="Cubical.Foundations.Equiv.html#3302" class="Bound">ℓ&#39;</a><a id="3331" class="Symbol">}</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3337" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3339" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a> <a id="3341" class="Symbol">→</a> <a id="3343" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3347" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3349" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a>
<a id="3351" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3367" href="Cubical.Foundations.Equiv.html#3367" class="Bound">e</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Cubical.Foundations.Equiv.html#3367" class="Bound">e</a> <a id="3374" class="Symbol">.</a><a id="3375" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3379" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3395" href="Cubical.Foundations.Equiv.html#3395" class="Bound">e</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3406" href="Cubical.Foundations.Equiv.html#3395" class="Bound">e</a>
<a id="3408" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3424" href="Cubical.Foundations.Equiv.html#3424" class="Bound">e</a><a id="3425" class="Symbol">)</a> <a id="3427" class="Symbol">=</a> <a id="3429" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3435" href="Cubical.Foundations.Equiv.html#3424" class="Bound">e</a>
<a id="3437" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3453" href="Cubical.Foundations.Equiv.html#3453" class="Bound">e</a><a id="3454" class="Symbol">)</a>  <a id="3457" class="Symbol">=</a> <a id="3459" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3465" href="Cubical.Foundations.Equiv.html#3453" class="Bound">e</a>

<a id="3468" class="Comment">-- TODO: there should be a direct proof of this that doesn&#39;t use equivToIso</a>
<a id="invEquiv"></a><a id="3544" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3553" class="Symbol">:</a> <a id="3555" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3557" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3559" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3561" class="Symbol">→</a> <a id="3563" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3565" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3567" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="3569" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3578" href="Cubical.Foundations.Equiv.html#3578" class="Bound">e</a> <a id="3580" class="Symbol">=</a> <a id="3582" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3593" class="Symbol">(</a><a id="3594" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3613" href="Cubical.Foundations.Equiv.html#3578" class="Bound">e</a><a id="3614" class="Symbol">))</a>

<a id="invEquivIdEquiv"></a><a id="3618" href="Cubical.Foundations.Equiv.html#3618" class="Function">invEquivIdEquiv</a> <a id="3634" class="Symbol">:</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Cubical.Foundations.Equiv.html#3637" class="Bound">A</a> <a id="3639" class="Symbol">:</a> <a id="3641" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3646" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="3647" class="Symbol">)</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3660" class="Symbol">(</a><a id="3661" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3669" href="Cubical.Foundations.Equiv.html#3637" class="Bound">A</a><a id="3670" class="Symbol">)</a> <a id="3672" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3674" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3682" href="Cubical.Foundations.Equiv.html#3637" class="Bound">A</a>
<a id="3684" href="Cubical.Foundations.Equiv.html#3618" class="Function">invEquivIdEquiv</a> <a id="3700" class="Symbol">_</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="3712" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compEquiv"></a><a id="3718" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3732" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3734" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3736" class="Symbol">→</a> <a id="3738" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3740" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3742" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3748" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3750" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a>
<a id="3752" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3762" href="Cubical.Foundations.Equiv.html#3762" class="Bound">f</a> <a id="3764" href="Cubical.Foundations.Equiv.html#3764" class="Bound">g</a> <a id="3766" class="Symbol">.</a><a id="3767" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Cubical.Foundations.Equiv.html#3764" class="Bound">g</a> <a id="3775" class="Symbol">.</a><a id="3776" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3780" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3782" href="Cubical.Foundations.Equiv.html#3762" class="Bound">f</a> <a id="3784" class="Symbol">.</a><a id="3785" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3789" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3799" class="Symbol">{</a><a id="3800" class="Argument">A</a> <a id="3802" class="Symbol">=</a> <a id="3804" href="Cubical.Foundations.Equiv.html#3804" class="Bound">A</a><a id="3805" class="Symbol">}</a> <a id="3807" class="Symbol">{</a><a id="3808" class="Argument">C</a> <a id="3810" class="Symbol">=</a> <a id="3812" href="Cubical.Foundations.Equiv.html#3812" class="Bound">C</a><a id="3813" class="Symbol">}</a> <a id="3815" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="3817" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="3819" class="Symbol">.</a><a id="3820" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3824" class="Symbol">.</a><a id="3825" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3837" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a> <a id="3839" class="Symbol">=</a> <a id="3841" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a>
  <a id="3849" class="Keyword">where</a>
  <a id="3857" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="3871" class="Symbol">.</a><a id="3872" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3876" class="Symbol">.</a><a id="3877" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3889" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a> <a id="3891" class="Symbol">.</a><a id="3892" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="3899" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="3909" class="Symbol">:</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Cubical.Foundations.Equiv.html#3912" class="Bound">a</a> <a id="3914" class="Symbol">:</a> <a id="3916" href="Cubical.Foundations.Equiv.html#3804" class="Bound">A</a><a id="3917" class="Symbol">)</a> <a id="3919" class="Symbol">(</a><a id="3920" href="Cubical.Foundations.Equiv.html#3920" class="Bound">p</a> <a id="3922" class="Symbol">:</a> <a id="3924" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="3934" class="Symbol">.</a><a id="3935" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3939" href="Cubical.Foundations.Equiv.html#3912" class="Bound">a</a><a id="3940" class="Symbol">)</a> <a id="3942" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3944" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">→</a> <a id="3949" class="Symbol">_</a> <a id="3951" class="Comment">{- square in A -}</a>
  <a id="3971" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="3981" href="Cubical.Foundations.Equiv.html#3981" class="Bound">a</a> <a id="3983" href="Cubical.Foundations.Equiv.html#3983" class="Bound">p</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4016" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4018" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4020" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4023" class="Symbol">)</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="4036" class="Symbol">(_</a> <a id="4039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4041" href="Cubical.Foundations.Equiv.html#3983" class="Bound">p</a><a id="4042" class="Symbol">)))</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4053" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4055" href="Cubical.Foundations.Equiv.html#3981" class="Bound">a</a><a id="4056" class="Symbol">)</a>

  <a id="4061" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4067" class="Symbol">:</a> <a id="4069" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4087" class="Symbol">.</a><a id="4088" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4092" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4094" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4096" class="Symbol">.</a><a id="4097" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4100" class="Symbol">)</a> <a id="4102" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="4103" class="Symbol">)</a>
  <a id="4107" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4113" class="Symbol">.</a><a id="4114" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4118" class="Symbol">.</a><a id="4119" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4123" class="Symbol">=</a> <a id="4125" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4131" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4140" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4142" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="4143" class="Symbol">)</a>
  <a id="4147" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4153" class="Symbol">.</a><a id="4154" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4158" class="Symbol">.</a><a id="4159" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4163" class="Symbol">=</a> <a id="4165" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4173" class="Symbol">.</a><a id="4174" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4177" class="Symbol">)</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4186" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4195" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4197" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="4198" class="Symbol">))</a> <a id="4201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4203" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4209" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4211" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a>
  <a id="4215" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4221" class="Symbol">.</a><a id="4222" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Cubical.Foundations.Equiv.html#4227" class="Bound">a</a> <a id="4229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4231" href="Cubical.Foundations.Equiv.html#4231" class="Bound">p</a><a id="4232" class="Symbol">)</a> <a id="4234" href="Cubical.Foundations.Equiv.html#4234" class="Bound">i</a> <a id="4236" class="Symbol">.</a><a id="4237" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4241" class="Symbol">=</a> <a id="4243" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="4253" href="Cubical.Foundations.Equiv.html#4227" class="Bound">a</a> <a id="4255" href="Cubical.Foundations.Equiv.html#4231" class="Bound">p</a> <a id="4257" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4260" href="Cubical.Foundations.Equiv.html#4234" class="Bound">i</a>
  <a id="4264" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4270" class="Symbol">.</a><a id="4271" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4280" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a><a id="4281" class="Symbol">)</a> <a id="4283" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4285" class="Symbol">.</a><a id="4286" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4290" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4292" class="Symbol">=</a>
    <a id="4298" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="4310" class="Symbol">(λ</a> <a id="4313" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a> <a id="4315" class="Symbol">→</a> <a id="4317" class="Symbol">λ</a>
        <a id="4327" class="Symbol">{</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4336" class="Symbol">)</a> <a id="4338" class="Symbol">→</a> <a id="4340" href="Cubical.Foundations.Equiv.html#4535" class="Function">fSquare</a> <a id="4348" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a>
        <a id="4358" class="Symbol">;</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4367" class="Symbol">)</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4373" class="Symbol">.</a><a id="4374" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4381" class="Symbol">.</a><a id="4382" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="4397" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4399" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a> <a id="4401" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a> <a id="4403" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a><a id="4404" class="Symbol">))</a>
        <a id="4415" class="Symbol">;</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">→</a> <a id="4428" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="4438" class="Symbol">(_</a>  <a id="4442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4444" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a><a id="4445" class="Symbol">)</a> <a id="4447" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4449" class="Symbol">.</a><a id="4450" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4454" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a>
        <a id="4464" class="Symbol">})</a>
      <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4476" class="Symbol">.</a><a id="4477" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4488" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="4501" class="Symbol">(_</a> <a id="4504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4506" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a><a id="4507" class="Symbol">)</a> <a id="4509" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4511" class="Symbol">.</a><a id="4512" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="4515" class="Symbol">)</a> <a id="4517" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a><a id="4518" class="Symbol">))</a>
    <a id="4525" class="Keyword">where</a>
    <a id="4535" href="Cubical.Foundations.Equiv.html#4535" class="Function">fSquare</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4547" class="Symbol">→</a> <a id="4549" href="Cubical.Foundations.Equiv.html#3812" class="Bound">C</a>
    <a id="4555" href="Cubical.Foundations.Equiv.html#4535" class="Function">fSquare</a> <a id="4563" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4565" class="Symbol">=</a>
      <a id="4573" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
        <a id="4587" class="Symbol">(λ</a> <a id="4590" href="Cubical.Foundations.Equiv.html#4590" class="Bound">l</a> <a id="4592" class="Symbol">→</a> <a id="4594" class="Symbol">λ</a>
          <a id="4606" class="Symbol">{</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4611" class="Symbol">=</a> <a id="4613" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4615" class="Symbol">)</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4621" class="Symbol">.</a><a id="4622" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4626" class="Symbol">(</a><a id="4627" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4629" class="Symbol">.</a><a id="4630" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4641" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4643" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4645" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a><a id="4646" class="Symbol">))</a>
          <a id="4659" class="Symbol">;</a> <a id="4661" class="Symbol">(</a><a id="4662" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4664" class="Symbol">=</a> <a id="4666" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">→</a> <a id="4672" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4677" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4679" href="Cubical.Foundations.Equiv.html#4590" class="Bound">l</a><a id="4680" class="Symbol">)</a>
          <a id="4692" class="Symbol">;</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4697" class="Symbol">=</a> <a id="4699" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4701" class="Symbol">)</a> <a id="4703" class="Symbol">→</a> <a id="4705" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4707" class="Symbol">.</a><a id="4708" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4712" class="Symbol">(</a><a id="4713" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4719" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4721" class="Symbol">(</a><a id="4722" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4724" class="Symbol">.</a><a id="4725" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4729" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a><a id="4730" class="Symbol">)</a> <a id="4732" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a><a id="4733" class="Symbol">)</a>
          <a id="4745" class="Symbol">;</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a> <a id="4760" class="Symbol">(</a><a id="4761" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4763" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4765" href="Cubical.Foundations.Equiv.html#4590" class="Bound">l</a><a id="4766" class="Symbol">)</a>
          <a id="4778" class="Symbol">})</a>
        <a id="4789" class="Symbol">(</a><a id="4790" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4792" class="Symbol">.</a><a id="4793" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4800" class="Symbol">.</a><a id="4801" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4805" class="Symbol">.</a><a id="4806" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4821" class="Symbol">.</a><a id="4822" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4826" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a><a id="4827" class="Symbol">)</a> <a id="4829" class="Symbol">.</a><a id="4830" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4837" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4839" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4843" class="Symbol">)</a> <a id="4845" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4847" class="Symbol">.</a><a id="4848" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4852" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a><a id="4853" class="Symbol">))</a>

<a id="_∙ₑ_"></a><a id="4857" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">_∙ₑ_</a> <a id="4862" class="Symbol">=</a> <a id="4864" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>

<a id="compEquivIdEquiv"></a><a id="4875" href="Cubical.Foundations.Equiv.html#4875" class="Function">compEquivIdEquiv</a> <a id="4892" class="Symbol">:</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Cubical.Foundations.Equiv.html#4895" class="Bound">e</a> <a id="4897" class="Symbol">:</a> <a id="4899" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="4901" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4903" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="4904" class="Symbol">)</a> <a id="4906" class="Symbol">→</a> <a id="4908" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="4927" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="4928" class="Symbol">)</a> <a id="4930" href="Cubical.Foundations.Equiv.html#4895" class="Bound">e</a> <a id="4932" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4934" href="Cubical.Foundations.Equiv.html#4895" class="Bound">e</a>
<a id="4936" href="Cubical.Foundations.Equiv.html#4875" class="Function">compEquivIdEquiv</a> <a id="4953" href="Cubical.Foundations.Equiv.html#4953" class="Bound">e</a> <a id="4955" class="Symbol">=</a> <a id="4957" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="4965" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compEquivEquivId"></a><a id="4971" href="Cubical.Foundations.Equiv.html#4971" class="Function">compEquivEquivId</a> <a id="4988" class="Symbol">:</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Cubical.Foundations.Equiv.html#4991" class="Bound">e</a> <a id="4993" class="Symbol">:</a> <a id="4995" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="4997" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4999" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5000" class="Symbol">)</a> <a id="5002" class="Symbol">→</a> <a id="5004" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5014" href="Cubical.Foundations.Equiv.html#4991" class="Bound">e</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5025" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5026" class="Symbol">)</a> <a id="5028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5030" href="Cubical.Foundations.Equiv.html#4991" class="Bound">e</a>
<a id="5032" href="Cubical.Foundations.Equiv.html#4971" class="Function">compEquivEquivId</a> <a id="5049" href="Cubical.Foundations.Equiv.html#5049" class="Bound">e</a> <a id="5051" class="Symbol">=</a> <a id="5053" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5061" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invEquiv-is-rinv"></a><a id="5067" href="Cubical.Foundations.Equiv.html#5067" class="Function">invEquiv-is-rinv</a> <a id="5084" class="Symbol">:</a> <a id="5086" class="Symbol">(</a><a id="5087" href="Cubical.Foundations.Equiv.html#5087" class="Bound">e</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5093" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5095" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5096" class="Symbol">)</a> <a id="5098" class="Symbol">→</a> <a id="5100" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5110" href="Cubical.Foundations.Equiv.html#5087" class="Bound">e</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5122" href="Cubical.Foundations.Equiv.html#5087" class="Bound">e</a><a id="5123" class="Symbol">)</a> <a id="5125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5127" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5135" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="5137" href="Cubical.Foundations.Equiv.html#5067" class="Function">invEquiv-is-rinv</a> <a id="5154" href="Cubical.Foundations.Equiv.html#5154" class="Bound">e</a> <a id="5156" class="Symbol">=</a> <a id="5158" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="5181" href="Cubical.Foundations.Equiv.html#5154" class="Bound">e</a><a id="5182" class="Symbol">))</a>

<a id="invEquiv-is-linv"></a><a id="5186" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="5203" class="Symbol">:</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Foundations.Equiv.html#5206" class="Bound">e</a> <a id="5208" class="Symbol">:</a> <a id="5210" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5212" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5214" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">→</a> <a id="5219" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5239" href="Cubical.Foundations.Equiv.html#5206" class="Bound">e</a><a id="5240" class="Symbol">)</a> <a id="5242" href="Cubical.Foundations.Equiv.html#5206" class="Bound">e</a> <a id="5244" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5246" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5254" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="5256" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="5273" href="Cubical.Foundations.Equiv.html#5273" class="Bound">e</a> <a id="5275" class="Symbol">=</a> <a id="5277" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="5300" href="Cubical.Foundations.Equiv.html#5273" class="Bound">e</a><a id="5301" class="Symbol">))</a>

<a id="compEquiv-assoc"></a><a id="5305" href="Cubical.Foundations.Equiv.html#5305" class="Function">compEquiv-assoc</a> <a id="5321" class="Symbol">:</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Cubical.Foundations.Equiv.html#5324" class="Bound">f</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5330" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5332" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5333" class="Symbol">)</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Cubical.Foundations.Equiv.html#5336" class="Bound">g</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="5342" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5344" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="5345" class="Symbol">)</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Cubical.Foundations.Equiv.html#5348" class="Bound">h</a> <a id="5350" class="Symbol">:</a> <a id="5352" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="5354" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5356" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="5357" class="Symbol">)</a>
                <a id="5375" class="Symbol">→</a> <a id="5377" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5387" href="Cubical.Foundations.Equiv.html#5324" class="Bound">f</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5400" href="Cubical.Foundations.Equiv.html#5336" class="Bound">g</a> <a id="5402" href="Cubical.Foundations.Equiv.html#5348" class="Bound">h</a><a id="5403" class="Symbol">)</a> <a id="5405" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5407" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5428" href="Cubical.Foundations.Equiv.html#5324" class="Bound">f</a> <a id="5430" href="Cubical.Foundations.Equiv.html#5336" class="Bound">g</a><a id="5431" class="Symbol">)</a> <a id="5433" href="Cubical.Foundations.Equiv.html#5348" class="Bound">h</a>
<a id="5435" href="Cubical.Foundations.Equiv.html#5305" class="Function">compEquiv-assoc</a> <a id="5451" href="Cubical.Foundations.Equiv.html#5451" class="Bound">f</a> <a id="5453" href="Cubical.Foundations.Equiv.html#5453" class="Bound">g</a> <a id="5455" href="Cubical.Foundations.Equiv.html#5455" class="Bound">h</a> <a id="5457" class="Symbol">=</a> <a id="5459" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="LiftEquiv"></a><a id="5473" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="5483" class="Symbol">:</a> <a id="5485" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5487" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5489" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5494" class="Symbol">{</a><a id="5495" class="Argument">i</a> <a id="5497" class="Symbol">=</a> <a id="5499" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="5500" class="Symbol">}</a> <a id="5502" class="Symbol">{</a><a id="5503" class="Argument">j</a> <a id="5505" class="Symbol">=</a> <a id="5507" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="5509" class="Symbol">}</a> <a id="5511" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="5513" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="5523" class="Symbol">.</a><a id="5524" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5528" href="Cubical.Foundations.Equiv.html#5528" class="Bound">a</a> <a id="5530" class="Symbol">.</a><a id="5531" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5537" class="Symbol">=</a> <a id="5539" href="Cubical.Foundations.Equiv.html#5528" class="Bound">a</a>
<a id="5541" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="5551" class="Symbol">.</a><a id="5552" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5556" class="Symbol">.</a><a id="5557" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="5589" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a>

<a id="Lift≃Lift"></a><a id="5596" href="Cubical.Foundations.Equiv.html#5596" class="Function">Lift≃Lift</a> <a id="5606" class="Symbol">:</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.Foundations.Equiv.html#5609" class="Bound">e</a> <a id="5611" class="Symbol">:</a> <a id="5613" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5615" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5617" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5618" class="Symbol">)</a> <a id="5620" class="Symbol">→</a> <a id="5622" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5627" class="Symbol">{</a><a id="5628" class="Argument">j</a> <a id="5630" class="Symbol">=</a> <a id="5632" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="5634" class="Symbol">}</a> <a id="5636" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5638" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5640" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5645" class="Symbol">{</a><a id="5646" class="Argument">j</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Cubical.Foundations.Equiv.html#750" class="Generalizable">ℓ&#39;&#39;</a><a id="5653" class="Symbol">}</a> <a id="5655" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="5657" href="Cubical.Foundations.Equiv.html#5596" class="Function">Lift≃Lift</a> <a id="5667" href="Cubical.Foundations.Equiv.html#5667" class="Bound">e</a> <a id="5669" class="Symbol">.</a><a id="5670" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5674" href="Cubical.Foundations.Equiv.html#5674" class="Bound">a</a> <a id="5676" class="Symbol">.</a><a id="5677" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5683" class="Symbol">=</a> <a id="5685" href="Cubical.Foundations.Equiv.html#5667" class="Bound">e</a> <a id="5687" class="Symbol">.</a><a id="5688" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Cubical.Foundations.Equiv.html#5674" class="Bound">a</a> <a id="5695" class="Symbol">.</a><a id="5696" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="5701" class="Symbol">)</a>
<a id="5703" href="Cubical.Foundations.Equiv.html#5596" class="Function">Lift≃Lift</a> <a id="5713" href="Cubical.Foundations.Equiv.html#5713" class="Bound">e</a> <a id="5715" class="Symbol">.</a><a id="5716" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5720" class="Symbol">.</a><a id="5721" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5733" href="Cubical.Foundations.Equiv.html#5733" class="Bound">b</a> <a id="5735" class="Symbol">.</a><a id="5736" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5740" class="Symbol">.</a><a id="5741" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5745" class="Symbol">.</a><a id="5746" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5752" class="Symbol">=</a> <a id="5754" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5760" href="Cubical.Foundations.Equiv.html#5713" class="Bound">e</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Cubical.Foundations.Equiv.html#5733" class="Bound">b</a> <a id="5765" class="Symbol">.</a><a id="5766" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="5771" class="Symbol">)</a>
<a id="5773" href="Cubical.Foundations.Equiv.html#5596" class="Function">Lift≃Lift</a> <a id="5783" href="Cubical.Foundations.Equiv.html#5783" class="Bound">e</a> <a id="5785" class="Symbol">.</a><a id="5786" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5790" class="Symbol">.</a><a id="5791" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5803" href="Cubical.Foundations.Equiv.html#5803" class="Bound">b</a> <a id="5805" class="Symbol">.</a><a id="5806" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5810" class="Symbol">.</a><a id="5811" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5815" href="Cubical.Foundations.Equiv.html#5815" class="Bound">i</a> <a id="5817" class="Symbol">.</a><a id="5818" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5824" class="Symbol">=</a>
  <a id="5828" href="Cubical.Foundations.Equiv.html#5783" class="Bound">e</a> <a id="5830" class="Symbol">.</a><a id="5831" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5835" class="Symbol">.</a><a id="5836" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.Equiv.html#5803" class="Bound">b</a> <a id="5851" class="Symbol">.</a><a id="5852" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">.</a><a id="5860" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5864" class="Symbol">.</a><a id="5865" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5869" href="Cubical.Foundations.Equiv.html#5815" class="Bound">i</a>
<a id="5871" href="Cubical.Foundations.Equiv.html#5596" class="Function">Lift≃Lift</a> <a id="5881" href="Cubical.Foundations.Equiv.html#5881" class="Bound">e</a> <a id="5883" class="Symbol">.</a><a id="5884" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5888" class="Symbol">.</a><a id="5889" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5901" href="Cubical.Foundations.Equiv.html#5901" class="Bound">b</a> <a id="5903" class="Symbol">.</a><a id="5904" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Cubical.Foundations.Equiv.html#5909" class="Bound">a</a> <a id="5911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5913" href="Cubical.Foundations.Equiv.html#5913" class="Bound">p</a><a id="5914" class="Symbol">)</a> <a id="5916" href="Cubical.Foundations.Equiv.html#5916" class="Bound">i</a> <a id="5918" class="Symbol">.</a><a id="5919" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5923" class="Symbol">.</a><a id="5924" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5930" class="Symbol">=</a>
  <a id="5934" href="Cubical.Foundations.Equiv.html#5881" class="Bound">e</a> <a id="5936" class="Symbol">.</a><a id="5937" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5941" class="Symbol">.</a><a id="5942" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5954" class="Symbol">(</a><a id="5955" href="Cubical.Foundations.Equiv.html#5901" class="Bound">b</a> <a id="5957" class="Symbol">.</a><a id="5958" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="5963" class="Symbol">)</a> <a id="5965" class="Symbol">.</a><a id="5966" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Cubical.Foundations.Equiv.html#5909" class="Bound">a</a> <a id="5973" class="Symbol">.</a><a id="5974" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5980" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5982" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5987" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5993" href="Cubical.Foundations.Equiv.html#5913" class="Bound">p</a><a id="5994" class="Symbol">)</a> <a id="5996" href="Cubical.Foundations.Equiv.html#5916" class="Bound">i</a> <a id="5998" class="Symbol">.</a><a id="5999" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="6003" href="Cubical.Foundations.Equiv.html#5596" class="Function">Lift≃Lift</a> <a id="6013" href="Cubical.Foundations.Equiv.html#6013" class="Bound">e</a> <a id="6015" class="Symbol">.</a><a id="6016" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6020" class="Symbol">.</a><a id="6021" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6033" href="Cubical.Foundations.Equiv.html#6033" class="Bound">b</a> <a id="6035" class="Symbol">.</a><a id="6036" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Cubical.Foundations.Equiv.html#6041" class="Bound">a</a> <a id="6043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6045" href="Cubical.Foundations.Equiv.html#6045" class="Bound">p</a><a id="6046" class="Symbol">)</a> <a id="6048" href="Cubical.Foundations.Equiv.html#6048" class="Bound">i</a> <a id="6050" class="Symbol">.</a><a id="6051" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6055" href="Cubical.Foundations.Equiv.html#6055" class="Bound">j</a> <a id="6057" class="Symbol">.</a><a id="6058" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="6064" class="Symbol">=</a>
  <a id="6068" href="Cubical.Foundations.Equiv.html#6013" class="Bound">e</a> <a id="6070" class="Symbol">.</a><a id="6071" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6075" class="Symbol">.</a><a id="6076" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Cubical.Foundations.Equiv.html#6033" class="Bound">b</a> <a id="6091" class="Symbol">.</a><a id="6092" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="6097" class="Symbol">)</a> <a id="6099" class="Symbol">.</a><a id="6100" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6104" class="Symbol">(</a><a id="6105" href="Cubical.Foundations.Equiv.html#6041" class="Bound">a</a> <a id="6107" class="Symbol">.</a><a id="6108" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="6114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6116" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6121" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="6127" href="Cubical.Foundations.Equiv.html#6045" class="Bound">p</a><a id="6128" class="Symbol">)</a> <a id="6130" href="Cubical.Foundations.Equiv.html#6048" class="Bound">i</a> <a id="6132" class="Symbol">.</a><a id="6133" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6137" href="Cubical.Foundations.Equiv.html#6055" class="Bound">j</a>

<a id="isContr→Equiv"></a><a id="6140" href="Cubical.Foundations.Equiv.html#6140" class="Function">isContr→Equiv</a> <a id="6154" class="Symbol">:</a> <a id="6156" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6164" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6176" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6178" class="Symbol">→</a> <a id="6180" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6182" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6184" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="6186" href="Cubical.Foundations.Equiv.html#6140" class="Function">isContr→Equiv</a> <a id="6200" href="Cubical.Foundations.Equiv.html#6200" class="Bound">Actr</a> <a id="6205" href="Cubical.Foundations.Equiv.html#6205" class="Bound">Bctr</a> <a id="6210" class="Symbol">=</a> <a id="6212" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6223" class="Symbol">(</a><a id="6224" href="Cubical.Foundations.Isomorphism.html#5174" class="Function">isContr→Iso</a> <a id="6236" href="Cubical.Foundations.Equiv.html#6200" class="Bound">Actr</a> <a id="6241" href="Cubical.Foundations.Equiv.html#6205" class="Bound">Bctr</a><a id="6245" class="Symbol">)</a>

<a id="propBiimpl→Equiv"></a><a id="6248" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="6265" class="Symbol">:</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Cubical.Foundations.Equiv.html#6268" class="Bound">Aprop</a> <a id="6274" class="Symbol">:</a> <a id="6276" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6283" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6284" class="Symbol">)</a> <a id="6286" class="Symbol">(</a><a id="6287" href="Cubical.Foundations.Equiv.html#6287" class="Bound">Bprop</a> <a id="6293" class="Symbol">:</a> <a id="6295" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6302" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6303" class="Symbol">)</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Cubical.Foundations.Equiv.html#6306" class="Bound">f</a> <a id="6308" class="Symbol">:</a> <a id="6310" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6312" class="Symbol">→</a> <a id="6314" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6315" class="Symbol">)</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Cubical.Foundations.Equiv.html#6318" class="Bound">g</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6324" class="Symbol">→</a> <a id="6326" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6327" class="Symbol">)</a> <a id="6329" class="Symbol">→</a> <a id="6331" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6333" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6335" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="6337" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="6354" href="Cubical.Foundations.Equiv.html#6354" class="Bound">Aprop</a> <a id="6360" href="Cubical.Foundations.Equiv.html#6360" class="Bound">Bprop</a> <a id="6366" href="Cubical.Foundations.Equiv.html#6366" class="Bound">f</a> <a id="6368" href="Cubical.Foundations.Equiv.html#6368" class="Bound">g</a> <a id="6370" class="Symbol">=</a> <a id="6372" href="Cubical.Foundations.Equiv.html#6366" class="Bound">f</a> <a id="6374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6376" href="Cubical.Foundations.Equiv.html#6389" class="Function">hf</a>
  <a id="6381" class="Keyword">where</a>
  <a id="6389" href="Cubical.Foundations.Equiv.html#6389" class="Function">hf</a> <a id="6392" class="Symbol">:</a> <a id="6394" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="6402" href="Cubical.Foundations.Equiv.html#6366" class="Bound">f</a>
  <a id="6406" href="Cubical.Foundations.Equiv.html#6389" class="Function">hf</a> <a id="6409" class="Symbol">.</a><a id="6410" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6422" href="Cubical.Foundations.Equiv.html#6422" class="Bound">y</a> <a id="6424" class="Symbol">.</a><a id="6425" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>          <a id="6438" class="Symbol">=</a> <a id="6440" class="Symbol">(</a><a id="6441" href="Cubical.Foundations.Equiv.html#6368" class="Bound">g</a> <a id="6443" href="Cubical.Foundations.Equiv.html#6422" class="Bound">y</a> <a id="6445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6447" href="Cubical.Foundations.Equiv.html#6360" class="Bound">Bprop</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Cubical.Foundations.Equiv.html#6366" class="Bound">f</a> <a id="6456" class="Symbol">(</a><a id="6457" href="Cubical.Foundations.Equiv.html#6368" class="Bound">g</a> <a id="6459" href="Cubical.Foundations.Equiv.html#6422" class="Bound">y</a><a id="6460" class="Symbol">))</a> <a id="6463" href="Cubical.Foundations.Equiv.html#6422" class="Bound">y</a><a id="6464" class="Symbol">)</a>
  <a id="6468" href="Cubical.Foundations.Equiv.html#6389" class="Function">hf</a> <a id="6471" class="Symbol">.</a><a id="6472" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6484" href="Cubical.Foundations.Equiv.html#6484" class="Bound">y</a> <a id="6486" class="Symbol">.</a><a id="6487" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6491" href="Cubical.Foundations.Equiv.html#6491" class="Bound">h</a> <a id="6493" href="Cubical.Foundations.Equiv.html#6493" class="Bound">i</a> <a id="6495" class="Symbol">.</a><a id="6496" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6500" class="Symbol">=</a> <a id="6502" href="Cubical.Foundations.Equiv.html#6354" class="Bound">Aprop</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Foundations.Equiv.html#6368" class="Bound">g</a> <a id="6511" href="Cubical.Foundations.Equiv.html#6484" class="Bound">y</a><a id="6512" class="Symbol">)</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Foundations.Equiv.html#6491" class="Bound">h</a> <a id="6517" class="Symbol">.</a><a id="6518" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6521" class="Symbol">)</a> <a id="6523" href="Cubical.Foundations.Equiv.html#6493" class="Bound">i</a>
  <a id="6527" href="Cubical.Foundations.Equiv.html#6389" class="Function">hf</a> <a id="6530" class="Symbol">.</a><a id="6531" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="6543" href="Cubical.Foundations.Equiv.html#6543" class="Bound">y</a> <a id="6545" class="Symbol">.</a><a id="6546" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6550" href="Cubical.Foundations.Equiv.html#6550" class="Bound">h</a> <a id="6552" href="Cubical.Foundations.Equiv.html#6552" class="Bound">i</a> <a id="6554" class="Symbol">.</a><a id="6555" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6559" class="Symbol">=</a> <a id="6561" href="Cubical.Foundations.Prelude.html#20526" class="Function">isProp→isSet&#39;</a> <a id="6575" href="Cubical.Foundations.Equiv.html#6360" class="Bound">Bprop</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Cubical.Foundations.Equiv.html#6360" class="Bound">Bprop</a> <a id="6588" class="Symbol">(</a><a id="6589" href="Cubical.Foundations.Equiv.html#6366" class="Bound">f</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Cubical.Foundations.Equiv.html#6368" class="Bound">g</a> <a id="6594" href="Cubical.Foundations.Equiv.html#6543" class="Bound">y</a><a id="6595" class="Symbol">))</a> <a id="6598" href="Cubical.Foundations.Equiv.html#6543" class="Bound">y</a><a id="6599" class="Symbol">)</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Cubical.Foundations.Equiv.html#6550" class="Bound">h</a> <a id="6604" class="Symbol">.</a><a id="6605" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6608" class="Symbol">)</a>
                                                  <a id="6660" class="Symbol">(</a><a id="6661" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6666" href="Cubical.Foundations.Equiv.html#6366" class="Bound">f</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Cubical.Foundations.Equiv.html#6354" class="Bound">Aprop</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Cubical.Foundations.Equiv.html#6368" class="Bound">g</a> <a id="6678" href="Cubical.Foundations.Equiv.html#6543" class="Bound">y</a><a id="6679" class="Symbol">)</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.Foundations.Equiv.html#6550" class="Bound">h</a> <a id="6684" class="Symbol">.</a><a id="6685" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6688" class="Symbol">)))</a> <a id="6692" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6697" href="Cubical.Foundations.Equiv.html#6552" class="Bound">i</a>

<a id="isEquivPropBiimpl→Equiv"></a><a id="6700" href="Cubical.Foundations.Equiv.html#6700" class="Function">isEquivPropBiimpl→Equiv</a> <a id="6724" class="Symbol">:</a> <a id="6726" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6733" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6735" class="Symbol">→</a> <a id="6737" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6744" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
                        <a id="6770" class="Symbol">→</a> <a id="6772" class="Symbol">((</a><a id="6774" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6776" class="Symbol">→</a> <a id="6778" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6779" class="Symbol">)</a> <a id="6781" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6786" class="Symbol">→</a> <a id="6788" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6789" class="Symbol">))</a> <a id="6792" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6794" class="Symbol">(</a><a id="6795" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6797" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6799" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6800" class="Symbol">)</a>
<a id="6802" href="Cubical.Foundations.Equiv.html#6700" class="Function">isEquivPropBiimpl→Equiv</a> <a id="6826" class="Symbol">{</a><a id="6827" class="Argument">A</a> <a id="6829" class="Symbol">=</a> <a id="6831" href="Cubical.Foundations.Equiv.html#6831" class="Bound">A</a><a id="6832" class="Symbol">}</a> <a id="6834" class="Symbol">{</a><a id="6835" class="Argument">B</a> <a id="6837" class="Symbol">=</a> <a id="6839" href="Cubical.Foundations.Equiv.html#6839" class="Bound">B</a><a id="6840" class="Symbol">}</a> <a id="6842" href="Cubical.Foundations.Equiv.html#6842" class="Bound">Aprop</a> <a id="6848" href="Cubical.Foundations.Equiv.html#6848" class="Bound">Bprop</a> <a id="6854" class="Symbol">=</a> <a id="6856" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6867" href="Cubical.Foundations.Equiv.html#6880" class="Function">isom</a> <a id="6872" class="Keyword">where</a>
  <a id="6880" href="Cubical.Foundations.Equiv.html#6880" class="Function">isom</a> <a id="6885" class="Symbol">:</a> <a id="6887" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Cubical.Foundations.Equiv.html#6831" class="Bound">A</a> <a id="6897" class="Symbol">→</a> <a id="6899" href="Cubical.Foundations.Equiv.html#6839" class="Bound">B</a><a id="6900" class="Symbol">)</a> <a id="6902" class="Symbol">(λ</a> <a id="6905" href="Cubical.Foundations.Equiv.html#6905" class="Bound">_</a> <a id="6907" class="Symbol">→</a> <a id="6909" href="Cubical.Foundations.Equiv.html#6839" class="Bound">B</a> <a id="6911" class="Symbol">→</a> <a id="6913" href="Cubical.Foundations.Equiv.html#6831" class="Bound">A</a><a id="6914" class="Symbol">))</a> <a id="6917" class="Symbol">(</a><a id="6918" href="Cubical.Foundations.Equiv.html#6831" class="Bound">A</a> <a id="6920" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6922" href="Cubical.Foundations.Equiv.html#6839" class="Bound">B</a><a id="6923" class="Symbol">)</a>
  <a id="6927" href="Cubical.Foundations.Equiv.html#6880" class="Function">isom</a> <a id="6932" class="Symbol">.</a><a id="6933" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Cubical.Foundations.Equiv.html#6938" class="Bound">f</a> <a id="6940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6942" href="Cubical.Foundations.Equiv.html#6942" class="Bound">g</a><a id="6943" class="Symbol">)</a> <a id="6945" class="Symbol">=</a> <a id="6947" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="6964" href="Cubical.Foundations.Equiv.html#6842" class="Bound">Aprop</a> <a id="6970" href="Cubical.Foundations.Equiv.html#6848" class="Bound">Bprop</a> <a id="6976" href="Cubical.Foundations.Equiv.html#6938" class="Bound">f</a> <a id="6978" href="Cubical.Foundations.Equiv.html#6942" class="Bound">g</a>
  <a id="6982" href="Cubical.Foundations.Equiv.html#6880" class="Function">isom</a> <a id="6987" class="Symbol">.</a><a id="6988" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6992" href="Cubical.Foundations.Equiv.html#6992" class="Bound">e</a> <a id="6994" class="Symbol">=</a> <a id="6996" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="7005" href="Cubical.Foundations.Equiv.html#6992" class="Bound">e</a> <a id="7007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7009" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7015" href="Cubical.Foundations.Equiv.html#6992" class="Bound">e</a>
  <a id="7019" href="Cubical.Foundations.Equiv.html#6880" class="Function">isom</a> <a id="7024" class="Symbol">.</a><a id="7025" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7029" href="Cubical.Foundations.Equiv.html#7029" class="Bound">e</a> <a id="7031" class="Symbol">=</a> <a id="7033" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="7041" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7048" href="Cubical.Foundations.Equiv.html#6880" class="Function">isom</a> <a id="7053" class="Symbol">.</a><a id="7054" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7058" class="Symbol">_</a> <a id="7060" class="Symbol">=</a> <a id="7062" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="equivΠCod"></a><a id="7068" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="7078" class="Symbol">:</a> <a id="7080" class="Symbol">∀</a> <a id="7082" class="Symbol">{</a><a id="7083" href="Cubical.Foundations.Equiv.html#7083" class="Bound">F</a> <a id="7085" class="Symbol">:</a> <a id="7087" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7096" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="7097" class="Symbol">}</a> <a id="7099" class="Symbol">{</a><a id="7100" href="Cubical.Foundations.Equiv.html#7100" class="Bound">G</a> <a id="7102" class="Symbol">:</a> <a id="7104" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7106" class="Symbol">→</a> <a id="7108" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7113" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="7115" class="Symbol">}</a>
        <a id="7125" class="Symbol">→</a> <a id="7127" class="Symbol">((</a><a id="7129" href="Cubical.Foundations.Equiv.html#7129" class="Bound">x</a> <a id="7131" class="Symbol">:</a> <a id="7133" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7134" class="Symbol">)</a> <a id="7136" class="Symbol">→</a> <a id="7138" href="Cubical.Foundations.Equiv.html#7083" class="Bound">F</a> <a id="7140" href="Cubical.Foundations.Equiv.html#7129" class="Bound">x</a> <a id="7142" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7144" href="Cubical.Foundations.Equiv.html#7100" class="Bound">G</a> <a id="7146" href="Cubical.Foundations.Equiv.html#7129" class="Bound">x</a><a id="7147" class="Symbol">)</a> <a id="7149" class="Symbol">→</a> <a id="7151" class="Symbol">((</a><a id="7153" href="Cubical.Foundations.Equiv.html#7153" class="Bound">x</a> <a id="7155" class="Symbol">:</a> <a id="7157" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7158" class="Symbol">)</a> <a id="7160" class="Symbol">→</a> <a id="7162" href="Cubical.Foundations.Equiv.html#7083" class="Bound">F</a> <a id="7164" href="Cubical.Foundations.Equiv.html#7153" class="Bound">x</a><a id="7165" class="Symbol">)</a> <a id="7167" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7169" class="Symbol">((</a><a id="7171" href="Cubical.Foundations.Equiv.html#7171" class="Bound">x</a> <a id="7173" class="Symbol">:</a> <a id="7175" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7176" class="Symbol">)</a> <a id="7178" class="Symbol">→</a> <a id="7180" href="Cubical.Foundations.Equiv.html#7100" class="Bound">G</a> <a id="7182" href="Cubical.Foundations.Equiv.html#7171" class="Bound">x</a><a id="7183" class="Symbol">)</a>
<a id="7185" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="7195" href="Cubical.Foundations.Equiv.html#7195" class="Bound">k</a> <a id="7197" class="Symbol">.</a><a id="7198" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7202" href="Cubical.Foundations.Equiv.html#7202" class="Bound">f</a> <a id="7204" href="Cubical.Foundations.Equiv.html#7204" class="Bound">x</a> <a id="7206" class="Symbol">=</a> <a id="7208" href="Cubical.Foundations.Equiv.html#7195" class="Bound">k</a> <a id="7210" href="Cubical.Foundations.Equiv.html#7204" class="Bound">x</a> <a id="7212" class="Symbol">.</a><a id="7213" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Cubical.Foundations.Equiv.html#7202" class="Bound">f</a> <a id="7220" href="Cubical.Foundations.Equiv.html#7204" class="Bound">x</a><a id="7221" class="Symbol">)</a>
<a id="7223" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="7233" href="Cubical.Foundations.Equiv.html#7233" class="Bound">k</a> <a id="7235" class="Symbol">.</a><a id="7236" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7240" class="Symbol">.</a><a id="7241" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7253" href="Cubical.Foundations.Equiv.html#7253" class="Bound">f</a> <a id="7255" class="Symbol">.</a><a id="7256" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7260" class="Symbol">.</a><a id="7261" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7265" href="Cubical.Foundations.Equiv.html#7265" class="Bound">x</a>   <a id="7269" class="Symbol">=</a> <a id="7271" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Cubical.Foundations.Equiv.html#7233" class="Bound">k</a> <a id="7283" href="Cubical.Foundations.Equiv.html#7265" class="Bound">x</a><a id="7284" class="Symbol">)</a> <a id="7286" class="Symbol">(</a><a id="7287" href="Cubical.Foundations.Equiv.html#7253" class="Bound">f</a> <a id="7289" href="Cubical.Foundations.Equiv.html#7265" class="Bound">x</a><a id="7290" class="Symbol">)</a> <a id="7292" class="Symbol">.</a><a id="7293" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="7297" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="7307" href="Cubical.Foundations.Equiv.html#7307" class="Bound">k</a> <a id="7309" class="Symbol">.</a><a id="7310" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7314" class="Symbol">.</a><a id="7315" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7327" href="Cubical.Foundations.Equiv.html#7327" class="Bound">f</a> <a id="7329" class="Symbol">.</a><a id="7330" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7334" class="Symbol">.</a><a id="7335" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7339" href="Cubical.Foundations.Equiv.html#7339" class="Bound">i</a> <a id="7341" href="Cubical.Foundations.Equiv.html#7341" class="Bound">x</a> <a id="7343" class="Symbol">=</a> <a id="7345" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Cubical.Foundations.Equiv.html#7307" class="Bound">k</a> <a id="7357" href="Cubical.Foundations.Equiv.html#7341" class="Bound">x</a><a id="7358" class="Symbol">)</a> <a id="7360" class="Symbol">(</a><a id="7361" href="Cubical.Foundations.Equiv.html#7327" class="Bound">f</a> <a id="7363" href="Cubical.Foundations.Equiv.html#7341" class="Bound">x</a><a id="7364" class="Symbol">)</a> <a id="7366" class="Symbol">.</a><a id="7367" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7371" href="Cubical.Foundations.Equiv.html#7339" class="Bound">i</a>
<a id="7373" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="7383" href="Cubical.Foundations.Equiv.html#7383" class="Bound">k</a> <a id="7385" class="Symbol">.</a><a id="7386" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7390" class="Symbol">.</a><a id="7391" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7403" href="Cubical.Foundations.Equiv.html#7403" class="Bound">f</a> <a id="7405" class="Symbol">.</a><a id="7406" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7410" class="Symbol">(</a><a id="7411" href="Cubical.Foundations.Equiv.html#7411" class="Bound">g</a> <a id="7413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7415" href="Cubical.Foundations.Equiv.html#7415" class="Bound">p</a><a id="7416" class="Symbol">)</a> <a id="7418" href="Cubical.Foundations.Equiv.html#7418" class="Bound">i</a> <a id="7420" class="Symbol">.</a><a id="7421" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7425" href="Cubical.Foundations.Equiv.html#7425" class="Bound">x</a> <a id="7427" class="Symbol">=</a>
  <a id="7431" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="7444" class="Symbol">(</a><a id="7445" href="Cubical.Foundations.Equiv.html#7383" class="Bound">k</a> <a id="7447" href="Cubical.Foundations.Equiv.html#7425" class="Bound">x</a><a id="7448" class="Symbol">)</a> <a id="7450" class="Symbol">(</a><a id="7451" href="Cubical.Foundations.Equiv.html#7403" class="Bound">f</a> <a id="7453" href="Cubical.Foundations.Equiv.html#7425" class="Bound">x</a><a id="7454" class="Symbol">)</a> <a id="7456" class="Symbol">(</a><a id="7457" href="Cubical.Foundations.Equiv.html#7411" class="Bound">g</a> <a id="7459" href="Cubical.Foundations.Equiv.html#7425" class="Bound">x</a> <a id="7461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7463" class="Symbol">λ</a> <a id="7465" href="Cubical.Foundations.Equiv.html#7465" class="Bound">j</a> <a id="7467" class="Symbol">→</a> <a id="7469" href="Cubical.Foundations.Equiv.html#7415" class="Bound">p</a> <a id="7471" href="Cubical.Foundations.Equiv.html#7465" class="Bound">j</a> <a id="7473" href="Cubical.Foundations.Equiv.html#7425" class="Bound">x</a><a id="7474" class="Symbol">)</a> <a id="7476" href="Cubical.Foundations.Equiv.html#7418" class="Bound">i</a> <a id="7478" class="Symbol">.</a><a id="7479" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="7483" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="7493" href="Cubical.Foundations.Equiv.html#7493" class="Bound">k</a> <a id="7495" class="Symbol">.</a><a id="7496" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7500" class="Symbol">.</a><a id="7501" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7513" href="Cubical.Foundations.Equiv.html#7513" class="Bound">f</a> <a id="7515" class="Symbol">.</a><a id="7516" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7520" class="Symbol">(</a><a id="7521" href="Cubical.Foundations.Equiv.html#7521" class="Bound">g</a> <a id="7523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7525" href="Cubical.Foundations.Equiv.html#7525" class="Bound">p</a><a id="7526" class="Symbol">)</a> <a id="7528" href="Cubical.Foundations.Equiv.html#7528" class="Bound">i</a> <a id="7530" class="Symbol">.</a><a id="7531" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7535" href="Cubical.Foundations.Equiv.html#7535" class="Bound">j</a> <a id="7537" href="Cubical.Foundations.Equiv.html#7537" class="Bound">x</a> <a id="7539" class="Symbol">=</a>
  <a id="7543" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="7556" class="Symbol">(</a><a id="7557" href="Cubical.Foundations.Equiv.html#7493" class="Bound">k</a> <a id="7559" href="Cubical.Foundations.Equiv.html#7537" class="Bound">x</a><a id="7560" class="Symbol">)</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.Foundations.Equiv.html#7513" class="Bound">f</a> <a id="7565" href="Cubical.Foundations.Equiv.html#7537" class="Bound">x</a><a id="7566" class="Symbol">)</a> <a id="7568" class="Symbol">(</a><a id="7569" href="Cubical.Foundations.Equiv.html#7521" class="Bound">g</a> <a id="7571" href="Cubical.Foundations.Equiv.html#7537" class="Bound">x</a> <a id="7573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7575" class="Symbol">λ</a> <a id="7577" href="Cubical.Foundations.Equiv.html#7577" class="Bound">k</a> <a id="7579" class="Symbol">→</a> <a id="7581" href="Cubical.Foundations.Equiv.html#7525" class="Bound">p</a> <a id="7583" href="Cubical.Foundations.Equiv.html#7577" class="Bound">k</a> <a id="7585" href="Cubical.Foundations.Equiv.html#7537" class="Bound">x</a><a id="7586" class="Symbol">)</a> <a id="7588" href="Cubical.Foundations.Equiv.html#7528" class="Bound">i</a> <a id="7590" class="Symbol">.</a><a id="7591" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7595" href="Cubical.Foundations.Equiv.html#7535" class="Bound">j</a>

<a id="equivImplicitΠCod"></a><a id="7598" href="Cubical.Foundations.Equiv.html#7598" class="Function">equivImplicitΠCod</a> <a id="7616" class="Symbol">:</a> <a id="7618" class="Symbol">∀</a> <a id="7620" class="Symbol">{</a><a id="7621" href="Cubical.Foundations.Equiv.html#7621" class="Bound">F</a> <a id="7623" class="Symbol">:</a> <a id="7625" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7627" class="Symbol">→</a> <a id="7629" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7634" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="7635" class="Symbol">}</a> <a id="7637" class="Symbol">{</a><a id="7638" href="Cubical.Foundations.Equiv.html#7638" class="Bound">G</a> <a id="7640" class="Symbol">:</a> <a id="7642" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7644" class="Symbol">→</a> <a id="7646" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7651" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="7653" class="Symbol">}</a>
        <a id="7663" class="Symbol">→</a> <a id="7665" class="Symbol">({</a><a id="7667" href="Cubical.Foundations.Equiv.html#7667" class="Bound">x</a> <a id="7669" class="Symbol">:</a> <a id="7671" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7672" class="Symbol">}</a> <a id="7674" class="Symbol">→</a> <a id="7676" href="Cubical.Foundations.Equiv.html#7621" class="Bound">F</a> <a id="7678" href="Cubical.Foundations.Equiv.html#7667" class="Bound">x</a> <a id="7680" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7682" href="Cubical.Foundations.Equiv.html#7638" class="Bound">G</a> <a id="7684" href="Cubical.Foundations.Equiv.html#7667" class="Bound">x</a><a id="7685" class="Symbol">)</a> <a id="7687" class="Symbol">→</a> <a id="7689" class="Symbol">({</a><a id="7691" href="Cubical.Foundations.Equiv.html#7691" class="Bound">x</a> <a id="7693" class="Symbol">:</a> <a id="7695" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7696" class="Symbol">}</a> <a id="7698" class="Symbol">→</a> <a id="7700" href="Cubical.Foundations.Equiv.html#7621" class="Bound">F</a> <a id="7702" href="Cubical.Foundations.Equiv.html#7691" class="Bound">x</a><a id="7703" class="Symbol">)</a> <a id="7705" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7707" class="Symbol">({</a><a id="7709" href="Cubical.Foundations.Equiv.html#7709" class="Bound">x</a> <a id="7711" class="Symbol">:</a> <a id="7713" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7714" class="Symbol">}</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="Cubical.Foundations.Equiv.html#7638" class="Bound">G</a> <a id="7720" href="Cubical.Foundations.Equiv.html#7709" class="Bound">x</a><a id="7721" class="Symbol">)</a>
<a id="7723" href="Cubical.Foundations.Equiv.html#7598" class="Function">equivImplicitΠCod</a> <a id="7741" href="Cubical.Foundations.Equiv.html#7741" class="Bound">k</a> <a id="7743" class="Symbol">.</a><a id="7744" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7748" href="Cubical.Foundations.Equiv.html#7748" class="Bound">f</a> <a id="7750" class="Symbol">{</a><a id="7751" href="Cubical.Foundations.Equiv.html#7751" class="Bound">x</a><a id="7752" class="Symbol">}</a> <a id="7754" class="Symbol">=</a> <a id="7756" href="Cubical.Foundations.Equiv.html#7741" class="Bound">k</a> <a id="7758" class="Symbol">{</a><a id="7759" href="Cubical.Foundations.Equiv.html#7751" class="Bound">x</a><a id="7760" class="Symbol">}</a> <a id="7762" class="Symbol">.</a><a id="7763" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7767" class="Symbol">(</a><a id="7768" href="Cubical.Foundations.Equiv.html#7748" class="Bound">f</a> <a id="7770" class="Symbol">{</a><a id="7771" href="Cubical.Foundations.Equiv.html#7751" class="Bound">x</a><a id="7772" class="Symbol">})</a>
<a id="7775" href="Cubical.Foundations.Equiv.html#7598" class="Function">equivImplicitΠCod</a> <a id="7793" href="Cubical.Foundations.Equiv.html#7793" class="Bound">k</a> <a id="7795" class="Symbol">.</a><a id="7796" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7800" class="Symbol">.</a><a id="7801" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7813" href="Cubical.Foundations.Equiv.html#7813" class="Bound">f</a> <a id="7815" class="Symbol">.</a><a id="7816" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7820" class="Symbol">.</a><a id="7821" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7825" class="Symbol">{</a><a id="7826" href="Cubical.Foundations.Equiv.html#7826" class="Bound">x</a><a id="7827" class="Symbol">}</a>   <a id="7831" class="Symbol">=</a> <a id="7833" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7842" class="Symbol">(</a><a id="7843" href="Cubical.Foundations.Equiv.html#7793" class="Bound">k</a> <a id="7845" class="Symbol">{</a><a id="7846" href="Cubical.Foundations.Equiv.html#7826" class="Bound">x</a><a id="7847" class="Symbol">})</a> <a id="7850" class="Symbol">(</a><a id="7851" href="Cubical.Foundations.Equiv.html#7813" class="Bound">f</a> <a id="7853" class="Symbol">{</a><a id="7854" href="Cubical.Foundations.Equiv.html#7826" class="Bound">x</a><a id="7855" class="Symbol">})</a> <a id="7858" class="Symbol">.</a><a id="7859" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="7863" href="Cubical.Foundations.Equiv.html#7598" class="Function">equivImplicitΠCod</a> <a id="7881" href="Cubical.Foundations.Equiv.html#7881" class="Bound">k</a> <a id="7883" class="Symbol">.</a><a id="7884" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7888" class="Symbol">.</a><a id="7889" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7901" href="Cubical.Foundations.Equiv.html#7901" class="Bound">f</a> <a id="7903" class="Symbol">.</a><a id="7904" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7908" class="Symbol">.</a><a id="7909" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7913" href="Cubical.Foundations.Equiv.html#7913" class="Bound">i</a> <a id="7915" class="Symbol">{</a><a id="7916" href="Cubical.Foundations.Equiv.html#7916" class="Bound">x</a><a id="7917" class="Symbol">}</a> <a id="7919" class="Symbol">=</a> <a id="7921" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Cubical.Foundations.Equiv.html#7881" class="Bound">k</a> <a id="7933" class="Symbol">{</a><a id="7934" href="Cubical.Foundations.Equiv.html#7916" class="Bound">x</a><a id="7935" class="Symbol">})</a> <a id="7938" class="Symbol">(</a><a id="7939" href="Cubical.Foundations.Equiv.html#7901" class="Bound">f</a> <a id="7941" class="Symbol">{</a><a id="7942" href="Cubical.Foundations.Equiv.html#7916" class="Bound">x</a><a id="7943" class="Symbol">})</a> <a id="7946" class="Symbol">.</a><a id="7947" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7951" href="Cubical.Foundations.Equiv.html#7913" class="Bound">i</a>
<a id="7953" href="Cubical.Foundations.Equiv.html#7598" class="Function">equivImplicitΠCod</a> <a id="7971" href="Cubical.Foundations.Equiv.html#7971" class="Bound">k</a> <a id="7973" class="Symbol">.</a><a id="7974" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7978" class="Symbol">.</a><a id="7979" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7991" href="Cubical.Foundations.Equiv.html#7991" class="Bound">f</a> <a id="7993" class="Symbol">.</a><a id="7994" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7998" class="Symbol">(</a><a id="7999" href="Cubical.Foundations.Equiv.html#7999" class="Bound">g</a> <a id="8001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8003" href="Cubical.Foundations.Equiv.html#8003" class="Bound">p</a><a id="8004" class="Symbol">)</a> <a id="8006" href="Cubical.Foundations.Equiv.html#8006" class="Bound">i</a> <a id="8008" class="Symbol">.</a><a id="8009" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8013" class="Symbol">{</a><a id="8014" href="Cubical.Foundations.Equiv.html#8014" class="Bound">x</a><a id="8015" class="Symbol">}</a> <a id="8017" class="Symbol">=</a>
  <a id="8021" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8034" class="Symbol">(</a><a id="8035" href="Cubical.Foundations.Equiv.html#7971" class="Bound">k</a> <a id="8037" class="Symbol">{</a><a id="8038" href="Cubical.Foundations.Equiv.html#8014" class="Bound">x</a><a id="8039" class="Symbol">})</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Cubical.Foundations.Equiv.html#7991" class="Bound">f</a> <a id="8045" class="Symbol">{</a><a id="8046" href="Cubical.Foundations.Equiv.html#8014" class="Bound">x</a><a id="8047" class="Symbol">})</a> <a id="8050" class="Symbol">(</a><a id="8051" href="Cubical.Foundations.Equiv.html#7999" class="Bound">g</a> <a id="8053" class="Symbol">{</a><a id="8054" href="Cubical.Foundations.Equiv.html#8014" class="Bound">x</a><a id="8055" class="Symbol">}</a> <a id="8057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8059" class="Symbol">λ</a> <a id="8061" href="Cubical.Foundations.Equiv.html#8061" class="Bound">j</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Cubical.Foundations.Equiv.html#8003" class="Bound">p</a> <a id="8067" href="Cubical.Foundations.Equiv.html#8061" class="Bound">j</a> <a id="8069" class="Symbol">{</a><a id="8070" href="Cubical.Foundations.Equiv.html#8014" class="Bound">x</a><a id="8071" class="Symbol">})</a> <a id="8074" href="Cubical.Foundations.Equiv.html#8006" class="Bound">i</a> <a id="8076" class="Symbol">.</a><a id="8077" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="8081" href="Cubical.Foundations.Equiv.html#7598" class="Function">equivImplicitΠCod</a> <a id="8099" href="Cubical.Foundations.Equiv.html#8099" class="Bound">k</a> <a id="8101" class="Symbol">.</a><a id="8102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8106" class="Symbol">.</a><a id="8107" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8119" href="Cubical.Foundations.Equiv.html#8119" class="Bound">f</a> <a id="8121" class="Symbol">.</a><a id="8122" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8126" class="Symbol">(</a><a id="8127" href="Cubical.Foundations.Equiv.html#8127" class="Bound">g</a> <a id="8129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8131" href="Cubical.Foundations.Equiv.html#8131" class="Bound">p</a><a id="8132" class="Symbol">)</a> <a id="8134" href="Cubical.Foundations.Equiv.html#8134" class="Bound">i</a> <a id="8136" class="Symbol">.</a><a id="8137" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8141" href="Cubical.Foundations.Equiv.html#8141" class="Bound">j</a> <a id="8143" class="Symbol">{</a><a id="8144" href="Cubical.Foundations.Equiv.html#8144" class="Bound">x</a><a id="8145" class="Symbol">}</a> <a id="8147" class="Symbol">=</a>
  <a id="8151" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8164" class="Symbol">(</a><a id="8165" href="Cubical.Foundations.Equiv.html#8099" class="Bound">k</a> <a id="8167" class="Symbol">{</a><a id="8168" href="Cubical.Foundations.Equiv.html#8144" class="Bound">x</a><a id="8169" class="Symbol">})</a> <a id="8172" class="Symbol">(</a><a id="8173" href="Cubical.Foundations.Equiv.html#8119" class="Bound">f</a> <a id="8175" class="Symbol">{</a><a id="8176" href="Cubical.Foundations.Equiv.html#8144" class="Bound">x</a><a id="8177" class="Symbol">})</a> <a id="8180" class="Symbol">(</a><a id="8181" href="Cubical.Foundations.Equiv.html#8127" class="Bound">g</a> <a id="8183" class="Symbol">{</a><a id="8184" href="Cubical.Foundations.Equiv.html#8144" class="Bound">x</a><a id="8185" class="Symbol">}</a> <a id="8187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8189" class="Symbol">λ</a> <a id="8191" href="Cubical.Foundations.Equiv.html#8191" class="Bound">k</a> <a id="8193" class="Symbol">→</a> <a id="8195" href="Cubical.Foundations.Equiv.html#8131" class="Bound">p</a> <a id="8197" href="Cubical.Foundations.Equiv.html#8191" class="Bound">k</a> <a id="8199" class="Symbol">{</a><a id="8200" href="Cubical.Foundations.Equiv.html#8144" class="Bound">x</a><a id="8201" class="Symbol">})</a> <a id="8204" href="Cubical.Foundations.Equiv.html#8134" class="Bound">i</a> <a id="8206" class="Symbol">.</a><a id="8207" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8211" href="Cubical.Foundations.Equiv.html#8141" class="Bound">j</a>

<a id="equiv→Iso"></a><a id="8214" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="8224" class="Symbol">:</a> <a id="8226" class="Symbol">(</a><a id="8227" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8229" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8231" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="8232" class="Symbol">)</a> <a id="8234" class="Symbol">→</a> <a id="8236" class="Symbol">(</a><a id="8237" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="8239" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8241" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8242" class="Symbol">)</a> <a id="8244" class="Symbol">→</a> <a id="8246" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8253" class="Symbol">→</a> <a id="8255" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="8256" class="Symbol">)</a> <a id="8258" class="Symbol">(</a><a id="8259" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="8261" class="Symbol">→</a> <a id="8263" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8264" class="Symbol">)</a>
<a id="8266" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="8276" href="Cubical.Foundations.Equiv.html#8276" class="Bound">h</a> <a id="8278" href="Cubical.Foundations.Equiv.html#8278" class="Bound">k</a> <a id="8280" class="Symbol">.</a><a id="8281" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8289" href="Cubical.Foundations.Equiv.html#8289" class="Bound">f</a> <a id="8291" href="Cubical.Foundations.Equiv.html#8291" class="Bound">b</a> <a id="8293" class="Symbol">=</a> <a id="8295" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8304" href="Cubical.Foundations.Equiv.html#8278" class="Bound">k</a> <a id="8306" class="Symbol">(</a><a id="8307" href="Cubical.Foundations.Equiv.html#8289" class="Bound">f</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8316" href="Cubical.Foundations.Equiv.html#8276" class="Bound">h</a> <a id="8318" href="Cubical.Foundations.Equiv.html#8291" class="Bound">b</a><a id="8319" class="Symbol">))</a>
<a id="8322" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="8332" href="Cubical.Foundations.Equiv.html#8332" class="Bound">h</a> <a id="8334" href="Cubical.Foundations.Equiv.html#8334" class="Bound">k</a> <a id="8336" class="Symbol">.</a><a id="8337" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8345" href="Cubical.Foundations.Equiv.html#8345" class="Bound">g</a> <a id="8347" href="Cubical.Foundations.Equiv.html#8347" class="Bound">a</a> <a id="8349" class="Symbol">=</a> <a id="8351" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8357" href="Cubical.Foundations.Equiv.html#8334" class="Bound">k</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Cubical.Foundations.Equiv.html#8345" class="Bound">g</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8372" href="Cubical.Foundations.Equiv.html#8332" class="Bound">h</a> <a id="8374" href="Cubical.Foundations.Equiv.html#8347" class="Bound">a</a><a id="8375" class="Symbol">))</a>
<a id="8378" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="8388" href="Cubical.Foundations.Equiv.html#8388" class="Bound">h</a> <a id="8390" href="Cubical.Foundations.Equiv.html#8390" class="Bound">k</a> <a id="8392" class="Symbol">.</a><a id="8393" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="8401" href="Cubical.Foundations.Equiv.html#8401" class="Bound">g</a> <a id="8403" class="Symbol">=</a> <a id="8405" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8412" class="Symbol">λ</a> <a id="8414" href="Cubical.Foundations.Equiv.html#8414" class="Bound">b</a> <a id="8416" class="Symbol">→</a> <a id="8418" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8424" href="Cubical.Foundations.Equiv.html#8390" class="Bound">k</a> <a id="8426" class="Symbol">_</a> <a id="8428" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8430" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8435" href="Cubical.Foundations.Equiv.html#8401" class="Bound">g</a> <a id="8437" class="Symbol">(</a><a id="8438" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8444" href="Cubical.Foundations.Equiv.html#8388" class="Bound">h</a> <a id="8446" href="Cubical.Foundations.Equiv.html#8414" class="Bound">b</a><a id="8447" class="Symbol">)</a>
<a id="8449" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="8459" href="Cubical.Foundations.Equiv.html#8459" class="Bound">h</a> <a id="8461" href="Cubical.Foundations.Equiv.html#8461" class="Bound">k</a> <a id="8463" class="Symbol">.</a><a id="8464" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="8472" href="Cubical.Foundations.Equiv.html#8472" class="Bound">f</a> <a id="8474" class="Symbol">=</a> <a id="8476" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8483" class="Symbol">λ</a> <a id="8485" href="Cubical.Foundations.Equiv.html#8485" class="Bound">a</a> <a id="8487" class="Symbol">→</a> <a id="8489" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8495" href="Cubical.Foundations.Equiv.html#8461" class="Bound">k</a> <a id="8497" class="Symbol">_</a> <a id="8499" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8501" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8506" href="Cubical.Foundations.Equiv.html#8472" class="Bound">f</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8515" href="Cubical.Foundations.Equiv.html#8459" class="Bound">h</a> <a id="8517" href="Cubical.Foundations.Equiv.html#8485" class="Bound">a</a><a id="8518" class="Symbol">)</a>

<a id="equiv→"></a><a id="8521" href="Cubical.Foundations.Equiv.html#8521" class="Function">equiv→</a> <a id="8528" class="Symbol">:</a> <a id="8530" class="Symbol">(</a><a id="8531" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8533" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8535" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="8536" class="Symbol">)</a> <a id="8538" class="Symbol">→</a> <a id="8540" class="Symbol">(</a><a id="8541" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="8543" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8545" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8546" class="Symbol">)</a> <a id="8548" class="Symbol">→</a> <a id="8550" class="Symbol">(</a><a id="8551" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8553" class="Symbol">→</a> <a id="8555" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="8556" class="Symbol">)</a> <a id="8558" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8560" class="Symbol">(</a><a id="8561" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="8563" class="Symbol">→</a> <a id="8565" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8566" class="Symbol">)</a>
<a id="8568" href="Cubical.Foundations.Equiv.html#8521" class="Function">equiv→</a> <a id="8575" href="Cubical.Foundations.Equiv.html#8575" class="Bound">h</a> <a id="8577" href="Cubical.Foundations.Equiv.html#8577" class="Bound">k</a> <a id="8579" class="Symbol">=</a> <a id="8581" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="8603" href="Cubical.Foundations.Equiv.html#8575" class="Bound">h</a> <a id="8605" href="Cubical.Foundations.Equiv.html#8577" class="Bound">k</a><a id="8606" class="Symbol">)</a>


<a id="equivΠ&#39;"></a><a id="8610" href="Cubical.Foundations.Equiv.html#8610" class="Function">equivΠ&#39;</a> <a id="8618" class="Symbol">:</a> <a id="8620" class="Symbol">∀</a> <a id="8622" class="Symbol">{</a><a id="8623" href="Cubical.Foundations.Equiv.html#8623" class="Bound">ℓA</a> <a id="8626" href="Cubical.Foundations.Equiv.html#8626" class="Bound">ℓA&#39;</a> <a id="8630" href="Cubical.Foundations.Equiv.html#8630" class="Bound">ℓB</a> <a id="8633" href="Cubical.Foundations.Equiv.html#8633" class="Bound">ℓB&#39;</a><a id="8636" class="Symbol">}</a> <a id="8638" class="Symbol">{</a><a id="8639" href="Cubical.Foundations.Equiv.html#8639" class="Bound">A</a> <a id="8641" class="Symbol">:</a> <a id="8643" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8648" href="Cubical.Foundations.Equiv.html#8623" class="Bound">ℓA</a><a id="8650" class="Symbol">}</a> <a id="8652" class="Symbol">{</a><a id="8653" href="Cubical.Foundations.Equiv.html#8653" class="Bound">A&#39;</a> <a id="8656" class="Symbol">:</a> <a id="8658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8663" href="Cubical.Foundations.Equiv.html#8626" class="Bound">ℓA&#39;</a><a id="8666" class="Symbol">}</a>
  <a id="8670" class="Symbol">{</a><a id="8671" href="Cubical.Foundations.Equiv.html#8671" class="Bound">B</a> <a id="8673" class="Symbol">:</a> <a id="8675" href="Cubical.Foundations.Equiv.html#8639" class="Bound">A</a> <a id="8677" class="Symbol">→</a> <a id="8679" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8684" href="Cubical.Foundations.Equiv.html#8630" class="Bound">ℓB</a><a id="8686" class="Symbol">}</a> <a id="8688" class="Symbol">{</a><a id="8689" href="Cubical.Foundations.Equiv.html#8689" class="Bound">B&#39;</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="Cubical.Foundations.Equiv.html#8653" class="Bound">A&#39;</a> <a id="8697" class="Symbol">→</a> <a id="8699" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8704" href="Cubical.Foundations.Equiv.html#8633" class="Bound">ℓB&#39;</a><a id="8707" class="Symbol">}</a>
  <a id="8711" class="Symbol">(</a><a id="8712" href="Cubical.Foundations.Equiv.html#8712" class="Bound">eA</a> <a id="8715" class="Symbol">:</a> <a id="8717" href="Cubical.Foundations.Equiv.html#8639" class="Bound">A</a> <a id="8719" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8721" href="Cubical.Foundations.Equiv.html#8653" class="Bound">A&#39;</a><a id="8723" class="Symbol">)</a>
  <a id="8727" class="Symbol">(</a><a id="8728" href="Cubical.Foundations.Equiv.html#8728" class="Bound">eB</a> <a id="8731" class="Symbol">:</a> <a id="8733" class="Symbol">{</a><a id="8734" href="Cubical.Foundations.Equiv.html#8734" class="Bound">a</a> <a id="8736" class="Symbol">:</a> <a id="8738" href="Cubical.Foundations.Equiv.html#8639" class="Bound">A</a><a id="8739" class="Symbol">}</a> <a id="8741" class="Symbol">{</a><a id="8742" href="Cubical.Foundations.Equiv.html#8742" class="Bound">a&#39;</a> <a id="8745" class="Symbol">:</a> <a id="8747" href="Cubical.Foundations.Equiv.html#8653" class="Bound">A&#39;</a><a id="8749" class="Symbol">}</a> <a id="8751" class="Symbol">→</a> <a id="8753" href="Cubical.Foundations.Equiv.html#8712" class="Bound">eA</a> <a id="8756" class="Symbol">.</a><a id="8757" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8761" href="Cubical.Foundations.Equiv.html#8734" class="Bound">a</a> <a id="8763" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8765" href="Cubical.Foundations.Equiv.html#8742" class="Bound">a&#39;</a> <a id="8768" class="Symbol">→</a> <a id="8770" href="Cubical.Foundations.Equiv.html#8671" class="Bound">B</a> <a id="8772" href="Cubical.Foundations.Equiv.html#8734" class="Bound">a</a> <a id="8774" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8776" href="Cubical.Foundations.Equiv.html#8689" class="Bound">B&#39;</a> <a id="8779" href="Cubical.Foundations.Equiv.html#8742" class="Bound">a&#39;</a><a id="8781" class="Symbol">)</a>
  <a id="8785" class="Symbol">→</a> <a id="8787" class="Symbol">((</a><a id="8789" href="Cubical.Foundations.Equiv.html#8789" class="Bound">a</a> <a id="8791" class="Symbol">:</a> <a id="8793" href="Cubical.Foundations.Equiv.html#8639" class="Bound">A</a><a id="8794" class="Symbol">)</a> <a id="8796" class="Symbol">→</a> <a id="8798" href="Cubical.Foundations.Equiv.html#8671" class="Bound">B</a> <a id="8800" href="Cubical.Foundations.Equiv.html#8789" class="Bound">a</a><a id="8801" class="Symbol">)</a> <a id="8803" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8805" class="Symbol">((</a><a id="8807" href="Cubical.Foundations.Equiv.html#8807" class="Bound">a&#39;</a> <a id="8810" class="Symbol">:</a> <a id="8812" href="Cubical.Foundations.Equiv.html#8653" class="Bound">A&#39;</a><a id="8814" class="Symbol">)</a> <a id="8816" class="Symbol">→</a> <a id="8818" href="Cubical.Foundations.Equiv.html#8689" class="Bound">B&#39;</a> <a id="8821" href="Cubical.Foundations.Equiv.html#8807" class="Bound">a&#39;</a><a id="8823" class="Symbol">)</a>
<a id="8825" href="Cubical.Foundations.Equiv.html#8610" class="Function">equivΠ&#39;</a> <a id="8833" class="Symbol">{</a><a id="8834" class="Argument">B&#39;</a> <a id="8837" class="Symbol">=</a> <a id="8839" href="Cubical.Foundations.Equiv.html#8839" class="Bound">B&#39;</a><a id="8841" class="Symbol">}</a> <a id="8843" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="8846" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="8849" class="Symbol">=</a> <a id="8851" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8862" href="Cubical.Foundations.Equiv.html#8889" class="Function">isom</a>
  <a id="8869" class="Keyword">where</a>
  <a id="8877" class="Keyword">open</a> <a id="8882" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="8889" href="Cubical.Foundations.Equiv.html#8889" class="Function">isom</a> <a id="8894" class="Symbol">:</a> <a id="8896" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8900" class="Symbol">_</a> <a id="8902" class="Symbol">_</a>
  <a id="8906" href="Cubical.Foundations.Equiv.html#8889" class="Function">isom</a> <a id="8911" class="Symbol">.</a><a id="8912" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8916" href="Cubical.Foundations.Equiv.html#8916" class="Bound">f</a> <a id="8918" href="Cubical.Foundations.Equiv.html#8918" class="Bound">a&#39;</a> <a id="8921" class="Symbol">=</a>
    <a id="8927" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="8930" class="Symbol">(</a><a id="8931" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8937" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="8940" href="Cubical.Foundations.Equiv.html#8918" class="Bound">a&#39;</a><a id="8942" class="Symbol">)</a> <a id="8944" class="Symbol">.</a><a id="8945" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Cubical.Foundations.Equiv.html#8916" class="Bound">f</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8959" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="8962" href="Cubical.Foundations.Equiv.html#8918" class="Bound">a&#39;</a><a id="8964" class="Symbol">))</a>
  <a id="8969" href="Cubical.Foundations.Equiv.html#8889" class="Function">isom</a> <a id="8974" class="Symbol">.</a><a id="8975" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8979" href="Cubical.Foundations.Equiv.html#8979" class="Bound">f&#39;</a> <a id="8982" href="Cubical.Foundations.Equiv.html#8982" class="Bound">a</a> <a id="8984" class="Symbol">=</a>
    <a id="8990" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8996" class="Symbol">(</a><a id="8997" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9000" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9004" class="Symbol">)</a> <a id="9006" class="Symbol">(</a><a id="9007" href="Cubical.Foundations.Equiv.html#8979" class="Bound">f&#39;</a> <a id="9010" class="Symbol">(</a><a id="9011" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9014" class="Symbol">.</a><a id="9015" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9019" href="Cubical.Foundations.Equiv.html#8982" class="Bound">a</a><a id="9020" class="Symbol">))</a>
  <a id="9025" href="Cubical.Foundations.Equiv.html#8889" class="Function">isom</a> <a id="9030" class="Symbol">.</a><a id="9031" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="9035" href="Cubical.Foundations.Equiv.html#9035" class="Bound">f&#39;</a> <a id="9038" class="Symbol">=</a>
    <a id="9044" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9051" class="Symbol">λ</a> <a id="9053" href="Cubical.Foundations.Equiv.html#9053" class="Bound">a&#39;</a> <a id="9056" class="Symbol">→</a>
    <a id="9062" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9064" class="Symbol">(λ</a> <a id="9067" href="Cubical.Foundations.Equiv.html#9067" class="Bound">a&#39;&#39;</a> <a id="9071" href="Cubical.Foundations.Equiv.html#9071" class="Bound">p</a> <a id="9073" class="Symbol">→</a> <a id="9075" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9078" href="Cubical.Foundations.Equiv.html#9071" class="Bound">p</a> <a id="9080" class="Symbol">.</a><a id="9081" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9096" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9100" class="Symbol">)</a> <a id="9102" class="Symbol">(</a><a id="9103" href="Cubical.Foundations.Equiv.html#9035" class="Bound">f&#39;</a> <a id="9106" class="Symbol">(</a><a id="9107" href="Cubical.Foundations.Equiv.html#9071" class="Bound">p</a> <a id="9109" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9111" class="Symbol">)))</a> <a id="9115" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9117" href="Cubical.Foundations.Equiv.html#9035" class="Bound">f&#39;</a> <a id="9120" href="Cubical.Foundations.Equiv.html#9067" class="Bound">a&#39;&#39;</a><a id="9123" class="Symbol">)</a>
      <a id="9131" class="Symbol">(</a><a id="9132" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9138" class="Symbol">(</a><a id="9139" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9146" class="Symbol">)</a> <a id="9148" class="Symbol">(</a><a id="9149" href="Cubical.Foundations.Equiv.html#9035" class="Bound">f&#39;</a> <a id="9152" class="Symbol">(</a><a id="9153" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9156" class="Symbol">.</a><a id="9157" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9161" class="Symbol">(</a><a id="9162" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9168" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9171" href="Cubical.Foundations.Equiv.html#9053" class="Bound">a&#39;</a><a id="9173" class="Symbol">))))</a>
      <a id="9184" class="Symbol">(</a><a id="9185" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9191" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9194" href="Cubical.Foundations.Equiv.html#9053" class="Bound">a&#39;</a><a id="9196" class="Symbol">)</a>
  <a id="9200" href="Cubical.Foundations.Equiv.html#8889" class="Function">isom</a> <a id="9205" class="Symbol">.</a><a id="9206" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="9210" href="Cubical.Foundations.Equiv.html#9210" class="Bound">f</a> <a id="9212" class="Symbol">=</a>
    <a id="9218" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9225" class="Symbol">λ</a> <a id="9227" href="Cubical.Foundations.Equiv.html#9227" class="Bound">a</a> <a id="9229" class="Symbol">→</a>
    <a id="9235" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
      <a id="9247" class="Symbol">(λ</a> <a id="9250" href="Cubical.Foundations.Equiv.html#9250" class="Bound">p</a> <a id="9252" class="Symbol">→</a> <a id="9254" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9260" class="Symbol">(</a><a id="9261" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9264" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9268" class="Symbol">)</a> <a id="9270" class="Symbol">(</a><a id="9271" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9274" href="Cubical.Foundations.Equiv.html#9250" class="Bound">p</a> <a id="9276" class="Symbol">.</a><a id="9277" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9281" class="Symbol">(</a><a id="9282" href="Cubical.Foundations.Equiv.html#9210" class="Bound">f</a> <a id="9284" class="Symbol">(</a><a id="9285" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9291" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9294" class="Symbol">(</a><a id="9295" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9298" class="Symbol">.</a><a id="9299" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9303" href="Cubical.Foundations.Equiv.html#9227" class="Bound">a</a><a id="9304" class="Symbol">))))</a> <a id="9309" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9311" href="Cubical.Foundations.Equiv.html#9210" class="Bound">f</a> <a id="9313" href="Cubical.Foundations.Equiv.html#9227" class="Bound">a</a><a id="9314" class="Symbol">)</a>
      <a id="9322" class="Symbol">(</a><a id="9323" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9327" class="Symbol">(</a><a id="9328" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9345" class="Symbol">.</a><a id="9346" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9349" class="Symbol">)</a> <a id="9351" href="Cubical.Foundations.Equiv.html#9227" class="Bound">a</a><a id="9352" class="Symbol">))</a>
      <a id="9361" class="Symbol">(</a><a id="9362" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9364" class="Symbol">(λ</a> <a id="9367" href="Cubical.Foundations.Equiv.html#9367" class="Bound">a&#39;&#39;</a> <a id="9371" href="Cubical.Foundations.Equiv.html#9371" class="Bound">p</a> <a id="9373" class="Symbol">→</a> <a id="9375" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9381" class="Symbol">(</a><a id="9382" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9385" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9389" class="Symbol">)</a> <a id="9391" class="Symbol">(</a><a id="9392" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9395" class="Symbol">(</a><a id="9396" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9401" class="Symbol">(</a><a id="9402" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9405" class="Symbol">.</a><a id="9406" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9409" class="Symbol">)</a> <a id="9411" href="Cubical.Foundations.Equiv.html#9371" class="Bound">p</a><a id="9412" class="Symbol">)</a> <a id="9414" class="Symbol">.</a><a id="9415" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9419" class="Symbol">(</a><a id="9420" href="Cubical.Foundations.Equiv.html#9210" class="Bound">f</a> <a id="9422" class="Symbol">(</a><a id="9423" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9429" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9436" class="Symbol">.</a><a id="9437" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9441" href="Cubical.Foundations.Equiv.html#9227" class="Bound">a</a><a id="9442" class="Symbol">))))</a> <a id="9447" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9449" href="Cubical.Foundations.Equiv.html#9210" class="Bound">f</a> <a id="9451" href="Cubical.Foundations.Equiv.html#9367" class="Bound">a&#39;&#39;</a><a id="9454" class="Symbol">)</a>
        <a id="9464" class="Symbol">(</a><a id="9465" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="9471" class="Symbol">(</a><a id="9472" href="Cubical.Foundations.Equiv.html#8846" class="Bound">eB</a> <a id="9475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9479" class="Symbol">)</a> <a id="9481" class="Symbol">(</a><a id="9482" href="Cubical.Foundations.Equiv.html#9210" class="Bound">f</a> <a id="9484" class="Symbol">(</a><a id="9485" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9491" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9494" class="Symbol">(</a><a id="9495" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9498" class="Symbol">.</a><a id="9499" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9503" href="Cubical.Foundations.Equiv.html#9227" class="Bound">a</a><a id="9504" class="Symbol">))))</a>
        <a id="9517" class="Symbol">(</a><a id="9518" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="9524" href="Cubical.Foundations.Equiv.html#8843" class="Bound">eA</a> <a id="9527" href="Cubical.Foundations.Equiv.html#9227" class="Bound">a</a><a id="9528" class="Symbol">))</a>

<a id="equivΠ"></a><a id="9532" href="Cubical.Foundations.Equiv.html#9532" class="Function">equivΠ</a> <a id="9539" class="Symbol">:</a> <a id="9541" class="Symbol">∀</a> <a id="9543" class="Symbol">{</a><a id="9544" href="Cubical.Foundations.Equiv.html#9544" class="Bound">ℓA</a> <a id="9547" href="Cubical.Foundations.Equiv.html#9547" class="Bound">ℓA&#39;</a> <a id="9551" href="Cubical.Foundations.Equiv.html#9551" class="Bound">ℓB</a> <a id="9554" href="Cubical.Foundations.Equiv.html#9554" class="Bound">ℓB&#39;</a><a id="9557" class="Symbol">}</a> <a id="9559" class="Symbol">{</a><a id="9560" href="Cubical.Foundations.Equiv.html#9560" class="Bound">A</a> <a id="9562" class="Symbol">:</a> <a id="9564" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9569" href="Cubical.Foundations.Equiv.html#9544" class="Bound">ℓA</a><a id="9571" class="Symbol">}</a> <a id="9573" class="Symbol">{</a><a id="9574" href="Cubical.Foundations.Equiv.html#9574" class="Bound">A&#39;</a> <a id="9577" class="Symbol">:</a> <a id="9579" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9584" href="Cubical.Foundations.Equiv.html#9547" class="Bound">ℓA&#39;</a><a id="9587" class="Symbol">}</a>
  <a id="9591" class="Symbol">{</a><a id="9592" href="Cubical.Foundations.Equiv.html#9592" class="Bound">B</a> <a id="9594" class="Symbol">:</a> <a id="9596" href="Cubical.Foundations.Equiv.html#9560" class="Bound">A</a> <a id="9598" class="Symbol">→</a> <a id="9600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9605" href="Cubical.Foundations.Equiv.html#9551" class="Bound">ℓB</a><a id="9607" class="Symbol">}</a> <a id="9609" class="Symbol">{</a><a id="9610" href="Cubical.Foundations.Equiv.html#9610" class="Bound">B&#39;</a> <a id="9613" class="Symbol">:</a> <a id="9615" href="Cubical.Foundations.Equiv.html#9574" class="Bound">A&#39;</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9625" href="Cubical.Foundations.Equiv.html#9554" class="Bound">ℓB&#39;</a><a id="9628" class="Symbol">}</a>
  <a id="9632" class="Symbol">(</a><a id="9633" href="Cubical.Foundations.Equiv.html#9633" class="Bound">eA</a> <a id="9636" class="Symbol">:</a> <a id="9638" href="Cubical.Foundations.Equiv.html#9560" class="Bound">A</a> <a id="9640" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9642" href="Cubical.Foundations.Equiv.html#9574" class="Bound">A&#39;</a><a id="9644" class="Symbol">)</a>
  <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.Foundations.Equiv.html#9649" class="Bound">eB</a> <a id="9652" class="Symbol">:</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Cubical.Foundations.Equiv.html#9655" class="Bound">a</a> <a id="9657" class="Symbol">:</a> <a id="9659" href="Cubical.Foundations.Equiv.html#9560" class="Bound">A</a><a id="9660" class="Symbol">)</a> <a id="9662" class="Symbol">→</a> <a id="9664" href="Cubical.Foundations.Equiv.html#9592" class="Bound">B</a> <a id="9666" href="Cubical.Foundations.Equiv.html#9655" class="Bound">a</a> <a id="9668" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9670" href="Cubical.Foundations.Equiv.html#9610" class="Bound">B&#39;</a> <a id="9673" class="Symbol">(</a><a id="9674" href="Cubical.Foundations.Equiv.html#9633" class="Bound">eA</a> <a id="9677" class="Symbol">.</a><a id="9678" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9682" href="Cubical.Foundations.Equiv.html#9655" class="Bound">a</a><a id="9683" class="Symbol">))</a>
  <a id="9688" class="Symbol">→</a> <a id="9690" class="Symbol">((</a><a id="9692" href="Cubical.Foundations.Equiv.html#9692" class="Bound">a</a> <a id="9694" class="Symbol">:</a> <a id="9696" href="Cubical.Foundations.Equiv.html#9560" class="Bound">A</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Symbol">→</a> <a id="9701" href="Cubical.Foundations.Equiv.html#9592" class="Bound">B</a> <a id="9703" href="Cubical.Foundations.Equiv.html#9692" class="Bound">a</a><a id="9704" class="Symbol">)</a> <a id="9706" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9708" class="Symbol">((</a><a id="9710" href="Cubical.Foundations.Equiv.html#9710" class="Bound">a&#39;</a> <a id="9713" class="Symbol">:</a> <a id="9715" href="Cubical.Foundations.Equiv.html#9574" class="Bound">A&#39;</a><a id="9717" class="Symbol">)</a> <a id="9719" class="Symbol">→</a> <a id="9721" href="Cubical.Foundations.Equiv.html#9610" class="Bound">B&#39;</a> <a id="9724" href="Cubical.Foundations.Equiv.html#9710" class="Bound">a&#39;</a><a id="9726" class="Symbol">)</a>
<a id="9728" href="Cubical.Foundations.Equiv.html#9532" class="Function">equivΠ</a> <a id="9735" class="Symbol">{</a><a id="9736" class="Argument">B</a> <a id="9738" class="Symbol">=</a> <a id="9740" href="Cubical.Foundations.Equiv.html#9740" class="Bound">B</a><a id="9741" class="Symbol">}</a> <a id="9743" class="Symbol">{</a><a id="9744" class="Argument">B&#39;</a> <a id="9747" class="Symbol">=</a> <a id="9749" href="Cubical.Foundations.Equiv.html#9749" class="Bound">B&#39;</a><a id="9751" class="Symbol">}</a> <a id="9753" href="Cubical.Foundations.Equiv.html#9753" class="Bound">eA</a> <a id="9756" href="Cubical.Foundations.Equiv.html#9756" class="Bound">eB</a> <a id="9759" class="Symbol">=</a> <a id="9761" href="Cubical.Foundations.Equiv.html#8610" class="Function">equivΠ&#39;</a> <a id="9769" href="Cubical.Foundations.Equiv.html#9753" class="Bound">eA</a> <a id="9772" class="Symbol">(λ</a> <a id="9775" class="Symbol">{</a><a id="9776" class="Argument">a</a> <a id="9778" class="Symbol">=</a> <a id="9780" href="Cubical.Foundations.Equiv.html#9780" class="Bound">a</a><a id="9781" class="Symbol">}</a> <a id="9783" href="Cubical.Foundations.Equiv.html#9783" class="Bound">p</a> <a id="9785" class="Symbol">→</a> <a id="9787" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9789" class="Symbol">(λ</a> <a id="9792" href="Cubical.Foundations.Equiv.html#9792" class="Bound">a&#39;</a> <a id="9795" href="Cubical.Foundations.Equiv.html#9795" class="Bound">p</a> <a id="9797" class="Symbol">→</a> <a id="9799" href="Cubical.Foundations.Equiv.html#9740" class="Bound">B</a> <a id="9801" href="Cubical.Foundations.Equiv.html#9780" class="Bound">a</a> <a id="9803" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9805" href="Cubical.Foundations.Equiv.html#9749" class="Bound">B&#39;</a> <a id="9808" href="Cubical.Foundations.Equiv.html#9792" class="Bound">a&#39;</a><a id="9810" class="Symbol">)</a> <a id="9812" class="Symbol">(</a><a id="9813" href="Cubical.Foundations.Equiv.html#9756" class="Bound">eB</a> <a id="9816" href="Cubical.Foundations.Equiv.html#9780" class="Bound">a</a><a id="9817" class="Symbol">)</a> <a id="9819" href="Cubical.Foundations.Equiv.html#9783" class="Bound">p</a><a id="9820" class="Symbol">)</a>


<a id="equivCompIso"></a><a id="9824" href="Cubical.Foundations.Equiv.html#9824" class="Function">equivCompIso</a> <a id="9837" class="Symbol">:</a> <a id="9839" class="Symbol">(</a><a id="9840" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="9842" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9844" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="9845" class="Symbol">)</a> <a id="9847" class="Symbol">→</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="9852" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9854" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="9855" class="Symbol">)</a> <a id="9857" class="Symbol">→</a> <a id="9859" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9863" class="Symbol">(</a><a id="9864" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="9866" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9868" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="9869" class="Symbol">)</a> <a id="9871" class="Symbol">(</a><a id="9872" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="9874" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9876" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="9877" class="Symbol">)</a>
<a id="9879" href="Cubical.Foundations.Equiv.html#9824" class="Function">equivCompIso</a> <a id="9892" href="Cubical.Foundations.Equiv.html#9892" class="Bound">h</a> <a id="9894" href="Cubical.Foundations.Equiv.html#9894" class="Bound">k</a> <a id="9896" class="Symbol">.</a><a id="9897" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9905" href="Cubical.Foundations.Equiv.html#9905" class="Bound">f</a> <a id="9907" class="Symbol">=</a> <a id="9909" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="9919" class="Symbol">(</a><a id="9920" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="9930" class="Symbol">(</a><a id="9931" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9940" href="Cubical.Foundations.Equiv.html#9892" class="Bound">h</a><a id="9941" class="Symbol">)</a> <a id="9943" href="Cubical.Foundations.Equiv.html#9905" class="Bound">f</a><a id="9944" class="Symbol">)</a> <a id="9946" href="Cubical.Foundations.Equiv.html#9894" class="Bound">k</a>
<a id="9948" href="Cubical.Foundations.Equiv.html#9824" class="Function">equivCompIso</a> <a id="9961" href="Cubical.Foundations.Equiv.html#9961" class="Bound">h</a> <a id="9963" href="Cubical.Foundations.Equiv.html#9963" class="Bound">k</a> <a id="9965" class="Symbol">.</a><a id="9966" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9974" href="Cubical.Foundations.Equiv.html#9974" class="Bound">g</a> <a id="9976" class="Symbol">=</a> <a id="9978" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="9988" class="Symbol">(</a><a id="9989" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="9999" href="Cubical.Foundations.Equiv.html#9961" class="Bound">h</a> <a id="10001" href="Cubical.Foundations.Equiv.html#9974" class="Bound">g</a><a id="10002" class="Symbol">)</a> <a id="10004" class="Symbol">(</a><a id="10005" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10014" href="Cubical.Foundations.Equiv.html#9963" class="Bound">k</a><a id="10015" class="Symbol">)</a>
<a id="10017" href="Cubical.Foundations.Equiv.html#9824" class="Function">equivCompIso</a> <a id="10030" href="Cubical.Foundations.Equiv.html#10030" class="Bound">h</a> <a id="10032" href="Cubical.Foundations.Equiv.html#10032" class="Bound">k</a> <a id="10034" class="Symbol">.</a><a id="10035" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10043" href="Cubical.Foundations.Equiv.html#10043" class="Bound">g</a> <a id="10045" class="Symbol">=</a> <a id="10047" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="10055" class="Symbol">(</a><a id="10056" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="10066" href="Cubical.Foundations.Equiv.html#10030" class="Bound">h</a> <a id="10068" href="Cubical.Foundations.Equiv.html#10032" class="Bound">k</a> <a id="10070" class="Symbol">.</a><a id="10071" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10079" class="Symbol">(</a><a id="10080" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10089" href="Cubical.Foundations.Equiv.html#10043" class="Bound">g</a><a id="10090" class="Symbol">))</a>
<a id="10093" href="Cubical.Foundations.Equiv.html#9824" class="Function">equivCompIso</a> <a id="10106" href="Cubical.Foundations.Equiv.html#10106" class="Bound">h</a> <a id="10108" href="Cubical.Foundations.Equiv.html#10108" class="Bound">k</a> <a id="10110" class="Symbol">.</a><a id="10111" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10119" href="Cubical.Foundations.Equiv.html#10119" class="Bound">f</a> <a id="10121" class="Symbol">=</a> <a id="10123" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="10131" class="Symbol">(</a><a id="10132" href="Cubical.Foundations.Equiv.html#8214" class="Function">equiv→Iso</a> <a id="10142" href="Cubical.Foundations.Equiv.html#10106" class="Bound">h</a> <a id="10144" href="Cubical.Foundations.Equiv.html#10108" class="Bound">k</a> <a id="10146" class="Symbol">.</a><a id="10147" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10155" class="Symbol">(</a><a id="10156" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="10165" href="Cubical.Foundations.Equiv.html#10119" class="Bound">f</a><a id="10166" class="Symbol">))</a>

<a id="equivComp"></a><a id="10170" href="Cubical.Foundations.Equiv.html#10170" class="Function">equivComp</a> <a id="10180" class="Symbol">:</a> <a id="10182" class="Symbol">(</a><a id="10183" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10185" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10187" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10188" class="Symbol">)</a> <a id="10190" class="Symbol">→</a> <a id="10192" class="Symbol">(</a><a id="10193" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="10195" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10197" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="10198" class="Symbol">)</a> <a id="10200" class="Symbol">→</a> <a id="10202" class="Symbol">(</a><a id="10203" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10205" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10207" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10208" class="Symbol">)</a> <a id="10210" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10212" class="Symbol">(</a><a id="10213" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10215" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10217" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="10218" class="Symbol">)</a>
<a id="10220" href="Cubical.Foundations.Equiv.html#10170" class="Function">equivComp</a> <a id="10230" href="Cubical.Foundations.Equiv.html#10230" class="Bound">h</a> <a id="10232" href="Cubical.Foundations.Equiv.html#10232" class="Bound">k</a> <a id="10234" class="Symbol">=</a> <a id="10236" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10247" class="Symbol">(</a><a id="10248" href="Cubical.Foundations.Equiv.html#9824" class="Function">equivCompIso</a> <a id="10261" href="Cubical.Foundations.Equiv.html#10230" class="Bound">h</a> <a id="10263" href="Cubical.Foundations.Equiv.html#10232" class="Bound">k</a><a id="10264" class="Symbol">)</a>

<a id="10267" class="Comment">-- Some helpful notation:</a>
<a id="_≃⟨_⟩_"></a><a id="10293" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">_≃⟨_⟩_</a> <a id="10300" class="Symbol">:</a> <a id="10302" class="Symbol">(</a><a id="10303" href="Cubical.Foundations.Equiv.html#10303" class="Bound">X</a> <a id="10305" class="Symbol">:</a> <a id="10307" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10312" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="10313" class="Symbol">)</a> <a id="10315" class="Symbol">→</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Cubical.Foundations.Equiv.html#10303" class="Bound">X</a> <a id="10320" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10322" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10323" class="Symbol">)</a> <a id="10325" class="Symbol">→</a> <a id="10327" class="Symbol">(</a><a id="10328" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10330" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10332" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10333" class="Symbol">)</a> <a id="10335" class="Symbol">→</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Foundations.Equiv.html#10303" class="Bound">X</a> <a id="10340" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10342" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10343" class="Symbol">)</a>
<a id="10345" class="Symbol">_</a> <a id="10347" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="10350" href="Cubical.Foundations.Equiv.html#10350" class="Bound">f</a> <a id="10352" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a> <a id="10354" href="Cubical.Foundations.Equiv.html#10354" class="Bound">g</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10368" href="Cubical.Foundations.Equiv.html#10350" class="Bound">f</a> <a id="10370" href="Cubical.Foundations.Equiv.html#10354" class="Bound">g</a>

<a id="_■"></a><a id="10373" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">_■</a> <a id="10376" class="Symbol">:</a> <a id="10378" class="Symbol">(</a><a id="10379" href="Cubical.Foundations.Equiv.html#10379" class="Bound">X</a> <a id="10381" class="Symbol">:</a> <a id="10383" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10388" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="10389" class="Symbol">)</a> <a id="10391" class="Symbol">→</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Cubical.Foundations.Equiv.html#10379" class="Bound">X</a> <a id="10396" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10398" href="Cubical.Foundations.Equiv.html#10379" class="Bound">X</a><a id="10399" class="Symbol">)</a>
<a id="10401" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">_■</a> <a id="10404" class="Symbol">=</a> <a id="10406" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a>

<a id="10415" class="Keyword">infixr</a>  <a id="10423" class="Number">0</a> <a id="10425" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">_≃⟨_⟩_</a>
<a id="10432" class="Keyword">infix</a>   <a id="10440" class="Number">1</a> <a id="10442" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">_■</a>

<a id="composesToId→Equiv"></a><a id="10446" href="Cubical.Foundations.Equiv.html#10446" class="Function">composesToId→Equiv</a> <a id="10465" class="Symbol">:</a> <a id="10467" class="Symbol">(</a><a id="10468" href="Cubical.Foundations.Equiv.html#10468" class="Bound">f</a> <a id="10470" class="Symbol">:</a> <a id="10472" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10474" class="Symbol">→</a> <a id="10476" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10477" class="Symbol">)</a> <a id="10479" class="Symbol">(</a><a id="10480" href="Cubical.Foundations.Equiv.html#10480" class="Bound">g</a> <a id="10482" class="Symbol">:</a> <a id="10484" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10486" class="Symbol">→</a> <a id="10488" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="10489" class="Symbol">)</a> <a id="10491" class="Symbol">→</a> <a id="10493" href="Cubical.Foundations.Equiv.html#10468" class="Bound">f</a> <a id="10495" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10497" href="Cubical.Foundations.Equiv.html#10480" class="Bound">g</a> <a id="10499" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10501" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="10507" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10509" class="Symbol">→</a> <a id="10511" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10519" href="Cubical.Foundations.Equiv.html#10468" class="Bound">f</a> <a id="10521" class="Symbol">→</a> <a id="10523" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10531" href="Cubical.Foundations.Equiv.html#10480" class="Bound">g</a>
<a id="10533" href="Cubical.Foundations.Equiv.html#10446" class="Function">composesToId→Equiv</a> <a id="10552" href="Cubical.Foundations.Equiv.html#10552" class="Bound">f</a> <a id="10554" href="Cubical.Foundations.Equiv.html#10554" class="Bound">g</a> <a id="10556" href="Cubical.Foundations.Equiv.html#10556" class="Bound">id</a> <a id="10559" href="Cubical.Foundations.Equiv.html#10559" class="Bound">iseqf</a> <a id="10565" class="Symbol">=</a>
  <a id="10569" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a>
    <a id="10586" class="Symbol">(</a><a id="10587" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="10591" href="Cubical.Foundations.Equiv.html#10554" class="Bound">g</a> <a id="10593" href="Cubical.Foundations.Equiv.html#10552" class="Bound">f</a>
         <a id="10604" class="Symbol">(λ</a> <a id="10607" href="Cubical.Foundations.Equiv.html#10607" class="Bound">b</a> <a id="10609" class="Symbol">→</a> <a id="10611" class="Symbol">(λ</a> <a id="10614" href="Cubical.Foundations.Equiv.html#10614" class="Bound">i</a> <a id="10616" class="Symbol">→</a> <a id="10618" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10630" href="Cubical.Foundations.Equiv.html#10559" class="Bound">iseqf</a> <a id="10636" class="Symbol">(</a><a id="10637" href="Cubical.Foundations.Equiv.html#10552" class="Bound">f</a> <a id="10639" href="Cubical.Foundations.Equiv.html#10607" class="Bound">b</a><a id="10640" class="Symbol">)</a> <a id="10642" class="Symbol">.</a><a id="10643" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10647" class="Symbol">(</a><a id="10648" href="Cubical.Foundations.Equiv.html#10554" class="Bound">g</a> <a id="10650" class="Symbol">(</a><a id="10651" href="Cubical.Foundations.Equiv.html#10552" class="Bound">f</a> <a id="10653" href="Cubical.Foundations.Equiv.html#10607" class="Bound">b</a><a id="10654" class="Symbol">)</a> <a id="10656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10658" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10663" class="Symbol">(λ</a> <a id="10666" href="Cubical.Foundations.Equiv.html#10666" class="Bound">h</a> <a id="10668" class="Symbol">→</a> <a id="10670" href="Cubical.Foundations.Equiv.html#10666" class="Bound">h</a> <a id="10672" class="Symbol">(</a><a id="10673" href="Cubical.Foundations.Equiv.html#10552" class="Bound">f</a> <a id="10675" href="Cubical.Foundations.Equiv.html#10607" class="Bound">b</a><a id="10676" class="Symbol">))</a> <a id="10679" href="Cubical.Foundations.Equiv.html#10556" class="Bound">id</a><a id="10681" class="Symbol">)</a> <a id="10683" class="Symbol">(</a><a id="10684" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10686" href="Cubical.Foundations.Equiv.html#10614" class="Bound">i</a><a id="10687" class="Symbol">)</a> <a id="10689" class="Symbol">.</a><a id="10690" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10693" class="Symbol">)</a>
                <a id="10711" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10714" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10719" class="Symbol">(λ</a> <a id="10722" href="Cubical.Foundations.Equiv.html#10722" class="Bound">x</a> <a id="10724" class="Symbol">→</a> <a id="10726" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10738" href="Cubical.Foundations.Equiv.html#10559" class="Bound">iseqf</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Cubical.Foundations.Equiv.html#10552" class="Bound">f</a> <a id="10747" href="Cubical.Foundations.Equiv.html#10607" class="Bound">b</a><a id="10748" class="Symbol">)</a> <a id="10750" class="Symbol">.</a><a id="10751" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10755" class="Symbol">.</a><a id="10756" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10759" class="Symbol">)</a> <a id="10761" href="Cubical.Foundations.Equiv.html#10556" class="Bound">id</a>
                <a id="10780" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10783" class="Symbol">λ</a> <a id="10785" href="Cubical.Foundations.Equiv.html#10785" class="Bound">i</a> <a id="10787" class="Symbol">→</a> <a id="10789" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10801" href="Cubical.Foundations.Equiv.html#10559" class="Bound">iseqf</a> <a id="10807" class="Symbol">(</a><a id="10808" href="Cubical.Foundations.Equiv.html#10552" class="Bound">f</a> <a id="10810" href="Cubical.Foundations.Equiv.html#10607" class="Bound">b</a><a id="10811" class="Symbol">)</a> <a id="10813" class="Symbol">.</a><a id="10814" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10818" class="Symbol">(</a><a id="10819" href="Cubical.Foundations.Equiv.html#10607" class="Bound">b</a> <a id="10821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10823" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10827" class="Symbol">)</a> <a id="10829" href="Cubical.Foundations.Equiv.html#10785" class="Bound">i</a> <a id="10831" class="Symbol">.</a><a id="10832" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10835" class="Symbol">)</a>
         <a id="10846" class="Symbol">λ</a> <a id="10848" href="Cubical.Foundations.Equiv.html#10848" class="Bound">a</a> <a id="10850" href="Cubical.Foundations.Equiv.html#10850" class="Bound">i</a> <a id="10852" class="Symbol">→</a> <a id="10854" href="Cubical.Foundations.Equiv.html#10556" class="Bound">id</a> <a id="10857" href="Cubical.Foundations.Equiv.html#10850" class="Bound">i</a> <a id="10859" href="Cubical.Foundations.Equiv.html#10848" class="Bound">a</a><a id="10860" class="Symbol">)</a>

<a id="precomposesToId→Equiv"></a><a id="10863" href="Cubical.Foundations.Equiv.html#10863" class="Function">precomposesToId→Equiv</a> <a id="10885" class="Symbol">:</a> <a id="10887" class="Symbol">(</a><a id="10888" href="Cubical.Foundations.Equiv.html#10888" class="Bound">f</a> <a id="10890" class="Symbol">:</a> <a id="10892" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10894" class="Symbol">→</a> <a id="10896" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10897" class="Symbol">)</a> <a id="10899" class="Symbol">(</a><a id="10900" href="Cubical.Foundations.Equiv.html#10900" class="Bound">g</a> <a id="10902" class="Symbol">:</a> <a id="10904" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10906" class="Symbol">→</a> <a id="10908" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="10909" class="Symbol">)</a> <a id="10911" class="Symbol">→</a> <a id="10913" href="Cubical.Foundations.Equiv.html#10888" class="Bound">f</a> <a id="10915" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10917" href="Cubical.Foundations.Equiv.html#10900" class="Bound">g</a> <a id="10919" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10921" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="10927" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10929" class="Symbol">→</a> <a id="10931" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10939" href="Cubical.Foundations.Equiv.html#10900" class="Bound">g</a> <a id="10941" class="Symbol">→</a> <a id="10943" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10951" href="Cubical.Foundations.Equiv.html#10888" class="Bound">f</a>
<a id="10953" href="Cubical.Foundations.Equiv.html#10863" class="Function">precomposesToId→Equiv</a> <a id="10975" href="Cubical.Foundations.Equiv.html#10975" class="Bound">f</a> <a id="10977" href="Cubical.Foundations.Equiv.html#10977" class="Bound">g</a> <a id="10979" href="Cubical.Foundations.Equiv.html#10979" class="Bound">id</a> <a id="10982" href="Cubical.Foundations.Equiv.html#10982" class="Bound">iseqg</a> <a id="10988" class="Symbol">=</a>  <a id="10991" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10997" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="11005" class="Symbol">(</a><a id="11006" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11010" href="Cubical.Foundations.Equiv.html#11089" class="Function">f-≡-g⁻</a><a id="11016" class="Symbol">)</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11023" class="Symbol">(</a><a id="11024" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11033" class="Symbol">(_</a> <a id="11036" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11038" href="Cubical.Foundations.Equiv.html#10982" class="Bound">iseqg</a><a id="11043" class="Symbol">)))</a>
  <a id="11049" class="Keyword">where</a>
     <a id="11060" href="Cubical.Foundations.Equiv.html#11060" class="Function">g⁻</a> <a id="11063" class="Symbol">=</a> <a id="11065" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11071" class="Symbol">(</a><a id="11072" href="Cubical.Foundations.Equiv.html#10977" class="Bound">g</a> <a id="11074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11076" href="Cubical.Foundations.Equiv.html#10982" class="Bound">iseqg</a><a id="11081" class="Symbol">)</a>

     <a id="11089" href="Cubical.Foundations.Equiv.html#11089" class="Function">f-≡-g⁻</a> <a id="11096" class="Symbol">:</a> <a id="11098" class="Symbol">_</a>
     <a id="11105" href="Cubical.Foundations.Equiv.html#11089" class="Function">f-≡-g⁻</a> <a id="11112" class="Symbol">=</a> <a id="11114" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11119" class="Symbol">(</a><a id="11120" href="Cubical.Foundations.Equiv.html#10975" class="Bound">f</a> <a id="11122" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘_</a> <a id="11125" class="Symbol">)</a> <a id="11127" class="Symbol">(</a><a id="11128" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11133" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11137" class="Symbol">(</a><a id="11138" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11142" class="Symbol">(</a><a id="11143" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.Foundations.Equiv.html#10977" class="Bound">g</a> <a id="11163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11165" href="Cubical.Foundations.Equiv.html#10982" class="Bound">iseqg</a><a id="11170" class="Symbol">))))</a> <a id="11175" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11177" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11182" class="Symbol">(</a><a id="11183" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="11186" href="Cubical.Foundations.Equiv.html#11060" class="Function">g⁻</a><a id="11188" class="Symbol">)</a> <a id="11190" href="Cubical.Foundations.Equiv.html#10979" class="Bound">id</a>

<a id="11194" class="Comment">-- equivalence between isEquiv and isEquiv&#39;</a>

<a id="isEquiv-isEquiv&#39;-Iso"></a><a id="11239" href="Cubical.Foundations.Equiv.html#11239" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11260" class="Symbol">:</a> <a id="11262" class="Symbol">(</a><a id="11263" href="Cubical.Foundations.Equiv.html#11263" class="Bound">f</a> <a id="11265" class="Symbol">:</a> <a id="11267" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="11269" class="Symbol">→</a> <a id="11271" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="11272" class="Symbol">)</a> <a id="11274" class="Symbol">→</a> <a id="11276" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11280" class="Symbol">(</a><a id="11281" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="11289" href="Cubical.Foundations.Equiv.html#11263" class="Bound">f</a><a id="11290" class="Symbol">)</a> <a id="11292" class="Symbol">(</a><a id="11293" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="11302" href="Cubical.Foundations.Equiv.html#11263" class="Bound">f</a><a id="11303" class="Symbol">)</a>
<a id="11305" href="Cubical.Foundations.Equiv.html#11239" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11326" href="Cubical.Foundations.Equiv.html#11326" class="Bound">f</a> <a id="11328" class="Symbol">.</a><a id="11329" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11333" href="Cubical.Foundations.Equiv.html#11333" class="Bound">p</a> <a id="11335" class="Symbol">=</a> <a id="11337" href="Cubical.Foundations.Equiv.html#11333" class="Bound">p</a> <a id="11339" class="Symbol">.</a><a id="11340" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>
<a id="11352" href="Cubical.Foundations.Equiv.html#11239" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11373" href="Cubical.Foundations.Equiv.html#11373" class="Bound">f</a> <a id="11375" class="Symbol">.</a><a id="11376" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11380" href="Cubical.Foundations.Equiv.html#11380" class="Bound">q</a> <a id="11382" class="Symbol">.</a><a id="11383" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="11395" class="Symbol">=</a> <a id="11397" href="Cubical.Foundations.Equiv.html#11380" class="Bound">q</a>
<a id="11399" href="Cubical.Foundations.Equiv.html#11239" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11420" href="Cubical.Foundations.Equiv.html#11420" class="Bound">f</a> <a id="11422" class="Symbol">.</a><a id="11423" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="11427" href="Cubical.Foundations.Equiv.html#11427" class="Bound">q</a> <a id="11429" class="Symbol">=</a> <a id="11431" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11436" href="Cubical.Foundations.Equiv.html#11239" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11457" href="Cubical.Foundations.Equiv.html#11457" class="Bound">f</a> <a id="11459" class="Symbol">.</a><a id="11460" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="11464" href="Cubical.Foundations.Equiv.html#11464" class="Bound">p</a> <a id="11466" href="Cubical.Foundations.Equiv.html#11466" class="Bound">i</a> <a id="11468" class="Symbol">.</a><a id="11469" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="11481" class="Symbol">=</a> <a id="11483" href="Cubical.Foundations.Equiv.html#11464" class="Bound">p</a> <a id="11485" class="Symbol">.</a><a id="11486" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>

<a id="isEquiv≃isEquiv&#39;"></a><a id="11499" href="Cubical.Foundations.Equiv.html#11499" class="Function">isEquiv≃isEquiv&#39;</a> <a id="11516" class="Symbol">:</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Cubical.Foundations.Equiv.html#11519" class="Bound">f</a> <a id="11521" class="Symbol">:</a> <a id="11523" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="11525" class="Symbol">→</a> <a id="11527" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="11528" class="Symbol">)</a> <a id="11530" class="Symbol">→</a> <a id="11532" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="11540" href="Cubical.Foundations.Equiv.html#11519" class="Bound">f</a> <a id="11542" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11544" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="11553" href="Cubical.Foundations.Equiv.html#11519" class="Bound">f</a>
<a id="11555" href="Cubical.Foundations.Equiv.html#11499" class="Function">isEquiv≃isEquiv&#39;</a> <a id="11572" href="Cubical.Foundations.Equiv.html#11572" class="Bound">f</a> <a id="11574" class="Symbol">=</a> <a id="11576" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11587" class="Symbol">(</a><a id="11588" href="Cubical.Foundations.Equiv.html#11239" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11609" href="Cubical.Foundations.Equiv.html#11572" class="Bound">f</a><a id="11610" class="Symbol">)</a>

<a id="11613" class="Comment">-- The fact that funExt is an equivalence can be found in Cubical.Functions.FunExtEquiv</a>

</pre></body></html>

==> anc/html/Cubical.Foundations.Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  Definitions for functions
-}</a>
<a id="35" class="Keyword">module</a> <a id="42" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="119" class="Keyword">private</a>
  <a id="129" class="Keyword">variable</a>
    <a id="142" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a> <a id="144" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a> <a id="147" href="Cubical.Foundations.Function.html#147" class="Generalizable">ℓ&#39;&#39;</a> <a id="151" class="Symbol">:</a> <a id="153" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="163" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="165" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a> <a id="168" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a> <a id="172" class="Symbol">:</a> <a id="174" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="179" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="185" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="187" class="Symbol">:</a> <a id="189" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="191" class="Symbol">→</a> <a id="193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="198" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="204" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="206" class="Symbol">:</a> <a id="208" class="Symbol">(</a><a id="209" href="Cubical.Foundations.Function.html#209" class="Bound">a</a> <a id="211" class="Symbol">:</a> <a id="213" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="214" class="Symbol">)</a> <a id="216" class="Symbol">→</a> <a id="218" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="220" href="Cubical.Foundations.Function.html#209" class="Bound">a</a> <a id="222" class="Symbol">→</a> <a id="224" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="229" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="235" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="237" class="Symbol">:</a> <a id="239" class="Symbol">(</a><a id="240" href="Cubical.Foundations.Function.html#240" class="Bound">a</a> <a id="242" class="Symbol">:</a> <a id="244" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="245" class="Symbol">)</a> <a id="247" class="Symbol">(</a><a id="248" href="Cubical.Foundations.Function.html#248" class="Bound">b</a> <a id="250" class="Symbol">:</a> <a id="252" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="254" href="Cubical.Foundations.Function.html#240" class="Bound">a</a><a id="255" class="Symbol">)</a> <a id="257" class="Symbol">→</a> <a id="259" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="261" href="Cubical.Foundations.Function.html#240" class="Bound">a</a> <a id="263" href="Cubical.Foundations.Function.html#248" class="Bound">b</a> <a id="265" class="Symbol">→</a> <a id="267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="272" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="278" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="280" class="Symbol">:</a> <a id="282" class="Symbol">(</a><a id="283" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="285" class="Symbol">:</a> <a id="287" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="288" class="Symbol">)</a> <a id="290" class="Symbol">→</a> <a id="292" class="Symbol">(</a><a id="293" href="Cubical.Foundations.Function.html#293" class="Bound">y</a> <a id="295" class="Symbol">:</a> <a id="297" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="299" href="Cubical.Foundations.Function.html#283" class="Bound">x</a><a id="300" class="Symbol">)</a> <a id="302" class="Symbol">→</a> <a id="304" class="Symbol">(</a><a id="305" href="Cubical.Foundations.Function.html#305" class="Bound">z</a> <a id="307" class="Symbol">:</a> <a id="309" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="311" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="313" href="Cubical.Foundations.Function.html#293" class="Bound">y</a><a id="314" class="Symbol">)</a> <a id="316" class="Symbol">→</a> <a id="318" class="Symbol">(</a><a id="319" href="Cubical.Foundations.Function.html#319" class="Bound">w</a> <a id="321" class="Symbol">:</a> <a id="323" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="325" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="327" href="Cubical.Foundations.Function.html#293" class="Bound">y</a> <a id="329" href="Cubical.Foundations.Function.html#305" class="Bound">z</a><a id="330" class="Symbol">)</a> <a id="332" class="Symbol">→</a> <a id="334" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="339" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="345" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="347" class="Symbol">:</a> <a id="349" class="Symbol">(</a><a id="350" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="352" class="Symbol">:</a> <a id="354" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="355" class="Symbol">)</a> <a id="357" class="Symbol">→</a> <a id="359" class="Symbol">(</a><a id="360" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="362" class="Symbol">:</a> <a id="364" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="366" href="Cubical.Foundations.Function.html#350" class="Bound">x</a><a id="367" class="Symbol">)</a> <a id="369" class="Symbol">→</a> <a id="371" class="Symbol">(</a><a id="372" href="Cubical.Foundations.Function.html#372" class="Bound">z</a> <a id="374" class="Symbol">:</a> <a id="376" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="378" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="380" href="Cubical.Foundations.Function.html#360" class="Bound">y</a><a id="381" class="Symbol">)</a> <a id="383" class="Symbol">→</a> <a id="385" class="Symbol">(</a><a id="386" href="Cubical.Foundations.Function.html#386" class="Bound">w</a> <a id="388" class="Symbol">:</a> <a id="390" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="392" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="394" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="396" href="Cubical.Foundations.Function.html#372" class="Bound">z</a><a id="397" class="Symbol">)</a> <a id="399" class="Symbol">→</a> <a id="401" class="Symbol">(</a><a id="402" href="Cubical.Foundations.Function.html#402" class="Bound">u</a> <a id="404" class="Symbol">:</a> <a id="406" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="408" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="410" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="412" href="Cubical.Foundations.Function.html#372" class="Bound">z</a> <a id="414" href="Cubical.Foundations.Function.html#386" class="Bound">w</a><a id="415" class="Symbol">)</a> <a id="417" class="Symbol">→</a> <a id="419" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="424" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>

<a id="427" class="Comment">-- The identity function</a>
<a id="idfun"></a><a id="452" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="458" class="Symbol">:</a> <a id="460" class="Symbol">(</a><a id="461" href="Cubical.Foundations.Function.html#461" class="Bound">A</a> <a id="463" class="Symbol">:</a> <a id="465" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="470" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="471" class="Symbol">)</a> <a id="473" class="Symbol">→</a> <a id="475" href="Cubical.Foundations.Function.html#461" class="Bound">A</a> <a id="477" class="Symbol">→</a> <a id="479" href="Cubical.Foundations.Function.html#461" class="Bound">A</a>
<a id="481" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="487" class="Symbol">_</a> <a id="489" href="Cubical.Foundations.Function.html#489" class="Bound">x</a> <a id="491" class="Symbol">=</a> <a id="493" href="Cubical.Foundations.Function.html#489" class="Bound">x</a>

<a id="496" class="Comment">-- The membership relation (used to clarify the type of a term to Agda when inside a definition, like :: in Haskell)</a>
<a id="613" class="Comment">-- We introduce the syntax &quot;x :&gt; A&quot; below.</a>
<a id="hasType"></a><a id="656" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="664" class="Symbol">:</a> <a id="666" class="Symbol">(</a><a id="667" href="Cubical.Foundations.Function.html#667" class="Bound">A</a> <a id="669" class="Symbol">:</a> <a id="671" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="676" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="677" class="Symbol">)</a> <a id="679" class="Symbol">→</a> <a id="681" href="Cubical.Foundations.Function.html#667" class="Bound">A</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Foundations.Function.html#667" class="Bound">A</a>
<a id="687" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="695" class="Symbol">_</a> <a id="697" href="Cubical.Foundations.Function.html#697" class="Bound">x</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Foundations.Function.html#697" class="Bound">x</a>

<a id="704" class="Keyword">infixr</a> <a id="711" class="Number">-8</a> <a id="714" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a>

<a id="723" class="Keyword">syntax</a> <a id="730" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="738" class="Bound">A</a> <a id="740" class="Bound">x</a> <a id="742" class="Symbol">=</a> <a id="744" class="Bound">x</a> <a id="746" class="Function">:&gt;</a> <a id="749" class="Bound">A</a>

<a id="752" class="Keyword">infixr</a> <a id="759" class="Number">-1</a> <a id="762" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a>

<a id="_$_"></a><a id="767" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a> <a id="771" class="Symbol">:</a> <a id="773" class="Symbol">∀</a> <a id="775" class="Symbol">{</a><a id="776" href="Cubical.Foundations.Function.html#776" class="Bound">ℓ</a> <a id="778" href="Cubical.Foundations.Function.html#778" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">}</a> <a id="782" class="Symbol">{</a><a id="783" href="Cubical.Foundations.Function.html#783" class="Bound">A</a> <a id="785" class="Symbol">:</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="792" href="Cubical.Foundations.Function.html#776" class="Bound">ℓ</a><a id="793" class="Symbol">}</a> <a id="795" class="Symbol">{</a><a id="796" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="798" class="Symbol">:</a> <a id="800" href="Cubical.Foundations.Function.html#783" class="Bound">A</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="809" href="Cubical.Foundations.Function.html#778" class="Bound">ℓ&#39;</a><a id="811" class="Symbol">}</a> <a id="813" class="Symbol">→</a> <a id="815" class="Symbol">((</a><a id="817" href="Cubical.Foundations.Function.html#817" class="Bound">a</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Function.html#783" class="Bound">A</a><a id="822" class="Symbol">)</a> <a id="824" class="Symbol">→</a> <a id="826" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="828" href="Cubical.Foundations.Function.html#817" class="Bound">a</a><a id="829" class="Symbol">)</a> <a id="831" class="Symbol">→</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Foundations.Function.html#834" class="Bound">a</a> <a id="836" class="Symbol">:</a> <a id="838" href="Cubical.Foundations.Function.html#783" class="Bound">A</a><a id="839" class="Symbol">)</a> <a id="841" class="Symbol">→</a> <a id="843" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="845" href="Cubical.Foundations.Function.html#834" class="Bound">a</a>
<a id="847" href="Cubical.Foundations.Function.html#847" class="Bound">f</a> <a id="849" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="851" href="Cubical.Foundations.Function.html#851" class="Bound">a</a> <a id="853" class="Symbol">=</a> <a id="855" href="Cubical.Foundations.Function.html#847" class="Bound">f</a> <a id="857" href="Cubical.Foundations.Function.html#851" class="Bound">a</a>
<a id="859" class="Symbol">{-#</a> <a id="863" class="Keyword">INLINE</a> <a id="870" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a> <a id="874" class="Symbol">#-}</a>

<a id="879" class="Keyword">infixr</a> <a id="886" class="Number">9</a> <a id="888" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="892" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a>

<a id="_∘_"></a><a id="898" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="902" class="Symbol">:</a> <a id="904" class="Symbol">(</a><a id="905" href="Cubical.Foundations.Function.html#905" class="Bound">g</a> <a id="907" class="Symbol">:</a> <a id="909" class="Symbol">{</a><a id="910" href="Cubical.Foundations.Function.html#910" class="Bound">a</a> <a id="912" class="Symbol">:</a> <a id="914" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">→</a> <a id="919" class="Symbol">(</a><a id="920" href="Cubical.Foundations.Function.html#920" class="Bound">b</a> <a id="922" class="Symbol">:</a> <a id="924" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="926" href="Cubical.Foundations.Function.html#910" class="Bound">a</a><a id="927" class="Symbol">)</a> <a id="929" class="Symbol">→</a> <a id="931" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="933" href="Cubical.Foundations.Function.html#910" class="Bound">a</a> <a id="935" href="Cubical.Foundations.Function.html#920" class="Bound">b</a><a id="936" class="Symbol">)</a> <a id="938" class="Symbol">→</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Foundations.Function.html#941" class="Bound">f</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Foundations.Function.html#946" class="Bound">a</a> <a id="948" class="Symbol">:</a> <a id="950" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="957" href="Cubical.Foundations.Function.html#946" class="Bound">a</a><a id="958" class="Symbol">)</a> <a id="960" class="Symbol">→</a> <a id="962" class="Symbol">(</a><a id="963" href="Cubical.Foundations.Function.html#963" class="Bound">a</a> <a id="965" class="Symbol">:</a> <a id="967" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">→</a> <a id="972" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="974" href="Cubical.Foundations.Function.html#963" class="Bound">a</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Function.html#941" class="Bound">f</a> <a id="979" href="Cubical.Foundations.Function.html#963" class="Bound">a</a><a id="980" class="Symbol">)</a>
<a id="982" href="Cubical.Foundations.Function.html#982" class="Bound">g</a> <a id="984" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="986" href="Cubical.Foundations.Function.html#986" class="Bound">f</a> <a id="988" class="Symbol">=</a> <a id="990" class="Symbol">λ</a> <a id="992" href="Cubical.Foundations.Function.html#992" class="Bound">x</a> <a id="994" class="Symbol">→</a> <a id="996" href="Cubical.Foundations.Function.html#982" class="Bound">g</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Foundations.Function.html#986" class="Bound">f</a> <a id="1001" href="Cubical.Foundations.Function.html#992" class="Bound">x</a><a id="1002" class="Symbol">)</a>
<a id="1004" class="Symbol">{-#</a> <a id="1008" class="Keyword">INLINE</a> <a id="1015" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="1019" class="Symbol">#-}</a>

<a id="_∘S_"></a><a id="1024" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a> <a id="1029" class="Symbol">:</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a><a id="1040" class="Symbol">)</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a><a id="1051" class="Symbol">)</a> <a id="1053" class="Symbol">→</a> <a id="1055" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a>
<a id="1063" href="Cubical.Foundations.Function.html#1063" class="Bound">g</a> <a id="1065" href="Cubical.Foundations.Function.html#1024" class="Function Operator">∘S</a> <a id="1068" href="Cubical.Foundations.Function.html#1068" class="Bound">f</a> <a id="1070" class="Symbol">=</a> <a id="1072" class="Symbol">λ</a> <a id="1074" href="Cubical.Foundations.Function.html#1074" class="Bound">x</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="Cubical.Foundations.Function.html#1063" class="Bound">g</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Foundations.Function.html#1068" class="Bound">f</a> <a id="1083" href="Cubical.Foundations.Function.html#1074" class="Bound">x</a><a id="1084" class="Symbol">)</a>
<a id="1086" class="Symbol">{-#</a> <a id="1090" class="Keyword">INLINE</a> <a id="1097" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a> <a id="1102" class="Symbol">#-}</a>

<a id="∘-assoc"></a><a id="1107" href="Cubical.Foundations.Function.html#1107" class="Function">∘-assoc</a> <a id="1115" class="Symbol">:</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">{</a><a id="1123" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1128" class="Symbol">}</a> <a id="1130" class="Symbol">{</a><a id="1131" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1137" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a><a id="1138" class="Symbol">}</a> <a id="1140" class="Symbol">→</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Cubical.Foundations.Function.html#1143" class="Bound">c</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1149" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1151" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="1158" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1160" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a> <a id="1162" href="Cubical.Foundations.Function.html#1143" class="Bound">c</a><a id="1163" class="Symbol">)</a>
          <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.Foundations.Function.html#1191" class="Bound">b</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1197" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1204" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a> <a id="1206" href="Cubical.Foundations.Function.html#1191" class="Bound">b</a><a id="1207" class="Symbol">)</a>
          <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a> <a id="1222" class="Symbol">:</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Foundations.Function.html#1225" class="Bound">a</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">→</a> <a id="1234" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1236" href="Cubical.Foundations.Function.html#1225" class="Bound">a</a><a id="1237" class="Symbol">)</a>
        <a id="1247" class="Symbol">→</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1252" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1254" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a><a id="1255" class="Symbol">)</a> <a id="1257" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1259" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a> <a id="1261" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1263" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1265" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a> <a id="1270" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1272" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a><a id="1273" class="Symbol">)</a>
<a id="1275" href="Cubical.Foundations.Function.html#1107" class="Function">∘-assoc</a> <a id="1283" href="Cubical.Foundations.Function.html#1283" class="Bound">h</a> <a id="1285" href="Cubical.Foundations.Function.html#1285" class="Bound">g</a> <a id="1287" href="Cubical.Foundations.Function.html#1287" class="Bound">f</a> <a id="1289" href="Cubical.Foundations.Function.html#1289" class="Bound">i</a> <a id="1291" href="Cubical.Foundations.Function.html#1291" class="Bound">x</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Foundations.Function.html#1283" class="Bound">h</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Foundations.Function.html#1285" class="Bound">g</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Foundations.Function.html#1287" class="Bound">f</a> <a id="1303" href="Cubical.Foundations.Function.html#1291" class="Bound">x</a><a id="1304" class="Symbol">))</a>

<a id="∘-idˡ"></a><a id="1308" href="Cubical.Foundations.Function.html#1308" class="Function">∘-idˡ</a> <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a> <a id="1319" class="Symbol">:</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Function.html#1322" class="Bound">a</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1333" href="Cubical.Foundations.Function.html#1322" class="Bound">a</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a> <a id="1340" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1342" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1348" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1350" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1352" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a>
<a id="1354" href="Cubical.Foundations.Function.html#1308" class="Function">∘-idˡ</a> <a id="1360" href="Cubical.Foundations.Function.html#1360" class="Bound">f</a> <a id="1362" href="Cubical.Foundations.Function.html#1362" class="Bound">i</a> <a id="1364" href="Cubical.Foundations.Function.html#1364" class="Bound">x</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Cubical.Foundations.Function.html#1360" class="Bound">f</a> <a id="1370" href="Cubical.Foundations.Function.html#1364" class="Bound">x</a>

<a id="∘-idʳ"></a><a id="1373" href="Cubical.Foundations.Function.html#1373" class="Function">∘-idʳ</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a> <a id="1384" class="Symbol">:</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Cubical.Foundations.Function.html#1387" class="Bound">a</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1392" class="Symbol">)</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1398" href="Cubical.Foundations.Function.html#1387" class="Bound">a</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">→</a> <a id="1403" class="Symbol">(λ</a> <a id="1406" class="Symbol">{</a><a id="1407" href="Cubical.Foundations.Function.html#1407" class="Bound">a</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1421" href="Cubical.Foundations.Function.html#1407" class="Bound">a</a><a id="1422" class="Symbol">))</a> <a id="1425" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1427" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a> <a id="1429" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1431" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a>
<a id="1433" href="Cubical.Foundations.Function.html#1373" class="Function">∘-idʳ</a> <a id="1439" href="Cubical.Foundations.Function.html#1439" class="Bound">f</a> <a id="1441" href="Cubical.Foundations.Function.html#1441" class="Bound">i</a> <a id="1443" href="Cubical.Foundations.Function.html#1443" class="Bound">x</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="Cubical.Foundations.Function.html#1439" class="Bound">f</a> <a id="1449" href="Cubical.Foundations.Function.html#1443" class="Bound">x</a>

<a id="flip"></a><a id="1452" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1457" class="Symbol">:</a> <a id="1459" class="Symbol">{</a><a id="1460" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1469" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">{</a><a id="1474" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1476" class="Symbol">:</a> <a id="1478" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1491" href="Cubical.Foundations.Function.html#147" class="Generalizable">ℓ&#39;&#39;</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">→</a>
       <a id="1505" class="Symbol">((</a><a id="1507" href="Cubical.Foundations.Function.html#1507" class="Bound">x</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Cubical.Foundations.Function.html#1515" class="Bound">y</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1526" href="Cubical.Foundations.Function.html#1507" class="Bound">x</a> <a id="1528" href="Cubical.Foundations.Function.html#1515" class="Bound">y</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">→</a> <a id="1533" class="Symbol">((</a><a id="1535" href="Cubical.Foundations.Function.html#1535" class="Bound">y</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Cubical.Foundations.Function.html#1543" class="Bound">x</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1548" class="Symbol">)</a> <a id="1550" class="Symbol">→</a> <a id="1552" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1554" href="Cubical.Foundations.Function.html#1543" class="Bound">x</a> <a id="1556" href="Cubical.Foundations.Function.html#1535" class="Bound">y</a><a id="1557" class="Symbol">)</a>
<a id="1559" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1564" href="Cubical.Foundations.Function.html#1564" class="Bound">f</a> <a id="1566" href="Cubical.Foundations.Function.html#1566" class="Bound">y</a> <a id="1568" href="Cubical.Foundations.Function.html#1568" class="Bound">x</a> <a id="1570" class="Symbol">=</a> <a id="1572" href="Cubical.Foundations.Function.html#1564" class="Bound">f</a> <a id="1574" href="Cubical.Foundations.Function.html#1568" class="Bound">x</a> <a id="1576" href="Cubical.Foundations.Function.html#1566" class="Bound">y</a>
<a id="1578" class="Symbol">{-#</a> <a id="1582" class="Keyword">INLINE</a> <a id="1589" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1594" class="Symbol">#-}</a>

<a id="const"></a><a id="1599" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1605" class="Symbol">:</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Cubical.Foundations.Function.html#1608" class="Bound">B</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1617" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="1618" class="Symbol">}</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Foundations.Function.html#1608" class="Bound">B</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a>
<a id="1632" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1638" href="Cubical.Foundations.Function.html#1638" class="Bound">x</a> <a id="1640" class="Symbol">=</a> <a id="1642" class="Symbol">λ</a> <a id="1644" href="Cubical.Foundations.Function.html#1644" class="Bound">_</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Cubical.Foundations.Function.html#1638" class="Bound">x</a>
<a id="1650" class="Symbol">{-#</a> <a id="1654" class="Keyword">INLINE</a> <a id="1661" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1667" class="Symbol">#-}</a>

<a id="case_of_"></a><a id="1672" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case_of_</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">∀</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Cubical.Foundations.Function.html#1686" class="Bound">ℓ</a> <a id="1688" href="Cubical.Foundations.Function.html#1688" class="Bound">ℓ&#39;</a><a id="1690" class="Symbol">}</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Cubical.Foundations.Function.html#1693" class="Bound">A</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1702" href="Cubical.Foundations.Function.html#1686" class="Bound">ℓ</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Cubical.Foundations.Function.html#1706" class="Bound">B</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Cubical.Foundations.Function.html#1693" class="Bound">A</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1719" href="Cubical.Foundations.Function.html#1688" class="Bound">ℓ&#39;</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">→</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Foundations.Function.html#1726" class="Bound">x</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Cubical.Foundations.Function.html#1693" class="Bound">A</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" class="Symbol">(∀</a> <a id="1738" href="Cubical.Foundations.Function.html#1738" class="Bound">x</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Cubical.Foundations.Function.html#1706" class="Bound">B</a> <a id="1744" href="Cubical.Foundations.Function.html#1738" class="Bound">x</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.Foundations.Function.html#1706" class="Bound">B</a> <a id="1751" href="Cubical.Foundations.Function.html#1726" class="Bound">x</a>
<a id="1753" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="1758" href="Cubical.Foundations.Function.html#1758" class="Bound">x</a> <a id="1760" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="1763" href="Cubical.Foundations.Function.html#1763" class="Bound">f</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Cubical.Foundations.Function.html#1763" class="Bound">f</a> <a id="1769" href="Cubical.Foundations.Function.html#1758" class="Bound">x</a>
<a id="1771" class="Symbol">{-#</a> <a id="1775" class="Keyword">INLINE</a> <a id="1782" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case_of_</a> <a id="1791" class="Symbol">#-}</a>

<a id="case_return_of_"></a><a id="1796" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case_return_of_</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">∀</a> <a id="1816" class="Symbol">{</a><a id="1817" href="Cubical.Foundations.Function.html#1817" class="Bound">ℓ</a> <a id="1819" href="Cubical.Foundations.Function.html#1819" class="Bound">ℓ&#39;</a><a id="1821" class="Symbol">}</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Cubical.Foundations.Function.html#1824" class="Bound">A</a> <a id="1826" class="Symbol">:</a> <a id="1828" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1833" href="Cubical.Foundations.Function.html#1817" class="Bound">ℓ</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Foundations.Function.html#1837" class="Bound">x</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Foundations.Function.html#1824" class="Bound">A</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Foundations.Function.html#1845" class="Bound">B</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Cubical.Foundations.Function.html#1824" class="Bound">A</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1858" href="Cubical.Foundations.Function.html#1819" class="Bound">ℓ&#39;</a><a id="1860" class="Symbol">)</a> <a id="1862" class="Symbol">→</a> <a id="1864" class="Symbol">(∀</a> <a id="1867" href="Cubical.Foundations.Function.html#1867" class="Bound">x</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Cubical.Foundations.Function.html#1845" class="Bound">B</a> <a id="1873" href="Cubical.Foundations.Function.html#1867" class="Bound">x</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="Cubical.Foundations.Function.html#1845" class="Bound">B</a> <a id="1880" href="Cubical.Foundations.Function.html#1837" class="Bound">x</a>
<a id="1882" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case</a> <a id="1887" href="Cubical.Foundations.Function.html#1887" class="Bound">x</a> <a id="1889" href="Cubical.Foundations.Function.html#1796" class="Function Operator">return</a> <a id="1896" href="Cubical.Foundations.Function.html#1896" class="Bound">P</a> <a id="1898" href="Cubical.Foundations.Function.html#1796" class="Function Operator">of</a> <a id="1901" href="Cubical.Foundations.Function.html#1901" class="Bound">f</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Cubical.Foundations.Function.html#1901" class="Bound">f</a> <a id="1907" href="Cubical.Foundations.Function.html#1887" class="Bound">x</a>
<a id="1909" class="Symbol">{-#</a> <a id="1913" class="Keyword">INLINE</a> <a id="1920" href="Cubical.Foundations.Function.html#1796" class="Function Operator">case_return_of_</a> <a id="1936" class="Symbol">#-}</a>

<a id="uncurry"></a><a id="1941" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1949" class="Symbol">:</a> <a id="1951" class="Symbol">((</a><a id="1953" href="Cubical.Foundations.Function.html#1953" class="Bound">x</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1958" class="Symbol">)</a> <a id="1960" class="Symbol">→</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Foundations.Function.html#1963" class="Bound">y</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1969" href="Cubical.Foundations.Function.html#1953" class="Bound">x</a><a id="1970" class="Symbol">)</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1976" href="Cubical.Foundations.Function.html#1953" class="Bound">x</a> <a id="1978" href="Cubical.Foundations.Function.html#1963" class="Bound">y</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Symbol">→</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Cubical.Foundations.Function.html#1984" class="Bound">p</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1990" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1992" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2004" href="Cubical.Foundations.Function.html#1984" class="Bound">p</a><a id="2005" class="Symbol">)</a> <a id="2007" class="Symbol">(</a><a id="2008" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2012" href="Cubical.Foundations.Function.html#1984" class="Bound">p</a><a id="2013" class="Symbol">)</a>
<a id="2015" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2023" href="Cubical.Foundations.Function.html#2023" class="Bound">f</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Cubical.Foundations.Function.html#2026" class="Bound">x</a> <a id="2028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2030" href="Cubical.Foundations.Function.html#2030" class="Bound">y</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">=</a> <a id="2035" href="Cubical.Foundations.Function.html#2023" class="Bound">f</a> <a id="2037" href="Cubical.Foundations.Function.html#2026" class="Bound">x</a> <a id="2039" href="Cubical.Foundations.Function.html#2030" class="Bound">y</a>

<a id="uncurry2"></a><a id="2042" href="Cubical.Foundations.Function.html#2042" class="Function">uncurry2</a> <a id="2051" class="Symbol">:</a> <a id="2053" class="Symbol">((</a><a id="2055" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a> <a id="2057" class="Symbol">:</a> <a id="2059" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">→</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Cubical.Foundations.Function.html#2065" class="Bound">y</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2071" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">→</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Cubical.Foundations.Function.html#2077" class="Bound">z</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2083" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a> <a id="2085" href="Cubical.Foundations.Function.html#2065" class="Bound">y</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2092" href="Cubical.Foundations.Function.html#2055" class="Bound">x</a> <a id="2094" href="Cubical.Foundations.Function.html#2065" class="Bound">y</a> <a id="2096" href="Cubical.Foundations.Function.html#2077" class="Bound">z</a><a id="2097" class="Symbol">)</a>
         <a id="2108" class="Symbol">→</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2117" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2119" class="Symbol">(λ</a> <a id="2122" href="Cubical.Foundations.Function.html#2122" class="Bound">x</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2131" href="Cubical.Foundations.Function.html#2122" class="Bound">x</a><a id="2132" class="Symbol">)</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2137" href="Cubical.Foundations.Function.html#2122" class="Bound">x</a><a id="2138" class="Symbol">)))</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2149" class="Symbol">.</a><a id="2150" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2158" class="Symbol">.</a><a id="2159" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2163" class="Symbol">.</a><a id="2164" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2167" class="Symbol">)</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Foundations.Function.html#2111" class="Bound">p</a> <a id="2172" class="Symbol">.</a><a id="2173" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2177" class="Symbol">.</a><a id="2178" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2181" class="Symbol">)</a>
<a id="2183" href="Cubical.Foundations.Function.html#2042" class="Function">uncurry2</a> <a id="2192" href="Cubical.Foundations.Function.html#2192" class="Bound">f</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Foundations.Function.html#2195" class="Bound">x</a> <a id="2197" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2199" href="Cubical.Foundations.Function.html#2199" class="Bound">y</a> <a id="2201" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2203" href="Cubical.Foundations.Function.html#2203" class="Bound">z</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Cubical.Foundations.Function.html#2192" class="Bound">f</a> <a id="2210" href="Cubical.Foundations.Function.html#2195" class="Bound">x</a> <a id="2212" href="Cubical.Foundations.Function.html#2199" class="Bound">y</a> <a id="2214" href="Cubical.Foundations.Function.html#2203" class="Bound">z</a>

<a id="uncurry3"></a><a id="2217" href="Cubical.Foundations.Function.html#2217" class="Function">uncurry3</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">((</a><a id="2230" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Symbol">→</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2246" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">→</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Foundations.Function.html#2252" class="Bound">z</a> <a id="2254" class="Symbol">:</a> <a id="2256" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2258" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2260" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a><a id="2261" class="Symbol">)</a> <a id="2263" class="Symbol">→</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Cubical.Foundations.Function.html#2266" class="Bound">w</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2272" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2274" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a> <a id="2276" href="Cubical.Foundations.Function.html#2252" class="Bound">z</a><a id="2277" class="Symbol">)</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2283" href="Cubical.Foundations.Function.html#2230" class="Bound">x</a> <a id="2285" href="Cubical.Foundations.Function.html#2240" class="Bound">y</a> <a id="2287" href="Cubical.Foundations.Function.html#2252" class="Bound">z</a> <a id="2289" href="Cubical.Foundations.Function.html#2266" class="Bound">w</a><a id="2290" class="Symbol">)</a>
         <a id="2301" class="Symbol">→</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2306" class="Symbol">:</a> <a id="2308" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2310" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2312" class="Symbol">(λ</a> <a id="2315" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a> <a id="2317" class="Symbol">→</a> <a id="2319" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2324" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">(λ</a> <a id="2330" href="Cubical.Foundations.Function.html#2330" class="Bound">y</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2339" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a> <a id="2341" href="Cubical.Foundations.Function.html#2330" class="Bound">y</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2347" href="Cubical.Foundations.Function.html#2315" class="Bound">x</a> <a id="2349" href="Cubical.Foundations.Function.html#2330" class="Bound">y</a><a id="2350" class="Symbol">))))</a>
         <a id="2364" class="Symbol">→</a> <a id="2366" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2371" class="Symbol">.</a><a id="2372" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2375" class="Symbol">)</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2380" class="Symbol">.</a><a id="2381" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2385" class="Symbol">.</a><a id="2386" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2394" class="Symbol">.</a><a id="2395" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2399" class="Symbol">.</a><a id="2400" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2404" class="Symbol">.</a><a id="2405" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Cubical.Foundations.Function.html#2304" class="Bound">p</a> <a id="2413" class="Symbol">.</a><a id="2414" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2418" class="Symbol">.</a><a id="2419" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2423" class="Symbol">.</a><a id="2424" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2427" class="Symbol">)</a>
<a id="2429" href="Cubical.Foundations.Function.html#2217" class="Function">uncurry3</a> <a id="2438" href="Cubical.Foundations.Function.html#2438" class="Bound">f</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Cubical.Foundations.Function.html#2441" class="Bound">x</a> <a id="2443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2445" href="Cubical.Foundations.Function.html#2445" class="Bound">y</a> <a id="2447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2449" href="Cubical.Foundations.Function.html#2449" class="Bound">z</a> <a id="2451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2453" href="Cubical.Foundations.Function.html#2453" class="Bound">w</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="Cubical.Foundations.Function.html#2438" class="Bound">f</a> <a id="2460" href="Cubical.Foundations.Function.html#2441" class="Bound">x</a> <a id="2462" href="Cubical.Foundations.Function.html#2445" class="Bound">y</a> <a id="2464" href="Cubical.Foundations.Function.html#2449" class="Bound">z</a> <a id="2466" href="Cubical.Foundations.Function.html#2453" class="Bound">w</a>

<a id="uncurry4"></a><a id="2469" href="Cubical.Foundations.Function.html#2469" class="Function">uncurry4</a> <a id="2478" class="Symbol">:</a> <a id="2480" class="Symbol">((</a><a id="2482" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">→</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2498" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a><a id="2499" class="Symbol">)</a> <a id="2501" class="Symbol">→</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a> <a id="2506" class="Symbol">:</a> <a id="2508" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2510" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2512" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">→</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Cubical.Foundations.Function.html#2518" class="Bound">w</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2524" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2526" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2528" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">→</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Cubical.Foundations.Function.html#2534" class="Bound">u</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2540" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2542" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2544" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a> <a id="2546" href="Cubical.Foundations.Function.html#2518" class="Bound">w</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="2553" href="Cubical.Foundations.Function.html#2482" class="Bound">x</a> <a id="2555" href="Cubical.Foundations.Function.html#2492" class="Bound">y</a> <a id="2557" href="Cubical.Foundations.Function.html#2504" class="Bound">z</a> <a id="2559" href="Cubical.Foundations.Function.html#2518" class="Bound">w</a> <a id="2561" href="Cubical.Foundations.Function.html#2534" class="Bound">u</a><a id="2562" class="Symbol">)</a>
         <a id="2573" class="Symbol">→</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2582" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2584" class="Symbol">(λ</a> <a id="2587" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2596" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a><a id="2597" class="Symbol">)</a> <a id="2599" class="Symbol">(λ</a> <a id="2602" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2611" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2613" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Cubical.Foundations.Function.html#2619" class="Bound">z</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2628" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2630" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a> <a id="2632" href="Cubical.Foundations.Function.html#2619" class="Bound">z</a><a id="2633" class="Symbol">)</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2638" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2640" href="Cubical.Foundations.Function.html#2602" class="Bound">y</a> <a id="2642" href="Cubical.Foundations.Function.html#2619" class="Bound">z</a><a id="2643" class="Symbol">)))))</a>
         <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2665" class="Symbol">.</a><a id="2666" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2674" class="Symbol">.</a><a id="2675" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2679" class="Symbol">.</a><a id="2680" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2683" class="Symbol">)</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2688" class="Symbol">.</a><a id="2689" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2693" class="Symbol">.</a><a id="2694" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2698" class="Symbol">.</a><a id="2699" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2707" class="Symbol">.</a><a id="2708" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2712" class="Symbol">.</a><a id="2713" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2717" class="Symbol">.</a><a id="2718" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2722" class="Symbol">.</a><a id="2723" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2726" class="Symbol">)</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Foundations.Function.html#2576" class="Bound">p</a> <a id="2731" class="Symbol">.</a><a id="2732" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2736" class="Symbol">.</a><a id="2737" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2741" class="Symbol">.</a><a id="2742" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2746" class="Symbol">.</a><a id="2747" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2750" class="Symbol">)</a>
<a id="2752" href="Cubical.Foundations.Function.html#2469" class="Function">uncurry4</a> <a id="2761" href="Cubical.Foundations.Function.html#2761" class="Bound">f</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Cubical.Foundations.Function.html#2764" class="Bound">x</a> <a id="2766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2768" href="Cubical.Foundations.Function.html#2768" class="Bound">y</a> <a id="2770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2772" href="Cubical.Foundations.Function.html#2772" class="Bound">z</a> <a id="2774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2776" href="Cubical.Foundations.Function.html#2776" class="Bound">w</a> <a id="2778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2780" href="Cubical.Foundations.Function.html#2780" class="Bound">u</a><a id="2781" class="Symbol">)</a> <a id="2783" class="Symbol">=</a> <a id="2785" href="Cubical.Foundations.Function.html#2761" class="Bound">f</a> <a id="2787" href="Cubical.Foundations.Function.html#2764" class="Bound">x</a> <a id="2789" href="Cubical.Foundations.Function.html#2768" class="Bound">y</a> <a id="2791" href="Cubical.Foundations.Function.html#2772" class="Bound">z</a> <a id="2793" href="Cubical.Foundations.Function.html#2776" class="Bound">w</a> <a id="2795" href="Cubical.Foundations.Function.html#2780" class="Bound">u</a>


<a id="curry"></a><a id="2799" href="Cubical.Foundations.Function.html#2799" class="Function">curry</a> <a id="2805" class="Symbol">:</a> <a id="2807" class="Symbol">((</a><a id="2809" href="Cubical.Foundations.Function.html#2809" class="Bound">p</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2815" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2817" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a><a id="2818" class="Symbol">)</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2829" href="Cubical.Foundations.Function.html#2809" class="Bound">p</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2837" href="Cubical.Foundations.Function.html#2809" class="Bound">p</a><a id="2838" class="Symbol">))</a> <a id="2841" class="Symbol">→</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Cubical.Foundations.Function.html#2844" class="Bound">x</a> <a id="2846" class="Symbol">:</a> <a id="2848" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2849" class="Symbol">)</a> <a id="2851" class="Symbol">→</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Foundations.Function.html#2854" class="Bound">y</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2860" href="Cubical.Foundations.Function.html#2844" class="Bound">x</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">→</a> <a id="2865" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2867" href="Cubical.Foundations.Function.html#2844" class="Bound">x</a> <a id="2869" href="Cubical.Foundations.Function.html#2854" class="Bound">y</a>
<a id="2871" href="Cubical.Foundations.Function.html#2799" class="Function">curry</a> <a id="2877" href="Cubical.Foundations.Function.html#2877" class="Bound">f</a> <a id="2879" href="Cubical.Foundations.Function.html#2879" class="Bound">x</a> <a id="2881" href="Cubical.Foundations.Function.html#2881" class="Bound">y</a> <a id="2883" class="Symbol">=</a> <a id="2885" href="Cubical.Foundations.Function.html#2877" class="Bound">f</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Cubical.Foundations.Function.html#2879" class="Bound">x</a> <a id="2890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2892" href="Cubical.Foundations.Function.html#2881" class="Bound">y</a><a id="2893" class="Symbol">)</a>

<a id="∘diag"></a><a id="2896" href="Cubical.Foundations.Function.html#2896" class="Function">∘diag</a> <a id="2902" class="Symbol">:</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Cubical.Foundations.Function.html#2905" class="Bound">B</a> <a id="2907" class="Symbol">:</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Cubical.Foundations.Function.html#2910" class="Bound">x</a> <a id="2912" href="Cubical.Foundations.Function.html#2912" class="Bound">y</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2926" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="2927" class="Symbol">}</a> <a id="2929" class="Symbol">→</a> <a id="2931" class="Symbol">(∀</a> <a id="2934" href="Cubical.Foundations.Function.html#2934" class="Bound">x</a> <a id="2936" href="Cubical.Foundations.Function.html#2936" class="Bound">y</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Cubical.Foundations.Function.html#2905" class="Bound">B</a> <a id="2942" href="Cubical.Foundations.Function.html#2934" class="Bound">x</a> <a id="2944" href="Cubical.Foundations.Function.html#2936" class="Bound">y</a><a id="2945" class="Symbol">)</a> <a id="2947" class="Symbol">→</a> <a id="2949" class="Symbol">∀</a> <a id="2951" href="Cubical.Foundations.Function.html#2951" class="Bound">x</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Cubical.Foundations.Function.html#2905" class="Bound">B</a> <a id="2957" href="Cubical.Foundations.Function.html#2951" class="Bound">x</a> <a id="2959" href="Cubical.Foundations.Function.html#2951" class="Bound">x</a>
<a id="2961" href="Cubical.Foundations.Function.html#2896" class="Function">∘diag</a> <a id="2967" href="Cubical.Foundations.Function.html#2967" class="Bound">f</a> <a id="2969" href="Cubical.Foundations.Function.html#2969" class="Bound">x</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Cubical.Foundations.Function.html#2967" class="Bound">f</a> <a id="2975" href="Cubical.Foundations.Function.html#2969" class="Bound">x</a> <a id="2977" href="Cubical.Foundations.Function.html#2969" class="Bound">x</a>

<a id="2980" class="Keyword">module</a> <a id="2987" href="Cubical.Foundations.Function.html#2987" class="Module">_</a> <a id="2989" class="Symbol">{</a><a id="2990" href="Cubical.Foundations.Function.html#2990" class="Bound">ℓ</a> <a id="2992" href="Cubical.Foundations.Function.html#2992" class="Bound">ℓ&#39;</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">{</a><a id="2997" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3006" href="Cubical.Foundations.Function.html#2990" class="Bound">ℓ</a><a id="3007" class="Symbol">}</a> <a id="3009" class="Symbol">{</a><a id="3010" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a> <a id="3012" class="Symbol">:</a> <a id="3014" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3019" href="Cubical.Foundations.Function.html#2992" class="Bound">ℓ&#39;</a><a id="3021" class="Symbol">}</a> <a id="3023" class="Keyword">where</a>
  <a id="3031" class="Comment">-- Notions of &#39;coherently constant&#39; functions for low dimensions.</a>
  <a id="3099" class="Comment">-- These are the properties of functions necessary to e.g. eliminate</a>
  <a id="3170" class="Comment">-- from the propositional truncation.</a>

  <a id="3211" class="Comment">-- 2-Constant functions are coherently constant if B is a set.</a>
  <a id="3276" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3287" class="Symbol">:</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="3292" class="Symbol">→</a> <a id="3294" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3304" class="Symbol">_</a>
  <a id="3308" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3319" href="Cubical.Foundations.Function.html#3319" class="Bound">f</a> <a id="3321" class="Symbol">=</a> <a id="3323" class="Symbol">∀</a> <a id="3325" href="Cubical.Foundations.Function.html#3325" class="Bound">x</a> <a id="3327" href="Cubical.Foundations.Function.html#3327" class="Bound">y</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Foundations.Function.html#3319" class="Bound">f</a> <a id="3333" href="Cubical.Foundations.Function.html#3325" class="Bound">x</a> <a id="3335" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3337" href="Cubical.Foundations.Function.html#3319" class="Bound">f</a> <a id="3339" href="Cubical.Foundations.Function.html#3327" class="Bound">y</a>

  <a id="3344" href="Cubical.Foundations.Function.html#3344" class="Function">2-Constant-isProp</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3370" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a> <a id="3372" class="Symbol">→</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Foundations.Function.html#3375" class="Bound">f</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3395" class="Symbol">(</a><a id="3396" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3407" href="Cubical.Foundations.Function.html#3375" class="Bound">f</a><a id="3408" class="Symbol">)</a>
  <a id="3412" href="Cubical.Foundations.Function.html#3344" class="Function">2-Constant-isProp</a> <a id="3430" href="Cubical.Foundations.Function.html#3430" class="Bound">Bset</a> <a id="3435" href="Cubical.Foundations.Function.html#3435" class="Bound">f</a> <a id="3437" href="Cubical.Foundations.Function.html#3437" class="Bound">link1</a> <a id="3443" href="Cubical.Foundations.Function.html#3443" class="Bound">link2</a> <a id="3449" href="Cubical.Foundations.Function.html#3449" class="Bound">i</a> <a id="3451" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a> <a id="3453" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a> <a id="3455" href="Cubical.Foundations.Function.html#3455" class="Bound">j</a>
    <a id="3461" class="Symbol">=</a> <a id="3463" href="Cubical.Foundations.Function.html#3430" class="Bound">Bset</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Cubical.Foundations.Function.html#3435" class="Bound">f</a> <a id="3471" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a><a id="3472" class="Symbol">)</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Cubical.Foundations.Function.html#3435" class="Bound">f</a> <a id="3477" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Cubical.Foundations.Function.html#3437" class="Bound">link1</a> <a id="3487" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a> <a id="3489" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a><a id="3490" class="Symbol">)</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Cubical.Foundations.Function.html#3443" class="Bound">link2</a> <a id="3499" href="Cubical.Foundations.Function.html#3451" class="Bound">x</a> <a id="3501" href="Cubical.Foundations.Function.html#3453" class="Bound">y</a><a id="3502" class="Symbol">)</a> <a id="3504" href="Cubical.Foundations.Function.html#3449" class="Bound">i</a> <a id="3506" href="Cubical.Foundations.Function.html#3455" class="Bound">j</a>

  <a id="3511" class="Comment">-- 3-Constant functions are coherently constant if B is a groupoid.</a>
  <a id="3581" class="Keyword">record</a> <a id="3588" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="3599" class="Symbol">(</a><a id="3600" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="Cubical.Foundations.Function.html#2997" class="Bound">A</a> <a id="3606" class="Symbol">→</a> <a id="3608" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3625" href="Cubical.Foundations.Function.html#2990" class="Bound">ℓ</a> <a id="3627" href="Cubical.Foundations.Function.html#2992" class="Bound">ℓ&#39;</a><a id="3629" class="Symbol">)</a> <a id="3631" class="Keyword">where</a>
    <a id="3641" class="Keyword">field</a>
      <a id="3653" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3658" class="Symbol">:</a> <a id="3660" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="3671" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a>
      <a id="3679" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="3684" class="Symbol">:</a> <a id="3686" class="Symbol">∀</a> <a id="3688" href="Cubical.Foundations.Function.html#3688" class="Bound">x</a> <a id="3690" href="Cubical.Foundations.Function.html#3690" class="Bound">y</a> <a id="3692" href="Cubical.Foundations.Function.html#3692" class="Bound">z</a> <a id="3694" class="Symbol">→</a> <a id="3696" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3709" href="Cubical.Foundations.Function.html#3688" class="Bound">x</a> <a id="3711" href="Cubical.Foundations.Function.html#3690" class="Bound">y</a><a id="3712" class="Symbol">)</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3720" href="Cubical.Foundations.Function.html#3688" class="Bound">x</a> <a id="3722" href="Cubical.Foundations.Function.html#3692" class="Bound">z</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3736" href="Cubical.Foundations.Function.html#3690" class="Bound">y</a> <a id="3738" href="Cubical.Foundations.Function.html#3692" class="Bound">z</a><a id="3739" class="Symbol">)</a>

    <a id="3746" href="Cubical.Foundations.Function.html#3746" class="Function">coh₂</a> <a id="3751" class="Symbol">:</a> <a id="3753" class="Symbol">∀</a> <a id="3755" href="Cubical.Foundations.Function.html#3755" class="Bound">x</a> <a id="3757" href="Cubical.Foundations.Function.html#3757" class="Bound">y</a> <a id="3759" href="Cubical.Foundations.Function.html#3759" class="Bound">z</a> <a id="3761" class="Symbol">→</a> <a id="3763" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3776" href="Cubical.Foundations.Function.html#3755" class="Bound">x</a> <a id="3778" href="Cubical.Foundations.Function.html#3759" class="Bound">z</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3787" href="Cubical.Foundations.Function.html#3757" class="Bound">y</a> <a id="3789" href="Cubical.Foundations.Function.html#3759" class="Bound">z</a><a id="3790" class="Symbol">)</a> <a id="3792" class="Symbol">(</a><a id="3793" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3798" href="Cubical.Foundations.Function.html#3755" class="Bound">x</a> <a id="3800" href="Cubical.Foundations.Function.html#3757" class="Bound">y</a><a id="3801" class="Symbol">)</a> <a id="3803" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3812" href="Cubical.Foundations.Function.html#3746" class="Function">coh₂</a> <a id="3817" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3819" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="3821" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="3823" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3825" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a>
      <a id="3833" class="Symbol">=</a> <a id="3835" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3841" class="Symbol">(λ</a> <a id="3844" href="Cubical.Foundations.Function.html#3844" class="Bound">k</a> <a id="3846" class="Symbol">→</a> <a id="3848" class="Symbol">λ</a>
              <a id="3864" class="Symbol">{</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="3869" class="Symbol">=</a> <a id="3871" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3873" class="Symbol">)</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3882" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3884" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="3886" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a>
              <a id="3902" class="Symbol">;</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3911" class="Symbol">)</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3920" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3922" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="3927" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3929" href="Cubical.Foundations.Function.html#3844" class="Bound">k</a><a id="3930" class="Symbol">)</a>
              <a id="3946" class="Symbol">;</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="3951" class="Symbol">=</a> <a id="3953" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="3964" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="3966" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3971" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3973" href="Cubical.Foundations.Function.html#3844" class="Bound">k</a><a id="3974" class="Symbol">)</a>
              <a id="3990" class="Symbol">;</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3999" class="Symbol">)</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4008" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="4010" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="4012" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a>
              <a id="4028" class="Symbol">})</a>
          <a id="4041" class="Symbol">(</a><a id="4042" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="4047" href="Cubical.Foundations.Function.html#3817" class="Bound">x</a> <a id="4049" href="Cubical.Foundations.Function.html#3819" class="Bound">y</a> <a id="4051" href="Cubical.Foundations.Function.html#3821" class="Bound">z</a> <a id="4053" href="Cubical.Foundations.Function.html#3825" class="Bound">j</a> <a id="4055" href="Cubical.Foundations.Function.html#3823" class="Bound">i</a><a id="4056" class="Symbol">)</a>

    <a id="4063" href="Cubical.Foundations.Function.html#4063" class="Function">link≡refl</a> <a id="4073" class="Symbol">:</a> <a id="4075" class="Symbol">∀</a> <a id="4077" href="Cubical.Foundations.Function.html#4077" class="Bound">x</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4086" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4088" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4093" href="Cubical.Foundations.Function.html#4077" class="Bound">x</a> <a id="4095" href="Cubical.Foundations.Function.html#4077" class="Bound">x</a>
    <a id="4101" href="Cubical.Foundations.Function.html#4063" class="Function">link≡refl</a> <a id="4111" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4113" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4115" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a>
      <a id="4123" class="Symbol">=</a> <a id="4125" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4131" class="Symbol">(λ</a> <a id="4134" href="Cubical.Foundations.Function.html#4134" class="Bound">k</a> <a id="4136" class="Symbol">→</a> <a id="4138" class="Symbol">λ</a>
              <a id="4154" class="Symbol">{</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4159" class="Symbol">=</a> <a id="4161" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4163" class="Symbol">)</a> <a id="4165" class="Symbol">→</a> <a id="4167" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4172" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4174" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a> <a id="4179" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4181" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4183" href="Cubical.Foundations.Function.html#4134" class="Bound">k</a><a id="4184" class="Symbol">)</a>
              <a id="4200" class="Symbol">;</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4218" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4220" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4222" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a>
              <a id="4238" class="Symbol">;</a> <a id="4240" class="Symbol">(</a><a id="4241" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4247" class="Symbol">)</a> <a id="4249" class="Symbol">→</a> <a id="4251" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="4253" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a>
              <a id="4269" class="Symbol">;</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4287" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4289" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4294" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a> <a id="4296" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4298" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4300" href="Cubical.Foundations.Function.html#4134" class="Bound">k</a><a id="4301" class="Symbol">)</a>
              <a id="4317" class="Symbol">})</a>
          <a id="4330" class="Symbol">(</a><a id="4331" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="4336" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4338" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4340" href="Cubical.Foundations.Function.html#4111" class="Bound">x</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4345" href="Cubical.Foundations.Function.html#4113" class="Bound">i</a><a id="4346" class="Symbol">)</a> <a id="4348" href="Cubical.Foundations.Function.html#4115" class="Bound">j</a><a id="4349" class="Symbol">)</a>

    <a id="4356" href="Cubical.Foundations.Function.html#4356" class="Function">downleft</a> <a id="4365" class="Symbol">:</a> <a id="4367" class="Symbol">∀</a> <a id="4369" href="Cubical.Foundations.Function.html#4369" class="Bound">x</a> <a id="4371" href="Cubical.Foundations.Function.html#4371" class="Bound">y</a> <a id="4373" class="Symbol">→</a> <a id="4375" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4388" href="Cubical.Foundations.Function.html#4369" class="Bound">x</a> <a id="4390" href="Cubical.Foundations.Function.html#4371" class="Bound">y</a><a id="4391" class="Symbol">)</a> <a id="4393" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4398" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4409" href="Cubical.Foundations.Function.html#4371" class="Bound">y</a> <a id="4411" href="Cubical.Foundations.Function.html#4369" class="Bound">x</a><a id="4412" class="Symbol">)</a>
    <a id="4418" href="Cubical.Foundations.Function.html#4356" class="Function">downleft</a> <a id="4427" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4429" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4431" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4433" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a>
      <a id="4441" class="Symbol">=</a> <a id="4443" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4449" class="Symbol">(λ</a> <a id="4452" href="Cubical.Foundations.Function.html#4452" class="Bound">k</a> <a id="4454" class="Symbol">→</a> <a id="4456" class="Symbol">λ</a>
              <a id="4472" class="Symbol">{</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4477" class="Symbol">=</a> <a id="4479" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4481" class="Symbol">)</a> <a id="4483" class="Symbol">→</a> <a id="4485" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4490" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4492" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4494" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a>
              <a id="4510" class="Symbol">;</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4515" class="Symbol">=</a> <a id="4517" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="Cubical.Foundations.Function.html#4063" class="Function">link≡refl</a> <a id="4533" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4538" href="Cubical.Foundations.Function.html#4452" class="Bound">k</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a>
              <a id="4557" class="Symbol">;</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4566" class="Symbol">)</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="4572" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a>
              <a id="4588" class="Symbol">;</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4597" class="Symbol">)</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4606" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4608" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4610" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a>
              <a id="4626" class="Symbol">})</a>
          <a id="4639" class="Symbol">(</a><a id="4640" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="4645" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4647" href="Cubical.Foundations.Function.html#4429" class="Bound">y</a> <a id="4649" href="Cubical.Foundations.Function.html#4427" class="Bound">x</a> <a id="4651" href="Cubical.Foundations.Function.html#4431" class="Bound">i</a> <a id="4653" href="Cubical.Foundations.Function.html#4433" class="Bound">j</a><a id="4654" class="Symbol">)</a>

    <a id="4661" href="Cubical.Foundations.Function.html#4661" class="Function">link≡symlink</a> <a id="4674" class="Symbol">:</a> <a id="4676" class="Symbol">∀</a> <a id="4678" href="Cubical.Foundations.Function.html#4678" class="Bound">x</a> <a id="4680" href="Cubical.Foundations.Function.html#4680" class="Bound">y</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4689" href="Cubical.Foundations.Function.html#4678" class="Bound">x</a> <a id="4691" href="Cubical.Foundations.Function.html#4680" class="Bound">y</a> <a id="4693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4695" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4705" href="Cubical.Foundations.Function.html#4680" class="Bound">y</a> <a id="4707" href="Cubical.Foundations.Function.html#4678" class="Bound">x</a><a id="4708" class="Symbol">)</a>
    <a id="4714" href="Cubical.Foundations.Function.html#4661" class="Function">link≡symlink</a> <a id="4727" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4729" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4731" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4733" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a>
      <a id="4741" class="Symbol">=</a> <a id="4743" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4749" class="Symbol">(λ</a> <a id="4752" href="Cubical.Foundations.Function.html#4752" class="Bound">k</a> <a id="4754" class="Symbol">→</a> <a id="4756" class="Symbol">λ</a>
              <a id="4772" class="Symbol">{</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4777" class="Symbol">=</a> <a id="4779" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">→</a> <a id="4785" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4790" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4792" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4794" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a>
              <a id="4810" class="Symbol">;</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4815" class="Symbol">=</a> <a id="4817" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4819" class="Symbol">)</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4828" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4830" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4835" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a> <a id="4837" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="4839" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4841" href="Cubical.Foundations.Function.html#4752" class="Bound">k</a><a id="4842" class="Symbol">)</a>
              <a id="4858" class="Symbol">;</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a> <a id="4863" class="Symbol">=</a> <a id="4865" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4867" class="Symbol">)</a> <a id="4869" class="Symbol">→</a> <a id="4871" href="Cubical.Foundations.Function.html#3600" class="Bound">f</a> <a id="4873" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a>
              <a id="4889" class="Symbol">;</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a> <a id="4894" class="Symbol">=</a> <a id="4896" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4898" class="Symbol">)</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="4907" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4909" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4911" class="Symbol">(</a><a id="4912" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4914" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4916" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4918" href="Cubical.Foundations.Function.html#4752" class="Bound">k</a><a id="4919" class="Symbol">)</a>
              <a id="4935" class="Symbol">})</a>
          <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.Foundations.Function.html#4356" class="Function">downleft</a> <a id="4958" href="Cubical.Foundations.Function.html#4727" class="Bound">x</a> <a id="4960" href="Cubical.Foundations.Function.html#4729" class="Bound">y</a> <a id="4962" href="Cubical.Foundations.Function.html#4731" class="Bound">i</a> <a id="4964" href="Cubical.Foundations.Function.html#4733" class="Bound">j</a><a id="4965" class="Symbol">)</a>

<a id="homotopyNatural"></a><a id="4968" href="Cubical.Foundations.Function.html#4968" class="Function">homotopyNatural</a> <a id="4984" class="Symbol">:</a> <a id="4986" class="Symbol">{</a><a id="4987" href="Cubical.Foundations.Function.html#4987" class="Bound">B</a> <a id="4989" class="Symbol">:</a> <a id="4991" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4996" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a><a id="4998" class="Symbol">}</a> <a id="5000" class="Symbol">{</a><a id="5001" href="Cubical.Foundations.Function.html#5001" class="Bound">f</a> <a id="5003" href="Cubical.Foundations.Function.html#5003" class="Bound">g</a> <a id="5005" class="Symbol">:</a> <a id="5007" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="5009" class="Symbol">→</a> <a id="5011" href="Cubical.Foundations.Function.html#4987" class="Bound">B</a><a id="5012" class="Symbol">}</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Cubical.Foundations.Function.html#5015" class="Bound">H</a> <a id="5017" class="Symbol">:</a> <a id="5019" class="Symbol">∀</a> <a id="5021" href="Cubical.Foundations.Function.html#5021" class="Bound">a</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Cubical.Foundations.Function.html#5001" class="Bound">f</a> <a id="5027" href="Cubical.Foundations.Function.html#5021" class="Bound">a</a> <a id="5029" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5031" href="Cubical.Foundations.Function.html#5003" class="Bound">g</a> <a id="5033" href="Cubical.Foundations.Function.html#5021" class="Bound">a</a><a id="5034" class="Symbol">)</a> <a id="5036" class="Symbol">{</a><a id="5037" href="Cubical.Foundations.Function.html#5037" class="Bound">x</a> <a id="5039" href="Cubical.Foundations.Function.html#5039" class="Bound">y</a> <a id="5041" class="Symbol">:</a> <a id="5043" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5044" class="Symbol">}</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Cubical.Foundations.Function.html#5047" class="Bound">p</a> <a id="5049" class="Symbol">:</a> <a id="5051" href="Cubical.Foundations.Function.html#5037" class="Bound">x</a> <a id="5053" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5055" href="Cubical.Foundations.Function.html#5039" class="Bound">y</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Symbol">→</a>
                  <a id="5078" href="Cubical.Foundations.Function.html#5015" class="Bound">H</a> <a id="5080" href="Cubical.Foundations.Function.html#5037" class="Bound">x</a> <a id="5082" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5084" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5089" href="Cubical.Foundations.Function.html#5003" class="Bound">g</a> <a id="5091" href="Cubical.Foundations.Function.html#5047" class="Bound">p</a> <a id="5093" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5095" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5100" href="Cubical.Foundations.Function.html#5001" class="Bound">f</a> <a id="5102" href="Cubical.Foundations.Function.html#5047" class="Bound">p</a> <a id="5104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5106" href="Cubical.Foundations.Function.html#5015" class="Bound">H</a> <a id="5108" href="Cubical.Foundations.Function.html#5039" class="Bound">y</a>
<a id="5110" href="Cubical.Foundations.Function.html#4968" class="Function">homotopyNatural</a> <a id="5126" class="Symbol">{</a><a id="5127" class="Argument">f</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Cubical.Foundations.Function.html#5131" class="Bound">f</a><a id="5132" class="Symbol">}</a> <a id="5134" class="Symbol">{</a><a id="5135" class="Argument">g</a> <a id="5137" class="Symbol">=</a> <a id="5139" href="Cubical.Foundations.Function.html#5139" class="Bound">g</a><a id="5140" class="Symbol">}</a> <a id="5142" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5144" class="Symbol">{</a><a id="5145" href="Cubical.Foundations.Function.html#5145" class="Bound">x</a><a id="5146" class="Symbol">}</a> <a id="5148" class="Symbol">{</a><a id="5149" href="Cubical.Foundations.Function.html#5149" class="Bound">y</a><a id="5150" class="Symbol">}</a> <a id="5152" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5154" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5156" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a> <a id="5158" class="Symbol">=</a>
    <a id="5164" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5170" class="Symbol">(λ</a> <a id="5173" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a> <a id="5175" class="Symbol">→</a> <a id="5177" class="Symbol">λ</a> <a id="5179" class="Symbol">{</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5184" class="Symbol">=</a> <a id="5186" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5188" class="Symbol">)</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5211" href="Cubical.Foundations.Function.html#5145" class="Bound">x</a><a id="5212" class="Symbol">)</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5220" href="Cubical.Foundations.Function.html#5139" class="Bound">g</a> <a id="5222" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a><a id="5223" class="Symbol">)</a> <a id="5225" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a> <a id="5227" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a>
                   <a id="5248" class="Symbol">;</a> <a id="5250" class="Symbol">(</a><a id="5251" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5253" class="Symbol">=</a> <a id="5255" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5257" class="Symbol">)</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5284" href="Cubical.Foundations.Function.html#5131" class="Bound">f</a> <a id="5286" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a><a id="5287" class="Symbol">)</a> <a id="5289" class="Symbol">(</a><a id="5290" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5292" href="Cubical.Foundations.Function.html#5149" class="Bound">y</a><a id="5293" class="Symbol">)</a> <a id="5295" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a> <a id="5297" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a>
                   <a id="5318" class="Symbol">;</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a> <a id="5323" class="Symbol">=</a> <a id="5325" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5327" class="Symbol">)</a> <a id="5329" class="Symbol">→</a> <a id="5331" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5336" href="Cubical.Foundations.Function.html#5131" class="Bound">f</a> <a id="5338" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5343" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5345" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5347" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a><a id="5348" class="Symbol">)</a>
                   <a id="5369" class="Symbol">;</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a> <a id="5374" class="Symbol">=</a> <a id="5376" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5387" href="Cubical.Foundations.Function.html#5139" class="Bound">g</a> <a id="5389" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a> <a id="5394" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5396" href="Cubical.Foundations.Function.html#5173" class="Bound">k</a><a id="5397" class="Symbol">)</a> <a id="5399" class="Symbol">})</a>
          <a id="5412" class="Symbol">(</a><a id="5413" href="Cubical.Foundations.Function.html#5142" class="Bound">H</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5418" href="Cubical.Foundations.Function.html#5154" class="Bound">i</a><a id="5419" class="Symbol">)</a> <a id="5421" href="Cubical.Foundations.Function.html#5156" class="Bound">j</a><a id="5422" class="Symbol">)</a>

<a id="homotopySymInv"></a><a id="5425" href="Cubical.Foundations.Function.html#5425" class="Function">homotopySymInv</a> <a id="5440" class="Symbol">:</a> <a id="5442" class="Symbol">{</a><a id="5443" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="5449" class="Symbol">→</a> <a id="5451" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5452" class="Symbol">}</a> <a id="5454" class="Symbol">(</a><a id="5455" href="Cubical.Foundations.Function.html#5455" class="Bound">H</a> <a id="5457" class="Symbol">:</a> <a id="5459" class="Symbol">∀</a> <a id="5461" href="Cubical.Foundations.Function.html#5461" class="Bound">a</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5467" href="Cubical.Foundations.Function.html#5461" class="Bound">a</a> <a id="5469" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5471" href="Cubical.Foundations.Function.html#5461" class="Bound">a</a><a id="5472" class="Symbol">)</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a> <a id="5477" class="Symbol">:</a> <a id="5479" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5480" class="Symbol">)</a>
               <a id="5497" class="Symbol">→</a> <a id="5499" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5507" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a> <a id="5509" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5511" href="Cubical.Foundations.Function.html#5443" class="Bound">f</a> <a id="5513" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a><a id="5514" class="Symbol">)</a> <a id="5516" class="Symbol">(λ</a> <a id="5519" href="Cubical.Foundations.Function.html#5519" class="Bound">i</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="Cubical.Foundations.Function.html#5455" class="Bound">H</a> <a id="5525" class="Symbol">(</a><a id="5526" href="Cubical.Foundations.Function.html#5455" class="Bound">H</a> <a id="5528" href="Cubical.Foundations.Function.html#5475" class="Bound">a</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5533" href="Cubical.Foundations.Function.html#5519" class="Bound">i</a><a id="5534" class="Symbol">))</a> <a id="5537" href="Cubical.Foundations.Function.html#5519" class="Bound">i</a><a id="5538" class="Symbol">)</a> <a id="5540" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5545" href="Cubical.Foundations.Function.html#5425" class="Function">homotopySymInv</a> <a id="5560" class="Symbol">{</a><a id="5561" class="Argument">f</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Cubical.Foundations.Function.html#5565" class="Bound">f</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5570" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5572" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5574" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5576" class="Symbol">=</a>
  <a id="5580" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5586" class="Symbol">(λ</a> <a id="5589" href="Cubical.Foundations.Function.html#5589" class="Bound">k</a> <a id="5591" class="Symbol">→</a> <a id="5593" class="Symbol">λ</a> <a id="5595" class="Symbol">{</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5604" class="Symbol">)</a> <a id="5606" class="Symbol">→</a> <a id="5608" href="Cubical.Foundations.Function.html#5565" class="Bound">f</a> <a id="5610" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a>
                 <a id="5629" class="Symbol">;</a> <a id="5631" class="Symbol">(</a><a id="5632" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5634" class="Symbol">=</a> <a id="5636" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5638" class="Symbol">)</a> <a id="5640" class="Symbol">→</a> <a id="5642" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5644" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5649" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5651" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5653" href="Cubical.Foundations.Function.html#5589" class="Bound">k</a><a id="5654" class="Symbol">)</a>
                 <a id="5673" class="Symbol">;</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5678" class="Symbol">=</a> <a id="5680" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5682" class="Symbol">)</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5691" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5696" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a><a id="5697" class="Symbol">))</a> <a id="5700" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a>
                 <a id="5719" class="Symbol">;</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a> <a id="5724" class="Symbol">=</a> <a id="5726" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5734" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5739" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5741" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5743" href="Cubical.Foundations.Function.html#5589" class="Bound">k</a><a id="5744" class="Symbol">)})</a>
        <a id="5756" class="Symbol">(</a><a id="5757" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5759" class="Symbol">(</a><a id="5760" href="Cubical.Foundations.Function.html#5568" class="Bound">H</a> <a id="5762" href="Cubical.Foundations.Function.html#5570" class="Bound">a</a> <a id="5764" class="Symbol">(</a><a id="5765" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5767" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a> <a id="5769" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5771" href="Cubical.Foundations.Function.html#5572" class="Bound">j</a><a id="5772" class="Symbol">))</a> <a id="5775" href="Cubical.Foundations.Function.html#5574" class="Bound">i</a><a id="5776" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.GroupoidLaws.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.GroupoidLaws</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file proves the higher groupoid structure of types
for homogeneous and heterogeneous paths

-}</a>
<a id="105" class="Keyword">module</a> <a id="112" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a> <a id="145" class="Keyword">where</a>

<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="193" class="Keyword">private</a>
  <a id="203" class="Keyword">variable</a>
    <a id="216" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="230" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="232" class="Symbol">:</a> <a id="234" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="239" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a>
    <a id="245" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="247" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="249" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="251" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="253" href="Cubical.Foundations.GroupoidLaws.html#253" class="Generalizable">v</a> <a id="255" class="Symbol">:</a> <a id="257" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>

<a id="_⁻¹"></a><a id="260" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">_⁻¹</a> <a id="264" class="Symbol">:</a> <a id="266" class="Symbol">(</a><a id="267" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="269" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="271" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="272" class="Symbol">)</a> <a id="274" class="Symbol">→</a> <a id="276" class="Symbol">(</a><a id="277" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="279" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="281" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="282" class="Symbol">)</a>
<a id="284" href="Cubical.Foundations.GroupoidLaws.html#284" class="Bound">x≡y</a> <a id="288" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="291" class="Symbol">=</a> <a id="293" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="297" href="Cubical.Foundations.GroupoidLaws.html#284" class="Bound">x≡y</a>

<a id="302" class="Keyword">infix</a> <a id="308" class="Number">40</a> <a id="311" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">_⁻¹</a>

<a id="316" class="Comment">-- homogeneous groupoid laws</a>

<a id="symInvo"></a><a id="346" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="354" class="Symbol">:</a> <a id="356" class="Symbol">(</a><a id="357" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="365" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="366" class="Symbol">)</a> <a id="368" class="Symbol">→</a> <a id="370" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="374" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="376" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="379" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
<a id="382" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="390" href="Cubical.Foundations.GroupoidLaws.html#390" class="Bound">p</a> <a id="392" class="Symbol">=</a> <a id="394" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit"></a><a id="400" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="406" class="Symbol">:</a> <a id="408" class="Symbol">(</a><a id="409" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="415" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="417" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="418" class="Symbol">)</a> <a id="420" class="Symbol">→</a> <a id="422" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="424" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="426" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="428" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="435" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="441" href="Cubical.Foundations.GroupoidLaws.html#441" class="Bound">p</a> <a id="443" href="Cubical.Foundations.GroupoidLaws.html#443" class="Bound">j</a> <a id="445" href="Cubical.Foundations.GroupoidLaws.html#445" class="Bound">i</a> <a id="447" class="Symbol">=</a> <a id="449" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="465" href="Cubical.Foundations.GroupoidLaws.html#441" class="Bound">p</a> <a id="467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="472" href="Cubical.Foundations.GroupoidLaws.html#443" class="Bound">j</a> <a id="474" href="Cubical.Foundations.GroupoidLaws.html#445" class="Bound">i</a>

<a id="477" class="Comment">-- The filler of left unit: lUnit-filler p =</a>
<a id="522" class="Comment">-- PathP (λ i → PathP (λ j → PathP (λ k → A) x (p (~ j ∨ i)))</a>
<a id="584" class="Comment">-- (refl i) (λ j → compPath-filler refl p i j)) (λ k i → (p (~ k ∧ i ))) (lUnit p)</a>

<a id="lUnit-filler"></a><a id="668" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="681" class="Symbol">:</a> <a id="683" class="Symbol">{</a><a id="684" href="Cubical.Foundations.GroupoidLaws.html#684" class="Bound">x</a> <a id="686" href="Cubical.Foundations.GroupoidLaws.html#686" class="Bound">y</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="691" class="Symbol">}</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Foundations.GroupoidLaws.html#694" class="Bound">p</a> <a id="696" class="Symbol">:</a> <a id="698" href="Cubical.Foundations.GroupoidLaws.html#684" class="Bound">x</a> <a id="700" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="702" href="Cubical.Foundations.GroupoidLaws.html#686" class="Bound">y</a><a id="703" class="Symbol">)</a> <a id="705" class="Symbol">→</a> <a id="707" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="709" class="Symbol">→</a> <a id="711" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="713" class="Symbol">→</a> <a id="715" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="717" class="Symbol">→</a> <a id="719" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="721" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="734" class="Symbol">{</a><a id="735" class="Argument">x</a> <a id="737" class="Symbol">=</a> <a id="739" href="Cubical.Foundations.GroupoidLaws.html#739" class="Bound">x</a><a id="740" class="Symbol">}</a> <a id="742" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="744" href="Cubical.Foundations.GroupoidLaws.html#744" class="Bound">j</a> <a id="746" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="748" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="750" class="Symbol">=</a>
  <a id="754" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="760" class="Symbol">(λ</a> <a id="763" href="Cubical.Foundations.GroupoidLaws.html#763" class="Bound">j</a> <a id="765" class="Symbol">→</a> <a id="767" class="Symbol">λ</a> <a id="769" class="Symbol">{</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="774" class="Symbol">=</a> <a id="776" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">→</a> <a id="782" href="Cubical.Foundations.GroupoidLaws.html#739" class="Bound">x</a>
                  <a id="802" class="Symbol">;</a> <a id="804" class="Symbol">(</a><a id="805" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="807" class="Symbol">=</a> <a id="809" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="817" class="Symbol">(</a><a id="818" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="820" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="822" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="824" href="Cubical.Foundations.GroupoidLaws.html#763" class="Bound">j</a> <a id="826" class="Symbol">)</a>
                  <a id="846" class="Symbol">;</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="851" class="Symbol">=</a> <a id="853" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="855" class="Symbol">)</a> <a id="857" class="Symbol">→</a> <a id="859" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="861" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a>
               <a id="878" class="Comment">-- ; (k = i1) → compPath-filler refl p j i</a>
                  <a id="939" class="Symbol">})</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="947" class="Symbol">(</a><a id="948" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="953" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="955" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="957" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="959" class="Symbol">)))</a> <a id="963" href="Cubical.Foundations.GroupoidLaws.html#744" class="Bound">j</a>

<a id="lUnit"></a><a id="966" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">(</a><a id="975" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="981" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="983" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">→</a> <a id="988" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a> <a id="990" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="992" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="997" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="999" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a>
<a id="1001" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1007" href="Cubical.Foundations.GroupoidLaws.html#1007" class="Bound">p</a> <a id="1009" href="Cubical.Foundations.GroupoidLaws.html#1009" class="Bound">j</a> <a id="1011" href="Cubical.Foundations.GroupoidLaws.html#1011" class="Bound">i</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="1028" href="Cubical.Foundations.GroupoidLaws.html#1007" class="Bound">p</a> <a id="1030" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1033" href="Cubical.Foundations.GroupoidLaws.html#1009" class="Bound">j</a> <a id="1035" href="Cubical.Foundations.GroupoidLaws.html#1011" class="Bound">i</a>

<a id="symRefl"></a><a id="1038" href="Cubical.Foundations.GroupoidLaws.html#1038" class="Function">symRefl</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1053" class="Symbol">{</a><a id="1054" class="Argument">x</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="1059" class="Symbol">}</a> <a id="1061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1063" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1068" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
<a id="1071" href="Cubical.Foundations.GroupoidLaws.html#1038" class="Function">symRefl</a> <a id="1079" href="Cubical.Foundations.GroupoidLaws.html#1079" class="Bound">i</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathRefl"></a><a id="1089" href="Cubical.Foundations.GroupoidLaws.html#1089" class="Function">compPathRefl</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1109" class="Symbol">{</a><a id="1110" class="Argument">x</a> <a id="1112" class="Symbol">=</a> <a id="1114" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="1115" class="Symbol">}</a> <a id="1117" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1119" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1124" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1126" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1131" href="Cubical.Foundations.GroupoidLaws.html#1089" class="Function">compPathRefl</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1152" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1158" class="Comment">-- The filler of right cancellation: rCancel-filler p =</a>
<a id="1214" class="Comment">-- PathP (λ i → PathP (λ j → PathP (λ k → A) x (p (~ j ∧ ~ i)))</a>
<a id="1278" class="Comment">-- (λ j → compPath-filler p (p ⁻¹) i j) (refl i)) (λ j i → (p (i ∧ ~ j))) (rCancel p)</a>

<a id="rCancel-filler"></a><a id="1365" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Cubical.Foundations.GroupoidLaws.html#1385" class="Bound">x</a> <a id="1387" href="Cubical.Foundations.GroupoidLaws.html#1387" class="Bound">y</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="1392" class="Symbol">}</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.GroupoidLaws.html#1395" class="Bound">p</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Cubical.Foundations.GroupoidLaws.html#1385" class="Bound">x</a> <a id="1401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1403" href="Cubical.Foundations.GroupoidLaws.html#1387" class="Bound">y</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">→</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.Foundations.GroupoidLaws.html#1409" class="Bound">k</a> <a id="1411" href="Cubical.Foundations.GroupoidLaws.html#1411" class="Bound">j</a> <a id="1413" href="Cubical.Foundations.GroupoidLaws.html#1413" class="Bound">i</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="1424" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1439" class="Symbol">{</a><a id="1440" class="Argument">x</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a><a id="1445" class="Symbol">}</a> <a id="1447" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1449" href="Cubical.Foundations.GroupoidLaws.html#1449" class="Bound">k</a> <a id="1451" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a> <a id="1453" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1455" class="Symbol">=</a>
  <a id="1459" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1465" class="Symbol">(λ</a> <a id="1468" href="Cubical.Foundations.GroupoidLaws.html#1468" class="Bound">k</a> <a id="1470" class="Symbol">→</a> <a id="1472" class="Symbol">λ</a> <a id="1474" class="Symbol">{</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1483" class="Symbol">)</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a>
                  <a id="1507" class="Symbol">;</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1525" href="Cubical.Foundations.GroupoidLaws.html#1468" class="Bound">k</a> <a id="1527" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1529" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1531" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a><a id="1532" class="Symbol">)</a>
               <a id="1549" class="Comment">-- ; (j = i0) → compPath-filler p (p ⁻¹) k i</a>
                  <a id="1612" class="Symbol">;</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a>
                  <a id="1645" class="Symbol">})</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1659" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1661" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a><a id="1664" class="Symbol">)))</a> <a id="1668" href="Cubical.Foundations.GroupoidLaws.html#1449" class="Bound">k</a>

<a id="rCancel"></a><a id="1671" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="1679" class="Symbol">:</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="1688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1690" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1697" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1699" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1701" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1704" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1706" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1711" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="1719" class="Symbol">{</a><a id="1720" class="Argument">x</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Cubical.Foundations.GroupoidLaws.html#1724" class="Bound">x</a><a id="1725" class="Symbol">}</a> <a id="1727" href="Cubical.Foundations.GroupoidLaws.html#1727" class="Bound">p</a> <a id="1729" href="Cubical.Foundations.GroupoidLaws.html#1729" class="Bound">j</a> <a id="1731" href="Cubical.Foundations.GroupoidLaws.html#1731" class="Bound">i</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1750" href="Cubical.Foundations.GroupoidLaws.html#1727" class="Bound">p</a> <a id="1752" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1755" href="Cubical.Foundations.GroupoidLaws.html#1729" class="Bound">j</a> <a id="1757" href="Cubical.Foundations.GroupoidLaws.html#1731" class="Bound">i</a>

<a id="rCancel-filler&#39;"></a><a id="1760" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="1776" class="Symbol">:</a> <a id="1778" class="Symbol">∀</a> <a id="1780" class="Symbol">{</a><a id="1781" href="Cubical.Foundations.GroupoidLaws.html#1781" class="Bound">ℓ</a><a id="1782" class="Symbol">}</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1794" href="Cubical.Foundations.GroupoidLaws.html#1781" class="Bound">ℓ</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">{</a><a id="1798" href="Cubical.Foundations.GroupoidLaws.html#1798" class="Bound">x</a> <a id="1800" href="Cubical.Foundations.GroupoidLaws.html#1800" class="Bound">y</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Foundations.GroupoidLaws.html#1808" class="Bound">p</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Cubical.Foundations.GroupoidLaws.html#1798" class="Bound">x</a> <a id="1814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1816" href="Cubical.Foundations.GroupoidLaws.html#1800" class="Bound">y</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">→</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Cubical.Foundations.GroupoidLaws.html#1822" class="Bound">i</a> <a id="1824" href="Cubical.Foundations.GroupoidLaws.html#1824" class="Bound">j</a> <a id="1826" href="Cubical.Foundations.GroupoidLaws.html#1826" class="Bound">k</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a>
<a id="1837" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="1853" class="Symbol">{</a><a id="1854" class="Argument">x</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Cubical.Foundations.GroupoidLaws.html#1858" class="Bound">x</a><a id="1859" class="Symbol">}</a> <a id="1861" class="Symbol">{</a><a id="1862" href="Cubical.Foundations.GroupoidLaws.html#1862" class="Bound">y</a><a id="1863" class="Symbol">}</a> <a id="1865" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1867" href="Cubical.Foundations.GroupoidLaws.html#1867" class="Bound">i</a> <a id="1869" href="Cubical.Foundations.GroupoidLaws.html#1869" class="Bound">j</a> <a id="1871" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1873" class="Symbol">=</a>
  <a id="1877" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
    <a id="1887" class="Symbol">(λ</a> <a id="1890" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a> <a id="1892" class="Symbol">→</a> <a id="1894" class="Symbol">λ</a>
      <a id="1902" class="Symbol">{</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Foundations.GroupoidLaws.html#1869" class="Bound">j</a> <a id="1907" class="Symbol">=</a> <a id="1909" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1911" class="Symbol">)</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1920" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a> <a id="1922" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1924" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a><a id="1925" class="Symbol">)</a>
      <a id="1933" class="Symbol">;</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1938" class="Symbol">=</a> <a id="1940" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1942" class="Symbol">)</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Cubical.Foundations.GroupoidLaws.html#1858" class="Bound">x</a>
      <a id="1954" class="Symbol">;</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1959" class="Symbol">=</a> <a id="1961" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1972" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a><a id="1973" class="Symbol">)</a>
      <a id="1981" class="Symbol">})</a>
    <a id="1988" class="Symbol">(</a><a id="1989" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1996" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a><a id="1997" class="Symbol">))</a>
    <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2007" href="Cubical.Foundations.GroupoidLaws.html#1867" class="Bound">i</a><a id="2008" class="Symbol">)</a>

<a id="rCancel&#39;"></a><a id="2011" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="2020" class="Symbol">:</a> <a id="2022" class="Symbol">∀</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Foundations.GroupoidLaws.html#2025" class="Bound">ℓ</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Cubical.Foundations.GroupoidLaws.html#2029" class="Bound">A</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2038" href="Cubical.Foundations.GroupoidLaws.html#2025" class="Bound">ℓ</a><a id="2039" class="Symbol">}</a> <a id="2041" class="Symbol">{</a><a id="2042" href="Cubical.Foundations.GroupoidLaws.html#2042" class="Bound">x</a> <a id="2044" href="Cubical.Foundations.GroupoidLaws.html#2044" class="Bound">y</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Cubical.Foundations.GroupoidLaws.html#2029" class="Bound">A</a><a id="2049" class="Symbol">}</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Cubical.Foundations.GroupoidLaws.html#2042" class="Bound">x</a> <a id="2058" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2060" href="Cubical.Foundations.GroupoidLaws.html#2044" class="Bound">y</a><a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2067" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2069" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2071" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2074" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2076" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2081" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="2090" href="Cubical.Foundations.GroupoidLaws.html#2090" class="Bound">p</a> <a id="2092" href="Cubical.Foundations.GroupoidLaws.html#2092" class="Bound">j</a> <a id="2094" href="Cubical.Foundations.GroupoidLaws.html#2094" class="Bound">k</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="2114" href="Cubical.Foundations.GroupoidLaws.html#2090" class="Bound">p</a> <a id="2116" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2119" href="Cubical.Foundations.GroupoidLaws.html#2092" class="Bound">j</a> <a id="2121" href="Cubical.Foundations.GroupoidLaws.html#2094" class="Bound">k</a>

<a id="lCancel"></a><a id="2124" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="2141" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2143" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2150" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2155" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2157" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2159" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2164" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2172" href="Cubical.Foundations.GroupoidLaws.html#2172" class="Bound">p</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Foundations.GroupoidLaws.html#2172" class="Bound">p</a> <a id="2187" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2189" class="Symbol">)</a>

<a id="assoc"></a><a id="2192" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2198" class="Symbol">:</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="2207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2209" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="2219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2221" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="2231" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2233" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">→</a>
  <a id="2240" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2242" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2244" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a> <a id="2246" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2248" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a> <a id="2250" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2255" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2257" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a><a id="2258" class="Symbol">)</a> <a id="2260" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2262" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a>
<a id="2264" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2270" href="Cubical.Foundations.GroupoidLaws.html#2270" class="Bound">p</a> <a id="2272" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2274" href="Cubical.Foundations.GroupoidLaws.html#2274" class="Bound">r</a> <a id="2276" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a> <a id="2278" class="Symbol">=</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="2297" href="Cubical.Foundations.GroupoidLaws.html#2270" class="Bound">p</a> <a id="2299" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2301" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a><a id="2302" class="Symbol">)</a> <a id="2304" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2306" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="2323" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2325" href="Cubical.Foundations.GroupoidLaws.html#2274" class="Bound">r</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2330" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a><a id="2331" class="Symbol">)</a>


<a id="2335" class="Comment">-- heterogeneous groupoid laws</a>

<a id="symInvoP"></a><a id="2367" href="Cubical.Foundations.GroupoidLaws.html#2367" class="Function">symInvoP</a> <a id="2376" class="Symbol">:</a> <a id="2378" class="Symbol">{</a><a id="2379" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2392" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2393" class="Symbol">}</a> <a id="2395" class="Symbol">→</a> <a id="2397" class="Symbol">{</a><a id="2398" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2404" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2406" class="Symbol">}</a> <a id="2408" class="Symbol">→</a> <a id="2410" class="Symbol">{</a><a id="2411" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2417" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2419" class="Symbol">}</a> <a id="2421" class="Symbol">→</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2434" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2436" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2438" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a><a id="2439" class="Symbol">)</a> <a id="2441" class="Symbol">→</a>
     <a id="2448" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2454" class="Symbol">(λ</a> <a id="2457" href="Cubical.Foundations.GroupoidLaws.html#2457" class="Bound">j</a> <a id="2459" class="Symbol">→</a> <a id="2461" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2467" class="Symbol">(λ</a> <a id="2470" href="Cubical.Foundations.GroupoidLaws.html#2470" class="Bound">i</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="2482" class="Symbol">(λ</a> <a id="2485" href="Cubical.Foundations.GroupoidLaws.html#2485" class="Bound">i</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2491" href="Cubical.Foundations.GroupoidLaws.html#2485" class="Bound">i</a><a id="2492" class="Symbol">)</a> <a id="2494" href="Cubical.Foundations.GroupoidLaws.html#2457" class="Bound">j</a> <a id="2496" href="Cubical.Foundations.GroupoidLaws.html#2470" class="Bound">i</a><a id="2497" class="Symbol">)</a> <a id="2499" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2501" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a><a id="2502" class="Symbol">)</a> <a id="2504" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2518" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a><a id="2519" class="Symbol">))</a>
<a id="2522" href="Cubical.Foundations.GroupoidLaws.html#2367" class="Function">symInvoP</a> <a id="2531" href="Cubical.Foundations.GroupoidLaws.html#2531" class="Bound">p</a> <a id="2533" class="Symbol">=</a> <a id="2535" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnitP"></a><a id="2541" href="Cubical.Foundations.GroupoidLaws.html#2541" class="Function">rUnitP</a> <a id="2548" class="Symbol">:</a> <a id="2550" class="Symbol">{</a><a id="2551" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2557" class="Symbol">→</a> <a id="2559" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2564" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">→</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2576" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2578" class="Symbol">}</a> <a id="2580" class="Symbol">→</a> <a id="2582" class="Symbol">{</a><a id="2583" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2589" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2591" class="Symbol">}</a> <a id="2593" class="Symbol">→</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2606" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2608" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2610" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a>
  <a id="2617" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2623" class="Symbol">(λ</a> <a id="2626" href="Cubical.Foundations.GroupoidLaws.html#2626" class="Bound">j</a> <a id="2628" class="Symbol">→</a> <a id="2630" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2636" class="Symbol">(λ</a> <a id="2639" href="Cubical.Foundations.GroupoidLaws.html#2639" class="Bound">i</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2649" class="Symbol">(λ</a> <a id="2652" href="Cubical.Foundations.GroupoidLaws.html#2652" class="Bound">i</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2658" href="Cubical.Foundations.GroupoidLaws.html#2652" class="Bound">i</a><a id="2659" class="Symbol">)</a> <a id="2661" href="Cubical.Foundations.GroupoidLaws.html#2626" class="Bound">j</a> <a id="2663" href="Cubical.Foundations.GroupoidLaws.html#2639" class="Bound">i</a><a id="2664" class="Symbol">)</a> <a id="2666" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2668" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a><a id="2669" class="Symbol">)</a> <a id="2671" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="2684" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2686" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2690" class="Symbol">)</a>
<a id="2692" href="Cubical.Foundations.GroupoidLaws.html#2541" class="Function">rUnitP</a> <a id="2699" href="Cubical.Foundations.GroupoidLaws.html#2699" class="Bound">p</a> <a id="2701" href="Cubical.Foundations.GroupoidLaws.html#2701" class="Bound">j</a> <a id="2703" href="Cubical.Foundations.GroupoidLaws.html#2703" class="Bound">i</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="2724" href="Cubical.Foundations.GroupoidLaws.html#2699" class="Bound">p</a> <a id="2726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2731" href="Cubical.Foundations.GroupoidLaws.html#2701" class="Bound">j</a> <a id="2733" href="Cubical.Foundations.GroupoidLaws.html#2703" class="Bound">i</a>

<a id="rUnitP&#39;"></a><a id="2736" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">∀</a> <a id="2748" class="Symbol">{</a><a id="2749" href="Cubical.Foundations.GroupoidLaws.html#2749" class="Bound">ℓ&#39;</a><a id="2751" class="Symbol">}</a> <a id="2753" class="Symbol">{</a><a id="2754" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2763" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2764" class="Symbol">}</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2780" href="Cubical.Foundations.GroupoidLaws.html#2749" class="Bound">ℓ&#39;</a><a id="2782" class="Symbol">)</a>
  <a id="2786" class="Symbol">{</a><a id="2787" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a> <a id="2789" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a> <a id="2791" class="Symbol">:</a> <a id="2793" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">{</a><a id="2797" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a> <a id="2803" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2805" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a><a id="2806" class="Symbol">}</a> <a id="2808" class="Symbol">{</a><a id="2809" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2815" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a><a id="2816" class="Symbol">}</a> <a id="2818" class="Symbol">{</a><a id="2819" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2825" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a><a id="2826" class="Symbol">}</a>
  <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2841" class="Symbol">(λ</a> <a id="2844" href="Cubical.Foundations.GroupoidLaws.html#2844" class="Bound">i</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2853" href="Cubical.Foundations.GroupoidLaws.html#2844" class="Bound">i</a><a id="2854" class="Symbol">))</a> <a id="2857" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2859" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a><a id="2860" class="Symbol">)</a>
  <a id="2864" class="Symbol">→</a> <a id="2866" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2872" class="Symbol">(λ</a> <a id="2875" href="Cubical.Foundations.GroupoidLaws.html#2875" class="Bound">j</a> <a id="2877" class="Symbol">→</a> <a id="2879" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2885" class="Symbol">(λ</a> <a id="2888" href="Cubical.Foundations.GroupoidLaws.html#2888" class="Bound">i</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2901" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2903" href="Cubical.Foundations.GroupoidLaws.html#2875" class="Bound">j</a> <a id="2905" href="Cubical.Foundations.GroupoidLaws.html#2888" class="Bound">i</a><a id="2906" class="Symbol">))</a> <a id="2909" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2911" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a><a id="2912" class="Symbol">)</a> <a id="2914" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="2928" class="Symbol">{</a><a id="2929" class="Argument">B</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a><a id="2934" class="Symbol">}</a> <a id="2936" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2938" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2942" class="Symbol">)</a>
<a id="2944" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="2952" href="Cubical.Foundations.GroupoidLaws.html#2952" class="Bound">B</a> <a id="2954" class="Symbol">{</a><a id="2955" class="Argument">w</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Cubical.Foundations.GroupoidLaws.html#2959" class="Bound">w</a><a id="2960" class="Symbol">}</a> <a id="2962" href="Cubical.Foundations.GroupoidLaws.html#2962" class="Bound">q</a> <a id="2964" href="Cubical.Foundations.GroupoidLaws.html#2964" class="Bound">j</a> <a id="2966" href="Cubical.Foundations.GroupoidLaws.html#2966" class="Bound">i</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="2988" class="Symbol">{</a><a id="2989" class="Argument">B</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Cubical.Foundations.GroupoidLaws.html#2952" class="Bound">B</a><a id="2994" class="Symbol">}</a> <a id="2996" href="Cubical.Foundations.GroupoidLaws.html#2962" class="Bound">q</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3004" class="Symbol">{</a><a id="3005" class="Argument">x</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Cubical.Foundations.GroupoidLaws.html#2959" class="Bound">w</a><a id="3010" class="Symbol">})</a> <a id="3013" href="Cubical.Foundations.GroupoidLaws.html#2964" class="Bound">j</a> <a id="3015" href="Cubical.Foundations.GroupoidLaws.html#2966" class="Bound">i</a>

<a id="lUnitP"></a><a id="3018" href="Cubical.Foundations.GroupoidLaws.html#3018" class="Function">lUnitP</a> <a id="3025" class="Symbol">:</a> <a id="3027" class="Symbol">{</a><a id="3028" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3030" class="Symbol">:</a> <a id="3032" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3041" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3042" class="Symbol">}</a> <a id="3044" class="Symbol">→</a> <a id="3046" class="Symbol">{</a><a id="3047" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3049" class="Symbol">:</a> <a id="3051" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3053" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3055" class="Symbol">}</a> <a id="3057" class="Symbol">→</a> <a id="3059" class="Symbol">{</a><a id="3060" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3066" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3068" class="Symbol">}</a> <a id="3070" class="Symbol">→</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a> <a id="3075" class="Symbol">:</a> <a id="3077" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3083" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3085" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3087" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a><a id="3088" class="Symbol">)</a> <a id="3090" class="Symbol">→</a>
  <a id="3094" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3100" class="Symbol">(λ</a> <a id="3103" href="Cubical.Foundations.GroupoidLaws.html#3103" class="Bound">j</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3113" class="Symbol">(λ</a> <a id="3116" href="Cubical.Foundations.GroupoidLaws.html#3116" class="Bound">i</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3126" class="Symbol">(λ</a> <a id="3129" href="Cubical.Foundations.GroupoidLaws.html#3129" class="Bound">i</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3135" href="Cubical.Foundations.GroupoidLaws.html#3129" class="Bound">i</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Cubical.Foundations.GroupoidLaws.html#3103" class="Bound">j</a> <a id="3140" href="Cubical.Foundations.GroupoidLaws.html#3116" class="Bound">i</a><a id="3141" class="Symbol">)</a> <a id="3143" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3145" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a><a id="3146" class="Symbol">)</a> <a id="3148" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="3161" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3166" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a><a id="3167" class="Symbol">)</a>
<a id="3169" href="Cubical.Foundations.GroupoidLaws.html#3018" class="Function">lUnitP</a> <a id="3176" class="Symbol">{</a><a id="3177" class="Argument">A</a> <a id="3179" class="Symbol">=</a> <a id="3181" href="Cubical.Foundations.GroupoidLaws.html#3181" class="Bound">A</a><a id="3182" class="Symbol">}</a> <a id="3184" class="Symbol">{</a><a id="3185" class="Argument">x</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Cubical.Foundations.GroupoidLaws.html#3189" class="Bound">x</a><a id="3190" class="Symbol">}</a> <a id="3192" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3194" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3196" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3198" class="Symbol">=</a>
  <a id="3202" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="3207" class="Symbol">(λ</a> <a id="3210" href="Cubical.Foundations.GroupoidLaws.html#3210" class="Bound">j</a> <a id="3212" class="Symbol">→</a> <a id="3214" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="3227" class="Symbol">(λ</a> <a id="3230" href="Cubical.Foundations.GroupoidLaws.html#3230" class="Bound">i</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Cubical.Foundations.GroupoidLaws.html#3181" class="Bound">A</a> <a id="3236" href="Cubical.Foundations.GroupoidLaws.html#3230" class="Bound">i</a><a id="3237" class="Symbol">)</a> <a id="3239" href="Cubical.Foundations.GroupoidLaws.html#3210" class="Bound">j</a> <a id="3241" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3243" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a><a id="3244" class="Symbol">)</a>
       <a id="3253" class="Symbol">(λ</a> <a id="3256" href="Cubical.Foundations.GroupoidLaws.html#3256" class="Bound">j</a> <a id="3258" class="Symbol">→</a> <a id="3260" class="Symbol">λ</a> <a id="3262" class="Symbol">{</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3271" class="Symbol">)</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Cubical.Foundations.GroupoidLaws.html#3189" class="Bound">x</a>
                <a id="3293" class="Symbol">;</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3311" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3313" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3315" href="Cubical.Foundations.GroupoidLaws.html#3256" class="Bound">j</a> <a id="3317" class="Symbol">)</a>
                <a id="3335" class="Symbol">;</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3350" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a>
                <a id="3368" class="Symbol">})</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3377" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3379" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3381" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3383" class="Symbol">))</a>

<a id="lUnitP&#39;"></a><a id="3387" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="3395" class="Symbol">:</a> <a id="3397" class="Symbol">∀</a> <a id="3399" class="Symbol">{</a><a id="3400" href="Cubical.Foundations.GroupoidLaws.html#3400" class="Bound">ℓ&#39;</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">{</a><a id="3405" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3414" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3415" class="Symbol">}</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a> <a id="3424" class="Symbol">→</a> <a id="3426" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3431" href="Cubical.Foundations.GroupoidLaws.html#3400" class="Bound">ℓ&#39;</a><a id="3433" class="Symbol">)</a>
  <a id="3437" class="Symbol">{</a><a id="3438" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a> <a id="3440" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a><a id="3445" class="Symbol">}</a> <a id="3447" class="Symbol">{</a><a id="3448" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a> <a id="3454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3456" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a><a id="3457" class="Symbol">}</a> <a id="3459" class="Symbol">{</a><a id="3460" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3462" class="Symbol">:</a> <a id="3464" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3466" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a><a id="3467" class="Symbol">}</a> <a id="3469" class="Symbol">{</a><a id="3470" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3476" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a><a id="3477" class="Symbol">}</a>
  <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3492" class="Symbol">(λ</a> <a id="3495" href="Cubical.Foundations.GroupoidLaws.html#3495" class="Bound">i</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3504" href="Cubical.Foundations.GroupoidLaws.html#3495" class="Bound">i</a><a id="3505" class="Symbol">))</a> <a id="3508" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3510" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a><a id="3511" class="Symbol">)</a>
  <a id="3515" class="Symbol">→</a> <a id="3517" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3523" class="Symbol">(λ</a> <a id="3526" href="Cubical.Foundations.GroupoidLaws.html#3526" class="Bound">j</a> <a id="3528" class="Symbol">→</a> <a id="3530" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3536" class="Symbol">(λ</a> <a id="3539" href="Cubical.Foundations.GroupoidLaws.html#3539" class="Bound">i</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3552" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3554" href="Cubical.Foundations.GroupoidLaws.html#3526" class="Bound">j</a> <a id="3556" href="Cubical.Foundations.GroupoidLaws.html#3539" class="Bound">i</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3562" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a><a id="3563" class="Symbol">)</a> <a id="3565" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="3579" class="Symbol">{</a><a id="3580" class="Argument">B</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a><a id="3585" class="Symbol">}</a> <a id="3587" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3592" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a><a id="3593" class="Symbol">)</a>
<a id="3595" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="3603" href="Cubical.Foundations.GroupoidLaws.html#3603" class="Bound">B</a> <a id="3605" class="Symbol">{</a><a id="3606" class="Argument">p</a> <a id="3608" class="Symbol">=</a> <a id="3610" href="Cubical.Foundations.GroupoidLaws.html#3610" class="Bound">p</a><a id="3611" class="Symbol">}</a> <a id="3613" class="Symbol">{</a><a id="3614" class="Argument">z</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Cubical.Foundations.GroupoidLaws.html#3618" class="Bound">z</a><a id="3619" class="Symbol">}</a> <a id="3621" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3623" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3625" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3627" class="Symbol">=</a>
  <a id="3631" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="3636" class="Symbol">(λ</a> <a id="3639" href="Cubical.Foundations.GroupoidLaws.html#3639" class="Bound">j</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="Cubical.Foundations.GroupoidLaws.html#3603" class="Bound">B</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="3659" href="Cubical.Foundations.GroupoidLaws.html#3610" class="Bound">p</a> <a id="3661" href="Cubical.Foundations.GroupoidLaws.html#3639" class="Bound">j</a> <a id="3663" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3665" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a><a id="3666" class="Symbol">))</a>
       <a id="3676" class="Symbol">(λ</a> <a id="3679" href="Cubical.Foundations.GroupoidLaws.html#3679" class="Bound">j</a> <a id="3681" class="Symbol">→</a> <a id="3683" class="Symbol">λ</a> <a id="3685" class="Symbol">{</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3694" class="Symbol">)</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Cubical.Foundations.GroupoidLaws.html#3618" class="Bound">z</a>
                <a id="3716" class="Symbol">;</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3725" class="Symbol">)</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3731" class="Symbol">(</a><a id="3732" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3734" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3736" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3738" href="Cubical.Foundations.GroupoidLaws.html#3679" class="Bound">j</a> <a id="3740" class="Symbol">)</a>
                <a id="3758" class="Symbol">;</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3763" class="Symbol">=</a> <a id="3765" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3773" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a>
                <a id="3791" class="Symbol">})</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3800" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3802" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3804" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3806" class="Symbol">))</a>

<a id="rCancelP"></a><a id="3810" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="3819" class="Symbol">:</a> <a id="3821" class="Symbol">{</a><a id="3822" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3835" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3836" class="Symbol">}</a> <a id="3838" class="Symbol">→</a> <a id="3840" class="Symbol">{</a><a id="3841" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3847" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3849" class="Symbol">}</a> <a id="3851" class="Symbol">→</a> <a id="3853" class="Symbol">{</a><a id="3854" href="Cubical.Foundations.GroupoidLaws.html#3854" class="Bound">y</a> <a id="3856" class="Symbol">:</a> <a id="3858" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3860" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Symbol">→</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3877" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3879" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3881" href="Cubical.Foundations.GroupoidLaws.html#3854" class="Bound">y</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">→</a>
   <a id="3889" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.Foundations.GroupoidLaws.html#3898" class="Bound">j</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3908" class="Symbol">(λ</a> <a id="3911" href="Cubical.Foundations.GroupoidLaws.html#3911" class="Bound">i</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="3923" class="Symbol">(λ</a> <a id="3926" href="Cubical.Foundations.GroupoidLaws.html#3926" class="Bound">i</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3932" href="Cubical.Foundations.GroupoidLaws.html#3926" class="Bound">i</a><a id="3933" class="Symbol">)</a> <a id="3935" href="Cubical.Foundations.GroupoidLaws.html#3898" class="Bound">j</a> <a id="3937" href="Cubical.Foundations.GroupoidLaws.html#3911" class="Bound">i</a><a id="3938" class="Symbol">)</a> <a id="3940" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3942" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a><a id="3943" class="Symbol">)</a> <a id="3945" class="Symbol">(</a><a id="3946" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="3956" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="3964" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a><a id="3965" class="Symbol">))</a> <a id="3968" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3973" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="3982" class="Symbol">{</a><a id="3983" class="Argument">A</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Cubical.Foundations.GroupoidLaws.html#3987" class="Bound">A</a><a id="3988" class="Symbol">}</a> <a id="3990" class="Symbol">{</a><a id="3991" class="Argument">x</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a><a id="3996" class="Symbol">}</a> <a id="3998" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4000" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4002" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4004" class="Symbol">=</a>
  <a id="4008" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4013" class="Symbol">(λ</a> <a id="4016" href="Cubical.Foundations.GroupoidLaws.html#4016" class="Bound">k</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="4035" class="Symbol">(λ</a> <a id="4038" href="Cubical.Foundations.GroupoidLaws.html#4038" class="Bound">i</a> <a id="4040" class="Symbol">→</a> <a id="4042" href="Cubical.Foundations.GroupoidLaws.html#3987" class="Bound">A</a> <a id="4044" href="Cubical.Foundations.GroupoidLaws.html#4038" class="Bound">i</a><a id="4045" class="Symbol">)</a> <a id="4047" href="Cubical.Foundations.GroupoidLaws.html#4016" class="Bound">k</a> <a id="4049" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4051" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a><a id="4052" class="Symbol">)</a>
       <a id="4061" class="Symbol">(λ</a> <a id="4064" href="Cubical.Foundations.GroupoidLaws.html#4064" class="Bound">k</a> <a id="4066" class="Symbol">→</a> <a id="4068" class="Symbol">λ</a> <a id="4070" class="Symbol">{</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4075" class="Symbol">=</a> <a id="4077" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a>
                <a id="4101" class="Symbol">;</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4110" class="Symbol">)</a> <a id="4112" class="Symbol">→</a> <a id="4114" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4119" href="Cubical.Foundations.GroupoidLaws.html#4064" class="Bound">k</a> <a id="4121" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4123" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4125" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a><a id="4126" class="Symbol">)</a>
                <a id="4144" class="Symbol">;</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a>
                <a id="4175" class="Symbol">})</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4184" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4186" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4188" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a><a id="4189" class="Symbol">))</a>

<a id="lCancelP"></a><a id="4193" href="Cubical.Foundations.GroupoidLaws.html#4193" class="Function">lCancelP</a> <a id="4202" class="Symbol">:</a> <a id="4204" class="Symbol">{</a><a id="4205" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4218" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4219" class="Symbol">}</a> <a id="4221" class="Symbol">→</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Cubical.Foundations.GroupoidLaws.html#4224" class="Bound">x</a> <a id="4226" class="Symbol">:</a> <a id="4228" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4230" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4232" class="Symbol">}</a> <a id="4234" class="Symbol">→</a> <a id="4236" class="Symbol">{</a><a id="4237" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4243" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4245" class="Symbol">}</a> <a id="4247" class="Symbol">→</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4260" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4262" href="Cubical.Foundations.GroupoidLaws.html#4224" class="Bound">x</a> <a id="4264" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">→</a>
   <a id="4272" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4278" class="Symbol">(λ</a> <a id="4281" href="Cubical.Foundations.GroupoidLaws.html#4281" class="Bound">j</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4291" class="Symbol">(λ</a> <a id="4294" href="Cubical.Foundations.GroupoidLaws.html#4294" class="Bound">i</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="4306" class="Symbol">(λ</a> <a id="4309" href="Cubical.Foundations.GroupoidLaws.html#4309" class="Bound">i</a> <a id="4311" class="Symbol">→</a> <a id="4313" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4315" href="Cubical.Foundations.GroupoidLaws.html#4309" class="Bound">i</a><a id="4316" class="Symbol">)</a> <a id="4318" href="Cubical.Foundations.GroupoidLaws.html#4281" class="Bound">j</a> <a id="4320" href="Cubical.Foundations.GroupoidLaws.html#4294" class="Bound">i</a><a id="4321" class="Symbol">)</a> <a id="4323" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a> <a id="4325" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a><a id="4326" class="Symbol">)</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4345" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a><a id="4346" class="Symbol">)</a> <a id="4348" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a><a id="4349" class="Symbol">)</a> <a id="4351" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4356" href="Cubical.Foundations.GroupoidLaws.html#4193" class="Function">lCancelP</a> <a id="4365" href="Cubical.Foundations.GroupoidLaws.html#4365" class="Bound">p</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4384" href="Cubical.Foundations.GroupoidLaws.html#4365" class="Bound">p</a><a id="4385" class="Symbol">)</a>



<a id="assocP"></a><a id="4390" href="Cubical.Foundations.GroupoidLaws.html#4390" class="Function">assocP</a> <a id="4397" class="Symbol">:</a> <a id="4399" class="Symbol">{</a><a id="4400" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4413" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4414" class="Symbol">}</a> <a id="4416" class="Symbol">{</a><a id="4417" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4423" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4425" class="Symbol">}</a> <a id="4427" class="Symbol">{</a><a id="4428" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4434" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Cubical.Foundations.GroupoidLaws.html#4439" class="Bound Operator">B_i1</a> <a id="4444" class="Symbol">:</a> <a id="4446" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4451" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4452" class="Symbol">}</a> <a id="4454" class="Symbol">{</a><a id="4455" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4457" class="Symbol">:</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4462" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4464" class="Symbol">)</a> <a id="4466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4468" href="Cubical.Foundations.GroupoidLaws.html#4439" class="Bound Operator">B_i1</a><a id="4472" class="Symbol">}</a> <a id="4474" class="Symbol">{</a><a id="4475" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4481" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4483" class="Symbol">}</a>
  <a id="4487" class="Symbol">{</a><a id="4488" href="Cubical.Foundations.GroupoidLaws.html#4488" class="Bound Operator">C_i1</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4500" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4501" class="Symbol">}</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4506" class="Symbol">:</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4511" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4513" class="Symbol">)</a> <a id="4515" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4517" href="Cubical.Foundations.GroupoidLaws.html#4488" class="Bound Operator">C_i1</a><a id="4521" class="Symbol">}</a> <a id="4523" class="Symbol">{</a><a id="4524" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4530" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4545" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4547" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4549" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4563" class="Symbol">(λ</a> <a id="4566" href="Cubical.Foundations.GroupoidLaws.html#4566" class="Bound">i</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4572" href="Cubical.Foundations.GroupoidLaws.html#4566" class="Bound">i</a><a id="4573" class="Symbol">)</a> <a id="4575" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a> <a id="4577" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a><a id="4578" class="Symbol">)</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4591" class="Symbol">(λ</a> <a id="4594" href="Cubical.Foundations.GroupoidLaws.html#4594" class="Bound">i</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4600" href="Cubical.Foundations.GroupoidLaws.html#4594" class="Bound">i</a><a id="4601" class="Symbol">)</a> <a id="4603" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a> <a id="4605" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a><a id="4606" class="Symbol">)</a> <a id="4608" class="Symbol">→</a>
  <a id="4612" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4618" class="Symbol">(λ</a> <a id="4621" href="Cubical.Foundations.GroupoidLaws.html#4621" class="Bound">j</a> <a id="4623" class="Symbol">→</a> <a id="4625" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4631" class="Symbol">(λ</a> <a id="4634" href="Cubical.Foundations.GroupoidLaws.html#4634" class="Bound">i</a> <a id="4636" class="Symbol">→</a> <a id="4638" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4644" class="Symbol">(λ</a> <a id="4647" href="Cubical.Foundations.GroupoidLaws.html#4647" class="Bound">i</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4653" href="Cubical.Foundations.GroupoidLaws.html#4647" class="Bound">i</a><a id="4654" class="Symbol">)</a> <a id="4656" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4658" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4660" href="Cubical.Foundations.GroupoidLaws.html#4621" class="Bound">j</a> <a id="4662" href="Cubical.Foundations.GroupoidLaws.html#4634" class="Bound">i</a><a id="4663" class="Symbol">)</a> <a id="4665" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4667" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4681" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4694" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a> <a id="4696" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a><a id="4697" class="Symbol">))</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4711" class="Symbol">(</a><a id="4712" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4722" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4724" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a><a id="4728" class="Symbol">)</a>
<a id="4730" href="Cubical.Foundations.GroupoidLaws.html#4390" class="Function">assocP</a> <a id="4737" class="Symbol">{</a><a id="4738" class="Argument">A</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a><a id="4743" class="Symbol">}</a> <a id="4745" class="Symbol">{</a><a id="4746" class="Argument">B</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a><a id="4751" class="Symbol">}</a> <a id="4753" class="Symbol">{</a><a id="4754" class="Argument">C</a> <a id="4756" class="Symbol">=</a> <a id="4758" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a><a id="4759" class="Symbol">}</a> <a id="4761" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="4763" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="4765" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="4767" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="4769" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4771" class="Symbol">=</a>
    <a id="4777" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="4782" class="Symbol">(\</a> <a id="4785" href="Cubical.Foundations.GroupoidLaws.html#4785" class="Bound">j&#39;</a> <a id="4788" class="Symbol">→</a> <a id="4790" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>  <a id="4797" class="Symbol">(λ</a> <a id="4800" href="Cubical.Foundations.GroupoidLaws.html#4800" class="Bound">j</a> <a id="4802" class="Symbol">→</a> <a id="4804" class="Symbol">λ</a> <a id="4806" class="Symbol">{</a>
                     <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4836" class="Symbol">)</a> <a id="4838" class="Symbol">→</a> <a id="4840" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a> <a id="4842" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
                   <a id="4864" class="Symbol">;</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4869" class="Symbol">=</a> <a id="4871" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="4894" class="Symbol">(λ</a> <a id="4897" href="Cubical.Foundations.GroupoidLaws.html#4897" class="Bound">i₁</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="4904" href="Cubical.Foundations.GroupoidLaws.html#4897" class="Bound">i₁</a><a id="4906" class="Symbol">)</a> <a id="4908" class="Symbol">(λ</a> <a id="4911" href="Cubical.Foundations.GroupoidLaws.html#4911" class="Bound">i₁</a> <a id="4914" class="Symbol">→</a> <a id="4916" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="4918" href="Cubical.Foundations.GroupoidLaws.html#4911" class="Bound">i₁</a><a id="4920" class="Symbol">)</a> <a id="4922" class="Symbol">(</a><a id="4923" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4925" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="4926" class="Symbol">)</a> <a id="4928" href="Cubical.Foundations.GroupoidLaws.html#4800" class="Bound">j</a> <a id="4930" class="Symbol">})</a>
                     <a id="4954" class="Symbol">(</a><a id="4955" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="4976" class="Symbol">(λ</a> <a id="4979" href="Cubical.Foundations.GroupoidLaws.html#4979" class="Bound">i₁</a> <a id="4982" class="Symbol">→</a> <a id="4984" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a> <a id="4986" href="Cubical.Foundations.GroupoidLaws.html#4979" class="Bound">i₁</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">(λ</a> <a id="4993" href="Cubical.Foundations.GroupoidLaws.html#4993" class="Bound">i₁</a> <a id="4996" class="Symbol">→</a> <a id="4998" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5000" href="Cubical.Foundations.GroupoidLaws.html#4993" class="Bound">i₁</a><a id="5002" class="Symbol">)</a> <a id="5004" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5006" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a><a id="5007" class="Symbol">))</a> <a id="5010" href="Cubical.Foundations.GroupoidLaws.html#4785" class="Bound">j&#39;</a><a id="5012" class="Symbol">)</a>
     <a id="5019" class="Symbol">(λ</a> <a id="5022" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5024" class="Symbol">→</a> <a id="5026" class="Symbol">λ</a>
      <a id="5034" class="Symbol">{</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="5039" class="Symbol">=</a> <a id="5041" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5043" class="Symbol">)</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="5049" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
      <a id="5058" class="Symbol">;</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5067" class="Symbol">)</a> <a id="5069" class="Symbol">→</a>
        <a id="5079" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="5084" class="Symbol">(\</a> <a id="5087" href="Cubical.Foundations.GroupoidLaws.html#5087" class="Bound">j&#39;</a> <a id="5090" class="Symbol">→</a> <a id="5092" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5098" class="Symbol">((λ</a> <a id="5102" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a> <a id="5104" class="Symbol">→</a> <a id="5106" class="Symbol">λ</a>
            <a id="5120" class="Symbol">{</a> <a id="5122" class="Symbol">(</a><a id="5123" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5125" class="Symbol">=</a> <a id="5127" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5129" class="Symbol">)</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5135" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a>
            <a id="5149" class="Symbol">;</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5154" class="Symbol">=</a> <a id="5156" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">→</a> <a id="5162" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="5164" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a>
            <a id="5178" class="Symbol">;</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5183" class="Symbol">=</a> <a id="5185" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5187" class="Symbol">)</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5196" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5198" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a><a id="5199" class="Symbol">)</a>
            <a id="5213" class="Symbol">}))</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5222" class="Symbol">(</a><a id="5223" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5225" class="Symbol">(</a> <a id="5227" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5229" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5231" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="5232" class="Symbol">))</a> <a id="5235" class="Symbol">)</a> <a id="5237" href="Cubical.Foundations.GroupoidLaws.html#5087" class="Bound">j&#39;</a><a id="5239" class="Symbol">)</a>
          <a id="5251" class="Symbol">(λ</a> <a id="5254" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a> <a id="5256" class="Symbol">→</a> <a id="5258" class="Symbol">λ</a>
            <a id="5272" class="Symbol">{</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5281" class="Symbol">)</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5287" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a>
            <a id="5301" class="Symbol">;</a> <a id="5303" class="Symbol">(</a><a id="5304" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5306" class="Symbol">=</a> <a id="5308" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">→</a> <a id="5314" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="5316" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a>
            <a id="5330" class="Symbol">;</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5335" class="Symbol">=</a> <a id="5337" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5339" class="Symbol">)</a> <a id="5341" class="Symbol">→</a> <a id="5343" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5348" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5350" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a><a id="5351" class="Symbol">)</a>
            <a id="5365" class="Symbol">})</a>
          <a id="5378" class="Symbol">(</a><a id="5379" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5384" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5386" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="5387" class="Symbol">))</a>
      <a id="5396" class="Symbol">})</a>
    <a id="5403" class="Symbol">(</a><a id="5404" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="5421" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="5423" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5425" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5427" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a><a id="5428" class="Symbol">)</a>



<a id="5433" class="Comment">-- Loic&#39;s code below</a>

<a id="5455" class="Comment">-- some exchange law for doubleCompPath and refl</a>

<a id="invSides-filler"></a><a id="5505" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="5521" class="Symbol">:</a> <a id="5523" class="Symbol">{</a><a id="5524" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5526" href="Cubical.Foundations.GroupoidLaws.html#5526" class="Bound">y</a> <a id="5528" href="Cubical.Foundations.GroupoidLaws.html#5528" class="Bound">z</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="5533" class="Symbol">}</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5542" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5544" href="Cubical.Foundations.GroupoidLaws.html#5526" class="Bound">y</a><a id="5545" class="Symbol">)</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a> <a id="5550" class="Symbol">:</a> <a id="5552" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5554" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5556" href="Cubical.Foundations.GroupoidLaws.html#5528" class="Bound">z</a><a id="5557" class="Symbol">)</a> <a id="5559" class="Symbol">→</a> <a id="5561" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="5568" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5575" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a><a id="5576" class="Symbol">)</a> <a id="5578" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5585" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a><a id="5586" class="Symbol">)</a>
<a id="5588" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="5604" class="Symbol">{</a><a id="5605" class="Argument">x</a> <a id="5607" class="Symbol">=</a> <a id="5609" href="Cubical.Foundations.GroupoidLaws.html#5609" class="Bound">x</a><a id="5610" class="Symbol">}</a> <a id="5612" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5614" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5616" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5618" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5620" class="Symbol">=</a>
  <a id="5624" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5630" class="Symbol">(λ</a> <a id="5633" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a> <a id="5635" class="Symbol">→</a> <a id="5637" class="Symbol">λ</a> <a id="5639" class="Symbol">{</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a> <a id="5657" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5659" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a><a id="5660" class="Symbol">)</a>
                 <a id="5679" class="Symbol">;</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5684" class="Symbol">=</a> <a id="5686" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5688" class="Symbol">)</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5697" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5699" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5701" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5702" class="Symbol">)</a>
                 <a id="5721" class="Symbol">;</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5726" class="Symbol">=</a> <a id="5728" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">→</a> <a id="5734" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5739" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5741" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5742" class="Symbol">)</a>
                 <a id="5761" class="Symbol">;</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5766" class="Symbol">=</a> <a id="5768" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5770" class="Symbol">)</a> <a id="5772" class="Symbol">→</a> <a id="5774" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5776" class="Symbol">(</a><a id="5777" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5779" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5781" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5783" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5784" class="Symbol">)})</a>
        <a id="5796" href="Cubical.Foundations.GroupoidLaws.html#5609" class="Bound">x</a>

<a id="leftright"></a><a id="5799" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="5809" class="Symbol">:</a> <a id="5811" class="Symbol">{</a><a id="5812" href="Cubical.Foundations.GroupoidLaws.html#5812" class="Bound">ℓ</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5821" class="Symbol">}</a> <a id="5823" class="Symbol">{</a><a id="5824" href="Cubical.Foundations.GroupoidLaws.html#5824" class="Bound">A</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5833" href="Cubical.Foundations.GroupoidLaws.html#5812" class="Bound">ℓ</a><a id="5834" class="Symbol">}</a> <a id="5836" class="Symbol">{</a><a id="5837" href="Cubical.Foundations.GroupoidLaws.html#5837" class="Bound">x</a> <a id="5839" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a> <a id="5841" href="Cubical.Foundations.GroupoidLaws.html#5841" class="Bound">z</a> <a id="5843" class="Symbol">:</a> <a id="5845" href="Cubical.Foundations.GroupoidLaws.html#5824" class="Bound">A</a><a id="5846" class="Symbol">}</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5851" class="Symbol">:</a> <a id="5853" href="Cubical.Foundations.GroupoidLaws.html#5837" class="Bound">x</a> <a id="5855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5857" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a><a id="5858" class="Symbol">)</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a> <a id="5863" class="Symbol">:</a> <a id="5865" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a> <a id="5867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5869" href="Cubical.Foundations.GroupoidLaws.html#5841" class="Bound">z</a><a id="5870" class="Symbol">)</a> <a id="5872" class="Symbol">→</a>
            <a id="5886" class="Symbol">(</a><a id="5887" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5892" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5895" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5897" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5900" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a><a id="5901" class="Symbol">)</a> <a id="5903" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5908" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5911" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a> <a id="5913" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5916" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5920" class="Symbol">)</a>
<a id="5922" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="5932" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a> <a id="5934" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="5936" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a> <a id="5938" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="5940" class="Symbol">=</a>
  <a id="5944" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5950" class="Symbol">(λ</a> <a id="5953" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a> <a id="5955" class="Symbol">→</a> <a id="5957" class="Symbol">λ</a> <a id="5959" class="Symbol">{</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="5964" class="Symbol">=</a> <a id="5966" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5968" class="Symbol">)</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a> <a id="5974" class="Symbol">(</a><a id="5975" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a> <a id="5977" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5982" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a><a id="5983" class="Symbol">))</a>
                 <a id="6003" class="Symbol">;</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="6008" class="Symbol">=</a> <a id="6010" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a> <a id="6021" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6023" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Symbol">})</a>
        <a id="6037" class="Symbol">(</a><a id="6038" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="6054" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6061" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a><a id="6062" class="Symbol">)</a> <a id="6064" class="Symbol">(</a><a id="6065" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6067" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a><a id="6068" class="Symbol">)</a> <a id="6070" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a><a id="6071" class="Symbol">)</a>

<a id="6074" class="Comment">-- equating doubleCompPath and a succession of two compPath</a>

<a id="split-leftright"></a><a id="6135" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6151" class="Symbol">:</a> <a id="6153" class="Symbol">{</a><a id="6154" href="Cubical.Foundations.GroupoidLaws.html#6154" class="Bound">ℓ</a> <a id="6156" class="Symbol">:</a> <a id="6158" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6163" class="Symbol">}</a> <a id="6165" class="Symbol">{</a><a id="6166" href="Cubical.Foundations.GroupoidLaws.html#6166" class="Bound">A</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6175" href="Cubical.Foundations.GroupoidLaws.html#6154" class="Bound">ℓ</a><a id="6176" class="Symbol">}</a> <a id="6178" class="Symbol">{</a><a id="6179" href="Cubical.Foundations.GroupoidLaws.html#6179" class="Bound">w</a> <a id="6181" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a> <a id="6183" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a> <a id="6185" href="Cubical.Foundations.GroupoidLaws.html#6185" class="Bound">z</a> <a id="6187" class="Symbol">:</a> <a id="6189" href="Cubical.Foundations.GroupoidLaws.html#6166" class="Bound">A</a><a id="6190" class="Symbol">}</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6195" class="Symbol">:</a> <a id="6197" href="Cubical.Foundations.GroupoidLaws.html#6179" class="Bound">w</a> <a id="6199" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6201" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a><a id="6202" class="Symbol">)</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a> <a id="6211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6213" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a><a id="6214" class="Symbol">)</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a> <a id="6219" class="Symbol">:</a> <a id="6221" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a> <a id="6223" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6225" href="Cubical.Foundations.GroupoidLaws.html#6185" class="Bound">z</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">→</a>
                  <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6251" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6254" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6256" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6259" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a><a id="6260" class="Symbol">)</a> <a id="6262" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6270" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6273" class="Symbol">(</a><a id="6274" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6276" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6279" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6281" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6284" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6288" class="Symbol">)</a> <a id="6290" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6293" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a><a id="6294" class="Symbol">)</a>
<a id="6296" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6312" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6314" href="Cubical.Foundations.GroupoidLaws.html#6314" class="Bound">q</a> <a id="6316" href="Cubical.Foundations.GroupoidLaws.html#6316" class="Bound">r</a> <a id="6318" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6320" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6322" class="Symbol">=</a>
  <a id="6326" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6332" class="Symbol">(λ</a> <a id="6335" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a> <a id="6337" class="Symbol">→</a> <a id="6339" class="Symbol">λ</a> <a id="6341" class="Symbol">{</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6350" class="Symbol">)</a> <a id="6352" class="Symbol">→</a> <a id="6354" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6356" class="Symbol">(</a><a id="6357" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6359" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6361" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6363" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6365" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a><a id="6366" class="Symbol">)</a>
                 <a id="6385" class="Symbol">;</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6390" class="Symbol">=</a> <a id="6392" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6394" class="Symbol">)</a> <a id="6396" class="Symbol">→</a> <a id="6398" href="Cubical.Foundations.GroupoidLaws.html#6316" class="Bound">r</a> <a id="6400" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a> <a id="6402" class="Symbol">})</a>
        <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="6436" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6438" href="Cubical.Foundations.GroupoidLaws.html#6314" class="Bound">q</a> <a id="6440" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6445" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6447" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a><a id="6448" class="Symbol">)</a>

<a id="split-leftright&#39;"></a><a id="6451" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="6468" class="Symbol">:</a> <a id="6470" class="Symbol">{</a><a id="6471" href="Cubical.Foundations.GroupoidLaws.html#6471" class="Bound">ℓ</a> <a id="6473" class="Symbol">:</a> <a id="6475" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">{</a><a id="6483" href="Cubical.Foundations.GroupoidLaws.html#6483" class="Bound">A</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6492" href="Cubical.Foundations.GroupoidLaws.html#6471" class="Bound">ℓ</a><a id="6493" class="Symbol">}</a> <a id="6495" class="Symbol">{</a><a id="6496" href="Cubical.Foundations.GroupoidLaws.html#6496" class="Bound">w</a> <a id="6498" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a> <a id="6500" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a> <a id="6502" href="Cubical.Foundations.GroupoidLaws.html#6502" class="Bound">z</a> <a id="6504" class="Symbol">:</a> <a id="6506" href="Cubical.Foundations.GroupoidLaws.html#6483" class="Bound">A</a><a id="6507" class="Symbol">}</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6512" class="Symbol">:</a> <a id="6514" href="Cubical.Foundations.GroupoidLaws.html#6496" class="Bound">w</a> <a id="6516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6518" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a><a id="6519" class="Symbol">)</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6524" class="Symbol">:</a> <a id="6526" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a> <a id="6528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6530" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a><a id="6531" class="Symbol">)</a> <a id="6533" class="Symbol">(</a><a id="6534" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a> <a id="6536" class="Symbol">:</a> <a id="6538" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a> <a id="6540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6542" href="Cubical.Foundations.GroupoidLaws.html#6502" class="Bound">z</a><a id="6543" class="Symbol">)</a> <a id="6545" class="Symbol">→</a>
                  <a id="6565" class="Symbol">(</a><a id="6566" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6568" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6571" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6573" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6576" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a><a id="6577" class="Symbol">)</a> <a id="6579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6584" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6593" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6596" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6598" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6601" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a><a id="6602" class="Symbol">)</a> <a id="6604" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6607" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6611" class="Symbol">)</a>
<a id="6613" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="6630" href="Cubical.Foundations.GroupoidLaws.html#6630" class="Bound">p</a> <a id="6632" href="Cubical.Foundations.GroupoidLaws.html#6632" class="Bound">q</a> <a id="6634" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6636" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6638" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6640" class="Symbol">=</a>
  <a id="6644" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6650" class="Symbol">(λ</a> <a id="6653" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a> <a id="6655" class="Symbol">→</a> <a id="6657" class="Symbol">λ</a> <a id="6659" class="Symbol">{</a> <a id="6661" class="Symbol">(</a><a id="6662" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6664" class="Symbol">=</a> <a id="6666" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">→</a> <a id="6672" href="Cubical.Foundations.GroupoidLaws.html#6630" class="Bound">p</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6677" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a><a id="6678" class="Symbol">)</a>
                 <a id="6697" class="Symbol">;</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6706" class="Symbol">)</a> <a id="6708" class="Symbol">→</a> <a id="6710" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6715" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6717" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a><a id="6718" class="Symbol">)</a> <a id="6720" class="Symbol">})</a>
        <a id="6731" class="Symbol">(</a><a id="6732" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="6754" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6759" href="Cubical.Foundations.GroupoidLaws.html#6632" class="Bound">q</a> <a id="6761" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6763" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6765" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a><a id="6766" class="Symbol">)</a>

<a id="doubleCompPath-elim"></a><a id="6769" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="6789" class="Symbol">:</a> <a id="6791" class="Symbol">{</a><a id="6792" href="Cubical.Foundations.GroupoidLaws.html#6792" class="Bound">ℓ</a> <a id="6794" class="Symbol">:</a> <a id="6796" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6801" class="Symbol">}</a> <a id="6803" class="Symbol">{</a><a id="6804" href="Cubical.Foundations.GroupoidLaws.html#6804" class="Bound">A</a> <a id="6806" class="Symbol">:</a> <a id="6808" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6813" href="Cubical.Foundations.GroupoidLaws.html#6792" class="Bound">ℓ</a><a id="6814" class="Symbol">}</a> <a id="6816" class="Symbol">{</a><a id="6817" href="Cubical.Foundations.GroupoidLaws.html#6817" class="Bound">w</a> <a id="6819" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a> <a id="6821" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a> <a id="6823" href="Cubical.Foundations.GroupoidLaws.html#6823" class="Bound">z</a> <a id="6825" class="Symbol">:</a> <a id="6827" href="Cubical.Foundations.GroupoidLaws.html#6804" class="Bound">A</a><a id="6828" class="Symbol">}</a> <a id="6830" class="Symbol">(</a><a id="6831" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="Cubical.Foundations.GroupoidLaws.html#6817" class="Bound">w</a> <a id="6837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6839" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a><a id="6840" class="Symbol">)</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a> <a id="6845" class="Symbol">:</a> <a id="6847" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a> <a id="6849" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6851" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a><a id="6852" class="Symbol">)</a>
                      <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a> <a id="6879" class="Symbol">:</a> <a id="6881" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a> <a id="6883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6885" href="Cubical.Foundations.GroupoidLaws.html#6823" class="Bound">z</a><a id="6886" class="Symbol">)</a> <a id="6888" class="Symbol">→</a> <a id="6890" class="Symbol">(</a><a id="6891" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6893" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6896" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a> <a id="6898" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6901" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a><a id="6902" class="Symbol">)</a> <a id="6904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6909" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6911" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a><a id="6912" class="Symbol">)</a> <a id="6914" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6916" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a>
<a id="6918" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="6938" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6940" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6942" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a> <a id="6944" class="Symbol">=</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6963" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6965" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6967" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a><a id="6968" class="Symbol">)</a> <a id="6970" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6972" class="Symbol">(λ</a> <a id="6975" href="Cubical.Foundations.GroupoidLaws.html#6975" class="Bound">i</a> <a id="6977" class="Symbol">→</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="6990" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6992" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6997" href="Cubical.Foundations.GroupoidLaws.html#6975" class="Bound">i</a><a id="6998" class="Symbol">))</a> <a id="7001" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7003" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a><a id="7004" class="Symbol">)</a>

<a id="doubleCompPath-elim&#39;"></a><a id="7007" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="7028" class="Symbol">:</a> <a id="7030" class="Symbol">{</a><a id="7031" href="Cubical.Foundations.GroupoidLaws.html#7031" class="Bound">ℓ</a> <a id="7033" class="Symbol">:</a> <a id="7035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7040" class="Symbol">}</a> <a id="7042" class="Symbol">{</a><a id="7043" href="Cubical.Foundations.GroupoidLaws.html#7043" class="Bound">A</a> <a id="7045" class="Symbol">:</a> <a id="7047" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7052" href="Cubical.Foundations.GroupoidLaws.html#7031" class="Bound">ℓ</a><a id="7053" class="Symbol">}</a> <a id="7055" class="Symbol">{</a><a id="7056" href="Cubical.Foundations.GroupoidLaws.html#7056" class="Bound">w</a> <a id="7058" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a> <a id="7060" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a> <a id="7062" href="Cubical.Foundations.GroupoidLaws.html#7062" class="Bound">z</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Cubical.Foundations.GroupoidLaws.html#7043" class="Bound">A</a><a id="7067" class="Symbol">}</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7072" class="Symbol">:</a> <a id="7074" href="Cubical.Foundations.GroupoidLaws.html#7056" class="Bound">w</a> <a id="7076" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7078" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7084" class="Symbol">:</a> <a id="7086" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a> <a id="7088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7090" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a><a id="7091" class="Symbol">)</a>
                       <a id="7116" class="Symbol">(</a><a id="7117" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a> <a id="7119" class="Symbol">:</a> <a id="7121" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a> <a id="7123" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7125" href="Cubical.Foundations.GroupoidLaws.html#7062" class="Bound">z</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">→</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7133" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7136" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7138" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7141" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7146" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7148" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7155" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a><a id="7156" class="Symbol">)</a>
<a id="7158" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="7179" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7181" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7183" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a> <a id="7185" class="Symbol">=</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="7205" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7207" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7209" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a><a id="7210" class="Symbol">)</a> <a id="7212" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7219" class="Symbol">(</a><a id="7220" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="7230" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7235" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7237" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a><a id="7238" class="Symbol">)))</a>

<a id="cong-∙∙-filler"></a><a id="7243" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7258" class="Symbol">:</a> <a id="7260" class="Symbol">∀</a> <a id="7262" class="Symbol">{</a><a id="7263" href="Cubical.Foundations.GroupoidLaws.html#7263" class="Bound">ℓ</a> <a id="7265" href="Cubical.Foundations.GroupoidLaws.html#7265" class="Bound">ℓ&#39;</a><a id="7267" class="Symbol">}</a> <a id="7269" class="Symbol">{</a><a id="7270" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a> <a id="7272" class="Symbol">:</a> <a id="7274" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7279" href="Cubical.Foundations.GroupoidLaws.html#7263" class="Bound">ℓ</a><a id="7280" class="Symbol">}</a> <a id="7282" class="Symbol">{</a><a id="7283" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a> <a id="7285" class="Symbol">:</a> <a id="7287" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7292" href="Cubical.Foundations.GroupoidLaws.html#7265" class="Bound">ℓ&#39;</a><a id="7294" class="Symbol">}</a> <a id="7296" class="Symbol">{</a><a id="7297" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a> <a id="7299" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a> <a id="7301" href="Cubical.Foundations.GroupoidLaws.html#7301" class="Bound">z</a> <a id="7303" href="Cubical.Foundations.GroupoidLaws.html#7303" class="Bound">w</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a><a id="7308" class="Symbol">}</a>
     <a id="7315" class="Symbol">(</a><a id="7316" href="Cubical.Foundations.GroupoidLaws.html#7316" class="Bound">f</a> <a id="7318" class="Symbol">:</a> <a id="7320" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a> <a id="7322" class="Symbol">→</a> <a id="7324" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a><a id="7325" class="Symbol">)</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.Foundations.GroupoidLaws.html#7328" class="Bound">p</a> <a id="7330" class="Symbol">:</a> <a id="7332" href="Cubical.Foundations.GroupoidLaws.html#7303" class="Bound">w</a> <a id="7334" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7336" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a><a id="7337" class="Symbol">)</a> <a id="7339" class="Symbol">(</a><a id="7340" href="Cubical.Foundations.GroupoidLaws.html#7340" class="Bound">q</a> <a id="7342" class="Symbol">:</a> <a id="7344" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a> <a id="7346" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7348" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a><a id="7349" class="Symbol">)</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Cubical.Foundations.GroupoidLaws.html#7352" class="Bound">r</a> <a id="7354" class="Symbol">:</a> <a id="7356" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a> <a id="7358" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7360" href="Cubical.Foundations.GroupoidLaws.html#7301" class="Bound">z</a><a id="7361" class="Symbol">)</a>
  <a id="7365" class="Symbol">→</a> <a id="7367" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7369" class="Symbol">→</a> <a id="7371" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7377" class="Symbol">→</a> <a id="7379" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a>
<a id="7381" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7396" class="Symbol">{</a><a id="7397" class="Argument">A</a> <a id="7399" class="Symbol">=</a> <a id="7401" href="Cubical.Foundations.GroupoidLaws.html#7401" class="Bound">A</a><a id="7402" class="Symbol">}</a> <a id="7404" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7406" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7408" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7410" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7412" href="Cubical.Foundations.GroupoidLaws.html#7412" class="Bound">k</a> <a id="7414" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7416" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7418" class="Symbol">=</a>
  <a id="7422" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="7428" class="Symbol">((λ</a> <a id="7432" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7434" class="Symbol">→</a> <a id="7436" class="Symbol">λ</a> <a id="7438" class="Symbol">{</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7443" class="Symbol">=</a> <a id="7445" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7447" class="Symbol">)</a> <a id="7449" class="Symbol">→</a> <a id="7451" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7473" class="Symbol">(</a><a id="7474" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7479" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7481" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a><a id="7482" class="Symbol">)</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7490" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7492" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a><a id="7493" class="Symbol">)</a> <a id="7495" class="Symbol">(</a><a id="7496" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7501" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7503" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a><a id="7504" class="Symbol">)</a> <a id="7506" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7508" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a>
                   <a id="7529" class="Symbol">;</a> <a id="7531" class="Symbol">(</a><a id="7532" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7534" class="Symbol">=</a> <a id="7536" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7538" class="Symbol">)</a> <a id="7540" class="Symbol">→</a> <a id="7542" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7567" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7569" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7571" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7573" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7575" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a><a id="7576" class="Symbol">)</a>
                   <a id="7597" class="Symbol">;</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7602" class="Symbol">=</a> <a id="7604" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7606" class="Symbol">)</a> <a id="7608" class="Symbol">→</a> <a id="7610" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7612" class="Symbol">(</a><a id="7613" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7618" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a><a id="7619" class="Symbol">))</a>
                   <a id="7641" class="Symbol">;</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7646" class="Symbol">=</a> <a id="7648" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7650" class="Symbol">)</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7659" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a><a id="7660" class="Symbol">)</a> <a id="7662" class="Symbol">}))</a>
    <a id="7670" class="Symbol">(</a><a id="7671" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7681" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a><a id="7682" class="Symbol">)))</a>
    <a id="7690" href="Cubical.Foundations.GroupoidLaws.html#7412" class="Bound">k</a>

<a id="cong-∙∙"></a><a id="7693" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="7701" class="Symbol">:</a> <a id="7703" class="Symbol">∀</a> <a id="7705" class="Symbol">{</a><a id="7706" href="Cubical.Foundations.GroupoidLaws.html#7706" class="Bound">B</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7715" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="7716" class="Symbol">}</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7721" class="Symbol">:</a> <a id="7723" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="7725" class="Symbol">→</a> <a id="7727" href="Cubical.Foundations.GroupoidLaws.html#7706" class="Bound">B</a><a id="7728" class="Symbol">)</a> <a id="7730" class="Symbol">(</a><a id="7731" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a> <a id="7733" class="Symbol">:</a> <a id="7735" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="7737" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7739" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="7740" class="Symbol">)</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a> <a id="7745" class="Symbol">:</a> <a id="7747" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="7749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7751" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="7752" class="Symbol">)</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="7761" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7763" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="7764" class="Symbol">)</a>
          <a id="7776" class="Symbol">→</a> <a id="7778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7783" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a> <a id="7788" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7791" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a> <a id="7793" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7796" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a><a id="7797" class="Symbol">)</a> <a id="7799" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7807" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7809" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a><a id="7810" class="Symbol">)</a> <a id="7812" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7815" class="Symbol">(</a><a id="7816" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7821" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7823" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a><a id="7824" class="Symbol">)</a> <a id="7826" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7829" class="Symbol">(</a><a id="7830" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7835" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7837" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a><a id="7838" class="Symbol">)</a>
<a id="7840" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="7848" href="Cubical.Foundations.GroupoidLaws.html#7848" class="Bound">f</a> <a id="7850" href="Cubical.Foundations.GroupoidLaws.html#7850" class="Bound">p</a> <a id="7852" href="Cubical.Foundations.GroupoidLaws.html#7852" class="Bound">q</a> <a id="7854" href="Cubical.Foundations.GroupoidLaws.html#7854" class="Bound">r</a> <a id="7856" href="Cubical.Foundations.GroupoidLaws.html#7856" class="Bound">j</a> <a id="7858" href="Cubical.Foundations.GroupoidLaws.html#7858" class="Bound">i</a> <a id="7860" class="Symbol">=</a> <a id="7862" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7877" href="Cubical.Foundations.GroupoidLaws.html#7848" class="Bound">f</a> <a id="7879" href="Cubical.Foundations.GroupoidLaws.html#7850" class="Bound">p</a> <a id="7881" href="Cubical.Foundations.GroupoidLaws.html#7852" class="Bound">q</a> <a id="7883" href="Cubical.Foundations.GroupoidLaws.html#7854" class="Bound">r</a> <a id="7885" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7888" href="Cubical.Foundations.GroupoidLaws.html#7856" class="Bound">j</a> <a id="7890" href="Cubical.Foundations.GroupoidLaws.html#7858" class="Bound">i</a>

<a id="cong-∙"></a><a id="7893" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="7900" class="Symbol">:</a> <a id="7902" class="Symbol">∀</a> <a id="7904" class="Symbol">{</a><a id="7905" href="Cubical.Foundations.GroupoidLaws.html#7905" class="Bound">B</a> <a id="7907" class="Symbol">:</a> <a id="7909" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7914" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="7915" class="Symbol">}</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7920" class="Symbol">:</a> <a id="7922" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.Foundations.GroupoidLaws.html#7905" class="Bound">B</a><a id="7927" class="Symbol">)</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a> <a id="7932" class="Symbol">:</a> <a id="7934" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="7936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7938" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="7939" class="Symbol">)</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a> <a id="7944" class="Symbol">:</a> <a id="7946" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="7948" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7950" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="7951" class="Symbol">)</a>
         <a id="7962" class="Symbol">→</a> <a id="7964" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7969" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a> <a id="7974" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7976" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a><a id="7977" class="Symbol">)</a> <a id="7979" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7981" class="Symbol">(</a><a id="7982" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7987" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7989" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a><a id="7990" class="Symbol">)</a> <a id="7992" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8000" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="8002" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a><a id="8003" class="Symbol">)</a>
<a id="8005" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="8012" href="Cubical.Foundations.GroupoidLaws.html#8012" class="Bound">f</a> <a id="8014" href="Cubical.Foundations.GroupoidLaws.html#8014" class="Bound">p</a> <a id="8016" href="Cubical.Foundations.GroupoidLaws.html#8016" class="Bound">q</a> <a id="8018" class="Symbol">=</a> <a id="8020" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="8028" href="Cubical.Foundations.GroupoidLaws.html#8012" class="Bound">f</a> <a id="8030" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8035" href="Cubical.Foundations.GroupoidLaws.html#8014" class="Bound">p</a> <a id="8037" href="Cubical.Foundations.GroupoidLaws.html#8016" class="Bound">q</a>

<a id="hcomp-unique"></a><a id="8040" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a> <a id="8053" class="Symbol">:</a> <a id="8055" class="Symbol">∀</a> <a id="8057" class="Symbol">{</a><a id="8058" href="Cubical.Foundations.GroupoidLaws.html#8058" class="Bound">ℓ</a><a id="8059" class="Symbol">}</a> <a id="8061" class="Symbol">{</a><a id="8062" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8064" class="Symbol">:</a> <a id="8066" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8071" href="Cubical.Foundations.GroupoidLaws.html#8058" class="Bound">ℓ</a><a id="8072" class="Symbol">}</a> <a id="8074" class="Symbol">{</a><a id="8075" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a><a id="8076" class="Symbol">}</a>
             <a id="8091" class="Symbol">→</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8096" class="Symbol">:</a> <a id="8098" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8100" class="Symbol">→</a> <a id="8102" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="8110" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8112" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a><a id="8113" class="Symbol">)</a> <a id="8115" class="Symbol">→</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a> <a id="8121" class="Symbol">:</a> <a id="8123" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8125" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8127" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8129" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8131" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8133" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="8136" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8137" class="Symbol">)</a>
             <a id="8152" class="Symbol">→</a> <a id="8154" class="Symbol">(</a><a id="8155" href="Cubical.Foundations.GroupoidLaws.html#8155" class="Bound">h2</a> <a id="8158" class="Symbol">:</a> <a id="8160" class="Symbol">∀</a> <a id="8162" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8164" class="Symbol">→</a> <a id="8166" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8168" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8173" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8175" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8177" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a><a id="8178" class="Symbol">)</a> <a id="8180" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8182" class="Symbol">(\</a> <a id="8185" class="Symbol">{</a> <a id="8187" class="Symbol">(</a><a id="8188" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8190" class="Symbol">=</a> <a id="8192" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8194" class="Symbol">)</a> <a id="8196" class="Symbol">→</a> <a id="8198" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8200" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8202" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8205" class="Symbol">;</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8210" class="Symbol">=</a> <a id="8212" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8214" class="Symbol">)</a> <a id="8216" class="Symbol">→</a> <a id="8218" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8223" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a><a id="8225" class="Symbol">})</a> <a id="8228" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8229" class="Symbol">)</a>
             <a id="8244" class="Symbol">→</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8253" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8261" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a><a id="8263" class="Symbol">)</a> <a id="8265" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8267" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8272" class="Symbol">(</a><a id="8273" href="Cubical.Foundations.GroupoidLaws.html#8155" class="Bound">h2</a> <a id="8276" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8278" class="Symbol">))</a> <a id="8281" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8283" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8285" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8287" class="Symbol">(\</a> <a id="8290" class="Symbol">{</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8295" class="Symbol">=</a> <a id="8297" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8299" class="Symbol">)</a> <a id="8301" class="Symbol">→</a> <a id="8303" class="Symbol">(\</a> <a id="8306" href="Cubical.Foundations.GroupoidLaws.html#8306" class="Bound">i</a> <a id="8308" class="Symbol">→</a> <a id="8310" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8312" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="8315" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8318" class="Symbol">)})</a> <a id="8322" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="8324" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a> <a id="8337" class="Symbol">{</a><a id="8338" class="Argument">φ</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="Cubical.Foundations.GroupoidLaws.html#8342" class="Bound">φ</a><a id="8343" class="Symbol">}</a> <a id="8345" href="Cubical.Foundations.GroupoidLaws.html#8345" class="Bound">u</a> <a id="8347" href="Cubical.Foundations.GroupoidLaws.html#8347" class="Bound">u0</a> <a id="8350" href="Cubical.Foundations.GroupoidLaws.html#8350" class="Bound">h2</a> <a id="8353" class="Symbol">=</a> <a id="8355" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8359" class="Symbol">(\</a> <a id="8362" href="Cubical.Foundations.GroupoidLaws.html#8362" class="Bound">i</a> <a id="8364" class="Symbol">→</a> <a id="8366" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8372" class="Symbol">(\</a> <a id="8375" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a> <a id="8377" class="Symbol">→</a> <a id="8379" class="Symbol">\</a> <a id="8381" class="Symbol">{</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Foundations.GroupoidLaws.html#8342" class="Bound">φ</a> <a id="8386" class="Symbol">=</a> <a id="8388" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8390" class="Symbol">)</a> <a id="8392" class="Symbol">→</a> <a id="8394" href="Cubical.Foundations.GroupoidLaws.html#8345" class="Bound">u</a> <a id="8396" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a> <a id="8398" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                         <a id="8459" class="Symbol">;</a> <a id="8461" class="Symbol">(</a><a id="8462" href="Cubical.Foundations.GroupoidLaws.html#8362" class="Bound">i</a> <a id="8464" class="Symbol">=</a> <a id="8466" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8468" class="Symbol">)</a> <a id="8470" class="Symbol">→</a> <a id="8472" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.GroupoidLaws.html#8350" class="Bound">h2</a> <a id="8481" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a><a id="8482" class="Symbol">)</a> <a id="8484" class="Symbol">})</a>
                                                <a id="8535" class="Symbol">(</a><a id="8536" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8541" href="Cubical.Foundations.GroupoidLaws.html#8347" class="Bound">u0</a><a id="8543" class="Symbol">))</a>


<a id="hlid-unique"></a><a id="8548" href="Cubical.Foundations.GroupoidLaws.html#8548" class="Function">hlid-unique</a> <a id="8560" class="Symbol">:</a> <a id="8562" class="Symbol">∀</a> <a id="8564" class="Symbol">{</a><a id="8565" href="Cubical.Foundations.GroupoidLaws.html#8565" class="Bound">ℓ</a><a id="8566" class="Symbol">}</a> <a id="8568" class="Symbol">{</a><a id="8569" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8578" href="Cubical.Foundations.GroupoidLaws.html#8565" class="Bound">ℓ</a><a id="8579" class="Symbol">}</a> <a id="8581" class="Symbol">{</a><a id="8582" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a><a id="8583" class="Symbol">}</a>
            <a id="8597" class="Symbol">→</a> <a id="8599" class="Symbol">(</a><a id="8600" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8602" class="Symbol">:</a> <a id="8604" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8606" class="Symbol">→</a> <a id="8608" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="8616" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8618" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a><a id="8619" class="Symbol">)</a> <a id="8621" class="Symbol">→</a> <a id="8623" class="Symbol">(</a><a id="8624" href="Cubical.Foundations.GroupoidLaws.html#8624" class="Bound">u0</a> <a id="8627" class="Symbol">:</a> <a id="8629" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8631" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8633" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8635" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8637" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8639" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="8642" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8643" class="Symbol">)</a>
            <a id="8657" class="Symbol">→</a> <a id="8659" class="Symbol">(</a><a id="8660" href="Cubical.Foundations.GroupoidLaws.html#8660" class="Bound">h1</a> <a id="8663" href="Cubical.Foundations.GroupoidLaws.html#8663" class="Bound">h2</a> <a id="8666" class="Symbol">:</a> <a id="8668" class="Symbol">∀</a> <a id="8670" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8672" class="Symbol">→</a> <a id="8674" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8676" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8681" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8683" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8685" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a><a id="8686" class="Symbol">)</a> <a id="8688" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8690" class="Symbol">(\</a> <a id="8693" class="Symbol">{</a> <a id="8695" class="Symbol">(</a><a id="8696" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8698" class="Symbol">=</a> <a id="8700" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8702" class="Symbol">)</a> <a id="8704" class="Symbol">→</a> <a id="8706" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8708" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8710" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8713" class="Symbol">;</a> <a id="8715" class="Symbol">(</a><a id="8716" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8718" class="Symbol">=</a> <a id="8720" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">→</a> <a id="8726" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8731" href="Cubical.Foundations.GroupoidLaws.html#8624" class="Bound">u0</a><a id="8733" class="Symbol">})</a> <a id="8736" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="8737" class="Symbol">)</a>
            <a id="8751" class="Symbol">→</a> <a id="8753" class="Symbol">(</a><a id="8754" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8759" class="Symbol">(</a><a id="8760" href="Cubical.Foundations.GroupoidLaws.html#8660" class="Bound">h1</a> <a id="8763" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8765" class="Symbol">)</a> <a id="8767" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8769" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8774" class="Symbol">(</a><a id="8775" href="Cubical.Foundations.GroupoidLaws.html#8663" class="Bound">h2</a> <a id="8778" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8780" class="Symbol">))</a> <a id="8783" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="8785" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8787" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="8789" class="Symbol">(\</a> <a id="8792" class="Symbol">{</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8797" class="Symbol">=</a> <a id="8799" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8801" class="Symbol">)</a> <a id="8803" class="Symbol">→</a> <a id="8805" class="Symbol">(\</a> <a id="8808" href="Cubical.Foundations.GroupoidLaws.html#8808" class="Bound">i</a> <a id="8810" class="Symbol">→</a> <a id="8812" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8814" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="8817" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="8820" class="Symbol">)})</a> <a id="8824" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="8826" href="Cubical.Foundations.GroupoidLaws.html#8548" class="Function">hlid-unique</a> <a id="8838" class="Symbol">{</a><a id="8839" class="Argument">φ</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Cubical.Foundations.GroupoidLaws.html#8843" class="Bound">φ</a><a id="8844" class="Symbol">}</a> <a id="8846" href="Cubical.Foundations.GroupoidLaws.html#8846" class="Bound">u</a> <a id="8848" href="Cubical.Foundations.GroupoidLaws.html#8848" class="Bound">u0</a> <a id="8851" href="Cubical.Foundations.GroupoidLaws.html#8851" class="Bound">h1</a> <a id="8854" href="Cubical.Foundations.GroupoidLaws.html#8854" class="Bound">h2</a> <a id="8857" class="Symbol">=</a> <a id="8859" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8863" class="Symbol">(\</a> <a id="8866" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="8868" class="Symbol">→</a> <a id="8870" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8876" class="Symbol">(\</a> <a id="8879" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a> <a id="8881" class="Symbol">→</a> <a id="8883" class="Symbol">\</a> <a id="8885" class="Symbol">{</a> <a id="8887" class="Symbol">(</a><a id="8888" href="Cubical.Foundations.GroupoidLaws.html#8843" class="Bound">φ</a> <a id="8890" class="Symbol">=</a> <a id="8892" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8894" class="Symbol">)</a> <a id="8896" class="Symbol">→</a> <a id="8898" href="Cubical.Foundations.GroupoidLaws.html#8846" class="Bound">u</a> <a id="8900" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a> <a id="8902" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                           <a id="8965" class="Symbol">;</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="8970" class="Symbol">=</a> <a id="8972" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8974" class="Symbol">)</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="8983" class="Symbol">(</a><a id="8984" href="Cubical.Foundations.GroupoidLaws.html#8851" class="Bound">h1</a> <a id="8987" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a><a id="8988" class="Symbol">)</a>
                                                           <a id="9049" class="Symbol">;</a> <a id="9051" class="Symbol">(</a><a id="9052" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="9054" class="Symbol">=</a> <a id="9056" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9058" class="Symbol">)</a> <a id="9060" class="Symbol">→</a> <a id="9062" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9067" class="Symbol">(</a><a id="9068" href="Cubical.Foundations.GroupoidLaws.html#8854" class="Bound">h2</a> <a id="9071" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a><a id="9072" class="Symbol">)</a> <a id="9074" class="Symbol">})</a>
                                                  <a id="9127" class="Symbol">(</a><a id="9128" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9133" href="Cubical.Foundations.GroupoidLaws.html#8848" class="Bound">u0</a><a id="9135" class="Symbol">))</a>

<a id="comp-unique"></a><a id="9139" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="9151" class="Symbol">:</a> <a id="9153" class="Symbol">∀</a> <a id="9155" class="Symbol">{</a><a id="9156" href="Cubical.Foundations.GroupoidLaws.html#9156" class="Bound">ℓ</a><a id="9157" class="Symbol">}</a> <a id="9159" class="Symbol">{</a><a id="9160" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9162" class="Symbol">:</a> <a id="9164" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="9166" class="Symbol">→</a> <a id="9168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9173" href="Cubical.Foundations.GroupoidLaws.html#9156" class="Bound">ℓ</a><a id="9174" class="Symbol">}</a> <a id="9176" class="Symbol">{</a><a id="9177" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a><a id="9178" class="Symbol">}</a>
            <a id="9192" class="Symbol">→</a> <a id="9194" class="Symbol">(</a><a id="9195" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9197" class="Symbol">:</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Cubical.Foundations.GroupoidLaws.html#9200" class="Bound">i</a> <a id="9202" class="Symbol">:</a> <a id="9204" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="9205" class="Symbol">)</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="9217" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9222" href="Cubical.Foundations.GroupoidLaws.html#9200" class="Bound">i</a><a id="9223" class="Symbol">))</a> <a id="9226" class="Symbol">→</a> <a id="9228" class="Symbol">(</a><a id="9229" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a> <a id="9232" class="Symbol">:</a> <a id="9234" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9236" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9239" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9241" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9243" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9245" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9247" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9250" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9251" class="Symbol">)</a>
            <a id="9265" class="Symbol">→</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Cubical.Foundations.GroupoidLaws.html#9268" class="Bound">h2</a> <a id="9271" class="Symbol">:</a> <a id="9273" class="Symbol">∀</a> <a id="9275" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9277" class="Symbol">→</a> <a id="9279" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9281" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9283" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9285" class="Symbol">(</a><a id="9286" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9288" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9290" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9292" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9297" class="Symbol">(\</a> <a id="9300" class="Symbol">{</a> <a id="9302" class="Symbol">(</a><a id="9303" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9309" class="Symbol">)</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9315" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9317" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9320" class="Symbol">;</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9325" class="Symbol">=</a> <a id="9327" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9329" class="Symbol">)</a> <a id="9331" class="Symbol">→</a> <a id="9333" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9338" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a><a id="9340" class="Symbol">})</a> <a id="9343" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9344" class="Symbol">)</a>
            <a id="9358" class="Symbol">→</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="9366" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9368" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9370" class="Symbol">(</a><a id="9371" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9376" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a><a id="9378" class="Symbol">)</a> <a id="9380" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9382" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Cubical.Foundations.GroupoidLaws.html#9268" class="Bound">h2</a> <a id="9391" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9393" class="Symbol">))</a> <a id="9396" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9398" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9400" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9402" class="Symbol">(\</a> <a id="9405" class="Symbol">{</a> <a id="9407" class="Symbol">(</a><a id="9408" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9410" class="Symbol">=</a> <a id="9412" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9414" class="Symbol">)</a> <a id="9416" class="Symbol">→</a> <a id="9418" class="Symbol">(\</a> <a id="9421" href="Cubical.Foundations.GroupoidLaws.html#9421" class="Bound">i</a> <a id="9423" class="Symbol">→</a> <a id="9425" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9427" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="9430" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9433" class="Symbol">)})</a> <a id="9437" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="9439" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="9451" class="Symbol">{</a><a id="9452" class="Argument">A</a> <a id="9454" class="Symbol">=</a> <a id="9456" href="Cubical.Foundations.GroupoidLaws.html#9456" class="Bound">A</a><a id="9457" class="Symbol">}</a> <a id="9459" class="Symbol">{</a><a id="9460" class="Argument">φ</a> <a id="9462" class="Symbol">=</a> <a id="9464" href="Cubical.Foundations.GroupoidLaws.html#9464" class="Bound">φ</a><a id="9465" class="Symbol">}</a> <a id="9467" href="Cubical.Foundations.GroupoidLaws.html#9467" class="Bound">u</a> <a id="9469" href="Cubical.Foundations.GroupoidLaws.html#9469" class="Bound">u0</a> <a id="9472" href="Cubical.Foundations.GroupoidLaws.html#9472" class="Bound">h2</a> <a id="9475" class="Symbol">=</a> <a id="9477" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="9481" class="Symbol">(\</a> <a id="9484" href="Cubical.Foundations.GroupoidLaws.html#9484" class="Bound">i</a> <a id="9486" class="Symbol">→</a> <a id="9488" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="9493" href="Cubical.Foundations.GroupoidLaws.html#9456" class="Bound">A</a> <a id="9495" class="Symbol">(\</a> <a id="9498" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a> <a id="9500" class="Symbol">→</a> <a id="9502" class="Symbol">\</a> <a id="9504" class="Symbol">{</a> <a id="9506" class="Symbol">(</a><a id="9507" href="Cubical.Foundations.GroupoidLaws.html#9464" class="Bound">φ</a> <a id="9509" class="Symbol">=</a> <a id="9511" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9513" class="Symbol">)</a> <a id="9515" class="Symbol">→</a> <a id="9517" href="Cubical.Foundations.GroupoidLaws.html#9467" class="Bound">u</a> <a id="9519" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a> <a id="9521" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                                 <a id="9590" class="Symbol">;</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Cubical.Foundations.GroupoidLaws.html#9484" class="Bound">i</a> <a id="9595" class="Symbol">=</a> <a id="9597" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9599" class="Symbol">)</a> <a id="9601" class="Symbol">→</a> <a id="9603" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9608" class="Symbol">(</a><a id="9609" href="Cubical.Foundations.GroupoidLaws.html#9472" class="Bound">h2</a> <a id="9612" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a><a id="9613" class="Symbol">)</a> <a id="9615" class="Symbol">})</a>
                                                        <a id="9674" class="Symbol">(</a><a id="9675" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9680" href="Cubical.Foundations.GroupoidLaws.html#9469" class="Bound">u0</a><a id="9682" class="Symbol">))</a>

<a id="lid-unique"></a><a id="9686" href="Cubical.Foundations.GroupoidLaws.html#9686" class="Function">lid-unique</a> <a id="9697" class="Symbol">:</a> <a id="9699" class="Symbol">∀</a> <a id="9701" class="Symbol">{</a><a id="9702" href="Cubical.Foundations.GroupoidLaws.html#9702" class="Bound">ℓ</a><a id="9703" class="Symbol">}</a> <a id="9705" class="Symbol">{</a><a id="9706" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9708" class="Symbol">:</a> <a id="9710" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="9712" class="Symbol">→</a> <a id="9714" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9719" href="Cubical.Foundations.GroupoidLaws.html#9702" class="Bound">ℓ</a><a id="9720" class="Symbol">}</a> <a id="9722" class="Symbol">{</a><a id="9723" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a><a id="9724" class="Symbol">}</a>
           <a id="9737" class="Symbol">→</a> <a id="9739" class="Symbol">(</a><a id="9740" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9742" class="Symbol">:</a> <a id="9744" class="Symbol">(</a><a id="9745" href="Cubical.Foundations.GroupoidLaws.html#9745" class="Bound">i</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="9750" class="Symbol">)</a> <a id="9752" class="Symbol">→</a> <a id="9754" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="9762" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9764" class="Symbol">(</a><a id="9765" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9767" href="Cubical.Foundations.GroupoidLaws.html#9745" class="Bound">i</a><a id="9768" class="Symbol">))</a> <a id="9771" class="Symbol">→</a> <a id="9773" class="Symbol">(</a><a id="9774" href="Cubical.Foundations.GroupoidLaws.html#9774" class="Bound">u0</a> <a id="9777" class="Symbol">:</a> <a id="9779" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9781" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9784" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9786" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9788" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9790" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9792" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9795" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9796" class="Symbol">)</a>
           <a id="9809" class="Symbol">→</a> <a id="9811" class="Symbol">(</a><a id="9812" href="Cubical.Foundations.GroupoidLaws.html#9812" class="Bound">h1</a> <a id="9815" href="Cubical.Foundations.GroupoidLaws.html#9815" class="Bound">h2</a> <a id="9818" class="Symbol">:</a> <a id="9820" class="Symbol">∀</a> <a id="9822" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9824" class="Symbol">→</a> <a id="9826" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9828" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9830" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9832" class="Symbol">(</a><a id="9833" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9835" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9837" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9839" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a><a id="9840" class="Symbol">)</a> <a id="9842" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9844" class="Symbol">(\</a> <a id="9847" class="Symbol">{</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9852" class="Symbol">=</a> <a id="9854" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9856" class="Symbol">)</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9862" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9864" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9867" class="Symbol">;</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9872" class="Symbol">=</a> <a id="9874" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">→</a> <a id="9880" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9885" href="Cubical.Foundations.GroupoidLaws.html#9774" class="Bound">u0</a><a id="9887" class="Symbol">})</a> <a id="9890" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="9891" class="Symbol">)</a>
           <a id="9904" class="Symbol">→</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Cubical.Foundations.GroupoidLaws.html#9812" class="Bound">h1</a> <a id="9916" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9918" class="Symbol">)</a> <a id="9920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9922" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Cubical.Foundations.GroupoidLaws.html#9815" class="Bound">h2</a> <a id="9931" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9933" class="Symbol">))</a> <a id="9936" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="9938" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9940" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="9942" class="Symbol">(\</a> <a id="9945" class="Symbol">{</a> <a id="9947" class="Symbol">(</a><a id="9948" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9950" class="Symbol">=</a> <a id="9952" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9954" class="Symbol">)</a> <a id="9956" class="Symbol">→</a> <a id="9958" class="Symbol">(\</a> <a id="9961" href="Cubical.Foundations.GroupoidLaws.html#9961" class="Bound">i</a> <a id="9963" class="Symbol">→</a> <a id="9965" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9967" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="9970" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="9973" class="Symbol">)})</a> <a id="9977" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="9979" href="Cubical.Foundations.GroupoidLaws.html#9686" class="Function">lid-unique</a> <a id="9990" class="Symbol">{</a><a id="9991" class="Argument">A</a> <a id="9993" class="Symbol">=</a> <a id="9995" href="Cubical.Foundations.GroupoidLaws.html#9995" class="Bound">A</a><a id="9996" class="Symbol">}</a> <a id="9998" class="Symbol">{</a><a id="9999" class="Argument">φ</a> <a id="10001" class="Symbol">=</a> <a id="10003" href="Cubical.Foundations.GroupoidLaws.html#10003" class="Bound">φ</a><a id="10004" class="Symbol">}</a> <a id="10006" href="Cubical.Foundations.GroupoidLaws.html#10006" class="Bound">u</a> <a id="10008" href="Cubical.Foundations.GroupoidLaws.html#10008" class="Bound">u0</a> <a id="10011" href="Cubical.Foundations.GroupoidLaws.html#10011" class="Bound">h1</a> <a id="10014" href="Cubical.Foundations.GroupoidLaws.html#10014" class="Bound">h2</a> <a id="10017" class="Symbol">=</a> <a id="10019" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10023" class="Symbol">(\</a> <a id="10026" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10028" class="Symbol">→</a> <a id="10030" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="10035" href="Cubical.Foundations.GroupoidLaws.html#9995" class="Bound">A</a> <a id="10037" class="Symbol">(\</a> <a id="10040" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a> <a id="10042" class="Symbol">→</a> <a id="10044" class="Symbol">\</a> <a id="10046" class="Symbol">{</a> <a id="10048" class="Symbol">(</a><a id="10049" href="Cubical.Foundations.GroupoidLaws.html#10003" class="Bound">φ</a> <a id="10051" class="Symbol">=</a> <a id="10053" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10055" class="Symbol">)</a> <a id="10057" class="Symbol">→</a> <a id="10059" href="Cubical.Foundations.GroupoidLaws.html#10006" class="Bound">u</a> <a id="10061" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a> <a id="10063" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a>
                                                                   <a id="10134" class="Symbol">;</a> <a id="10136" class="Symbol">(</a><a id="10137" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10139" class="Symbol">=</a> <a id="10141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10143" class="Symbol">)</a> <a id="10145" class="Symbol">→</a> <a id="10147" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10152" class="Symbol">(</a><a id="10153" href="Cubical.Foundations.GroupoidLaws.html#10011" class="Bound">h1</a> <a id="10156" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a><a id="10157" class="Symbol">)</a>
                                                                   <a id="10226" class="Symbol">;</a> <a id="10228" class="Symbol">(</a><a id="10229" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10231" class="Symbol">=</a> <a id="10233" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10235" class="Symbol">)</a> <a id="10237" class="Symbol">→</a> <a id="10239" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10244" class="Symbol">(</a><a id="10245" href="Cubical.Foundations.GroupoidLaws.html#10014" class="Bound">h2</a> <a id="10248" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a><a id="10249" class="Symbol">)</a> <a id="10251" class="Symbol">})</a>
                                                          <a id="10312" class="Symbol">(</a><a id="10313" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10318" href="Cubical.Foundations.GroupoidLaws.html#10008" class="Bound">u0</a><a id="10320" class="Symbol">))</a>

<a id="transp-hcomp"></a><a id="10324" href="Cubical.Foundations.GroupoidLaws.html#10324" class="Function">transp-hcomp</a> <a id="10337" class="Symbol">:</a> <a id="10339" class="Symbol">∀</a> <a id="10341" class="Symbol">{</a><a id="10342" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a><a id="10343" class="Symbol">}</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10348" class="Symbol">:</a> <a id="10350" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10351" class="Symbol">)</a> <a id="10353" class="Symbol">{</a><a id="10354" href="Cubical.Foundations.GroupoidLaws.html#10354" class="Bound">A&#39;</a> <a id="10357" class="Symbol">:</a> <a id="10359" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10364" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a><a id="10365" class="Symbol">}</a>
                     <a id="10388" class="Symbol">(</a><a id="10389" href="Cubical.Foundations.GroupoidLaws.html#10389" class="Bound">A</a> <a id="10391" class="Symbol">:</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Cubical.Foundations.GroupoidLaws.html#10394" class="Bound">i</a> <a id="10396" class="Symbol">:</a> <a id="10398" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10399" class="Symbol">)</a> <a id="10401" class="Symbol">→</a> <a id="10403" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10408" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a> <a id="10410" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="10412" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10414" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="10416" class="Symbol">(λ</a> <a id="10419" href="Cubical.Foundations.GroupoidLaws.html#10419" class="Bound">_</a> <a id="10421" class="Symbol">→</a> <a id="10423" href="Cubical.Foundations.GroupoidLaws.html#10354" class="Bound">A&#39;</a><a id="10425" class="Symbol">)</a> <a id="10427" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="10428" class="Symbol">)</a> <a id="10430" class="Symbol">(</a><a id="10431" class="Keyword">let</a> <a id="10435" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10437" class="Symbol">=</a> <a id="10439" class="Symbol">\</a> <a id="10441" class="Symbol">(</a><a id="10442" href="Cubical.Foundations.GroupoidLaws.html#10442" class="Bound">i</a> <a id="10444" class="Symbol">:</a> <a id="10446" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10447" class="Symbol">)</a> <a id="10449" class="Symbol">→</a> <a id="10451" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10456" class="Symbol">(</a><a id="10457" href="Cubical.Foundations.GroupoidLaws.html#10389" class="Bound">A</a> <a id="10459" href="Cubical.Foundations.GroupoidLaws.html#10442" class="Bound">i</a><a id="10460" class="Symbol">))</a>
                 <a id="10480" class="Symbol">→</a> <a id="10482" class="Symbol">∀</a> <a id="10484" class="Symbol">{</a><a id="10485" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a><a id="10486" class="Symbol">}</a> <a id="10488" class="Symbol">(</a><a id="10489" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10491" class="Symbol">:</a> <a id="10493" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10495" class="Symbol">→</a> <a id="10497" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="10505" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10510" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10512" class="Symbol">))</a> <a id="10515" class="Symbol">→</a> <a id="10517" class="Symbol">(</a><a id="10518" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a> <a id="10521" class="Symbol">:</a> <a id="10523" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10525" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10528" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="10530" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10532" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="10534" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10536" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10539" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="10540" class="Symbol">)</a> <a id="10542" class="Symbol">→</a>
                 <a id="10561" class="Symbol">(</a><a id="10562" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10569" class="Symbol">(\</a> <a id="10572" href="Cubical.Foundations.GroupoidLaws.html#10572" class="Bound">i</a> <a id="10574" class="Symbol">→</a> <a id="10576" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10578" href="Cubical.Foundations.GroupoidLaws.html#10572" class="Bound">i</a><a id="10579" class="Symbol">)</a> <a id="10581" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10583" class="Symbol">(</a><a id="10584" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10590" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10592" class="Symbol">(</a><a id="10593" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10598" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a><a id="10600" class="Symbol">))</a> <a id="10603" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10605" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10611" class="Symbol">(\</a> <a id="10614" href="Cubical.Foundations.GroupoidLaws.html#10614" class="Bound">i</a> <a id="10616" href="Cubical.Foundations.GroupoidLaws.html#10616" class="Bound">o</a> <a id="10618" class="Symbol">→</a> <a id="10620" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10627" class="Symbol">(\</a> <a id="10630" href="Cubical.Foundations.GroupoidLaws.html#10630" class="Bound">i</a> <a id="10632" class="Symbol">→</a> <a id="10634" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10636" href="Cubical.Foundations.GroupoidLaws.html#10630" class="Bound">i</a><a id="10637" class="Symbol">)</a> <a id="10639" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10644" href="Cubical.Foundations.GroupoidLaws.html#10614" class="Bound">i</a> <a id="10646" href="Cubical.Foundations.GroupoidLaws.html#10616" class="Bound">o</a><a id="10647" class="Symbol">))</a> <a id="10650" class="Symbol">(</a><a id="10651" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10658" class="Symbol">(\</a> <a id="10661" href="Cubical.Foundations.GroupoidLaws.html#10661" class="Bound">i</a> <a id="10663" class="Symbol">→</a> <a id="10665" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10667" href="Cubical.Foundations.GroupoidLaws.html#10661" class="Bound">i</a><a id="10668" class="Symbol">)</a> <a id="10670" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10672" class="Symbol">(</a><a id="10673" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10678" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a><a id="10680" class="Symbol">)))</a>
                   <a id="10703" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="10705" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10707" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="10709" class="Symbol">(\</a> <a id="10712" class="Symbol">{</a> <a id="10714" class="Symbol">(</a><a id="10715" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10717" class="Symbol">=</a> <a id="10719" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10721" class="Symbol">)</a> <a id="10723" class="Symbol">→</a> <a id="10725" class="Symbol">(\</a> <a id="10728" href="Cubical.Foundations.GroupoidLaws.html#10728" class="Bound">i</a> <a id="10730" class="Symbol">→</a> <a id="10732" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10739" class="Symbol">(\</a> <a id="10742" href="Cubical.Foundations.GroupoidLaws.html#10742" class="Bound">i</a> <a id="10744" class="Symbol">→</a> <a id="10746" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10748" href="Cubical.Foundations.GroupoidLaws.html#10742" class="Bound">i</a><a id="10749" class="Symbol">)</a> <a id="10751" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10753" class="Symbol">(</a><a id="10754" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10756" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10759" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="10762" class="Symbol">))})</a> <a id="10767" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="10769" href="Cubical.Foundations.GroupoidLaws.html#10324" class="Function">transp-hcomp</a> <a id="10782" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10784" href="Cubical.Foundations.GroupoidLaws.html#10784" class="Bound">A</a> <a id="10786" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10788" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a> <a id="10791" class="Symbol">=</a> <a id="10793" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10797" class="Symbol">(</a><a id="10798" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10802" class="Symbol">(</a><a id="10803" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10808" class="Symbol">(</a><a id="10809" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a>
               <a id="10837" class="Symbol">((\</a> <a id="10841" href="Cubical.Foundations.GroupoidLaws.html#10841" class="Bound">i</a> <a id="10843" href="Cubical.Foundations.GroupoidLaws.html#10843" class="Bound">o</a> <a id="10845" class="Symbol">→</a> <a id="10847" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10854" class="Symbol">(\</a> <a id="10857" href="Cubical.Foundations.GroupoidLaws.html#10857" class="Bound">i</a> <a id="10859" class="Symbol">→</a> <a id="10861" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10863" href="Cubical.Foundations.GroupoidLaws.html#10857" class="Bound">i</a><a id="10864" class="Symbol">)</a> <a id="10866" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10871" href="Cubical.Foundations.GroupoidLaws.html#10841" class="Bound">i</a> <a id="10873" href="Cubical.Foundations.GroupoidLaws.html#10843" class="Bound">o</a><a id="10874" class="Symbol">)))</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10891" class="Symbol">(\</a> <a id="10894" href="Cubical.Foundations.GroupoidLaws.html#10894" class="Bound">i</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10900" href="Cubical.Foundations.GroupoidLaws.html#10894" class="Bound">i</a><a id="10901" class="Symbol">)</a> <a id="10903" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10905" class="Symbol">(</a><a id="10906" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="10911" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a><a id="10913" class="Symbol">)))</a>
                 <a id="10934" class="Symbol">\</a> <a id="10936" href="Cubical.Foundations.GroupoidLaws.html#10936" class="Bound">i</a> <a id="10938" class="Symbol">→</a> <a id="10940" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="10944" class="Symbol">(</a><a id="10945" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10952" class="Symbol">(\</a> <a id="10955" href="Cubical.Foundations.GroupoidLaws.html#10955" class="Bound">i</a> <a id="10957" class="Symbol">→</a> <a id="10959" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10961" href="Cubical.Foundations.GroupoidLaws.html#10955" class="Bound">i</a><a id="10962" class="Symbol">)</a> <a id="10964" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10966" class="Symbol">(</a><a id="10967" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="10973" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10975" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a> <a id="10978" href="Cubical.Foundations.GroupoidLaws.html#10936" class="Bound">i</a><a id="10979" class="Symbol">)))))</a>
  <a id="10987" class="Keyword">where</a>
    <a id="10997" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10999" class="Symbol">=</a> <a id="11001" class="Symbol">\</a> <a id="11003" class="Symbol">(</a><a id="11004" href="Cubical.Foundations.GroupoidLaws.html#11004" class="Bound">i</a> <a id="11006" class="Symbol">:</a> <a id="11008" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="11009" class="Symbol">)</a> <a id="11011" class="Symbol">→</a> <a id="11013" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Cubical.Foundations.GroupoidLaws.html#10784" class="Bound">A</a> <a id="11021" href="Cubical.Foundations.GroupoidLaws.html#11004" class="Bound">i</a><a id="11022" class="Symbol">)</a>


<a id="hcomp-cong"></a><a id="11026" href="Cubical.Foundations.GroupoidLaws.html#11026" class="Function">hcomp-cong</a> <a id="11037" class="Symbol">:</a> <a id="11039" class="Symbol">∀</a> <a id="11041" class="Symbol">{</a><a id="11042" href="Cubical.Foundations.GroupoidLaws.html#11042" class="Bound">ℓ</a><a id="11043" class="Symbol">}</a> <a id="11045" class="Symbol">{</a><a id="11046" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11048" class="Symbol">:</a> <a id="11050" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11055" href="Cubical.Foundations.GroupoidLaws.html#11042" class="Bound">ℓ</a><a id="11056" class="Symbol">}</a> <a id="11058" class="Symbol">{</a><a id="11059" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a><a id="11060" class="Symbol">}</a> <a id="11062" class="Symbol">→</a> <a id="11064" class="Symbol">(</a><a id="11065" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11067" class="Symbol">:</a> <a id="11069" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11071" class="Symbol">→</a> <a id="11073" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="11081" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11083" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a><a id="11084" class="Symbol">)</a> <a id="11086" class="Symbol">→</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a> <a id="11092" class="Symbol">:</a> <a id="11094" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11096" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11098" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11100" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11102" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11104" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11107" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="11108" class="Symbol">)</a> <a id="11110" class="Symbol">→</a>
                                     <a id="11149" class="Symbol">(</a><a id="11150" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11153" class="Symbol">:</a> <a id="11155" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11157" class="Symbol">→</a> <a id="11159" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="11167" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11169" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a><a id="11170" class="Symbol">)</a> <a id="11172" class="Symbol">→</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a> <a id="11179" class="Symbol">:</a> <a id="11181" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11183" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11185" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11187" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11189" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11192" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11195" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="11196" class="Symbol">)</a> <a id="11198" class="Symbol">→</a>
             <a id="11213" class="Symbol">(</a><a id="11214" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11218" class="Symbol">:</a> <a id="11220" class="Symbol">∀</a> <a id="11222" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11224" class="Symbol">→</a> <a id="11226" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="11235" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11237" class="Symbol">(\</a> <a id="11240" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a> <a id="11242" class="Symbol">→</a> <a id="11244" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11246" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11248" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a> <a id="11250" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11252" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11255" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11257" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a><a id="11258" class="Symbol">))</a> <a id="11261" class="Symbol">→</a> <a id="11263" class="Symbol">(</a><a id="11264" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11269" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a> <a id="11272" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11274" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11279" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a><a id="11282" class="Symbol">)</a> <a id="11284" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11286" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11288" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11290" class="Symbol">(\</a> <a id="11293" class="Symbol">{</a> <a id="11295" class="Symbol">(</a><a id="11296" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11298" class="Symbol">=</a> <a id="11300" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11302" class="Symbol">)</a> <a id="11304" class="Symbol">→</a> <a id="11306" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11310" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11313" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="11316" class="Symbol">})</a> <a id="11319" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
             <a id="11334" class="Symbol">→</a> <a id="11336" class="Symbol">(</a><a id="11337" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="11343" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11345" class="Symbol">(</a><a id="11346" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11351" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a><a id="11353" class="Symbol">)</a> <a id="11355" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11357" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="11363" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11366" class="Symbol">(</a><a id="11367" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11372" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a><a id="11375" class="Symbol">))</a> <a id="11378" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="11380" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11382" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="11384" class="Symbol">(\</a> <a id="11387" class="Symbol">{</a> <a id="11389" class="Symbol">(</a><a id="11390" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11392" class="Symbol">=</a> <a id="11394" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11396" class="Symbol">)</a> <a id="11398" class="Symbol">→</a> <a id="11400" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11404" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="11407" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="11411" class="Symbol">})</a> <a id="11414" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="11416" href="Cubical.Foundations.GroupoidLaws.html#11026" class="Function">hcomp-cong</a> <a id="11427" href="Cubical.Foundations.GroupoidLaws.html#11427" class="Bound">u</a> <a id="11429" href="Cubical.Foundations.GroupoidLaws.html#11429" class="Bound">u0</a> <a id="11432" href="Cubical.Foundations.GroupoidLaws.html#11432" class="Bound">u&#39;</a> <a id="11435" href="Cubical.Foundations.GroupoidLaws.html#11435" class="Bound">u0&#39;</a> <a id="11439" href="Cubical.Foundations.GroupoidLaws.html#11439" class="Bound">ueq</a> <a id="11443" href="Cubical.Foundations.GroupoidLaws.html#11443" class="Bound">0eq</a> <a id="11447" class="Symbol">=</a> <a id="11449" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11453" class="Symbol">(\</a> <a id="11456" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a> <a id="11458" class="Symbol">→</a> <a id="11460" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="11466" class="Symbol">(\</a> <a id="11469" href="Cubical.Foundations.GroupoidLaws.html#11469" class="Bound">i</a> <a id="11471" href="Cubical.Foundations.GroupoidLaws.html#11471" class="Bound">o</a> <a id="11473" class="Symbol">→</a> <a id="11475" href="Cubical.Foundations.GroupoidLaws.html#11439" class="Bound">ueq</a> <a id="11479" href="Cubical.Foundations.GroupoidLaws.html#11469" class="Bound">i</a> <a id="11481" href="Cubical.Foundations.GroupoidLaws.html#11471" class="Bound">o</a> <a id="11483" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a><a id="11484" class="Symbol">)</a> <a id="11486" class="Symbol">(</a><a id="11487" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="11492" href="Cubical.Foundations.GroupoidLaws.html#11443" class="Bound">0eq</a> <a id="11496" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a><a id="11497" class="Symbol">))</a>


<a id="congFunct-filler"></a><a id="11502" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11519" class="Symbol">:</a> <a id="11521" class="Symbol">∀</a> <a id="11523" class="Symbol">{</a><a id="11524" href="Cubical.Foundations.GroupoidLaws.html#11524" class="Bound">ℓ</a> <a id="11526" href="Cubical.Foundations.GroupoidLaws.html#11526" class="Bound">ℓ&#39;</a><a id="11528" class="Symbol">}</a> <a id="11530" class="Symbol">{</a><a id="11531" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a> <a id="11533" class="Symbol">:</a> <a id="11535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11540" href="Cubical.Foundations.GroupoidLaws.html#11524" class="Bound">ℓ</a><a id="11541" class="Symbol">}</a> <a id="11543" class="Symbol">{</a><a id="11544" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a> <a id="11546" class="Symbol">:</a> <a id="11548" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11553" href="Cubical.Foundations.GroupoidLaws.html#11526" class="Bound">ℓ&#39;</a><a id="11555" class="Symbol">}</a> <a id="11557" class="Symbol">{</a><a id="11558" href="Cubical.Foundations.GroupoidLaws.html#11558" class="Bound">x</a> <a id="11560" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a> <a id="11562" href="Cubical.Foundations.GroupoidLaws.html#11562" class="Bound">z</a> <a id="11564" class="Symbol">:</a> <a id="11566" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a><a id="11567" class="Symbol">}</a> <a id="11569" class="Symbol">(</a><a id="11570" href="Cubical.Foundations.GroupoidLaws.html#11570" class="Bound">f</a> <a id="11572" class="Symbol">:</a> <a id="11574" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a> <a id="11576" class="Symbol">→</a> <a id="11578" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a><a id="11579" class="Symbol">)</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.Foundations.GroupoidLaws.html#11582" class="Bound">p</a> <a id="11584" class="Symbol">:</a> <a id="11586" href="Cubical.Foundations.GroupoidLaws.html#11558" class="Bound">x</a> <a id="11588" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11590" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a><a id="11591" class="Symbol">)</a> <a id="11593" class="Symbol">(</a><a id="11594" href="Cubical.Foundations.GroupoidLaws.html#11594" class="Bound">q</a> <a id="11596" class="Symbol">:</a> <a id="11598" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a> <a id="11600" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11602" href="Cubical.Foundations.GroupoidLaws.html#11562" class="Bound">z</a><a id="11603" class="Symbol">)</a>
                <a id="11621" class="Symbol">→</a> <a id="11623" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11625" class="Symbol">→</a> <a id="11627" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11629" class="Symbol">→</a> <a id="11631" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11633" class="Symbol">→</a> <a id="11635" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a>
<a id="11637" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11654" class="Symbol">{</a><a id="11655" class="Argument">x</a> <a id="11657" class="Symbol">=</a> <a id="11659" href="Cubical.Foundations.GroupoidLaws.html#11659" class="Bound">x</a><a id="11660" class="Symbol">}</a> <a id="11662" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11664" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11666" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11668" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11670" href="Cubical.Foundations.GroupoidLaws.html#11670" class="Bound">j</a> <a id="11672" href="Cubical.Foundations.GroupoidLaws.html#11672" class="Bound">z</a> <a id="11674" class="Symbol">=</a>
  <a id="11678" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="11684" class="Symbol">(λ</a> <a id="11687" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a> <a id="11689" class="Symbol">→</a> <a id="11691" class="Symbol">λ</a> <a id="11693" class="Symbol">{</a> <a id="11695" class="Symbol">(</a><a id="11696" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11698" class="Symbol">=</a> <a id="11700" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11702" class="Symbol">)</a> <a id="11704" class="Symbol">→</a> <a id="11706" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11708" href="Cubical.Foundations.GroupoidLaws.html#11659" class="Bound">x</a>
                 <a id="11727" class="Symbol">;</a> <a id="11729" class="Symbol">(</a><a id="11730" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11732" class="Symbol">=</a> <a id="11734" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11736" class="Symbol">)</a> <a id="11738" class="Symbol">→</a> <a id="11740" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11745" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a><a id="11746" class="Symbol">)</a>
                 <a id="11765" class="Symbol">;</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Cubical.Foundations.GroupoidLaws.html#11670" class="Bound">j</a> <a id="11770" class="Symbol">=</a> <a id="11772" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11774" class="Symbol">)</a> <a id="11776" class="Symbol">→</a> <a id="11778" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11780" class="Symbol">(</a><a id="11781" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11797" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11799" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11801" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a> <a id="11803" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a><a id="11804" class="Symbol">)})</a>
       <a id="11815" class="Symbol">(</a><a id="11816" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11820" class="Symbol">(</a><a id="11821" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11823" class="Symbol">(</a><a id="11824" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11826" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a><a id="11827" class="Symbol">)))</a>
       <a id="11838" href="Cubical.Foundations.GroupoidLaws.html#11672" class="Bound">z</a>

<a id="congFunct"></a><a id="11841" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="11851" class="Symbol">:</a> <a id="11853" class="Symbol">∀</a> <a id="11855" class="Symbol">{</a><a id="11856" href="Cubical.Foundations.GroupoidLaws.html#11856" class="Bound">ℓ</a><a id="11857" class="Symbol">}</a> <a id="11859" class="Symbol">{</a><a id="11860" href="Cubical.Foundations.GroupoidLaws.html#11860" class="Bound">B</a> <a id="11862" class="Symbol">:</a> <a id="11864" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11869" href="Cubical.Foundations.GroupoidLaws.html#11856" class="Bound">ℓ</a><a id="11870" class="Symbol">}</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11875" class="Symbol">:</a> <a id="11877" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="11879" class="Symbol">→</a> <a id="11881" href="Cubical.Foundations.GroupoidLaws.html#11860" class="Bound">B</a><a id="11882" class="Symbol">)</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="11891" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11893" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="11894" class="Symbol">)</a> <a id="11896" class="Symbol">(</a><a id="11897" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a> <a id="11899" class="Symbol">:</a> <a id="11901" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="11903" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11905" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="11906" class="Symbol">)</a> <a id="11908" class="Symbol">→</a> <a id="11910" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11915" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11917" class="Symbol">(</a><a id="11918" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11920" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11922" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a><a id="11923" class="Symbol">)</a> <a id="11925" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11927" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11932" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11934" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11936" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11938" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11943" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11945" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a>
<a id="11947" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="11957" href="Cubical.Foundations.GroupoidLaws.html#11957" class="Bound">f</a> <a id="11959" href="Cubical.Foundations.GroupoidLaws.html#11959" class="Bound">p</a> <a id="11961" href="Cubical.Foundations.GroupoidLaws.html#11961" class="Bound">q</a> <a id="11963" href="Cubical.Foundations.GroupoidLaws.html#11963" class="Bound">j</a> <a id="11965" href="Cubical.Foundations.GroupoidLaws.html#11965" class="Bound">i</a> <a id="11967" class="Symbol">=</a> <a id="11969" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11986" href="Cubical.Foundations.GroupoidLaws.html#11957" class="Bound">f</a> <a id="11988" href="Cubical.Foundations.GroupoidLaws.html#11959" class="Bound">p</a> <a id="11990" href="Cubical.Foundations.GroupoidLaws.html#11961" class="Bound">q</a> <a id="11992" href="Cubical.Foundations.GroupoidLaws.html#11965" class="Bound">i</a> <a id="11994" href="Cubical.Foundations.GroupoidLaws.html#11963" class="Bound">j</a> <a id="11996" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>


<a id="12001" class="Comment">-- congFunct for dependent types</a>
<a id="congFunct-dep"></a><a id="12034" href="Cubical.Foundations.GroupoidLaws.html#12034" class="Function">congFunct-dep</a> <a id="12048" class="Symbol">:</a> <a id="12050" class="Symbol">∀</a> <a id="12052" class="Symbol">{</a><a id="12053" href="Cubical.Foundations.GroupoidLaws.html#12053" class="Bound">ℓ</a> <a id="12055" href="Cubical.Foundations.GroupoidLaws.html#12055" class="Bound">ℓ&#39;</a><a id="12057" class="Symbol">}</a> <a id="12059" class="Symbol">{</a><a id="12060" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a> <a id="12062" class="Symbol">:</a> <a id="12064" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12069" href="Cubical.Foundations.GroupoidLaws.html#12053" class="Bound">ℓ</a><a id="12070" class="Symbol">}</a> <a id="12072" class="Symbol">{</a><a id="12073" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12075" class="Symbol">:</a> <a id="12077" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a> <a id="12079" class="Symbol">→</a> <a id="12081" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12086" href="Cubical.Foundations.GroupoidLaws.html#12055" class="Bound">ℓ&#39;</a><a id="12088" class="Symbol">}</a> <a id="12090" class="Symbol">{</a><a id="12091" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a> <a id="12093" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a> <a id="12095" href="Cubical.Foundations.GroupoidLaws.html#12095" class="Bound">z</a> <a id="12097" class="Symbol">:</a> <a id="12099" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a><a id="12100" class="Symbol">}</a> <a id="12102" class="Symbol">(</a><a id="12103" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12105" class="Symbol">:</a> <a id="12107" class="Symbol">(</a><a id="12108" href="Cubical.Foundations.GroupoidLaws.html#12108" class="Bound">a</a> <a id="12110" class="Symbol">:</a> <a id="12112" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a><a id="12113" class="Symbol">)</a> <a id="12115" class="Symbol">→</a> <a id="12117" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12119" href="Cubical.Foundations.GroupoidLaws.html#12108" class="Bound">a</a><a id="12120" class="Symbol">)</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12125" class="Symbol">:</a> <a id="12127" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a> <a id="12129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12131" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a><a id="12132" class="Symbol">)</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12137" class="Symbol">:</a> <a id="12139" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a> <a id="12141" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12143" href="Cubical.Foundations.GroupoidLaws.html#12095" class="Bound">z</a><a id="12144" class="Symbol">)</a>
         <a id="12155" class="Symbol">→</a> <a id="12157" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12163" class="Symbol">(λ</a> <a id="12166" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a> <a id="12168" class="Symbol">→</a> <a id="12170" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12176" class="Symbol">(λ</a> <a id="12179" href="Cubical.Foundations.GroupoidLaws.html#12179" class="Bound">j</a> <a id="12181" class="Symbol">→</a> <a id="12183" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12185" class="Symbol">(</a><a id="12186" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12202" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12204" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12206" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a> <a id="12208" href="Cubical.Foundations.GroupoidLaws.html#12179" class="Bound">j</a><a id="12209" class="Symbol">))</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12215" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a><a id="12216" class="Symbol">)</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12224" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a><a id="12225" class="Symbol">)))</a> <a id="12229" class="Symbol">(</a><a id="12230" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12235" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12237" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a><a id="12238" class="Symbol">)</a> <a id="12240" class="Symbol">(</a><a id="12241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12246" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12251" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12253" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a><a id="12254" class="Symbol">))</a>
<a id="12257" href="Cubical.Foundations.GroupoidLaws.html#12034" class="Function">congFunct-dep</a> <a id="12271" class="Symbol">{</a><a id="12272" class="Argument">B</a> <a id="12274" class="Symbol">=</a> <a id="12276" href="Cubical.Foundations.GroupoidLaws.html#12276" class="Bound">B</a><a id="12277" class="Symbol">}</a> <a id="12279" class="Symbol">{</a><a id="12280" class="Argument">x</a> <a id="12282" class="Symbol">=</a> <a id="12284" href="Cubical.Foundations.GroupoidLaws.html#12284" class="Bound">x</a><a id="12285" class="Symbol">}</a> <a id="12287" href="Cubical.Foundations.GroupoidLaws.html#12287" class="Bound">f</a> <a id="12289" href="Cubical.Foundations.GroupoidLaws.html#12289" class="Bound">p</a> <a id="12291" href="Cubical.Foundations.GroupoidLaws.html#12291" class="Bound">q</a> <a id="12293" href="Cubical.Foundations.GroupoidLaws.html#12293" class="Bound">i</a> <a id="12295" href="Cubical.Foundations.GroupoidLaws.html#12295" class="Bound">j</a> <a id="12297" class="Symbol">=</a> <a id="12299" href="Cubical.Foundations.GroupoidLaws.html#12287" class="Bound">f</a> <a id="12301" class="Symbol">(</a><a id="12302" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12318" href="Cubical.Foundations.GroupoidLaws.html#12289" class="Bound">p</a> <a id="12320" href="Cubical.Foundations.GroupoidLaws.html#12291" class="Bound">q</a> <a id="12322" href="Cubical.Foundations.GroupoidLaws.html#12293" class="Bound">i</a> <a id="12324" href="Cubical.Foundations.GroupoidLaws.html#12295" class="Bound">j</a><a id="12325" class="Symbol">)</a>

<a id="cong₂Funct"></a><a id="12328" href="Cubical.Foundations.GroupoidLaws.html#12328" class="Function">cong₂Funct</a> <a id="12339" class="Symbol">:</a> <a id="12341" class="Symbol">∀</a> <a id="12343" class="Symbol">{</a><a id="12344" href="Cubical.Foundations.GroupoidLaws.html#12344" class="Bound">ℓ</a> <a id="12346" href="Cubical.Foundations.GroupoidLaws.html#12346" class="Bound">ℓ&#39;</a><a id="12348" class="Symbol">}</a> <a id="12350" class="Symbol">{</a><a id="12351" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12353" class="Symbol">:</a> <a id="12355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12360" href="Cubical.Foundations.GroupoidLaws.html#12344" class="Bound">ℓ</a><a id="12361" class="Symbol">}</a> <a id="12363" class="Symbol">{</a><a id="12364" href="Cubical.Foundations.GroupoidLaws.html#12364" class="Bound">x</a> <a id="12366" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a> <a id="12368" class="Symbol">:</a> <a id="12370" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a><a id="12371" class="Symbol">}</a> <a id="12373" class="Symbol">{</a><a id="12374" href="Cubical.Foundations.GroupoidLaws.html#12374" class="Bound">B</a> <a id="12376" class="Symbol">:</a> <a id="12378" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12383" href="Cubical.Foundations.GroupoidLaws.html#12346" class="Bound">ℓ&#39;</a><a id="12385" class="Symbol">}</a> <a id="12387" class="Symbol">(</a><a id="12388" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12390" class="Symbol">:</a> <a id="12392" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12394" class="Symbol">→</a> <a id="12396" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12398" class="Symbol">→</a> <a id="12400" href="Cubical.Foundations.GroupoidLaws.html#12374" class="Bound">B</a><a id="12401" class="Symbol">)</a> <a id="12403" class="Symbol">→</a>
        <a id="12413" class="Symbol">(</a><a id="12414" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12416" class="Symbol">:</a> <a id="12418" href="Cubical.Foundations.GroupoidLaws.html#12364" class="Bound">x</a> <a id="12420" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12422" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a><a id="12423" class="Symbol">)</a> <a id="12425" class="Symbol">→</a>
        <a id="12435" class="Symbol">{</a><a id="12436" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a> <a id="12438" href="Cubical.Foundations.GroupoidLaws.html#12438" class="Bound">v</a> <a id="12440" class="Symbol">:</a> <a id="12442" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a><a id="12443" class="Symbol">}</a> <a id="12445" class="Symbol">(</a><a id="12446" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a> <a id="12448" class="Symbol">:</a> <a id="12450" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a> <a id="12452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12454" href="Cubical.Foundations.GroupoidLaws.html#12438" class="Bound">v</a><a id="12455" class="Symbol">)</a> <a id="12457" class="Symbol">→</a>
        <a id="12467" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="12473" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12475" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12477" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a> <a id="12479" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12486" class="Symbol">(λ</a> <a id="12489" href="Cubical.Foundations.GroupoidLaws.html#12489" class="Bound">x</a> <a id="12491" class="Symbol">→</a> <a id="12493" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12495" href="Cubical.Foundations.GroupoidLaws.html#12489" class="Bound">x</a> <a id="12497" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a><a id="12498" class="Symbol">)</a> <a id="12500" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12502" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12504" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12509" class="Symbol">(</a><a id="12510" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12512" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a><a id="12513" class="Symbol">)</a> <a id="12515" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a>
<a id="12517" href="Cubical.Foundations.GroupoidLaws.html#12328" class="Function">cong₂Funct</a> <a id="12528" class="Symbol">{</a><a id="12529" class="Argument">x</a> <a id="12531" class="Symbol">=</a> <a id="12533" href="Cubical.Foundations.GroupoidLaws.html#12533" class="Bound">x</a><a id="12534" class="Symbol">}</a> <a id="12536" class="Symbol">{</a><a id="12537" class="Argument">y</a> <a id="12539" class="Symbol">=</a> <a id="12541" href="Cubical.Foundations.GroupoidLaws.html#12541" class="Bound">y</a><a id="12542" class="Symbol">}</a> <a id="12544" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12546" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12548" class="Symbol">{</a><a id="12549" class="Argument">u</a> <a id="12551" class="Symbol">=</a> <a id="12553" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a><a id="12554" class="Symbol">}</a> <a id="12556" class="Symbol">{</a><a id="12557" class="Argument">v</a> <a id="12559" class="Symbol">=</a> <a id="12561" href="Cubical.Foundations.GroupoidLaws.html#12561" class="Bound">v</a><a id="12562" class="Symbol">}</a> <a id="12564" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12566" href="Cubical.Foundations.GroupoidLaws.html#12566" class="Bound">j</a> <a id="12568" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12570" class="Symbol">=</a>
  <a id="12574" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="12580" class="Symbol">(λ</a> <a id="12583" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a> <a id="12585" class="Symbol">→</a> <a id="12587" class="Symbol">λ</a> <a id="12589" class="Symbol">{</a> <a id="12591" class="Symbol">(</a><a id="12592" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12594" class="Symbol">=</a> <a id="12596" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12598" class="Symbol">)</a> <a id="12600" class="Symbol">→</a> <a id="12602" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12604" href="Cubical.Foundations.GroupoidLaws.html#12533" class="Bound">x</a> <a id="12606" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a>
                  <a id="12626" class="Symbol">;</a> <a id="12628" class="Symbol">(</a><a id="12629" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12631" class="Symbol">=</a> <a id="12633" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12635" class="Symbol">)</a> <a id="12637" class="Symbol">→</a> <a id="12639" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12641" href="Cubical.Foundations.GroupoidLaws.html#12541" class="Bound">y</a> <a id="12643" class="Symbol">(</a><a id="12644" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12646" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a><a id="12647" class="Symbol">)</a>
                  <a id="12667" class="Symbol">;</a> <a id="12669" class="Symbol">(</a><a id="12670" href="Cubical.Foundations.GroupoidLaws.html#12566" class="Bound">j</a> <a id="12672" class="Symbol">=</a> <a id="12674" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12676" class="Symbol">)</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12682" class="Symbol">(</a><a id="12683" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12685" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a><a id="12686" class="Symbol">)</a> <a id="12688" class="Symbol">(</a><a id="12689" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12694" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12696" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a><a id="12697" class="Symbol">))})</a>
       <a id="12709" class="Symbol">(</a><a id="12710" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12715" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a><a id="12716" class="Symbol">)</a> <a id="12718" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a><a id="12719" class="Symbol">)</a>

<a id="symDistr-filler"></a><a id="12722" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="12738" class="Symbol">:</a> <a id="12740" class="Symbol">∀</a> <a id="12742" class="Symbol">{</a><a id="12743" href="Cubical.Foundations.GroupoidLaws.html#12743" class="Bound">ℓ</a><a id="12744" class="Symbol">}</a> <a id="12746" class="Symbol">{</a><a id="12747" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a> <a id="12749" class="Symbol">:</a> <a id="12751" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12756" href="Cubical.Foundations.GroupoidLaws.html#12743" class="Bound">ℓ</a><a id="12757" class="Symbol">}</a> <a id="12759" class="Symbol">{</a><a id="12760" href="Cubical.Foundations.GroupoidLaws.html#12760" class="Bound">x</a> <a id="12762" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a> <a id="12764" href="Cubical.Foundations.GroupoidLaws.html#12764" class="Bound">z</a> <a id="12766" class="Symbol">:</a> <a id="12768" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a><a id="12769" class="Symbol">}</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Cubical.Foundations.GroupoidLaws.html#12772" class="Bound">p</a> <a id="12774" class="Symbol">:</a> <a id="12776" href="Cubical.Foundations.GroupoidLaws.html#12760" class="Bound">x</a> <a id="12778" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12780" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a><a id="12781" class="Symbol">)</a> <a id="12783" class="Symbol">(</a><a id="12784" href="Cubical.Foundations.GroupoidLaws.html#12784" class="Bound">q</a> <a id="12786" class="Symbol">:</a> <a id="12788" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a> <a id="12790" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12792" href="Cubical.Foundations.GroupoidLaws.html#12764" class="Bound">z</a><a id="12793" class="Symbol">)</a> <a id="12795" class="Symbol">→</a> <a id="12797" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12799" class="Symbol">→</a> <a id="12801" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12803" class="Symbol">→</a> <a id="12805" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12807" class="Symbol">→</a> <a id="12809" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a>
<a id="12811" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="12827" class="Symbol">{</a><a id="12828" class="Argument">A</a> <a id="12830" class="Symbol">=</a> <a id="12832" href="Cubical.Foundations.GroupoidLaws.html#12832" class="Bound">A</a><a id="12833" class="Symbol">}</a> <a id="12835" class="Symbol">{</a><a id="12836" class="Argument">z</a> <a id="12838" class="Symbol">=</a> <a id="12840" href="Cubical.Foundations.GroupoidLaws.html#12840" class="Bound">z</a><a id="12841" class="Symbol">}</a> <a id="12843" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a> <a id="12845" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12847" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12849" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a> <a id="12851" href="Cubical.Foundations.GroupoidLaws.html#12851" class="Bound">k</a> <a id="12853" class="Symbol">=</a>
  <a id="12857" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="12863" class="Symbol">(λ</a> <a id="12866" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12868" class="Symbol">→</a> <a id="12870" class="Symbol">λ</a> <a id="12872" class="Symbol">{</a> <a id="12874" class="Symbol">(</a><a id="12875" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12877" class="Symbol">=</a> <a id="12879" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12881" class="Symbol">)</a> <a id="12883" class="Symbol">→</a> <a id="12885" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12890" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12892" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12893" class="Symbol">)</a>
                 <a id="12912" class="Symbol">;</a> <a id="12914" class="Symbol">(</a><a id="12915" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12917" class="Symbol">=</a> <a id="12919" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">→</a> <a id="12925" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a> <a id="12927" class="Symbol">(</a><a id="12928" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12930" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12932" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12934" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12935" class="Symbol">)</a> <a id="12937" class="Symbol">})</a>
       <a id="12947" class="Symbol">(</a><a id="12948" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="12952" class="Symbol">(</a><a id="12953" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="12969" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12971" class="Symbol">(</a><a id="12972" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12976" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a><a id="12977" class="Symbol">)</a> <a id="12979" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12981" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12982" class="Symbol">))</a>
       <a id="12992" href="Cubical.Foundations.GroupoidLaws.html#12851" class="Bound">k</a>

<a id="symDistr"></a><a id="12995" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="13004" class="Symbol">:</a> <a id="13006" class="Symbol">∀</a> <a id="13008" class="Symbol">{</a><a id="13009" href="Cubical.Foundations.GroupoidLaws.html#13009" class="Bound">ℓ</a><a id="13010" class="Symbol">}</a> <a id="13012" class="Symbol">{</a><a id="13013" href="Cubical.Foundations.GroupoidLaws.html#13013" class="Bound">A</a> <a id="13015" class="Symbol">:</a> <a id="13017" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13022" href="Cubical.Foundations.GroupoidLaws.html#13009" class="Bound">ℓ</a><a id="13023" class="Symbol">}</a> <a id="13025" class="Symbol">{</a><a id="13026" href="Cubical.Foundations.GroupoidLaws.html#13026" class="Bound">x</a> <a id="13028" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a> <a id="13030" href="Cubical.Foundations.GroupoidLaws.html#13030" class="Bound">z</a> <a id="13032" class="Symbol">:</a> <a id="13034" href="Cubical.Foundations.GroupoidLaws.html#13013" class="Bound">A</a><a id="13035" class="Symbol">}</a> <a id="13037" class="Symbol">(</a><a id="13038" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a> <a id="13040" class="Symbol">:</a> <a id="13042" href="Cubical.Foundations.GroupoidLaws.html#13026" class="Bound">x</a> <a id="13044" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13046" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a><a id="13047" class="Symbol">)</a> <a id="13049" class="Symbol">(</a><a id="13050" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a> <a id="13052" class="Symbol">:</a> <a id="13054" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a> <a id="13056" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13058" href="Cubical.Foundations.GroupoidLaws.html#13030" class="Bound">z</a><a id="13059" class="Symbol">)</a> <a id="13061" class="Symbol">→</a> <a id="13063" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13067" class="Symbol">(</a><a id="13068" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a> <a id="13070" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13072" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a><a id="13073" class="Symbol">)</a> <a id="13075" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13077" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13081" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a> <a id="13083" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13085" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13089" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a>
<a id="13091" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="13100" href="Cubical.Foundations.GroupoidLaws.html#13100" class="Bound">p</a> <a id="13102" href="Cubical.Foundations.GroupoidLaws.html#13102" class="Bound">q</a> <a id="13104" href="Cubical.Foundations.GroupoidLaws.html#13104" class="Bound">i</a> <a id="13106" href="Cubical.Foundations.GroupoidLaws.html#13106" class="Bound">j</a> <a id="13108" class="Symbol">=</a> <a id="13110" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="13126" href="Cubical.Foundations.GroupoidLaws.html#13100" class="Bound">p</a> <a id="13128" href="Cubical.Foundations.GroupoidLaws.html#13102" class="Bound">q</a> <a id="13130" href="Cubical.Foundations.GroupoidLaws.html#13106" class="Bound">j</a> <a id="13132" href="Cubical.Foundations.GroupoidLaws.html#13104" class="Bound">i</a> <a id="13134" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

<a id="13138" class="Comment">-- we can not write hcomp-isEquiv : {ϕ : I} → (p : I → Partial ϕ A) → isEquiv (λ (a : A [ ϕ ↦ p i0 ]) → hcomp p a)</a>
<a id="13253" class="Comment">-- due to size issues. But what we can write (compare to hfill) is:</a>
<a id="hcomp-equivFillerSub"></a><a id="13321" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="13342" class="Symbol">:</a> <a id="13344" class="Symbol">{</a><a id="13345" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13347" class="Symbol">:</a> <a id="13349" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="13350" class="Symbol">}</a> <a id="13352" class="Symbol">→</a> <a id="13354" class="Symbol">(</a><a id="13355" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13357" class="Symbol">:</a> <a id="13359" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13361" class="Symbol">→</a> <a id="13363" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="13371" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13373" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="13374" class="Symbol">)</a> <a id="13376" class="Symbol">→</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a> <a id="13381" class="Symbol">:</a> <a id="13383" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13385" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="13387" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13389" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="13391" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13393" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13396" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="13397" class="Symbol">)</a>
                     <a id="13420" class="Symbol">→</a> <a id="13422" class="Symbol">(</a><a id="13423" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13425" class="Symbol">:</a> <a id="13427" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="13428" class="Symbol">)</a>
                     <a id="13451" class="Symbol">→</a> <a id="13453" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13455" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="13457" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13459" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13461" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13463" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13465" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13467" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13469" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="13471" class="Symbol">(λ</a> <a id="13474" class="Symbol">{</a> <a id="13476" class="Symbol">(</a><a id="13477" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13479" class="Symbol">=</a> <a id="13481" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13483" class="Symbol">)</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13492" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a>
                                            <a id="13538" class="Symbol">;</a> <a id="13540" class="Symbol">(</a><a id="13541" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13543" class="Symbol">=</a> <a id="13545" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13547" class="Symbol">)</a> <a id="13549" class="Symbol">→</a> <a id="13551" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13557" class="Symbol">(λ</a> <a id="13560" href="Cubical.Foundations.GroupoidLaws.html#13560" class="Bound">i</a> <a id="13562" class="Symbol">→</a> <a id="13564" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13566" class="Symbol">(</a><a id="13567" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13569" href="Cubical.Foundations.GroupoidLaws.html#13560" class="Bound">i</a><a id="13570" class="Symbol">))</a> <a id="13573" class="Symbol">(</a><a id="13574" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13580" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13582" class="Symbol">(</a><a id="13583" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13588" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a><a id="13589" class="Symbol">))</a>
                                            <a id="13636" class="Symbol">;</a> <a id="13638" class="Symbol">(</a><a id="13639" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13641" class="Symbol">=</a> <a id="13643" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13645" class="Symbol">)</a> <a id="13647" class="Symbol">→</a> <a id="13649" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13651" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13654" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="13658" class="Symbol">})</a> <a id="13661" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="13663" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="13684" class="Symbol">{</a><a id="13685" class="Argument">ϕ</a> <a id="13687" class="Symbol">=</a> <a id="13689" href="Cubical.Foundations.GroupoidLaws.html#13689" class="Bound">ϕ</a><a id="13690" class="Symbol">}</a> <a id="13692" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13694" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a> <a id="13696" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13698" class="Symbol">=</a>
  <a id="13702" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="13706" class="Symbol">(</a><a id="13707" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13713" class="Symbol">(λ</a> <a id="13716" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a> <a id="13718" class="Symbol">→</a> <a id="13720" class="Symbol">λ</a> <a id="13722" class="Symbol">{</a> <a id="13724" class="Symbol">(</a><a id="13725" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13727" class="Symbol">=</a> <a id="13729" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13731" class="Symbol">)</a> <a id="13733" class="Symbol">→</a> <a id="13735" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="13741" class="Symbol">(λ</a> <a id="13744" href="Cubical.Foundations.GroupoidLaws.html#13744" class="Bound">j</a> <a id="13746" class="Symbol">→</a> <a id="13748" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13750" class="Symbol">(</a><a id="13751" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13753" href="Cubical.Foundations.GroupoidLaws.html#13744" class="Bound">j</a><a id="13754" class="Symbol">))</a> <a id="13757" class="Symbol">(</a><a id="13758" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13769" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13771" class="Symbol">(</a><a id="13772" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13777" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a><a id="13778" class="Symbol">)))</a> <a id="13782" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a>
                      <a id="13806" class="Symbol">;</a> <a id="13808" class="Symbol">(</a><a id="13809" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13815" class="Symbol">)</a> <a id="13817" class="Symbol">→</a> <a id="13819" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="13824" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a>
                      <a id="13848" class="Symbol">;</a> <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.Foundations.GroupoidLaws.html#13689" class="Bound">ϕ</a> <a id="13853" class="Symbol">=</a> <a id="13855" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13857" class="Symbol">)</a> <a id="13859" class="Symbol">→</a> <a id="13861" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13863" class="Symbol">(</a><a id="13864" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13866" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a> <a id="13868" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13870" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a><a id="13871" class="Symbol">)</a> <a id="13873" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="13877" class="Symbol">})</a>
             <a id="13893" class="Symbol">(</a><a id="13894" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="13900" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13902" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a> <a id="13904" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a><a id="13905" class="Symbol">))</a>

<a id="hcomp-equivFiller"></a><a id="13909" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="13927" class="Symbol">:</a> <a id="13929" class="Symbol">{</a><a id="13930" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13932" class="Symbol">:</a> <a id="13934" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="13935" class="Symbol">}</a> <a id="13937" class="Symbol">→</a> <a id="13939" class="Symbol">(</a><a id="13940" href="Cubical.Foundations.GroupoidLaws.html#13940" class="Bound">p</a> <a id="13942" class="Symbol">:</a> <a id="13944" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13946" class="Symbol">→</a> <a id="13948" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="13956" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13958" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="13959" class="Symbol">)</a> <a id="13961" class="Symbol">→</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Cubical.Foundations.GroupoidLaws.html#13964" class="Bound">a</a> <a id="13966" class="Symbol">:</a> <a id="13968" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13970" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="13972" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13974" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="13976" href="Cubical.Foundations.GroupoidLaws.html#13940" class="Bound">p</a> <a id="13978" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13981" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="13982" class="Symbol">)</a>
                  <a id="14002" class="Symbol">→</a> <a id="14004" class="Symbol">(</a><a id="14005" href="Cubical.Foundations.GroupoidLaws.html#14005" class="Bound">i</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="14010" class="Symbol">)</a> <a id="14012" class="Symbol">→</a> <a id="14014" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="14016" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="14034" href="Cubical.Foundations.GroupoidLaws.html#14034" class="Bound">p</a> <a id="14036" href="Cubical.Foundations.GroupoidLaws.html#14036" class="Bound">a</a> <a id="14038" href="Cubical.Foundations.GroupoidLaws.html#14038" class="Bound">i</a> <a id="14040" class="Symbol">=</a> <a id="14042" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="14047" class="Symbol">(</a><a id="14048" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="14069" href="Cubical.Foundations.GroupoidLaws.html#14034" class="Bound">p</a> <a id="14071" href="Cubical.Foundations.GroupoidLaws.html#14036" class="Bound">a</a> <a id="14073" href="Cubical.Foundations.GroupoidLaws.html#14038" class="Bound">i</a><a id="14074" class="Symbol">)</a>


<a id="pentagonIdentity"></a><a id="14078" href="Cubical.Foundations.GroupoidLaws.html#14078" class="Function">pentagonIdentity</a> <a id="14095" class="Symbol">:</a> <a id="14097" class="Symbol">(</a><a id="14098" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14100" class="Symbol">:</a> <a id="14102" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="14104" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14106" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="14107" class="Symbol">)</a> <a id="14109" class="Symbol">→</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14114" class="Symbol">:</a> <a id="14116" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="14118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14120" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="14121" class="Symbol">)</a> <a id="14123" class="Symbol">→</a> <a id="14125" class="Symbol">(</a><a id="14126" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14128" class="Symbol">:</a> <a id="14130" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="14132" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14134" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a><a id="14135" class="Symbol">)</a> <a id="14137" class="Symbol">→</a> <a id="14139" class="Symbol">(</a><a id="14140" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a> <a id="14142" class="Symbol">:</a> <a id="14144" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="14146" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14148" href="Cubical.Foundations.GroupoidLaws.html#253" class="Generalizable">v</a><a id="14149" class="Symbol">)</a>
                      <a id="14173" class="Symbol">→</a>
            <a id="14187" class="Symbol">(</a><a id="14188" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14194" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14196" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14198" class="Symbol">(</a><a id="14199" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14203" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14204" class="Symbol">)</a> <a id="14206" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14208" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14214" class="Symbol">(</a><a id="14215" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14217" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14219" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a><a id="14220" class="Symbol">)</a> <a id="14222" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14224" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14225" class="Symbol">)</a>
                              <a id="14257" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
   <a id="14262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14267" class="Symbol">(</a><a id="14268" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14270" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="14272" class="Symbol">)</a> <a id="14274" class="Symbol">(</a><a id="14275" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14281" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14283" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14285" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14286" class="Symbol">)</a> <a id="14288" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14291" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14297" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14299" class="Symbol">(</a><a id="14300" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14302" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14304" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a><a id="14305" class="Symbol">)</a> <a id="14307" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a> <a id="14309" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14317" class="Symbol">(</a><a id="14318" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="14321" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14322" class="Symbol">)</a> <a id="14324" class="Symbol">(</a><a id="14325" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14331" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14333" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14335" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a><a id="14336" class="Symbol">)</a>

<a id="14339" href="Cubical.Foundations.GroupoidLaws.html#14078" class="Function">pentagonIdentity</a> <a id="14356" class="Symbol">{</a><a id="14357" class="Argument">x</a> <a id="14359" class="Symbol">=</a> <a id="14361" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="14362" class="Symbol">}</a> <a id="14364" class="Symbol">{</a><a id="14365" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a><a id="14366" class="Symbol">}</a> <a id="14368" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14370" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14372" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14374" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="14376" class="Symbol">=</a>
        <a id="14386" class="Symbol">(λ</a> <a id="14389" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14391" class="Symbol">→</a>
              <a id="14407" class="Symbol">(λ</a> <a id="14410" href="Cubical.Foundations.GroupoidLaws.html#14410" class="Bound">j</a> <a id="14412" class="Symbol">→</a> <a id="14414" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14422" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="14424" class="Symbol">)</a> <a id="14426" class="Symbol">(</a><a id="14427" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14433" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14435" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14437" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a><a id="14438" class="Symbol">)</a> <a id="14440" class="Symbol">(</a><a id="14441" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14443" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14445" href="Cubical.Foundations.GroupoidLaws.html#14410" class="Bound">j</a><a id="14446" class="Symbol">))</a>
           <a id="14460" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14463" class="Symbol">(λ</a> <a id="14466" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a> <a id="14468" class="Symbol">→</a> <a id="14470" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14478" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14480" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a> <a id="14482" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14484" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="14492" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14494" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a><a id="14495" class="Symbol">)</a>
           <a id="14508" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14511" class="Symbol">(λ</a> <a id="14514" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a> <a id="14516" class="Symbol">→</a> <a id="14518" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="14526" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14528" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a> <a id="14530" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14532" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="14540" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14542" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a><a id="14543" class="Symbol">)</a>
        <a id="14553" class="Symbol">)</a>
   <a id="14558" class="Keyword">where</a>


    <a id="14570" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14578" class="Symbol">:</a> <a id="14580" class="Symbol">(</a> <a id="14582" href="Cubical.Foundations.GroupoidLaws.html#14582" class="Bound">i</a> <a id="14584" href="Cubical.Foundations.GroupoidLaws.html#14584" class="Bound">j</a> <a id="14586" class="Symbol">:</a> <a id="14588" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="14589" class="Symbol">)</a> <a id="14591" class="Symbol">→</a> <a id="14593" class="Symbol">_</a> <a id="14595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14597" class="Symbol">_</a>
    <a id="14603" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14611" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a> <a id="14613" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14615" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14618" class="Symbol">=</a>
         <a id="14629" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
        <a id="14643" class="Symbol">(λ</a> <a id="14646" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14648" class="Symbol">→</a> <a id="14650" class="Symbol">λ</a> <a id="14652" class="Symbol">{</a> <a id="14654" class="Symbol">(</a><a id="14655" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14657" class="Symbol">=</a> <a id="14659" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14661" class="Symbol">)</a> <a id="14663" class="Symbol">→</a> <a id="14665" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14667" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a>
                 <a id="14687" class="Symbol">;</a> <a id="14689" class="Symbol">(</a><a id="14690" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14693" class="Symbol">=</a> <a id="14695" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14697" class="Symbol">)</a> <a id="14699" class="Symbol">→</a> <a id="14701" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                 <a id="14720" class="Symbol">;</a> <a id="14722" class="Symbol">(</a><a id="14723" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14726" class="Symbol">=</a> <a id="14728" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14730" class="Symbol">)</a> <a id="14732" class="Symbol">→</a> <a id="14734" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                                 <a id="14773" class="Symbol">(λ</a> <a id="14776" href="Cubical.Foundations.GroupoidLaws.html#14776" class="Bound">k₁</a> <a id="14779" class="Symbol">→</a> <a id="14781" class="Symbol">λ</a> <a id="14783" class="Symbol">{</a> <a id="14785" class="Symbol">(</a><a id="14786" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a> <a id="14788" class="Symbol">=</a> <a id="14790" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14792" class="Symbol">)</a> <a id="14794" class="Symbol">→</a> <a id="14796" class="Symbol">(</a><a id="14797" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14799" class="Symbol">(</a><a id="14800" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14802" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14804" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a><a id="14805" class="Symbol">))</a>
                                           <a id="14851" class="Symbol">;</a> <a id="14853" class="Symbol">(</a><a id="14854" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14856" class="Symbol">=</a> <a id="14858" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14860" class="Symbol">)</a> <a id="14862" class="Symbol">→</a> <a id="14864" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                                           <a id="14909" class="Symbol">;</a> <a id="14911" class="Symbol">(</a><a id="14912" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14914" class="Symbol">=</a> <a id="14916" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14918" class="Symbol">)</a> <a id="14920" class="Symbol">→</a> <a id="14922" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                                           <a id="14967" class="Symbol">;</a> <a id="14969" class="Symbol">(</a><a id="14970" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14972" class="Symbol">=</a> <a id="14974" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14976" class="Symbol">)(</a><a id="14978" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14980" class="Symbol">=</a> <a id="14982" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14984" class="Symbol">)</a> <a id="14986" class="Symbol">→</a> <a id="14988" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14990" class="Symbol">(</a><a id="14991" href="Cubical.Foundations.GroupoidLaws.html#14776" class="Bound">k₁</a> <a id="14994" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14996" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a><a id="14997" class="Symbol">)})</a>
                                 <a id="15034" class="Symbol">(</a><a id="15035" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15037" class="Symbol">(</a><a id="15038" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="15040" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15042" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a><a id="15043" class="Symbol">))</a>
        <a id="15054" class="Symbol">})</a> <a id="15057" class="Symbol">(</a><a id="15058" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="15060" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a><a id="15062" class="Symbol">)</a>

    <a id="15069" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="15077" class="Symbol">:</a> <a id="15079" class="Symbol">(</a> <a id="15081" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a> <a id="15083" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15085" class="Symbol">:</a> <a id="15087" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="15088" class="Symbol">)</a> <a id="15090" class="Symbol">→</a> <a id="15092" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                       <a id="15121" class="Symbol">(λ</a> <a id="15124" href="Cubical.Foundations.GroupoidLaws.html#15124" class="Bound">k</a> <a id="15126" class="Symbol">→</a> <a id="15128" class="Symbol">λ</a> <a id="15130" class="Symbol">{(</a><a id="15132" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a> <a id="15134" class="Symbol">=</a> <a id="15136" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15138" class="Symbol">)</a> <a id="15140" class="Symbol">→</a> <a id="15142" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15144" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a>
                               <a id="15177" class="Symbol">;</a> <a id="15179" class="Symbol">(</a><a id="15180" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15182" class="Symbol">=</a> <a id="15184" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15186" class="Symbol">)</a> <a id="15188" class="Symbol">→</a> <a id="15190" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                               <a id="15223" class="Symbol">;</a> <a id="15225" class="Symbol">(</a><a id="15226" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15228" class="Symbol">=</a> <a id="15230" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15232" class="Symbol">)</a> <a id="15234" class="Symbol">→</a> <a id="15236" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15238" class="Symbol">(</a><a id="15239" href="Cubical.Foundations.GroupoidLaws.html#15124" class="Bound">k</a> <a id="15241" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15243" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a><a id="15244" class="Symbol">)</a>
                          <a id="15272" class="Symbol">})</a>
                       <a id="15298" class="Symbol">(</a><a id="15299" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15301" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a><a id="15302" class="Symbol">)</a> <a id="15304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15306" class="Symbol">_</a>
    <a id="15312" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="15320" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15322" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="15324" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15327" class="Symbol">=</a> <a id="15329" class="Symbol">(</a><a id="15330" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                        <a id="15360" class="Symbol">(λ</a> <a id="15363" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15365" class="Symbol">→</a> <a id="15367" class="Symbol">λ</a> <a id="15369" class="Symbol">{</a> <a id="15371" class="Symbol">(</a><a id="15372" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="15374" class="Symbol">=</a> <a id="15376" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15378" class="Symbol">)</a> <a id="15380" class="Symbol">→</a> <a id="15382" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                                                <a id="15436" class="Symbol">(λ</a> <a id="15439" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15442" class="Symbol">→</a> <a id="15444" class="Symbol">λ</a> <a id="15446" class="Symbol">{</a> <a id="15448" class="Symbol">(</a><a id="15449" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15452" class="Symbol">=</a> <a id="15454" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15456" class="Symbol">)</a> <a id="15458" class="Symbol">→</a> <a id="15460" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15462" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                          <a id="15522" class="Symbol">;</a> <a id="15524" class="Symbol">(</a><a id="15525" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15527" class="Symbol">=</a> <a id="15529" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15531" class="Symbol">)</a> <a id="15533" class="Symbol">→</a> <a id="15535" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15537" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                          <a id="15597" class="Symbol">;</a> <a id="15599" class="Symbol">(</a><a id="15600" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15602" class="Symbol">=</a> <a id="15604" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15606" class="Symbol">)</a> <a id="15608" class="Symbol">→</a> <a id="15610" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="15612" class="Symbol">(</a><a id="15613" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15616" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a>  <a id="15619" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15621" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a>  <a id="15624" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a><a id="15626" class="Symbol">)</a>
                                                          <a id="15686" class="Symbol">;</a> <a id="15688" class="Symbol">(</a><a id="15689" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15692" class="Symbol">=</a> <a id="15694" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15696" class="Symbol">)(</a><a id="15698" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15700" class="Symbol">=</a> <a id="15702" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15704" class="Symbol">)</a> <a id="15706" class="Symbol">→</a> <a id="15708" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="15710" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15713" class="Symbol">})</a>
                                                <a id="15764" class="Symbol">(</a><a id="15765" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15767" class="Symbol">((</a><a id="15769" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15772" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15774" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a><a id="15775" class="Symbol">)</a> <a id="15777" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15779" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a><a id="15780" class="Symbol">))</a>
                                  <a id="15817" class="Symbol">;</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15823" class="Symbol">=</a> <a id="15825" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15827" class="Symbol">)</a> <a id="15829" class="Symbol">→</a> <a id="15831" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="15847" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15849" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15851" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15853" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a>
                                  <a id="15889" class="Symbol">;</a> <a id="15891" class="Symbol">(</a><a id="15892" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15895" class="Symbol">=</a> <a id="15897" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15899" class="Symbol">)</a> <a id="15901" class="Symbol">→</a> <a id="15903" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                                                  <a id="15959" class="Symbol">(λ</a> <a id="15962" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a> <a id="15965" class="Symbol">→</a> <a id="15967" class="Symbol">λ</a> <a id="15969" class="Symbol">{</a> <a id="15971" class="Symbol">(</a><a id="15972" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15974" class="Symbol">=</a> <a id="15976" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15978" class="Symbol">)</a> <a id="15980" class="Symbol">→</a> <a id="15982" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15984" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                            <a id="16046" class="Symbol">;</a> <a id="16048" class="Symbol">(</a><a id="16049" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="16051" class="Symbol">=</a> <a id="16053" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16055" class="Symbol">)</a> <a id="16057" class="Symbol">→</a> <a id="16059" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16061" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a>
                                                            <a id="16124" class="Symbol">;</a> <a id="16126" class="Symbol">(</a><a id="16127" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="16129" class="Symbol">=</a> <a id="16131" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16133" class="Symbol">)</a> <a id="16135" class="Symbol">→</a> <a id="16137" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16139" class="Symbol">(</a><a id="16140" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="16142" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16144" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a><a id="16146" class="Symbol">)})</a>
                                                  <a id="16200" class="Symbol">(</a><a id="16201" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16203" class="Symbol">(</a><a id="16204" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="16206" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16208" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a><a id="16209" class="Symbol">))})</a>
                         <a id="16239" class="Symbol">(</a><a id="16240" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
                             <a id="16275" class="Symbol">(λ</a> <a id="16278" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a> <a id="16280" class="Symbol">→</a> <a id="16282" class="Symbol">λ</a> <a id="16284" class="Symbol">{</a> <a id="16286" class="Symbol">(</a><a id="16287" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="16289" class="Symbol">=</a> <a id="16291" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16293" class="Symbol">)</a> <a id="16295" class="Symbol">→</a> <a id="16297" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16299" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a>
                                      <a id="16339" class="Symbol">;</a> <a id="16341" class="Symbol">(</a><a id="16342" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16345" class="Symbol">=</a> <a id="16347" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16349" class="Symbol">)</a> <a id="16351" class="Symbol">→</a> <a id="16353" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16355" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a>
                                      <a id="16395" class="Symbol">;</a> <a id="16397" class="Symbol">(</a><a id="16398" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16401" class="Symbol">=</a> <a id="16403" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16405" class="Symbol">)(</a><a id="16407" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="16409" class="Symbol">=</a> <a id="16411" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16413" class="Symbol">)</a> <a id="16415" class="Symbol">→</a> <a id="16417" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a> <a id="16419" class="Symbol">})</a>
                             <a id="16451" class="Symbol">(</a><a id="16452" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="16456" class="Symbol">(</a><a id="16457" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="16459" class="Symbol">(</a><a id="16460" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16463" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16465" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a><a id="16466" class="Symbol">)))</a> <a id="16470" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a><a id="16471" class="Symbol">))</a>

    <a id="16479" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="16487" class="Symbol">:</a> <a id="16489" class="Symbol">(</a> <a id="16491" href="Cubical.Foundations.GroupoidLaws.html#16491" class="Bound">i</a> <a id="16493" href="Cubical.Foundations.GroupoidLaws.html#16493" class="Bound">j</a> <a id="16495" class="Symbol">:</a> <a id="16497" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="16498" class="Symbol">)</a> <a id="16500" class="Symbol">→</a> <a id="16502" class="Symbol">(</a><a id="16503" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16505" class="Symbol">(</a><a id="16506" href="Cubical.Foundations.GroupoidLaws.html#16491" class="Bound">i</a> <a id="16508" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16510" href="Cubical.Foundations.GroupoidLaws.html#16493" class="Bound">j</a><a id="16511" class="Symbol">))</a> <a id="16514" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16516" class="Symbol">_</a>
    <a id="16522" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="16530" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16532" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16534" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16537" class="Symbol">=</a>
           <a id="16550" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
             <a id="16569" class="Symbol">(λ</a> <a id="16572" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a> <a id="16574" class="Symbol">→</a> <a id="16576" class="Symbol">λ</a> <a id="16578" class="Symbol">{</a> <a id="16580" class="Symbol">(</a><a id="16581" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16583" class="Symbol">=</a> <a id="16585" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16587" class="Symbol">)</a> <a id="16589" class="Symbol">→</a> <a id="16591" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16593" class="Symbol">(</a><a id="16594" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16597" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16599" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a><a id="16600" class="Symbol">)</a>
                      <a id="16624" class="Symbol">;</a> <a id="16626" class="Symbol">(</a><a id="16627" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16629" class="Symbol">=</a> <a id="16631" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16633" class="Symbol">)</a> <a id="16635" class="Symbol">→</a> <a id="16637" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16639" class="Symbol">(</a><a id="16640" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16643" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16645" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a><a id="16646" class="Symbol">)</a>
                      <a id="16670" class="Symbol">;</a> <a id="16672" class="Symbol">(</a><a id="16673" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16676" class="Symbol">=</a> <a id="16678" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16680" class="Symbol">)</a> <a id="16682" class="Symbol">→</a> <a id="16684" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16686" class="Symbol">(</a><a id="16687" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16689" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16691" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a><a id="16692" class="Symbol">)</a>
                      <a id="16716" class="Symbol">;</a> <a id="16718" class="Symbol">(</a><a id="16719" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16722" class="Symbol">=</a> <a id="16724" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16726" class="Symbol">)</a> <a id="16728" class="Symbol">→</a> <a id="16730" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16732" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a>
              <a id="16748" class="Symbol">})</a> <a id="16751" class="Symbol">(</a><a id="16752" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16754" class="Symbol">(</a><a id="16755" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16757" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16759" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16761" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16763" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a><a id="16765" class="Symbol">))</a>


    <a id="16774" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a> <a id="16787" class="Symbol">:</a>  <a id="16790" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16792" class="Symbol">→</a> <a id="16794" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16796" class="Symbol">→</a> <a id="16798" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16800" class="Symbol">→</a> <a id="16802" class="Symbol">_</a>
    <a id="16808" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a> <a id="16821" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="16823" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="16825" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16828" class="Symbol">=</a>
        <a id="16838" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="16853" class="Symbol">(λ</a> <a id="16856" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="16858" class="Symbol">→</a> <a id="16860" class="Symbol">λ</a> <a id="16862" class="Symbol">{</a>
           <a id="16875" class="Symbol">(</a><a id="16876" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16879" class="Symbol">=</a> <a id="16881" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16883" class="Symbol">)</a> <a id="16885" class="Symbol">→</a> <a id="16887" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
         <a id="16898" class="Symbol">;</a> <a id="16900" class="Symbol">(</a><a id="16901" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16904" class="Symbol">=</a> <a id="16906" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16908" class="Symbol">)</a> <a id="16910" class="Symbol">→</a> <a id="16912" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                         <a id="16943" class="Symbol">(λ</a> <a id="16946" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="16949" class="Symbol">→</a> <a id="16951" class="Symbol">λ</a> <a id="16953" class="Symbol">{</a> <a id="16955" class="Symbol">(</a><a id="16956" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="16958" class="Symbol">=</a> <a id="16960" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16962" class="Symbol">)</a> <a id="16964" class="Symbol">→</a> <a id="16966" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="16968" class="Symbol">(</a><a id="16969" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="16971" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16973" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16975" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="16976" class="Symbol">)</a>
                                   <a id="17013" class="Symbol">;</a> <a id="17015" class="Symbol">(</a><a id="17016" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17018" class="Symbol">=</a> <a id="17020" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17022" class="Symbol">)</a> <a id="17024" class="Symbol">→</a> <a id="17026" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17028" class="Symbol">(</a><a id="17029" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="17032" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17034" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a><a id="17035" class="Symbol">)</a>
                                   <a id="17072" class="Symbol">;</a> <a id="17074" class="Symbol">(</a><a id="17075" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17077" class="Symbol">=</a> <a id="17079" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17081" class="Symbol">)</a> <a id="17083" class="Symbol">→</a> <a id="17085" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17087" class="Symbol">(</a><a id="17088" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17090" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17092" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17094" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="17095" class="Symbol">)</a>
                                   <a id="17132" class="Symbol">;</a> <a id="17134" class="Symbol">(</a><a id="17135" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17137" class="Symbol">=</a> <a id="17139" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17141" class="Symbol">)</a> <a id="17143" class="Symbol">→</a> <a id="17145" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17147" class="Symbol">(</a><a id="17148" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="17151" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17153" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a><a id="17154" class="Symbol">)</a>
                                   <a id="17191" class="Symbol">;</a> <a id="17193" class="Symbol">(</a><a id="17194" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17196" class="Symbol">=</a> <a id="17198" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17200" class="Symbol">)</a> <a id="17202" class="Symbol">→</a> <a id="17204" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17206" class="Symbol">(</a><a id="17207" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17209" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17211" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17213" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17215" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a><a id="17217" class="Symbol">)</a>
                         <a id="17244" class="Symbol">})</a>
                         <a id="17272" class="Symbol">(</a><a id="17273" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17275" class="Symbol">(</a><a id="17276" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17278" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17280" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17282" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17284" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17286" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="17287" class="Symbol">))</a>
         <a id="17299" class="Symbol">;</a> <a id="17301" class="Symbol">(</a><a id="17302" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17304" class="Symbol">=</a> <a id="17306" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17308" class="Symbol">)(</a><a id="17310" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17312" class="Symbol">=</a> <a id="17314" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17316" class="Symbol">)</a> <a id="17318" class="Symbol">→</a> <a id="17320" class="Symbol">(</a><a id="17321" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17323" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17325" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a><a id="17326" class="Symbol">)</a> <a id="17328" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a>
         <a id="17340" class="Symbol">})</a>
        <a id="17351" class="Symbol">(</a><a id="17352" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
           <a id="17369" class="Symbol">(λ</a> <a id="17372" href="Cubical.Foundations.GroupoidLaws.html#17372" class="Bound">k</a> <a id="17374" class="Symbol">→</a> <a id="17376" class="Symbol">λ</a> <a id="17378" class="Symbol">{</a> <a id="17380" class="Symbol">(</a><a id="17381" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="17384" class="Symbol">=</a> <a id="17386" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17388" class="Symbol">)</a> <a id="17390" class="Symbol">→</a> <a id="17392" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                    <a id="17414" class="Symbol">;</a> <a id="17416" class="Symbol">(</a><a id="17417" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="17420" class="Symbol">=</a> <a id="17422" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17424" class="Symbol">)</a> <a id="17426" class="Symbol">→</a> <a id="17428" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17430" class="Symbol">((</a><a id="17432" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17434" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17436" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17438" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17440" class="Symbol">)</a> <a id="17442" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17444" href="Cubical.Foundations.GroupoidLaws.html#17372" class="Bound">k</a><a id="17445" class="Symbol">)</a>
                    <a id="17467" class="Symbol">;</a> <a id="17469" class="Symbol">(</a><a id="17470" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17472" class="Symbol">=</a> <a id="17474" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17476" class="Symbol">)(</a><a id="17478" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17480" class="Symbol">=</a> <a id="17482" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17484" class="Symbol">)</a> <a id="17486" class="Symbol">→</a> <a id="17488" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17490" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a>
            <a id="17505" class="Symbol">})</a>
            <a id="17520" class="Symbol">(</a><a id="17521" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17523" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a><a id="17525" class="Symbol">))</a>


    <a id="17534" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="17548" class="Symbol">:</a> <a id="17550" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17552" class="Symbol">→</a> <a id="17554" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17556" class="Symbol">→</a> <a id="17558" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17560" class="Symbol">→</a> <a id="17562" class="Symbol">_</a>
    <a id="17568" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="17582" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a> <a id="17584" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17586" href="Cubical.Foundations.GroupoidLaws.html#17586" class="Bound">i₁</a> <a id="17589" class="Symbol">=</a>
       <a id="17598" class="Symbol">(((λ</a> <a id="17603" href="Cubical.Foundations.GroupoidLaws.html#17603" class="Bound">_</a> <a id="17605" class="Symbol">→</a> <a id="17607" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="17608" class="Symbol">)</a> <a id="17610" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17613" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="17629" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17631" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17633" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17635" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a>
         <a id="17647" class="Symbol">(λ</a> <a id="17650" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17653" class="Symbol">→</a>
             <a id="17668" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                <a id="17690" class="Symbol">(λ</a> <a id="17693" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a> <a id="17695" class="Symbol">→</a> <a id="17697" class="Symbol">λ</a> <a id="17699" class="Symbol">{</a> <a id="17701" class="Symbol">(</a><a id="17702" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17705" class="Symbol">=</a> <a id="17707" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17709" class="Symbol">)</a> <a id="17711" class="Symbol">→</a> <a id="17713" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17715" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a>
                         <a id="17742" class="Symbol">;</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17748" class="Symbol">=</a> <a id="17750" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17752" class="Symbol">)</a> <a id="17754" class="Symbol">→</a> <a id="17756" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17758" class="Symbol">(</a><a id="17759" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a> <a id="17761" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17763" class="Symbol">(</a><a id="17764" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17766" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17768" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a><a id="17769" class="Symbol">))</a>
                         <a id="17797" class="Symbol">;</a> <a id="17799" class="Symbol">(</a><a id="17800" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17802" class="Symbol">=</a> <a id="17804" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17806" class="Symbol">)(</a><a id="17808" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a> <a id="17810" class="Symbol">=</a> <a id="17812" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17814" class="Symbol">)</a> <a id="17816" class="Symbol">→</a> <a id="17818" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17820" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a>
                         <a id="17848" class="Symbol">;</a> <a id="17850" class="Symbol">(</a><a id="17851" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17853" class="Symbol">=</a> <a id="17855" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17857" class="Symbol">)</a> <a id="17859" class="Symbol">→</a> <a id="17861" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17863" class="Symbol">(</a><a id="17864" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17867" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="17869" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a><a id="17870" class="Symbol">)</a>
               <a id="17887" class="Symbol">})</a>
            <a id="17902" class="Symbol">(</a><a id="17903" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17905" class="Symbol">(</a><a id="17906" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17908" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="17910" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a><a id="17912" class="Symbol">))</a>
         <a id="17924" class="Symbol">))</a> <a id="17927" href="Cubical.Foundations.GroupoidLaws.html#17586" class="Bound">i₁</a><a id="17929" class="Symbol">)</a>

    <a id="17936" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="17962" class="Symbol">:</a>
                <a id="17980" class="Symbol">(</a><a id="17981" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="17983" class="Symbol">:</a> <a id="17985" class="Symbol">_</a> <a id="17987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17989" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a><a id="17990" class="Symbol">)</a> <a id="17992" class="Symbol">→</a> <a id="17994" class="Symbol">(</a><a id="17995" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="17997" class="Symbol">:</a> <a id="17999" class="Symbol">_</a> <a id="18001" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18003" class="Symbol">_</a> <a id="18005" class="Symbol">)</a>
              <a id="18021" class="Symbol">→</a> <a id="18023" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡_</a> <a id="18027" class="Symbol">{</a><a id="18028" class="Argument">A</a> <a id="18030" class="Symbol">=</a> <a id="18032" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="18039" class="Symbol">(</a><a id="18040" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18044" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18045" class="Symbol">)</a> <a id="18047" class="Symbol">(</a><a id="18048" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18050" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18052" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18053" class="Symbol">)</a> <a id="18055" class="Symbol">(λ</a> <a id="18058" href="Cubical.Foundations.GroupoidLaws.html#18058" class="Bound">_</a> <a id="18060" class="Symbol">→</a> <a id="18062" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="18063" class="Symbol">)</a> <a id="18065" class="Symbol">(λ</a> <a id="18068" href="Cubical.Foundations.GroupoidLaws.html#18068" class="Bound">_</a> <a id="18070" class="Symbol">→</a> <a id="18072" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="18073" class="Symbol">)}</a>
               <a id="18091" class="Symbol">(λ</a> <a id="18094" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a> <a id="18096" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18098" class="Symbol">→</a> <a id="18100" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                          <a id="18132" class="Symbol">(λ</a> <a id="18135" href="Cubical.Foundations.GroupoidLaws.html#18135" class="Bound">i₂</a> <a id="18138" class="Symbol">→</a>
                           <a id="18167" class="Symbol">λ</a> <a id="18169" class="Symbol">{</a> <a id="18171" class="Symbol">(</a><a id="18172" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18174" class="Symbol">=</a> <a id="18176" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18178" class="Symbol">)</a> <a id="18180" class="Symbol">→</a> <a id="18182" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                             <a id="18213" class="Symbol">;</a> <a id="18215" class="Symbol">(</a><a id="18216" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18218" class="Symbol">=</a> <a id="18220" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18222" class="Symbol">)</a> <a id="18224" class="Symbol">→</a> <a id="18226" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="18228" class="Symbol">(</a><a id="18229" href="Cubical.Foundations.GroupoidLaws.html#18135" class="Bound">i₂</a> <a id="18232" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="18234" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18236" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a><a id="18237" class="Symbol">)</a>
                             <a id="18268" class="Symbol">;</a> <a id="18270" class="Symbol">(</a><a id="18271" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a> <a id="18273" class="Symbol">=</a> <a id="18275" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18277" class="Symbol">)</a> <a id="18279" class="Symbol">→</a> <a id="18281" class="Symbol">(</a><a id="18282" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18284" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18286" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18287" class="Symbol">)</a> <a id="18289" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a>
                            <a id="18319" class="Symbol">})</a>
                          <a id="18348" class="Symbol">(</a><a id="18349" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="18365" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18367" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="18369" class="Symbol">(</a><a id="18370" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18372" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a><a id="18373" class="Symbol">)</a> <a id="18375" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a><a id="18376" class="Symbol">))</a>
               <a id="18394" class="Symbol">(λ</a> <a id="18397" href="Cubical.Foundations.GroupoidLaws.html#18397" class="Bound">_</a> <a id="18399" class="Symbol">→</a> <a id="18401" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18403" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18405" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18406" class="Symbol">)</a>
    <a id="18412" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="18438" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18440" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18442" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18444" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18446" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18448" class="Symbol">=</a>
       <a id="18457" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="18472" class="Symbol">(λ</a> <a id="18475" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18477" class="Symbol">→</a> <a id="18479" class="Symbol">λ</a> <a id="18481" class="Symbol">{</a>
            <a id="18495" class="Symbol">(</a><a id="18496" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18498" class="Symbol">=</a> <a id="18500" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18502" class="Symbol">)</a> <a id="18504" class="Symbol">→</a> <a id="18506" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18508" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
          <a id="18521" class="Symbol">;</a> <a id="18523" class="Symbol">(</a><a id="18524" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18526" class="Symbol">=</a> <a id="18528" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18530" class="Symbol">)</a> <a id="18532" class="Symbol">→</a> <a id="18534" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18536" class="Symbol">(</a><a id="18537" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18539" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="18541" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18543" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18545" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="18547" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18549" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="18550" class="Symbol">)</a>
          <a id="18562" class="Symbol">;</a> <a id="18564" class="Symbol">(</a><a id="18565" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18567" class="Symbol">=</a> <a id="18569" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18571" class="Symbol">)</a> <a id="18573" class="Symbol">→</a> <a id="18575" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
                       <a id="18604" class="Symbol">(λ</a> <a id="18607" href="Cubical.Foundations.GroupoidLaws.html#18607" class="Bound">i₂</a> <a id="18610" class="Symbol">→</a> <a id="18612" class="Symbol">λ</a> <a id="18614" class="Symbol">{</a>
                         <a id="18641" class="Symbol">(</a><a id="18642" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18644" class="Symbol">=</a> <a id="18646" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18648" class="Symbol">)</a> <a id="18650" class="Symbol">→</a> <a id="18652" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18654" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
                        <a id="18681" class="Symbol">;(</a><a id="18683" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18685" class="Symbol">=</a> <a id="18687" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18689" class="Symbol">)</a> <a id="18691" class="Symbol">→</a> <a id="18693" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18695" class="Symbol">((</a><a id="18697" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18699" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a>  <a id="18702" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="18704" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="18705" class="Symbol">)</a> <a id="18707" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="18709" href="Cubical.Foundations.GroupoidLaws.html#18607" class="Bound">i₂</a><a id="18711" class="Symbol">)</a>
                        <a id="18737" class="Symbol">;(</a><a id="18739" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18741" class="Symbol">=</a> <a id="18743" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18745" class="Symbol">)</a> <a id="18747" class="Symbol">(</a><a id="18748" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18750" class="Symbol">=</a> <a id="18752" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18754" class="Symbol">)</a> <a id="18756" class="Symbol">→</a> <a id="18758" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18760" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
                       <a id="18785" class="Symbol">})</a>
                      <a id="18810" class="Symbol">(</a><a id="18811" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18813" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="18814" class="Symbol">)</a>
          <a id="18826" class="Symbol">;</a> <a id="18828" class="Symbol">(</a><a id="18829" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18831" class="Symbol">=</a> <a id="18833" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="18835" class="Symbol">)</a> <a id="18837" class="Symbol">→</a>  <a id="18840" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="18856" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18858" class="Symbol">(λ</a> <a id="18861" href="Cubical.Foundations.GroupoidLaws.html#18861" class="Bound">i₁</a> <a id="18864" class="Symbol">→</a> <a id="18866" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18868" class="Symbol">(</a><a id="18869" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18871" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="18873" href="Cubical.Foundations.GroupoidLaws.html#18861" class="Bound">i₁</a><a id="18875" class="Symbol">))</a> <a id="18878" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18880" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
          <a id="18892" class="Symbol">;</a> <a id="18894" class="Symbol">(</a><a id="18895" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18897" class="Symbol">=</a> <a id="18899" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18901" class="Symbol">)</a> <a id="18903" class="Symbol">→</a> <a id="18905" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
                         <a id="18936" class="Symbol">((λ</a> <a id="18940" href="Cubical.Foundations.GroupoidLaws.html#18940" class="Bound">i₂</a> <a id="18943" class="Symbol">→</a> <a id="18945" class="Symbol">λ</a> <a id="18947" class="Symbol">{</a> <a id="18949" class="Symbol">(</a><a id="18950" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18952" class="Symbol">=</a> <a id="18954" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="18956" class="Symbol">)</a> <a id="18958" class="Symbol">→</a> <a id="18960" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18962" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
                             <a id="18994" class="Symbol">;</a> <a id="18996" class="Symbol">(</a><a id="18997" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18999" class="Symbol">=</a> <a id="19001" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19003" class="Symbol">)</a> <a id="19005" class="Symbol">→</a> <a id="19007" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19009" class="Symbol">(</a><a id="19010" href="Cubical.Foundations.GroupoidLaws.html#18940" class="Bound">i₂</a> <a id="19013" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="19015" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19017" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a><a id="19018" class="Symbol">)</a>
                             <a id="19049" class="Symbol">;</a> <a id="19051" class="Symbol">(</a><a id="19052" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19058" class="Symbol">)</a> <a id="19060" class="Symbol">→</a> <a id="19062" class="Symbol">(</a><a id="19063" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19065" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19067" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a><a id="19068" class="Symbol">)</a> <a id="19070" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
                            <a id="19100" class="Symbol">}))</a>
                         <a id="19129" class="Symbol">(</a><a id="19130" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="19134" class="Symbol">((</a><a id="19136" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19152" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19154" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19156" class="Symbol">(</a><a id="19157" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19159" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a><a id="19160" class="Symbol">)</a> <a id="19162" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="19163" class="Symbol">)))</a> <a id="19167" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a>
          <a id="19179" class="Symbol">;</a> <a id="19181" class="Symbol">(</a><a id="19182" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="19184" class="Symbol">=</a> <a id="19186" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19188" class="Symbol">)</a> <a id="19190" class="Symbol">→</a> <a id="19192" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19208" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19210" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19212" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="19214" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
         <a id="19225" class="Symbol">})</a>
         <a id="19237" class="Symbol">(</a><a id="19238" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19254" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19256" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19258" class="Symbol">(</a><a id="19259" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19261" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="19263" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="19265" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="19267" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="19268" class="Symbol">)</a> <a id="19270" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="19271" class="Symbol">)</a>


    <a id="19279" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="19292" class="Symbol">:</a>
        <a id="19302" class="Symbol">(</a><a id="19303" href="Cubical.Foundations.GroupoidLaws.html#19303" class="Bound">c</a> <a id="19305" class="Symbol">:</a> <a id="19307" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19309" class="Symbol">→</a> <a id="19311" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19313" class="Symbol">→</a> <a id="19315" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19317" class="Symbol">→</a> <a id="19319" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19320" class="Symbol">)</a>
      <a id="19328" class="Symbol">→</a> <a id="19330" class="Symbol">{</a><a id="19331" href="Cubical.Foundations.GroupoidLaws.html#19331" class="Bound">a&#39;</a> <a id="19334" class="Symbol">:</a> <a id="19336" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19343" class="Symbol">_</a> <a id="19345" class="Symbol">_</a> <a id="19347" class="Symbol">_</a> <a id="19349" class="Symbol">_}</a>
      <a id="19358" class="Symbol">→</a> <a id="19360" class="Symbol">(λ</a> <a id="19363" href="Cubical.Foundations.GroupoidLaws.html#19363" class="Bound">i</a> <a id="19365" href="Cubical.Foundations.GroupoidLaws.html#19365" class="Bound">i₁</a> <a id="19368" class="Symbol">→</a> <a id="19370" href="Cubical.Foundations.GroupoidLaws.html#19303" class="Bound">c</a> <a id="19372" href="Cubical.Foundations.GroupoidLaws.html#19363" class="Bound">i</a> <a id="19374" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19377" href="Cubical.Foundations.GroupoidLaws.html#19365" class="Bound">i₁</a><a id="19379" class="Symbol">)</a> <a id="19381" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19383" href="Cubical.Foundations.GroupoidLaws.html#19331" class="Bound">a&#39;</a>
      <a id="19392" class="Symbol">→</a> <a id="19394" class="Symbol">(</a><a id="19395" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19397" class="Symbol">→</a> <a id="19399" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19401" class="Symbol">→</a> <a id="19403" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19405" class="Symbol">→</a> <a id="19407" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19408" class="Symbol">)</a>
    <a id="19414" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="19427" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19429" href="Cubical.Foundations.GroupoidLaws.html#19429" class="Bound">p</a> <a id="19431" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19433" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19435" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19437" class="Symbol">=</a>
       <a id="19446" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="19461" class="Symbol">(λ</a> <a id="19464" href="Cubical.Foundations.GroupoidLaws.html#19464" class="Bound">l</a> <a id="19466" class="Symbol">→</a> <a id="19468" class="Symbol">λ</a> <a id="19470" class="Symbol">{</a>
            <a id="19484" class="Symbol">(</a><a id="19485" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19487" class="Symbol">=</a> <a id="19489" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19491" class="Symbol">)</a> <a id="19493" class="Symbol">→</a> <a id="19495" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19497" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19500" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19502" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19515" class="Symbol">;(</a><a id="19517" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19519" class="Symbol">=</a> <a id="19521" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19523" class="Symbol">)</a> <a id="19525" class="Symbol">→</a> <a id="19527" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19529" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="19532" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19534" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19547" class="Symbol">;(</a><a id="19549" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19551" class="Symbol">=</a> <a id="19553" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19555" class="Symbol">)</a> <a id="19557" class="Symbol">→</a> <a id="19559" href="Cubical.Foundations.GroupoidLaws.html#19429" class="Bound">p</a> <a id="19561" href="Cubical.Foundations.GroupoidLaws.html#19464" class="Bound">l</a> <a id="19563" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19565" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19578" class="Symbol">;(</a><a id="19580" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19582" class="Symbol">=</a> <a id="19584" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19586" class="Symbol">)</a> <a id="19588" class="Symbol">→</a> <a id="19590" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19592" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19594" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="19597" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19610" class="Symbol">;(</a><a id="19612" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19614" class="Symbol">=</a> <a id="19616" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19618" class="Symbol">)</a> <a id="19620" class="Symbol">→</a> <a id="19622" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19624" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19626" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19628" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
           <a id="19642" class="Symbol">;(</a><a id="19644" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19646" class="Symbol">=</a> <a id="19648" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19650" class="Symbol">)</a> <a id="19652" class="Symbol">→</a> <a id="19654" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19656" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19658" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19660" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
          <a id="19673" class="Symbol">})</a>
        <a id="19684" class="Symbol">(</a><a id="19685" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19687" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19689" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19691" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a><a id="19692" class="Symbol">)</a>

    <a id="19699" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="19712" class="Symbol">:</a>
        <a id="19722" class="Symbol">(</a><a id="19723" href="Cubical.Foundations.GroupoidLaws.html#19723" class="Bound">c</a> <a id="19725" class="Symbol">:</a> <a id="19727" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19729" class="Symbol">→</a> <a id="19731" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19733" class="Symbol">→</a> <a id="19735" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19737" class="Symbol">→</a> <a id="19739" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19740" class="Symbol">)</a>
      <a id="19748" class="Symbol">→</a> <a id="19750" class="Symbol">{</a><a id="19751" href="Cubical.Foundations.GroupoidLaws.html#19751" class="Bound">a&#39;</a> <a id="19754" class="Symbol">:</a> <a id="19756" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19763" class="Symbol">_</a> <a id="19765" class="Symbol">_</a> <a id="19767" class="Symbol">_</a> <a id="19769" class="Symbol">_}</a>
      <a id="19778" class="Symbol">→</a> <a id="19780" class="Symbol">(λ</a> <a id="19783" href="Cubical.Foundations.GroupoidLaws.html#19783" class="Bound">i</a> <a id="19785" href="Cubical.Foundations.GroupoidLaws.html#19785" class="Bound">i₁</a> <a id="19788" class="Symbol">→</a> <a id="19790" href="Cubical.Foundations.GroupoidLaws.html#19723" class="Bound">c</a> <a id="19792" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19795" href="Cubical.Foundations.GroupoidLaws.html#19783" class="Bound">i</a> <a id="19797" href="Cubical.Foundations.GroupoidLaws.html#19785" class="Bound">i₁</a><a id="19799" class="Symbol">)</a> <a id="19801" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19803" href="Cubical.Foundations.GroupoidLaws.html#19751" class="Bound">a&#39;</a>
      <a id="19812" class="Symbol">→</a> <a id="19814" class="Symbol">(</a><a id="19815" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19817" class="Symbol">→</a> <a id="19819" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19821" class="Symbol">→</a> <a id="19823" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19825" class="Symbol">→</a> <a id="19827" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19828" class="Symbol">)</a>
    <a id="19834" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="19847" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19849" href="Cubical.Foundations.GroupoidLaws.html#19849" class="Bound">p</a> <a id="19851" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19853" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19855" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="19857" class="Symbol">=</a>
       <a id="19866" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
         <a id="19881" class="Symbol">(λ</a> <a id="19884" href="Cubical.Foundations.GroupoidLaws.html#19884" class="Bound">l</a> <a id="19886" class="Symbol">→</a> <a id="19888" class="Symbol">λ</a> <a id="19890" class="Symbol">{</a>
            <a id="19904" class="Symbol">(</a><a id="19905" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19907" class="Symbol">=</a> <a id="19909" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19911" class="Symbol">)</a> <a id="19913" class="Symbol">→</a> <a id="19915" href="Cubical.Foundations.GroupoidLaws.html#19849" class="Bound">p</a> <a id="19917" href="Cubical.Foundations.GroupoidLaws.html#19884" class="Bound">l</a> <a id="19919" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19921" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19934" class="Symbol">;(</a><a id="19936" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19938" class="Symbol">=</a> <a id="19940" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19942" class="Symbol">)</a> <a id="19944" class="Symbol">→</a> <a id="19946" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19948" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="19951" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19953" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19966" class="Symbol">;(</a><a id="19968" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19970" class="Symbol">=</a> <a id="19972" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19974" class="Symbol">)</a> <a id="19976" class="Symbol">→</a> <a id="19978" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19980" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19982" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="19985" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19998" class="Symbol">;(</a><a id="20000" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20002" class="Symbol">=</a> <a id="20004" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20006" class="Symbol">)</a> <a id="20008" class="Symbol">→</a> <a id="20010" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20012" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20014" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="20017" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="20030" class="Symbol">;(</a><a id="20032" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="20034" class="Symbol">=</a> <a id="20036" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20038" class="Symbol">)</a> <a id="20040" class="Symbol">→</a> <a id="20042" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20044" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20046" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20048" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>
           <a id="20062" class="Symbol">;(</a><a id="20064" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="20066" class="Symbol">=</a> <a id="20068" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20070" class="Symbol">)</a> <a id="20072" class="Symbol">→</a> <a id="20074" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20076" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20078" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20080" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
          <a id="20093" class="Symbol">})</a>
        <a id="20104" class="Symbol">(</a><a id="20105" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20107" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20109" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20111" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a><a id="20112" class="Symbol">)</a>



    <a id="20121" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a> <a id="20135" class="Symbol">:</a> <a id="20137" class="Symbol">_</a>
    <a id="20143" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a> <a id="20157" href="Cubical.Foundations.GroupoidLaws.html#20157" class="Bound">k</a> <a id="20159" href="Cubical.Foundations.GroupoidLaws.html#20159" class="Bound">j</a> <a id="20161" href="Cubical.Foundations.GroupoidLaws.html#20161" class="Bound">i₁</a> <a id="20164" class="Symbol">=</a>
       <a id="20173" class="Symbol">(</a><a id="20174" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="20187" class="Symbol">(</a><a id="20188" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a><a id="20200" class="Symbol">)</a>
         <a id="20211" class="Symbol">(</a><a id="20212" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="20238" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="20240" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a><a id="20241" class="Symbol">))</a> <a id="20244" href="Cubical.Foundations.GroupoidLaws.html#20157" class="Bound">k</a> <a id="20246" href="Cubical.Foundations.GroupoidLaws.html#20159" class="Bound">j</a> <a id="20248" href="Cubical.Foundations.GroupoidLaws.html#20161" class="Bound">i₁</a>


    <a id="20257" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="20265" class="Symbol">:</a> <a id="20267" class="Symbol">(</a> <a id="20269" href="Cubical.Foundations.GroupoidLaws.html#20269" class="Bound">i</a> <a id="20271" href="Cubical.Foundations.GroupoidLaws.html#20271" class="Bound">j</a> <a id="20273" class="Symbol">:</a> <a id="20275" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="20276" class="Symbol">)</a> <a id="20278" class="Symbol">→</a> <a id="20280" class="Symbol">_</a> <a id="20282" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20284" class="Symbol">_</a>
    <a id="20290" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="20298" href="Cubical.Foundations.GroupoidLaws.html#20298" class="Bound">i</a> <a id="20300" href="Cubical.Foundations.GroupoidLaws.html#20300" class="Bound">j</a> <a id="20302" href="Cubical.Foundations.GroupoidLaws.html#20302" class="Bound">i₁</a> <a id="20305" class="Symbol">=</a>
        <a id="20315" class="Symbol">(</a><a id="20316" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="20329" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="20343" class="Symbol">(</a><a id="20344" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20348" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a><a id="20361" class="Symbol">))</a> <a id="20364" href="Cubical.Foundations.GroupoidLaws.html#20298" class="Bound">i</a> <a id="20366" href="Cubical.Foundations.GroupoidLaws.html#20300" class="Bound">j</a> <a id="20368" href="Cubical.Foundations.GroupoidLaws.html#20302" class="Bound">i₁</a>

<a id="20372" class="Comment">-- misc.</a>
<a id="∙∙lCancel-fill"></a><a id="20381" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20396" class="Symbol">:</a> <a id="20398" class="Symbol">∀</a> <a id="20400" class="Symbol">{</a><a id="20401" href="Cubical.Foundations.GroupoidLaws.html#20401" class="Bound">ℓ</a><a id="20402" class="Symbol">}</a> <a id="20404" class="Symbol">{</a><a id="20405" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a> <a id="20407" class="Symbol">:</a> <a id="20409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20414" href="Cubical.Foundations.GroupoidLaws.html#20401" class="Bound">ℓ</a><a id="20415" class="Symbol">}</a> <a id="20417" class="Symbol">{</a><a id="20418" href="Cubical.Foundations.GroupoidLaws.html#20418" class="Bound">x</a> <a id="20420" href="Cubical.Foundations.GroupoidLaws.html#20420" class="Bound">y</a> <a id="20422" class="Symbol">:</a> <a id="20424" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a><a id="20425" class="Symbol">}</a>
         <a id="20436" class="Symbol">→</a> <a id="20438" class="Symbol">(</a><a id="20439" href="Cubical.Foundations.GroupoidLaws.html#20439" class="Bound">p</a> <a id="20441" class="Symbol">:</a> <a id="20443" href="Cubical.Foundations.GroupoidLaws.html#20418" class="Bound">x</a> <a id="20445" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20447" href="Cubical.Foundations.GroupoidLaws.html#20420" class="Bound">y</a><a id="20448" class="Symbol">)</a>
         <a id="20459" class="Symbol">→</a> <a id="20461" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20463" class="Symbol">→</a> <a id="20465" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20467" class="Symbol">→</a> <a id="20469" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20471" class="Symbol">→</a> <a id="20473" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a>
<a id="20475" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20490" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20492" href="Cubical.Foundations.GroupoidLaws.html#20492" class="Bound">i</a> <a id="20494" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20496" href="Cubical.Foundations.GroupoidLaws.html#20496" class="Bound">k</a> <a id="20498" class="Symbol">=</a>
  <a id="20502" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="20508" class="Symbol">(λ</a> <a id="20511" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a> <a id="20513" class="Symbol">→</a> <a id="20515" class="Symbol">λ</a> <a id="20517" class="Symbol">{</a> <a id="20519" class="Symbol">(</a><a id="20520" href="Cubical.Foundations.GroupoidLaws.html#20492" class="Bound">i</a> <a id="20522" class="Symbol">=</a> <a id="20524" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20526" class="Symbol">)</a> <a id="20528" class="Symbol">→</a> <a id="20530" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20532" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a>
                  <a id="20552" class="Symbol">;</a> <a id="20554" class="Symbol">(</a><a id="20555" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20557" class="Symbol">=</a> <a id="20559" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20561" class="Symbol">)</a> <a id="20563" class="Symbol">→</a> <a id="20565" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20567" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a>
                  <a id="20587" class="Symbol">;</a> <a id="20589" class="Symbol">(</a><a id="20590" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20592" class="Symbol">=</a> <a id="20594" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20596" class="Symbol">)</a> <a id="20598" class="Symbol">→</a> <a id="20600" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20602" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a><a id="20603" class="Symbol">})</a>
        <a id="20614" class="Symbol">(</a><a id="20615" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="20619" class="Symbol">(</a><a id="20620" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20622" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20624" class="Symbol">))</a> <a id="20627" href="Cubical.Foundations.GroupoidLaws.html#20496" class="Bound">k</a>

<a id="∙∙lCancel"></a><a id="20630" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="20640" class="Symbol">:</a> <a id="20642" class="Symbol">∀</a> <a id="20644" class="Symbol">{</a><a id="20645" href="Cubical.Foundations.GroupoidLaws.html#20645" class="Bound">ℓ</a><a id="20646" class="Symbol">}</a> <a id="20648" class="Symbol">{</a><a id="20649" href="Cubical.Foundations.GroupoidLaws.html#20649" class="Bound">A</a> <a id="20651" class="Symbol">:</a> <a id="20653" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20658" href="Cubical.Foundations.GroupoidLaws.html#20645" class="Bound">ℓ</a><a id="20659" class="Symbol">}</a> <a id="20661" class="Symbol">{</a><a id="20662" href="Cubical.Foundations.GroupoidLaws.html#20662" class="Bound">x</a> <a id="20664" href="Cubical.Foundations.GroupoidLaws.html#20664" class="Bound">y</a> <a id="20666" class="Symbol">:</a> <a id="20668" href="Cubical.Foundations.GroupoidLaws.html#20649" class="Bound">A</a><a id="20669" class="Symbol">}</a>
         <a id="20680" class="Symbol">→</a> <a id="20682" class="Symbol">(</a><a id="20683" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20685" class="Symbol">:</a> <a id="20687" href="Cubical.Foundations.GroupoidLaws.html#20662" class="Bound">x</a> <a id="20689" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20691" href="Cubical.Foundations.GroupoidLaws.html#20664" class="Bound">y</a><a id="20692" class="Symbol">)</a>
         <a id="20703" class="Symbol">→</a> <a id="20705" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20709" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20711" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="20714" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20719" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="20722" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20724" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="20731" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="20741" href="Cubical.Foundations.GroupoidLaws.html#20741" class="Bound">p</a> <a id="20743" href="Cubical.Foundations.GroupoidLaws.html#20743" class="Bound">i</a> <a id="20745" href="Cubical.Foundations.GroupoidLaws.html#20745" class="Bound">j</a> <a id="20747" class="Symbol">=</a> <a id="20749" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20764" href="Cubical.Foundations.GroupoidLaws.html#20741" class="Bound">p</a> <a id="20766" href="Cubical.Foundations.GroupoidLaws.html#20743" class="Bound">i</a> <a id="20768" href="Cubical.Foundations.GroupoidLaws.html#20745" class="Bound">j</a> <a id="20770" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.HLevels.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.HLevels</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Basic theory about h-levels/n-types:

- Basic properties of isContr, isProp and isSet (definitions are in Prelude)

- Hedberg&#39;s theorem can be found in Cubical/Relation/Nullary/Properties

-}</a>
<a id="197" class="Keyword">module</a> <a id="204" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a> <a id="232" class="Keyword">where</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="708" class="Symbol">;</a> <a id="710" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="723" class="Symbol">)</a>

<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>   <a id="788" class="Keyword">using</a> <a id="794" class="Symbol">(</a><a id="795" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="796" class="Symbol">;</a> <a id="798" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="802" class="Symbol">;</a> <a id="804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="807" class="Symbol">;</a> <a id="809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="812" class="Symbol">;</a> <a id="814" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a><a id="820" class="Symbol">;</a> <a id="822" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a><a id="828" class="Symbol">)</a>

<a id="831" class="Keyword">open</a> <a id="836" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="HLevel"></a><a id="841" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Type₀</a>
<a id="856" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="863" class="Symbol">=</a> <a id="865" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="868" class="Keyword">private</a>
  <a id="878" class="Keyword">variable</a>
    <a id="891" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="893" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a> <a id="896" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a> <a id="900" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="905" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a> <a id="911" href="Cubical.Foundations.HLevels.html#911" class="Generalizable">ℓ&#39;&#39;&#39;&#39;&#39;</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="930" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="932" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a> <a id="935" class="Symbol">:</a> <a id="937" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="942" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="948" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="950" class="Symbol">:</a> <a id="952" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="954" class="Symbol">→</a> <a id="956" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="961" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="967" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="969" class="Symbol">:</a> <a id="971" class="Symbol">(</a><a id="972" href="Cubical.Foundations.HLevels.html#972" class="Bound">x</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="977" class="Symbol">)</a> <a id="979" class="Symbol">→</a> <a id="981" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="983" href="Cubical.Foundations.HLevels.html#972" class="Bound">x</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="992" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="998" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1000" class="Symbol">:</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Foundations.HLevels.html#1011" class="Bound">y</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1017" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1024" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a> <a id="1026" href="Cubical.Foundations.HLevels.html#1011" class="Bound">y</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1035" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1041" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1043" class="Symbol">:</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1051" class="Symbol">)</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1060" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Cubical.Foundations.HLevels.html#1066" class="Bound">z</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1072" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1074" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1081" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1083" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a> <a id="1085" href="Cubical.Foundations.HLevels.html#1066" class="Bound">z</a> <a id="1087" class="Symbol">→</a> <a id="1089" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1094" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1100" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="1102" class="Symbol">:</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1119" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1129" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1131" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Foundations.HLevels.html#1135" class="Bound">w</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1141" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1143" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1145" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.Foundations.HLevels.html#1149" class="Bound">v</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1155" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1157" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1159" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a> <a id="1161" href="Cubical.Foundations.HLevels.html#1135" class="Bound">w</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1171" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1177" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="1179" class="Symbol">:</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1196" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1206" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1208" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1218" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1220" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1222" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a><a id="1223" class="Symbol">)</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Foundations.HLevels.html#1226" class="Bound">v</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1232" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1234" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1236" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1238" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a><a id="1239" class="Symbol">)</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Foundations.HLevels.html#1242" class="Bound">u</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="1248" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1250" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1252" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1254" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a> <a id="1256" href="Cubical.Foundations.HLevels.html#1226" class="Bound">v</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1266" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1272" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="1274" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a> <a id="1276" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a> <a id="1278" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
    <a id="1288" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a>

<a id="isOfHLevel"></a><a id="1300" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1327" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1336" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
<a id="1338" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1349" class="Number">0</a> <a id="1351" href="Cubical.Foundations.HLevels.html#1351" class="Bound">A</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1363" href="Cubical.Foundations.HLevels.html#1351" class="Bound">A</a>
<a id="1365" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1376" class="Number">1</a> <a id="1378" href="Cubical.Foundations.HLevels.html#1378" class="Bound">A</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1389" href="Cubical.Foundations.HLevels.html#1378" class="Bound">A</a>
<a id="1391" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1412" href="Cubical.Foundations.HLevels.html#1412" class="Bound">n</a><a id="1413" class="Symbol">))</a> <a id="1416" href="Cubical.Foundations.HLevels.html#1416" class="Bound">A</a> <a id="1418" class="Symbol">=</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Foundations.HLevels.html#1421" class="Bound">x</a> <a id="1423" href="Cubical.Foundations.HLevels.html#1423" class="Bound">y</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Cubical.Foundations.HLevels.html#1416" class="Bound">A</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1448" href="Cubical.Foundations.HLevels.html#1412" class="Bound">n</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Foundations.HLevels.html#1421" class="Bound">x</a> <a id="1454" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1456" href="Cubical.Foundations.HLevels.html#1423" class="Bound">y</a><a id="1457" class="Symbol">)</a>

<a id="isOfHLevelFun"></a><a id="1460" href="Cubical.Foundations.HLevels.html#1460" class="Function">isOfHLevelFun</a> <a id="1474" class="Symbol">:</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.HLevels.html#1477" class="Bound">n</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Foundations.HLevels.html#1490" class="Bound">A</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1499" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="1500" class="Symbol">}</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Cubical.Foundations.HLevels.html#1503" class="Bound">B</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1512" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="1514" class="Symbol">}</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Cubical.Foundations.HLevels.html#1517" class="Bound">f</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Cubical.Foundations.HLevels.html#1490" class="Bound">A</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.Foundations.HLevels.html#1503" class="Bound">B</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1542" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="1544" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="1546" class="Symbol">)</a>
<a id="1548" href="Cubical.Foundations.HLevels.html#1460" class="Function">isOfHLevelFun</a> <a id="1562" href="Cubical.Foundations.HLevels.html#1562" class="Bound">n</a> <a id="1564" href="Cubical.Foundations.HLevels.html#1564" class="Bound">f</a> <a id="1566" class="Symbol">=</a> <a id="1568" class="Symbol">∀</a> <a id="1570" href="Cubical.Foundations.HLevels.html#1570" class="Bound">b</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1585" href="Cubical.Foundations.HLevels.html#1562" class="Bound">n</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1594" href="Cubical.Foundations.HLevels.html#1564" class="Bound">f</a> <a id="1596" href="Cubical.Foundations.HLevels.html#1570" class="Bound">b</a><a id="1597" class="Symbol">)</a>

<a id="isOfHLevelΩ→isOfHLevel"></a><a id="1600" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1623" class="Symbol">:</a>
  <a id="1627" class="Symbol">∀</a> <a id="1629" class="Symbol">{</a><a id="1630" href="Cubical.Foundations.HLevels.html#1630" class="Bound">ℓ</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1643" href="Cubical.Foundations.HLevels.html#1630" class="Bound">ℓ</a><a id="1644" class="Symbol">}</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1652" class="Symbol">)</a>
  <a id="1656" class="Symbol">→</a> <a id="1658" class="Symbol">((</a><a id="1660" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a> <a id="1691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1693" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a><a id="1694" class="Symbol">))</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1710" class="Symbol">(</a><a id="1711" class="Number">2</a> <a id="1713" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1715" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a><a id="1716" class="Symbol">)</a> <a id="1718" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a>
<a id="1720" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1743" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1748" href="Cubical.Foundations.HLevels.html#1748" class="Bound">hΩ</a> <a id="1751" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1753" href="Cubical.Foundations.HLevels.html#1753" class="Bound">y</a> <a id="1755" class="Symbol">=</a>
  <a id="1759" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1761" class="Symbol">(λ</a> <a id="1764" href="Cubical.Foundations.HLevels.html#1764" class="Bound">y</a> <a id="1766" href="Cubical.Foundations.HLevels.html#1766" class="Bound">p</a> <a id="1768" class="Symbol">→</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Foundations.HLevels.html#1771" class="Bound">q</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1777" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1779" href="Cubical.Foundations.HLevels.html#1764" class="Bound">y</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Cubical.Foundations.HLevels.html#1766" class="Bound">p</a> <a id="1786" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1788" href="Cubical.Foundations.HLevels.html#1771" class="Bound">q</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Cubical.Foundations.HLevels.html#1748" class="Bound">hΩ</a> <a id="1795" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1797" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1801" class="Symbol">)</a>
<a id="1803" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1831" href="Cubical.Foundations.HLevels.html#1831" class="Bound">n</a><a id="1832" class="Symbol">)</a> <a id="1834" href="Cubical.Foundations.HLevels.html#1834" class="Bound">hΩ</a> <a id="1837" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1839" href="Cubical.Foundations.HLevels.html#1839" class="Bound">y</a> <a id="1841" class="Symbol">=</a>
  <a id="1845" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1847" class="Symbol">(λ</a> <a id="1850" href="Cubical.Foundations.HLevels.html#1850" class="Bound">y</a> <a id="1852" href="Cubical.Foundations.HLevels.html#1852" class="Bound">p</a> <a id="1854" class="Symbol">→</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Cubical.Foundations.HLevels.html#1857" class="Bound">q</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1865" href="Cubical.Foundations.HLevels.html#1850" class="Bound">y</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">→</a> <a id="1870" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1886" href="Cubical.Foundations.HLevels.html#1831" class="Bound">n</a><a id="1887" class="Symbol">)</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Foundations.HLevels.html#1852" class="Bound">p</a> <a id="1892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1894" href="Cubical.Foundations.HLevels.html#1857" class="Bound">q</a><a id="1895" class="Symbol">))</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Foundations.HLevels.html#1834" class="Bound">hΩ</a> <a id="1902" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1908" class="Symbol">)</a>

<a id="TypeOfHLevel"></a><a id="1911" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" href="Cubical.Foundations.HLevels.html#1928" class="Bound">ℓ</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1939" class="Symbol">→</a> <a id="1941" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1953" href="Cubical.Foundations.HLevels.html#1928" class="Bound">ℓ</a><a id="1954" class="Symbol">)</a>
<a id="1956" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="1969" href="Cubical.Foundations.HLevels.html#1969" class="Bound">ℓ</a> <a id="1971" href="Cubical.Foundations.HLevels.html#1971" class="Bound">n</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1987" href="Cubical.Foundations.HLevels.html#1969" class="Bound">ℓ</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2001" href="Cubical.Foundations.HLevels.html#1971" class="Bound">n</a><a id="2002" class="Symbol">)</a>

<a id="hProp"></a><a id="2005" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="hSet"></a><a id="2011" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="hGroupoid"></a><a id="2016" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a> <a id="h2Groupoid"></a><a id="2026" href="Cubical.Foundations.HLevels.html#2026" class="Function">h2Groupoid</a> <a id="2037" class="Symbol">:</a> <a id="2039" class="Symbol">∀</a> <a id="2041" href="Cubical.Foundations.HLevels.html#2041" class="Bound">ℓ</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="2057" href="Cubical.Foundations.HLevels.html#2041" class="Bound">ℓ</a><a id="2058" class="Symbol">)</a>
<a id="2060" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a>      <a id="2071" href="Cubical.Foundations.HLevels.html#2071" class="Bound">ℓ</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2088" href="Cubical.Foundations.HLevels.html#2071" class="Bound">ℓ</a> <a id="2090" class="Number">1</a>
<a id="2092" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a>       <a id="2103" href="Cubical.Foundations.HLevels.html#2103" class="Bound">ℓ</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2120" href="Cubical.Foundations.HLevels.html#2103" class="Bound">ℓ</a> <a id="2122" class="Number">2</a>
<a id="2124" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a>  <a id="2135" href="Cubical.Foundations.HLevels.html#2135" class="Bound">ℓ</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2152" href="Cubical.Foundations.HLevels.html#2135" class="Bound">ℓ</a> <a id="2154" class="Number">3</a>
<a id="2156" href="Cubical.Foundations.HLevels.html#2026" class="Function">h2Groupoid</a> <a id="2167" href="Cubical.Foundations.HLevels.html#2167" class="Bound">ℓ</a> <a id="2169" class="Symbol">=</a> <a id="2171" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2184" href="Cubical.Foundations.HLevels.html#2167" class="Bound">ℓ</a> <a id="2186" class="Number">4</a>

<a id="2189" class="Comment">-- lower h-levels imply higher h-levels</a>

<a id="isOfHLevelSuc"></a><a id="2230" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2272" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a> <a id="2274" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2294" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a><a id="2295" class="Symbol">)</a> <a id="2297" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2299" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2313" class="Number">0</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a>
<a id="2332" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2346" class="Number">1</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a>
<a id="2363" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2387" href="Cubical.Foundations.HLevels.html#2387" class="Bound">n</a><a id="2388" class="Symbol">))</a> <a id="2391" href="Cubical.Foundations.HLevels.html#2391" class="Bound">h</a> <a id="2393" href="Cubical.Foundations.HLevels.html#2393" class="Bound">a</a> <a id="2395" href="Cubical.Foundations.HLevels.html#2395" class="Bound">b</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2418" href="Cubical.Foundations.HLevels.html#2387" class="Bound">n</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Foundations.HLevels.html#2391" class="Bound">h</a> <a id="2424" href="Cubical.Foundations.HLevels.html#2393" class="Bound">a</a> <a id="2426" href="Cubical.Foundations.HLevels.html#2395" class="Bound">b</a><a id="2427" class="Symbol">)</a>

<a id="isSet→isGroupoid"></a><a id="2430" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2455" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="2470" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2472" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2505" class="Number">2</a>

<a id="isGroupoid→is2Groupoid"></a><a id="2508" href="Cubical.Foundations.HLevels.html#2508" class="Function">isGroupoid→is2Groupoid</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="2544" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2546" class="Symbol">→</a> <a id="2548" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="2560" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2562" href="Cubical.Foundations.HLevels.html#2508" class="Function">isGroupoid→is2Groupoid</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2601" class="Number">3</a>

<a id="isOfHLevelPlus"></a><a id="2604" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2619" class="Symbol">:</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.HLevels.html#2622" class="Bound">m</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2647" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a> <a id="2649" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Cubical.Foundations.HLevels.html#2622" class="Bound">m</a> <a id="2667" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2669" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a><a id="2670" class="Symbol">)</a> <a id="2672" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2674" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2689" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2694" href="Cubical.Foundations.HLevels.html#2694" class="Bound">hA</a> <a id="2697" class="Symbol">=</a> <a id="2699" href="Cubical.Foundations.HLevels.html#2694" class="Bound">hA</a>
<a id="2702" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2722" href="Cubical.Foundations.HLevels.html#2722" class="Bound">m</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Cubical.Foundations.HLevels.html#2725" class="Bound">hA</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2744" class="Symbol">_</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2762" href="Cubical.Foundations.HLevels.html#2722" class="Bound">m</a> <a id="2764" href="Cubical.Foundations.HLevels.html#2725" class="Bound">hA</a><a id="2766" class="Symbol">)</a>

<a id="isContr→isOfHLevel"></a><a id="2769" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2788" class="Symbol">:</a> <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Foundations.HLevels.html#2791" class="Bound">n</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2813" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2828" href="Cubical.Foundations.HLevels.html#2791" class="Bound">n</a> <a id="2830" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2832" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2851" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2856" href="Cubical.Foundations.HLevels.html#2856" class="Bound">cA</a> <a id="2859" class="Symbol">=</a> <a id="2861" href="Cubical.Foundations.HLevels.html#2856" class="Bound">cA</a>
<a id="2864" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2888" href="Cubical.Foundations.HLevels.html#2888" class="Bound">n</a><a id="2889" class="Symbol">)</a> <a id="2891" href="Cubical.Foundations.HLevels.html#2891" class="Bound">cA</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2910" class="Symbol">_</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2932" href="Cubical.Foundations.HLevels.html#2888" class="Bound">n</a> <a id="2934" href="Cubical.Foundations.HLevels.html#2891" class="Bound">cA</a><a id="2936" class="Symbol">)</a>

<a id="isProp→isOfHLevelSuc"></a><a id="2939" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2960" class="Symbol">:</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Cubical.Foundations.HLevels.html#2963" class="Bound">n</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2973" class="Symbol">)</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2984" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2986" class="Symbol">→</a> <a id="2988" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3004" href="Cubical.Foundations.HLevels.html#2963" class="Bound">n</a><a id="3005" class="Symbol">)</a> <a id="3007" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3009" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3030" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3035" href="Cubical.Foundations.HLevels.html#3035" class="Bound">pA</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Cubical.Foundations.HLevels.html#3035" class="Bound">pA</a>
<a id="3043" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3069" href="Cubical.Foundations.HLevels.html#3069" class="Bound">n</a><a id="3070" class="Symbol">)</a> <a id="3072" href="Cubical.Foundations.HLevels.html#3072" class="Bound">pA</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="3091" class="Symbol">_</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3115" href="Cubical.Foundations.HLevels.html#3069" class="Bound">n</a> <a id="3117" href="Cubical.Foundations.HLevels.html#3072" class="Bound">pA</a><a id="3119" class="Symbol">)</a>

<a id="isOfHLevelPlus&#39;"></a><a id="3122" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3138" class="Symbol">:</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3166" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3168" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3188" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a><a id="3189" class="Symbol">)</a> <a id="3191" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3193" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3209" class="Symbol">{</a><a id="3210" class="Argument">n</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Cubical.Foundations.HLevels.html#3214" class="Bound">n</a><a id="3215" class="Symbol">}</a> <a id="3217" class="Number">0</a> <a id="3219" class="Symbol">=</a> <a id="3221" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="3240" href="Cubical.Foundations.HLevels.html#3214" class="Bound">n</a>
<a id="3242" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3258" class="Symbol">{</a><a id="3259" class="Argument">n</a> <a id="3261" class="Symbol">=</a> <a id="3263" href="Cubical.Foundations.HLevels.html#3263" class="Bound">n</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Number">1</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3291" href="Cubical.Foundations.HLevels.html#3263" class="Bound">n</a>
<a id="3293" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3309" class="Symbol">{</a><a id="3310" class="Argument">n</a> <a id="3312" class="Symbol">=</a> <a id="3314" href="Cubical.Foundations.HLevels.html#3314" class="Bound">n</a><a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3327" href="Cubical.Foundations.HLevels.html#3327" class="Bound">m</a><a id="3328" class="Symbol">))</a> <a id="3331" href="Cubical.Foundations.HLevels.html#3331" class="Bound">hA</a> <a id="3334" href="Cubical.Foundations.HLevels.html#3334" class="Bound">a₀</a> <a id="3337" href="Cubical.Foundations.HLevels.html#3337" class="Bound">a₁</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3363" href="Cubical.Foundations.HLevels.html#3327" class="Bound">m</a><a id="3364" class="Symbol">)</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Cubical.Foundations.HLevels.html#3331" class="Bound">hA</a> <a id="3370" href="Cubical.Foundations.HLevels.html#3334" class="Bound">a₀</a> <a id="3373" href="Cubical.Foundations.HLevels.html#3337" class="Bound">a₁</a><a id="3375" class="Symbol">)</a>

<a id="3378" class="Comment">-- When proving a type has h-level n+1, we can assume it is inhabited.</a>
<a id="3449" class="Comment">-- To prove a type is a proposition, it suffices to prove it is contractible if inhabited</a>

<a id="isOfHLevelSucIfInhabited→isOfHLevelSuc"></a><a id="3540" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3579" class="Symbol">:</a> <a id="3581" class="Symbol">∀</a> <a id="3583" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a>
  <a id="3587" class="Symbol">→</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3610" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a><a id="3611" class="Symbol">)</a> <a id="3613" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3614" class="Symbol">)</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3634" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a><a id="3635" class="Symbol">)</a> <a id="3637" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3639" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3678" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3683" href="Cubical.Foundations.HLevels.html#3683" class="Bound">hA</a> <a id="3686" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Cubical.Foundations.HLevels.html#3683" class="Bound">hA</a> <a id="3693" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a> <a id="3695" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a>
<a id="3697" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3741" href="Cubical.Foundations.HLevels.html#3741" class="Bound">n</a><a id="3742" class="Symbol">)</a> <a id="3744" href="Cubical.Foundations.HLevels.html#3744" class="Bound">hA</a> <a id="3747" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a> <a id="3749" class="Symbol">=</a> <a id="3751" href="Cubical.Foundations.HLevels.html#3744" class="Bound">hA</a> <a id="3754" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a> <a id="3756" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a>

<a id="isContrIfInhabited→isProp"></a><a id="3759" href="Cubical.Foundations.HLevels.html#3759" class="Function">isContrIfInhabited→isProp</a> <a id="3785" class="Symbol">:</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3800" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3812" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3814" href="Cubical.Foundations.HLevels.html#3759" class="Function">isContrIfInhabited→isProp</a> <a id="3840" href="Cubical.Foundations.HLevels.html#3840" class="Bound">hA</a> <a id="3843" class="Symbol">=</a>
  <a id="3847" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3886" class="Number">0</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="3904" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3906" href="Cubical.Foundations.HLevels.html#3840" class="Bound">hA</a><a id="3908" class="Symbol">)</a>

<a id="3911" class="Comment">-- hlevel of path types</a>

<a id="isProp→isContrPath"></a><a id="3936" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="3955" class="Symbol">:</a> <a id="3957" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3964" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3966" class="Symbol">→</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.HLevels.html#3969" class="Bound">x</a> <a id="3971" href="Cubical.Foundations.HLevels.html#3971" class="Bound">y</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3976" class="Symbol">)</a> <a id="3978" class="Symbol">→</a> <a id="3980" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Cubical.Foundations.HLevels.html#3969" class="Bound">x</a> <a id="3991" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3993" href="Cubical.Foundations.HLevels.html#3971" class="Bound">y</a><a id="3994" class="Symbol">)</a>
<a id="3996" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="4015" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4017" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4019" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4025" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4027" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4029" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4031" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="4044" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4046" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4048" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4050" class="Symbol">_</a>

<a id="isContr→isContrPath"></a><a id="4053" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4073" class="Symbol">:</a> <a id="4075" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4083" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4085" class="Symbol">→</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Foundations.HLevels.html#4088" class="Bound">x</a> <a id="4090" href="Cubical.Foundations.HLevels.html#4090" class="Bound">y</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Foundations.HLevels.html#4088" class="Bound">x</a> <a id="4110" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4112" href="Cubical.Foundations.HLevels.html#4090" class="Bound">y</a><a id="4113" class="Symbol">)</a>
<a id="4115" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4135" href="Cubical.Foundations.HLevels.html#4135" class="Bound">cA</a> <a id="4138" class="Symbol">=</a> <a id="4140" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="4175" href="Cubical.Foundations.HLevels.html#4135" class="Bound">cA</a><a id="4177" class="Symbol">)</a>

<a id="isOfHLevelPath&#39;"></a><a id="4180" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4196" class="Symbol">:</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4229" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a><a id="4230" class="Symbol">)</a> <a id="4232" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4234" class="Symbol">→</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Foundations.HLevels.html#4237" class="Bound">x</a> <a id="4239" href="Cubical.Foundations.HLevels.html#4239" class="Bound">y</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4244" class="Symbol">)</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4259" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Cubical.Foundations.HLevels.html#4237" class="Bound">x</a> <a id="4264" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4266" href="Cubical.Foundations.HLevels.html#4239" class="Bound">y</a><a id="4267" class="Symbol">)</a>
<a id="4269" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4285" class="Number">0</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a>
<a id="4308" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4329" href="Cubical.Foundations.HLevels.html#4329" class="Bound">n</a><a id="4330" class="Symbol">)</a> <a id="4332" href="Cubical.Foundations.HLevels.html#4332" class="Bound">h</a> <a id="4334" href="Cubical.Foundations.HLevels.html#4334" class="Bound">x</a> <a id="4336" href="Cubical.Foundations.HLevels.html#4336" class="Bound">y</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Cubical.Foundations.HLevels.html#4332" class="Bound">h</a> <a id="4342" href="Cubical.Foundations.HLevels.html#4334" class="Bound">x</a> <a id="4344" href="Cubical.Foundations.HLevels.html#4336" class="Bound">y</a>

<a id="isOfHLevelPath&#39;⁻"></a><a id="4347" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4364" class="Symbol">:</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4377" class="Symbol">)</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">((</a><a id="4383" href="Cubical.Foundations.HLevels.html#4383" class="Bound">x</a> <a id="4385" href="Cubical.Foundations.HLevels.html#4385" class="Bound">y</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4405" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a> <a id="4407" class="Symbol">(</a><a id="4408" href="Cubical.Foundations.HLevels.html#4383" class="Bound">x</a> <a id="4410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4412" href="Cubical.Foundations.HLevels.html#4385" class="Bound">y</a><a id="4413" class="Symbol">))</a> <a id="4416" class="Symbol">→</a> <a id="4418" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4434" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a><a id="4435" class="Symbol">)</a> <a id="4437" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="4439" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4461" href="Cubical.Foundations.HLevels.html#4461" class="Bound">h</a> <a id="4463" href="Cubical.Foundations.HLevels.html#4463" class="Bound">x</a> <a id="4465" href="Cubical.Foundations.HLevels.html#4465" class="Bound">y</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Foundations.HLevels.html#4461" class="Bound">h</a> <a id="4471" href="Cubical.Foundations.HLevels.html#4463" class="Bound">x</a> <a id="4473" href="Cubical.Foundations.HLevels.html#4465" class="Bound">y</a> <a id="4475" class="Symbol">.</a><a id="4476" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="4480" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4502" href="Cubical.Foundations.HLevels.html#4502" class="Bound">n</a><a id="4503" class="Symbol">)</a> <a id="4505" href="Cubical.Foundations.HLevels.html#4505" class="Bound">h</a> <a id="4507" class="Symbol">=</a> <a id="4509" href="Cubical.Foundations.HLevels.html#4505" class="Bound">h</a>

<a id="isOfHLevelPath"></a><a id="4512" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4540" class="Symbol">)</a> <a id="4542" class="Symbol">→</a> <a id="4544" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4555" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4557" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4559" class="Symbol">→</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Cubical.Foundations.HLevels.html#4562" class="Bound">x</a> <a id="4564" href="Cubical.Foundations.HLevels.html#4564" class="Bound">y</a> <a id="4566" class="Symbol">:</a> <a id="4568" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">→</a> <a id="4573" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4584" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.HLevels.html#4562" class="Bound">x</a> <a id="4589" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4591" href="Cubical.Foundations.HLevels.html#4564" class="Bound">y</a><a id="4592" class="Symbol">)</a>
<a id="4594" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4609" class="Number">0</a> <a id="4611" href="Cubical.Foundations.HLevels.html#4611" class="Bound">h</a> <a id="4613" href="Cubical.Foundations.HLevels.html#4613" class="Bound">x</a> <a id="4615" href="Cubical.Foundations.HLevels.html#4615" class="Bound">y</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4639" href="Cubical.Foundations.HLevels.html#4611" class="Bound">h</a> <a id="4641" href="Cubical.Foundations.HLevels.html#4613" class="Bound">x</a> <a id="4643" href="Cubical.Foundations.HLevels.html#4615" class="Bound">y</a>
<a id="4645" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4665" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a><a id="4666" class="Symbol">)</a> <a id="4668" href="Cubical.Foundations.HLevels.html#4668" class="Bound">h</a> <a id="4670" href="Cubical.Foundations.HLevels.html#4670" class="Bound">x</a> <a id="4672" href="Cubical.Foundations.HLevels.html#4672" class="Bound">y</a> <a id="4674" class="Symbol">=</a> <a id="4676" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="4690" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a> <a id="4692" class="Symbol">(</a><a id="4693" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4709" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a> <a id="4711" href="Cubical.Foundations.HLevels.html#4668" class="Bound">h</a> <a id="4713" href="Cubical.Foundations.HLevels.html#4670" class="Bound">x</a> <a id="4715" href="Cubical.Foundations.HLevels.html#4672" class="Bound">y</a><a id="4716" class="Symbol">)</a>

<a id="4719" class="Comment">-- h-level of isOfHLevel</a>

<a id="isPropIsOfHLevel"></a><a id="4745" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4762" class="Symbol">:</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Cubical.Foundations.HLevels.html#4765" class="Bound">n</a> <a id="4767" class="Symbol">:</a> <a id="4769" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4775" class="Symbol">)</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4798" href="Cubical.Foundations.HLevels.html#4765" class="Bound">n</a> <a id="4800" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4801" class="Symbol">)</a>
<a id="4803" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4820" class="Number">0</a> <a id="4822" class="Symbol">=</a> <a id="4824" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a>
<a id="4838" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4855" class="Number">1</a> <a id="4857" class="Symbol">=</a> <a id="4859" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a>
<a id="4872" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4899" href="Cubical.Foundations.HLevels.html#4899" class="Bound">n</a><a id="4900" class="Symbol">))</a> <a id="4903" href="Cubical.Foundations.HLevels.html#4903" class="Bound">f</a> <a id="4905" href="Cubical.Foundations.HLevels.html#4905" class="Bound">g</a> <a id="4907" href="Cubical.Foundations.HLevels.html#4907" class="Bound">i</a> <a id="4909" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4911" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a> <a id="4913" class="Symbol">=</a>
  <a id="4917" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4939" href="Cubical.Foundations.HLevels.html#4899" class="Bound">n</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Cubical.Foundations.HLevels.html#4903" class="Bound">f</a> <a id="4945" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4947" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a><a id="4948" class="Symbol">)</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Cubical.Foundations.HLevels.html#4905" class="Bound">g</a> <a id="4953" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4955" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a><a id="4956" class="Symbol">)</a> <a id="4958" href="Cubical.Foundations.HLevels.html#4907" class="Bound">i</a>

<a id="isPropIsSet"></a><a id="4961" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4989" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4990" class="Symbol">)</a>
<a id="4992" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a> <a id="5004" class="Symbol">=</a> <a id="5006" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5023" class="Number">2</a>

<a id="isPropIsGroupoid"></a><a id="5026" href="Cubical.Foundations.HLevels.html#5026" class="Function">isPropIsGroupoid</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="5064" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5065" class="Symbol">)</a>
<a id="5067" href="Cubical.Foundations.HLevels.html#5026" class="Function">isPropIsGroupoid</a> <a id="5084" class="Symbol">=</a> <a id="5086" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5103" class="Number">3</a>

<a id="isPropIs2Groupoid"></a><a id="5106" href="Cubical.Foundations.HLevels.html#5106" class="Function">isPropIs2Groupoid</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5133" class="Symbol">(</a><a id="5134" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="5146" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5147" class="Symbol">)</a>
<a id="5149" href="Cubical.Foundations.HLevels.html#5106" class="Function">isPropIs2Groupoid</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5186" class="Number">4</a>

<a id="TypeOfHLevel≡"></a><a id="5189" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="5203" class="Symbol">:</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Foundations.HLevels.html#5206" class="Bound">n</a> <a id="5208" class="Symbol">:</a> <a id="5210" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">{</a><a id="5219" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5221" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="5238" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="5240" href="Cubical.Foundations.HLevels.html#5206" class="Bound">n</a><a id="5241" class="Symbol">}</a> <a id="5243" class="Symbol">→</a> <a id="5245" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5247" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5249" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5251" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5253" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5255" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a> <a id="5257" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5263" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5265" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a>
<a id="5267" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="5281" href="Cubical.Foundations.HLevels.html#5281" class="Bound">n</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="5292" class="Symbol">(λ</a> <a id="5295" href="Cubical.Foundations.HLevels.html#5295" class="Bound">_</a> <a id="5297" class="Symbol">→</a> <a id="5299" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5316" href="Cubical.Foundations.HLevels.html#5281" class="Bound">n</a><a id="5317" class="Symbol">)</a>

<a id="5320" class="Comment">-- hlevels are preserved by retracts (and consequently equivalences)</a>

<a id="isContrRetract"></a><a id="5390" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a>
  <a id="5407" class="Symbol">:</a> <a id="5409" class="Symbol">∀</a> <a id="5411" class="Symbol">{</a><a id="5412" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a> <a id="5414" class="Symbol">:</a> <a id="5416" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5421" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="5422" class="Symbol">}</a>
  <a id="5426" class="Symbol">→</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Cubical.Foundations.HLevels.html#5429" class="Bound">f</a> <a id="5431" class="Symbol">:</a> <a id="5433" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a><a id="5438" class="Symbol">)</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Cubical.Foundations.HLevels.html#5441" class="Bound">g</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5450" class="Symbol">)</a>
  <a id="5454" class="Symbol">→</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Cubical.Foundations.HLevels.html#5457" class="Bound">h</a> <a id="5459" class="Symbol">:</a> <a id="5461" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5469" href="Cubical.Foundations.HLevels.html#5429" class="Bound">f</a> <a id="5471" href="Cubical.Foundations.HLevels.html#5441" class="Bound">g</a><a id="5472" class="Symbol">)</a>
  <a id="5476" class="Symbol">→</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Cubical.Foundations.HLevels.html#5479" class="Bound">v</a> <a id="5481" class="Symbol">:</a> <a id="5483" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5491" href="Cubical.Foundations.HLevels.html#5412" class="Bound">B</a><a id="5492" class="Symbol">)</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5504" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="5506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="5526" href="Cubical.Foundations.HLevels.html#5526" class="Bound">f</a> <a id="5528" href="Cubical.Foundations.HLevels.html#5528" class="Bound">g</a> <a id="5530" href="Cubical.Foundations.HLevels.html#5530" class="Bound">h</a> <a id="5532" class="Symbol">(</a><a id="5533" href="Cubical.Foundations.HLevels.html#5533" class="Bound">b</a> <a id="5535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5537" href="Cubical.Foundations.HLevels.html#5537" class="Bound">p</a><a id="5538" class="Symbol">))</a> <a id="5541" class="Symbol">=</a> <a id="5543" href="Cubical.Foundations.HLevels.html#5528" class="Bound">g</a> <a id="5545" href="Cubical.Foundations.HLevels.html#5533" class="Bound">b</a>
<a id="5547" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a> <a id="5567" href="Cubical.Foundations.HLevels.html#5567" class="Bound">f</a> <a id="5569" href="Cubical.Foundations.HLevels.html#5569" class="Bound">g</a> <a id="5571" href="Cubical.Foundations.HLevels.html#5571" class="Bound">h</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Cubical.Foundations.HLevels.html#5574" class="Bound">b</a> <a id="5576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5578" href="Cubical.Foundations.HLevels.html#5578" class="Bound">p</a><a id="5579" class="Symbol">))</a> <a id="5582" href="Cubical.Foundations.HLevels.html#5582" class="Bound">x</a> <a id="5584" class="Symbol">=</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5592" href="Cubical.Foundations.HLevels.html#5569" class="Bound">g</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Foundations.HLevels.html#5578" class="Bound">p</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Cubical.Foundations.HLevels.html#5567" class="Bound">f</a> <a id="5600" href="Cubical.Foundations.HLevels.html#5582" class="Bound">x</a><a id="5601" class="Symbol">)))</a> <a id="5605" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5607" class="Symbol">(</a><a id="5608" href="Cubical.Foundations.HLevels.html#5571" class="Bound">h</a> <a id="5610" href="Cubical.Foundations.HLevels.html#5582" class="Bound">x</a><a id="5611" class="Symbol">)</a>

<a id="isPropRetract"></a><a id="5614" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
  <a id="5630" class="Symbol">:</a> <a id="5632" class="Symbol">{</a><a id="5633" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a> <a id="5635" class="Symbol">:</a> <a id="5637" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5642" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="5643" class="Symbol">}</a>
  <a id="5647" class="Symbol">(</a><a id="5648" href="Cubical.Foundations.HLevels.html#5648" class="Bound">f</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="5654" class="Symbol">→</a> <a id="5656" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a><a id="5657" class="Symbol">)</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Cubical.Foundations.HLevels.html#5660" class="Bound">g</a> <a id="5662" class="Symbol">:</a> <a id="5664" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a> <a id="5666" class="Symbol">→</a> <a id="5668" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5669" class="Symbol">)</a>
  <a id="5673" class="Symbol">(</a><a id="5674" href="Cubical.Foundations.HLevels.html#5674" class="Bound">h</a> <a id="5676" class="Symbol">:</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Cubical.Foundations.HLevels.html#5679" class="Bound">x</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5684" class="Symbol">)</a> <a id="5686" class="Symbol">→</a> <a id="5688" href="Cubical.Foundations.HLevels.html#5660" class="Bound">g</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Foundations.HLevels.html#5648" class="Bound">f</a> <a id="5693" href="Cubical.Foundations.HLevels.html#5679" class="Bound">x</a><a id="5694" class="Symbol">)</a> <a id="5696" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5698" href="Cubical.Foundations.HLevels.html#5679" class="Bound">x</a><a id="5699" class="Symbol">)</a>
  <a id="5703" class="Symbol">→</a> <a id="5705" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5712" href="Cubical.Foundations.HLevels.html#5633" class="Bound">B</a> <a id="5714" class="Symbol">→</a> <a id="5716" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5723" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="5725" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a> <a id="5739" href="Cubical.Foundations.HLevels.html#5739" class="Bound">f</a> <a id="5741" href="Cubical.Foundations.HLevels.html#5741" class="Bound">g</a> <a id="5743" href="Cubical.Foundations.HLevels.html#5743" class="Bound">h</a> <a id="5745" href="Cubical.Foundations.HLevels.html#5745" class="Bound">p</a> <a id="5747" href="Cubical.Foundations.HLevels.html#5747" class="Bound">x</a> <a id="5749" href="Cubical.Foundations.HLevels.html#5749" class="Bound">y</a> <a id="5751" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a> <a id="5753" class="Symbol">=</a>
  <a id="5757" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="5767" class="Symbol">(λ</a> <a id="5770" href="Cubical.Foundations.HLevels.html#5770" class="Bound">j</a> <a id="5772" class="Symbol">→</a> <a id="5774" class="Symbol">λ</a>
      <a id="5782" class="Symbol">{</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a> <a id="5787" class="Symbol">=</a> <a id="5789" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Cubical.Foundations.HLevels.html#5743" class="Bound">h</a> <a id="5797" href="Cubical.Foundations.HLevels.html#5747" class="Bound">x</a> <a id="5799" href="Cubical.Foundations.HLevels.html#5770" class="Bound">j</a>
      <a id="5807" class="Symbol">;</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a> <a id="5812" class="Symbol">=</a> <a id="5814" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5816" class="Symbol">)</a> <a id="5818" class="Symbol">→</a> <a id="5820" href="Cubical.Foundations.HLevels.html#5743" class="Bound">h</a> <a id="5822" href="Cubical.Foundations.HLevels.html#5749" class="Bound">y</a> <a id="5824" href="Cubical.Foundations.HLevels.html#5770" class="Bound">j</a><a id="5825" class="Symbol">})</a>
    <a id="5832" class="Symbol">(</a><a id="5833" href="Cubical.Foundations.HLevels.html#5741" class="Bound">g</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Cubical.Foundations.HLevels.html#5745" class="Bound">p</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Cubical.Foundations.HLevels.html#5739" class="Bound">f</a> <a id="5841" href="Cubical.Foundations.HLevels.html#5747" class="Bound">x</a><a id="5842" class="Symbol">)</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Foundations.HLevels.html#5739" class="Bound">f</a> <a id="5847" href="Cubical.Foundations.HLevels.html#5749" class="Bound">y</a><a id="5848" class="Symbol">)</a> <a id="5850" href="Cubical.Foundations.HLevels.html#5751" class="Bound">i</a><a id="5851" class="Symbol">))</a>

<a id="isSetRetract"></a><a id="5855" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a>
  <a id="5870" class="Symbol">:</a> <a id="5872" class="Symbol">{</a><a id="5873" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a> <a id="5875" class="Symbol">:</a> <a id="5877" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5882" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="5883" class="Symbol">}</a>
  <a id="5887" class="Symbol">(</a><a id="5888" href="Cubical.Foundations.HLevels.html#5888" class="Bound">f</a> <a id="5890" class="Symbol">:</a> <a id="5892" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="5894" class="Symbol">→</a> <a id="5896" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a><a id="5897" class="Symbol">)</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Cubical.Foundations.HLevels.html#5900" class="Bound">g</a> <a id="5902" class="Symbol">:</a> <a id="5904" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a> <a id="5906" class="Symbol">→</a> <a id="5908" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5909" class="Symbol">)</a>
  <a id="5913" class="Symbol">(</a><a id="5914" href="Cubical.Foundations.HLevels.html#5914" class="Bound">h</a> <a id="5916" class="Symbol">:</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Cubical.Foundations.HLevels.html#5919" class="Bound">x</a> <a id="5921" class="Symbol">:</a> <a id="5923" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5924" class="Symbol">)</a> <a id="5926" class="Symbol">→</a> <a id="5928" href="Cubical.Foundations.HLevels.html#5900" class="Bound">g</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Cubical.Foundations.HLevels.html#5888" class="Bound">f</a> <a id="5933" href="Cubical.Foundations.HLevels.html#5919" class="Bound">x</a><a id="5934" class="Symbol">)</a> <a id="5936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5938" href="Cubical.Foundations.HLevels.html#5919" class="Bound">x</a><a id="5939" class="Symbol">)</a>
  <a id="5943" class="Symbol">→</a> <a id="5945" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5951" href="Cubical.Foundations.HLevels.html#5873" class="Bound">B</a> <a id="5953" class="Symbol">→</a> <a id="5955" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5961" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="5963" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a> <a id="5976" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="5978" href="Cubical.Foundations.HLevels.html#5978" class="Bound">g</a> <a id="5980" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="5982" href="Cubical.Foundations.HLevels.html#5982" class="Bound">set</a> <a id="5986" href="Cubical.Foundations.HLevels.html#5986" class="Bound">x</a> <a id="5988" href="Cubical.Foundations.HLevels.html#5988" class="Bound">y</a> <a id="5990" href="Cubical.Foundations.HLevels.html#5990" class="Bound">p</a> <a id="5992" href="Cubical.Foundations.HLevels.html#5992" class="Bound">q</a> <a id="5994" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="5996" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a> <a id="5998" class="Symbol">=</a>
  <a id="6002" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6008" class="Symbol">(λ</a> <a id="6011" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a> <a id="6013" class="Symbol">→</a> <a id="6015" class="Symbol">λ</a> <a id="6017" class="Symbol">{</a> <a id="6019" class="Symbol">(</a><a id="6020" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="6022" class="Symbol">=</a> <a id="6024" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6026" class="Symbol">)</a> <a id="6028" class="Symbol">→</a> <a id="6030" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Cubical.Foundations.HLevels.html#5990" class="Bound">p</a> <a id="6035" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a><a id="6036" class="Symbol">)</a> <a id="6038" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a>
                 <a id="6057" class="Symbol">;</a> <a id="6059" class="Symbol">(</a><a id="6060" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="6062" class="Symbol">=</a> <a id="6064" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6066" class="Symbol">)</a> <a id="6068" class="Symbol">→</a> <a id="6070" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6072" class="Symbol">(</a><a id="6073" href="Cubical.Foundations.HLevels.html#5992" class="Bound">q</a> <a id="6075" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a><a id="6076" class="Symbol">)</a> <a id="6078" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a>
                 <a id="6097" class="Symbol">;</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6106" class="Symbol">)</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6112" href="Cubical.Foundations.HLevels.html#5986" class="Bound">x</a> <a id="6114" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a>
                 <a id="6133" class="Symbol">;</a> <a id="6135" class="Symbol">(</a><a id="6136" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a> <a id="6138" class="Symbol">=</a> <a id="6140" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6142" class="Symbol">)</a> <a id="6144" class="Symbol">→</a> <a id="6146" href="Cubical.Foundations.HLevels.html#5980" class="Bound">h</a> <a id="6148" href="Cubical.Foundations.HLevels.html#5988" class="Bound">y</a> <a id="6150" href="Cubical.Foundations.HLevels.html#6011" class="Bound">k</a><a id="6151" class="Symbol">})</a>
        <a id="6162" class="Symbol">(</a><a id="6163" href="Cubical.Foundations.HLevels.html#5978" class="Bound">g</a> <a id="6165" class="Symbol">(</a><a id="6166" href="Cubical.Foundations.HLevels.html#5982" class="Bound">set</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6173" href="Cubical.Foundations.HLevels.html#5986" class="Bound">x</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6179" href="Cubical.Foundations.HLevels.html#5988" class="Bound">y</a><a id="6180" class="Symbol">)</a>
                <a id="6198" class="Symbol">(</a><a id="6199" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6204" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6206" href="Cubical.Foundations.HLevels.html#5990" class="Bound">p</a><a id="6207" class="Symbol">)</a> <a id="6209" class="Symbol">(</a><a id="6210" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6215" href="Cubical.Foundations.HLevels.html#5976" class="Bound">f</a> <a id="6217" href="Cubical.Foundations.HLevels.html#5992" class="Bound">q</a><a id="6218" class="Symbol">)</a> <a id="6220" href="Cubical.Foundations.HLevels.html#5994" class="Bound">i</a> <a id="6222" href="Cubical.Foundations.HLevels.html#5996" class="Bound">j</a><a id="6223" class="Symbol">))</a>

<a id="isGroupoidRetract"></a><a id="6227" href="Cubical.Foundations.HLevels.html#6227" class="Function">isGroupoidRetract</a>
  <a id="6247" class="Symbol">:</a> <a id="6249" class="Symbol">{</a><a id="6250" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a> <a id="6252" class="Symbol">:</a> <a id="6254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6259" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="6260" class="Symbol">}</a>
  <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.HLevels.html#6265" class="Bound">f</a> <a id="6267" class="Symbol">:</a> <a id="6269" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a><a id="6274" class="Symbol">)</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Cubical.Foundations.HLevels.html#6277" class="Bound">g</a> <a id="6279" class="Symbol">:</a> <a id="6281" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6286" class="Symbol">)</a>
  <a id="6290" class="Symbol">(</a><a id="6291" href="Cubical.Foundations.HLevels.html#6291" class="Bound">h</a> <a id="6293" class="Symbol">:</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Cubical.Foundations.HLevels.html#6296" class="Bound">x</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6301" class="Symbol">)</a> <a id="6303" class="Symbol">→</a> <a id="6305" href="Cubical.Foundations.HLevels.html#6277" class="Bound">g</a> <a id="6307" class="Symbol">(</a><a id="6308" href="Cubical.Foundations.HLevels.html#6265" class="Bound">f</a> <a id="6310" href="Cubical.Foundations.HLevels.html#6296" class="Bound">x</a><a id="6311" class="Symbol">)</a> <a id="6313" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6315" href="Cubical.Foundations.HLevels.html#6296" class="Bound">x</a><a id="6316" class="Symbol">)</a>
  <a id="6320" class="Symbol">→</a> <a id="6322" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="6333" href="Cubical.Foundations.HLevels.html#6250" class="Bound">B</a> <a id="6335" class="Symbol">→</a> <a id="6337" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="6348" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="6350" href="Cubical.Foundations.HLevels.html#6227" class="Function">isGroupoidRetract</a> <a id="6368" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6370" href="Cubical.Foundations.HLevels.html#6370" class="Bound">g</a> <a id="6372" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6374" href="Cubical.Foundations.HLevels.html#6374" class="Bound">grp</a> <a id="6378" href="Cubical.Foundations.HLevels.html#6378" class="Bound">x</a> <a id="6380" href="Cubical.Foundations.HLevels.html#6380" class="Bound">y</a> <a id="6382" href="Cubical.Foundations.HLevels.html#6382" class="Bound">p</a> <a id="6384" href="Cubical.Foundations.HLevels.html#6384" class="Bound">q</a> <a id="6386" href="Cubical.Foundations.HLevels.html#6386" class="Bound">P</a> <a id="6388" href="Cubical.Foundations.HLevels.html#6388" class="Bound">Q</a> <a id="6390" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6392" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6394" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a> <a id="6396" class="Symbol">=</a>
  <a id="6400" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6406" class="Symbol">((λ</a> <a id="6410" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a> <a id="6412" class="Symbol">→</a> <a id="6414" class="Symbol">λ</a> <a id="6416" class="Symbol">{</a> <a id="6418" class="Symbol">(</a><a id="6419" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6421" class="Symbol">=</a> <a id="6423" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6425" class="Symbol">)</a> <a id="6427" class="Symbol">→</a> <a id="6429" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Cubical.Foundations.HLevels.html#6386" class="Bound">P</a> <a id="6434" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6436" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6437" class="Symbol">)</a> <a id="6439" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6459" class="Symbol">;</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6464" class="Symbol">=</a> <a id="6466" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6468" class="Symbol">)</a> <a id="6470" class="Symbol">→</a> <a id="6472" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6474" class="Symbol">(</a><a id="6475" href="Cubical.Foundations.HLevels.html#6388" class="Bound">Q</a> <a id="6477" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6479" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6480" class="Symbol">)</a> <a id="6482" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6502" class="Symbol">;</a> <a id="6504" class="Symbol">(</a><a id="6505" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6507" class="Symbol">=</a> <a id="6509" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6511" class="Symbol">)</a> <a id="6513" class="Symbol">→</a> <a id="6515" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6517" class="Symbol">(</a><a id="6518" href="Cubical.Foundations.HLevels.html#6382" class="Bound">p</a> <a id="6520" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6521" class="Symbol">)</a> <a id="6523" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6543" class="Symbol">;</a> <a id="6545" class="Symbol">(</a><a id="6546" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6548" class="Symbol">=</a> <a id="6550" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6552" class="Symbol">)</a> <a id="6554" class="Symbol">→</a> <a id="6556" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Foundations.HLevels.html#6384" class="Bound">q</a> <a id="6561" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6562" class="Symbol">)</a> <a id="6564" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6584" class="Symbol">;</a> <a id="6586" class="Symbol">(</a><a id="6587" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a> <a id="6589" class="Symbol">=</a> <a id="6591" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6593" class="Symbol">)</a> <a id="6595" class="Symbol">→</a> <a id="6597" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6599" href="Cubical.Foundations.HLevels.html#6378" class="Bound">x</a> <a id="6601" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a>
                  <a id="6621" class="Symbol">;</a> <a id="6623" class="Symbol">(</a><a id="6624" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a> <a id="6626" class="Symbol">=</a> <a id="6628" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6630" class="Symbol">)</a> <a id="6632" class="Symbol">→</a> <a id="6634" href="Cubical.Foundations.HLevels.html#6372" class="Bound">h</a> <a id="6636" href="Cubical.Foundations.HLevels.html#6380" class="Bound">y</a> <a id="6638" href="Cubical.Foundations.HLevels.html#6410" class="Bound">l</a><a id="6639" class="Symbol">}))</a>
       <a id="6650" class="Symbol">(</a><a id="6651" href="Cubical.Foundations.HLevels.html#6370" class="Bound">g</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Cubical.Foundations.HLevels.html#6374" class="Bound">grp</a> <a id="6658" class="Symbol">(</a><a id="6659" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6661" href="Cubical.Foundations.HLevels.html#6378" class="Bound">x</a><a id="6662" class="Symbol">)</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6667" href="Cubical.Foundations.HLevels.html#6380" class="Bound">y</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">(</a><a id="6671" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6676" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6678" href="Cubical.Foundations.HLevels.html#6382" class="Bound">p</a><a id="6679" class="Symbol">)</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6687" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a> <a id="6689" href="Cubical.Foundations.HLevels.html#6384" class="Bound">q</a><a id="6690" class="Symbol">)</a>
                           <a id="6719" class="Symbol">(</a><a id="6720" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6725" class="Symbol">(</a><a id="6726" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6731" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a><a id="6732" class="Symbol">)</a> <a id="6734" href="Cubical.Foundations.HLevels.html#6386" class="Bound">P</a><a id="6735" class="Symbol">)</a> <a id="6737" class="Symbol">(</a><a id="6738" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6749" href="Cubical.Foundations.HLevels.html#6368" class="Bound">f</a><a id="6750" class="Symbol">)</a> <a id="6752" href="Cubical.Foundations.HLevels.html#6388" class="Bound">Q</a><a id="6753" class="Symbol">)</a> <a id="6755" href="Cubical.Foundations.HLevels.html#6390" class="Bound">i</a> <a id="6757" href="Cubical.Foundations.HLevels.html#6392" class="Bound">j</a> <a id="6759" href="Cubical.Foundations.HLevels.html#6394" class="Bound">k</a><a id="6760" class="Symbol">))</a>

<a id="is2GroupoidRetract"></a><a id="6764" href="Cubical.Foundations.HLevels.html#6764" class="Function">is2GroupoidRetract</a>
  <a id="6785" class="Symbol">:</a> <a id="6787" class="Symbol">{</a><a id="6788" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a> <a id="6790" class="Symbol">:</a> <a id="6792" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6797" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="6798" class="Symbol">}</a>
  <a id="6802" class="Symbol">(</a><a id="6803" href="Cubical.Foundations.HLevels.html#6803" class="Bound">f</a> <a id="6805" class="Symbol">:</a> <a id="6807" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="6809" class="Symbol">→</a> <a id="6811" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a><a id="6812" class="Symbol">)</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Cubical.Foundations.HLevels.html#6815" class="Bound">g</a> <a id="6817" class="Symbol">:</a> <a id="6819" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a> <a id="6821" class="Symbol">→</a> <a id="6823" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6824" class="Symbol">)</a>
  <a id="6828" class="Symbol">(</a><a id="6829" href="Cubical.Foundations.HLevels.html#6829" class="Bound">h</a> <a id="6831" class="Symbol">:</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Cubical.Foundations.HLevels.html#6834" class="Bound">x</a> <a id="6836" class="Symbol">:</a> <a id="6838" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6839" class="Symbol">)</a> <a id="6841" class="Symbol">→</a> <a id="6843" href="Cubical.Foundations.HLevels.html#6815" class="Bound">g</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Cubical.Foundations.HLevels.html#6803" class="Bound">f</a> <a id="6848" href="Cubical.Foundations.HLevels.html#6834" class="Bound">x</a><a id="6849" class="Symbol">)</a> <a id="6851" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6853" href="Cubical.Foundations.HLevels.html#6834" class="Bound">x</a><a id="6854" class="Symbol">)</a>
  <a id="6858" class="Symbol">→</a> <a id="6860" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="6872" href="Cubical.Foundations.HLevels.html#6788" class="Bound">B</a> <a id="6874" class="Symbol">→</a> <a id="6876" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="6888" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="6890" href="Cubical.Foundations.HLevels.html#6764" class="Function">is2GroupoidRetract</a> <a id="6909" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="6911" href="Cubical.Foundations.HLevels.html#6911" class="Bound">g</a> <a id="6913" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="6915" href="Cubical.Foundations.HLevels.html#6915" class="Bound">grp</a> <a id="6919" href="Cubical.Foundations.HLevels.html#6919" class="Bound">x</a> <a id="6921" href="Cubical.Foundations.HLevels.html#6921" class="Bound">y</a> <a id="6923" href="Cubical.Foundations.HLevels.html#6923" class="Bound">p</a> <a id="6925" href="Cubical.Foundations.HLevels.html#6925" class="Bound">q</a> <a id="6927" href="Cubical.Foundations.HLevels.html#6927" class="Bound">P</a> <a id="6929" href="Cubical.Foundations.HLevels.html#6929" class="Bound">Q</a> <a id="6931" href="Cubical.Foundations.HLevels.html#6931" class="Bound">R</a> <a id="6933" href="Cubical.Foundations.HLevels.html#6933" class="Bound">S</a> <a id="6935" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="6937" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="6939" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="6941" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a> <a id="6943" class="Symbol">=</a>
  <a id="6947" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6953" class="Symbol">(λ</a> <a id="6956" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a> <a id="6958" class="Symbol">→</a> <a id="6960" class="Symbol">λ</a> <a id="6962" class="Symbol">{</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="6967" class="Symbol">=</a> <a id="6969" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6971" class="Symbol">)</a> <a id="6973" class="Symbol">→</a> <a id="6975" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="6977" class="Symbol">(</a><a id="6978" href="Cubical.Foundations.HLevels.html#6931" class="Bound">R</a> <a id="6980" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="6982" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="6984" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="6985" class="Symbol">)</a> <a id="6987" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7006" class="Symbol">;</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="7011" class="Symbol">=</a> <a id="7013" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7015" class="Symbol">)</a> <a id="7017" class="Symbol">→</a> <a id="7019" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Cubical.Foundations.HLevels.html#6933" class="Bound">S</a> <a id="7024" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7026" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7028" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7029" class="Symbol">)</a> <a id="7031" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7050" class="Symbol">;</a> <a id="7052" class="Symbol">(</a><a id="7053" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7055" class="Symbol">=</a> <a id="7057" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7059" class="Symbol">)</a> <a id="7061" class="Symbol">→</a> <a id="7063" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7065" class="Symbol">(</a><a id="7066" href="Cubical.Foundations.HLevels.html#6927" class="Bound">P</a> <a id="7068" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7070" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7071" class="Symbol">)</a> <a id="7073" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7092" class="Symbol">;</a> <a id="7094" class="Symbol">(</a><a id="7095" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7097" class="Symbol">=</a> <a id="7099" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7101" class="Symbol">)</a> <a id="7103" class="Symbol">→</a> <a id="7105" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Cubical.Foundations.HLevels.html#6929" class="Bound">Q</a> <a id="7110" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7112" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7113" class="Symbol">)</a> <a id="7115" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7134" class="Symbol">;</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7139" class="Symbol">=</a> <a id="7141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7143" class="Symbol">)</a> <a id="7145" class="Symbol">→</a> <a id="7147" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Foundations.HLevels.html#6923" class="Bound">p</a> <a id="7152" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7153" class="Symbol">)</a> <a id="7155" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7174" class="Symbol">;</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7179" class="Symbol">=</a> <a id="7181" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7183" class="Symbol">)</a> <a id="7185" class="Symbol">→</a> <a id="7187" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Cubical.Foundations.HLevels.html#6925" class="Bound">q</a> <a id="7192" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7193" class="Symbol">)</a> <a id="7195" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7214" class="Symbol">;</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a> <a id="7219" class="Symbol">=</a> <a id="7221" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7223" class="Symbol">)</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7229" href="Cubical.Foundations.HLevels.html#6919" class="Bound">x</a> <a id="7231" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a>
                 <a id="7250" class="Symbol">;</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a> <a id="7255" class="Symbol">=</a> <a id="7257" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7259" class="Symbol">)</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="Cubical.Foundations.HLevels.html#6913" class="Bound">h</a> <a id="7265" href="Cubical.Foundations.HLevels.html#6921" class="Bound">y</a> <a id="7267" href="Cubical.Foundations.HLevels.html#6956" class="Bound">r</a><a id="7268" class="Symbol">})</a>
       <a id="7278" class="Symbol">(</a><a id="7279" href="Cubical.Foundations.HLevels.html#6911" class="Bound">g</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Cubical.Foundations.HLevels.html#6915" class="Bound">grp</a> <a id="7286" class="Symbol">(</a><a id="7287" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7289" href="Cubical.Foundations.HLevels.html#6919" class="Bound">x</a><a id="7290" class="Symbol">)</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7295" href="Cubical.Foundations.HLevels.html#6921" class="Bound">y</a><a id="7296" class="Symbol">)</a> <a id="7298" class="Symbol">(</a><a id="7299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7304" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7306" href="Cubical.Foundations.HLevels.html#6923" class="Bound">p</a><a id="7307" class="Symbol">)</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7315" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a> <a id="7317" href="Cubical.Foundations.HLevels.html#6925" class="Bound">q</a><a id="7318" class="Symbol">)</a>
               <a id="7335" class="Symbol">(</a><a id="7336" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7341" class="Symbol">(</a><a id="7342" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7347" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7348" class="Symbol">)</a> <a id="7350" href="Cubical.Foundations.HLevels.html#6927" class="Bound">P</a><a id="7351" class="Symbol">)</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7365" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7366" class="Symbol">)</a> <a id="7368" href="Cubical.Foundations.HLevels.html#6929" class="Bound">Q</a><a id="7369" class="Symbol">)</a>
               <a id="7386" class="Symbol">(</a><a id="7387" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7398" class="Symbol">(</a><a id="7399" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7404" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7405" class="Symbol">))</a> <a id="7408" href="Cubical.Foundations.HLevels.html#6931" class="Bound">R</a><a id="7409" class="Symbol">)</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7429" href="Cubical.Foundations.HLevels.html#6909" class="Bound">f</a><a id="7430" class="Symbol">))</a> <a id="7433" href="Cubical.Foundations.HLevels.html#6933" class="Bound">S</a><a id="7434" class="Symbol">)</a> <a id="7436" href="Cubical.Foundations.HLevels.html#6935" class="Bound">i</a> <a id="7438" href="Cubical.Foundations.HLevels.html#6937" class="Bound">j</a> <a id="7440" href="Cubical.Foundations.HLevels.html#6939" class="Bound">k</a> <a id="7442" href="Cubical.Foundations.HLevels.html#6941" class="Bound">l</a><a id="7443" class="Symbol">))</a>

<a id="isOfHLevelRetract"></a><a id="7447" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a>
  <a id="7467" class="Symbol">:</a> <a id="7469" class="Symbol">(</a><a id="7470" href="Cubical.Foundations.HLevels.html#7470" class="Bound">n</a> <a id="7472" class="Symbol">:</a> <a id="7474" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7480" class="Symbol">)</a> <a id="7482" class="Symbol">{</a><a id="7483" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a> <a id="7485" class="Symbol">:</a> <a id="7487" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7492" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="7493" class="Symbol">}</a>
  <a id="7497" class="Symbol">(</a><a id="7498" href="Cubical.Foundations.HLevels.html#7498" class="Bound">f</a> <a id="7500" class="Symbol">:</a> <a id="7502" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="7504" class="Symbol">→</a> <a id="7506" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a><a id="7507" class="Symbol">)</a> <a id="7509" class="Symbol">(</a><a id="7510" href="Cubical.Foundations.HLevels.html#7510" class="Bound">g</a> <a id="7512" class="Symbol">:</a> <a id="7514" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a> <a id="7516" class="Symbol">→</a> <a id="7518" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7519" class="Symbol">)</a>
  <a id="7523" class="Symbol">(</a><a id="7524" href="Cubical.Foundations.HLevels.html#7524" class="Bound">h</a> <a id="7526" class="Symbol">:</a> <a id="7528" class="Symbol">(</a><a id="7529" href="Cubical.Foundations.HLevels.html#7529" class="Bound">x</a> <a id="7531" class="Symbol">:</a> <a id="7533" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7534" class="Symbol">)</a> <a id="7536" class="Symbol">→</a> <a id="7538" href="Cubical.Foundations.HLevels.html#7510" class="Bound">g</a> <a id="7540" class="Symbol">(</a><a id="7541" href="Cubical.Foundations.HLevels.html#7498" class="Bound">f</a> <a id="7543" href="Cubical.Foundations.HLevels.html#7529" class="Bound">x</a><a id="7544" class="Symbol">)</a> <a id="7546" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7548" href="Cubical.Foundations.HLevels.html#7529" class="Bound">x</a><a id="7549" class="Symbol">)</a>
  <a id="7553" class="Symbol">→</a> <a id="7555" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7566" href="Cubical.Foundations.HLevels.html#7470" class="Bound">n</a> <a id="7568" href="Cubical.Foundations.HLevels.html#7483" class="Bound">B</a> <a id="7570" class="Symbol">→</a> <a id="7572" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7583" href="Cubical.Foundations.HLevels.html#7470" class="Bound">n</a> <a id="7585" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="7587" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7605" class="Number">0</a> <a id="7607" class="Symbol">=</a> <a id="7609" href="Cubical.Foundations.HLevels.html#5390" class="Function">isContrRetract</a>
<a id="7624" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7642" class="Number">1</a> <a id="7644" class="Symbol">=</a> <a id="7646" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
<a id="7660" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7678" class="Number">2</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Cubical.Foundations.HLevels.html#5855" class="Function">isSetRetract</a>
<a id="7695" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7713" class="Number">3</a> <a id="7715" class="Symbol">=</a> <a id="7717" href="Cubical.Foundations.HLevels.html#6227" class="Function">isGroupoidRetract</a>
<a id="7735" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7753" class="Number">4</a> <a id="7755" class="Symbol">=</a> <a id="7757" href="Cubical.Foundations.HLevels.html#6764" class="Function">is2GroupoidRetract</a>
<a id="7776" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7794" class="Symbol">(</a><a id="7795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7809" class="Symbol">(</a><a id="7810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7814" class="Symbol">(</a><a id="7815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7819" href="Cubical.Foundations.HLevels.html#7819" class="Bound">n</a><a id="7820" class="Symbol">)))))</a> <a id="7826" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="7828" href="Cubical.Foundations.HLevels.html#7828" class="Bound">g</a> <a id="7830" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="7832" href="Cubical.Foundations.HLevels.html#7832" class="Bound">ofLevel</a> <a id="7840" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a> <a id="7842" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a> <a id="7844" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a> <a id="7846" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a> <a id="7848" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a> <a id="7850" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a> <a id="7852" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a> <a id="7854" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a> <a id="7856" class="Symbol">=</a>
  <a id="7860" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7883" href="Cubical.Foundations.HLevels.html#7819" class="Bound">n</a><a id="7884" class="Symbol">)</a> <a id="7886" class="Symbol">(</a><a id="7887" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7898" class="Symbol">(</a><a id="7899" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7910" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="7911" class="Symbol">))))</a>
                    <a id="7936" class="Symbol">(λ</a> <a id="7939" href="Cubical.Foundations.HLevels.html#7939" class="Bound">s</a> <a id="7941" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="7943" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="7945" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="7947" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a> <a id="7949" class="Symbol">→</a>
                      <a id="7973" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7979" class="Symbol">(λ</a> <a id="7982" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a> <a id="7984" class="Symbol">→</a> <a id="7986" class="Symbol">λ</a> <a id="7988" class="Symbol">{</a> <a id="7990" class="Symbol">(</a><a id="7991" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="7993" class="Symbol">=</a> <a id="7995" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7997" class="Symbol">)</a> <a id="7999" class="Symbol">→</a> <a id="8001" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a> <a id="8006" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8008" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8010" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8011" class="Symbol">)</a> <a id="8013" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8052" class="Symbol">;</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="8057" class="Symbol">=</a> <a id="8059" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8067" class="Symbol">(</a><a id="8068" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a> <a id="8070" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8072" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8074" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8075" class="Symbol">)</a> <a id="8077" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8116" class="Symbol">;</a> <a id="8118" class="Symbol">(</a><a id="8119" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8121" class="Symbol">=</a> <a id="8123" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8125" class="Symbol">)</a> <a id="8127" class="Symbol">→</a> <a id="8129" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8131" class="Symbol">(</a><a id="8132" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a> <a id="8134" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8136" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8137" class="Symbol">)</a> <a id="8139" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8178" class="Symbol">;</a> <a id="8180" class="Symbol">(</a><a id="8181" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8183" class="Symbol">=</a> <a id="8185" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8187" class="Symbol">)</a> <a id="8189" class="Symbol">→</a> <a id="8191" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a> <a id="8196" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8198" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8199" class="Symbol">)</a> <a id="8201" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8240" class="Symbol">;</a> <a id="8242" class="Symbol">(</a><a id="8243" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8245" class="Symbol">=</a> <a id="8247" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8249" class="Symbol">)</a> <a id="8251" class="Symbol">→</a> <a id="8253" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a> <a id="8258" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8259" class="Symbol">)</a> <a id="8261" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8300" class="Symbol">;</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8305" class="Symbol">=</a> <a id="8307" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8309" class="Symbol">)</a> <a id="8311" class="Symbol">→</a> <a id="8313" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a> <a id="8318" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8319" class="Symbol">)</a> <a id="8321" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8360" class="Symbol">;</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8369" class="Symbol">)</a> <a id="8371" class="Symbol">→</a> <a id="8373" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8375" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a> <a id="8377" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a>
                                     <a id="8416" class="Symbol">;</a> <a id="8418" class="Symbol">(</a><a id="8419" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8425" class="Symbol">)</a> <a id="8427" class="Symbol">→</a> <a id="8429" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8431" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a> <a id="8433" href="Cubical.Foundations.HLevels.html#7982" class="Bound">r</a><a id="8434" class="Symbol">})</a>
                            <a id="8465" class="Symbol">(</a><a id="8466" href="Cubical.Foundations.HLevels.html#7828" class="Bound">g</a> <a id="8468" class="Symbol">(</a><a id="8469" href="Cubical.Foundations.HLevels.html#7939" class="Bound">s</a> <a id="8471" href="Cubical.Foundations.HLevels.html#7941" class="Bound">i</a> <a id="8473" href="Cubical.Foundations.HLevels.html#7943" class="Bound">j</a> <a id="8475" href="Cubical.Foundations.HLevels.html#7945" class="Bound">k</a> <a id="8477" href="Cubical.Foundations.HLevels.html#7947" class="Bound">l</a><a id="8478" class="Symbol">)))</a>
                    <a id="8502" class="Symbol">(λ</a> <a id="8505" href="Cubical.Foundations.HLevels.html#8505" class="Bound">s</a> <a id="8507" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8509" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8511" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8513" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8515" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a> <a id="8517" class="Symbol">→</a>
                    <a id="8539" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="8545" class="Symbol">(λ</a> <a id="8548" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a> <a id="8550" class="Symbol">→</a> <a id="8552" class="Symbol">λ</a> <a id="8554" class="Symbol">{</a> <a id="8556" class="Symbol">(</a><a id="8557" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8559" class="Symbol">=</a> <a id="8561" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8563" class="Symbol">)</a> <a id="8565" class="Symbol">→</a> <a id="8567" href="Cubical.Foundations.HLevels.html#8505" class="Bound">s</a> <a id="8569" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8571" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8573" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8575" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a>
                                   <a id="8612" class="Symbol">;</a> <a id="8614" class="Symbol">(</a><a id="8615" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8617" class="Symbol">=</a> <a id="8619" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8621" class="Symbol">)</a> <a id="8623" class="Symbol">→</a> <a id="8625" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8627" class="Symbol">(</a><a id="8628" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a> <a id="8630" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8632" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8634" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8635" class="Symbol">)</a> <a id="8637" class="Symbol">(</a><a id="8638" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8640" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8642" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8643" class="Symbol">)</a>
                                   <a id="8680" class="Symbol">;</a> <a id="8682" class="Symbol">(</a><a id="8683" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="8685" class="Symbol">=</a> <a id="8687" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8689" class="Symbol">)</a> <a id="8691" class="Symbol">→</a> <a id="8693" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8695" class="Symbol">(</a><a id="8696" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a> <a id="8698" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8700" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8702" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8703" class="Symbol">)</a> <a id="8705" class="Symbol">(</a><a id="8706" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8708" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8710" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8711" class="Symbol">)</a>
                                   <a id="8748" class="Symbol">;</a> <a id="8750" class="Symbol">(</a><a id="8751" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8753" class="Symbol">=</a> <a id="8755" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8757" class="Symbol">)</a> <a id="8759" class="Symbol">→</a> <a id="8761" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8763" class="Symbol">(</a><a id="8764" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a> <a id="8766" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8768" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8769" class="Symbol">)</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8774" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8776" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8777" class="Symbol">)</a>
                                   <a id="8814" class="Symbol">;</a> <a id="8816" class="Symbol">(</a><a id="8817" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="8819" class="Symbol">=</a> <a id="8821" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8823" class="Symbol">)</a> <a id="8825" class="Symbol">→</a> <a id="8827" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8829" class="Symbol">(</a><a id="8830" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a> <a id="8832" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8834" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8835" class="Symbol">)</a> <a id="8837" class="Symbol">(</a><a id="8838" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8840" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8842" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8843" class="Symbol">)</a>
                                   <a id="8880" class="Symbol">;</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8885" class="Symbol">=</a> <a id="8887" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8889" class="Symbol">)</a> <a id="8891" class="Symbol">→</a> <a id="8893" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8895" class="Symbol">(</a><a id="8896" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a> <a id="8898" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8899" class="Symbol">)</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8904" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8906" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8907" class="Symbol">)</a>
                                   <a id="8944" class="Symbol">;</a> <a id="8946" class="Symbol">(</a><a id="8947" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="8949" class="Symbol">=</a> <a id="8951" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8953" class="Symbol">)</a> <a id="8955" class="Symbol">→</a> <a id="8957" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="8959" class="Symbol">(</a><a id="8960" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a> <a id="8962" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="8963" class="Symbol">)</a> <a id="8965" class="Symbol">(</a><a id="8966" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="8968" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8970" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="8971" class="Symbol">)</a>
                                   <a id="9008" class="Symbol">;</a> <a id="9010" class="Symbol">(</a><a id="9011" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a> <a id="9013" class="Symbol">=</a> <a id="9015" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9017" class="Symbol">)</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="9023" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a> <a id="9025" class="Symbol">(</a><a id="9026" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="9028" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9030" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="9031" class="Symbol">)</a>
                                   <a id="9068" class="Symbol">;</a> <a id="9070" class="Symbol">(</a><a id="9071" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a> <a id="9073" class="Symbol">=</a> <a id="9075" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9077" class="Symbol">)</a> <a id="9079" class="Symbol">→</a> <a id="9081" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="9083" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a> <a id="9088" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9090" href="Cubical.Foundations.HLevels.html#8548" class="Bound">n</a><a id="9091" class="Symbol">)</a> <a id="9093" class="Symbol">})</a>
                          <a id="9122" class="Symbol">(</a><a id="9123" href="Cubical.Foundations.HLevels.html#7830" class="Bound">h</a> <a id="9125" class="Symbol">(</a><a id="9126" href="Cubical.Foundations.HLevels.html#8505" class="Bound">s</a> <a id="9128" href="Cubical.Foundations.HLevels.html#8509" class="Bound">j</a> <a id="9130" href="Cubical.Foundations.HLevels.html#8511" class="Bound">k</a> <a id="9132" href="Cubical.Foundations.HLevels.html#8513" class="Bound">l</a> <a id="9134" href="Cubical.Foundations.HLevels.html#8515" class="Bound">m</a><a id="9135" class="Symbol">)</a> <a id="9137" href="Cubical.Foundations.HLevels.html#8507" class="Bound">i</a><a id="9138" class="Symbol">))</a>
                    <a id="9161" class="Symbol">(</a><a id="9162" href="Cubical.Foundations.HLevels.html#7832" class="Bound">ofLevel</a> <a id="9170" class="Symbol">(</a><a id="9171" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9173" href="Cubical.Foundations.HLevels.html#7840" class="Bound">x</a><a id="9174" class="Symbol">)</a> <a id="9176" class="Symbol">(</a><a id="9177" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9179" href="Cubical.Foundations.HLevels.html#7842" class="Bound">y</a><a id="9180" class="Symbol">)</a>
                             <a id="9211" class="Symbol">(</a><a id="9212" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9217" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9219" href="Cubical.Foundations.HLevels.html#7844" class="Bound">p</a><a id="9220" class="Symbol">)</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9228" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a> <a id="9230" href="Cubical.Foundations.HLevels.html#7846" class="Bound">q</a><a id="9231" class="Symbol">)</a>
                             <a id="9262" class="Symbol">(</a><a id="9263" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9268" class="Symbol">(</a><a id="9269" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9274" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9275" class="Symbol">)</a> <a id="9277" href="Cubical.Foundations.HLevels.html#7848" class="Bound">P</a><a id="9278" class="Symbol">)</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9292" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Foundations.HLevels.html#7850" class="Bound">Q</a><a id="9296" class="Symbol">)</a>
                             <a id="9327" class="Symbol">(</a><a id="9328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9339" class="Symbol">(</a><a id="9340" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9345" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9346" class="Symbol">))</a> <a id="9349" href="Cubical.Foundations.HLevels.html#7852" class="Bound">R</a><a id="9350" class="Symbol">)</a> <a id="9352" class="Symbol">(</a><a id="9353" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9358" class="Symbol">(</a><a id="9359" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9370" href="Cubical.Foundations.HLevels.html#7826" class="Bound">f</a><a id="9371" class="Symbol">))</a> <a id="9374" href="Cubical.Foundations.HLevels.html#7854" class="Bound">S</a><a id="9375" class="Symbol">))</a>

<a id="isOfHLevelRetractFromIso"></a><a id="9379" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="9404" class="Symbol">:</a> <a id="9406" class="Symbol">{</a><a id="9407" href="Cubical.Foundations.HLevels.html#9407" class="Bound">A</a> <a id="9409" class="Symbol">:</a> <a id="9411" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9416" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="9417" class="Symbol">}</a> <a id="9419" class="Symbol">{</a><a id="9420" href="Cubical.Foundations.HLevels.html#9420" class="Bound">B</a> <a id="9422" class="Symbol">:</a> <a id="9424" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9429" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="9431" class="Symbol">}</a> <a id="9433" class="Symbol">(</a><a id="9434" href="Cubical.Foundations.HLevels.html#9434" class="Bound">n</a> <a id="9436" class="Symbol">:</a> <a id="9438" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="9444" class="Symbol">)</a> <a id="9446" class="Symbol">→</a> <a id="9448" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9452" href="Cubical.Foundations.HLevels.html#9407" class="Bound">A</a> <a id="9454" href="Cubical.Foundations.HLevels.html#9420" class="Bound">B</a> <a id="9456" class="Symbol">→</a> <a id="9458" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9469" href="Cubical.Foundations.HLevels.html#9434" class="Bound">n</a> <a id="9471" href="Cubical.Foundations.HLevels.html#9420" class="Bound">B</a> <a id="9473" class="Symbol">→</a> <a id="9475" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9486" href="Cubical.Foundations.HLevels.html#9434" class="Bound">n</a> <a id="9488" href="Cubical.Foundations.HLevels.html#9407" class="Bound">A</a>
<a id="9490" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="9515" href="Cubical.Foundations.HLevels.html#9515" class="Bound">n</a> <a id="9517" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a> <a id="9519" href="Cubical.Foundations.HLevels.html#9519" class="Bound">hlev</a> <a id="9524" class="Symbol">=</a> <a id="9526" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="9544" href="Cubical.Foundations.HLevels.html#9515" class="Bound">n</a> <a id="9546" class="Symbol">(</a><a id="9547" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9555" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a><a id="9556" class="Symbol">)</a> <a id="9558" class="Symbol">(</a><a id="9559" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9567" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a><a id="9568" class="Symbol">)</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9579" href="Cubical.Foundations.HLevels.html#9517" class="Bound">e</a><a id="9580" class="Symbol">)</a> <a id="9582" href="Cubical.Foundations.HLevels.html#9519" class="Bound">hlev</a>

<a id="isOfHLevelRespectEquiv"></a><a id="9588" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="9611" class="Symbol">:</a> <a id="9613" class="Symbol">{</a><a id="9614" href="Cubical.Foundations.HLevels.html#9614" class="Bound">A</a> <a id="9616" class="Symbol">:</a> <a id="9618" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9623" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="9624" class="Symbol">}</a> <a id="9626" class="Symbol">{</a><a id="9627" href="Cubical.Foundations.HLevels.html#9627" class="Bound">B</a> <a id="9629" class="Symbol">:</a> <a id="9631" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9636" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="9638" class="Symbol">}</a> <a id="9640" class="Symbol">→</a> <a id="9642" class="Symbol">(</a><a id="9643" href="Cubical.Foundations.HLevels.html#9643" class="Bound">n</a> <a id="9645" class="Symbol">:</a> <a id="9647" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="9653" class="Symbol">)</a> <a id="9655" class="Symbol">→</a> <a id="9657" href="Cubical.Foundations.HLevels.html#9614" class="Bound">A</a> <a id="9659" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9661" href="Cubical.Foundations.HLevels.html#9627" class="Bound">B</a> <a id="9663" class="Symbol">→</a> <a id="9665" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9676" href="Cubical.Foundations.HLevels.html#9643" class="Bound">n</a> <a id="9678" href="Cubical.Foundations.HLevels.html#9614" class="Bound">A</a> <a id="9680" class="Symbol">→</a> <a id="9682" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9693" href="Cubical.Foundations.HLevels.html#9643" class="Bound">n</a> <a id="9695" href="Cubical.Foundations.HLevels.html#9627" class="Bound">B</a>
<a id="9697" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="9720" href="Cubical.Foundations.HLevels.html#9720" class="Bound">n</a> <a id="9722" href="Cubical.Foundations.HLevels.html#9722" class="Bound">eq</a> <a id="9725" class="Symbol">=</a> <a id="9727" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="9745" href="Cubical.Foundations.HLevels.html#9720" class="Bound">n</a> <a id="9747" class="Symbol">(</a><a id="9748" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9754" href="Cubical.Foundations.HLevels.html#9722" class="Bound">eq</a><a id="9756" class="Symbol">)</a> <a id="9758" class="Symbol">(</a><a id="9759" href="Cubical.Foundations.HLevels.html#9722" class="Bound">eq</a> <a id="9762" class="Symbol">.</a><a id="9763" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9766" class="Symbol">)</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9775" href="Cubical.Foundations.HLevels.html#9722" class="Bound">eq</a><a id="9777" class="Symbol">)</a>

<a id="isContrRetractOfConstFun"></a><a id="9780" href="Cubical.Foundations.HLevels.html#9780" class="Function">isContrRetractOfConstFun</a> <a id="9805" class="Symbol">:</a> <a id="9807" class="Symbol">{</a><a id="9808" href="Cubical.Foundations.HLevels.html#9808" class="Bound">A</a> <a id="9810" class="Symbol">:</a> <a id="9812" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9817" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="9818" class="Symbol">}</a> <a id="9820" class="Symbol">{</a><a id="9821" href="Cubical.Foundations.HLevels.html#9821" class="Bound">B</a> <a id="9823" class="Symbol">:</a> <a id="9825" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9830" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="9832" class="Symbol">}</a> <a id="9834" class="Symbol">(</a><a id="9835" href="Cubical.Foundations.HLevels.html#9835" class="Bound">b₀</a> <a id="9838" class="Symbol">:</a> <a id="9840" href="Cubical.Foundations.HLevels.html#9821" class="Bound">B</a><a id="9841" class="Symbol">)</a>
   <a id="9846" class="Symbol">→</a> <a id="9848" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9851" href="Cubical.Foundations.HLevels.html#9851" class="Bound">f</a> <a id="9853" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9855" class="Symbol">(</a><a id="9856" href="Cubical.Foundations.HLevels.html#9821" class="Bound">B</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Cubical.Foundations.HLevels.html#9808" class="Bound">A</a><a id="9861" class="Symbol">)</a> <a id="9863" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9865" class="Symbol">((</a><a id="9867" href="Cubical.Foundations.HLevels.html#9867" class="Bound">x</a> <a id="9869" class="Symbol">:</a> <a id="9871" href="Cubical.Foundations.HLevels.html#9808" class="Bound">A</a><a id="9872" class="Symbol">)</a> <a id="9874" class="Symbol">→</a> <a id="9876" class="Symbol">(</a><a id="9877" href="Cubical.Foundations.HLevels.html#9851" class="Bound">f</a> <a id="9879" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9881" class="Symbol">(λ</a> <a id="9884" href="Cubical.Foundations.HLevels.html#9884" class="Bound">_</a> <a id="9886" class="Symbol">→</a> <a id="9888" href="Cubical.Foundations.HLevels.html#9835" class="Bound">b₀</a><a id="9890" class="Symbol">))</a> <a id="9893" href="Cubical.Foundations.HLevels.html#9867" class="Bound">x</a> <a id="9895" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9897" href="Cubical.Foundations.HLevels.html#9867" class="Bound">x</a><a id="9898" class="Symbol">)</a>
   <a id="9903" class="Symbol">→</a> <a id="9905" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9913" href="Cubical.Foundations.HLevels.html#9808" class="Bound">A</a>
<a id="9915" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9919" class="Symbol">(</a><a id="9920" href="Cubical.Foundations.HLevels.html#9780" class="Function">isContrRetractOfConstFun</a> <a id="9945" href="Cubical.Foundations.HLevels.html#9945" class="Bound">b₀</a> <a id="9948" href="Cubical.Foundations.HLevels.html#9948" class="Bound">ret</a><a id="9951" class="Symbol">)</a> <a id="9953" class="Symbol">=</a> <a id="9955" href="Cubical.Foundations.HLevels.html#9948" class="Bound">ret</a> <a id="9959" class="Symbol">.</a><a id="9960" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9964" href="Cubical.Foundations.HLevels.html#9945" class="Bound">b₀</a>
<a id="9967" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Cubical.Foundations.HLevels.html#9780" class="Function">isContrRetractOfConstFun</a> <a id="9997" href="Cubical.Foundations.HLevels.html#9997" class="Bound">b₀</a> <a id="10000" href="Cubical.Foundations.HLevels.html#10000" class="Bound">ret</a><a id="10003" class="Symbol">)</a> <a id="10005" href="Cubical.Foundations.HLevels.html#10005" class="Bound">y</a> <a id="10007" class="Symbol">=</a> <a id="10009" href="Cubical.Foundations.HLevels.html#10000" class="Bound">ret</a> <a id="10013" class="Symbol">.</a><a id="10014" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10018" href="Cubical.Foundations.HLevels.html#10005" class="Bound">y</a>

<a id="10021" class="Comment">-- h-level of dependent path types</a>

<a id="isOfHLevelPathP&#39;"></a><a id="10057" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="10074" class="Symbol">:</a> <a id="10076" class="Symbol">{</a><a id="10077" href="Cubical.Foundations.HLevels.html#10077" class="Bound">A</a> <a id="10079" class="Symbol">:</a> <a id="10081" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10083" class="Symbol">→</a> <a id="10085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10090" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10091" class="Symbol">}</a> <a id="10093" class="Symbol">(</a><a id="10094" href="Cubical.Foundations.HLevels.html#10094" class="Bound">n</a> <a id="10096" class="Symbol">:</a> <a id="10098" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10104" class="Symbol">)</a>
                   <a id="10125" class="Symbol">→</a> <a id="10127" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10138" class="Symbol">(</a><a id="10139" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10143" href="Cubical.Foundations.HLevels.html#10094" class="Bound">n</a><a id="10144" class="Symbol">)</a> <a id="10146" class="Symbol">(</a><a id="10147" href="Cubical.Foundations.HLevels.html#10077" class="Bound">A</a> <a id="10149" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10151" class="Symbol">)</a>
                   <a id="10172" class="Symbol">→</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Cubical.Foundations.HLevels.html#10175" class="Bound">x</a> <a id="10177" class="Symbol">:</a> <a id="10179" href="Cubical.Foundations.HLevels.html#10077" class="Bound">A</a> <a id="10181" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10183" class="Symbol">)</a> <a id="10185" class="Symbol">(</a><a id="10186" href="Cubical.Foundations.HLevels.html#10186" class="Bound">y</a> <a id="10188" class="Symbol">:</a> <a id="10190" href="Cubical.Foundations.HLevels.html#10077" class="Bound">A</a> <a id="10192" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10194" class="Symbol">)</a> <a id="10196" class="Symbol">→</a> <a id="10198" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10209" href="Cubical.Foundations.HLevels.html#10094" class="Bound">n</a> <a id="10211" class="Symbol">(</a><a id="10212" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10218" href="Cubical.Foundations.HLevels.html#10077" class="Bound">A</a> <a id="10220" href="Cubical.Foundations.HLevels.html#10175" class="Bound">x</a> <a id="10222" href="Cubical.Foundations.HLevels.html#10186" class="Bound">y</a><a id="10223" class="Symbol">)</a>
<a id="10225" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="10242" class="Symbol">{</a><a id="10243" class="Argument">A</a> <a id="10245" class="Symbol">=</a> <a id="10247" href="Cubical.Foundations.HLevels.html#10247" class="Bound">A</a><a id="10248" class="Symbol">}</a> <a id="10250" href="Cubical.Foundations.HLevels.html#10250" class="Bound">n</a> <a id="10252" href="Cubical.Foundations.HLevels.html#10252" class="Bound">h</a> <a id="10254" href="Cubical.Foundations.HLevels.html#10254" class="Bound">x</a> <a id="10256" href="Cubical.Foundations.HLevels.html#10256" class="Bound">y</a> <a id="10258" class="Symbol">=</a>
  <a id="10262" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="10287" href="Cubical.Foundations.HLevels.html#10250" class="Bound">n</a> <a id="10289" class="Symbol">(</a><a id="10290" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="10303" class="Symbol">_</a> <a id="10305" href="Cubical.Foundations.HLevels.html#10254" class="Bound">x</a> <a id="10307" href="Cubical.Foundations.HLevels.html#10256" class="Bound">y</a><a id="10308" class="Symbol">)</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="10327" href="Cubical.Foundations.HLevels.html#10250" class="Bound">n</a> <a id="10329" href="Cubical.Foundations.HLevels.html#10252" class="Bound">h</a> <a id="10331" class="Symbol">_</a> <a id="10333" class="Symbol">_)</a>

<a id="isOfHLevelPathP"></a><a id="10337" href="Cubical.Foundations.HLevels.html#10337" class="Function">isOfHLevelPathP</a> <a id="10353" class="Symbol">:</a> <a id="10355" class="Symbol">{</a><a id="10356" href="Cubical.Foundations.HLevels.html#10356" class="Bound">A</a> <a id="10358" class="Symbol">:</a> <a id="10360" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10362" class="Symbol">→</a> <a id="10364" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10369" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10370" class="Symbol">}</a> <a id="10372" class="Symbol">(</a><a id="10373" href="Cubical.Foundations.HLevels.html#10373" class="Bound">n</a> <a id="10375" class="Symbol">:</a> <a id="10377" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10383" class="Symbol">)</a>
                  <a id="10403" class="Symbol">→</a> <a id="10405" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10416" href="Cubical.Foundations.HLevels.html#10373" class="Bound">n</a> <a id="10418" class="Symbol">(</a><a id="10419" href="Cubical.Foundations.HLevels.html#10356" class="Bound">A</a> <a id="10421" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10423" class="Symbol">)</a>
                  <a id="10443" class="Symbol">→</a> <a id="10445" class="Symbol">(</a><a id="10446" href="Cubical.Foundations.HLevels.html#10446" class="Bound">x</a> <a id="10448" class="Symbol">:</a> <a id="10450" href="Cubical.Foundations.HLevels.html#10356" class="Bound">A</a> <a id="10452" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10454" class="Symbol">)</a> <a id="10456" class="Symbol">(</a><a id="10457" href="Cubical.Foundations.HLevels.html#10457" class="Bound">y</a> <a id="10459" class="Symbol">:</a> <a id="10461" href="Cubical.Foundations.HLevels.html#10356" class="Bound">A</a> <a id="10463" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10465" class="Symbol">)</a> <a id="10467" class="Symbol">→</a> <a id="10469" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10480" href="Cubical.Foundations.HLevels.html#10373" class="Bound">n</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10489" href="Cubical.Foundations.HLevels.html#10356" class="Bound">A</a> <a id="10491" href="Cubical.Foundations.HLevels.html#10446" class="Bound">x</a> <a id="10493" href="Cubical.Foundations.HLevels.html#10457" class="Bound">y</a><a id="10494" class="Symbol">)</a>
<a id="10496" href="Cubical.Foundations.HLevels.html#10337" class="Function">isOfHLevelPathP</a> <a id="10512" class="Symbol">{</a><a id="10513" class="Argument">A</a> <a id="10515" class="Symbol">=</a> <a id="10517" href="Cubical.Foundations.HLevels.html#10517" class="Bound">A</a><a id="10518" class="Symbol">}</a> <a id="10520" href="Cubical.Foundations.HLevels.html#10520" class="Bound">n</a> <a id="10522" href="Cubical.Foundations.HLevels.html#10522" class="Bound">h</a> <a id="10524" href="Cubical.Foundations.HLevels.html#10524" class="Bound">x</a> <a id="10526" href="Cubical.Foundations.HLevels.html#10526" class="Bound">y</a> <a id="10528" class="Symbol">=</a>
  <a id="10532" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="10557" href="Cubical.Foundations.HLevels.html#10520" class="Bound">n</a> <a id="10559" class="Symbol">(</a><a id="10560" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="10573" class="Symbol">_</a> <a id="10575" href="Cubical.Foundations.HLevels.html#10524" class="Bound">x</a> <a id="10577" href="Cubical.Foundations.HLevels.html#10526" class="Bound">y</a><a id="10578" class="Symbol">)</a> <a id="10580" class="Symbol">(</a><a id="10581" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10596" href="Cubical.Foundations.HLevels.html#10520" class="Bound">n</a> <a id="10598" href="Cubical.Foundations.HLevels.html#10522" class="Bound">h</a> <a id="10600" class="Symbol">_</a> <a id="10602" class="Symbol">_)</a>

<a id="10606" class="Comment">-- Fillers for cubes from h-level</a>

<a id="isSet→SquareP"></a><a id="10641" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="10655" class="Symbol">:</a>
  <a id="10659" class="Symbol">{</a><a id="10660" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10662" class="Symbol">:</a> <a id="10664" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10666" class="Symbol">→</a> <a id="10668" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10670" class="Symbol">→</a> <a id="10672" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10677" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10678" class="Symbol">}</a>
  <a id="10682" class="Symbol">(</a><a id="10683" href="Cubical.Foundations.HLevels.html#10683" class="Bound">isSet</a> <a id="10689" class="Symbol">:</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Cubical.Foundations.HLevels.html#10692" class="Bound">i</a> <a id="10694" href="Cubical.Foundations.HLevels.html#10694" class="Bound">j</a> <a id="10696" class="Symbol">:</a> <a id="10698" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="10699" class="Symbol">)</a> <a id="10701" class="Symbol">→</a> <a id="10703" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10709" class="Symbol">(</a><a id="10710" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10712" href="Cubical.Foundations.HLevels.html#10692" class="Bound">i</a> <a id="10714" href="Cubical.Foundations.HLevels.html#10694" class="Bound">j</a><a id="10715" class="Symbol">))</a>
  <a id="10720" class="Symbol">{</a><a id="10721" href="Cubical.Foundations.HLevels.html#10721" class="Bound">a₀₀</a> <a id="10725" class="Symbol">:</a> <a id="10727" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10729" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10732" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10734" class="Symbol">}</a> <a id="10736" class="Symbol">{</a><a id="10737" href="Cubical.Foundations.HLevels.html#10737" class="Bound">a₀₁</a> <a id="10741" class="Symbol">:</a> <a id="10743" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10745" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10748" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10750" class="Symbol">}</a> <a id="10752" class="Symbol">(</a><a id="10753" href="Cubical.Foundations.HLevels.html#10753" class="Bound">a₀₋</a> <a id="10757" class="Symbol">:</a> <a id="10759" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10765" class="Symbol">(λ</a> <a id="10768" href="Cubical.Foundations.HLevels.html#10768" class="Bound">j</a> <a id="10770" class="Symbol">→</a> <a id="10772" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10774" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="10777" href="Cubical.Foundations.HLevels.html#10768" class="Bound">j</a><a id="10778" class="Symbol">)</a> <a id="10780" href="Cubical.Foundations.HLevels.html#10721" class="Bound">a₀₀</a> <a id="10784" href="Cubical.Foundations.HLevels.html#10737" class="Bound">a₀₁</a><a id="10787" class="Symbol">)</a>
  <a id="10791" class="Symbol">{</a><a id="10792" href="Cubical.Foundations.HLevels.html#10792" class="Bound">a₁₀</a> <a id="10796" class="Symbol">:</a> <a id="10798" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10800" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10803" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10805" class="Symbol">}</a> <a id="10807" class="Symbol">{</a><a id="10808" href="Cubical.Foundations.HLevels.html#10808" class="Bound">a₁₁</a> <a id="10812" class="Symbol">:</a> <a id="10814" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10816" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10819" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10821" class="Symbol">}</a> <a id="10823" class="Symbol">(</a><a id="10824" href="Cubical.Foundations.HLevels.html#10824" class="Bound">a₁₋</a> <a id="10828" class="Symbol">:</a> <a id="10830" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10836" class="Symbol">(λ</a> <a id="10839" href="Cubical.Foundations.HLevels.html#10839" class="Bound">j</a> <a id="10841" class="Symbol">→</a> <a id="10843" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10845" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="10848" href="Cubical.Foundations.HLevels.html#10839" class="Bound">j</a><a id="10849" class="Symbol">)</a> <a id="10851" href="Cubical.Foundations.HLevels.html#10792" class="Bound">a₁₀</a> <a id="10855" href="Cubical.Foundations.HLevels.html#10808" class="Bound">a₁₁</a><a id="10858" class="Symbol">)</a>
  <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Foundations.HLevels.html#10863" class="Bound">a₋₀</a> <a id="10867" class="Symbol">:</a> <a id="10869" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10875" class="Symbol">(λ</a> <a id="10878" href="Cubical.Foundations.HLevels.html#10878" class="Bound">i</a> <a id="10880" class="Symbol">→</a> <a id="10882" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10884" href="Cubical.Foundations.HLevels.html#10878" class="Bound">i</a> <a id="10886" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10888" class="Symbol">)</a> <a id="10890" href="Cubical.Foundations.HLevels.html#10721" class="Bound">a₀₀</a> <a id="10894" href="Cubical.Foundations.HLevels.html#10792" class="Bound">a₁₀</a><a id="10897" class="Symbol">)</a> <a id="10899" class="Symbol">(</a><a id="10900" href="Cubical.Foundations.HLevels.html#10900" class="Bound">a₋₁</a> <a id="10904" class="Symbol">:</a> <a id="10906" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10912" class="Symbol">(λ</a> <a id="10915" href="Cubical.Foundations.HLevels.html#10915" class="Bound">i</a> <a id="10917" class="Symbol">→</a> <a id="10919" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10921" href="Cubical.Foundations.HLevels.html#10915" class="Bound">i</a> <a id="10923" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10925" class="Symbol">)</a> <a id="10927" href="Cubical.Foundations.HLevels.html#10737" class="Bound">a₀₁</a> <a id="10931" href="Cubical.Foundations.HLevels.html#10808" class="Bound">a₁₁</a><a id="10934" class="Symbol">)</a>
  <a id="10938" class="Symbol">→</a> <a id="10940" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="10948" href="Cubical.Foundations.HLevels.html#10660" class="Bound">A</a> <a id="10950" href="Cubical.Foundations.HLevels.html#10753" class="Bound">a₀₋</a> <a id="10954" href="Cubical.Foundations.HLevels.html#10824" class="Bound">a₁₋</a> <a id="10958" href="Cubical.Foundations.HLevels.html#10863" class="Bound">a₋₀</a> <a id="10962" href="Cubical.Foundations.HLevels.html#10900" class="Bound">a₋₁</a>
<a id="10966" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="10980" href="Cubical.Foundations.HLevels.html#10980" class="Bound">isset</a> <a id="10986" href="Cubical.Foundations.HLevels.html#10986" class="Bound">a₀₋</a> <a id="10990" href="Cubical.Foundations.HLevels.html#10990" class="Bound">a₁₋</a> <a id="10994" href="Cubical.Foundations.HLevels.html#10994" class="Bound">a₋₀</a> <a id="10998" href="Cubical.Foundations.HLevels.html#10998" class="Bound">a₋₁</a> <a id="11002" class="Symbol">=</a>
  <a id="11006" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11019" class="Symbol">_</a> <a id="11021" class="Symbol">_</a> <a id="11023" class="Symbol">_</a> <a id="11025" class="Symbol">.</a><a id="11026" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11034" class="Symbol">(</a><a id="11035" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="11052" class="Number">1</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Cubical.Foundations.HLevels.html#10980" class="Bound">isset</a> <a id="11061" class="Symbol">_</a> <a id="11063" class="Symbol">_)</a> <a id="11066" class="Symbol">_</a> <a id="11068" class="Symbol">_</a> <a id="11070" class="Symbol">_</a> <a id="11072" class="Symbol">_</a> <a id="11074" class="Symbol">)</a>

<a id="isGroupoid→isGroupoid&#39;"></a><a id="11077" href="Cubical.Foundations.HLevels.html#11077" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="11100" class="Symbol">:</a> <a id="11102" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="11113" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11115" class="Symbol">→</a> <a id="11117" href="Cubical.Foundations.Prelude.html#19018" class="Function">isGroupoid&#39;</a> <a id="11129" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="11131" href="Cubical.Foundations.HLevels.html#11077" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="11154" class="Symbol">{</a><a id="11155" class="Argument">A</a> <a id="11157" class="Symbol">=</a> <a id="11159" href="Cubical.Foundations.HLevels.html#11159" class="Bound">A</a><a id="11160" class="Symbol">}</a> <a id="11162" href="Cubical.Foundations.HLevels.html#11162" class="Bound">Agpd</a> <a id="11167" href="Cubical.Foundations.HLevels.html#11167" class="Bound">a₀₋₋</a> <a id="11172" href="Cubical.Foundations.HLevels.html#11172" class="Bound">a₁₋₋</a> <a id="11177" href="Cubical.Foundations.HLevels.html#11177" class="Bound">a₋₀₋</a> <a id="11182" href="Cubical.Foundations.HLevels.html#11182" class="Bound">a₋₁₋</a> <a id="11187" href="Cubical.Foundations.HLevels.html#11187" class="Bound">a₋₋₀</a> <a id="11192" href="Cubical.Foundations.HLevels.html#11192" class="Bound">a₋₋₁</a> <a id="11197" class="Symbol">=</a>
  <a id="11201" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11214" class="Symbol">(λ</a> <a id="11217" href="Cubical.Foundations.HLevels.html#11217" class="Bound">i</a> <a id="11219" class="Symbol">→</a> <a id="11221" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="11228" class="Symbol">(</a><a id="11229" href="Cubical.Foundations.HLevels.html#11177" class="Bound">a₋₀₋</a> <a id="11234" href="Cubical.Foundations.HLevels.html#11217" class="Bound">i</a><a id="11235" class="Symbol">)</a> <a id="11237" class="Symbol">(</a><a id="11238" href="Cubical.Foundations.HLevels.html#11182" class="Bound">a₋₁₋</a> <a id="11243" href="Cubical.Foundations.HLevels.html#11217" class="Bound">i</a><a id="11244" class="Symbol">)</a> <a id="11246" class="Symbol">(</a><a id="11247" href="Cubical.Foundations.HLevels.html#11187" class="Bound">a₋₋₀</a> <a id="11252" href="Cubical.Foundations.HLevels.html#11217" class="Bound">i</a><a id="11253" class="Symbol">)</a> <a id="11255" class="Symbol">(</a><a id="11256" href="Cubical.Foundations.HLevels.html#11192" class="Bound">a₋₋₁</a> <a id="11261" href="Cubical.Foundations.HLevels.html#11217" class="Bound">i</a><a id="11262" class="Symbol">))</a> <a id="11265" href="Cubical.Foundations.HLevels.html#11167" class="Bound">a₀₋₋</a> <a id="11270" href="Cubical.Foundations.HLevels.html#11172" class="Bound">a₁₋₋</a> <a id="11275" class="Symbol">.</a><a id="11276" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
    <a id="11288" class="Symbol">(</a><a id="11289" href="Cubical.Foundations.HLevels.html#11336" class="Function">isGroupoid→isPropSquare</a> <a id="11313" class="Symbol">_</a> <a id="11315" class="Symbol">_</a> <a id="11317" class="Symbol">_</a> <a id="11319" class="Symbol">_</a> <a id="11321" class="Symbol">_</a> <a id="11323" class="Symbol">_)</a>
  <a id="11328" class="Keyword">where</a>
  <a id="11336" href="Cubical.Foundations.HLevels.html#11336" class="Function">isGroupoid→isPropSquare</a> <a id="11360" class="Symbol">:</a>
    <a id="11366" class="Symbol">{</a><a id="11367" href="Cubical.Foundations.HLevels.html#11367" class="Bound">a₀₀</a> <a id="11371" href="Cubical.Foundations.HLevels.html#11371" class="Bound">a₀₁</a> <a id="11375" class="Symbol">:</a> <a id="11377" href="Cubical.Foundations.HLevels.html#11159" class="Bound">A</a><a id="11378" class="Symbol">}</a> <a id="11380" class="Symbol">(</a><a id="11381" href="Cubical.Foundations.HLevels.html#11381" class="Bound">a₀₋</a> <a id="11385" class="Symbol">:</a> <a id="11387" href="Cubical.Foundations.HLevels.html#11367" class="Bound">a₀₀</a> <a id="11391" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11393" href="Cubical.Foundations.HLevels.html#11371" class="Bound">a₀₁</a><a id="11396" class="Symbol">)</a>
    <a id="11402" class="Symbol">{</a><a id="11403" href="Cubical.Foundations.HLevels.html#11403" class="Bound">a₁₀</a> <a id="11407" href="Cubical.Foundations.HLevels.html#11407" class="Bound">a₁₁</a> <a id="11411" class="Symbol">:</a> <a id="11413" href="Cubical.Foundations.HLevels.html#11159" class="Bound">A</a><a id="11414" class="Symbol">}</a> <a id="11416" class="Symbol">(</a><a id="11417" href="Cubical.Foundations.HLevels.html#11417" class="Bound">a₁₋</a> <a id="11421" class="Symbol">:</a> <a id="11423" href="Cubical.Foundations.HLevels.html#11403" class="Bound">a₁₀</a> <a id="11427" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11429" href="Cubical.Foundations.HLevels.html#11407" class="Bound">a₁₁</a><a id="11432" class="Symbol">)</a>
    <a id="11438" class="Symbol">(</a><a id="11439" href="Cubical.Foundations.HLevels.html#11439" class="Bound">a₋₀</a> <a id="11443" class="Symbol">:</a> <a id="11445" href="Cubical.Foundations.HLevels.html#11367" class="Bound">a₀₀</a> <a id="11449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11451" href="Cubical.Foundations.HLevels.html#11403" class="Bound">a₁₀</a><a id="11454" class="Symbol">)</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Cubical.Foundations.HLevels.html#11457" class="Bound">a₋₁</a> <a id="11461" class="Symbol">:</a> <a id="11463" href="Cubical.Foundations.HLevels.html#11371" class="Bound">a₀₁</a> <a id="11467" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11469" href="Cubical.Foundations.HLevels.html#11407" class="Bound">a₁₁</a><a id="11472" class="Symbol">)</a>
    <a id="11478" class="Symbol">→</a> <a id="11480" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11487" class="Symbol">(</a><a id="11488" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="11495" href="Cubical.Foundations.HLevels.html#11381" class="Bound">a₀₋</a> <a id="11499" href="Cubical.Foundations.HLevels.html#11417" class="Bound">a₁₋</a> <a id="11503" href="Cubical.Foundations.HLevels.html#11439" class="Bound">a₋₀</a> <a id="11507" href="Cubical.Foundations.HLevels.html#11457" class="Bound">a₋₁</a><a id="11510" class="Symbol">)</a>
  <a id="11514" href="Cubical.Foundations.HLevels.html#11336" class="Function">isGroupoid→isPropSquare</a> <a id="11538" href="Cubical.Foundations.HLevels.html#11538" class="Bound">a₀₋</a> <a id="11542" href="Cubical.Foundations.HLevels.html#11542" class="Bound">a₁₋</a> <a id="11546" href="Cubical.Foundations.HLevels.html#11546" class="Bound">a₋₀</a> <a id="11550" href="Cubical.Foundations.HLevels.html#11550" class="Bound">a₋₁</a> <a id="11554" class="Symbol">=</a>
    <a id="11560" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="11585" class="Number">1</a> <a id="11587" class="Symbol">(</a><a id="11588" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11601" class="Symbol">(λ</a> <a id="11604" href="Cubical.Foundations.HLevels.html#11604" class="Bound">i</a> <a id="11606" class="Symbol">→</a> <a id="11608" href="Cubical.Foundations.HLevels.html#11546" class="Bound">a₋₀</a> <a id="11612" href="Cubical.Foundations.HLevels.html#11604" class="Bound">i</a> <a id="11614" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11616" href="Cubical.Foundations.HLevels.html#11550" class="Bound">a₋₁</a> <a id="11620" href="Cubical.Foundations.HLevels.html#11604" class="Bound">i</a><a id="11621" class="Symbol">)</a> <a id="11623" href="Cubical.Foundations.HLevels.html#11538" class="Bound">a₀₋</a> <a id="11627" href="Cubical.Foundations.HLevels.html#11542" class="Bound">a₁₋</a><a id="11630" class="Symbol">)</a> <a id="11632" class="Symbol">(</a><a id="11633" href="Cubical.Foundations.HLevels.html#11162" class="Bound">Agpd</a> <a id="11638" class="Symbol">_</a> <a id="11640" class="Symbol">_</a> <a id="11642" class="Symbol">_</a> <a id="11644" class="Symbol">_)</a>

<a id="isGroupoid&#39;→isGroupoid"></a><a id="11648" href="Cubical.Foundations.HLevels.html#11648" class="Function">isGroupoid&#39;→isGroupoid</a> <a id="11671" class="Symbol">:</a> <a id="11673" href="Cubical.Foundations.Prelude.html#19018" class="Function">isGroupoid&#39;</a> <a id="11685" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11687" class="Symbol">→</a> <a id="11689" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="11700" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="11702" href="Cubical.Foundations.HLevels.html#11648" class="Function">isGroupoid&#39;→isGroupoid</a> <a id="11725" href="Cubical.Foundations.HLevels.html#11725" class="Bound">Agpd&#39;</a> <a id="11731" href="Cubical.Foundations.HLevels.html#11731" class="Bound">x</a> <a id="11733" href="Cubical.Foundations.HLevels.html#11733" class="Bound">y</a> <a id="11735" href="Cubical.Foundations.HLevels.html#11735" class="Bound">p</a> <a id="11737" href="Cubical.Foundations.HLevels.html#11737" class="Bound">q</a> <a id="11739" href="Cubical.Foundations.HLevels.html#11739" class="Bound">r</a> <a id="11741" href="Cubical.Foundations.HLevels.html#11741" class="Bound">s</a> <a id="11743" class="Symbol">=</a> <a id="11745" href="Cubical.Foundations.HLevels.html#11725" class="Bound">Agpd&#39;</a> <a id="11751" href="Cubical.Foundations.HLevels.html#11739" class="Bound">r</a> <a id="11753" href="Cubical.Foundations.HLevels.html#11741" class="Bound">s</a> <a id="11755" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11760" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11765" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11770" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11775" class="Comment">-- h-level of Σ-types</a>

<a id="isProp∃!"></a><a id="11798" href="Cubical.Foundations.HLevels.html#11798" class="Function">isProp∃!</a> <a id="11807" class="Symbol">:</a> <a id="11809" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11816" class="Symbol">(</a><a id="11817" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="11820" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11822" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="11823" class="Symbol">)</a>
<a id="11825" href="Cubical.Foundations.HLevels.html#11798" class="Function">isProp∃!</a> <a id="11834" class="Symbol">=</a> <a id="11836" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a>

<a id="isContrΣ"></a><a id="11851" href="Cubical.Foundations.HLevels.html#11851" class="Function">isContrΣ</a> <a id="11860" class="Symbol">:</a> <a id="11862" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11870" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11872" class="Symbol">→</a> <a id="11874" class="Symbol">((</a><a id="11876" href="Cubical.Foundations.HLevels.html#11876" class="Bound">x</a> <a id="11878" class="Symbol">:</a> <a id="11880" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="11881" class="Symbol">)</a> <a id="11883" class="Symbol">→</a> <a id="11885" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="11896" href="Cubical.Foundations.HLevels.html#11876" class="Bound">x</a><a id="11897" class="Symbol">))</a> <a id="11900" class="Symbol">→</a> <a id="11902" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11910" class="Symbol">(</a><a id="11911" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11913" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="11915" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="11916" class="Symbol">)</a>
<a id="11918" href="Cubical.Foundations.HLevels.html#11851" class="Function">isContrΣ</a> <a id="11927" class="Symbol">{</a><a id="11928" class="Argument">A</a> <a id="11930" class="Symbol">=</a> <a id="11932" href="Cubical.Foundations.HLevels.html#11932" class="Bound">A</a><a id="11933" class="Symbol">}</a> <a id="11935" class="Symbol">{</a><a id="11936" class="Argument">B</a> <a id="11938" class="Symbol">=</a> <a id="11940" href="Cubical.Foundations.HLevels.html#11940" class="Bound">B</a><a id="11941" class="Symbol">}</a> <a id="11943" class="Symbol">(</a><a id="11944" href="Cubical.Foundations.HLevels.html#11944" class="Bound">a</a> <a id="11946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11948" href="Cubical.Foundations.HLevels.html#11948" class="Bound">p</a><a id="11949" class="Symbol">)</a> <a id="11951" href="Cubical.Foundations.HLevels.html#11951" class="Bound">q</a> <a id="11953" class="Symbol">=</a>
  <a id="11957" class="Keyword">let</a> <a id="11961" href="Cubical.Foundations.HLevels.html#11961" class="Bound">h</a> <a id="11963" class="Symbol">:</a> <a id="11965" class="Symbol">(</a><a id="11966" href="Cubical.Foundations.HLevels.html#11966" class="Bound">x</a> <a id="11968" class="Symbol">:</a> <a id="11970" href="Cubical.Foundations.HLevels.html#11932" class="Bound">A</a><a id="11971" class="Symbol">)</a> <a id="11973" class="Symbol">(</a><a id="11974" href="Cubical.Foundations.HLevels.html#11974" class="Bound">y</a> <a id="11976" class="Symbol">:</a> <a id="11978" href="Cubical.Foundations.HLevels.html#11940" class="Bound">B</a> <a id="11980" href="Cubical.Foundations.HLevels.html#11966" class="Bound">x</a><a id="11981" class="Symbol">)</a> <a id="11983" class="Symbol">→</a> <a id="11985" class="Symbol">(</a><a id="11986" href="Cubical.Foundations.HLevels.html#11951" class="Bound">q</a> <a id="11988" href="Cubical.Foundations.HLevels.html#11966" class="Bound">x</a><a id="11989" class="Symbol">)</a> <a id="11991" class="Symbol">.</a><a id="11992" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11998" href="Cubical.Foundations.HLevels.html#11974" class="Bound">y</a>
      <a id="12006" href="Cubical.Foundations.HLevels.html#11961" class="Bound">h</a> <a id="12008" href="Cubical.Foundations.HLevels.html#12008" class="Bound">x</a> <a id="12010" href="Cubical.Foundations.HLevels.html#12010" class="Bound">y</a> <a id="12012" class="Symbol">=</a> <a id="12014" class="Symbol">(</a><a id="12015" href="Cubical.Foundations.HLevels.html#11951" class="Bound">q</a> <a id="12017" href="Cubical.Foundations.HLevels.html#12008" class="Bound">x</a><a id="12018" class="Symbol">)</a> <a id="12020" class="Symbol">.</a><a id="12021" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12025" href="Cubical.Foundations.HLevels.html#12010" class="Bound">y</a>
  <a id="12029" class="Keyword">in</a> <a id="12032" class="Symbol">((</a> <a id="12035" href="Cubical.Foundations.HLevels.html#11944" class="Bound">a</a> <a id="12037" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12039" href="Cubical.Foundations.HLevels.html#11951" class="Bound">q</a> <a id="12041" href="Cubical.Foundations.HLevels.html#11944" class="Bound">a</a> <a id="12043" class="Symbol">.</a><a id="12044" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12047" class="Symbol">)</a>
     <a id="12054" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12056" class="Symbol">(</a> <a id="12058" class="Symbol">λ</a> <a id="12060" href="Cubical.Foundations.HLevels.html#12060" class="Bound">x</a> <a id="12062" href="Cubical.Foundations.HLevels.html#12062" class="Bound">i</a> <a id="12064" class="Symbol">→</a> <a id="12066" href="Cubical.Foundations.HLevels.html#11948" class="Bound">p</a> <a id="12068" class="Symbol">(</a><a id="12069" href="Cubical.Foundations.HLevels.html#12060" class="Bound">x</a> <a id="12071" class="Symbol">.</a><a id="12072" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12075" class="Symbol">)</a> <a id="12077" href="Cubical.Foundations.HLevels.html#12062" class="Bound">i</a>
       <a id="12086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12088" href="Cubical.Foundations.HLevels.html#11961" class="Bound">h</a> <a id="12090" class="Symbol">(</a><a id="12091" href="Cubical.Foundations.HLevels.html#11948" class="Bound">p</a> <a id="12093" class="Symbol">(</a><a id="12094" href="Cubical.Foundations.HLevels.html#12060" class="Bound">x</a> <a id="12096" class="Symbol">.</a><a id="12097" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12100" class="Symbol">)</a> <a id="12102" href="Cubical.Foundations.HLevels.html#12062" class="Bound">i</a><a id="12103" class="Symbol">)</a> <a id="12105" class="Symbol">(</a><a id="12106" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="12113" class="Symbol">(λ</a> <a id="12116" href="Cubical.Foundations.HLevels.html#12116" class="Bound">j</a> <a id="12118" class="Symbol">→</a> <a id="12120" href="Cubical.Foundations.HLevels.html#11940" class="Bound">B</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Foundations.HLevels.html#11948" class="Bound">p</a> <a id="12125" class="Symbol">(</a><a id="12126" href="Cubical.Foundations.HLevels.html#12060" class="Bound">x</a> <a id="12128" class="Symbol">.</a><a id="12129" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12132" class="Symbol">)</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.Foundations.HLevels.html#12062" class="Bound">i</a> <a id="12137" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12139" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12141" href="Cubical.Foundations.HLevels.html#12116" class="Bound">j</a><a id="12142" class="Symbol">)))</a> <a id="12146" href="Cubical.Foundations.HLevels.html#12062" class="Bound">i</a> <a id="12148" class="Symbol">(</a><a id="12149" href="Cubical.Foundations.HLevels.html#12060" class="Bound">x</a> <a id="12151" class="Symbol">.</a><a id="12152" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12155" class="Symbol">))</a> <a id="12158" href="Cubical.Foundations.HLevels.html#12062" class="Bound">i</a><a id="12159" class="Symbol">))</a>

<a id="isContrΣ&#39;"></a><a id="12163" href="Cubical.Foundations.HLevels.html#12163" class="Function">isContrΣ&#39;</a> <a id="12173" class="Symbol">:</a> <a id="12175" class="Symbol">(</a><a id="12176" href="Cubical.Foundations.HLevels.html#12176" class="Bound">ca</a> <a id="12179" class="Symbol">:</a> <a id="12181" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12189" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12190" class="Symbol">)</a> <a id="12192" class="Symbol">→</a> <a id="12194" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12202" class="Symbol">(</a><a id="12203" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12205" class="Symbol">(</a><a id="12206" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12210" href="Cubical.Foundations.HLevels.html#12176" class="Bound">ca</a><a id="12212" class="Symbol">))</a> <a id="12215" class="Symbol">→</a> <a id="12217" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12225" class="Symbol">(</a><a id="12226" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12228" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12230" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12231" class="Symbol">)</a>
<a id="12233" href="Cubical.Foundations.HLevels.html#12163" class="Function">isContrΣ&#39;</a> <a id="12243" href="Cubical.Foundations.HLevels.html#12243" class="Bound">ca</a> <a id="12246" href="Cubical.Foundations.HLevels.html#12246" class="Bound">cb</a> <a id="12249" class="Symbol">=</a> <a id="12251" href="Cubical.Foundations.HLevels.html#11851" class="Function">isContrΣ</a> <a id="12260" href="Cubical.Foundations.HLevels.html#12243" class="Bound">ca</a> <a id="12263" class="Symbol">(λ</a> <a id="12266" href="Cubical.Foundations.HLevels.html#12266" class="Bound">x</a> <a id="12268" class="Symbol">→</a> <a id="12270" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12276" class="Symbol">_</a> <a id="12278" class="Symbol">(</a><a id="12279" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12283" href="Cubical.Foundations.HLevels.html#12243" class="Bound">ca</a> <a id="12286" href="Cubical.Foundations.HLevels.html#12266" class="Bound">x</a><a id="12287" class="Symbol">)</a> <a id="12289" href="Cubical.Foundations.HLevels.html#12246" class="Bound">cb</a><a id="12291" class="Symbol">)</a>

<a id="section-Σ≡Prop"></a><a id="12294" href="Cubical.Foundations.HLevels.html#12294" class="Function">section-Σ≡Prop</a>
  <a id="12311" class="Symbol">:</a> <a id="12313" class="Symbol">(</a><a id="12314" href="Cubical.Foundations.HLevels.html#12314" class="Bound">pB</a> <a id="12317" class="Symbol">:</a> <a id="12319" class="Symbol">(</a><a id="12320" href="Cubical.Foundations.HLevels.html#12320" class="Bound">x</a> <a id="12322" class="Symbol">:</a> <a id="12324" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12325" class="Symbol">)</a> <a id="12327" class="Symbol">→</a> <a id="12329" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12336" class="Symbol">(</a><a id="12337" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12339" href="Cubical.Foundations.HLevels.html#12320" class="Bound">x</a><a id="12340" class="Symbol">))</a> <a id="12343" class="Symbol">{</a><a id="12344" href="Cubical.Foundations.HLevels.html#12344" class="Bound">u</a> <a id="12346" href="Cubical.Foundations.HLevels.html#12346" class="Bound">v</a> <a id="12348" class="Symbol">:</a> <a id="12350" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12352" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12354" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12355" class="Symbol">}</a>
  <a id="12359" class="Symbol">→</a> <a id="12361" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12377" href="Cubical.Foundations.HLevels.html#12314" class="Bound">pB</a> <a id="12380" class="Symbol">{</a><a id="12381" href="Cubical.Foundations.HLevels.html#12344" class="Bound">u</a><a id="12382" class="Symbol">}</a> <a id="12384" class="Symbol">{</a><a id="12385" href="Cubical.Foundations.HLevels.html#12346" class="Bound">v</a><a id="12386" class="Symbol">})</a> <a id="12389" class="Symbol">(</a><a id="12390" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12395" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12398" class="Symbol">)</a>
<a id="12400" href="Cubical.Foundations.HLevels.html#12294" class="Function">section-Σ≡Prop</a> <a id="12415" class="Symbol">{</a><a id="12416" class="Argument">A</a> <a id="12418" class="Symbol">=</a> <a id="12420" href="Cubical.Foundations.HLevels.html#12420" class="Bound">A</a><a id="12421" class="Symbol">}</a> <a id="12423" href="Cubical.Foundations.HLevels.html#12423" class="Bound">pB</a> <a id="12426" class="Symbol">{</a><a id="12427" href="Cubical.Foundations.HLevels.html#12427" class="Bound">u</a><a id="12428" class="Symbol">}</a> <a id="12430" class="Symbol">{</a><a id="12431" href="Cubical.Foundations.HLevels.html#12431" class="Bound">v</a><a id="12432" class="Symbol">}</a> <a id="12434" href="Cubical.Foundations.HLevels.html#12434" class="Bound">p</a> <a id="12436" href="Cubical.Foundations.HLevels.html#12436" class="Bound">j</a> <a id="12438" href="Cubical.Foundations.HLevels.html#12438" class="Bound">i</a> <a id="12440" class="Symbol">=</a>
  <a id="12444" class="Symbol">(</a><a id="12445" href="Cubical.Foundations.HLevels.html#12434" class="Bound">p</a> <a id="12447" href="Cubical.Foundations.HLevels.html#12438" class="Bound">i</a> <a id="12449" class="Symbol">.</a><a id="12450" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12453" class="Symbol">)</a> <a id="12455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12457" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="12470" class="Symbol">(λ</a> <a id="12473" href="Cubical.Foundations.HLevels.html#12473" class="Bound">i</a> <a id="12475" class="Symbol">→</a> <a id="12477" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12492" class="Number">1</a> <a id="12494" class="Symbol">(</a><a id="12495" href="Cubical.Foundations.HLevels.html#12423" class="Bound">pB</a> <a id="12498" class="Symbol">(</a><a id="12499" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12503" class="Symbol">(</a><a id="12504" href="Cubical.Foundations.HLevels.html#12434" class="Bound">p</a> <a id="12506" href="Cubical.Foundations.HLevels.html#12473" class="Bound">i</a><a id="12507" class="Symbol">)))</a>
                                       <a id="12550" class="Symbol">(</a><a id="12551" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12558" href="Cubical.Foundations.HLevels.html#12423" class="Bound">pB</a> <a id="12561" class="Symbol">{</a><a id="12562" href="Cubical.Foundations.HLevels.html#12427" class="Bound">u</a><a id="12563" class="Symbol">}</a> <a id="12565" class="Symbol">{</a><a id="12566" href="Cubical.Foundations.HLevels.html#12431" class="Bound">v</a><a id="12567" class="Symbol">}</a> <a id="12569" class="Symbol">(</a><a id="12570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12575" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12579" href="Cubical.Foundations.HLevels.html#12434" class="Bound">p</a><a id="12580" class="Symbol">)</a> <a id="12582" href="Cubical.Foundations.HLevels.html#12473" class="Bound">i</a> <a id="12584" class="Symbol">.</a><a id="12585" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12588" class="Symbol">)</a>
                                       <a id="12629" class="Symbol">(</a><a id="12630" href="Cubical.Foundations.HLevels.html#12434" class="Bound">p</a> <a id="12632" href="Cubical.Foundations.HLevels.html#12473" class="Bound">i</a> <a id="12634" class="Symbol">.</a><a id="12635" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12638" class="Symbol">)</a> <a id="12640" class="Symbol">)</a>
                                       <a id="12681" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12686" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12691" href="Cubical.Foundations.HLevels.html#12438" class="Bound">i</a> <a id="12693" href="Cubical.Foundations.HLevels.html#12436" class="Bound">j</a>

<a id="isEquiv-Σ≡Prop"></a><a id="12696" href="Cubical.Foundations.HLevels.html#12696" class="Function">isEquiv-Σ≡Prop</a>
  <a id="12713" class="Symbol">:</a> <a id="12715" class="Symbol">(</a><a id="12716" href="Cubical.Foundations.HLevels.html#12716" class="Bound">pB</a> <a id="12719" class="Symbol">:</a> <a id="12721" class="Symbol">(</a><a id="12722" href="Cubical.Foundations.HLevels.html#12722" class="Bound">x</a> <a id="12724" class="Symbol">:</a> <a id="12726" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12727" class="Symbol">)</a> <a id="12729" class="Symbol">→</a> <a id="12731" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12738" class="Symbol">(</a><a id="12739" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12741" href="Cubical.Foundations.HLevels.html#12722" class="Bound">x</a><a id="12742" class="Symbol">))</a> <a id="12745" class="Symbol">{</a><a id="12746" href="Cubical.Foundations.HLevels.html#12746" class="Bound">u</a> <a id="12748" href="Cubical.Foundations.HLevels.html#12748" class="Bound">v</a> <a id="12750" class="Symbol">:</a> <a id="12752" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12754" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12756" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12757" class="Symbol">}</a>
  <a id="12761" class="Symbol">→</a> <a id="12763" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12779" href="Cubical.Foundations.HLevels.html#12716" class="Bound">pB</a> <a id="12782" class="Symbol">{</a><a id="12783" href="Cubical.Foundations.HLevels.html#12746" class="Bound">u</a><a id="12784" class="Symbol">}</a> <a id="12786" class="Symbol">{</a><a id="12787" href="Cubical.Foundations.HLevels.html#12748" class="Bound">v</a><a id="12788" class="Symbol">})</a>
<a id="12791" href="Cubical.Foundations.HLevels.html#12696" class="Function">isEquiv-Σ≡Prop</a> <a id="12806" class="Symbol">{</a><a id="12807" class="Argument">A</a> <a id="12809" class="Symbol">=</a> <a id="12811" href="Cubical.Foundations.HLevels.html#12811" class="Bound">A</a><a id="12812" class="Symbol">}</a> <a id="12814" href="Cubical.Foundations.HLevels.html#12814" class="Bound">pB</a> <a id="12817" class="Symbol">{</a><a id="12818" href="Cubical.Foundations.HLevels.html#12818" class="Bound">u</a><a id="12819" class="Symbol">}</a> <a id="12821" class="Symbol">{</a><a id="12822" href="Cubical.Foundations.HLevels.html#12822" class="Bound">v</a><a id="12823" class="Symbol">}</a> <a id="12825" class="Symbol">=</a> <a id="12827" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="12840" class="Symbol">(</a><a id="12841" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="12845" class="Symbol">(</a><a id="12846" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12853" href="Cubical.Foundations.HLevels.html#12814" class="Bound">pB</a><a id="12855" class="Symbol">)</a> <a id="12857" class="Symbol">(</a><a id="12858" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12863" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="12866" class="Symbol">)</a> <a id="12868" class="Symbol">(</a><a id="12869" href="Cubical.Foundations.HLevels.html#12294" class="Function">section-Σ≡Prop</a> <a id="12884" href="Cubical.Foundations.HLevels.html#12814" class="Bound">pB</a><a id="12886" class="Symbol">)</a> <a id="12888" class="Symbol">(λ</a> <a id="12891" href="Cubical.Foundations.HLevels.html#12891" class="Bound">_</a> <a id="12893" class="Symbol">→</a> <a id="12895" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12899" class="Symbol">))</a>

<a id="isPropΣ"></a><a id="12903" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="12911" class="Symbol">:</a> <a id="12913" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12920" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12922" class="Symbol">→</a> <a id="12924" class="Symbol">((</a><a id="12926" href="Cubical.Foundations.HLevels.html#12926" class="Bound">x</a> <a id="12928" class="Symbol">:</a> <a id="12930" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="12931" class="Symbol">)</a> <a id="12933" class="Symbol">→</a> <a id="12935" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12942" class="Symbol">(</a><a id="12943" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="12945" href="Cubical.Foundations.HLevels.html#12926" class="Bound">x</a><a id="12946" class="Symbol">))</a> <a id="12949" class="Symbol">→</a> <a id="12951" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12958" class="Symbol">(</a><a id="12959" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12961" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12963" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="12964" class="Symbol">)</a>
<a id="12966" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="12974" href="Cubical.Foundations.HLevels.html#12974" class="Bound">pA</a> <a id="12977" href="Cubical.Foundations.HLevels.html#12977" class="Bound">pB</a> <a id="12980" href="Cubical.Foundations.HLevels.html#12980" class="Bound">t</a> <a id="12982" href="Cubical.Foundations.HLevels.html#12982" class="Bound">u</a> <a id="12984" class="Symbol">=</a> <a id="12986" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="12993" href="Cubical.Foundations.HLevels.html#12977" class="Bound">pB</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Cubical.Foundations.HLevels.html#12974" class="Bound">pA</a> <a id="13000" class="Symbol">(</a><a id="13001" href="Cubical.Foundations.HLevels.html#12980" class="Bound">t</a> <a id="13003" class="Symbol">.</a><a id="13004" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13007" class="Symbol">)</a> <a id="13009" class="Symbol">(</a><a id="13010" href="Cubical.Foundations.HLevels.html#12982" class="Bound">u</a> <a id="13012" class="Symbol">.</a><a id="13013" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13016" class="Symbol">))</a>

<a id="isOfHLevelΣ"></a><a id="13020" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13032" class="Symbol">:</a> <a id="13034" class="Symbol">∀</a> <a id="13036" href="Cubical.Foundations.HLevels.html#13036" class="Bound">n</a> <a id="13038" class="Symbol">→</a> <a id="13040" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="13051" href="Cubical.Foundations.HLevels.html#13036" class="Bound">n</a> <a id="13053" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13055" class="Symbol">→</a> <a id="13057" class="Symbol">((</a><a id="13059" href="Cubical.Foundations.HLevels.html#13059" class="Bound">x</a> <a id="13061" class="Symbol">:</a> <a id="13063" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13064" class="Symbol">)</a> <a id="13066" class="Symbol">→</a> <a id="13068" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="13079" href="Cubical.Foundations.HLevels.html#13036" class="Bound">n</a> <a id="13081" class="Symbol">(</a><a id="13082" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13084" href="Cubical.Foundations.HLevels.html#13059" class="Bound">x</a><a id="13085" class="Symbol">))</a>
                  <a id="13106" class="Symbol">→</a> <a id="13108" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="13119" href="Cubical.Foundations.HLevels.html#13036" class="Bound">n</a> <a id="13121" class="Symbol">(</a><a id="13122" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13124" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13126" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13127" class="Symbol">)</a>
<a id="13129" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13141" class="Number">0</a> <a id="13143" class="Symbol">=</a> <a id="13145" href="Cubical.Foundations.HLevels.html#11851" class="Function">isContrΣ</a>
<a id="13154" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13166" class="Number">1</a> <a id="13168" class="Symbol">=</a> <a id="13170" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a>
<a id="13178" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13190" class="Symbol">{</a><a id="13191" class="Argument">B</a> <a id="13193" class="Symbol">=</a> <a id="13195" href="Cubical.Foundations.HLevels.html#13195" class="Bound">B</a><a id="13196" class="Symbol">}</a> <a id="13198" class="Symbol">(</a><a id="13199" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13203" class="Symbol">(</a><a id="13204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13208" href="Cubical.Foundations.HLevels.html#13208" class="Bound">n</a><a id="13209" class="Symbol">))</a> <a id="13212" href="Cubical.Foundations.HLevels.html#13212" class="Bound">h1</a> <a id="13215" href="Cubical.Foundations.HLevels.html#13215" class="Bound">h2</a> <a id="13218" href="Cubical.Foundations.HLevels.html#13218" class="Bound">x</a> <a id="13220" href="Cubical.Foundations.HLevels.html#13220" class="Bound">y</a> <a id="13222" class="Symbol">=</a>
  <a id="13226" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="13251" class="Symbol">(</a><a id="13252" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13256" href="Cubical.Foundations.HLevels.html#13208" class="Bound">n</a><a id="13257" class="Symbol">)</a>
    <a id="13263" class="Symbol">(</a><a id="13264" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13271" class="Symbol">(</a><a id="13272" href="Cubical.Data.Sigma.Properties.html#11003" class="Function">IsoΣPathTransportPathΣ</a> <a id="13295" class="Symbol">_</a> <a id="13297" class="Symbol">_))</a>
    <a id="13305" class="Symbol">(</a><a id="13306" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13318" class="Symbol">(</a><a id="13319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13323" href="Cubical.Foundations.HLevels.html#13208" class="Bound">n</a><a id="13324" class="Symbol">)</a> <a id="13326" class="Symbol">(</a><a id="13327" href="Cubical.Foundations.HLevels.html#13212" class="Bound">h1</a> <a id="13330" class="Symbol">(</a><a id="13331" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13335" href="Cubical.Foundations.HLevels.html#13218" class="Bound">x</a><a id="13336" class="Symbol">)</a> <a id="13338" class="Symbol">(</a><a id="13339" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13343" href="Cubical.Foundations.HLevels.html#13220" class="Bound">y</a><a id="13344" class="Symbol">))</a> <a id="13347" class="Symbol">λ</a> <a id="13349" href="Cubical.Foundations.HLevels.html#13349" class="Bound">x</a> <a id="13351" class="Symbol">→</a> <a id="13353" href="Cubical.Foundations.HLevels.html#13215" class="Bound">h2</a> <a id="13356" class="Symbol">_</a> <a id="13358" class="Symbol">_</a> <a id="13360" class="Symbol">_)</a>

<a id="isSetΣ"></a><a id="13364" href="Cubical.Foundations.HLevels.html#13364" class="Function">isSetΣ</a> <a id="13371" class="Symbol">:</a> <a id="13373" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13379" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13381" class="Symbol">→</a> <a id="13383" class="Symbol">((</a><a id="13385" href="Cubical.Foundations.HLevels.html#13385" class="Bound">x</a> <a id="13387" class="Symbol">:</a> <a id="13389" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13390" class="Symbol">)</a> <a id="13392" class="Symbol">→</a> <a id="13394" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13400" class="Symbol">(</a><a id="13401" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13403" href="Cubical.Foundations.HLevels.html#13385" class="Bound">x</a><a id="13404" class="Symbol">))</a> <a id="13407" class="Symbol">→</a> <a id="13409" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13415" class="Symbol">(</a><a id="13416" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13418" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13420" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13421" class="Symbol">)</a>
<a id="13423" href="Cubical.Foundations.HLevels.html#13364" class="Function">isSetΣ</a> <a id="13430" class="Symbol">=</a> <a id="13432" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13444" class="Number">2</a>

<a id="13447" class="Comment">-- Useful consequence</a>
<a id="isSetΣSndProp"></a><a id="13469" href="Cubical.Foundations.HLevels.html#13469" class="Function">isSetΣSndProp</a> <a id="13483" class="Symbol">:</a> <a id="13485" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13491" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13493" class="Symbol">→</a> <a id="13495" class="Symbol">((</a><a id="13497" href="Cubical.Foundations.HLevels.html#13497" class="Bound">x</a> <a id="13499" class="Symbol">:</a> <a id="13501" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13502" class="Symbol">)</a> <a id="13504" class="Symbol">→</a> <a id="13506" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13513" class="Symbol">(</a><a id="13514" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13516" href="Cubical.Foundations.HLevels.html#13497" class="Bound">x</a><a id="13517" class="Symbol">))</a> <a id="13520" class="Symbol">→</a> <a id="13522" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="13528" class="Symbol">(</a><a id="13529" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13531" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13533" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13534" class="Symbol">)</a>
<a id="13536" href="Cubical.Foundations.HLevels.html#13469" class="Function">isSetΣSndProp</a> <a id="13550" href="Cubical.Foundations.HLevels.html#13550" class="Bound">h</a> <a id="13552" href="Cubical.Foundations.HLevels.html#13552" class="Bound">p</a> <a id="13554" class="Symbol">=</a> <a id="13556" href="Cubical.Foundations.HLevels.html#13364" class="Function">isSetΣ</a> <a id="13563" href="Cubical.Foundations.HLevels.html#13550" class="Bound">h</a> <a id="13565" class="Symbol">(λ</a> <a id="13568" href="Cubical.Foundations.HLevels.html#13568" class="Bound">x</a> <a id="13570" class="Symbol">→</a> <a id="13572" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="13585" class="Symbol">(</a><a id="13586" href="Cubical.Foundations.HLevels.html#13552" class="Bound">p</a> <a id="13588" href="Cubical.Foundations.HLevels.html#13568" class="Bound">x</a><a id="13589" class="Symbol">))</a>

<a id="isGroupoidΣ"></a><a id="13593" href="Cubical.Foundations.HLevels.html#13593" class="Function">isGroupoidΣ</a> <a id="13605" class="Symbol">:</a> <a id="13607" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="13618" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13620" class="Symbol">→</a> <a id="13622" class="Symbol">((</a><a id="13624" href="Cubical.Foundations.HLevels.html#13624" class="Bound">x</a> <a id="13626" class="Symbol">:</a> <a id="13628" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13629" class="Symbol">)</a> <a id="13631" class="Symbol">→</a> <a id="13633" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="13644" class="Symbol">(</a><a id="13645" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13647" href="Cubical.Foundations.HLevels.html#13624" class="Bound">x</a><a id="13648" class="Symbol">))</a> <a id="13651" class="Symbol">→</a> <a id="13653" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="13664" class="Symbol">(</a><a id="13665" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13667" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13669" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13670" class="Symbol">)</a>
<a id="13672" href="Cubical.Foundations.HLevels.html#13593" class="Function">isGroupoidΣ</a> <a id="13684" class="Symbol">=</a> <a id="13686" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13698" class="Number">3</a>

<a id="is2GroupoidΣ"></a><a id="13701" href="Cubical.Foundations.HLevels.html#13701" class="Function">is2GroupoidΣ</a> <a id="13714" class="Symbol">:</a> <a id="13716" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="13728" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13730" class="Symbol">→</a> <a id="13732" class="Symbol">((</a><a id="13734" href="Cubical.Foundations.HLevels.html#13734" class="Bound">x</a> <a id="13736" class="Symbol">:</a> <a id="13738" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13739" class="Symbol">)</a> <a id="13741" class="Symbol">→</a> <a id="13743" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="13755" class="Symbol">(</a><a id="13756" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13758" href="Cubical.Foundations.HLevels.html#13734" class="Bound">x</a><a id="13759" class="Symbol">))</a> <a id="13762" class="Symbol">→</a> <a id="13764" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="13776" class="Symbol">(</a><a id="13777" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13779" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13781" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13782" class="Symbol">)</a>
<a id="13784" href="Cubical.Foundations.HLevels.html#13701" class="Function">is2GroupoidΣ</a> <a id="13797" class="Symbol">=</a> <a id="13799" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="13811" class="Number">4</a>

<a id="13814" class="Comment">-- h-level of ×</a>

<a id="isProp×"></a><a id="13831" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="13839" class="Symbol">:</a> <a id="13841" class="Symbol">{</a><a id="13842" href="Cubical.Foundations.HLevels.html#13842" class="Bound">A</a> <a id="13844" class="Symbol">:</a> <a id="13846" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13851" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="13852" class="Symbol">}</a> <a id="13854" class="Symbol">{</a><a id="13855" href="Cubical.Foundations.HLevels.html#13855" class="Bound">B</a> <a id="13857" class="Symbol">:</a> <a id="13859" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13864" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="13866" class="Symbol">}</a> <a id="13868" class="Symbol">→</a> <a id="13870" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13877" href="Cubical.Foundations.HLevels.html#13842" class="Bound">A</a> <a id="13879" class="Symbol">→</a> <a id="13881" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13888" href="Cubical.Foundations.HLevels.html#13855" class="Bound">B</a> <a id="13890" class="Symbol">→</a> <a id="13892" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13899" class="Symbol">(</a><a id="13900" href="Cubical.Foundations.HLevels.html#13842" class="Bound">A</a> <a id="13902" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13904" href="Cubical.Foundations.HLevels.html#13855" class="Bound">B</a><a id="13905" class="Symbol">)</a>
<a id="13907" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="13915" href="Cubical.Foundations.HLevels.html#13915" class="Bound">pA</a> <a id="13918" href="Cubical.Foundations.HLevels.html#13918" class="Bound">pB</a> <a id="13921" class="Symbol">=</a> <a id="13923" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="13931" href="Cubical.Foundations.HLevels.html#13915" class="Bound">pA</a> <a id="13934" class="Symbol">(λ</a> <a id="13937" href="Cubical.Foundations.HLevels.html#13937" class="Bound">_</a> <a id="13939" class="Symbol">→</a> <a id="13941" href="Cubical.Foundations.HLevels.html#13918" class="Bound">pB</a><a id="13943" class="Symbol">)</a>

<a id="isProp×2"></a><a id="13946" href="Cubical.Foundations.HLevels.html#13946" class="Function">isProp×2</a> <a id="13955" class="Symbol">:</a> <a id="13957" class="Symbol">{</a><a id="13958" href="Cubical.Foundations.HLevels.html#13958" class="Bound">A</a> <a id="13960" class="Symbol">:</a> <a id="13962" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13967" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="13968" class="Symbol">}</a> <a id="13970" class="Symbol">{</a><a id="13971" href="Cubical.Foundations.HLevels.html#13971" class="Bound">B</a> <a id="13973" class="Symbol">:</a> <a id="13975" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13980" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="13982" class="Symbol">}</a> <a id="13984" class="Symbol">{</a><a id="13985" href="Cubical.Foundations.HLevels.html#13985" class="Bound">C</a> <a id="13987" class="Symbol">:</a> <a id="13989" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13994" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="13997" class="Symbol">}</a>
         <a id="14008" class="Symbol">→</a> <a id="14010" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14017" href="Cubical.Foundations.HLevels.html#13958" class="Bound">A</a> <a id="14019" class="Symbol">→</a> <a id="14021" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14028" href="Cubical.Foundations.HLevels.html#13971" class="Bound">B</a> <a id="14030" class="Symbol">→</a> <a id="14032" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14039" href="Cubical.Foundations.HLevels.html#13985" class="Bound">C</a> <a id="14041" class="Symbol">→</a> <a id="14043" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14050" class="Symbol">(</a><a id="14051" href="Cubical.Foundations.HLevels.html#13958" class="Bound">A</a> <a id="14053" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14055" href="Cubical.Foundations.HLevels.html#13971" class="Bound">B</a> <a id="14057" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14059" href="Cubical.Foundations.HLevels.html#13985" class="Bound">C</a><a id="14060" class="Symbol">)</a>
<a id="14062" href="Cubical.Foundations.HLevels.html#13946" class="Function">isProp×2</a> <a id="14071" href="Cubical.Foundations.HLevels.html#14071" class="Bound">pA</a> <a id="14074" href="Cubical.Foundations.HLevels.html#14074" class="Bound">pB</a> <a id="14077" href="Cubical.Foundations.HLevels.html#14077" class="Bound">pC</a> <a id="14080" class="Symbol">=</a> <a id="14082" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="14090" href="Cubical.Foundations.HLevels.html#14071" class="Bound">pA</a> <a id="14093" class="Symbol">(</a><a id="14094" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="14102" href="Cubical.Foundations.HLevels.html#14074" class="Bound">pB</a> <a id="14105" href="Cubical.Foundations.HLevels.html#14077" class="Bound">pC</a><a id="14107" class="Symbol">)</a>

<a id="isProp×3"></a><a id="14110" href="Cubical.Foundations.HLevels.html#14110" class="Function">isProp×3</a> <a id="14119" class="Symbol">:</a> <a id="14121" class="Symbol">{</a><a id="14122" href="Cubical.Foundations.HLevels.html#14122" class="Bound">A</a> <a id="14124" class="Symbol">:</a> <a id="14126" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14131" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14132" class="Symbol">}</a> <a id="14134" class="Symbol">{</a><a id="14135" href="Cubical.Foundations.HLevels.html#14135" class="Bound">B</a> <a id="14137" class="Symbol">:</a> <a id="14139" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14144" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14146" class="Symbol">}</a> <a id="14148" class="Symbol">{</a><a id="14149" href="Cubical.Foundations.HLevels.html#14149" class="Bound">C</a> <a id="14151" class="Symbol">:</a> <a id="14153" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14158" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="14161" class="Symbol">}</a> <a id="14163" class="Symbol">{</a><a id="14164" href="Cubical.Foundations.HLevels.html#14164" class="Bound">D</a> <a id="14166" class="Symbol">:</a> <a id="14168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14173" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="14177" class="Symbol">}</a>
         <a id="14188" class="Symbol">→</a> <a id="14190" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14197" href="Cubical.Foundations.HLevels.html#14122" class="Bound">A</a> <a id="14199" class="Symbol">→</a> <a id="14201" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14208" href="Cubical.Foundations.HLevels.html#14135" class="Bound">B</a> <a id="14210" class="Symbol">→</a> <a id="14212" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14219" href="Cubical.Foundations.HLevels.html#14149" class="Bound">C</a> <a id="14221" class="Symbol">→</a> <a id="14223" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14230" href="Cubical.Foundations.HLevels.html#14164" class="Bound">D</a> <a id="14232" class="Symbol">→</a> <a id="14234" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14241" class="Symbol">(</a><a id="14242" href="Cubical.Foundations.HLevels.html#14122" class="Bound">A</a> <a id="14244" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14246" href="Cubical.Foundations.HLevels.html#14135" class="Bound">B</a> <a id="14248" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14250" href="Cubical.Foundations.HLevels.html#14149" class="Bound">C</a> <a id="14252" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14254" href="Cubical.Foundations.HLevels.html#14164" class="Bound">D</a><a id="14255" class="Symbol">)</a>
<a id="14257" href="Cubical.Foundations.HLevels.html#14110" class="Function">isProp×3</a> <a id="14266" href="Cubical.Foundations.HLevels.html#14266" class="Bound">pA</a> <a id="14269" href="Cubical.Foundations.HLevels.html#14269" class="Bound">pB</a> <a id="14272" href="Cubical.Foundations.HLevels.html#14272" class="Bound">pC</a> <a id="14275" href="Cubical.Foundations.HLevels.html#14275" class="Bound">pD</a> <a id="14278" class="Symbol">=</a> <a id="14280" href="Cubical.Foundations.HLevels.html#13946" class="Function">isProp×2</a> <a id="14289" href="Cubical.Foundations.HLevels.html#14266" class="Bound">pA</a> <a id="14292" href="Cubical.Foundations.HLevels.html#14269" class="Bound">pB</a> <a id="14295" class="Symbol">(</a><a id="14296" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="14304" href="Cubical.Foundations.HLevels.html#14272" class="Bound">pC</a> <a id="14307" href="Cubical.Foundations.HLevels.html#14275" class="Bound">pD</a><a id="14309" class="Symbol">)</a>

<a id="isProp×4"></a><a id="14312" href="Cubical.Foundations.HLevels.html#14312" class="Function">isProp×4</a> <a id="14321" class="Symbol">:</a> <a id="14323" class="Symbol">{</a><a id="14324" href="Cubical.Foundations.HLevels.html#14324" class="Bound">A</a> <a id="14326" class="Symbol">:</a> <a id="14328" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14333" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14334" class="Symbol">}</a> <a id="14336" class="Symbol">{</a><a id="14337" href="Cubical.Foundations.HLevels.html#14337" class="Bound">B</a> <a id="14339" class="Symbol">:</a> <a id="14341" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14346" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14348" class="Symbol">}</a> <a id="14350" class="Symbol">{</a><a id="14351" href="Cubical.Foundations.HLevels.html#14351" class="Bound">C</a> <a id="14353" class="Symbol">:</a> <a id="14355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14360" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="14363" class="Symbol">}</a> <a id="14365" class="Symbol">{</a><a id="14366" href="Cubical.Foundations.HLevels.html#14366" class="Bound">D</a> <a id="14368" class="Symbol">:</a> <a id="14370" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14375" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="14379" class="Symbol">}</a> <a id="14381" class="Symbol">{</a><a id="14382" href="Cubical.Foundations.HLevels.html#14382" class="Bound">E</a> <a id="14384" class="Symbol">:</a> <a id="14386" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14391" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a><a id="14396" class="Symbol">}</a>
         <a id="14407" class="Symbol">→</a> <a id="14409" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14416" href="Cubical.Foundations.HLevels.html#14324" class="Bound">A</a> <a id="14418" class="Symbol">→</a> <a id="14420" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14427" href="Cubical.Foundations.HLevels.html#14337" class="Bound">B</a> <a id="14429" class="Symbol">→</a> <a id="14431" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14438" href="Cubical.Foundations.HLevels.html#14351" class="Bound">C</a> <a id="14440" class="Symbol">→</a> <a id="14442" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14449" href="Cubical.Foundations.HLevels.html#14366" class="Bound">D</a> <a id="14451" class="Symbol">→</a> <a id="14453" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14460" href="Cubical.Foundations.HLevels.html#14382" class="Bound">E</a> <a id="14462" class="Symbol">→</a> <a id="14464" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14471" class="Symbol">(</a><a id="14472" href="Cubical.Foundations.HLevels.html#14324" class="Bound">A</a> <a id="14474" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14476" href="Cubical.Foundations.HLevels.html#14337" class="Bound">B</a> <a id="14478" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14480" href="Cubical.Foundations.HLevels.html#14351" class="Bound">C</a> <a id="14482" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14484" href="Cubical.Foundations.HLevels.html#14366" class="Bound">D</a> <a id="14486" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14488" href="Cubical.Foundations.HLevels.html#14382" class="Bound">E</a><a id="14489" class="Symbol">)</a>
<a id="14491" href="Cubical.Foundations.HLevels.html#14312" class="Function">isProp×4</a> <a id="14500" href="Cubical.Foundations.HLevels.html#14500" class="Bound">pA</a> <a id="14503" href="Cubical.Foundations.HLevels.html#14503" class="Bound">pB</a> <a id="14506" href="Cubical.Foundations.HLevels.html#14506" class="Bound">pC</a> <a id="14509" href="Cubical.Foundations.HLevels.html#14509" class="Bound">pD</a> <a id="14512" href="Cubical.Foundations.HLevels.html#14512" class="Bound">pE</a> <a id="14515" class="Symbol">=</a> <a id="14517" href="Cubical.Foundations.HLevels.html#14110" class="Function">isProp×3</a> <a id="14526" href="Cubical.Foundations.HLevels.html#14500" class="Bound">pA</a> <a id="14529" href="Cubical.Foundations.HLevels.html#14503" class="Bound">pB</a> <a id="14532" href="Cubical.Foundations.HLevels.html#14506" class="Bound">pC</a> <a id="14535" class="Symbol">(</a><a id="14536" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="14544" href="Cubical.Foundations.HLevels.html#14509" class="Bound">pD</a> <a id="14547" href="Cubical.Foundations.HLevels.html#14512" class="Bound">pE</a><a id="14549" class="Symbol">)</a>

<a id="isProp×5"></a><a id="14552" href="Cubical.Foundations.HLevels.html#14552" class="Function">isProp×5</a> <a id="14561" class="Symbol">:</a> <a id="14563" class="Symbol">{</a><a id="14564" href="Cubical.Foundations.HLevels.html#14564" class="Bound">A</a> <a id="14566" class="Symbol">:</a> <a id="14568" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14573" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14574" class="Symbol">}</a> <a id="14576" class="Symbol">{</a><a id="14577" href="Cubical.Foundations.HLevels.html#14577" class="Bound">B</a> <a id="14579" class="Symbol">:</a> <a id="14581" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14586" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14588" class="Symbol">}</a> <a id="14590" class="Symbol">{</a><a id="14591" href="Cubical.Foundations.HLevels.html#14591" class="Bound">C</a> <a id="14593" class="Symbol">:</a> <a id="14595" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14600" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="14603" class="Symbol">}</a> <a id="14605" class="Symbol">{</a><a id="14606" href="Cubical.Foundations.HLevels.html#14606" class="Bound">D</a> <a id="14608" class="Symbol">:</a> <a id="14610" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14615" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="14619" class="Symbol">}</a> <a id="14621" class="Symbol">{</a><a id="14622" href="Cubical.Foundations.HLevels.html#14622" class="Bound">E</a> <a id="14624" class="Symbol">:</a> <a id="14626" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14631" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a><a id="14636" class="Symbol">}</a> <a id="14638" class="Symbol">{</a><a id="14639" href="Cubical.Foundations.HLevels.html#14639" class="Bound">F</a> <a id="14641" class="Symbol">:</a> <a id="14643" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14648" href="Cubical.Foundations.HLevels.html#911" class="Generalizable">ℓ&#39;&#39;&#39;&#39;&#39;</a><a id="14654" class="Symbol">}</a>
         <a id="14665" class="Symbol">→</a> <a id="14667" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14674" href="Cubical.Foundations.HLevels.html#14564" class="Bound">A</a> <a id="14676" class="Symbol">→</a> <a id="14678" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14685" href="Cubical.Foundations.HLevels.html#14577" class="Bound">B</a> <a id="14687" class="Symbol">→</a> <a id="14689" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14696" href="Cubical.Foundations.HLevels.html#14591" class="Bound">C</a> <a id="14698" class="Symbol">→</a> <a id="14700" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14707" href="Cubical.Foundations.HLevels.html#14606" class="Bound">D</a> <a id="14709" class="Symbol">→</a> <a id="14711" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14718" href="Cubical.Foundations.HLevels.html#14622" class="Bound">E</a> <a id="14720" class="Symbol">→</a> <a id="14722" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14729" href="Cubical.Foundations.HLevels.html#14639" class="Bound">F</a>
         <a id="14740" class="Symbol">→</a> <a id="14742" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14749" class="Symbol">(</a><a id="14750" href="Cubical.Foundations.HLevels.html#14564" class="Bound">A</a> <a id="14752" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14754" href="Cubical.Foundations.HLevels.html#14577" class="Bound">B</a> <a id="14756" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14758" href="Cubical.Foundations.HLevels.html#14591" class="Bound">C</a> <a id="14760" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14762" href="Cubical.Foundations.HLevels.html#14606" class="Bound">D</a> <a id="14764" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14766" href="Cubical.Foundations.HLevels.html#14622" class="Bound">E</a> <a id="14768" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14770" href="Cubical.Foundations.HLevels.html#14639" class="Bound">F</a><a id="14771" class="Symbol">)</a>
<a id="14773" href="Cubical.Foundations.HLevels.html#14552" class="Function">isProp×5</a> <a id="14782" href="Cubical.Foundations.HLevels.html#14782" class="Bound">pA</a> <a id="14785" href="Cubical.Foundations.HLevels.html#14785" class="Bound">pB</a> <a id="14788" href="Cubical.Foundations.HLevels.html#14788" class="Bound">pC</a> <a id="14791" href="Cubical.Foundations.HLevels.html#14791" class="Bound">pD</a> <a id="14794" href="Cubical.Foundations.HLevels.html#14794" class="Bound">pE</a> <a id="14797" href="Cubical.Foundations.HLevels.html#14797" class="Bound">pF</a> <a id="14800" class="Symbol">=</a> <a id="14802" href="Cubical.Foundations.HLevels.html#14312" class="Function">isProp×4</a> <a id="14811" href="Cubical.Foundations.HLevels.html#14782" class="Bound">pA</a> <a id="14814" href="Cubical.Foundations.HLevels.html#14785" class="Bound">pB</a> <a id="14817" href="Cubical.Foundations.HLevels.html#14788" class="Bound">pC</a> <a id="14820" href="Cubical.Foundations.HLevels.html#14791" class="Bound">pD</a> <a id="14823" class="Symbol">(</a><a id="14824" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="14832" href="Cubical.Foundations.HLevels.html#14794" class="Bound">pE</a> <a id="14835" href="Cubical.Foundations.HLevels.html#14797" class="Bound">pF</a><a id="14837" class="Symbol">)</a>


<a id="isOfHLevel×"></a><a id="14841" href="Cubical.Foundations.HLevels.html#14841" class="Function">isOfHLevel×</a> <a id="14853" class="Symbol">:</a> <a id="14855" class="Symbol">∀</a> <a id="14857" class="Symbol">{</a><a id="14858" href="Cubical.Foundations.HLevels.html#14858" class="Bound">A</a> <a id="14860" class="Symbol">:</a> <a id="14862" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14867" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="14868" class="Symbol">}</a> <a id="14870" class="Symbol">{</a><a id="14871" href="Cubical.Foundations.HLevels.html#14871" class="Bound">B</a> <a id="14873" class="Symbol">:</a> <a id="14875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14880" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="14882" class="Symbol">}</a> <a id="14884" href="Cubical.Foundations.HLevels.html#14884" class="Bound">n</a> <a id="14886" class="Symbol">→</a> <a id="14888" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14899" href="Cubical.Foundations.HLevels.html#14884" class="Bound">n</a> <a id="14901" href="Cubical.Foundations.HLevels.html#14858" class="Bound">A</a> <a id="14903" class="Symbol">→</a> <a id="14905" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14916" href="Cubical.Foundations.HLevels.html#14884" class="Bound">n</a> <a id="14918" href="Cubical.Foundations.HLevels.html#14871" class="Bound">B</a>
                                             <a id="14965" class="Symbol">→</a> <a id="14967" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14978" href="Cubical.Foundations.HLevels.html#14884" class="Bound">n</a> <a id="14980" class="Symbol">(</a><a id="14981" href="Cubical.Foundations.HLevels.html#14858" class="Bound">A</a> <a id="14983" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14985" href="Cubical.Foundations.HLevels.html#14871" class="Bound">B</a><a id="14986" class="Symbol">)</a>
<a id="14988" href="Cubical.Foundations.HLevels.html#14841" class="Function">isOfHLevel×</a> <a id="15000" href="Cubical.Foundations.HLevels.html#15000" class="Bound">n</a> <a id="15002" href="Cubical.Foundations.HLevels.html#15002" class="Bound">hA</a> <a id="15005" href="Cubical.Foundations.HLevels.html#15005" class="Bound">hB</a> <a id="15008" class="Symbol">=</a> <a id="15010" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="15022" href="Cubical.Foundations.HLevels.html#15000" class="Bound">n</a> <a id="15024" href="Cubical.Foundations.HLevels.html#15002" class="Bound">hA</a> <a id="15027" class="Symbol">(λ</a> <a id="15030" href="Cubical.Foundations.HLevels.html#15030" class="Bound">_</a> <a id="15032" class="Symbol">→</a> <a id="15034" href="Cubical.Foundations.HLevels.html#15005" class="Bound">hB</a><a id="15036" class="Symbol">)</a>

<a id="isSet×"></a><a id="15039" href="Cubical.Foundations.HLevels.html#15039" class="Function">isSet×</a> <a id="15046" class="Symbol">:</a> <a id="15048" class="Symbol">∀</a> <a id="15050" class="Symbol">{</a><a id="15051" href="Cubical.Foundations.HLevels.html#15051" class="Bound">A</a> <a id="15053" class="Symbol">:</a> <a id="15055" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15060" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15061" class="Symbol">}</a> <a id="15063" class="Symbol">{</a><a id="15064" href="Cubical.Foundations.HLevels.html#15064" class="Bound">B</a> <a id="15066" class="Symbol">:</a> <a id="15068" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15073" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15075" class="Symbol">}</a> <a id="15077" class="Symbol">→</a> <a id="15079" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15085" href="Cubical.Foundations.HLevels.html#15051" class="Bound">A</a> <a id="15087" class="Symbol">→</a> <a id="15089" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15095" href="Cubical.Foundations.HLevels.html#15064" class="Bound">B</a> <a id="15097" class="Symbol">→</a> <a id="15099" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15105" class="Symbol">(</a><a id="15106" href="Cubical.Foundations.HLevels.html#15051" class="Bound">A</a> <a id="15108" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15110" href="Cubical.Foundations.HLevels.html#15064" class="Bound">B</a><a id="15111" class="Symbol">)</a>
<a id="15113" href="Cubical.Foundations.HLevels.html#15039" class="Function">isSet×</a> <a id="15120" class="Symbol">=</a> <a id="15122" href="Cubical.Foundations.HLevels.html#14841" class="Function">isOfHLevel×</a> <a id="15134" class="Number">2</a>

<a id="isGroupoid×"></a><a id="15137" href="Cubical.Foundations.HLevels.html#15137" class="Function">isGroupoid×</a> <a id="15149" class="Symbol">:</a> <a id="15151" class="Symbol">∀</a> <a id="15153" class="Symbol">{</a><a id="15154" href="Cubical.Foundations.HLevels.html#15154" class="Bound">A</a> <a id="15156" class="Symbol">:</a> <a id="15158" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15163" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15164" class="Symbol">}</a> <a id="15166" class="Symbol">{</a><a id="15167" href="Cubical.Foundations.HLevels.html#15167" class="Bound">B</a> <a id="15169" class="Symbol">:</a> <a id="15171" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15176" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15178" class="Symbol">}</a> <a id="15180" class="Symbol">→</a> <a id="15182" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15193" href="Cubical.Foundations.HLevels.html#15154" class="Bound">A</a> <a id="15195" class="Symbol">→</a> <a id="15197" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15208" href="Cubical.Foundations.HLevels.html#15167" class="Bound">B</a>
                                           <a id="15253" class="Symbol">→</a> <a id="15255" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15266" class="Symbol">(</a><a id="15267" href="Cubical.Foundations.HLevels.html#15154" class="Bound">A</a> <a id="15269" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15271" href="Cubical.Foundations.HLevels.html#15167" class="Bound">B</a><a id="15272" class="Symbol">)</a>
<a id="15274" href="Cubical.Foundations.HLevels.html#15137" class="Function">isGroupoid×</a> <a id="15286" class="Symbol">=</a> <a id="15288" href="Cubical.Foundations.HLevels.html#14841" class="Function">isOfHLevel×</a> <a id="15300" class="Number">3</a>

<a id="is2Groupoid×"></a><a id="15303" href="Cubical.Foundations.HLevels.html#15303" class="Function">is2Groupoid×</a> <a id="15316" class="Symbol">:</a> <a id="15318" class="Symbol">∀</a> <a id="15320" class="Symbol">{</a><a id="15321" href="Cubical.Foundations.HLevels.html#15321" class="Bound">A</a> <a id="15323" class="Symbol">:</a> <a id="15325" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15330" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15331" class="Symbol">}</a> <a id="15333" class="Symbol">{</a><a id="15334" href="Cubical.Foundations.HLevels.html#15334" class="Bound">B</a> <a id="15336" class="Symbol">:</a> <a id="15338" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15343" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15345" class="Symbol">}</a> <a id="15347" class="Symbol">→</a> <a id="15349" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15361" href="Cubical.Foundations.HLevels.html#15321" class="Bound">A</a> <a id="15363" class="Symbol">→</a> <a id="15365" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15377" href="Cubical.Foundations.HLevels.html#15334" class="Bound">B</a>
                                            <a id="15423" class="Symbol">→</a> <a id="15425" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15437" class="Symbol">(</a><a id="15438" href="Cubical.Foundations.HLevels.html#15321" class="Bound">A</a> <a id="15440" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15442" href="Cubical.Foundations.HLevels.html#15334" class="Bound">B</a><a id="15443" class="Symbol">)</a>
<a id="15445" href="Cubical.Foundations.HLevels.html#15303" class="Function">is2Groupoid×</a> <a id="15458" class="Symbol">=</a> <a id="15460" href="Cubical.Foundations.HLevels.html#14841" class="Function">isOfHLevel×</a> <a id="15472" class="Number">4</a>

<a id="15475" class="Comment">-- h-level of Π-types</a>

<a id="isOfHLevelΠ"></a><a id="15498" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="15510" class="Symbol">:</a> <a id="15512" class="Symbol">∀</a> <a id="15514" href="Cubical.Foundations.HLevels.html#15514" class="Bound">n</a> <a id="15516" class="Symbol">→</a> <a id="15518" class="Symbol">((</a><a id="15520" href="Cubical.Foundations.HLevels.html#15520" class="Bound">x</a> <a id="15522" class="Symbol">:</a> <a id="15524" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="15525" class="Symbol">)</a> <a id="15527" class="Symbol">→</a> <a id="15529" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="15540" href="Cubical.Foundations.HLevels.html#15514" class="Bound">n</a> <a id="15542" class="Symbol">(</a><a id="15543" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="15545" href="Cubical.Foundations.HLevels.html#15520" class="Bound">x</a><a id="15546" class="Symbol">))</a>
                  <a id="15567" class="Symbol">→</a> <a id="15569" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="15580" href="Cubical.Foundations.HLevels.html#15514" class="Bound">n</a> <a id="15582" class="Symbol">((</a><a id="15584" href="Cubical.Foundations.HLevels.html#15584" class="Bound">x</a> <a id="15586" class="Symbol">:</a> <a id="15588" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="15589" class="Symbol">)</a> <a id="15591" class="Symbol">→</a> <a id="15593" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="15595" href="Cubical.Foundations.HLevels.html#15584" class="Bound">x</a><a id="15596" class="Symbol">)</a>
<a id="15598" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="15610" class="Number">0</a> <a id="15612" href="Cubical.Foundations.HLevels.html#15612" class="Bound">h</a> <a id="15614" class="Symbol">=</a> <a id="15616" class="Symbol">(λ</a> <a id="15619" href="Cubical.Foundations.HLevels.html#15619" class="Bound">x</a> <a id="15621" class="Symbol">→</a> <a id="15623" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15627" class="Symbol">(</a><a id="15628" href="Cubical.Foundations.HLevels.html#15612" class="Bound">h</a> <a id="15630" href="Cubical.Foundations.HLevels.html#15619" class="Bound">x</a><a id="15631" class="Symbol">))</a> <a id="15634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15636" class="Symbol">λ</a> <a id="15638" href="Cubical.Foundations.HLevels.html#15638" class="Bound">f</a> <a id="15640" href="Cubical.Foundations.HLevels.html#15640" class="Bound">i</a> <a id="15642" href="Cubical.Foundations.HLevels.html#15642" class="Bound">y</a> <a id="15644" class="Symbol">→</a> <a id="15646" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15650" class="Symbol">(</a><a id="15651" href="Cubical.Foundations.HLevels.html#15612" class="Bound">h</a> <a id="15653" href="Cubical.Foundations.HLevels.html#15642" class="Bound">y</a><a id="15654" class="Symbol">)</a> <a id="15656" class="Symbol">(</a><a id="15657" href="Cubical.Foundations.HLevels.html#15638" class="Bound">f</a> <a id="15659" href="Cubical.Foundations.HLevels.html#15642" class="Bound">y</a><a id="15660" class="Symbol">)</a> <a id="15662" href="Cubical.Foundations.HLevels.html#15640" class="Bound">i</a>
<a id="15664" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="15676" class="Number">1</a> <a id="15678" href="Cubical.Foundations.HLevels.html#15678" class="Bound">h</a> <a id="15680" href="Cubical.Foundations.HLevels.html#15680" class="Bound">f</a> <a id="15682" href="Cubical.Foundations.HLevels.html#15682" class="Bound">g</a> <a id="15684" href="Cubical.Foundations.HLevels.html#15684" class="Bound">i</a> <a id="15686" href="Cubical.Foundations.HLevels.html#15686" class="Bound">x</a> <a id="15688" class="Symbol">=</a> <a id="15690" class="Symbol">(</a><a id="15691" href="Cubical.Foundations.HLevels.html#15678" class="Bound">h</a> <a id="15693" href="Cubical.Foundations.HLevels.html#15686" class="Bound">x</a><a id="15694" class="Symbol">)</a> <a id="15696" class="Symbol">(</a><a id="15697" href="Cubical.Foundations.HLevels.html#15680" class="Bound">f</a> <a id="15699" href="Cubical.Foundations.HLevels.html#15686" class="Bound">x</a><a id="15700" class="Symbol">)</a> <a id="15702" class="Symbol">(</a><a id="15703" href="Cubical.Foundations.HLevels.html#15682" class="Bound">g</a> <a id="15705" href="Cubical.Foundations.HLevels.html#15686" class="Bound">x</a><a id="15706" class="Symbol">)</a> <a id="15708" href="Cubical.Foundations.HLevels.html#15684" class="Bound">i</a>
<a id="15710" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="15722" class="Number">2</a> <a id="15724" href="Cubical.Foundations.HLevels.html#15724" class="Bound">h</a> <a id="15726" href="Cubical.Foundations.HLevels.html#15726" class="Bound">f</a> <a id="15728" href="Cubical.Foundations.HLevels.html#15728" class="Bound">g</a> <a id="15730" href="Cubical.Foundations.HLevels.html#15730" class="Bound">F</a> <a id="15732" href="Cubical.Foundations.HLevels.html#15732" class="Bound">G</a> <a id="15734" href="Cubical.Foundations.HLevels.html#15734" class="Bound">i</a> <a id="15736" href="Cubical.Foundations.HLevels.html#15736" class="Bound">j</a> <a id="15738" href="Cubical.Foundations.HLevels.html#15738" class="Bound">z</a> <a id="15740" class="Symbol">=</a> <a id="15742" href="Cubical.Foundations.HLevels.html#15724" class="Bound">h</a> <a id="15744" href="Cubical.Foundations.HLevels.html#15738" class="Bound">z</a> <a id="15746" class="Symbol">(</a><a id="15747" href="Cubical.Foundations.HLevels.html#15726" class="Bound">f</a> <a id="15749" href="Cubical.Foundations.HLevels.html#15738" class="Bound">z</a><a id="15750" class="Symbol">)</a> <a id="15752" class="Symbol">(</a><a id="15753" href="Cubical.Foundations.HLevels.html#15728" class="Bound">g</a> <a id="15755" href="Cubical.Foundations.HLevels.html#15738" class="Bound">z</a><a id="15756" class="Symbol">)</a> <a id="15758" class="Symbol">(</a><a id="15759" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15767" href="Cubical.Foundations.HLevels.html#15730" class="Bound">F</a> <a id="15769" href="Cubical.Foundations.HLevels.html#15738" class="Bound">z</a><a id="15770" class="Symbol">)</a> <a id="15772" class="Symbol">(</a><a id="15773" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15781" href="Cubical.Foundations.HLevels.html#15732" class="Bound">G</a> <a id="15783" href="Cubical.Foundations.HLevels.html#15738" class="Bound">z</a><a id="15784" class="Symbol">)</a> <a id="15786" href="Cubical.Foundations.HLevels.html#15734" class="Bound">i</a> <a id="15788" href="Cubical.Foundations.HLevels.html#15736" class="Bound">j</a>
<a id="15790" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="15802" class="Number">3</a> <a id="15804" href="Cubical.Foundations.HLevels.html#15804" class="Bound">h</a> <a id="15806" href="Cubical.Foundations.HLevels.html#15806" class="Bound">f</a> <a id="15808" href="Cubical.Foundations.HLevels.html#15808" class="Bound">g</a> <a id="15810" href="Cubical.Foundations.HLevels.html#15810" class="Bound">p</a> <a id="15812" href="Cubical.Foundations.HLevels.html#15812" class="Bound">q</a> <a id="15814" href="Cubical.Foundations.HLevels.html#15814" class="Bound">P</a> <a id="15816" href="Cubical.Foundations.HLevels.html#15816" class="Bound">Q</a> <a id="15818" href="Cubical.Foundations.HLevels.html#15818" class="Bound">i</a> <a id="15820" href="Cubical.Foundations.HLevels.html#15820" class="Bound">j</a> <a id="15822" href="Cubical.Foundations.HLevels.html#15822" class="Bound">k</a> <a id="15824" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a> <a id="15826" class="Symbol">=</a>
  <a id="15830" href="Cubical.Foundations.HLevels.html#15804" class="Bound">h</a> <a id="15832" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a> <a id="15834" class="Symbol">(</a><a id="15835" href="Cubical.Foundations.HLevels.html#15806" class="Bound">f</a> <a id="15837" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a><a id="15838" class="Symbol">)</a> <a id="15840" class="Symbol">(</a><a id="15841" href="Cubical.Foundations.HLevels.html#15808" class="Bound">g</a> <a id="15843" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a><a id="15844" class="Symbol">)</a>
      <a id="15852" class="Symbol">(</a><a id="15853" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15861" href="Cubical.Foundations.HLevels.html#15810" class="Bound">p</a> <a id="15863" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a><a id="15864" class="Symbol">)</a> <a id="15866" class="Symbol">(</a><a id="15867" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15875" href="Cubical.Foundations.HLevels.html#15812" class="Bound">q</a> <a id="15877" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a><a id="15878" class="Symbol">)</a>
      <a id="15886" class="Symbol">(</a><a id="15887" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15892" class="Symbol">(λ</a> <a id="15895" href="Cubical.Foundations.HLevels.html#15895" class="Bound">f</a> <a id="15897" class="Symbol">→</a> <a id="15899" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15907" href="Cubical.Foundations.HLevels.html#15895" class="Bound">f</a> <a id="15909" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a><a id="15910" class="Symbol">)</a> <a id="15912" href="Cubical.Foundations.HLevels.html#15814" class="Bound">P</a><a id="15913" class="Symbol">)</a> <a id="15915" class="Symbol">(</a><a id="15916" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15921" class="Symbol">(λ</a> <a id="15924" href="Cubical.Foundations.HLevels.html#15924" class="Bound">f</a> <a id="15926" class="Symbol">→</a> <a id="15928" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="15936" href="Cubical.Foundations.HLevels.html#15924" class="Bound">f</a> <a id="15938" href="Cubical.Foundations.HLevels.html#15824" class="Bound">z</a><a id="15939" class="Symbol">)</a> <a id="15941" href="Cubical.Foundations.HLevels.html#15816" class="Bound">Q</a><a id="15942" class="Symbol">)</a> <a id="15944" href="Cubical.Foundations.HLevels.html#15818" class="Bound">i</a> <a id="15946" href="Cubical.Foundations.HLevels.html#15820" class="Bound">j</a> <a id="15948" href="Cubical.Foundations.HLevels.html#15822" class="Bound">k</a>
<a id="15950" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="15962" class="Number">4</a> <a id="15964" href="Cubical.Foundations.HLevels.html#15964" class="Bound">h</a> <a id="15966" href="Cubical.Foundations.HLevels.html#15966" class="Bound">f</a> <a id="15968" href="Cubical.Foundations.HLevels.html#15968" class="Bound">g</a> <a id="15970" href="Cubical.Foundations.HLevels.html#15970" class="Bound">p</a> <a id="15972" href="Cubical.Foundations.HLevels.html#15972" class="Bound">q</a> <a id="15974" href="Cubical.Foundations.HLevels.html#15974" class="Bound">P</a> <a id="15976" href="Cubical.Foundations.HLevels.html#15976" class="Bound">Q</a> <a id="15978" href="Cubical.Foundations.HLevels.html#15978" class="Bound">R</a> <a id="15980" href="Cubical.Foundations.HLevels.html#15980" class="Bound">S</a> <a id="15982" href="Cubical.Foundations.HLevels.html#15982" class="Bound">i</a> <a id="15984" href="Cubical.Foundations.HLevels.html#15984" class="Bound">j</a> <a id="15986" href="Cubical.Foundations.HLevels.html#15986" class="Bound">k</a> <a id="15988" href="Cubical.Foundations.HLevels.html#15988" class="Bound">l</a> <a id="15990" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a> <a id="15992" class="Symbol">=</a>
  <a id="15996" href="Cubical.Foundations.HLevels.html#15964" class="Bound">h</a> <a id="15998" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a> <a id="16000" class="Symbol">(</a><a id="16001" href="Cubical.Foundations.HLevels.html#15966" class="Bound">f</a> <a id="16003" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16004" class="Symbol">)</a> <a id="16006" class="Symbol">(</a><a id="16007" href="Cubical.Foundations.HLevels.html#15968" class="Bound">g</a> <a id="16009" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16010" class="Symbol">)</a>
      <a id="16018" class="Symbol">(</a><a id="16019" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16027" href="Cubical.Foundations.HLevels.html#15970" class="Bound">p</a> <a id="16029" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16030" class="Symbol">)</a> <a id="16032" class="Symbol">(</a><a id="16033" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16041" href="Cubical.Foundations.HLevels.html#15972" class="Bound">q</a> <a id="16043" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16044" class="Symbol">)</a>
      <a id="16052" class="Symbol">(</a><a id="16053" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16058" class="Symbol">(λ</a> <a id="16061" href="Cubical.Foundations.HLevels.html#16061" class="Bound">f</a> <a id="16063" class="Symbol">→</a> <a id="16065" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16073" href="Cubical.Foundations.HLevels.html#16061" class="Bound">f</a> <a id="16075" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16076" class="Symbol">)</a> <a id="16078" href="Cubical.Foundations.HLevels.html#15974" class="Bound">P</a><a id="16079" class="Symbol">)</a> <a id="16081" class="Symbol">(</a><a id="16082" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16087" class="Symbol">(λ</a> <a id="16090" href="Cubical.Foundations.HLevels.html#16090" class="Bound">f</a> <a id="16092" class="Symbol">→</a> <a id="16094" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16102" href="Cubical.Foundations.HLevels.html#16090" class="Bound">f</a> <a id="16104" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16105" class="Symbol">)</a> <a id="16107" href="Cubical.Foundations.HLevels.html#15976" class="Bound">Q</a><a id="16108" class="Symbol">)</a>
      <a id="16116" class="Symbol">(</a><a id="16117" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16122" class="Symbol">(</a><a id="16123" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16128" class="Symbol">(λ</a> <a id="16131" href="Cubical.Foundations.HLevels.html#16131" class="Bound">f</a> <a id="16133" class="Symbol">→</a> <a id="16135" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16143" href="Cubical.Foundations.HLevels.html#16131" class="Bound">f</a> <a id="16145" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16146" class="Symbol">))</a> <a id="16149" href="Cubical.Foundations.HLevels.html#15978" class="Bound">R</a><a id="16150" class="Symbol">)</a> <a id="16152" class="Symbol">(</a><a id="16153" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16158" class="Symbol">(</a><a id="16159" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16164" class="Symbol">(λ</a> <a id="16167" href="Cubical.Foundations.HLevels.html#16167" class="Bound">f</a> <a id="16169" class="Symbol">→</a> <a id="16171" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16179" href="Cubical.Foundations.HLevels.html#16167" class="Bound">f</a> <a id="16181" href="Cubical.Foundations.HLevels.html#15990" class="Bound">z</a><a id="16182" class="Symbol">))</a> <a id="16185" href="Cubical.Foundations.HLevels.html#15980" class="Bound">S</a><a id="16186" class="Symbol">)</a> <a id="16188" href="Cubical.Foundations.HLevels.html#15982" class="Bound">i</a> <a id="16190" href="Cubical.Foundations.HLevels.html#15984" class="Bound">j</a> <a id="16192" href="Cubical.Foundations.HLevels.html#15986" class="Bound">k</a> <a id="16194" href="Cubical.Foundations.HLevels.html#15988" class="Bound">l</a>
<a id="16196" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="16208" class="Symbol">(</a><a id="16209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16213" class="Symbol">(</a><a id="16214" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16218" class="Symbol">(</a><a id="16219" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16223" class="Symbol">(</a><a id="16224" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16228" class="Symbol">(</a><a id="16229" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16233" href="Cubical.Foundations.HLevels.html#16233" class="Bound">n</a><a id="16234" class="Symbol">)))))</a> <a id="16240" href="Cubical.Foundations.HLevels.html#16240" class="Bound">h</a> <a id="16242" href="Cubical.Foundations.HLevels.html#16242" class="Bound">f</a> <a id="16244" href="Cubical.Foundations.HLevels.html#16244" class="Bound">g</a> <a id="16246" href="Cubical.Foundations.HLevels.html#16246" class="Bound">p</a> <a id="16248" href="Cubical.Foundations.HLevels.html#16248" class="Bound">q</a> <a id="16250" href="Cubical.Foundations.HLevels.html#16250" class="Bound">P</a> <a id="16252" href="Cubical.Foundations.HLevels.html#16252" class="Bound">Q</a> <a id="16254" href="Cubical.Foundations.HLevels.html#16254" class="Bound">R</a> <a id="16256" href="Cubical.Foundations.HLevels.html#16256" class="Bound">S</a> <a id="16258" class="Symbol">=</a>
  <a id="16262" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="16280" class="Symbol">(</a><a id="16281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16285" href="Cubical.Foundations.HLevels.html#16233" class="Bound">n</a><a id="16286" class="Symbol">)</a>
    <a id="16292" class="Symbol">(</a><a id="16293" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16298" class="Symbol">(</a><a id="16299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16304" class="Symbol">(</a><a id="16305" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16310" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="16317" class="Symbol">)))</a> <a id="16321" class="Symbol">(</a><a id="16322" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16327" class="Symbol">(</a><a id="16328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16333" class="Symbol">(</a><a id="16334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16339" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a><a id="16345" class="Symbol">)))</a> <a id="16349" class="Symbol">(λ</a> <a id="16352" href="Cubical.Foundations.HLevels.html#16352" class="Bound">_</a> <a id="16354" class="Symbol">→</a> <a id="16356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16360" class="Symbol">)</a>
    <a id="16366" class="Symbol">(</a><a id="16367" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="16379" class="Symbol">(</a><a id="16380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16384" class="Symbol">(</a><a id="16385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16389" class="Symbol">(</a><a id="16390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16394" class="Symbol">(</a><a id="16395" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16399" href="Cubical.Foundations.HLevels.html#16233" class="Bound">n</a><a id="16400" class="Symbol">))))</a> <a id="16405" class="Symbol">(λ</a> <a id="16408" href="Cubical.Foundations.HLevels.html#16408" class="Bound">x</a> <a id="16410" class="Symbol">→</a> <a id="16412" href="Cubical.Foundations.HLevels.html#16240" class="Bound">h</a> <a id="16414" href="Cubical.Foundations.HLevels.html#16408" class="Bound">x</a> <a id="16416" class="Symbol">(</a><a id="16417" href="Cubical.Foundations.HLevels.html#16242" class="Bound">f</a> <a id="16419" href="Cubical.Foundations.HLevels.html#16408" class="Bound">x</a><a id="16420" class="Symbol">)</a> <a id="16422" class="Symbol">(</a><a id="16423" href="Cubical.Foundations.HLevels.html#16244" class="Bound">g</a> <a id="16425" href="Cubical.Foundations.HLevels.html#16408" class="Bound">x</a><a id="16426" class="Symbol">))</a>
                  <a id="16447" class="Symbol">(</a><a id="16448" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16456" href="Cubical.Foundations.HLevels.html#16246" class="Bound">p</a><a id="16457" class="Symbol">)</a> <a id="16459" class="Symbol">(</a><a id="16460" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16468" href="Cubical.Foundations.HLevels.html#16248" class="Bound">q</a><a id="16469" class="Symbol">)</a>
                  <a id="16489" class="Symbol">(</a><a id="16490" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16495" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16503" href="Cubical.Foundations.HLevels.html#16250" class="Bound">P</a><a id="16504" class="Symbol">)</a> <a id="16506" class="Symbol">(</a><a id="16507" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16512" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16520" href="Cubical.Foundations.HLevels.html#16252" class="Bound">Q</a><a id="16521" class="Symbol">)</a>
                  <a id="16541" class="Symbol">(</a><a id="16542" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16547" class="Symbol">(</a><a id="16548" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16553" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="16560" class="Symbol">)</a> <a id="16562" href="Cubical.Foundations.HLevels.html#16254" class="Bound">R</a><a id="16563" class="Symbol">)</a> <a id="16565" class="Symbol">(</a><a id="16566" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16571" class="Symbol">(</a><a id="16572" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16577" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="16584" class="Symbol">)</a> <a id="16586" href="Cubical.Foundations.HLevels.html#16256" class="Bound">S</a><a id="16587" class="Symbol">))</a>

<a id="isOfHLevelΠ2"></a><a id="16591" href="Cubical.Foundations.HLevels.html#16591" class="Function">isOfHLevelΠ2</a> <a id="16604" class="Symbol">:</a> <a id="16606" class="Symbol">(</a><a id="16607" href="Cubical.Foundations.HLevels.html#16607" class="Bound">n</a> <a id="16609" class="Symbol">:</a> <a id="16611" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="16617" class="Symbol">)</a> <a id="16619" class="Symbol">→</a> <a id="16621" class="Symbol">((</a><a id="16623" href="Cubical.Foundations.HLevels.html#16623" class="Bound">x</a> <a id="16625" class="Symbol">:</a> <a id="16627" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16628" class="Symbol">)</a> <a id="16630" class="Symbol">→</a> <a id="16632" class="Symbol">(</a><a id="16633" href="Cubical.Foundations.HLevels.html#16633" class="Bound">y</a> <a id="16635" class="Symbol">:</a> <a id="16637" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16639" href="Cubical.Foundations.HLevels.html#16623" class="Bound">x</a><a id="16640" class="Symbol">)</a> <a id="16642" class="Symbol">→</a> <a id="16644" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16655" href="Cubical.Foundations.HLevels.html#16607" class="Bound">n</a> <a id="16657" class="Symbol">(</a><a id="16658" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="16660" href="Cubical.Foundations.HLevels.html#16623" class="Bound">x</a> <a id="16662" href="Cubical.Foundations.HLevels.html#16633" class="Bound">y</a><a id="16663" class="Symbol">))</a>
             <a id="16679" class="Symbol">→</a> <a id="16681" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16692" href="Cubical.Foundations.HLevels.html#16607" class="Bound">n</a> <a id="16694" class="Symbol">((</a><a id="16696" href="Cubical.Foundations.HLevels.html#16696" class="Bound">x</a> <a id="16698" class="Symbol">:</a> <a id="16700" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16701" class="Symbol">)</a> <a id="16703" class="Symbol">→</a> <a id="16705" class="Symbol">(</a><a id="16706" href="Cubical.Foundations.HLevels.html#16706" class="Bound">y</a> <a id="16708" class="Symbol">:</a> <a id="16710" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16712" href="Cubical.Foundations.HLevels.html#16696" class="Bound">x</a><a id="16713" class="Symbol">)</a> <a id="16715" class="Symbol">→</a> <a id="16717" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="16719" href="Cubical.Foundations.HLevels.html#16696" class="Bound">x</a> <a id="16721" href="Cubical.Foundations.HLevels.html#16706" class="Bound">y</a><a id="16722" class="Symbol">)</a>
<a id="16724" href="Cubical.Foundations.HLevels.html#16591" class="Function">isOfHLevelΠ2</a> <a id="16737" href="Cubical.Foundations.HLevels.html#16737" class="Bound">n</a> <a id="16739" href="Cubical.Foundations.HLevels.html#16739" class="Bound">f</a> <a id="16741" class="Symbol">=</a> <a id="16743" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="16755" href="Cubical.Foundations.HLevels.html#16737" class="Bound">n</a> <a id="16757" class="Symbol">(λ</a> <a id="16760" href="Cubical.Foundations.HLevels.html#16760" class="Bound">x</a> <a id="16762" class="Symbol">→</a> <a id="16764" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="16776" href="Cubical.Foundations.HLevels.html#16737" class="Bound">n</a> <a id="16778" class="Symbol">(</a><a id="16779" href="Cubical.Foundations.HLevels.html#16739" class="Bound">f</a> <a id="16781" href="Cubical.Foundations.HLevels.html#16760" class="Bound">x</a><a id="16782" class="Symbol">))</a>

<a id="isContrΠ"></a><a id="16786" href="Cubical.Foundations.HLevels.html#16786" class="Function">isContrΠ</a> <a id="16795" class="Symbol">:</a> <a id="16797" class="Symbol">(</a><a id="16798" href="Cubical.Foundations.HLevels.html#16798" class="Bound">h</a> <a id="16800" class="Symbol">:</a> <a id="16802" class="Symbol">(</a><a id="16803" href="Cubical.Foundations.HLevels.html#16803" class="Bound">x</a> <a id="16805" class="Symbol">:</a> <a id="16807" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16808" class="Symbol">)</a> <a id="16810" class="Symbol">→</a> <a id="16812" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16820" class="Symbol">(</a><a id="16821" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16823" href="Cubical.Foundations.HLevels.html#16803" class="Bound">x</a><a id="16824" class="Symbol">))</a> <a id="16827" class="Symbol">→</a> <a id="16829" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16837" class="Symbol">((</a><a id="16839" href="Cubical.Foundations.HLevels.html#16839" class="Bound">x</a> <a id="16841" class="Symbol">:</a> <a id="16843" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16844" class="Symbol">)</a> <a id="16846" class="Symbol">→</a> <a id="16848" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16850" href="Cubical.Foundations.HLevels.html#16839" class="Bound">x</a><a id="16851" class="Symbol">)</a>
<a id="16853" href="Cubical.Foundations.HLevels.html#16786" class="Function">isContrΠ</a> <a id="16862" class="Symbol">=</a> <a id="16864" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="16876" class="Number">0</a>

<a id="isPropΠ"></a><a id="16879" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="16887" class="Symbol">:</a> <a id="16889" class="Symbol">(</a><a id="16890" href="Cubical.Foundations.HLevels.html#16890" class="Bound">h</a> <a id="16892" class="Symbol">:</a> <a id="16894" class="Symbol">(</a><a id="16895" href="Cubical.Foundations.HLevels.html#16895" class="Bound">x</a> <a id="16897" class="Symbol">:</a> <a id="16899" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16900" class="Symbol">)</a> <a id="16902" class="Symbol">→</a> <a id="16904" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16911" class="Symbol">(</a><a id="16912" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16914" href="Cubical.Foundations.HLevels.html#16895" class="Bound">x</a><a id="16915" class="Symbol">))</a> <a id="16918" class="Symbol">→</a> <a id="16920" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16927" class="Symbol">((</a><a id="16929" href="Cubical.Foundations.HLevels.html#16929" class="Bound">x</a> <a id="16931" class="Symbol">:</a> <a id="16933" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16934" class="Symbol">)</a> <a id="16936" class="Symbol">→</a> <a id="16938" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16940" href="Cubical.Foundations.HLevels.html#16929" class="Bound">x</a><a id="16941" class="Symbol">)</a>
<a id="16943" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="16951" class="Symbol">=</a> <a id="16953" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="16965" class="Number">1</a>

<a id="isPropΠ2"></a><a id="16968" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="16977" class="Symbol">:</a> <a id="16979" class="Symbol">(</a><a id="16980" href="Cubical.Foundations.HLevels.html#16980" class="Bound">h</a> <a id="16982" class="Symbol">:</a> <a id="16984" class="Symbol">(</a><a id="16985" href="Cubical.Foundations.HLevels.html#16985" class="Bound">x</a> <a id="16987" class="Symbol">:</a> <a id="16989" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16990" class="Symbol">)</a> <a id="16992" class="Symbol">(</a><a id="16993" href="Cubical.Foundations.HLevels.html#16993" class="Bound">y</a> <a id="16995" class="Symbol">:</a> <a id="16997" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16999" href="Cubical.Foundations.HLevels.html#16985" class="Bound">x</a><a id="17000" class="Symbol">)</a> <a id="17002" class="Symbol">→</a> <a id="17004" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17011" class="Symbol">(</a><a id="17012" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17014" href="Cubical.Foundations.HLevels.html#16985" class="Bound">x</a> <a id="17016" href="Cubical.Foundations.HLevels.html#16993" class="Bound">y</a><a id="17017" class="Symbol">))</a>
         <a id="17029" class="Symbol">→</a> <a id="17031" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17038" class="Symbol">((</a><a id="17040" href="Cubical.Foundations.HLevels.html#17040" class="Bound">x</a> <a id="17042" class="Symbol">:</a> <a id="17044" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17045" class="Symbol">)</a> <a id="17047" class="Symbol">(</a><a id="17048" href="Cubical.Foundations.HLevels.html#17048" class="Bound">y</a> <a id="17050" class="Symbol">:</a> <a id="17052" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17054" href="Cubical.Foundations.HLevels.html#17040" class="Bound">x</a><a id="17055" class="Symbol">)</a> <a id="17057" class="Symbol">→</a> <a id="17059" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17061" href="Cubical.Foundations.HLevels.html#17040" class="Bound">x</a> <a id="17063" href="Cubical.Foundations.HLevels.html#17048" class="Bound">y</a><a id="17064" class="Symbol">)</a>
<a id="17066" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="17075" href="Cubical.Foundations.HLevels.html#17075" class="Bound">h</a> <a id="17077" class="Symbol">=</a> <a id="17079" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17087" class="Symbol">λ</a> <a id="17089" href="Cubical.Foundations.HLevels.html#17089" class="Bound">x</a> <a id="17091" class="Symbol">→</a> <a id="17093" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17101" class="Symbol">λ</a> <a id="17103" href="Cubical.Foundations.HLevels.html#17103" class="Bound">y</a> <a id="17105" class="Symbol">→</a> <a id="17107" href="Cubical.Foundations.HLevels.html#17075" class="Bound">h</a> <a id="17109" href="Cubical.Foundations.HLevels.html#17089" class="Bound">x</a> <a id="17111" href="Cubical.Foundations.HLevels.html#17103" class="Bound">y</a>

<a id="isPropΠ3"></a><a id="17114" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="17123" class="Symbol">:</a> <a id="17125" class="Symbol">(</a><a id="17126" href="Cubical.Foundations.HLevels.html#17126" class="Bound">h</a> <a id="17128" class="Symbol">:</a> <a id="17130" class="Symbol">(</a><a id="17131" href="Cubical.Foundations.HLevels.html#17131" class="Bound">x</a> <a id="17133" class="Symbol">:</a> <a id="17135" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17136" class="Symbol">)</a> <a id="17138" class="Symbol">(</a><a id="17139" href="Cubical.Foundations.HLevels.html#17139" class="Bound">y</a> <a id="17141" class="Symbol">:</a> <a id="17143" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17145" href="Cubical.Foundations.HLevels.html#17131" class="Bound">x</a><a id="17146" class="Symbol">)</a> <a id="17148" class="Symbol">(</a><a id="17149" href="Cubical.Foundations.HLevels.html#17149" class="Bound">z</a> <a id="17151" class="Symbol">:</a> <a id="17153" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17155" href="Cubical.Foundations.HLevels.html#17131" class="Bound">x</a> <a id="17157" href="Cubical.Foundations.HLevels.html#17139" class="Bound">y</a><a id="17158" class="Symbol">)</a> <a id="17160" class="Symbol">→</a> <a id="17162" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17169" class="Symbol">(</a><a id="17170" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17172" href="Cubical.Foundations.HLevels.html#17131" class="Bound">x</a> <a id="17174" href="Cubical.Foundations.HLevels.html#17139" class="Bound">y</a> <a id="17176" href="Cubical.Foundations.HLevels.html#17149" class="Bound">z</a><a id="17177" class="Symbol">))</a>
         <a id="17189" class="Symbol">→</a> <a id="17191" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17198" class="Symbol">((</a><a id="17200" href="Cubical.Foundations.HLevels.html#17200" class="Bound">x</a> <a id="17202" class="Symbol">:</a> <a id="17204" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17205" class="Symbol">)</a> <a id="17207" class="Symbol">(</a><a id="17208" href="Cubical.Foundations.HLevels.html#17208" class="Bound">y</a> <a id="17210" class="Symbol">:</a> <a id="17212" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17214" href="Cubical.Foundations.HLevels.html#17200" class="Bound">x</a><a id="17215" class="Symbol">)</a> <a id="17217" class="Symbol">(</a><a id="17218" href="Cubical.Foundations.HLevels.html#17218" class="Bound">z</a> <a id="17220" class="Symbol">:</a> <a id="17222" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17224" href="Cubical.Foundations.HLevels.html#17200" class="Bound">x</a> <a id="17226" href="Cubical.Foundations.HLevels.html#17208" class="Bound">y</a><a id="17227" class="Symbol">)</a> <a id="17229" class="Symbol">→</a> <a id="17231" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17233" href="Cubical.Foundations.HLevels.html#17200" class="Bound">x</a> <a id="17235" href="Cubical.Foundations.HLevels.html#17208" class="Bound">y</a> <a id="17237" href="Cubical.Foundations.HLevels.html#17218" class="Bound">z</a><a id="17238" class="Symbol">)</a>
<a id="17240" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="17249" href="Cubical.Foundations.HLevels.html#17249" class="Bound">h</a> <a id="17251" class="Symbol">=</a> <a id="17253" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17261" class="Symbol">λ</a> <a id="17263" href="Cubical.Foundations.HLevels.html#17263" class="Bound">x</a> <a id="17265" class="Symbol">→</a> <a id="17267" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17275" class="Symbol">λ</a> <a id="17277" href="Cubical.Foundations.HLevels.html#17277" class="Bound">y</a> <a id="17279" class="Symbol">→</a> <a id="17281" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17289" class="Symbol">λ</a> <a id="17291" href="Cubical.Foundations.HLevels.html#17291" class="Bound">z</a> <a id="17293" class="Symbol">→</a> <a id="17295" href="Cubical.Foundations.HLevels.html#17249" class="Bound">h</a> <a id="17297" href="Cubical.Foundations.HLevels.html#17263" class="Bound">x</a> <a id="17299" href="Cubical.Foundations.HLevels.html#17277" class="Bound">y</a> <a id="17301" href="Cubical.Foundations.HLevels.html#17291" class="Bound">z</a>

<a id="isPropΠ4"></a><a id="17304" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="17313" class="Symbol">:</a> <a id="17315" class="Symbol">(</a><a id="17316" href="Cubical.Foundations.HLevels.html#17316" class="Bound">h</a> <a id="17318" class="Symbol">:</a> <a id="17320" class="Symbol">(</a><a id="17321" href="Cubical.Foundations.HLevels.html#17321" class="Bound">x</a> <a id="17323" class="Symbol">:</a> <a id="17325" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17326" class="Symbol">)</a> <a id="17328" class="Symbol">(</a><a id="17329" href="Cubical.Foundations.HLevels.html#17329" class="Bound">y</a> <a id="17331" class="Symbol">:</a> <a id="17333" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17335" href="Cubical.Foundations.HLevels.html#17321" class="Bound">x</a><a id="17336" class="Symbol">)</a> <a id="17338" class="Symbol">(</a><a id="17339" href="Cubical.Foundations.HLevels.html#17339" class="Bound">z</a> <a id="17341" class="Symbol">:</a> <a id="17343" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17345" href="Cubical.Foundations.HLevels.html#17321" class="Bound">x</a> <a id="17347" href="Cubical.Foundations.HLevels.html#17329" class="Bound">y</a><a id="17348" class="Symbol">)</a> <a id="17350" class="Symbol">(</a><a id="17351" href="Cubical.Foundations.HLevels.html#17351" class="Bound">w</a> <a id="17353" class="Symbol">:</a> <a id="17355" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17357" href="Cubical.Foundations.HLevels.html#17321" class="Bound">x</a> <a id="17359" href="Cubical.Foundations.HLevels.html#17329" class="Bound">y</a> <a id="17361" href="Cubical.Foundations.HLevels.html#17339" class="Bound">z</a><a id="17362" class="Symbol">)</a> <a id="17364" class="Symbol">→</a> <a id="17366" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17373" class="Symbol">(</a><a id="17374" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17376" href="Cubical.Foundations.HLevels.html#17321" class="Bound">x</a> <a id="17378" href="Cubical.Foundations.HLevels.html#17329" class="Bound">y</a> <a id="17380" href="Cubical.Foundations.HLevels.html#17339" class="Bound">z</a> <a id="17382" href="Cubical.Foundations.HLevels.html#17351" class="Bound">w</a><a id="17383" class="Symbol">))</a>
            <a id="17398" class="Symbol">→</a> <a id="17400" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17407" class="Symbol">((</a><a id="17409" href="Cubical.Foundations.HLevels.html#17409" class="Bound">x</a> <a id="17411" class="Symbol">:</a> <a id="17413" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17414" class="Symbol">)</a> <a id="17416" class="Symbol">(</a><a id="17417" href="Cubical.Foundations.HLevels.html#17417" class="Bound">y</a> <a id="17419" class="Symbol">:</a> <a id="17421" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17423" href="Cubical.Foundations.HLevels.html#17409" class="Bound">x</a><a id="17424" class="Symbol">)</a> <a id="17426" class="Symbol">(</a><a id="17427" href="Cubical.Foundations.HLevels.html#17427" class="Bound">z</a> <a id="17429" class="Symbol">:</a> <a id="17431" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17433" href="Cubical.Foundations.HLevels.html#17409" class="Bound">x</a> <a id="17435" href="Cubical.Foundations.HLevels.html#17417" class="Bound">y</a><a id="17436" class="Symbol">)</a> <a id="17438" class="Symbol">(</a><a id="17439" href="Cubical.Foundations.HLevels.html#17439" class="Bound">w</a> <a id="17441" class="Symbol">:</a> <a id="17443" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17445" href="Cubical.Foundations.HLevels.html#17409" class="Bound">x</a> <a id="17447" href="Cubical.Foundations.HLevels.html#17417" class="Bound">y</a> <a id="17449" href="Cubical.Foundations.HLevels.html#17427" class="Bound">z</a><a id="17450" class="Symbol">)</a> <a id="17452" class="Symbol">→</a> <a id="17454" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17456" href="Cubical.Foundations.HLevels.html#17409" class="Bound">x</a> <a id="17458" href="Cubical.Foundations.HLevels.html#17417" class="Bound">y</a> <a id="17460" href="Cubical.Foundations.HLevels.html#17427" class="Bound">z</a> <a id="17462" href="Cubical.Foundations.HLevels.html#17439" class="Bound">w</a><a id="17463" class="Symbol">)</a>
<a id="17465" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="17474" href="Cubical.Foundations.HLevels.html#17474" class="Bound">h</a> <a id="17476" class="Symbol">=</a> <a id="17478" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17486" class="Symbol">λ</a> <a id="17488" href="Cubical.Foundations.HLevels.html#17488" class="Bound">_</a> <a id="17490" class="Symbol">→</a> <a id="17492" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="17501" class="Symbol">(</a><a id="17502" href="Cubical.Foundations.HLevels.html#17474" class="Bound">h</a> <a id="17504" class="Symbol">_)</a>

<a id="isPropΠ5"></a><a id="17508" href="Cubical.Foundations.HLevels.html#17508" class="Function">isPropΠ5</a> <a id="17517" class="Symbol">:</a> <a id="17519" class="Symbol">(</a><a id="17520" href="Cubical.Foundations.HLevels.html#17520" class="Bound">h</a> <a id="17522" class="Symbol">:</a> <a id="17524" class="Symbol">(</a><a id="17525" href="Cubical.Foundations.HLevels.html#17525" class="Bound">x</a> <a id="17527" class="Symbol">:</a> <a id="17529" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17530" class="Symbol">)</a> <a id="17532" class="Symbol">(</a><a id="17533" href="Cubical.Foundations.HLevels.html#17533" class="Bound">y</a> <a id="17535" class="Symbol">:</a> <a id="17537" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17539" href="Cubical.Foundations.HLevels.html#17525" class="Bound">x</a><a id="17540" class="Symbol">)</a> <a id="17542" class="Symbol">(</a><a id="17543" href="Cubical.Foundations.HLevels.html#17543" class="Bound">z</a> <a id="17545" class="Symbol">:</a> <a id="17547" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17549" href="Cubical.Foundations.HLevels.html#17525" class="Bound">x</a> <a id="17551" href="Cubical.Foundations.HLevels.html#17533" class="Bound">y</a><a id="17552" class="Symbol">)</a> <a id="17554" class="Symbol">(</a><a id="17555" href="Cubical.Foundations.HLevels.html#17555" class="Bound">w</a> <a id="17557" class="Symbol">:</a> <a id="17559" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17561" href="Cubical.Foundations.HLevels.html#17525" class="Bound">x</a> <a id="17563" href="Cubical.Foundations.HLevels.html#17533" class="Bound">y</a> <a id="17565" href="Cubical.Foundations.HLevels.html#17543" class="Bound">z</a><a id="17566" class="Symbol">)</a> <a id="17568" class="Symbol">(</a><a id="17569" href="Cubical.Foundations.HLevels.html#17569" class="Bound">v</a> <a id="17571" class="Symbol">:</a> <a id="17573" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17575" href="Cubical.Foundations.HLevels.html#17525" class="Bound">x</a> <a id="17577" href="Cubical.Foundations.HLevels.html#17533" class="Bound">y</a> <a id="17579" href="Cubical.Foundations.HLevels.html#17543" class="Bound">z</a> <a id="17581" href="Cubical.Foundations.HLevels.html#17555" class="Bound">w</a><a id="17582" class="Symbol">)</a> <a id="17584" class="Symbol">→</a> <a id="17586" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17593" class="Symbol">(</a><a id="17594" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17596" href="Cubical.Foundations.HLevels.html#17525" class="Bound">x</a> <a id="17598" href="Cubical.Foundations.HLevels.html#17533" class="Bound">y</a> <a id="17600" href="Cubical.Foundations.HLevels.html#17543" class="Bound">z</a> <a id="17602" href="Cubical.Foundations.HLevels.html#17555" class="Bound">w</a> <a id="17604" href="Cubical.Foundations.HLevels.html#17569" class="Bound">v</a><a id="17605" class="Symbol">))</a>
            <a id="17620" class="Symbol">→</a> <a id="17622" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17629" class="Symbol">((</a><a id="17631" href="Cubical.Foundations.HLevels.html#17631" class="Bound">x</a> <a id="17633" class="Symbol">:</a> <a id="17635" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17636" class="Symbol">)</a> <a id="17638" class="Symbol">(</a><a id="17639" href="Cubical.Foundations.HLevels.html#17639" class="Bound">y</a> <a id="17641" class="Symbol">:</a> <a id="17643" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17645" href="Cubical.Foundations.HLevels.html#17631" class="Bound">x</a><a id="17646" class="Symbol">)</a> <a id="17648" class="Symbol">(</a><a id="17649" href="Cubical.Foundations.HLevels.html#17649" class="Bound">z</a> <a id="17651" class="Symbol">:</a> <a id="17653" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17655" href="Cubical.Foundations.HLevels.html#17631" class="Bound">x</a> <a id="17657" href="Cubical.Foundations.HLevels.html#17639" class="Bound">y</a><a id="17658" class="Symbol">)</a> <a id="17660" class="Symbol">(</a><a id="17661" href="Cubical.Foundations.HLevels.html#17661" class="Bound">w</a> <a id="17663" class="Symbol">:</a> <a id="17665" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17667" href="Cubical.Foundations.HLevels.html#17631" class="Bound">x</a> <a id="17669" href="Cubical.Foundations.HLevels.html#17639" class="Bound">y</a> <a id="17671" href="Cubical.Foundations.HLevels.html#17649" class="Bound">z</a><a id="17672" class="Symbol">)</a> <a id="17674" class="Symbol">(</a><a id="17675" href="Cubical.Foundations.HLevels.html#17675" class="Bound">v</a> <a id="17677" class="Symbol">:</a> <a id="17679" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17681" href="Cubical.Foundations.HLevels.html#17631" class="Bound">x</a> <a id="17683" href="Cubical.Foundations.HLevels.html#17639" class="Bound">y</a> <a id="17685" href="Cubical.Foundations.HLevels.html#17649" class="Bound">z</a> <a id="17687" href="Cubical.Foundations.HLevels.html#17661" class="Bound">w</a><a id="17688" class="Symbol">)</a> <a id="17690" class="Symbol">→</a> <a id="17692" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17694" href="Cubical.Foundations.HLevels.html#17631" class="Bound">x</a> <a id="17696" href="Cubical.Foundations.HLevels.html#17639" class="Bound">y</a> <a id="17698" href="Cubical.Foundations.HLevels.html#17649" class="Bound">z</a> <a id="17700" href="Cubical.Foundations.HLevels.html#17661" class="Bound">w</a> <a id="17702" href="Cubical.Foundations.HLevels.html#17675" class="Bound">v</a><a id="17703" class="Symbol">)</a>
<a id="17705" href="Cubical.Foundations.HLevels.html#17508" class="Function">isPropΠ5</a> <a id="17714" href="Cubical.Foundations.HLevels.html#17714" class="Bound">h</a> <a id="17716" class="Symbol">=</a> <a id="17718" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="17726" class="Symbol">λ</a> <a id="17728" href="Cubical.Foundations.HLevels.html#17728" class="Bound">_</a> <a id="17730" class="Symbol">→</a> <a id="17732" href="Cubical.Foundations.HLevels.html#17304" class="Function">isPropΠ4</a> <a id="17741" class="Symbol">(</a><a id="17742" href="Cubical.Foundations.HLevels.html#17714" class="Bound">h</a> <a id="17744" class="Symbol">_)</a>

<a id="isPropΠ6"></a><a id="17748" href="Cubical.Foundations.HLevels.html#17748" class="Function">isPropΠ6</a> <a id="17757" class="Symbol">:</a> <a id="17759" class="Symbol">(</a><a id="17760" href="Cubical.Foundations.HLevels.html#17760" class="Bound">h</a> <a id="17762" class="Symbol">:</a> <a id="17764" class="Symbol">(</a><a id="17765" href="Cubical.Foundations.HLevels.html#17765" class="Bound">x</a> <a id="17767" class="Symbol">:</a> <a id="17769" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17770" class="Symbol">)</a> <a id="17772" class="Symbol">(</a><a id="17773" href="Cubical.Foundations.HLevels.html#17773" class="Bound">y</a> <a id="17775" class="Symbol">:</a> <a id="17777" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17779" href="Cubical.Foundations.HLevels.html#17765" class="Bound">x</a><a id="17780" class="Symbol">)</a> <a id="17782" class="Symbol">(</a><a id="17783" href="Cubical.Foundations.HLevels.html#17783" class="Bound">z</a> <a id="17785" class="Symbol">:</a> <a id="17787" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17789" href="Cubical.Foundations.HLevels.html#17765" class="Bound">x</a> <a id="17791" href="Cubical.Foundations.HLevels.html#17773" class="Bound">y</a><a id="17792" class="Symbol">)</a> <a id="17794" class="Symbol">(</a><a id="17795" href="Cubical.Foundations.HLevels.html#17795" class="Bound">w</a> <a id="17797" class="Symbol">:</a> <a id="17799" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17801" href="Cubical.Foundations.HLevels.html#17765" class="Bound">x</a> <a id="17803" href="Cubical.Foundations.HLevels.html#17773" class="Bound">y</a> <a id="17805" href="Cubical.Foundations.HLevels.html#17783" class="Bound">z</a><a id="17806" class="Symbol">)</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Cubical.Foundations.HLevels.html#17809" class="Bound">v</a> <a id="17811" class="Symbol">:</a> <a id="17813" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17815" href="Cubical.Foundations.HLevels.html#17765" class="Bound">x</a> <a id="17817" href="Cubical.Foundations.HLevels.html#17773" class="Bound">y</a> <a id="17819" href="Cubical.Foundations.HLevels.html#17783" class="Bound">z</a> <a id="17821" href="Cubical.Foundations.HLevels.html#17795" class="Bound">w</a><a id="17822" class="Symbol">)</a> <a id="17824" class="Symbol">(</a><a id="17825" href="Cubical.Foundations.HLevels.html#17825" class="Bound">u</a> <a id="17827" class="Symbol">:</a> <a id="17829" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17831" href="Cubical.Foundations.HLevels.html#17765" class="Bound">x</a> <a id="17833" href="Cubical.Foundations.HLevels.html#17773" class="Bound">y</a> <a id="17835" href="Cubical.Foundations.HLevels.html#17783" class="Bound">z</a> <a id="17837" href="Cubical.Foundations.HLevels.html#17795" class="Bound">w</a> <a id="17839" href="Cubical.Foundations.HLevels.html#17809" class="Bound">v</a><a id="17840" class="Symbol">)</a> <a id="17842" class="Symbol">→</a> <a id="17844" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17851" class="Symbol">(</a><a id="17852" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="17854" href="Cubical.Foundations.HLevels.html#17765" class="Bound">x</a> <a id="17856" href="Cubical.Foundations.HLevels.html#17773" class="Bound">y</a> <a id="17858" href="Cubical.Foundations.HLevels.html#17783" class="Bound">z</a> <a id="17860" href="Cubical.Foundations.HLevels.html#17795" class="Bound">w</a> <a id="17862" href="Cubical.Foundations.HLevels.html#17809" class="Bound">v</a> <a id="17864" href="Cubical.Foundations.HLevels.html#17825" class="Bound">u</a><a id="17865" class="Symbol">))</a>
            <a id="17880" class="Symbol">→</a> <a id="17882" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17889" class="Symbol">((</a><a id="17891" href="Cubical.Foundations.HLevels.html#17891" class="Bound">x</a> <a id="17893" class="Symbol">:</a> <a id="17895" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17896" class="Symbol">)</a> <a id="17898" class="Symbol">(</a><a id="17899" href="Cubical.Foundations.HLevels.html#17899" class="Bound">y</a> <a id="17901" class="Symbol">:</a> <a id="17903" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17905" href="Cubical.Foundations.HLevels.html#17891" class="Bound">x</a><a id="17906" class="Symbol">)</a> <a id="17908" class="Symbol">(</a><a id="17909" href="Cubical.Foundations.HLevels.html#17909" class="Bound">z</a> <a id="17911" class="Symbol">:</a> <a id="17913" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17915" href="Cubical.Foundations.HLevels.html#17891" class="Bound">x</a> <a id="17917" href="Cubical.Foundations.HLevels.html#17899" class="Bound">y</a><a id="17918" class="Symbol">)</a> <a id="17920" class="Symbol">(</a><a id="17921" href="Cubical.Foundations.HLevels.html#17921" class="Bound">w</a> <a id="17923" class="Symbol">:</a> <a id="17925" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="17927" href="Cubical.Foundations.HLevels.html#17891" class="Bound">x</a> <a id="17929" href="Cubical.Foundations.HLevels.html#17899" class="Bound">y</a> <a id="17931" href="Cubical.Foundations.HLevels.html#17909" class="Bound">z</a><a id="17932" class="Symbol">)</a> <a id="17934" class="Symbol">(</a><a id="17935" href="Cubical.Foundations.HLevels.html#17935" class="Bound">v</a> <a id="17937" class="Symbol">:</a> <a id="17939" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="17941" href="Cubical.Foundations.HLevels.html#17891" class="Bound">x</a> <a id="17943" href="Cubical.Foundations.HLevels.html#17899" class="Bound">y</a> <a id="17945" href="Cubical.Foundations.HLevels.html#17909" class="Bound">z</a> <a id="17947" href="Cubical.Foundations.HLevels.html#17921" class="Bound">w</a><a id="17948" class="Symbol">)</a> <a id="17950" class="Symbol">(</a><a id="17951" href="Cubical.Foundations.HLevels.html#17951" class="Bound">u</a> <a id="17953" class="Symbol">:</a> <a id="17955" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="17957" href="Cubical.Foundations.HLevels.html#17891" class="Bound">x</a> <a id="17959" href="Cubical.Foundations.HLevels.html#17899" class="Bound">y</a> <a id="17961" href="Cubical.Foundations.HLevels.html#17909" class="Bound">z</a> <a id="17963" href="Cubical.Foundations.HLevels.html#17921" class="Bound">w</a> <a id="17965" href="Cubical.Foundations.HLevels.html#17935" class="Bound">v</a><a id="17966" class="Symbol">)</a> <a id="17968" class="Symbol">→</a> <a id="17970" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="17972" href="Cubical.Foundations.HLevels.html#17891" class="Bound">x</a> <a id="17974" href="Cubical.Foundations.HLevels.html#17899" class="Bound">y</a> <a id="17976" href="Cubical.Foundations.HLevels.html#17909" class="Bound">z</a> <a id="17978" href="Cubical.Foundations.HLevels.html#17921" class="Bound">w</a> <a id="17980" href="Cubical.Foundations.HLevels.html#17935" class="Bound">v</a> <a id="17982" href="Cubical.Foundations.HLevels.html#17951" class="Bound">u</a><a id="17983" class="Symbol">)</a>
<a id="17985" href="Cubical.Foundations.HLevels.html#17748" class="Function">isPropΠ6</a> <a id="17994" href="Cubical.Foundations.HLevels.html#17994" class="Bound">h</a> <a id="17996" class="Symbol">=</a> <a id="17998" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="18006" class="Symbol">λ</a> <a id="18008" href="Cubical.Foundations.HLevels.html#18008" class="Bound">_</a> <a id="18010" class="Symbol">→</a> <a id="18012" href="Cubical.Foundations.HLevels.html#17508" class="Function">isPropΠ5</a> <a id="18021" class="Symbol">(</a><a id="18022" href="Cubical.Foundations.HLevels.html#17994" class="Bound">h</a> <a id="18024" class="Symbol">_)</a>

<a id="isPropImplicitΠ"></a><a id="18028" href="Cubical.Foundations.HLevels.html#18028" class="Function">isPropImplicitΠ</a> <a id="18044" class="Symbol">:</a> <a id="18046" class="Symbol">(</a><a id="18047" href="Cubical.Foundations.HLevels.html#18047" class="Bound">h</a> <a id="18049" class="Symbol">:</a> <a id="18051" class="Symbol">(</a><a id="18052" href="Cubical.Foundations.HLevels.html#18052" class="Bound">x</a> <a id="18054" class="Symbol">:</a> <a id="18056" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18057" class="Symbol">)</a> <a id="18059" class="Symbol">→</a> <a id="18061" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18068" class="Symbol">(</a><a id="18069" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18071" href="Cubical.Foundations.HLevels.html#18052" class="Bound">x</a><a id="18072" class="Symbol">))</a> <a id="18075" class="Symbol">→</a> <a id="18077" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18084" class="Symbol">({</a><a id="18086" href="Cubical.Foundations.HLevels.html#18086" class="Bound">x</a> <a id="18088" class="Symbol">:</a> <a id="18090" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18091" class="Symbol">}</a> <a id="18093" class="Symbol">→</a> <a id="18095" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18097" href="Cubical.Foundations.HLevels.html#18086" class="Bound">x</a><a id="18098" class="Symbol">)</a>
<a id="18100" href="Cubical.Foundations.HLevels.html#18028" class="Function">isPropImplicitΠ</a> <a id="18116" href="Cubical.Foundations.HLevels.html#18116" class="Bound">h</a> <a id="18118" href="Cubical.Foundations.HLevels.html#18118" class="Bound">f</a> <a id="18120" href="Cubical.Foundations.HLevels.html#18120" class="Bound">g</a> <a id="18122" href="Cubical.Foundations.HLevels.html#18122" class="Bound">i</a> <a id="18124" class="Symbol">{</a><a id="18125" href="Cubical.Foundations.HLevels.html#18125" class="Bound">x</a><a id="18126" class="Symbol">}</a> <a id="18128" class="Symbol">=</a> <a id="18130" href="Cubical.Foundations.HLevels.html#18116" class="Bound">h</a> <a id="18132" href="Cubical.Foundations.HLevels.html#18125" class="Bound">x</a> <a id="18134" class="Symbol">(</a><a id="18135" href="Cubical.Foundations.HLevels.html#18118" class="Bound">f</a> <a id="18137" class="Symbol">{</a><a id="18138" href="Cubical.Foundations.HLevels.html#18125" class="Bound">x</a><a id="18139" class="Symbol">})</a> <a id="18142" class="Symbol">(</a><a id="18143" href="Cubical.Foundations.HLevels.html#18120" class="Bound">g</a> <a id="18145" class="Symbol">{</a><a id="18146" href="Cubical.Foundations.HLevels.html#18125" class="Bound">x</a><a id="18147" class="Symbol">})</a> <a id="18150" href="Cubical.Foundations.HLevels.html#18122" class="Bound">i</a>

<a id="isPropImplicitΠ2"></a><a id="18153" href="Cubical.Foundations.HLevels.html#18153" class="Function">isPropImplicitΠ2</a> <a id="18170" class="Symbol">:</a> <a id="18172" class="Symbol">(</a><a id="18173" href="Cubical.Foundations.HLevels.html#18173" class="Bound">h</a> <a id="18175" class="Symbol">:</a> <a id="18177" class="Symbol">(</a><a id="18178" href="Cubical.Foundations.HLevels.html#18178" class="Bound">x</a> <a id="18180" class="Symbol">:</a> <a id="18182" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18183" class="Symbol">)</a> <a id="18185" class="Symbol">(</a><a id="18186" href="Cubical.Foundations.HLevels.html#18186" class="Bound">y</a> <a id="18188" class="Symbol">:</a> <a id="18190" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18192" href="Cubical.Foundations.HLevels.html#18178" class="Bound">x</a><a id="18193" class="Symbol">)</a> <a id="18195" class="Symbol">→</a> <a id="18197" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18204" class="Symbol">(</a><a id="18205" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18207" href="Cubical.Foundations.HLevels.html#18178" class="Bound">x</a> <a id="18209" href="Cubical.Foundations.HLevels.html#18186" class="Bound">y</a><a id="18210" class="Symbol">))</a> <a id="18213" class="Symbol">→</a> <a id="18215" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18222" class="Symbol">({</a><a id="18224" href="Cubical.Foundations.HLevels.html#18224" class="Bound">x</a> <a id="18226" class="Symbol">:</a> <a id="18228" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18229" class="Symbol">}</a> <a id="18231" class="Symbol">{</a><a id="18232" href="Cubical.Foundations.HLevels.html#18232" class="Bound">y</a> <a id="18234" class="Symbol">:</a> <a id="18236" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18238" href="Cubical.Foundations.HLevels.html#18224" class="Bound">x</a><a id="18239" class="Symbol">}</a> <a id="18241" class="Symbol">→</a> <a id="18243" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18245" href="Cubical.Foundations.HLevels.html#18224" class="Bound">x</a> <a id="18247" href="Cubical.Foundations.HLevels.html#18232" class="Bound">y</a><a id="18248" class="Symbol">)</a>
<a id="18250" href="Cubical.Foundations.HLevels.html#18153" class="Function">isPropImplicitΠ2</a> <a id="18267" href="Cubical.Foundations.HLevels.html#18267" class="Bound">h</a> <a id="18269" class="Symbol">=</a> <a id="18271" href="Cubical.Foundations.HLevels.html#18028" class="Function">isPropImplicitΠ</a> <a id="18287" class="Symbol">(λ</a> <a id="18290" href="Cubical.Foundations.HLevels.html#18290" class="Bound">x</a> <a id="18292" class="Symbol">→</a> <a id="18294" href="Cubical.Foundations.HLevels.html#18028" class="Function">isPropImplicitΠ</a> <a id="18310" class="Symbol">(λ</a> <a id="18313" href="Cubical.Foundations.HLevels.html#18313" class="Bound">y</a> <a id="18315" class="Symbol">→</a> <a id="18317" href="Cubical.Foundations.HLevels.html#18267" class="Bound">h</a> <a id="18319" href="Cubical.Foundations.HLevels.html#18290" class="Bound">x</a> <a id="18321" href="Cubical.Foundations.HLevels.html#18313" class="Bound">y</a><a id="18322" class="Symbol">))</a>

<a id="isPropImplicitΠ3"></a><a id="18326" href="Cubical.Foundations.HLevels.html#18326" class="Function">isPropImplicitΠ3</a> <a id="18343" class="Symbol">:</a> <a id="18345" class="Symbol">(</a><a id="18346" href="Cubical.Foundations.HLevels.html#18346" class="Bound">h</a> <a id="18348" class="Symbol">:</a> <a id="18350" class="Symbol">(</a><a id="18351" href="Cubical.Foundations.HLevels.html#18351" class="Bound">x</a> <a id="18353" class="Symbol">:</a> <a id="18355" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18356" class="Symbol">)</a> <a id="18358" class="Symbol">(</a><a id="18359" href="Cubical.Foundations.HLevels.html#18359" class="Bound">y</a> <a id="18361" class="Symbol">:</a> <a id="18363" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18365" href="Cubical.Foundations.HLevels.html#18351" class="Bound">x</a><a id="18366" class="Symbol">)</a> <a id="18368" class="Symbol">(</a><a id="18369" href="Cubical.Foundations.HLevels.html#18369" class="Bound">z</a> <a id="18371" class="Symbol">:</a> <a id="18373" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18375" href="Cubical.Foundations.HLevels.html#18351" class="Bound">x</a> <a id="18377" href="Cubical.Foundations.HLevels.html#18359" class="Bound">y</a><a id="18378" class="Symbol">)</a> <a id="18380" class="Symbol">→</a> <a id="18382" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18389" class="Symbol">(</a><a id="18390" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18392" href="Cubical.Foundations.HLevels.html#18351" class="Bound">x</a> <a id="18394" href="Cubical.Foundations.HLevels.html#18359" class="Bound">y</a> <a id="18396" href="Cubical.Foundations.HLevels.html#18369" class="Bound">z</a><a id="18397" class="Symbol">))</a> <a id="18400" class="Symbol">→</a>
    <a id="18406" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18413" class="Symbol">({</a><a id="18415" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a> <a id="18417" class="Symbol">:</a> <a id="18419" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18420" class="Symbol">}</a> <a id="18422" class="Symbol">{</a><a id="18423" href="Cubical.Foundations.HLevels.html#18423" class="Bound">y</a> <a id="18425" class="Symbol">:</a> <a id="18427" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18429" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a><a id="18430" class="Symbol">}</a> <a id="18432" class="Symbol">{</a><a id="18433" href="Cubical.Foundations.HLevels.html#18433" class="Bound">z</a> <a id="18435" class="Symbol">:</a> <a id="18437" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18439" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a> <a id="18441" href="Cubical.Foundations.HLevels.html#18423" class="Bound">y</a><a id="18442" class="Symbol">}</a> <a id="18444" class="Symbol">→</a> <a id="18446" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18448" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a> <a id="18450" href="Cubical.Foundations.HLevels.html#18423" class="Bound">y</a> <a id="18452" href="Cubical.Foundations.HLevels.html#18433" class="Bound">z</a><a id="18453" class="Symbol">)</a>
<a id="18455" href="Cubical.Foundations.HLevels.html#18326" class="Function">isPropImplicitΠ3</a> <a id="18472" href="Cubical.Foundations.HLevels.html#18472" class="Bound">h</a> <a id="18474" class="Symbol">=</a> <a id="18476" href="Cubical.Foundations.HLevels.html#18028" class="Function">isPropImplicitΠ</a> <a id="18492" class="Symbol">(λ</a> <a id="18495" href="Cubical.Foundations.HLevels.html#18495" class="Bound">x</a> <a id="18497" class="Symbol">→</a> <a id="18499" href="Cubical.Foundations.HLevels.html#18153" class="Function">isPropImplicitΠ2</a> <a id="18516" class="Symbol">(λ</a> <a id="18519" href="Cubical.Foundations.HLevels.html#18519" class="Bound">y</a> <a id="18521" class="Symbol">→</a> <a id="18523" href="Cubical.Foundations.HLevels.html#18472" class="Bound">h</a> <a id="18525" href="Cubical.Foundations.HLevels.html#18495" class="Bound">x</a> <a id="18527" href="Cubical.Foundations.HLevels.html#18519" class="Bound">y</a><a id="18528" class="Symbol">))</a>

<a id="isPropImplicitΠ4"></a><a id="18532" href="Cubical.Foundations.HLevels.html#18532" class="Function">isPropImplicitΠ4</a> <a id="18549" class="Symbol">:</a> <a id="18551" class="Symbol">(</a><a id="18552" href="Cubical.Foundations.HLevels.html#18552" class="Bound">h</a> <a id="18554" class="Symbol">:</a> <a id="18556" class="Symbol">(</a><a id="18557" href="Cubical.Foundations.HLevels.html#18557" class="Bound">x</a> <a id="18559" class="Symbol">:</a> <a id="18561" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18562" class="Symbol">)</a> <a id="18564" class="Symbol">(</a><a id="18565" href="Cubical.Foundations.HLevels.html#18565" class="Bound">y</a> <a id="18567" class="Symbol">:</a> <a id="18569" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18571" href="Cubical.Foundations.HLevels.html#18557" class="Bound">x</a><a id="18572" class="Symbol">)</a> <a id="18574" class="Symbol">(</a><a id="18575" href="Cubical.Foundations.HLevels.html#18575" class="Bound">z</a> <a id="18577" class="Symbol">:</a> <a id="18579" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18581" href="Cubical.Foundations.HLevels.html#18557" class="Bound">x</a> <a id="18583" href="Cubical.Foundations.HLevels.html#18565" class="Bound">y</a><a id="18584" class="Symbol">)</a> <a id="18586" class="Symbol">(</a><a id="18587" href="Cubical.Foundations.HLevels.html#18587" class="Bound">w</a> <a id="18589" class="Symbol">:</a> <a id="18591" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18593" href="Cubical.Foundations.HLevels.html#18557" class="Bound">x</a> <a id="18595" href="Cubical.Foundations.HLevels.html#18565" class="Bound">y</a> <a id="18597" href="Cubical.Foundations.HLevels.html#18575" class="Bound">z</a><a id="18598" class="Symbol">)</a> <a id="18600" class="Symbol">→</a> <a id="18602" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18609" class="Symbol">(</a><a id="18610" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18612" href="Cubical.Foundations.HLevels.html#18557" class="Bound">x</a> <a id="18614" href="Cubical.Foundations.HLevels.html#18565" class="Bound">y</a> <a id="18616" href="Cubical.Foundations.HLevels.html#18575" class="Bound">z</a> <a id="18618" href="Cubical.Foundations.HLevels.html#18587" class="Bound">w</a><a id="18619" class="Symbol">))</a> <a id="18622" class="Symbol">→</a>
    <a id="18628" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18635" class="Symbol">({</a><a id="18637" href="Cubical.Foundations.HLevels.html#18637" class="Bound">x</a> <a id="18639" class="Symbol">:</a> <a id="18641" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18642" class="Symbol">}</a> <a id="18644" class="Symbol">{</a><a id="18645" href="Cubical.Foundations.HLevels.html#18645" class="Bound">y</a> <a id="18647" class="Symbol">:</a> <a id="18649" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18651" href="Cubical.Foundations.HLevels.html#18637" class="Bound">x</a><a id="18652" class="Symbol">}</a> <a id="18654" class="Symbol">{</a><a id="18655" href="Cubical.Foundations.HLevels.html#18655" class="Bound">z</a> <a id="18657" class="Symbol">:</a> <a id="18659" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18661" href="Cubical.Foundations.HLevels.html#18637" class="Bound">x</a> <a id="18663" href="Cubical.Foundations.HLevels.html#18645" class="Bound">y</a><a id="18664" class="Symbol">}</a> <a id="18666" class="Symbol">{</a><a id="18667" href="Cubical.Foundations.HLevels.html#18667" class="Bound">w</a> <a id="18669" class="Symbol">:</a> <a id="18671" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18673" href="Cubical.Foundations.HLevels.html#18637" class="Bound">x</a> <a id="18675" href="Cubical.Foundations.HLevels.html#18645" class="Bound">y</a> <a id="18677" href="Cubical.Foundations.HLevels.html#18655" class="Bound">z</a><a id="18678" class="Symbol">}</a> <a id="18680" class="Symbol">→</a> <a id="18682" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18684" href="Cubical.Foundations.HLevels.html#18637" class="Bound">x</a> <a id="18686" href="Cubical.Foundations.HLevels.html#18645" class="Bound">y</a> <a id="18688" href="Cubical.Foundations.HLevels.html#18655" class="Bound">z</a> <a id="18690" href="Cubical.Foundations.HLevels.html#18667" class="Bound">w</a><a id="18691" class="Symbol">)</a>
<a id="18693" href="Cubical.Foundations.HLevels.html#18532" class="Function">isPropImplicitΠ4</a> <a id="18710" href="Cubical.Foundations.HLevels.html#18710" class="Bound">h</a> <a id="18712" class="Symbol">=</a> <a id="18714" href="Cubical.Foundations.HLevels.html#18028" class="Function">isPropImplicitΠ</a> <a id="18730" class="Symbol">(λ</a> <a id="18733" href="Cubical.Foundations.HLevels.html#18733" class="Bound">x</a> <a id="18735" class="Symbol">→</a> <a id="18737" href="Cubical.Foundations.HLevels.html#18326" class="Function">isPropImplicitΠ3</a> <a id="18754" class="Symbol">(λ</a> <a id="18757" href="Cubical.Foundations.HLevels.html#18757" class="Bound">y</a> <a id="18759" class="Symbol">→</a> <a id="18761" href="Cubical.Foundations.HLevels.html#18710" class="Bound">h</a> <a id="18763" href="Cubical.Foundations.HLevels.html#18733" class="Bound">x</a> <a id="18765" href="Cubical.Foundations.HLevels.html#18757" class="Bound">y</a><a id="18766" class="Symbol">))</a>

<a id="isProp→"></a><a id="18770" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18778" class="Symbol">:</a> <a id="18780" class="Symbol">{</a><a id="18781" href="Cubical.Foundations.HLevels.html#18781" class="Bound">A</a> <a id="18783" class="Symbol">:</a> <a id="18785" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18790" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="18791" class="Symbol">}</a> <a id="18793" class="Symbol">{</a><a id="18794" href="Cubical.Foundations.HLevels.html#18794" class="Bound">B</a> <a id="18796" class="Symbol">:</a> <a id="18798" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18803" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="18805" class="Symbol">}</a> <a id="18807" class="Symbol">→</a> <a id="18809" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18816" href="Cubical.Foundations.HLevels.html#18794" class="Bound">B</a> <a id="18818" class="Symbol">→</a> <a id="18820" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18827" class="Symbol">(</a><a id="18828" href="Cubical.Foundations.HLevels.html#18781" class="Bound">A</a> <a id="18830" class="Symbol">→</a> <a id="18832" href="Cubical.Foundations.HLevels.html#18794" class="Bound">B</a><a id="18833" class="Symbol">)</a>
<a id="18835" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="18843" href="Cubical.Foundations.HLevels.html#18843" class="Bound">pB</a> <a id="18846" class="Symbol">=</a> <a id="18848" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="18856" class="Symbol">λ</a> <a id="18858" href="Cubical.Foundations.HLevels.html#18858" class="Bound">_</a> <a id="18860" class="Symbol">→</a> <a id="18862" href="Cubical.Foundations.HLevels.html#18843" class="Bound">pB</a>

<a id="isSetΠ"></a><a id="18866" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="18873" class="Symbol">:</a> <a id="18875" class="Symbol">((</a><a id="18877" href="Cubical.Foundations.HLevels.html#18877" class="Bound">x</a> <a id="18879" class="Symbol">:</a> <a id="18881" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18882" class="Symbol">)</a> <a id="18884" class="Symbol">→</a> <a id="18886" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18892" class="Symbol">(</a><a id="18893" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18895" href="Cubical.Foundations.HLevels.html#18877" class="Bound">x</a><a id="18896" class="Symbol">))</a> <a id="18899" class="Symbol">→</a> <a id="18901" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18907" class="Symbol">((</a><a id="18909" href="Cubical.Foundations.HLevels.html#18909" class="Bound">x</a> <a id="18911" class="Symbol">:</a> <a id="18913" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18914" class="Symbol">)</a> <a id="18916" class="Symbol">→</a> <a id="18918" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18920" href="Cubical.Foundations.HLevels.html#18909" class="Bound">x</a><a id="18921" class="Symbol">)</a>
<a id="18923" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="18930" class="Symbol">=</a> <a id="18932" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="18944" class="Number">2</a>

<a id="isSetImplicitΠ"></a><a id="18947" href="Cubical.Foundations.HLevels.html#18947" class="Function">isSetImplicitΠ</a> <a id="18962" class="Symbol">:</a> <a id="18964" class="Symbol">(</a><a id="18965" href="Cubical.Foundations.HLevels.html#18965" class="Bound">h</a> <a id="18967" class="Symbol">:</a> <a id="18969" class="Symbol">(</a><a id="18970" href="Cubical.Foundations.HLevels.html#18970" class="Bound">x</a> <a id="18972" class="Symbol">:</a> <a id="18974" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18975" class="Symbol">)</a> <a id="18977" class="Symbol">→</a> <a id="18979" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18985" class="Symbol">(</a><a id="18986" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18988" href="Cubical.Foundations.HLevels.html#18970" class="Bound">x</a><a id="18989" class="Symbol">))</a> <a id="18992" class="Symbol">→</a> <a id="18994" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19000" class="Symbol">({</a><a id="19002" href="Cubical.Foundations.HLevels.html#19002" class="Bound">x</a> <a id="19004" class="Symbol">:</a> <a id="19006" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19007" class="Symbol">}</a> <a id="19009" class="Symbol">→</a> <a id="19011" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19013" href="Cubical.Foundations.HLevels.html#19002" class="Bound">x</a><a id="19014" class="Symbol">)</a>
<a id="19016" href="Cubical.Foundations.HLevels.html#18947" class="Function">isSetImplicitΠ</a> <a id="19031" href="Cubical.Foundations.HLevels.html#19031" class="Bound">h</a> <a id="19033" href="Cubical.Foundations.HLevels.html#19033" class="Bound">f</a> <a id="19035" href="Cubical.Foundations.HLevels.html#19035" class="Bound">g</a> <a id="19037" href="Cubical.Foundations.HLevels.html#19037" class="Bound">F</a> <a id="19039" href="Cubical.Foundations.HLevels.html#19039" class="Bound">G</a> <a id="19041" href="Cubical.Foundations.HLevels.html#19041" class="Bound">i</a> <a id="19043" href="Cubical.Foundations.HLevels.html#19043" class="Bound">j</a> <a id="19045" class="Symbol">{</a><a id="19046" href="Cubical.Foundations.HLevels.html#19046" class="Bound">x</a><a id="19047" class="Symbol">}</a> <a id="19049" class="Symbol">=</a> <a id="19051" href="Cubical.Foundations.HLevels.html#19031" class="Bound">h</a> <a id="19053" href="Cubical.Foundations.HLevels.html#19046" class="Bound">x</a> <a id="19055" class="Symbol">(</a><a id="19056" href="Cubical.Foundations.HLevels.html#19033" class="Bound">f</a> <a id="19058" class="Symbol">{</a><a id="19059" href="Cubical.Foundations.HLevels.html#19046" class="Bound">x</a><a id="19060" class="Symbol">})</a> <a id="19063" class="Symbol">(</a><a id="19064" href="Cubical.Foundations.HLevels.html#19035" class="Bound">g</a> <a id="19066" class="Symbol">{</a><a id="19067" href="Cubical.Foundations.HLevels.html#19046" class="Bound">x</a><a id="19068" class="Symbol">})</a> <a id="19071" class="Symbol">(λ</a> <a id="19074" href="Cubical.Foundations.HLevels.html#19074" class="Bound">i</a> <a id="19076" class="Symbol">→</a> <a id="19078" href="Cubical.Foundations.HLevels.html#19037" class="Bound">F</a> <a id="19080" href="Cubical.Foundations.HLevels.html#19074" class="Bound">i</a> <a id="19082" class="Symbol">{</a><a id="19083" href="Cubical.Foundations.HLevels.html#19046" class="Bound">x</a><a id="19084" class="Symbol">})</a> <a id="19087" class="Symbol">(λ</a> <a id="19090" href="Cubical.Foundations.HLevels.html#19090" class="Bound">i</a> <a id="19092" class="Symbol">→</a> <a id="19094" href="Cubical.Foundations.HLevels.html#19039" class="Bound">G</a> <a id="19096" href="Cubical.Foundations.HLevels.html#19090" class="Bound">i</a> <a id="19098" class="Symbol">{</a><a id="19099" href="Cubical.Foundations.HLevels.html#19046" class="Bound">x</a><a id="19100" class="Symbol">})</a> <a id="19103" href="Cubical.Foundations.HLevels.html#19041" class="Bound">i</a> <a id="19105" href="Cubical.Foundations.HLevels.html#19043" class="Bound">j</a>

<a id="isSetImplicitΠ2"></a><a id="19108" href="Cubical.Foundations.HLevels.html#19108" class="Function">isSetImplicitΠ2</a> <a id="19124" class="Symbol">:</a> <a id="19126" class="Symbol">(</a><a id="19127" href="Cubical.Foundations.HLevels.html#19127" class="Bound">h</a> <a id="19129" class="Symbol">:</a> <a id="19131" class="Symbol">(</a><a id="19132" href="Cubical.Foundations.HLevels.html#19132" class="Bound">x</a> <a id="19134" class="Symbol">:</a> <a id="19136" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19137" class="Symbol">)</a> <a id="19139" class="Symbol">→</a> <a id="19141" class="Symbol">(</a><a id="19142" href="Cubical.Foundations.HLevels.html#19142" class="Bound">y</a> <a id="19144" class="Symbol">:</a> <a id="19146" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19148" href="Cubical.Foundations.HLevels.html#19132" class="Bound">x</a><a id="19149" class="Symbol">)</a> <a id="19151" class="Symbol">→</a> <a id="19153" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19159" class="Symbol">(</a><a id="19160" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19162" href="Cubical.Foundations.HLevels.html#19132" class="Bound">x</a> <a id="19164" href="Cubical.Foundations.HLevels.html#19142" class="Bound">y</a><a id="19165" class="Symbol">))</a> <a id="19168" class="Symbol">→</a> <a id="19170" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19176" class="Symbol">({</a><a id="19178" href="Cubical.Foundations.HLevels.html#19178" class="Bound">x</a> <a id="19180" class="Symbol">:</a> <a id="19182" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19183" class="Symbol">}</a> <a id="19185" class="Symbol">→</a> <a id="19187" class="Symbol">{</a><a id="19188" href="Cubical.Foundations.HLevels.html#19188" class="Bound">y</a> <a id="19190" class="Symbol">:</a> <a id="19192" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19194" href="Cubical.Foundations.HLevels.html#19178" class="Bound">x</a><a id="19195" class="Symbol">}</a> <a id="19197" class="Symbol">→</a> <a id="19199" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19201" href="Cubical.Foundations.HLevels.html#19178" class="Bound">x</a> <a id="19203" href="Cubical.Foundations.HLevels.html#19188" class="Bound">y</a><a id="19204" class="Symbol">)</a>
<a id="19206" href="Cubical.Foundations.HLevels.html#19108" class="Function">isSetImplicitΠ2</a> <a id="19222" href="Cubical.Foundations.HLevels.html#19222" class="Bound">h</a> <a id="19224" class="Symbol">=</a> <a id="19226" href="Cubical.Foundations.HLevels.html#18947" class="Function">isSetImplicitΠ</a> <a id="19241" class="Symbol">(λ</a> <a id="19244" href="Cubical.Foundations.HLevels.html#19244" class="Bound">x</a> <a id="19246" class="Symbol">→</a> <a id="19248" href="Cubical.Foundations.HLevels.html#18947" class="Function">isSetImplicitΠ</a> <a id="19263" class="Symbol">(λ</a> <a id="19266" href="Cubical.Foundations.HLevels.html#19266" class="Bound">y</a> <a id="19268" class="Symbol">→</a> <a id="19270" href="Cubical.Foundations.HLevels.html#19222" class="Bound">h</a> <a id="19272" href="Cubical.Foundations.HLevels.html#19244" class="Bound">x</a> <a id="19274" href="Cubical.Foundations.HLevels.html#19266" class="Bound">y</a><a id="19275" class="Symbol">))</a>

<a id="isSetImplicitΠ3"></a><a id="19279" href="Cubical.Foundations.HLevels.html#19279" class="Function">isSetImplicitΠ3</a> <a id="19295" class="Symbol">:</a> <a id="19297" class="Symbol">(</a><a id="19298" href="Cubical.Foundations.HLevels.html#19298" class="Bound">h</a> <a id="19300" class="Symbol">:</a> <a id="19302" class="Symbol">(</a><a id="19303" href="Cubical.Foundations.HLevels.html#19303" class="Bound">x</a> <a id="19305" class="Symbol">:</a> <a id="19307" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19308" class="Symbol">)</a> <a id="19310" class="Symbol">→</a> <a id="19312" class="Symbol">(</a><a id="19313" href="Cubical.Foundations.HLevels.html#19313" class="Bound">y</a> <a id="19315" class="Symbol">:</a> <a id="19317" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19319" href="Cubical.Foundations.HLevels.html#19303" class="Bound">x</a><a id="19320" class="Symbol">)</a> <a id="19322" class="Symbol">→</a> <a id="19324" class="Symbol">(</a><a id="19325" href="Cubical.Foundations.HLevels.html#19325" class="Bound">z</a> <a id="19327" class="Symbol">:</a> <a id="19329" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19331" href="Cubical.Foundations.HLevels.html#19303" class="Bound">x</a> <a id="19333" href="Cubical.Foundations.HLevels.html#19313" class="Bound">y</a><a id="19334" class="Symbol">)</a> <a id="19336" class="Symbol">→</a> <a id="19338" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19344" class="Symbol">(</a><a id="19345" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19347" href="Cubical.Foundations.HLevels.html#19303" class="Bound">x</a> <a id="19349" href="Cubical.Foundations.HLevels.html#19313" class="Bound">y</a> <a id="19351" href="Cubical.Foundations.HLevels.html#19325" class="Bound">z</a><a id="19352" class="Symbol">))</a> <a id="19355" class="Symbol">→</a>
    <a id="19361" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19367" class="Symbol">({</a><a id="19369" href="Cubical.Foundations.HLevels.html#19369" class="Bound">x</a> <a id="19371" class="Symbol">:</a> <a id="19373" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19374" class="Symbol">}</a> <a id="19376" class="Symbol">→</a> <a id="19378" class="Symbol">{</a><a id="19379" href="Cubical.Foundations.HLevels.html#19379" class="Bound">y</a> <a id="19381" class="Symbol">:</a> <a id="19383" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19385" href="Cubical.Foundations.HLevels.html#19369" class="Bound">x</a><a id="19386" class="Symbol">}</a> <a id="19388" class="Symbol">→</a> <a id="19390" class="Symbol">{</a><a id="19391" href="Cubical.Foundations.HLevels.html#19391" class="Bound">z</a> <a id="19393" class="Symbol">:</a> <a id="19395" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19397" href="Cubical.Foundations.HLevels.html#19369" class="Bound">x</a> <a id="19399" href="Cubical.Foundations.HLevels.html#19379" class="Bound">y</a><a id="19400" class="Symbol">}</a> <a id="19402" class="Symbol">→</a> <a id="19404" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19406" href="Cubical.Foundations.HLevels.html#19369" class="Bound">x</a> <a id="19408" href="Cubical.Foundations.HLevels.html#19379" class="Bound">y</a> <a id="19410" href="Cubical.Foundations.HLevels.html#19391" class="Bound">z</a><a id="19411" class="Symbol">)</a>
<a id="19413" href="Cubical.Foundations.HLevels.html#19279" class="Function">isSetImplicitΠ3</a> <a id="19429" href="Cubical.Foundations.HLevels.html#19429" class="Bound">h</a> <a id="19431" class="Symbol">=</a> <a id="19433" href="Cubical.Foundations.HLevels.html#18947" class="Function">isSetImplicitΠ</a> <a id="19448" class="Symbol">(λ</a> <a id="19451" href="Cubical.Foundations.HLevels.html#19451" class="Bound">x</a> <a id="19453" class="Symbol">→</a> <a id="19455" href="Cubical.Foundations.HLevels.html#19108" class="Function">isSetImplicitΠ2</a> <a id="19471" class="Symbol">(λ</a> <a id="19474" href="Cubical.Foundations.HLevels.html#19474" class="Bound">y</a> <a id="19476" class="Symbol">→</a> <a id="19478" class="Symbol">λ</a> <a id="19480" href="Cubical.Foundations.HLevels.html#19480" class="Bound">z</a> <a id="19482" class="Symbol">→</a> <a id="19484" href="Cubical.Foundations.HLevels.html#19429" class="Bound">h</a> <a id="19486" href="Cubical.Foundations.HLevels.html#19451" class="Bound">x</a> <a id="19488" href="Cubical.Foundations.HLevels.html#19474" class="Bound">y</a> <a id="19490" href="Cubical.Foundations.HLevels.html#19480" class="Bound">z</a><a id="19491" class="Symbol">))</a>

<a id="isSet→"></a><a id="19495" href="Cubical.Foundations.HLevels.html#19495" class="Function">isSet→</a> <a id="19502" class="Symbol">:</a> <a id="19504" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19510" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a> <a id="19513" class="Symbol">→</a> <a id="19515" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19521" class="Symbol">(</a><a id="19522" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="19524" class="Symbol">→</a> <a id="19526" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="19528" class="Symbol">)</a>
<a id="19530" href="Cubical.Foundations.HLevels.html#19495" class="Function">isSet→</a> <a id="19537" href="Cubical.Foundations.HLevels.html#19537" class="Bound">isSet-A&#39;</a> <a id="19546" class="Symbol">=</a> <a id="19548" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="19560" class="Number">2</a> <a id="19562" class="Symbol">(λ</a> <a id="19565" href="Cubical.Foundations.HLevels.html#19565" class="Bound">_</a> <a id="19567" class="Symbol">→</a> <a id="19569" href="Cubical.Foundations.HLevels.html#19537" class="Bound">isSet-A&#39;</a><a id="19577" class="Symbol">)</a>

<a id="isSetΠ2"></a><a id="19580" href="Cubical.Foundations.HLevels.html#19580" class="Function">isSetΠ2</a> <a id="19588" class="Symbol">:</a> <a id="19590" class="Symbol">(</a><a id="19591" href="Cubical.Foundations.HLevels.html#19591" class="Bound">h</a> <a id="19593" class="Symbol">:</a> <a id="19595" class="Symbol">(</a><a id="19596" href="Cubical.Foundations.HLevels.html#19596" class="Bound">x</a> <a id="19598" class="Symbol">:</a> <a id="19600" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19601" class="Symbol">)</a> <a id="19603" class="Symbol">(</a><a id="19604" href="Cubical.Foundations.HLevels.html#19604" class="Bound">y</a> <a id="19606" class="Symbol">:</a> <a id="19608" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19610" href="Cubical.Foundations.HLevels.html#19596" class="Bound">x</a><a id="19611" class="Symbol">)</a> <a id="19613" class="Symbol">→</a> <a id="19615" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19621" class="Symbol">(</a><a id="19622" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19624" href="Cubical.Foundations.HLevels.html#19596" class="Bound">x</a> <a id="19626" href="Cubical.Foundations.HLevels.html#19604" class="Bound">y</a><a id="19627" class="Symbol">))</a>
        <a id="19638" class="Symbol">→</a> <a id="19640" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19646" class="Symbol">((</a><a id="19648" href="Cubical.Foundations.HLevels.html#19648" class="Bound">x</a> <a id="19650" class="Symbol">:</a> <a id="19652" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19653" class="Symbol">)</a> <a id="19655" class="Symbol">(</a><a id="19656" href="Cubical.Foundations.HLevels.html#19656" class="Bound">y</a> <a id="19658" class="Symbol">:</a> <a id="19660" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19662" href="Cubical.Foundations.HLevels.html#19648" class="Bound">x</a><a id="19663" class="Symbol">)</a> <a id="19665" class="Symbol">→</a> <a id="19667" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19669" href="Cubical.Foundations.HLevels.html#19648" class="Bound">x</a> <a id="19671" href="Cubical.Foundations.HLevels.html#19656" class="Bound">y</a><a id="19672" class="Symbol">)</a>
<a id="19674" href="Cubical.Foundations.HLevels.html#19580" class="Function">isSetΠ2</a> <a id="19682" href="Cubical.Foundations.HLevels.html#19682" class="Bound">h</a> <a id="19684" class="Symbol">=</a> <a id="19686" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="19693" class="Symbol">λ</a> <a id="19695" href="Cubical.Foundations.HLevels.html#19695" class="Bound">x</a> <a id="19697" class="Symbol">→</a> <a id="19699" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="19706" class="Symbol">λ</a> <a id="19708" href="Cubical.Foundations.HLevels.html#19708" class="Bound">y</a> <a id="19710" class="Symbol">→</a> <a id="19712" href="Cubical.Foundations.HLevels.html#19682" class="Bound">h</a> <a id="19714" href="Cubical.Foundations.HLevels.html#19695" class="Bound">x</a> <a id="19716" href="Cubical.Foundations.HLevels.html#19708" class="Bound">y</a>

<a id="isSetΠ3"></a><a id="19719" href="Cubical.Foundations.HLevels.html#19719" class="Function">isSetΠ3</a> <a id="19727" class="Symbol">:</a> <a id="19729" class="Symbol">(</a><a id="19730" href="Cubical.Foundations.HLevels.html#19730" class="Bound">h</a> <a id="19732" class="Symbol">:</a> <a id="19734" class="Symbol">(</a><a id="19735" href="Cubical.Foundations.HLevels.html#19735" class="Bound">x</a> <a id="19737" class="Symbol">:</a> <a id="19739" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19740" class="Symbol">)</a> <a id="19742" class="Symbol">(</a><a id="19743" href="Cubical.Foundations.HLevels.html#19743" class="Bound">y</a> <a id="19745" class="Symbol">:</a> <a id="19747" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19749" href="Cubical.Foundations.HLevels.html#19735" class="Bound">x</a><a id="19750" class="Symbol">)</a> <a id="19752" class="Symbol">(</a><a id="19753" href="Cubical.Foundations.HLevels.html#19753" class="Bound">z</a> <a id="19755" class="Symbol">:</a> <a id="19757" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19759" href="Cubical.Foundations.HLevels.html#19735" class="Bound">x</a> <a id="19761" href="Cubical.Foundations.HLevels.html#19743" class="Bound">y</a><a id="19762" class="Symbol">)</a> <a id="19764" class="Symbol">→</a> <a id="19766" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19772" class="Symbol">(</a><a id="19773" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19775" href="Cubical.Foundations.HLevels.html#19735" class="Bound">x</a> <a id="19777" href="Cubical.Foundations.HLevels.html#19743" class="Bound">y</a> <a id="19779" href="Cubical.Foundations.HLevels.html#19753" class="Bound">z</a><a id="19780" class="Symbol">))</a>
         <a id="19792" class="Symbol">→</a> <a id="19794" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19800" class="Symbol">((</a><a id="19802" href="Cubical.Foundations.HLevels.html#19802" class="Bound">x</a> <a id="19804" class="Symbol">:</a> <a id="19806" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19807" class="Symbol">)</a> <a id="19809" class="Symbol">(</a><a id="19810" href="Cubical.Foundations.HLevels.html#19810" class="Bound">y</a> <a id="19812" class="Symbol">:</a> <a id="19814" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19816" href="Cubical.Foundations.HLevels.html#19802" class="Bound">x</a><a id="19817" class="Symbol">)</a> <a id="19819" class="Symbol">(</a><a id="19820" href="Cubical.Foundations.HLevels.html#19820" class="Bound">z</a> <a id="19822" class="Symbol">:</a> <a id="19824" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19826" href="Cubical.Foundations.HLevels.html#19802" class="Bound">x</a> <a id="19828" href="Cubical.Foundations.HLevels.html#19810" class="Bound">y</a><a id="19829" class="Symbol">)</a> <a id="19831" class="Symbol">→</a> <a id="19833" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19835" href="Cubical.Foundations.HLevels.html#19802" class="Bound">x</a> <a id="19837" href="Cubical.Foundations.HLevels.html#19810" class="Bound">y</a> <a id="19839" href="Cubical.Foundations.HLevels.html#19820" class="Bound">z</a><a id="19840" class="Symbol">)</a>
<a id="19842" href="Cubical.Foundations.HLevels.html#19719" class="Function">isSetΠ3</a> <a id="19850" href="Cubical.Foundations.HLevels.html#19850" class="Bound">h</a> <a id="19852" class="Symbol">=</a> <a id="19854" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="19861" class="Symbol">λ</a> <a id="19863" href="Cubical.Foundations.HLevels.html#19863" class="Bound">x</a> <a id="19865" class="Symbol">→</a> <a id="19867" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="19874" class="Symbol">λ</a> <a id="19876" href="Cubical.Foundations.HLevels.html#19876" class="Bound">y</a> <a id="19878" class="Symbol">→</a> <a id="19880" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="19887" class="Symbol">λ</a> <a id="19889" href="Cubical.Foundations.HLevels.html#19889" class="Bound">z</a> <a id="19891" class="Symbol">→</a> <a id="19893" href="Cubical.Foundations.HLevels.html#19850" class="Bound">h</a> <a id="19895" href="Cubical.Foundations.HLevels.html#19863" class="Bound">x</a> <a id="19897" href="Cubical.Foundations.HLevels.html#19876" class="Bound">y</a> <a id="19899" href="Cubical.Foundations.HLevels.html#19889" class="Bound">z</a>

<a id="isGroupoidΠ"></a><a id="19902" href="Cubical.Foundations.HLevels.html#19902" class="Function">isGroupoidΠ</a> <a id="19914" class="Symbol">:</a> <a id="19916" class="Symbol">((</a><a id="19918" href="Cubical.Foundations.HLevels.html#19918" class="Bound">x</a> <a id="19920" class="Symbol">:</a> <a id="19922" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19923" class="Symbol">)</a> <a id="19925" class="Symbol">→</a> <a id="19927" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="19938" class="Symbol">(</a><a id="19939" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19941" href="Cubical.Foundations.HLevels.html#19918" class="Bound">x</a><a id="19942" class="Symbol">))</a> <a id="19945" class="Symbol">→</a> <a id="19947" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="19958" class="Symbol">((</a><a id="19960" href="Cubical.Foundations.HLevels.html#19960" class="Bound">x</a> <a id="19962" class="Symbol">:</a> <a id="19964" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19965" class="Symbol">)</a> <a id="19967" class="Symbol">→</a> <a id="19969" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19971" href="Cubical.Foundations.HLevels.html#19960" class="Bound">x</a><a id="19972" class="Symbol">)</a>
<a id="19974" href="Cubical.Foundations.HLevels.html#19902" class="Function">isGroupoidΠ</a> <a id="19986" class="Symbol">=</a> <a id="19988" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="20000" class="Number">3</a>

<a id="isGroupoidΠ2"></a><a id="20003" href="Cubical.Foundations.HLevels.html#20003" class="Function">isGroupoidΠ2</a> <a id="20016" class="Symbol">:</a> <a id="20018" class="Symbol">(</a><a id="20019" href="Cubical.Foundations.HLevels.html#20019" class="Bound">h</a> <a id="20021" class="Symbol">:</a> <a id="20023" class="Symbol">(</a><a id="20024" href="Cubical.Foundations.HLevels.html#20024" class="Bound">x</a> <a id="20026" class="Symbol">:</a> <a id="20028" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20029" class="Symbol">)</a> <a id="20031" class="Symbol">(</a><a id="20032" href="Cubical.Foundations.HLevels.html#20032" class="Bound">y</a> <a id="20034" class="Symbol">:</a> <a id="20036" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20038" href="Cubical.Foundations.HLevels.html#20024" class="Bound">x</a><a id="20039" class="Symbol">)</a> <a id="20041" class="Symbol">→</a> <a id="20043" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20054" class="Symbol">(</a><a id="20055" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20057" href="Cubical.Foundations.HLevels.html#20024" class="Bound">x</a> <a id="20059" href="Cubical.Foundations.HLevels.html#20032" class="Bound">y</a><a id="20060" class="Symbol">))</a> <a id="20063" class="Symbol">→</a> <a id="20065" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20076" class="Symbol">((</a><a id="20078" href="Cubical.Foundations.HLevels.html#20078" class="Bound">x</a> <a id="20080" class="Symbol">:</a> <a id="20082" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20083" class="Symbol">)</a> <a id="20085" class="Symbol">(</a><a id="20086" href="Cubical.Foundations.HLevels.html#20086" class="Bound">y</a> <a id="20088" class="Symbol">:</a> <a id="20090" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20092" href="Cubical.Foundations.HLevels.html#20078" class="Bound">x</a><a id="20093" class="Symbol">)</a> <a id="20095" class="Symbol">→</a> <a id="20097" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20099" href="Cubical.Foundations.HLevels.html#20078" class="Bound">x</a> <a id="20101" href="Cubical.Foundations.HLevels.html#20086" class="Bound">y</a><a id="20102" class="Symbol">)</a>
<a id="20104" href="Cubical.Foundations.HLevels.html#20003" class="Function">isGroupoidΠ2</a> <a id="20117" href="Cubical.Foundations.HLevels.html#20117" class="Bound">h</a> <a id="20119" class="Symbol">=</a> <a id="20121" href="Cubical.Foundations.HLevels.html#19902" class="Function">isGroupoidΠ</a> <a id="20133" class="Symbol">λ</a> <a id="20135" href="Cubical.Foundations.HLevels.html#20135" class="Bound">_</a> <a id="20137" class="Symbol">→</a> <a id="20139" href="Cubical.Foundations.HLevels.html#19902" class="Function">isGroupoidΠ</a> <a id="20151" class="Symbol">λ</a> <a id="20153" href="Cubical.Foundations.HLevels.html#20153" class="Bound">_</a> <a id="20155" class="Symbol">→</a> <a id="20157" href="Cubical.Foundations.HLevels.html#20117" class="Bound">h</a> <a id="20159" class="Symbol">_</a> <a id="20161" class="Symbol">_</a>

<a id="isGroupoidΠ3"></a><a id="20164" href="Cubical.Foundations.HLevels.html#20164" class="Function">isGroupoidΠ3</a> <a id="20177" class="Symbol">:</a> <a id="20179" class="Symbol">(</a><a id="20180" href="Cubical.Foundations.HLevels.html#20180" class="Bound">h</a> <a id="20182" class="Symbol">:</a> <a id="20184" class="Symbol">(</a><a id="20185" href="Cubical.Foundations.HLevels.html#20185" class="Bound">x</a> <a id="20187" class="Symbol">:</a> <a id="20189" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20190" class="Symbol">)</a> <a id="20192" class="Symbol">(</a><a id="20193" href="Cubical.Foundations.HLevels.html#20193" class="Bound">y</a> <a id="20195" class="Symbol">:</a> <a id="20197" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20199" href="Cubical.Foundations.HLevels.html#20185" class="Bound">x</a><a id="20200" class="Symbol">)</a> <a id="20202" class="Symbol">(</a><a id="20203" href="Cubical.Foundations.HLevels.html#20203" class="Bound">z</a> <a id="20205" class="Symbol">:</a> <a id="20207" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20209" href="Cubical.Foundations.HLevels.html#20185" class="Bound">x</a> <a id="20211" href="Cubical.Foundations.HLevels.html#20193" class="Bound">y</a><a id="20212" class="Symbol">)</a> <a id="20214" class="Symbol">→</a> <a id="20216" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20227" class="Symbol">(</a><a id="20228" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20230" href="Cubical.Foundations.HLevels.html#20185" class="Bound">x</a> <a id="20232" href="Cubical.Foundations.HLevels.html#20193" class="Bound">y</a> <a id="20234" href="Cubical.Foundations.HLevels.html#20203" class="Bound">z</a><a id="20235" class="Symbol">))</a>
            <a id="20250" class="Symbol">→</a> <a id="20252" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20263" class="Symbol">((</a><a id="20265" href="Cubical.Foundations.HLevels.html#20265" class="Bound">x</a> <a id="20267" class="Symbol">:</a> <a id="20269" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20270" class="Symbol">)</a> <a id="20272" class="Symbol">(</a><a id="20273" href="Cubical.Foundations.HLevels.html#20273" class="Bound">y</a> <a id="20275" class="Symbol">:</a> <a id="20277" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20279" href="Cubical.Foundations.HLevels.html#20265" class="Bound">x</a><a id="20280" class="Symbol">)</a> <a id="20282" class="Symbol">(</a><a id="20283" href="Cubical.Foundations.HLevels.html#20283" class="Bound">z</a> <a id="20285" class="Symbol">:</a> <a id="20287" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20289" href="Cubical.Foundations.HLevels.html#20265" class="Bound">x</a> <a id="20291" href="Cubical.Foundations.HLevels.html#20273" class="Bound">y</a><a id="20292" class="Symbol">)</a> <a id="20294" class="Symbol">→</a> <a id="20296" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20298" href="Cubical.Foundations.HLevels.html#20265" class="Bound">x</a> <a id="20300" href="Cubical.Foundations.HLevels.html#20273" class="Bound">y</a> <a id="20302" href="Cubical.Foundations.HLevels.html#20283" class="Bound">z</a><a id="20303" class="Symbol">)</a>
<a id="20305" href="Cubical.Foundations.HLevels.html#20164" class="Function">isGroupoidΠ3</a> <a id="20318" href="Cubical.Foundations.HLevels.html#20318" class="Bound">h</a> <a id="20320" class="Symbol">=</a> <a id="20322" href="Cubical.Foundations.HLevels.html#19902" class="Function">isGroupoidΠ</a> <a id="20334" class="Symbol">λ</a> <a id="20336" href="Cubical.Foundations.HLevels.html#20336" class="Bound">_</a> <a id="20338" class="Symbol">→</a> <a id="20340" href="Cubical.Foundations.HLevels.html#20003" class="Function">isGroupoidΠ2</a> <a id="20353" class="Symbol">λ</a> <a id="20355" href="Cubical.Foundations.HLevels.html#20355" class="Bound">_</a> <a id="20357" class="Symbol">→</a> <a id="20359" href="Cubical.Foundations.HLevels.html#20318" class="Bound">h</a> <a id="20361" class="Symbol">_</a> <a id="20363" class="Symbol">_</a>

<a id="isGroupoidΠ4"></a><a id="20366" href="Cubical.Foundations.HLevels.html#20366" class="Function">isGroupoidΠ4</a> <a id="20379" class="Symbol">:</a> <a id="20381" class="Symbol">(</a><a id="20382" href="Cubical.Foundations.HLevels.html#20382" class="Bound">h</a> <a id="20384" class="Symbol">:</a> <a id="20386" class="Symbol">(</a><a id="20387" href="Cubical.Foundations.HLevels.html#20387" class="Bound">x</a> <a id="20389" class="Symbol">:</a> <a id="20391" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20392" class="Symbol">)</a> <a id="20394" class="Symbol">(</a><a id="20395" href="Cubical.Foundations.HLevels.html#20395" class="Bound">y</a> <a id="20397" class="Symbol">:</a> <a id="20399" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20401" href="Cubical.Foundations.HLevels.html#20387" class="Bound">x</a><a id="20402" class="Symbol">)</a> <a id="20404" class="Symbol">(</a><a id="20405" href="Cubical.Foundations.HLevels.html#20405" class="Bound">z</a> <a id="20407" class="Symbol">:</a> <a id="20409" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20411" href="Cubical.Foundations.HLevels.html#20387" class="Bound">x</a> <a id="20413" href="Cubical.Foundations.HLevels.html#20395" class="Bound">y</a><a id="20414" class="Symbol">)</a> <a id="20416" class="Symbol">(</a><a id="20417" href="Cubical.Foundations.HLevels.html#20417" class="Bound">w</a> <a id="20419" class="Symbol">:</a> <a id="20421" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20423" href="Cubical.Foundations.HLevels.html#20387" class="Bound">x</a> <a id="20425" href="Cubical.Foundations.HLevels.html#20395" class="Bound">y</a> <a id="20427" href="Cubical.Foundations.HLevels.html#20405" class="Bound">z</a><a id="20428" class="Symbol">)</a> <a id="20430" class="Symbol">→</a> <a id="20432" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20443" class="Symbol">(</a><a id="20444" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="20446" href="Cubical.Foundations.HLevels.html#20387" class="Bound">x</a> <a id="20448" href="Cubical.Foundations.HLevels.html#20395" class="Bound">y</a> <a id="20450" href="Cubical.Foundations.HLevels.html#20405" class="Bound">z</a> <a id="20452" href="Cubical.Foundations.HLevels.html#20417" class="Bound">w</a><a id="20453" class="Symbol">))</a>
            <a id="20468" class="Symbol">→</a> <a id="20470" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="20481" class="Symbol">((</a><a id="20483" href="Cubical.Foundations.HLevels.html#20483" class="Bound">x</a> <a id="20485" class="Symbol">:</a> <a id="20487" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20488" class="Symbol">)</a> <a id="20490" class="Symbol">(</a><a id="20491" href="Cubical.Foundations.HLevels.html#20491" class="Bound">y</a> <a id="20493" class="Symbol">:</a> <a id="20495" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20497" href="Cubical.Foundations.HLevels.html#20483" class="Bound">x</a><a id="20498" class="Symbol">)</a> <a id="20500" class="Symbol">(</a><a id="20501" href="Cubical.Foundations.HLevels.html#20501" class="Bound">z</a> <a id="20503" class="Symbol">:</a> <a id="20505" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20507" href="Cubical.Foundations.HLevels.html#20483" class="Bound">x</a> <a id="20509" href="Cubical.Foundations.HLevels.html#20491" class="Bound">y</a><a id="20510" class="Symbol">)</a> <a id="20512" class="Symbol">(</a><a id="20513" href="Cubical.Foundations.HLevels.html#20513" class="Bound">w</a> <a id="20515" class="Symbol">:</a> <a id="20517" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20519" href="Cubical.Foundations.HLevels.html#20483" class="Bound">x</a> <a id="20521" href="Cubical.Foundations.HLevels.html#20491" class="Bound">y</a> <a id="20523" href="Cubical.Foundations.HLevels.html#20501" class="Bound">z</a><a id="20524" class="Symbol">)</a> <a id="20526" class="Symbol">→</a> <a id="20528" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="20530" href="Cubical.Foundations.HLevels.html#20483" class="Bound">x</a> <a id="20532" href="Cubical.Foundations.HLevels.html#20491" class="Bound">y</a> <a id="20534" href="Cubical.Foundations.HLevels.html#20501" class="Bound">z</a> <a id="20536" href="Cubical.Foundations.HLevels.html#20513" class="Bound">w</a><a id="20537" class="Symbol">)</a>
<a id="20539" href="Cubical.Foundations.HLevels.html#20366" class="Function">isGroupoidΠ4</a> <a id="20552" href="Cubical.Foundations.HLevels.html#20552" class="Bound">h</a> <a id="20554" class="Symbol">=</a> <a id="20556" href="Cubical.Foundations.HLevels.html#19902" class="Function">isGroupoidΠ</a> <a id="20568" class="Symbol">λ</a> <a id="20570" href="Cubical.Foundations.HLevels.html#20570" class="Bound">_</a> <a id="20572" class="Symbol">→</a> <a id="20574" href="Cubical.Foundations.HLevels.html#20164" class="Function">isGroupoidΠ3</a> <a id="20587" class="Symbol">λ</a> <a id="20589" href="Cubical.Foundations.HLevels.html#20589" class="Bound">_</a> <a id="20591" class="Symbol">→</a> <a id="20593" href="Cubical.Foundations.HLevels.html#20552" class="Bound">h</a> <a id="20595" class="Symbol">_</a> <a id="20597" class="Symbol">_</a>

<a id="is2GroupoidΠ"></a><a id="20600" href="Cubical.Foundations.HLevels.html#20600" class="Function">is2GroupoidΠ</a> <a id="20613" class="Symbol">:</a> <a id="20615" class="Symbol">((</a><a id="20617" href="Cubical.Foundations.HLevels.html#20617" class="Bound">x</a> <a id="20619" class="Symbol">:</a> <a id="20621" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20622" class="Symbol">)</a> <a id="20624" class="Symbol">→</a> <a id="20626" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="20638" class="Symbol">(</a><a id="20639" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20641" href="Cubical.Foundations.HLevels.html#20617" class="Bound">x</a><a id="20642" class="Symbol">))</a> <a id="20645" class="Symbol">→</a> <a id="20647" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="20659" class="Symbol">((</a><a id="20661" href="Cubical.Foundations.HLevels.html#20661" class="Bound">x</a> <a id="20663" class="Symbol">:</a> <a id="20665" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20666" class="Symbol">)</a> <a id="20668" class="Symbol">→</a> <a id="20670" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20672" href="Cubical.Foundations.HLevels.html#20661" class="Bound">x</a><a id="20673" class="Symbol">)</a>
<a id="20675" href="Cubical.Foundations.HLevels.html#20600" class="Function">is2GroupoidΠ</a> <a id="20688" class="Symbol">=</a> <a id="20690" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="20702" class="Number">4</a>

<a id="isOfHLevelΠ⁻"></a><a id="20705" href="Cubical.Foundations.HLevels.html#20705" class="Function">isOfHLevelΠ⁻</a> <a id="20718" class="Symbol">:</a> <a id="20720" class="Symbol">∀</a> <a id="20722" class="Symbol">{</a><a id="20723" href="Cubical.Foundations.HLevels.html#20723" class="Bound">A</a> <a id="20725" class="Symbol">:</a> <a id="20727" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20732" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="20733" class="Symbol">}</a> <a id="20735" class="Symbol">{</a><a id="20736" href="Cubical.Foundations.HLevels.html#20736" class="Bound">B</a> <a id="20738" class="Symbol">:</a> <a id="20740" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20745" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="20747" class="Symbol">}</a> <a id="20749" href="Cubical.Foundations.HLevels.html#20749" class="Bound">n</a>
             <a id="20764" class="Symbol">→</a> <a id="20766" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="20777" href="Cubical.Foundations.HLevels.html#20749" class="Bound">n</a> <a id="20779" class="Symbol">(</a><a id="20780" href="Cubical.Foundations.HLevels.html#20723" class="Bound">A</a> <a id="20782" class="Symbol">→</a> <a id="20784" href="Cubical.Foundations.HLevels.html#20736" class="Bound">B</a><a id="20785" class="Symbol">)</a> <a id="20787" class="Symbol">→</a> <a id="20789" class="Symbol">(</a><a id="20790" href="Cubical.Foundations.HLevels.html#20723" class="Bound">A</a> <a id="20792" class="Symbol">→</a> <a id="20794" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="20805" href="Cubical.Foundations.HLevels.html#20749" class="Bound">n</a> <a id="20807" href="Cubical.Foundations.HLevels.html#20736" class="Bound">B</a><a id="20808" class="Symbol">)</a>
<a id="20810" href="Cubical.Foundations.HLevels.html#20705" class="Function">isOfHLevelΠ⁻</a> <a id="20823" class="Number">0</a> <a id="20825" href="Cubical.Foundations.HLevels.html#20825" class="Bound">h</a> <a id="20827" href="Cubical.Foundations.HLevels.html#20827" class="Bound">x</a> <a id="20829" class="Symbol">=</a> <a id="20831" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="20835" href="Cubical.Foundations.HLevels.html#20825" class="Bound">h</a> <a id="20837" href="Cubical.Foundations.HLevels.html#20827" class="Bound">x</a> <a id="20839" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20841" class="Symbol">λ</a> <a id="20843" href="Cubical.Foundations.HLevels.html#20843" class="Bound">y</a> <a id="20845" class="Symbol">→</a> <a id="20847" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="20855" class="Symbol">(</a><a id="20856" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20860" href="Cubical.Foundations.HLevels.html#20825" class="Bound">h</a> <a id="20862" class="Symbol">(</a><a id="20863" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="20869" href="Cubical.Foundations.HLevels.html#20843" class="Bound">y</a><a id="20870" class="Symbol">))</a> <a id="20873" href="Cubical.Foundations.HLevels.html#20827" class="Bound">x</a>
<a id="20875" href="Cubical.Foundations.HLevels.html#20705" class="Function">isOfHLevelΠ⁻</a> <a id="20888" class="Number">1</a> <a id="20890" href="Cubical.Foundations.HLevels.html#20890" class="Bound">h</a> <a id="20892" href="Cubical.Foundations.HLevels.html#20892" class="Bound">x</a> <a id="20894" href="Cubical.Foundations.HLevels.html#20894" class="Bound">y</a> <a id="20896" href="Cubical.Foundations.HLevels.html#20896" class="Bound">z</a> <a id="20898" class="Symbol">=</a> <a id="20900" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="20908" class="Symbol">(</a><a id="20909" href="Cubical.Foundations.HLevels.html#20890" class="Bound">h</a> <a id="20911" class="Symbol">(</a><a id="20912" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="20918" href="Cubical.Foundations.HLevels.html#20894" class="Bound">y</a><a id="20919" class="Symbol">)</a> <a id="20921" class="Symbol">(</a><a id="20922" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="20928" href="Cubical.Foundations.HLevels.html#20896" class="Bound">z</a><a id="20929" class="Symbol">))</a> <a id="20932" href="Cubical.Foundations.HLevels.html#20892" class="Bound">x</a>
<a id="20934" href="Cubical.Foundations.HLevels.html#20705" class="Function">isOfHLevelΠ⁻</a> <a id="20947" class="Symbol">(</a><a id="20948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20952" class="Symbol">(</a><a id="20953" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20957" href="Cubical.Foundations.HLevels.html#20957" class="Bound">n</a><a id="20958" class="Symbol">))</a> <a id="20961" href="Cubical.Foundations.HLevels.html#20961" class="Bound">h</a> <a id="20963" href="Cubical.Foundations.HLevels.html#20963" class="Bound">x</a> <a id="20965" href="Cubical.Foundations.HLevels.html#20965" class="Bound">y</a> <a id="20967" href="Cubical.Foundations.HLevels.html#20967" class="Bound">z</a> <a id="20969" class="Symbol">=</a>
  <a id="20973" href="Cubical.Foundations.HLevels.html#20705" class="Function">isOfHLevelΠ⁻</a> <a id="20986" class="Symbol">(</a><a id="20987" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20991" href="Cubical.Foundations.HLevels.html#20957" class="Bound">n</a><a id="20992" class="Symbol">)</a> <a id="20994" class="Symbol">(</a><a id="20995" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="21020" class="Symbol">(</a><a id="21021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21025" href="Cubical.Foundations.HLevels.html#20957" class="Bound">n</a><a id="21026" class="Symbol">)</a> <a id="21028" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="21038" class="Symbol">(</a><a id="21039" href="Cubical.Foundations.HLevels.html#20961" class="Bound">h</a> <a id="21041" class="Symbol">_</a> <a id="21043" class="Symbol">_))</a> <a id="21047" href="Cubical.Foundations.HLevels.html#20963" class="Bound">x</a>

<a id="isOfHLevel→∙"></a><a id="21050" href="Cubical.Foundations.HLevels.html#21050" class="Function">isOfHLevel→∙</a> <a id="21063" class="Symbol">:</a> <a id="21065" class="Symbol">{</a><a id="21066" href="Cubical.Foundations.HLevels.html#21066" class="Bound">A</a> <a id="21068" class="Symbol">:</a> <a id="21070" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="21078" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21079" class="Symbol">}</a> <a id="21081" class="Symbol">{</a><a id="21082" href="Cubical.Foundations.HLevels.html#21082" class="Bound">B</a> <a id="21084" class="Symbol">:</a> <a id="21086" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="21094" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="21096" class="Symbol">}</a> <a id="21098" class="Symbol">(</a><a id="21099" href="Cubical.Foundations.HLevels.html#21099" class="Bound">n</a> <a id="21101" class="Symbol">:</a> <a id="21103" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="21104" class="Symbol">)</a>
  <a id="21108" class="Symbol">→</a> <a id="21110" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21121" href="Cubical.Foundations.HLevels.html#21099" class="Bound">n</a> <a id="21123" class="Symbol">(</a><a id="21124" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21128" href="Cubical.Foundations.HLevels.html#21082" class="Bound">B</a><a id="21129" class="Symbol">)</a> <a id="21131" class="Symbol">→</a> <a id="21133" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21144" href="Cubical.Foundations.HLevels.html#21099" class="Bound">n</a> <a id="21146" class="Symbol">(</a><a id="21147" href="Cubical.Foundations.HLevels.html#21066" class="Bound">A</a> <a id="21149" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="21152" href="Cubical.Foundations.HLevels.html#21082" class="Bound">B</a><a id="21153" class="Symbol">)</a>
<a id="21155" href="Cubical.Foundations.HLevels.html#21050" class="Function">isOfHLevel→∙</a> <a id="21168" href="Cubical.Foundations.HLevels.html#21168" class="Bound">n</a> <a id="21170" href="Cubical.Foundations.HLevels.html#21170" class="Bound">hlev</a> <a id="21175" class="Symbol">=</a>
  <a id="21179" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="21191" href="Cubical.Foundations.HLevels.html#21168" class="Bound">n</a> <a id="21193" class="Symbol">(</a><a id="21194" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="21206" href="Cubical.Foundations.HLevels.html#21168" class="Bound">n</a> <a id="21208" class="Symbol">(λ</a> <a id="21211" href="Cubical.Foundations.HLevels.html#21211" class="Bound">_</a> <a id="21213" class="Symbol">→</a> <a id="21215" href="Cubical.Foundations.HLevels.html#21170" class="Bound">hlev</a><a id="21219" class="Symbol">))</a>
    <a id="21226" class="Symbol">λ</a> <a id="21228" href="Cubical.Foundations.HLevels.html#21228" class="Bound">_</a> <a id="21230" class="Symbol">→</a> <a id="21232" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="21247" href="Cubical.Foundations.HLevels.html#21168" class="Bound">n</a> <a id="21249" href="Cubical.Foundations.HLevels.html#21170" class="Bound">hlev</a> <a id="21254" class="Symbol">_</a> <a id="21256" class="Symbol">_</a>

<a id="21259" class="Comment">-- h-level of A ≃ B and A ≡ B</a>

<a id="isOfHLevel≃"></a><a id="21290" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a>
  <a id="21304" class="Symbol">:</a> <a id="21306" class="Symbol">∀</a> <a id="21308" href="Cubical.Foundations.HLevels.html#21308" class="Bound">n</a> <a id="21310" class="Symbol">{</a><a id="21311" href="Cubical.Foundations.HLevels.html#21311" class="Bound">A</a> <a id="21313" class="Symbol">:</a> <a id="21315" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21320" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21321" class="Symbol">}</a> <a id="21323" class="Symbol">{</a><a id="21324" href="Cubical.Foundations.HLevels.html#21324" class="Bound">B</a> <a id="21326" class="Symbol">:</a> <a id="21328" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21333" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="21335" class="Symbol">}</a>
  <a id="21339" class="Symbol">→</a> <a id="21341" class="Symbol">(</a><a id="21342" href="Cubical.Foundations.HLevels.html#21342" class="Bound">hA</a> <a id="21345" class="Symbol">:</a> <a id="21347" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21358" href="Cubical.Foundations.HLevels.html#21308" class="Bound">n</a> <a id="21360" href="Cubical.Foundations.HLevels.html#21311" class="Bound">A</a><a id="21361" class="Symbol">)</a> <a id="21363" class="Symbol">(</a><a id="21364" href="Cubical.Foundations.HLevels.html#21364" class="Bound">hB</a> <a id="21367" class="Symbol">:</a> <a id="21369" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21380" href="Cubical.Foundations.HLevels.html#21308" class="Bound">n</a> <a id="21382" href="Cubical.Foundations.HLevels.html#21324" class="Bound">B</a><a id="21383" class="Symbol">)</a> <a id="21385" class="Symbol">→</a> <a id="21387" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21398" href="Cubical.Foundations.HLevels.html#21308" class="Bound">n</a> <a id="21400" class="Symbol">(</a><a id="21401" href="Cubical.Foundations.HLevels.html#21311" class="Bound">A</a> <a id="21403" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="21405" href="Cubical.Foundations.HLevels.html#21324" class="Bound">B</a><a id="21406" class="Symbol">)</a>
<a id="21408" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a> <a id="21420" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="21425" class="Symbol">{</a><a id="21426" class="Argument">A</a> <a id="21428" class="Symbol">=</a> <a id="21430" href="Cubical.Foundations.HLevels.html#21430" class="Bound">A</a><a id="21431" class="Symbol">}</a> <a id="21433" class="Symbol">{</a><a id="21434" class="Argument">B</a> <a id="21436" class="Symbol">=</a> <a id="21438" href="Cubical.Foundations.HLevels.html#21438" class="Bound">B</a><a id="21439" class="Symbol">}</a> <a id="21441" href="Cubical.Foundations.HLevels.html#21441" class="Bound">hA</a> <a id="21444" href="Cubical.Foundations.HLevels.html#21444" class="Bound">hB</a> <a id="21447" class="Symbol">=</a> <a id="21449" href="Cubical.Foundations.Equiv.html#6140" class="Function">isContr→Equiv</a> <a id="21463" href="Cubical.Foundations.HLevels.html#21441" class="Bound">hA</a> <a id="21466" href="Cubical.Foundations.HLevels.html#21444" class="Bound">hB</a> <a id="21469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21471" href="Cubical.Foundations.HLevels.html#21487" class="Function">contr</a>
  <a id="21479" class="Keyword">where</a>
  <a id="21487" href="Cubical.Foundations.HLevels.html#21487" class="Function">contr</a> <a id="21493" class="Symbol">:</a> <a id="21495" class="Symbol">(</a><a id="21496" href="Cubical.Foundations.HLevels.html#21496" class="Bound">y</a> <a id="21498" class="Symbol">:</a> <a id="21500" href="Cubical.Foundations.HLevels.html#21430" class="Bound">A</a> <a id="21502" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="21504" href="Cubical.Foundations.HLevels.html#21438" class="Bound">B</a><a id="21505" class="Symbol">)</a> <a id="21507" class="Symbol">→</a> <a id="21509" href="Cubical.Foundations.Equiv.html#6140" class="Function">isContr→Equiv</a> <a id="21523" href="Cubical.Foundations.HLevels.html#21441" class="Bound">hA</a> <a id="21526" href="Cubical.Foundations.HLevels.html#21444" class="Bound">hB</a> <a id="21529" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21531" href="Cubical.Foundations.HLevels.html#21496" class="Bound">y</a>
  <a id="21535" href="Cubical.Foundations.HLevels.html#21487" class="Function">contr</a> <a id="21541" href="Cubical.Foundations.HLevels.html#21541" class="Bound">y</a> <a id="21543" class="Symbol">=</a> <a id="21545" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="21552" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="21566" class="Symbol">(</a><a id="21567" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="21574" class="Symbol">(λ</a> <a id="21577" href="Cubical.Foundations.HLevels.html#21577" class="Bound">a</a> <a id="21579" class="Symbol">→</a> <a id="21581" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="21585" href="Cubical.Foundations.HLevels.html#21444" class="Bound">hB</a> <a id="21588" class="Symbol">(</a><a id="21589" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="21593" href="Cubical.Foundations.HLevels.html#21541" class="Bound">y</a> <a id="21595" href="Cubical.Foundations.HLevels.html#21577" class="Bound">a</a><a id="21596" class="Symbol">)))</a>

<a id="21601" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a> <a id="21613" class="Symbol">(</a><a id="21614" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21618" href="Cubical.Foundations.HLevels.html#21618" class="Bound">n</a><a id="21619" class="Symbol">)</a> <a id="21621" class="Symbol">{</a><a id="21622" class="Argument">A</a> <a id="21624" class="Symbol">=</a> <a id="21626" href="Cubical.Foundations.HLevels.html#21626" class="Bound">A</a><a id="21627" class="Symbol">}</a> <a id="21629" class="Symbol">{</a><a id="21630" class="Argument">B</a> <a id="21632" class="Symbol">=</a> <a id="21634" href="Cubical.Foundations.HLevels.html#21634" class="Bound">B</a><a id="21635" class="Symbol">}</a> <a id="21637" href="Cubical.Foundations.HLevels.html#21637" class="Bound">hA</a> <a id="21640" href="Cubical.Foundations.HLevels.html#21640" class="Bound">hB</a> <a id="21643" class="Symbol">=</a>
  <a id="21647" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="21659" class="Symbol">(</a><a id="21660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21664" href="Cubical.Foundations.HLevels.html#21618" class="Bound">n</a><a id="21665" class="Symbol">)</a> <a id="21667" class="Symbol">(</a><a id="21668" href="Cubical.Foundations.HLevels.html#15498" class="Function">isOfHLevelΠ</a> <a id="21680" class="Symbol">_</a> <a id="21682" class="Symbol">λ</a> <a id="21684" href="Cubical.Foundations.HLevels.html#21684" class="Bound">_</a> <a id="21686" class="Symbol">→</a> <a id="21688" href="Cubical.Foundations.HLevels.html#21640" class="Bound">hB</a><a id="21690" class="Symbol">)</a>
              <a id="21706" class="Symbol">(λ</a> <a id="21709" href="Cubical.Foundations.HLevels.html#21709" class="Bound">f</a> <a id="21711" class="Symbol">→</a> <a id="21713" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="21734" href="Cubical.Foundations.HLevels.html#21618" class="Bound">n</a> <a id="21736" class="Symbol">(</a><a id="21737" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="21751" href="Cubical.Foundations.HLevels.html#21709" class="Bound">f</a><a id="21752" class="Symbol">))</a>

<a id="isOfHLevel≡"></a><a id="21756" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="21768" class="Symbol">:</a> <a id="21770" class="Symbol">∀</a> <a id="21772" href="Cubical.Foundations.HLevels.html#21772" class="Bound">n</a> <a id="21774" class="Symbol">→</a> <a id="21776" class="Symbol">{</a><a id="21777" href="Cubical.Foundations.HLevels.html#21777" class="Bound">A</a> <a id="21779" href="Cubical.Foundations.HLevels.html#21779" class="Bound">B</a> <a id="21781" class="Symbol">:</a> <a id="21783" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21788" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21789" class="Symbol">}</a> <a id="21791" class="Symbol">(</a><a id="21792" href="Cubical.Foundations.HLevels.html#21792" class="Bound">hA</a> <a id="21795" class="Symbol">:</a> <a id="21797" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21808" href="Cubical.Foundations.HLevels.html#21772" class="Bound">n</a> <a id="21810" href="Cubical.Foundations.HLevels.html#21777" class="Bound">A</a><a id="21811" class="Symbol">)</a> <a id="21813" class="Symbol">(</a><a id="21814" href="Cubical.Foundations.HLevels.html#21814" class="Bound">hB</a> <a id="21817" class="Symbol">:</a> <a id="21819" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21830" href="Cubical.Foundations.HLevels.html#21772" class="Bound">n</a> <a id="21832" href="Cubical.Foundations.HLevels.html#21779" class="Bound">B</a><a id="21833" class="Symbol">)</a> <a id="21835" class="Symbol">→</a>
  <a id="21839" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21850" href="Cubical.Foundations.HLevels.html#21772" class="Bound">n</a> <a id="21852" class="Symbol">(</a><a id="21853" href="Cubical.Foundations.HLevels.html#21777" class="Bound">A</a> <a id="21855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21857" href="Cubical.Foundations.HLevels.html#21779" class="Bound">B</a><a id="21858" class="Symbol">)</a>
<a id="21860" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="21872" href="Cubical.Foundations.HLevels.html#21872" class="Bound">n</a> <a id="21874" href="Cubical.Foundations.HLevels.html#21874" class="Bound">hA</a> <a id="21877" href="Cubical.Foundations.HLevels.html#21877" class="Bound">hB</a> <a id="21880" class="Symbol">=</a> <a id="21882" href="Cubical.Foundations.HLevels.html#9379" class="Function">isOfHLevelRetractFromIso</a> <a id="21907" href="Cubical.Foundations.HLevels.html#21872" class="Bound">n</a> <a id="21909" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="21923" class="Symbol">(</a><a id="21924" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a> <a id="21936" href="Cubical.Foundations.HLevels.html#21872" class="Bound">n</a> <a id="21938" href="Cubical.Foundations.HLevels.html#21874" class="Bound">hA</a> <a id="21941" href="Cubical.Foundations.HLevels.html#21877" class="Bound">hB</a><a id="21943" class="Symbol">)</a>

<a id="isOfHLevel⁺≃ₗ"></a><a id="21946" href="Cubical.Foundations.HLevels.html#21946" class="Function">isOfHLevel⁺≃ₗ</a>
  <a id="21962" class="Symbol">:</a> <a id="21964" class="Symbol">∀</a> <a id="21966" href="Cubical.Foundations.HLevels.html#21966" class="Bound">n</a> <a id="21968" class="Symbol">{</a><a id="21969" href="Cubical.Foundations.HLevels.html#21969" class="Bound">A</a> <a id="21971" class="Symbol">:</a> <a id="21973" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21978" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21979" class="Symbol">}</a> <a id="21981" class="Symbol">{</a><a id="21982" href="Cubical.Foundations.HLevels.html#21982" class="Bound">B</a> <a id="21984" class="Symbol">:</a> <a id="21986" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21991" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="21993" class="Symbol">}</a>
  <a id="21997" class="Symbol">→</a> <a id="21999" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22010" class="Symbol">(</a><a id="22011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22015" href="Cubical.Foundations.HLevels.html#21966" class="Bound">n</a><a id="22016" class="Symbol">)</a> <a id="22018" href="Cubical.Foundations.HLevels.html#21969" class="Bound">A</a> <a id="22020" class="Symbol">→</a> <a id="22022" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22033" class="Symbol">(</a><a id="22034" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22038" href="Cubical.Foundations.HLevels.html#21966" class="Bound">n</a><a id="22039" class="Symbol">)</a> <a id="22041" class="Symbol">(</a><a id="22042" href="Cubical.Foundations.HLevels.html#21969" class="Bound">A</a> <a id="22044" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="22046" href="Cubical.Foundations.HLevels.html#21982" class="Bound">B</a><a id="22047" class="Symbol">)</a>
<a id="22049" href="Cubical.Foundations.HLevels.html#21946" class="Function">isOfHLevel⁺≃ₗ</a> <a id="22063" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22068" href="Cubical.Foundations.HLevels.html#22068" class="Bound">pA</a> <a id="22071" href="Cubical.Foundations.HLevels.html#22071" class="Bound">e</a> <a id="22073" class="Symbol">=</a> <a id="22075" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a> <a id="22087" class="Number">1</a> <a id="22089" href="Cubical.Foundations.HLevels.html#22068" class="Bound">pA</a> <a id="22092" class="Symbol">(</a><a id="22093" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="22116" class="Number">1</a> <a id="22118" href="Cubical.Foundations.HLevels.html#22071" class="Bound">e</a> <a id="22120" href="Cubical.Foundations.HLevels.html#22068" class="Bound">pA</a><a id="22122" class="Symbol">)</a> <a id="22124" href="Cubical.Foundations.HLevels.html#22071" class="Bound">e</a>
<a id="22126" href="Cubical.Foundations.HLevels.html#21946" class="Function">isOfHLevel⁺≃ₗ</a> <a id="22140" class="Symbol">(</a><a id="22141" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22145" href="Cubical.Foundations.HLevels.html#22145" class="Bound">n</a><a id="22146" class="Symbol">)</a> <a id="22148" href="Cubical.Foundations.HLevels.html#22148" class="Bound">hA</a> <a id="22151" href="Cubical.Foundations.HLevels.html#22151" class="Bound">e</a> <a id="22153" class="Symbol">=</a> <a id="22155" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a> <a id="22167" href="Cubical.Foundations.HLevels.html#22216" class="Function">m</a> <a id="22169" href="Cubical.Foundations.HLevels.html#22148" class="Bound">hA</a> <a id="22172" class="Symbol">(</a><a id="22173" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="22196" href="Cubical.Foundations.HLevels.html#22216" class="Function">m</a> <a id="22198" href="Cubical.Foundations.HLevels.html#22151" class="Bound">e</a> <a id="22200" href="Cubical.Foundations.HLevels.html#22148" class="Bound">hA</a><a id="22202" class="Symbol">)</a> <a id="22204" href="Cubical.Foundations.HLevels.html#22151" class="Bound">e</a>
  <a id="22208" class="Keyword">where</a>
  <a id="22216" href="Cubical.Foundations.HLevels.html#22216" class="Function">m</a> <a id="22218" class="Symbol">=</a> <a id="22220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22224" class="Symbol">(</a><a id="22225" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22229" href="Cubical.Foundations.HLevels.html#22145" class="Bound">n</a><a id="22230" class="Symbol">)</a>

<a id="isOfHLevel⁺≃ᵣ"></a><a id="22233" href="Cubical.Foundations.HLevels.html#22233" class="Function">isOfHLevel⁺≃ᵣ</a>
  <a id="22249" class="Symbol">:</a> <a id="22251" class="Symbol">∀</a> <a id="22253" href="Cubical.Foundations.HLevels.html#22253" class="Bound">n</a> <a id="22255" class="Symbol">{</a><a id="22256" href="Cubical.Foundations.HLevels.html#22256" class="Bound">A</a> <a id="22258" class="Symbol">:</a> <a id="22260" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22265" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22266" class="Symbol">}</a> <a id="22268" class="Symbol">{</a><a id="22269" href="Cubical.Foundations.HLevels.html#22269" class="Bound">B</a> <a id="22271" class="Symbol">:</a> <a id="22273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22278" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="22280" class="Symbol">}</a>
  <a id="22284" class="Symbol">→</a> <a id="22286" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22297" class="Symbol">(</a><a id="22298" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22302" href="Cubical.Foundations.HLevels.html#22253" class="Bound">n</a><a id="22303" class="Symbol">)</a> <a id="22305" href="Cubical.Foundations.HLevels.html#22269" class="Bound">B</a> <a id="22307" class="Symbol">→</a> <a id="22309" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22320" class="Symbol">(</a><a id="22321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22325" href="Cubical.Foundations.HLevels.html#22253" class="Bound">n</a><a id="22326" class="Symbol">)</a> <a id="22328" class="Symbol">(</a><a id="22329" href="Cubical.Foundations.HLevels.html#22256" class="Bound">A</a> <a id="22331" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="22333" href="Cubical.Foundations.HLevels.html#22269" class="Bound">B</a><a id="22334" class="Symbol">)</a>
<a id="22336" href="Cubical.Foundations.HLevels.html#22233" class="Function">isOfHLevel⁺≃ᵣ</a> <a id="22350" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22355" href="Cubical.Foundations.HLevels.html#22355" class="Bound">pB</a> <a id="22358" href="Cubical.Foundations.HLevels.html#22358" class="Bound">e</a>
  <a id="22362" class="Symbol">=</a> <a id="22364" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a> <a id="22376" class="Number">1</a> <a id="22378" class="Symbol">(</a><a id="22379" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a> <a id="22393" class="Symbol">(</a><a id="22394" href="Cubical.Foundations.HLevels.html#22358" class="Bound">e</a> <a id="22396" class="Symbol">.</a><a id="22397" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="22400" class="Symbol">)</a> <a id="22402" class="Symbol">(</a><a id="22403" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="22409" href="Cubical.Foundations.HLevels.html#22358" class="Bound">e</a><a id="22410" class="Symbol">)</a> <a id="22412" class="Symbol">(</a><a id="22413" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="22419" href="Cubical.Foundations.HLevels.html#22358" class="Bound">e</a><a id="22420" class="Symbol">)</a> <a id="22422" href="Cubical.Foundations.HLevels.html#22355" class="Bound">pB</a><a id="22424" class="Symbol">)</a> <a id="22426" href="Cubical.Foundations.HLevels.html#22355" class="Bound">pB</a> <a id="22429" href="Cubical.Foundations.HLevels.html#22358" class="Bound">e</a>
<a id="22431" href="Cubical.Foundations.HLevels.html#22233" class="Function">isOfHLevel⁺≃ᵣ</a> <a id="22445" class="Symbol">(</a><a id="22446" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22450" href="Cubical.Foundations.HLevels.html#22450" class="Bound">n</a><a id="22451" class="Symbol">)</a> <a id="22453" href="Cubical.Foundations.HLevels.html#22453" class="Bound">hB</a> <a id="22456" href="Cubical.Foundations.HLevels.html#22456" class="Bound">e</a>
  <a id="22460" class="Symbol">=</a> <a id="22462" href="Cubical.Foundations.HLevels.html#21290" class="Function">isOfHLevel≃</a> <a id="22474" href="Cubical.Foundations.HLevels.html#22545" class="Function">m</a> <a id="22476" class="Symbol">(</a><a id="22477" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="22495" href="Cubical.Foundations.HLevels.html#22545" class="Function">m</a> <a id="22497" class="Symbol">(</a><a id="22498" href="Cubical.Foundations.HLevels.html#22456" class="Bound">e</a> <a id="22500" class="Symbol">.</a><a id="22501" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="22504" class="Symbol">)</a> <a id="22506" class="Symbol">(</a><a id="22507" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="22513" href="Cubical.Foundations.HLevels.html#22456" class="Bound">e</a><a id="22514" class="Symbol">)</a> <a id="22516" class="Symbol">(</a><a id="22517" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="22523" href="Cubical.Foundations.HLevels.html#22456" class="Bound">e</a><a id="22524" class="Symbol">)</a> <a id="22526" href="Cubical.Foundations.HLevels.html#22453" class="Bound">hB</a><a id="22528" class="Symbol">)</a> <a id="22530" href="Cubical.Foundations.HLevels.html#22453" class="Bound">hB</a> <a id="22533" href="Cubical.Foundations.HLevels.html#22456" class="Bound">e</a>
  <a id="22537" class="Keyword">where</a>
  <a id="22545" href="Cubical.Foundations.HLevels.html#22545" class="Function">m</a> <a id="22547" class="Symbol">=</a> <a id="22549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22553" class="Symbol">(</a><a id="22554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22558" href="Cubical.Foundations.HLevels.html#22450" class="Bound">n</a><a id="22559" class="Symbol">)</a>

<a id="isOfHLevel⁺≡ₗ"></a><a id="22562" href="Cubical.Foundations.HLevels.html#22562" class="Function">isOfHLevel⁺≡ₗ</a>
  <a id="22578" class="Symbol">:</a> <a id="22580" class="Symbol">∀</a> <a id="22582" href="Cubical.Foundations.HLevels.html#22582" class="Bound">n</a> <a id="22584" class="Symbol">→</a> <a id="22586" class="Symbol">{</a><a id="22587" href="Cubical.Foundations.HLevels.html#22587" class="Bound">A</a> <a id="22589" href="Cubical.Foundations.HLevels.html#22589" class="Bound">B</a> <a id="22591" class="Symbol">:</a> <a id="22593" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22598" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22599" class="Symbol">}</a>
  <a id="22603" class="Symbol">→</a> <a id="22605" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22616" class="Symbol">(</a><a id="22617" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22621" href="Cubical.Foundations.HLevels.html#22582" class="Bound">n</a><a id="22622" class="Symbol">)</a> <a id="22624" href="Cubical.Foundations.HLevels.html#22587" class="Bound">A</a> <a id="22626" class="Symbol">→</a> <a id="22628" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22639" class="Symbol">(</a><a id="22640" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22644" href="Cubical.Foundations.HLevels.html#22582" class="Bound">n</a><a id="22645" class="Symbol">)</a> <a id="22647" class="Symbol">(</a><a id="22648" href="Cubical.Foundations.HLevels.html#22587" class="Bound">A</a> <a id="22650" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22652" href="Cubical.Foundations.HLevels.html#22589" class="Bound">B</a><a id="22653" class="Symbol">)</a>
<a id="22655" href="Cubical.Foundations.HLevels.html#22562" class="Function">isOfHLevel⁺≡ₗ</a> <a id="22669" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22674" href="Cubical.Foundations.HLevels.html#22674" class="Bound">pA</a> <a id="22677" href="Cubical.Foundations.HLevels.html#22677" class="Bound">P</a> <a id="22679" class="Symbol">=</a> <a id="22681" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="22693" class="Number">1</a> <a id="22695" href="Cubical.Foundations.HLevels.html#22674" class="Bound">pA</a> <a id="22698" class="Symbol">(</a><a id="22699" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22705" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="22712" href="Cubical.Foundations.HLevels.html#22677" class="Bound">P</a> <a id="22714" href="Cubical.Foundations.HLevels.html#22674" class="Bound">pA</a><a id="22716" class="Symbol">)</a> <a id="22718" href="Cubical.Foundations.HLevels.html#22677" class="Bound">P</a>
<a id="22720" href="Cubical.Foundations.HLevels.html#22562" class="Function">isOfHLevel⁺≡ₗ</a> <a id="22734" class="Symbol">(</a><a id="22735" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22739" href="Cubical.Foundations.HLevels.html#22739" class="Bound">n</a><a id="22740" class="Symbol">)</a> <a id="22742" href="Cubical.Foundations.HLevels.html#22742" class="Bound">hA</a> <a id="22745" href="Cubical.Foundations.HLevels.html#22745" class="Bound">P</a>
  <a id="22749" class="Symbol">=</a> <a id="22751" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="22763" href="Cubical.Foundations.HLevels.html#22808" class="Function">m</a> <a id="22765" href="Cubical.Foundations.HLevels.html#22742" class="Bound">hA</a> <a id="22768" class="Symbol">(</a><a id="22769" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22775" class="Symbol">(</a><a id="22776" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22787" href="Cubical.Foundations.HLevels.html#22808" class="Function">m</a><a id="22788" class="Symbol">)</a> <a id="22790" href="Cubical.Foundations.HLevels.html#22745" class="Bound">P</a> <a id="22792" href="Cubical.Foundations.HLevels.html#22742" class="Bound">hA</a><a id="22794" class="Symbol">)</a> <a id="22796" href="Cubical.Foundations.HLevels.html#22745" class="Bound">P</a>
  <a id="22800" class="Keyword">where</a>
  <a id="22808" href="Cubical.Foundations.HLevels.html#22808" class="Function">m</a> <a id="22810" class="Symbol">=</a> <a id="22812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22816" class="Symbol">(</a><a id="22817" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22821" href="Cubical.Foundations.HLevels.html#22739" class="Bound">n</a><a id="22822" class="Symbol">)</a>

<a id="isOfHLevel⁺≡ᵣ"></a><a id="22825" href="Cubical.Foundations.HLevels.html#22825" class="Function">isOfHLevel⁺≡ᵣ</a>
  <a id="22841" class="Symbol">:</a> <a id="22843" class="Symbol">∀</a> <a id="22845" href="Cubical.Foundations.HLevels.html#22845" class="Bound">n</a> <a id="22847" class="Symbol">→</a> <a id="22849" class="Symbol">{</a><a id="22850" href="Cubical.Foundations.HLevels.html#22850" class="Bound">A</a> <a id="22852" href="Cubical.Foundations.HLevels.html#22852" class="Bound">B</a> <a id="22854" class="Symbol">:</a> <a id="22856" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22861" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22862" class="Symbol">}</a>
  <a id="22866" class="Symbol">→</a> <a id="22868" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22879" class="Symbol">(</a><a id="22880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22884" href="Cubical.Foundations.HLevels.html#22845" class="Bound">n</a><a id="22885" class="Symbol">)</a> <a id="22887" href="Cubical.Foundations.HLevels.html#22852" class="Bound">B</a> <a id="22889" class="Symbol">→</a> <a id="22891" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22902" class="Symbol">(</a><a id="22903" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22907" href="Cubical.Foundations.HLevels.html#22845" class="Bound">n</a><a id="22908" class="Symbol">)</a> <a id="22910" class="Symbol">(</a><a id="22911" href="Cubical.Foundations.HLevels.html#22850" class="Bound">A</a> <a id="22913" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22915" href="Cubical.Foundations.HLevels.html#22852" class="Bound">B</a><a id="22916" class="Symbol">)</a>
<a id="22918" href="Cubical.Foundations.HLevels.html#22825" class="Function">isOfHLevel⁺≡ᵣ</a> <a id="22932" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="22937" href="Cubical.Foundations.HLevels.html#22937" class="Bound">pB</a> <a id="22940" href="Cubical.Foundations.HLevels.html#22940" class="Bound">P</a> <a id="22942" class="Symbol">=</a> <a id="22944" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="22956" class="Number">1</a> <a id="22958" class="Symbol">(</a><a id="22959" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="22966" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="22973" href="Cubical.Foundations.HLevels.html#22940" class="Bound">P</a> <a id="22975" href="Cubical.Foundations.HLevels.html#22937" class="Bound">pB</a><a id="22977" class="Symbol">)</a> <a id="22979" href="Cubical.Foundations.HLevels.html#22937" class="Bound">pB</a> <a id="22982" href="Cubical.Foundations.HLevels.html#22940" class="Bound">P</a>
<a id="22984" href="Cubical.Foundations.HLevels.html#22825" class="Function">isOfHLevel⁺≡ᵣ</a> <a id="22998" class="Symbol">(</a><a id="22999" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23003" href="Cubical.Foundations.HLevels.html#23003" class="Bound">n</a><a id="23004" class="Symbol">)</a> <a id="23006" href="Cubical.Foundations.HLevels.html#23006" class="Bound">hB</a> <a id="23009" href="Cubical.Foundations.HLevels.html#23009" class="Bound">P</a>
  <a id="23013" class="Symbol">=</a> <a id="23015" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="23027" href="Cubical.Foundations.HLevels.html#23073" class="Function">m</a> <a id="23029" class="Symbol">(</a><a id="23030" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="23037" class="Symbol">(</a><a id="23038" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23049" href="Cubical.Foundations.HLevels.html#23073" class="Function">m</a><a id="23050" class="Symbol">)</a> <a id="23052" href="Cubical.Foundations.HLevels.html#23009" class="Bound">P</a> <a id="23054" href="Cubical.Foundations.HLevels.html#23006" class="Bound">hB</a><a id="23056" class="Symbol">)</a> <a id="23058" href="Cubical.Foundations.HLevels.html#23006" class="Bound">hB</a> <a id="23061" href="Cubical.Foundations.HLevels.html#23009" class="Bound">P</a>
  <a id="23065" class="Keyword">where</a>
  <a id="23073" href="Cubical.Foundations.HLevels.html#23073" class="Function">m</a> <a id="23075" class="Symbol">=</a> <a id="23077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23081" class="Symbol">(</a><a id="23082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23086" href="Cubical.Foundations.HLevels.html#23003" class="Bound">n</a><a id="23087" class="Symbol">)</a>

<a id="23090" class="Comment">-- h-level of TypeOfHLevel</a>

<a id="isPropHContr"></a><a id="23118" href="Cubical.Foundations.HLevels.html#23118" class="Function">isPropHContr</a> <a id="23131" class="Symbol">:</a> <a id="23133" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23140" class="Symbol">(</a><a id="23141" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="23154" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="23156" class="Number">0</a><a id="23157" class="Symbol">)</a>
<a id="23159" href="Cubical.Foundations.HLevels.html#23118" class="Function">isPropHContr</a> <a id="23172" href="Cubical.Foundations.HLevels.html#23172" class="Bound">x</a> <a id="23174" href="Cubical.Foundations.HLevels.html#23174" class="Bound">y</a> <a id="23176" class="Symbol">=</a> <a id="23178" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="23185" class="Symbol">(λ</a> <a id="23188" href="Cubical.Foundations.HLevels.html#23188" class="Bound">_</a> <a id="23190" class="Symbol">→</a> <a id="23192" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a><a id="23205" class="Symbol">)</a> <a id="23207" class="Symbol">(</a><a id="23208" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="23220" class="Number">0</a> <a id="23222" class="Symbol">(</a><a id="23223" href="Cubical.Foundations.HLevels.html#23172" class="Bound">x</a> <a id="23225" class="Symbol">.</a><a id="23226" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="23229" class="Symbol">)</a> <a id="23231" class="Symbol">(</a><a id="23232" href="Cubical.Foundations.HLevels.html#23174" class="Bound">y</a> <a id="23234" class="Symbol">.</a><a id="23235" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="23238" class="Symbol">)</a> <a id="23240" class="Symbol">.</a><a id="23241" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="23244" class="Symbol">)</a>

<a id="isOfHLevelTypeOfHLevel"></a><a id="23247" href="Cubical.Foundations.HLevels.html#23247" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23270" class="Symbol">:</a> <a id="23272" class="Symbol">∀</a> <a id="23274" href="Cubical.Foundations.HLevels.html#23274" class="Bound">n</a> <a id="23276" class="Symbol">→</a> <a id="23278" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23289" class="Symbol">(</a><a id="23290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23294" href="Cubical.Foundations.HLevels.html#23274" class="Bound">n</a><a id="23295" class="Symbol">)</a> <a id="23297" class="Symbol">(</a><a id="23298" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="23311" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="23313" href="Cubical.Foundations.HLevels.html#23274" class="Bound">n</a><a id="23314" class="Symbol">)</a>
<a id="23316" href="Cubical.Foundations.HLevels.html#23247" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23339" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="23344" class="Symbol">=</a> <a id="23346" href="Cubical.Foundations.HLevels.html#23118" class="Function">isPropHContr</a>
<a id="23359" href="Cubical.Foundations.HLevels.html#23247" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23382" class="Symbol">(</a><a id="23383" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23387" href="Cubical.Foundations.HLevels.html#23387" class="Bound">n</a><a id="23388" class="Symbol">)</a> <a id="23390" class="Symbol">(</a><a id="23391" href="Cubical.Foundations.HLevels.html#23391" class="Bound">X</a> <a id="23393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23395" href="Cubical.Foundations.HLevels.html#23395" class="Bound">a</a><a id="23396" class="Symbol">)</a> <a id="23398" class="Symbol">(</a><a id="23399" href="Cubical.Foundations.HLevels.html#23399" class="Bound">Y</a> <a id="23401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23403" href="Cubical.Foundations.HLevels.html#23403" class="Bound">b</a><a id="23404" class="Symbol">)</a> <a id="23406" class="Symbol">=</a>
  <a id="23410" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="23428" class="Symbol">(</a><a id="23429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23433" href="Cubical.Foundations.HLevels.html#23387" class="Bound">n</a><a id="23434" class="Symbol">)</a> <a id="23436" class="Symbol">(</a><a id="23437" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23442" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="23445" class="Symbol">)</a> <a id="23447" class="Symbol">(</a><a id="23448" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="23455" class="Symbol">λ</a> <a id="23457" href="Cubical.Foundations.HLevels.html#23457" class="Bound">_</a> <a id="23459" class="Symbol">→</a> <a id="23461" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="23478" class="Symbol">(</a><a id="23479" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23483" href="Cubical.Foundations.HLevels.html#23387" class="Bound">n</a><a id="23484" class="Symbol">))</a>
    <a id="23491" class="Symbol">(</a><a id="23492" href="Cubical.Foundations.HLevels.html#12294" class="Function">section-Σ≡Prop</a> <a id="23507" class="Symbol">λ</a> <a id="23509" href="Cubical.Foundations.HLevels.html#23509" class="Bound">_</a> <a id="23511" class="Symbol">→</a> <a id="23513" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="23530" class="Symbol">(</a><a id="23531" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23535" href="Cubical.Foundations.HLevels.html#23387" class="Bound">n</a><a id="23536" class="Symbol">))</a>
    <a id="23543" class="Symbol">(</a><a id="23544" href="Cubical.Foundations.HLevels.html#21756" class="Function">isOfHLevel≡</a> <a id="23556" class="Symbol">(</a><a id="23557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23561" href="Cubical.Foundations.HLevels.html#23387" class="Bound">n</a><a id="23562" class="Symbol">)</a> <a id="23564" href="Cubical.Foundations.HLevels.html#23395" class="Bound">a</a> <a id="23566" href="Cubical.Foundations.HLevels.html#23403" class="Bound">b</a><a id="23567" class="Symbol">)</a>

<a id="isSetHProp"></a><a id="23570" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a> <a id="23581" class="Symbol">:</a> <a id="23583" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="23589" class="Symbol">(</a><a id="23590" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="23596" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23597" class="Symbol">)</a>
<a id="23599" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a> <a id="23610" class="Symbol">=</a> <a id="23612" href="Cubical.Foundations.HLevels.html#23247" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23635" class="Number">1</a>

<a id="isGroupoidHSet"></a><a id="23638" href="Cubical.Foundations.HLevels.html#23638" class="Function">isGroupoidHSet</a> <a id="23653" class="Symbol">:</a> <a id="23655" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="23666" class="Symbol">(</a><a id="23667" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="23672" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23673" class="Symbol">)</a>
<a id="23675" href="Cubical.Foundations.HLevels.html#23638" class="Function">isGroupoidHSet</a> <a id="23690" class="Symbol">=</a> <a id="23692" href="Cubical.Foundations.HLevels.html#23247" class="Function">isOfHLevelTypeOfHLevel</a> <a id="23715" class="Number">2</a>


<a id="23719" class="Comment">-- h-level of lifted type</a>

<a id="isOfHLevelLift"></a><a id="23746" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="23761" class="Symbol">:</a> <a id="23763" class="Symbol">∀</a> <a id="23765" class="Symbol">{</a><a id="23766" href="Cubical.Foundations.HLevels.html#23766" class="Bound">ℓ</a> <a id="23768" href="Cubical.Foundations.HLevels.html#23768" class="Bound">ℓ&#39;</a><a id="23770" class="Symbol">}</a> <a id="23772" class="Symbol">(</a><a id="23773" href="Cubical.Foundations.HLevels.html#23773" class="Bound">n</a> <a id="23775" class="Symbol">:</a> <a id="23777" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="23783" class="Symbol">)</a> <a id="23785" class="Symbol">{</a><a id="23786" href="Cubical.Foundations.HLevels.html#23786" class="Bound">A</a> <a id="23788" class="Symbol">:</a> <a id="23790" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23795" href="Cubical.Foundations.HLevels.html#23766" class="Bound">ℓ</a><a id="23796" class="Symbol">}</a> <a id="23798" class="Symbol">→</a> <a id="23800" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23811" href="Cubical.Foundations.HLevels.html#23773" class="Bound">n</a> <a id="23813" href="Cubical.Foundations.HLevels.html#23786" class="Bound">A</a> <a id="23815" class="Symbol">→</a> <a id="23817" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23828" href="Cubical.Foundations.HLevels.html#23773" class="Bound">n</a> <a id="23830" class="Symbol">(</a><a id="23831" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="23836" class="Symbol">{</a><a id="23837" class="Argument">j</a> <a id="23839" class="Symbol">=</a> <a id="23841" href="Cubical.Foundations.HLevels.html#23768" class="Bound">ℓ&#39;</a><a id="23843" class="Symbol">}</a> <a id="23845" href="Cubical.Foundations.HLevels.html#23786" class="Bound">A</a><a id="23846" class="Symbol">)</a>
<a id="23848" href="Cubical.Foundations.HLevels.html#23746" class="Function">isOfHLevelLift</a> <a id="23863" href="Cubical.Foundations.HLevels.html#23863" class="Bound">n</a> <a id="23865" class="Symbol">=</a> <a id="23867" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="23885" href="Cubical.Foundations.HLevels.html#23863" class="Bound">n</a> <a id="23887" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="23893" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="23898" class="Symbol">λ</a> <a id="23900" href="Cubical.Foundations.HLevels.html#23900" class="Bound">_</a> <a id="23902" class="Symbol">→</a> <a id="23904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevelLower"></a><a id="23910" href="Cubical.Foundations.HLevels.html#23910" class="Function">isOfHLevelLower</a> <a id="23926" class="Symbol">:</a> <a id="23928" class="Symbol">∀</a> <a id="23930" class="Symbol">{</a><a id="23931" href="Cubical.Foundations.HLevels.html#23931" class="Bound">ℓ</a> <a id="23933" href="Cubical.Foundations.HLevels.html#23933" class="Bound">ℓ&#39;</a><a id="23935" class="Symbol">}</a> <a id="23937" class="Symbol">(</a><a id="23938" href="Cubical.Foundations.HLevels.html#23938" class="Bound">n</a> <a id="23940" class="Symbol">:</a> <a id="23942" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="23948" class="Symbol">)</a> <a id="23950" class="Symbol">{</a><a id="23951" href="Cubical.Foundations.HLevels.html#23951" class="Bound">A</a> <a id="23953" class="Symbol">:</a> <a id="23955" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23960" href="Cubical.Foundations.HLevels.html#23931" class="Bound">ℓ</a><a id="23961" class="Symbol">}</a> <a id="23963" class="Symbol">→</a> <a id="23965" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23976" href="Cubical.Foundations.HLevels.html#23938" class="Bound">n</a> <a id="23978" class="Symbol">(</a><a id="23979" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="23984" class="Symbol">{</a><a id="23985" class="Argument">j</a> <a id="23987" class="Symbol">=</a> <a id="23989" href="Cubical.Foundations.HLevels.html#23933" class="Bound">ℓ&#39;</a><a id="23991" class="Symbol">}</a> <a id="23993" href="Cubical.Foundations.HLevels.html#23951" class="Bound">A</a><a id="23994" class="Symbol">)</a> <a id="23996" class="Symbol">→</a> <a id="23998" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="24009" href="Cubical.Foundations.HLevels.html#23938" class="Bound">n</a> <a id="24011" href="Cubical.Foundations.HLevels.html#23951" class="Bound">A</a>
<a id="24013" href="Cubical.Foundations.HLevels.html#23910" class="Function">isOfHLevelLower</a> <a id="24029" href="Cubical.Foundations.HLevels.html#24029" class="Bound">n</a> <a id="24031" class="Symbol">=</a> <a id="24033" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="24051" href="Cubical.Foundations.HLevels.html#24029" class="Bound">n</a> <a id="24053" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="24058" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="24064" class="Symbol">λ</a> <a id="24066" href="Cubical.Foundations.HLevels.html#24066" class="Bound">_</a> <a id="24068" class="Symbol">→</a> <a id="24070" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="24076" class="Comment">----------------------------</a>

<a id="24106" class="Comment">-- More consequences of isProp and isContr</a>

<a id="inhProp→isContr"></a><a id="24150" href="Cubical.Foundations.HLevels.html#24150" class="Function">inhProp→isContr</a> <a id="24166" class="Symbol">:</a> <a id="24168" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24170" class="Symbol">→</a> <a id="24172" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24179" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24181" class="Symbol">→</a> <a id="24183" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="24191" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="24193" href="Cubical.Foundations.HLevels.html#24150" class="Function">inhProp→isContr</a> <a id="24209" href="Cubical.Foundations.HLevels.html#24209" class="Bound">x</a> <a id="24211" href="Cubical.Foundations.HLevels.html#24211" class="Bound">h</a> <a id="24213" class="Symbol">=</a> <a id="24215" href="Cubical.Foundations.HLevels.html#24209" class="Bound">x</a> <a id="24217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24219" href="Cubical.Foundations.HLevels.html#24211" class="Bound">h</a> <a id="24221" href="Cubical.Foundations.HLevels.html#24209" class="Bound">x</a>

<a id="extend"></a><a id="24224" href="Cubical.Foundations.HLevels.html#24224" class="Function">extend</a> <a id="24231" class="Symbol">:</a> <a id="24233" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="24241" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24243" class="Symbol">→</a> <a id="24245" class="Symbol">(∀</a> <a id="24248" href="Cubical.Foundations.HLevels.html#24248" class="Bound">φ</a> <a id="24250" class="Symbol">→</a> <a id="24252" class="Symbol">(</a><a id="24253" href="Cubical.Foundations.HLevels.html#24253" class="Bound">u</a> <a id="24255" class="Symbol">:</a> <a id="24257" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="24265" href="Cubical.Foundations.HLevels.html#24248" class="Bound">φ</a> <a id="24267" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="24268" class="Symbol">)</a> <a id="24270" class="Symbol">→</a> <a id="24272" href="Agda.Builtin.Cubical.Sub.html#171" class="Postulate">Sub</a> <a id="24276" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="24278" href="Cubical.Foundations.HLevels.html#24248" class="Bound">φ</a> <a id="24280" href="Cubical.Foundations.HLevels.html#24253" class="Bound">u</a><a id="24281" class="Symbol">)</a>
<a id="24283" href="Cubical.Foundations.HLevels.html#24224" class="Function">extend</a> <a id="24290" class="Symbol">(</a><a id="24291" href="Cubical.Foundations.HLevels.html#24291" class="Bound">x</a> <a id="24293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24295" href="Cubical.Foundations.HLevels.html#24295" class="Bound">p</a><a id="24296" class="Symbol">)</a> <a id="24298" href="Cubical.Foundations.HLevels.html#24298" class="Bound">φ</a> <a id="24300" href="Cubical.Foundations.HLevels.html#24300" class="Bound">u</a> <a id="24302" class="Symbol">=</a> <a id="24304" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="24308" class="Symbol">(</a><a id="24309" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="24315" class="Symbol">(λ</a> <a id="24318" class="Symbol">{</a> <a id="24320" href="Cubical.Foundations.HLevels.html#24320" class="Bound">j</a> <a id="24322" class="Symbol">(</a><a id="24323" href="Cubical.Foundations.HLevels.html#24298" class="Bound">φ</a> <a id="24325" class="Symbol">=</a> <a id="24327" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="24329" class="Symbol">)</a> <a id="24331" class="Symbol">→</a> <a id="24333" href="Cubical.Foundations.HLevels.html#24295" class="Bound">p</a> <a id="24335" class="Symbol">(</a><a id="24336" href="Cubical.Foundations.HLevels.html#24300" class="Bound">u</a> <a id="24338" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="24341" class="Symbol">)</a> <a id="24343" href="Cubical.Foundations.HLevels.html#24320" class="Bound">j</a> <a id="24345" class="Symbol">})</a> <a id="24348" href="Cubical.Foundations.HLevels.html#24291" class="Bound">x</a><a id="24349" class="Symbol">)</a>

<a id="isContrPartial→isContr"></a><a id="24352" href="Cubical.Foundations.HLevels.html#24352" class="Function">isContrPartial→isContr</a> <a id="24375" class="Symbol">:</a> <a id="24377" class="Symbol">∀</a> <a id="24379" class="Symbol">{</a><a id="24380" href="Cubical.Foundations.HLevels.html#24380" class="Bound">ℓ</a><a id="24381" class="Symbol">}</a> <a id="24383" class="Symbol">{</a><a id="24384" href="Cubical.Foundations.HLevels.html#24384" class="Bound">A</a> <a id="24386" class="Symbol">:</a> <a id="24388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24393" href="Cubical.Foundations.HLevels.html#24380" class="Bound">ℓ</a><a id="24394" class="Symbol">}</a>
                       <a id="24419" class="Symbol">→</a> <a id="24421" class="Symbol">(</a><a id="24422" href="Cubical.Foundations.HLevels.html#24422" class="Bound">extend</a> <a id="24429" class="Symbol">:</a> <a id="24431" class="Symbol">∀</a> <a id="24433" href="Cubical.Foundations.HLevels.html#24433" class="Bound">φ</a> <a id="24435" class="Symbol">→</a> <a id="24437" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="24445" href="Cubical.Foundations.HLevels.html#24433" class="Bound">φ</a> <a id="24447" href="Cubical.Foundations.HLevels.html#24384" class="Bound">A</a> <a id="24449" class="Symbol">→</a> <a id="24451" href="Cubical.Foundations.HLevels.html#24384" class="Bound">A</a><a id="24452" class="Symbol">)</a>
                       <a id="24477" class="Symbol">→</a> <a id="24479" class="Symbol">(∀</a> <a id="24482" href="Cubical.Foundations.HLevels.html#24482" class="Bound">u</a> <a id="24484" class="Symbol">→</a> <a id="24486" href="Cubical.Foundations.HLevels.html#24482" class="Bound">u</a> <a id="24488" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="24490" class="Symbol">(</a><a id="24491" href="Cubical.Foundations.HLevels.html#24422" class="Bound">extend</a> <a id="24498" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="24501" class="Symbol">λ</a> <a id="24503" class="Symbol">{</a> <a id="24505" class="Symbol">_</a> <a id="24507" class="Symbol">→</a> <a id="24509" href="Cubical.Foundations.HLevels.html#24482" class="Bound">u</a><a id="24510" class="Symbol">}))</a>
                       <a id="24537" class="Symbol">→</a> <a id="24539" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="24547" href="Cubical.Foundations.HLevels.html#24384" class="Bound">A</a>
<a id="24549" href="Cubical.Foundations.HLevels.html#24352" class="Function">isContrPartial→isContr</a> <a id="24572" class="Symbol">{</a><a id="24573" class="Argument">A</a> <a id="24575" class="Symbol">=</a> <a id="24577" href="Cubical.Foundations.HLevels.html#24577" class="Bound">A</a><a id="24578" class="Symbol">}</a> <a id="24580" href="Cubical.Foundations.HLevels.html#24580" class="Bound">extend</a> <a id="24587" href="Cubical.Foundations.HLevels.html#24587" class="Bound">law</a>
  <a id="24593" class="Symbol">=</a> <a id="24595" href="Cubical.Foundations.HLevels.html#24657" class="Function">ex</a> <a id="24598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24600" class="Symbol">λ</a> <a id="24602" href="Cubical.Foundations.HLevels.html#24602" class="Bound">y</a> <a id="24604" class="Symbol">→</a> <a id="24606" href="Cubical.Foundations.HLevels.html#24587" class="Bound">law</a> <a id="24610" href="Cubical.Foundations.HLevels.html#24657" class="Function">ex</a> <a id="24613" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24615" class="Symbol">(λ</a> <a id="24618" href="Cubical.Foundations.HLevels.html#24618" class="Bound">i</a> <a id="24620" class="Symbol">→</a> <a id="24622" href="Cubical.Foundations.HLevels.html#24836" class="Function">Aux.v</a> <a id="24628" href="Cubical.Foundations.HLevels.html#24602" class="Bound">y</a> <a id="24630" href="Cubical.Foundations.HLevels.html#24618" class="Bound">i</a><a id="24631" class="Symbol">)</a> <a id="24633" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24635" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24639" class="Symbol">(</a><a id="24640" href="Cubical.Foundations.HLevels.html#24587" class="Bound">law</a> <a id="24644" href="Cubical.Foundations.HLevels.html#24602" class="Bound">y</a><a id="24645" class="Symbol">)</a>
    <a id="24651" class="Keyword">where</a> <a id="24657" href="Cubical.Foundations.HLevels.html#24657" class="Function">ex</a> <a id="24660" class="Symbol">=</a> <a id="24662" href="Cubical.Foundations.HLevels.html#24580" class="Bound">extend</a> <a id="24669" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="24672" href="Cubical.Core.Primitives.html#523" class="Postulate">empty</a>
          <a id="24688" class="Keyword">module</a> <a id="24695" href="Cubical.Foundations.HLevels.html#24695" class="Module">Aux</a> <a id="24699" class="Symbol">(</a><a id="24700" href="Cubical.Foundations.HLevels.html#24700" class="Bound">y</a> <a id="24702" class="Symbol">:</a> <a id="24704" href="Cubical.Foundations.HLevels.html#24577" class="Bound">A</a><a id="24705" class="Symbol">)</a> <a id="24707" class="Symbol">(</a><a id="24708" href="Cubical.Foundations.HLevels.html#24708" class="Bound">i</a> <a id="24710" class="Symbol">:</a> <a id="24712" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="24713" class="Symbol">)</a> <a id="24715" class="Keyword">where</a>
            <a id="24733" href="Cubical.Foundations.HLevels.html#24733" class="Function">φ</a> <a id="24735" class="Symbol">=</a> <a id="24737" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="24739" href="Cubical.Foundations.HLevels.html#24708" class="Bound">i</a> <a id="24741" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="24743" href="Cubical.Foundations.HLevels.html#24708" class="Bound">i</a>
            <a id="24757" href="Cubical.Foundations.HLevels.html#24757" class="Function">u</a> <a id="24759" class="Symbol">:</a> <a id="24761" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="24769" href="Cubical.Foundations.HLevels.html#24733" class="Function">φ</a> <a id="24771" href="Cubical.Foundations.HLevels.html#24577" class="Bound">A</a>
            <a id="24785" href="Cubical.Foundations.HLevels.html#24757" class="Function">u</a> <a id="24787" class="Symbol">=</a> <a id="24789" class="Symbol">λ</a> <a id="24791" class="Symbol">{</a> <a id="24793" class="Symbol">(</a><a id="24794" href="Cubical.Foundations.HLevels.html#24708" class="Bound">i</a> <a id="24796" class="Symbol">=</a> <a id="24798" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="24800" class="Symbol">)</a> <a id="24802" class="Symbol">→</a> <a id="24804" href="Cubical.Foundations.HLevels.html#24657" class="Function">ex</a> <a id="24807" class="Symbol">;</a> <a id="24809" class="Symbol">(</a><a id="24810" href="Cubical.Foundations.HLevels.html#24708" class="Bound">i</a> <a id="24812" class="Symbol">=</a> <a id="24814" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="24816" class="Symbol">)</a> <a id="24818" class="Symbol">→</a> <a id="24820" href="Cubical.Foundations.HLevels.html#24700" class="Bound">y</a> <a id="24822" class="Symbol">}</a>
            <a id="24836" href="Cubical.Foundations.HLevels.html#24836" class="Function">v</a> <a id="24838" class="Symbol">=</a> <a id="24840" href="Cubical.Foundations.HLevels.html#24580" class="Bound">extend</a> <a id="24847" href="Cubical.Foundations.HLevels.html#24733" class="Function">φ</a> <a id="24849" href="Cubical.Foundations.HLevels.html#24757" class="Function">u</a>

<a id="24852" class="Comment">-- Dependent h-level over a type</a>

<a id="isOfHLevelDep"></a><a id="24886" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="24900" class="Symbol">:</a> <a id="24902" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="24909" class="Symbol">→</a> <a id="24911" class="Symbol">{</a><a id="24912" href="Cubical.Foundations.HLevels.html#24912" class="Bound">A</a> <a id="24914" class="Symbol">:</a> <a id="24916" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24921" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="24922" class="Symbol">}</a> <a id="24924" class="Symbol">(</a><a id="24925" href="Cubical.Foundations.HLevels.html#24925" class="Bound">B</a> <a id="24927" class="Symbol">:</a> <a id="24929" href="Cubical.Foundations.HLevels.html#24912" class="Bound">A</a> <a id="24931" class="Symbol">→</a> <a id="24933" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24938" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="24940" class="Symbol">)</a> <a id="24942" class="Symbol">→</a> <a id="24944" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="24949" class="Symbol">(</a><a id="24950" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="24956" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="24958" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="24960" class="Symbol">)</a>
<a id="24962" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="24976" class="Number">0</a> <a id="24978" class="Symbol">{</a><a id="24979" class="Argument">A</a> <a id="24981" class="Symbol">=</a> <a id="24983" href="Cubical.Foundations.HLevels.html#24983" class="Bound">A</a><a id="24984" class="Symbol">}</a> <a id="24986" href="Cubical.Foundations.HLevels.html#24986" class="Bound">B</a> <a id="24988" class="Symbol">=</a> <a id="24990" class="Symbol">{</a><a id="24991" href="Cubical.Foundations.HLevels.html#24991" class="Bound">a</a> <a id="24993" class="Symbol">:</a> <a id="24995" href="Cubical.Foundations.HLevels.html#24983" class="Bound">A</a><a id="24996" class="Symbol">}</a> <a id="24998" class="Symbol">→</a> <a id="25000" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="25003" href="Cubical.Foundations.HLevels.html#25003" class="Bound">b</a> <a id="25005" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="25007" href="Cubical.Foundations.HLevels.html#24986" class="Bound">B</a> <a id="25009" href="Cubical.Foundations.HLevels.html#24991" class="Bound">a</a> <a id="25011" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="25013" class="Symbol">({</a><a id="25015" href="Cubical.Foundations.HLevels.html#25015" class="Bound">a&#39;</a> <a id="25018" class="Symbol">:</a> <a id="25020" href="Cubical.Foundations.HLevels.html#24983" class="Bound">A</a><a id="25021" class="Symbol">}</a> <a id="25023" class="Symbol">(</a><a id="25024" href="Cubical.Foundations.HLevels.html#25024" class="Bound">b&#39;</a> <a id="25027" class="Symbol">:</a> <a id="25029" href="Cubical.Foundations.HLevels.html#24986" class="Bound">B</a> <a id="25031" href="Cubical.Foundations.HLevels.html#25015" class="Bound">a&#39;</a><a id="25033" class="Symbol">)</a> <a id="25035" class="Symbol">(</a><a id="25036" href="Cubical.Foundations.HLevels.html#25036" class="Bound">p</a> <a id="25038" class="Symbol">:</a> <a id="25040" href="Cubical.Foundations.HLevels.html#24991" class="Bound">a</a> <a id="25042" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25044" href="Cubical.Foundations.HLevels.html#25015" class="Bound">a&#39;</a><a id="25046" class="Symbol">)</a> <a id="25048" class="Symbol">→</a> <a id="25050" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="25056" class="Symbol">(λ</a> <a id="25059" href="Cubical.Foundations.HLevels.html#25059" class="Bound">i</a> <a id="25061" class="Symbol">→</a> <a id="25063" href="Cubical.Foundations.HLevels.html#24986" class="Bound">B</a> <a id="25065" class="Symbol">(</a><a id="25066" href="Cubical.Foundations.HLevels.html#25036" class="Bound">p</a> <a id="25068" href="Cubical.Foundations.HLevels.html#25059" class="Bound">i</a><a id="25069" class="Symbol">))</a> <a id="25072" href="Cubical.Foundations.HLevels.html#25003" class="Bound">b</a> <a id="25074" href="Cubical.Foundations.HLevels.html#25024" class="Bound">b&#39;</a><a id="25076" class="Symbol">)</a>
<a id="25078" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="25092" class="Number">1</a> <a id="25094" class="Symbol">{</a><a id="25095" class="Argument">A</a> <a id="25097" class="Symbol">=</a> <a id="25099" href="Cubical.Foundations.HLevels.html#25099" class="Bound">A</a><a id="25100" class="Symbol">}</a> <a id="25102" href="Cubical.Foundations.HLevels.html#25102" class="Bound">B</a> <a id="25104" class="Symbol">=</a> <a id="25106" class="Symbol">{</a><a id="25107" href="Cubical.Foundations.HLevels.html#25107" class="Bound">a0</a> <a id="25110" href="Cubical.Foundations.HLevels.html#25110" class="Bound">a1</a> <a id="25113" class="Symbol">:</a> <a id="25115" href="Cubical.Foundations.HLevels.html#25099" class="Bound">A</a><a id="25116" class="Symbol">}</a> <a id="25118" class="Symbol">(</a><a id="25119" href="Cubical.Foundations.HLevels.html#25119" class="Bound">b0</a> <a id="25122" class="Symbol">:</a> <a id="25124" href="Cubical.Foundations.HLevels.html#25102" class="Bound">B</a> <a id="25126" href="Cubical.Foundations.HLevels.html#25107" class="Bound">a0</a><a id="25128" class="Symbol">)</a> <a id="25130" class="Symbol">(</a><a id="25131" href="Cubical.Foundations.HLevels.html#25131" class="Bound">b1</a> <a id="25134" class="Symbol">:</a> <a id="25136" href="Cubical.Foundations.HLevels.html#25102" class="Bound">B</a> <a id="25138" href="Cubical.Foundations.HLevels.html#25110" class="Bound">a1</a><a id="25140" class="Symbol">)</a> <a id="25142" class="Symbol">(</a><a id="25143" href="Cubical.Foundations.HLevels.html#25143" class="Bound">p</a> <a id="25145" class="Symbol">:</a> <a id="25147" href="Cubical.Foundations.HLevels.html#25107" class="Bound">a0</a> <a id="25150" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25152" href="Cubical.Foundations.HLevels.html#25110" class="Bound">a1</a><a id="25154" class="Symbol">)</a> <a id="25156" class="Symbol">→</a> <a id="25158" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="25164" class="Symbol">(λ</a> <a id="25167" href="Cubical.Foundations.HLevels.html#25167" class="Bound">i</a> <a id="25169" class="Symbol">→</a> <a id="25171" href="Cubical.Foundations.HLevels.html#25102" class="Bound">B</a> <a id="25173" class="Symbol">(</a><a id="25174" href="Cubical.Foundations.HLevels.html#25143" class="Bound">p</a> <a id="25176" href="Cubical.Foundations.HLevels.html#25167" class="Bound">i</a><a id="25177" class="Symbol">))</a> <a id="25180" href="Cubical.Foundations.HLevels.html#25119" class="Bound">b0</a> <a id="25183" href="Cubical.Foundations.HLevels.html#25131" class="Bound">b1</a>
<a id="25186" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="25200" class="Symbol">(</a><a id="25201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25205" class="Symbol">(</a><a id="25206" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="25211" href="Cubical.Foundations.HLevels.html#25211" class="Bound">n</a><a id="25212" class="Symbol">))</a> <a id="25215" class="Symbol">{</a><a id="25216" class="Argument">A</a> <a id="25218" class="Symbol">=</a> <a id="25220" href="Cubical.Foundations.HLevels.html#25220" class="Bound">A</a><a id="25221" class="Symbol">}</a> <a id="25223" href="Cubical.Foundations.HLevels.html#25223" class="Bound">B</a> <a id="25225" class="Symbol">=</a> <a id="25227" class="Symbol">{</a><a id="25228" href="Cubical.Foundations.HLevels.html#25228" class="Bound">a0</a> <a id="25231" href="Cubical.Foundations.HLevels.html#25231" class="Bound">a1</a> <a id="25234" class="Symbol">:</a> <a id="25236" href="Cubical.Foundations.HLevels.html#25220" class="Bound">A</a><a id="25237" class="Symbol">}</a> <a id="25239" class="Symbol">(</a><a id="25240" href="Cubical.Foundations.HLevels.html#25240" class="Bound">b0</a> <a id="25243" class="Symbol">:</a> <a id="25245" href="Cubical.Foundations.HLevels.html#25223" class="Bound">B</a> <a id="25247" href="Cubical.Foundations.HLevels.html#25228" class="Bound">a0</a><a id="25249" class="Symbol">)</a> <a id="25251" class="Symbol">(</a><a id="25252" href="Cubical.Foundations.HLevels.html#25252" class="Bound">b1</a> <a id="25255" class="Symbol">:</a> <a id="25257" href="Cubical.Foundations.HLevels.html#25223" class="Bound">B</a> <a id="25259" href="Cubical.Foundations.HLevels.html#25231" class="Bound">a1</a><a id="25261" class="Symbol">)</a> <a id="25263" class="Symbol">→</a> <a id="25265" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="25279" class="Symbol">(</a><a id="25280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25284" href="Cubical.Foundations.HLevels.html#25211" class="Bound">n</a><a id="25285" class="Symbol">)</a> <a id="25287" class="Symbol">{</a><a id="25288" class="Argument">A</a> <a id="25290" class="Symbol">=</a> <a id="25292" href="Cubical.Foundations.HLevels.html#25228" class="Bound">a0</a> <a id="25295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="25297" href="Cubical.Foundations.HLevels.html#25231" class="Bound">a1</a><a id="25299" class="Symbol">}</a> <a id="25301" class="Symbol">(λ</a> <a id="25304" href="Cubical.Foundations.HLevels.html#25304" class="Bound">p</a> <a id="25306" class="Symbol">→</a> <a id="25308" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="25314" class="Symbol">(λ</a> <a id="25317" href="Cubical.Foundations.HLevels.html#25317" class="Bound">i</a> <a id="25319" class="Symbol">→</a> <a id="25321" href="Cubical.Foundations.HLevels.html#25223" class="Bound">B</a> <a id="25323" class="Symbol">(</a><a id="25324" href="Cubical.Foundations.HLevels.html#25304" class="Bound">p</a> <a id="25326" href="Cubical.Foundations.HLevels.html#25317" class="Bound">i</a><a id="25327" class="Symbol">))</a> <a id="25330" href="Cubical.Foundations.HLevels.html#25240" class="Bound">b0</a> <a id="25333" href="Cubical.Foundations.HLevels.html#25252" class="Bound">b1</a><a id="25335" class="Symbol">)</a>

<a id="isContrDep"></a><a id="25338" href="Cubical.Foundations.HLevels.html#25338" class="Function">isContrDep</a> <a id="25349" class="Symbol">:</a> <a id="25351" class="Symbol">{</a><a id="25352" href="Cubical.Foundations.HLevels.html#25352" class="Bound">A</a> <a id="25354" class="Symbol">:</a> <a id="25356" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25361" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25362" class="Symbol">}</a> <a id="25364" class="Symbol">(</a><a id="25365" href="Cubical.Foundations.HLevels.html#25365" class="Bound">B</a> <a id="25367" class="Symbol">:</a> <a id="25369" href="Cubical.Foundations.HLevels.html#25352" class="Bound">A</a> <a id="25371" class="Symbol">→</a> <a id="25373" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25378" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25380" class="Symbol">)</a> <a id="25382" class="Symbol">→</a> <a id="25384" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25389" class="Symbol">(</a><a id="25390" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="25396" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="25398" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25400" class="Symbol">)</a>
<a id="25402" href="Cubical.Foundations.HLevels.html#25338" class="Function">isContrDep</a> <a id="25413" class="Symbol">=</a> <a id="25415" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="25429" class="Number">0</a>

<a id="isPropDep"></a><a id="25432" href="Cubical.Foundations.HLevels.html#25432" class="Function">isPropDep</a> <a id="25442" class="Symbol">:</a> <a id="25444" class="Symbol">{</a><a id="25445" href="Cubical.Foundations.HLevels.html#25445" class="Bound">A</a> <a id="25447" class="Symbol">:</a> <a id="25449" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25454" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25455" class="Symbol">}</a> <a id="25457" class="Symbol">(</a><a id="25458" href="Cubical.Foundations.HLevels.html#25458" class="Bound">B</a> <a id="25460" class="Symbol">:</a> <a id="25462" href="Cubical.Foundations.HLevels.html#25445" class="Bound">A</a> <a id="25464" class="Symbol">→</a> <a id="25466" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25471" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25473" class="Symbol">)</a> <a id="25475" class="Symbol">→</a> <a id="25477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25482" class="Symbol">(</a><a id="25483" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="25489" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="25491" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25493" class="Symbol">)</a>
<a id="25495" href="Cubical.Foundations.HLevels.html#25432" class="Function">isPropDep</a> <a id="25505" class="Symbol">=</a> <a id="25507" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="25521" class="Number">1</a>

<a id="isContrDep∘"></a><a id="25524" href="Cubical.Foundations.HLevels.html#25524" class="Function">isContrDep∘</a>
  <a id="25538" class="Symbol">:</a> <a id="25540" class="Symbol">{</a><a id="25541" href="Cubical.Foundations.HLevels.html#25541" class="Bound">A&#39;</a> <a id="25544" class="Symbol">:</a> <a id="25546" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25551" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25552" class="Symbol">}</a> <a id="25554" class="Symbol">(</a><a id="25555" href="Cubical.Foundations.HLevels.html#25555" class="Bound">f</a> <a id="25557" class="Symbol">:</a> <a id="25559" href="Cubical.Foundations.HLevels.html#25541" class="Bound">A&#39;</a> <a id="25562" class="Symbol">→</a> <a id="25564" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="25565" class="Symbol">)</a> <a id="25567" class="Symbol">→</a> <a id="25569" href="Cubical.Foundations.HLevels.html#25338" class="Function">isContrDep</a> <a id="25580" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25582" class="Symbol">→</a> <a id="25584" href="Cubical.Foundations.HLevels.html#25338" class="Function">isContrDep</a> <a id="25595" class="Symbol">(</a><a id="25596" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25598" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25600" href="Cubical.Foundations.HLevels.html#25555" class="Bound">f</a><a id="25601" class="Symbol">)</a>
<a id="25603" href="Cubical.Foundations.HLevels.html#25524" class="Function">isContrDep∘</a> <a id="25615" href="Cubical.Foundations.HLevels.html#25615" class="Bound">f</a> <a id="25617" href="Cubical.Foundations.HLevels.html#25617" class="Bound">cB</a> <a id="25620" class="Symbol">{</a><a id="25621" href="Cubical.Foundations.HLevels.html#25621" class="Bound">a</a><a id="25622" class="Symbol">}</a> <a id="25624" class="Symbol">=</a> <a id="25626" class="Symbol">λ</a> <a id="25628" class="Keyword">where</a>
  <a id="25636" class="Symbol">.</a><a id="25637" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="25641" class="Symbol">→</a> <a id="25643" href="Cubical.Foundations.HLevels.html#25617" class="Bound">cB</a> <a id="25646" class="Symbol">.</a><a id="25647" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="25653" class="Symbol">.</a><a id="25654" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="25658" href="Cubical.Foundations.HLevels.html#25658" class="Bound">b&#39;</a> <a id="25661" href="Cubical.Foundations.HLevels.html#25661" class="Bound">p</a> <a id="25663" class="Symbol">→</a> <a id="25665" href="Cubical.Foundations.HLevels.html#25617" class="Bound">cB</a> <a id="25668" class="Symbol">.</a><a id="25669" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="25673" href="Cubical.Foundations.HLevels.html#25658" class="Bound">b&#39;</a> <a id="25676" class="Symbol">(</a><a id="25677" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25682" href="Cubical.Foundations.HLevels.html#25615" class="Bound">f</a> <a id="25684" href="Cubical.Foundations.HLevels.html#25661" class="Bound">p</a><a id="25685" class="Symbol">)</a>

<a id="isPropDep∘"></a><a id="25688" href="Cubical.Foundations.HLevels.html#25688" class="Function">isPropDep∘</a> <a id="25699" class="Symbol">:</a> <a id="25701" class="Symbol">{</a><a id="25702" href="Cubical.Foundations.HLevels.html#25702" class="Bound">A&#39;</a> <a id="25705" class="Symbol">:</a> <a id="25707" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25712" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25713" class="Symbol">}</a> <a id="25715" class="Symbol">(</a><a id="25716" href="Cubical.Foundations.HLevels.html#25716" class="Bound">f</a> <a id="25718" class="Symbol">:</a> <a id="25720" href="Cubical.Foundations.HLevels.html#25702" class="Bound">A&#39;</a> <a id="25723" class="Symbol">→</a> <a id="25725" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="25726" class="Symbol">)</a> <a id="25728" class="Symbol">→</a> <a id="25730" href="Cubical.Foundations.HLevels.html#25432" class="Function">isPropDep</a> <a id="25740" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25742" class="Symbol">→</a> <a id="25744" href="Cubical.Foundations.HLevels.html#25432" class="Function">isPropDep</a> <a id="25754" class="Symbol">(</a><a id="25755" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="25757" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25759" href="Cubical.Foundations.HLevels.html#25716" class="Bound">f</a><a id="25760" class="Symbol">)</a>
<a id="25762" href="Cubical.Foundations.HLevels.html#25688" class="Function">isPropDep∘</a> <a id="25773" href="Cubical.Foundations.HLevels.html#25773" class="Bound">f</a> <a id="25775" href="Cubical.Foundations.HLevels.html#25775" class="Bound">pB</a> <a id="25778" href="Cubical.Foundations.HLevels.html#25778" class="Bound">b0</a> <a id="25781" href="Cubical.Foundations.HLevels.html#25781" class="Bound">b1</a> <a id="25784" class="Symbol">=</a> <a id="25786" href="Cubical.Foundations.HLevels.html#25775" class="Bound">pB</a> <a id="25789" href="Cubical.Foundations.HLevels.html#25778" class="Bound">b0</a> <a id="25792" href="Cubical.Foundations.HLevels.html#25781" class="Bound">b1</a> <a id="25795" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25802" href="Cubical.Foundations.HLevels.html#25773" class="Bound">f</a>

<a id="isOfHLevelDep→isOfHLevel"></a><a id="25805" href="Cubical.Foundations.HLevels.html#25805" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="25830" class="Symbol">:</a> <a id="25832" class="Symbol">(</a><a id="25833" href="Cubical.Foundations.HLevels.html#25833" class="Bound">n</a> <a id="25835" class="Symbol">:</a> <a id="25837" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="25843" class="Symbol">)</a>
  <a id="25847" class="Symbol">→</a> <a id="25849" class="Symbol">{</a><a id="25850" href="Cubical.Foundations.HLevels.html#25850" class="Bound">A</a> <a id="25852" class="Symbol">:</a> <a id="25854" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25859" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="25860" class="Symbol">}</a> <a id="25862" class="Symbol">{</a><a id="25863" href="Cubical.Foundations.HLevels.html#25863" class="Bound">B</a> <a id="25865" class="Symbol">:</a> <a id="25867" href="Cubical.Foundations.HLevels.html#25850" class="Bound">A</a> <a id="25869" class="Symbol">→</a> <a id="25871" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="25876" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="25878" class="Symbol">}</a> <a id="25880" class="Symbol">→</a> <a id="25882" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="25896" href="Cubical.Foundations.HLevels.html#25833" class="Bound">n</a> <a id="25898" class="Symbol">{</a><a id="25899" class="Argument">A</a> <a id="25901" class="Symbol">=</a> <a id="25903" href="Cubical.Foundations.HLevels.html#25850" class="Bound">A</a><a id="25904" class="Symbol">}</a> <a id="25906" href="Cubical.Foundations.HLevels.html#25863" class="Bound">B</a> <a id="25908" class="Symbol">→</a> <a id="25910" class="Symbol">(</a><a id="25911" href="Cubical.Foundations.HLevels.html#25911" class="Bound">a</a> <a id="25913" class="Symbol">:</a> <a id="25915" href="Cubical.Foundations.HLevels.html#25850" class="Bound">A</a><a id="25916" class="Symbol">)</a> <a id="25918" class="Symbol">→</a> <a id="25920" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="25931" href="Cubical.Foundations.HLevels.html#25833" class="Bound">n</a> <a id="25933" class="Symbol">(</a><a id="25934" href="Cubical.Foundations.HLevels.html#25863" class="Bound">B</a> <a id="25936" href="Cubical.Foundations.HLevels.html#25911" class="Bound">a</a><a id="25937" class="Symbol">)</a>
<a id="25939" href="Cubical.Foundations.HLevels.html#25805" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="25964" class="Number">0</a> <a id="25966" href="Cubical.Foundations.HLevels.html#25966" class="Bound">h</a> <a id="25968" href="Cubical.Foundations.HLevels.html#25968" class="Bound">a</a> <a id="25970" class="Symbol">=</a> <a id="25972" href="Cubical.Foundations.HLevels.html#25966" class="Bound">h</a> <a id="25974" class="Symbol">.</a><a id="25975" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="25979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25981" class="Symbol">λ</a> <a id="25983" href="Cubical.Foundations.HLevels.html#25983" class="Bound">b</a> <a id="25985" class="Symbol">→</a> <a id="25987" href="Cubical.Foundations.HLevels.html#25966" class="Bound">h</a> <a id="25989" class="Symbol">.</a><a id="25990" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="25994" href="Cubical.Foundations.HLevels.html#25983" class="Bound">b</a> <a id="25996" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26001" href="Cubical.Foundations.HLevels.html#25805" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="26026" class="Number">1</a> <a id="26028" href="Cubical.Foundations.HLevels.html#26028" class="Bound">h</a> <a id="26030" href="Cubical.Foundations.HLevels.html#26030" class="Bound">a</a> <a id="26032" href="Cubical.Foundations.HLevels.html#26032" class="Bound">x</a> <a id="26034" href="Cubical.Foundations.HLevels.html#26034" class="Bound">y</a> <a id="26036" class="Symbol">=</a> <a id="26038" href="Cubical.Foundations.HLevels.html#26028" class="Bound">h</a> <a id="26040" href="Cubical.Foundations.HLevels.html#26032" class="Bound">x</a> <a id="26042" href="Cubical.Foundations.HLevels.html#26034" class="Bound">y</a> <a id="26044" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26049" href="Cubical.Foundations.HLevels.html#25805" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="26074" class="Symbol">(</a><a id="26075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26079" class="Symbol">(</a><a id="26080" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26084" href="Cubical.Foundations.HLevels.html#26084" class="Bound">n</a><a id="26085" class="Symbol">))</a> <a id="26088" href="Cubical.Foundations.HLevels.html#26088" class="Bound">h</a> <a id="26090" href="Cubical.Foundations.HLevels.html#26090" class="Bound">a</a> <a id="26092" href="Cubical.Foundations.HLevels.html#26092" class="Bound">x</a> <a id="26094" href="Cubical.Foundations.HLevels.html#26094" class="Bound">y</a> <a id="26096" class="Symbol">=</a> <a id="26098" href="Cubical.Foundations.HLevels.html#25805" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="26123" class="Symbol">(</a><a id="26124" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26128" href="Cubical.Foundations.HLevels.html#26084" class="Bound">n</a><a id="26129" class="Symbol">)</a> <a id="26131" class="Symbol">(</a><a id="26132" href="Cubical.Foundations.HLevels.html#26088" class="Bound">h</a> <a id="26134" href="Cubical.Foundations.HLevels.html#26092" class="Bound">x</a> <a id="26136" href="Cubical.Foundations.HLevels.html#26094" class="Bound">y</a><a id="26137" class="Symbol">)</a> <a id="26139" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevel→isOfHLevelDep"></a><a id="26145" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26170" class="Symbol">:</a> <a id="26172" class="Symbol">(</a><a id="26173" href="Cubical.Foundations.HLevels.html#26173" class="Bound">n</a> <a id="26175" class="Symbol">:</a> <a id="26177" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="26183" class="Symbol">)</a>
  <a id="26187" class="Symbol">→</a> <a id="26189" class="Symbol">{</a><a id="26190" href="Cubical.Foundations.HLevels.html#26190" class="Bound">A</a> <a id="26192" class="Symbol">:</a> <a id="26194" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="26199" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="26200" class="Symbol">}</a> <a id="26202" class="Symbol">{</a><a id="26203" href="Cubical.Foundations.HLevels.html#26203" class="Bound">B</a> <a id="26205" class="Symbol">:</a> <a id="26207" href="Cubical.Foundations.HLevels.html#26190" class="Bound">A</a> <a id="26209" class="Symbol">→</a> <a id="26211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="26216" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26218" class="Symbol">}</a> <a id="26220" class="Symbol">(</a><a id="26221" href="Cubical.Foundations.HLevels.html#26221" class="Bound">h</a> <a id="26223" class="Symbol">:</a> <a id="26225" class="Symbol">(</a><a id="26226" href="Cubical.Foundations.HLevels.html#26226" class="Bound">a</a> <a id="26228" class="Symbol">:</a> <a id="26230" href="Cubical.Foundations.HLevels.html#26190" class="Bound">A</a><a id="26231" class="Symbol">)</a> <a id="26233" class="Symbol">→</a> <a id="26235" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="26246" href="Cubical.Foundations.HLevels.html#26173" class="Bound">n</a> <a id="26248" class="Symbol">(</a><a id="26249" href="Cubical.Foundations.HLevels.html#26203" class="Bound">B</a> <a id="26251" href="Cubical.Foundations.HLevels.html#26226" class="Bound">a</a><a id="26252" class="Symbol">))</a> <a id="26255" class="Symbol">→</a> <a id="26257" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="26271" href="Cubical.Foundations.HLevels.html#26173" class="Bound">n</a> <a id="26273" class="Symbol">{</a><a id="26274" class="Argument">A</a> <a id="26276" class="Symbol">=</a> <a id="26278" href="Cubical.Foundations.HLevels.html#26190" class="Bound">A</a><a id="26279" class="Symbol">}</a> <a id="26281" href="Cubical.Foundations.HLevels.html#26203" class="Bound">B</a>
<a id="26283" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26308" class="Number">0</a> <a id="26310" href="Cubical.Foundations.HLevels.html#26310" class="Bound">h</a> <a id="26312" class="Symbol">{</a><a id="26313" href="Cubical.Foundations.HLevels.html#26313" class="Bound">a</a><a id="26314" class="Symbol">}</a> <a id="26316" class="Symbol">=</a>
  <a id="26320" class="Symbol">(</a><a id="26321" href="Cubical.Foundations.HLevels.html#26310" class="Bound">h</a> <a id="26323" href="Cubical.Foundations.HLevels.html#26313" class="Bound">a</a> <a id="26325" class="Symbol">.</a><a id="26326" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="26330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26332" class="Symbol">λ</a> <a id="26334" href="Cubical.Foundations.HLevels.html#26334" class="Bound">b&#39;</a> <a id="26337" href="Cubical.Foundations.HLevels.html#26337" class="Bound">p</a> <a id="26339" class="Symbol">→</a> <a id="26341" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="26354" class="Symbol">(λ</a> <a id="26357" href="Cubical.Foundations.HLevels.html#26357" class="Bound">i</a> <a id="26359" class="Symbol">→</a> <a id="26361" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="26376" class="Symbol">(</a><a id="26377" href="Cubical.Foundations.HLevels.html#26310" class="Bound">h</a> <a id="26379" class="Symbol">(</a><a id="26380" href="Cubical.Foundations.HLevels.html#26337" class="Bound">p</a> <a id="26382" href="Cubical.Foundations.HLevels.html#26357" class="Bound">i</a><a id="26383" class="Symbol">)))</a> <a id="26387" class="Symbol">(</a><a id="26388" href="Cubical.Foundations.HLevels.html#26310" class="Bound">h</a> <a id="26390" href="Cubical.Foundations.HLevels.html#26313" class="Bound">a</a> <a id="26392" class="Symbol">.</a><a id="26393" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="26396" class="Symbol">)</a> <a id="26398" href="Cubical.Foundations.HLevels.html#26334" class="Bound">b&#39;</a><a id="26400" class="Symbol">)</a>
<a id="26402" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26427" class="Number">1</a> <a id="26429" href="Cubical.Foundations.HLevels.html#26429" class="Bound">h</a> <a id="26431" class="Symbol">=</a> <a id="26433" class="Symbol">λ</a> <a id="26435" href="Cubical.Foundations.HLevels.html#26435" class="Bound">b0</a> <a id="26438" href="Cubical.Foundations.HLevels.html#26438" class="Bound">b1</a> <a id="26441" href="Cubical.Foundations.HLevels.html#26441" class="Bound">p</a> <a id="26443" class="Symbol">→</a> <a id="26445" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="26458" class="Symbol">(λ</a> <a id="26461" href="Cubical.Foundations.HLevels.html#26461" class="Bound">i</a> <a id="26463" class="Symbol">→</a> <a id="26465" href="Cubical.Foundations.HLevels.html#26429" class="Bound">h</a> <a id="26467" class="Symbol">(</a><a id="26468" href="Cubical.Foundations.HLevels.html#26441" class="Bound">p</a> <a id="26470" href="Cubical.Foundations.HLevels.html#26461" class="Bound">i</a><a id="26471" class="Symbol">))</a> <a id="26474" href="Cubical.Foundations.HLevels.html#26435" class="Bound">b0</a> <a id="26477" href="Cubical.Foundations.HLevels.html#26438" class="Bound">b1</a>
<a id="26480" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26505" class="Symbol">(</a><a id="26506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26510" class="Symbol">(</a><a id="26511" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26515" href="Cubical.Foundations.HLevels.html#26515" class="Bound">n</a><a id="26516" class="Symbol">))</a> <a id="26519" class="Symbol">{</a><a id="26520" class="Argument">A</a> <a id="26522" class="Symbol">=</a> <a id="26524" href="Cubical.Foundations.HLevels.html#26524" class="Bound">A</a><a id="26525" class="Symbol">}</a> <a id="26527" class="Symbol">{</a><a id="26528" href="Cubical.Foundations.HLevels.html#26528" class="Bound">B</a><a id="26529" class="Symbol">}</a> <a id="26531" href="Cubical.Foundations.HLevels.html#26531" class="Bound">h</a> <a id="26533" class="Symbol">{</a><a id="26534" href="Cubical.Foundations.HLevels.html#26534" class="Bound">a0</a><a id="26536" class="Symbol">}</a> <a id="26538" class="Symbol">{</a><a id="26539" href="Cubical.Foundations.HLevels.html#26539" class="Bound">a1</a><a id="26541" class="Symbol">}</a> <a id="26543" href="Cubical.Foundations.HLevels.html#26543" class="Bound">b0</a> <a id="26546" href="Cubical.Foundations.HLevels.html#26546" class="Bound">b1</a> <a id="26549" class="Symbol">=</a>
  <a id="26553" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="26578" class="Symbol">(</a><a id="26579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26583" href="Cubical.Foundations.HLevels.html#26515" class="Bound">n</a><a id="26584" class="Symbol">)</a> <a id="26586" class="Symbol">(λ</a> <a id="26589" href="Cubical.Foundations.HLevels.html#26589" class="Bound">p</a> <a id="26591" class="Symbol">→</a> <a id="26593" href="Cubical.Foundations.HLevels.html#26613" class="Function">helper</a> <a id="26600" href="Cubical.Foundations.HLevels.html#26589" class="Bound">p</a><a id="26601" class="Symbol">)</a>
  <a id="26605" class="Keyword">where</a>
  <a id="26613" href="Cubical.Foundations.HLevels.html#26613" class="Function">helper</a> <a id="26620" class="Symbol">:</a> <a id="26622" class="Symbol">(</a><a id="26623" href="Cubical.Foundations.HLevels.html#26623" class="Bound">p</a> <a id="26625" class="Symbol">:</a> <a id="26627" href="Cubical.Foundations.HLevels.html#26534" class="Bound">a0</a> <a id="26630" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="26632" href="Cubical.Foundations.HLevels.html#26539" class="Bound">a1</a><a id="26634" class="Symbol">)</a> <a id="26636" class="Symbol">→</a>
    <a id="26642" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="26653" class="Symbol">(</a><a id="26654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26658" href="Cubical.Foundations.HLevels.html#26515" class="Bound">n</a><a id="26659" class="Symbol">)</a> <a id="26661" class="Symbol">(</a><a id="26662" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="26668" class="Symbol">(λ</a> <a id="26671" href="Cubical.Foundations.HLevels.html#26671" class="Bound">i</a> <a id="26673" class="Symbol">→</a> <a id="26675" href="Cubical.Foundations.HLevels.html#26528" class="Bound">B</a> <a id="26677" class="Symbol">(</a><a id="26678" href="Cubical.Foundations.HLevels.html#26623" class="Bound">p</a> <a id="26680" href="Cubical.Foundations.HLevels.html#26671" class="Bound">i</a><a id="26681" class="Symbol">))</a> <a id="26684" href="Cubical.Foundations.HLevels.html#26543" class="Bound">b0</a> <a id="26687" href="Cubical.Foundations.HLevels.html#26546" class="Bound">b1</a><a id="26689" class="Symbol">)</a>
  <a id="26693" href="Cubical.Foundations.HLevels.html#26613" class="Function">helper</a> <a id="26700" href="Cubical.Foundations.HLevels.html#26700" class="Bound">p</a> <a id="26702" class="Symbol">=</a> <a id="26704" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="26706" class="Symbol">(λ</a> <a id="26709" href="Cubical.Foundations.HLevels.html#26709" class="Bound">a1</a> <a id="26712" href="Cubical.Foundations.HLevels.html#26712" class="Bound">p</a> <a id="26714" class="Symbol">→</a> <a id="26716" class="Symbol">∀</a> <a id="26718" href="Cubical.Foundations.HLevels.html#26718" class="Bound">b1</a> <a id="26721" class="Symbol">→</a> <a id="26723" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="26734" class="Symbol">(</a><a id="26735" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26739" href="Cubical.Foundations.HLevels.html#26515" class="Bound">n</a><a id="26740" class="Symbol">)</a> <a id="26742" class="Symbol">(</a><a id="26743" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="26749" class="Symbol">(λ</a> <a id="26752" href="Cubical.Foundations.HLevels.html#26752" class="Bound">i</a> <a id="26754" class="Symbol">→</a> <a id="26756" href="Cubical.Foundations.HLevels.html#26528" class="Bound">B</a> <a id="26758" class="Symbol">(</a><a id="26759" href="Cubical.Foundations.HLevels.html#26712" class="Bound">p</a> <a id="26761" href="Cubical.Foundations.HLevels.html#26752" class="Bound">i</a><a id="26762" class="Symbol">))</a> <a id="26765" href="Cubical.Foundations.HLevels.html#26543" class="Bound">b0</a> <a id="26768" href="Cubical.Foundations.HLevels.html#26718" class="Bound">b1</a><a id="26770" class="Symbol">))</a>
                     <a id="26794" class="Symbol">(λ</a> <a id="26797" href="Cubical.Foundations.HLevels.html#26797" class="Bound">_</a> <a id="26799" class="Symbol">→</a> <a id="26801" href="Cubical.Foundations.HLevels.html#26531" class="Bound">h</a> <a id="26803" class="Symbol">_</a> <a id="26805" class="Symbol">_</a> <a id="26807" class="Symbol">_)</a> <a id="26810" href="Cubical.Foundations.HLevels.html#26700" class="Bound">p</a> <a id="26812" href="Cubical.Foundations.HLevels.html#26546" class="Bound">b1</a>

<a id="isContrDep→isPropDep"></a><a id="26816" href="Cubical.Foundations.HLevels.html#26816" class="Function">isContrDep→isPropDep</a> <a id="26837" class="Symbol">:</a> <a id="26839" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="26853" class="Number">0</a> <a id="26855" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="26857" class="Symbol">→</a> <a id="26859" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="26873" class="Number">1</a> <a id="26875" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="26877" href="Cubical.Foundations.HLevels.html#26816" class="Function">isContrDep→isPropDep</a> <a id="26898" class="Symbol">{</a><a id="26899" class="Argument">B</a> <a id="26901" class="Symbol">=</a> <a id="26903" href="Cubical.Foundations.HLevels.html#26903" class="Bound">B</a><a id="26904" class="Symbol">}</a> <a id="26906" href="Cubical.Foundations.HLevels.html#26906" class="Bound">Bctr</a> <a id="26911" class="Symbol">{</a><a id="26912" class="Argument">a0</a> <a id="26915" class="Symbol">=</a> <a id="26917" href="Cubical.Foundations.HLevels.html#26917" class="Bound">a0</a><a id="26919" class="Symbol">}</a> <a id="26921" href="Cubical.Foundations.HLevels.html#26921" class="Bound">b0</a> <a id="26924" href="Cubical.Foundations.HLevels.html#26924" class="Bound">b1</a> <a id="26927" href="Cubical.Foundations.HLevels.html#26927" class="Bound">p</a> <a id="26929" href="Cubical.Foundations.HLevels.html#26929" class="Bound">i</a>
  <a id="26933" class="Symbol">=</a> <a id="26935" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="26940" class="Symbol">(λ</a> <a id="26943" href="Cubical.Foundations.HLevels.html#26943" class="Bound">k</a> <a id="26945" class="Symbol">→</a> <a id="26947" href="Cubical.Foundations.HLevels.html#26903" class="Bound">B</a> <a id="26949" class="Symbol">(</a><a id="26950" href="Cubical.Foundations.HLevels.html#26927" class="Bound">p</a> <a id="26952" class="Symbol">(</a><a id="26953" href="Cubical.Foundations.HLevels.html#26929" class="Bound">i</a> <a id="26955" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="26957" href="Cubical.Foundations.HLevels.html#26943" class="Bound">k</a><a id="26958" class="Symbol">)))</a> <a id="26962" class="Symbol">(λ</a> <a id="26965" href="Cubical.Foundations.HLevels.html#26965" class="Bound">k</a> <a id="26967" class="Symbol">→</a> <a id="26969" class="Symbol">λ</a> <a id="26971" class="Keyword">where</a>
        <a id="26985" class="Symbol">(</a><a id="26986" href="Cubical.Foundations.HLevels.html#26929" class="Bound">i</a> <a id="26988" class="Symbol">=</a> <a id="26990" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="26992" class="Symbol">)</a> <a id="26994" class="Symbol">→</a> <a id="26996" href="Cubical.Foundations.HLevels.html#26906" class="Bound">Bctr</a> <a id="27001" class="Symbol">.</a><a id="27002" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="27006" href="Cubical.Foundations.HLevels.html#26921" class="Bound">b0</a> <a id="27009" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="27014" href="Cubical.Foundations.HLevels.html#26965" class="Bound">k</a>
        <a id="27024" class="Symbol">(</a><a id="27025" href="Cubical.Foundations.HLevels.html#26929" class="Bound">i</a> <a id="27027" class="Symbol">=</a> <a id="27029" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="27031" class="Symbol">)</a> <a id="27033" class="Symbol">→</a> <a id="27035" href="Cubical.Foundations.HLevels.html#26906" class="Bound">Bctr</a> <a id="27040" class="Symbol">.</a><a id="27041" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="27045" href="Cubical.Foundations.HLevels.html#26924" class="Bound">b1</a> <a id="27048" href="Cubical.Foundations.HLevels.html#26927" class="Bound">p</a> <a id="27050" href="Cubical.Foundations.HLevels.html#26965" class="Bound">k</a><a id="27051" class="Symbol">)</a>
      <a id="27059" class="Symbol">(</a><a id="27060" href="Cubical.Foundations.HLevels.html#27079" class="Function">c0</a> <a id="27063" class="Symbol">.</a><a id="27064" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="27067" class="Symbol">)</a>
  <a id="27071" class="Keyword">where</a>
  <a id="27079" href="Cubical.Foundations.HLevels.html#27079" class="Function">c0</a> <a id="27082" class="Symbol">=</a> <a id="27084" href="Cubical.Foundations.HLevels.html#26906" class="Bound">Bctr</a> <a id="27089" class="Symbol">{</a><a id="27090" href="Cubical.Foundations.HLevels.html#26917" class="Bound">a0</a><a id="27092" class="Symbol">}</a>

<a id="isPropDep→isSetDep"></a><a id="27095" href="Cubical.Foundations.HLevels.html#27095" class="Function">isPropDep→isSetDep</a> <a id="27114" class="Symbol">:</a> <a id="27116" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="27130" class="Number">1</a> <a id="27132" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27134" class="Symbol">→</a> <a id="27136" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="27150" class="Number">2</a> <a id="27152" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="27154" href="Cubical.Foundations.HLevels.html#27095" class="Function">isPropDep→isSetDep</a> <a id="27173" class="Symbol">{</a><a id="27174" class="Argument">B</a> <a id="27176" class="Symbol">=</a> <a id="27178" href="Cubical.Foundations.HLevels.html#27178" class="Bound">B</a><a id="27179" class="Symbol">}</a> <a id="27181" href="Cubical.Foundations.HLevels.html#27181" class="Bound">Bprp</a> <a id="27186" href="Cubical.Foundations.HLevels.html#27186" class="Bound">b0</a> <a id="27189" href="Cubical.Foundations.HLevels.html#27189" class="Bound">b1</a> <a id="27192" href="Cubical.Foundations.HLevels.html#27192" class="Bound">b2</a> <a id="27195" href="Cubical.Foundations.HLevels.html#27195" class="Bound">b3</a> <a id="27198" href="Cubical.Foundations.HLevels.html#27198" class="Bound">p</a> <a id="27200" href="Cubical.Foundations.HLevels.html#27200" class="Bound">i</a> <a id="27202" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a>
  <a id="27206" class="Symbol">=</a> <a id="27208" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="27213" class="Symbol">(λ</a> <a id="27216" href="Cubical.Foundations.HLevels.html#27216" class="Bound">k</a> <a id="27218" class="Symbol">→</a> <a id="27220" href="Cubical.Foundations.HLevels.html#27178" class="Bound">B</a> <a id="27222" class="Symbol">(</a><a id="27223" href="Cubical.Foundations.HLevels.html#27198" class="Bound">p</a> <a id="27225" class="Symbol">(</a><a id="27226" href="Cubical.Foundations.HLevels.html#27200" class="Bound">i</a> <a id="27228" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27230" href="Cubical.Foundations.HLevels.html#27216" class="Bound">k</a><a id="27231" class="Symbol">)</a> <a id="27233" class="Symbol">(</a><a id="27234" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a> <a id="27236" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27238" href="Cubical.Foundations.HLevels.html#27216" class="Bound">k</a><a id="27239" class="Symbol">)))</a> <a id="27243" class="Symbol">(λ</a> <a id="27246" href="Cubical.Foundations.HLevels.html#27246" class="Bound">k</a> <a id="27248" class="Symbol">→</a> <a id="27250" class="Symbol">λ</a> <a id="27252" class="Keyword">where</a>
        <a id="27266" class="Symbol">(</a><a id="27267" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a> <a id="27269" class="Symbol">=</a> <a id="27271" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="27273" class="Symbol">)</a> <a id="27275" class="Symbol">→</a> <a id="27277" href="Cubical.Foundations.HLevels.html#27181" class="Bound">Bprp</a> <a id="27282" href="Cubical.Foundations.HLevels.html#27186" class="Bound">b0</a> <a id="27285" href="Cubical.Foundations.HLevels.html#27186" class="Bound">b0</a> <a id="27288" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="27293" href="Cubical.Foundations.HLevels.html#27246" class="Bound">k</a>
        <a id="27303" class="Symbol">(</a><a id="27304" href="Cubical.Foundations.HLevels.html#27200" class="Bound">i</a> <a id="27306" class="Symbol">=</a> <a id="27308" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="27310" class="Symbol">)</a> <a id="27312" class="Symbol">→</a> <a id="27314" href="Cubical.Foundations.HLevels.html#27181" class="Bound">Bprp</a> <a id="27319" href="Cubical.Foundations.HLevels.html#27186" class="Bound">b0</a> <a id="27322" class="Symbol">(</a><a id="27323" href="Cubical.Foundations.HLevels.html#27192" class="Bound">b2</a> <a id="27326" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a><a id="27327" class="Symbol">)</a> <a id="27329" class="Symbol">(λ</a> <a id="27332" href="Cubical.Foundations.HLevels.html#27332" class="Bound">k</a> <a id="27334" class="Symbol">→</a> <a id="27336" href="Cubical.Foundations.HLevels.html#27198" class="Bound">p</a> <a id="27338" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="27341" class="Symbol">(</a><a id="27342" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a> <a id="27344" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27346" href="Cubical.Foundations.HLevels.html#27332" class="Bound">k</a><a id="27347" class="Symbol">))</a> <a id="27350" href="Cubical.Foundations.HLevels.html#27246" class="Bound">k</a>
        <a id="27360" class="Symbol">(</a><a id="27361" href="Cubical.Foundations.HLevels.html#27200" class="Bound">i</a> <a id="27363" class="Symbol">=</a> <a id="27365" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="27367" class="Symbol">)</a> <a id="27369" class="Symbol">→</a> <a id="27371" href="Cubical.Foundations.HLevels.html#27181" class="Bound">Bprp</a> <a id="27376" href="Cubical.Foundations.HLevels.html#27186" class="Bound">b0</a> <a id="27379" class="Symbol">(</a><a id="27380" href="Cubical.Foundations.HLevels.html#27195" class="Bound">b3</a> <a id="27383" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a><a id="27384" class="Symbol">)</a> <a id="27386" class="Symbol">(λ</a> <a id="27389" href="Cubical.Foundations.HLevels.html#27389" class="Bound">k</a> <a id="27391" class="Symbol">→</a> <a id="27393" href="Cubical.Foundations.HLevels.html#27198" class="Bound">p</a> <a id="27395" href="Cubical.Foundations.HLevels.html#27389" class="Bound">k</a> <a id="27397" class="Symbol">(</a><a id="27398" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a> <a id="27400" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27402" href="Cubical.Foundations.HLevels.html#27389" class="Bound">k</a><a id="27403" class="Symbol">))</a> <a id="27406" href="Cubical.Foundations.HLevels.html#27246" class="Bound">k</a>
        <a id="27416" class="Symbol">(</a><a id="27417" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a> <a id="27419" class="Symbol">=</a> <a id="27421" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="27423" class="Symbol">)</a> <a id="27425" class="Symbol">→</a> <a id="27427" href="Cubical.Foundations.HLevels.html#27181" class="Bound">Bprp</a> <a id="27432" href="Cubical.Foundations.HLevels.html#27186" class="Bound">b0</a> <a id="27435" href="Cubical.Foundations.HLevels.html#27189" class="Bound">b1</a> <a id="27438" class="Symbol">(λ</a> <a id="27441" href="Cubical.Foundations.HLevels.html#27441" class="Bound">k</a> <a id="27443" class="Symbol">→</a> <a id="27445" href="Cubical.Foundations.HLevels.html#27198" class="Bound">p</a> <a id="27447" class="Symbol">(</a><a id="27448" href="Cubical.Foundations.HLevels.html#27200" class="Bound">i</a> <a id="27450" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27452" href="Cubical.Foundations.HLevels.html#27441" class="Bound">k</a><a id="27453" class="Symbol">)</a> <a id="27455" class="Symbol">(</a><a id="27456" href="Cubical.Foundations.HLevels.html#27202" class="Bound">j</a> <a id="27458" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="27460" href="Cubical.Foundations.HLevels.html#27441" class="Bound">k</a><a id="27461" class="Symbol">))</a> <a id="27464" href="Cubical.Foundations.HLevels.html#27246" class="Bound">k</a><a id="27465" class="Symbol">)</a>
      <a id="27473" href="Cubical.Foundations.HLevels.html#27186" class="Bound">b0</a>

<a id="isOfHLevelDepSuc"></a><a id="27477" href="Cubical.Foundations.HLevels.html#27477" class="Function">isOfHLevelDepSuc</a> <a id="27494" class="Symbol">:</a> <a id="27496" class="Symbol">(</a><a id="27497" href="Cubical.Foundations.HLevels.html#27497" class="Bound">n</a> <a id="27499" class="Symbol">:</a> <a id="27501" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="27507" class="Symbol">)</a> <a id="27509" class="Symbol">→</a> <a id="27511" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="27525" href="Cubical.Foundations.HLevels.html#27497" class="Bound">n</a> <a id="27527" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27529" class="Symbol">→</a> <a id="27531" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="27545" class="Symbol">(</a><a id="27546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27550" href="Cubical.Foundations.HLevels.html#27497" class="Bound">n</a><a id="27551" class="Symbol">)</a> <a id="27553" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="27555" href="Cubical.Foundations.HLevels.html#27477" class="Function">isOfHLevelDepSuc</a> <a id="27572" class="Number">0</a> <a id="27574" class="Symbol">=</a> <a id="27576" href="Cubical.Foundations.HLevels.html#26816" class="Function">isContrDep→isPropDep</a>
<a id="27597" href="Cubical.Foundations.HLevels.html#27477" class="Function">isOfHLevelDepSuc</a> <a id="27614" class="Number">1</a> <a id="27616" class="Symbol">=</a> <a id="27618" href="Cubical.Foundations.HLevels.html#27095" class="Function">isPropDep→isSetDep</a>
<a id="27637" href="Cubical.Foundations.HLevels.html#27477" class="Function">isOfHLevelDepSuc</a> <a id="27654" class="Symbol">(</a><a id="27655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27659" class="Symbol">(</a><a id="27660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27664" href="Cubical.Foundations.HLevels.html#27664" class="Bound">n</a><a id="27665" class="Symbol">))</a> <a id="27668" href="Cubical.Foundations.HLevels.html#27668" class="Bound">Blvl</a> <a id="27673" href="Cubical.Foundations.HLevels.html#27673" class="Bound">b0</a> <a id="27676" href="Cubical.Foundations.HLevels.html#27676" class="Bound">b1</a> <a id="27679" class="Symbol">=</a> <a id="27681" href="Cubical.Foundations.HLevels.html#27477" class="Function">isOfHLevelDepSuc</a> <a id="27698" class="Symbol">(</a><a id="27699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27703" href="Cubical.Foundations.HLevels.html#27664" class="Bound">n</a><a id="27704" class="Symbol">)</a> <a id="27706" class="Symbol">(</a><a id="27707" href="Cubical.Foundations.HLevels.html#27668" class="Bound">Blvl</a> <a id="27712" href="Cubical.Foundations.HLevels.html#27673" class="Bound">b0</a> <a id="27715" href="Cubical.Foundations.HLevels.html#27676" class="Bound">b1</a><a id="27717" class="Symbol">)</a>

<a id="isPropDep→isSetDep&#39;"></a><a id="27720" href="Cubical.Foundations.HLevels.html#27720" class="Function">isPropDep→isSetDep&#39;</a>
  <a id="27742" class="Symbol">:</a> <a id="27744" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="27758" class="Number">1</a> <a id="27760" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
  <a id="27764" class="Symbol">→</a> <a id="27766" class="Symbol">{</a><a id="27767" href="Cubical.Foundations.HLevels.html#27767" class="Bound">p</a> <a id="27769" class="Symbol">:</a> <a id="27771" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="27773" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27775" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a><a id="27776" class="Symbol">}</a> <a id="27778" class="Symbol">{</a><a id="27779" href="Cubical.Foundations.HLevels.html#27779" class="Bound">q</a> <a id="27781" class="Symbol">:</a> <a id="27783" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a> <a id="27785" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27787" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="27788" class="Symbol">}</a> <a id="27790" class="Symbol">{</a><a id="27791" href="Cubical.Foundations.HLevels.html#27791" class="Bound">r</a> <a id="27793" class="Symbol">:</a> <a id="27795" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="27797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27799" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a><a id="27800" class="Symbol">}</a> <a id="27802" class="Symbol">{</a><a id="27803" href="Cubical.Foundations.HLevels.html#27803" class="Bound">s</a> <a id="27805" class="Symbol">:</a> <a id="27807" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a> <a id="27809" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="27811" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="27812" class="Symbol">}</a>
  <a id="27816" class="Symbol">→</a> <a id="27818" class="Symbol">{</a><a id="27819" href="Cubical.Foundations.HLevels.html#27819" class="Bound">tw</a> <a id="27822" class="Symbol">:</a> <a id="27824" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27826" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a><a id="27827" class="Symbol">}</a> <a id="27829" class="Symbol">{</a><a id="27830" href="Cubical.Foundations.HLevels.html#27830" class="Bound">tx</a> <a id="27833" class="Symbol">:</a> <a id="27835" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27837" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a><a id="27838" class="Symbol">}</a> <a id="27840" class="Symbol">{</a><a id="27841" href="Cubical.Foundations.HLevels.html#27841" class="Bound">ty</a> <a id="27844" class="Symbol">:</a> <a id="27846" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27848" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a><a id="27849" class="Symbol">}</a> <a id="27851" class="Symbol">{</a><a id="27852" href="Cubical.Foundations.HLevels.html#27852" class="Bound">tz</a> <a id="27855" class="Symbol">:</a> <a id="27857" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27859" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="27860" class="Symbol">}</a>
  <a id="27864" class="Symbol">→</a> <a id="27866" class="Symbol">(</a><a id="27867" href="Cubical.Foundations.HLevels.html#27867" class="Bound">sq</a> <a id="27870" class="Symbol">:</a> <a id="27872" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="27879" href="Cubical.Foundations.HLevels.html#27767" class="Bound">p</a> <a id="27881" href="Cubical.Foundations.HLevels.html#27779" class="Bound">q</a> <a id="27883" href="Cubical.Foundations.HLevels.html#27791" class="Bound">r</a> <a id="27885" href="Cubical.Foundations.HLevels.html#27803" class="Bound">s</a><a id="27886" class="Symbol">)</a>
  <a id="27890" class="Symbol">→</a> <a id="27892" class="Symbol">(</a><a id="27893" href="Cubical.Foundations.HLevels.html#27893" class="Bound">tp</a> <a id="27896" class="Symbol">:</a> <a id="27898" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="27904" class="Symbol">(λ</a> <a id="27907" href="Cubical.Foundations.HLevels.html#27907" class="Bound">i</a> <a id="27909" class="Symbol">→</a> <a id="27911" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27913" class="Symbol">(</a><a id="27914" href="Cubical.Foundations.HLevels.html#27767" class="Bound">p</a> <a id="27916" href="Cubical.Foundations.HLevels.html#27907" class="Bound">i</a><a id="27917" class="Symbol">))</a> <a id="27920" href="Cubical.Foundations.HLevels.html#27819" class="Bound">tw</a> <a id="27923" href="Cubical.Foundations.HLevels.html#27830" class="Bound">tx</a><a id="27925" class="Symbol">)</a>
  <a id="27929" class="Symbol">→</a> <a id="27931" class="Symbol">(</a><a id="27932" href="Cubical.Foundations.HLevels.html#27932" class="Bound">tq</a> <a id="27935" class="Symbol">:</a> <a id="27937" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="27943" class="Symbol">(λ</a> <a id="27946" href="Cubical.Foundations.HLevels.html#27946" class="Bound">i</a> <a id="27948" class="Symbol">→</a> <a id="27950" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27952" class="Symbol">(</a><a id="27953" href="Cubical.Foundations.HLevels.html#27779" class="Bound">q</a> <a id="27955" href="Cubical.Foundations.HLevels.html#27946" class="Bound">i</a><a id="27956" class="Symbol">))</a> <a id="27959" href="Cubical.Foundations.HLevels.html#27841" class="Bound">ty</a> <a id="27962" href="Cubical.Foundations.HLevels.html#27852" class="Bound">tz</a><a id="27964" class="Symbol">)</a>
  <a id="27968" class="Symbol">→</a> <a id="27970" class="Symbol">(</a><a id="27971" href="Cubical.Foundations.HLevels.html#27971" class="Bound">tr</a> <a id="27974" class="Symbol">:</a> <a id="27976" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="27982" class="Symbol">(λ</a> <a id="27985" href="Cubical.Foundations.HLevels.html#27985" class="Bound">i</a> <a id="27987" class="Symbol">→</a> <a id="27989" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27991" class="Symbol">(</a><a id="27992" href="Cubical.Foundations.HLevels.html#27791" class="Bound">r</a> <a id="27994" href="Cubical.Foundations.HLevels.html#27985" class="Bound">i</a><a id="27995" class="Symbol">))</a> <a id="27998" href="Cubical.Foundations.HLevels.html#27819" class="Bound">tw</a> <a id="28001" href="Cubical.Foundations.HLevels.html#27841" class="Bound">ty</a><a id="28003" class="Symbol">)</a>
  <a id="28007" class="Symbol">→</a> <a id="28009" class="Symbol">(</a><a id="28010" href="Cubical.Foundations.HLevels.html#28010" class="Bound">ts</a> <a id="28013" class="Symbol">:</a> <a id="28015" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="28021" class="Symbol">(λ</a> <a id="28024" href="Cubical.Foundations.HLevels.html#28024" class="Bound">i</a> <a id="28026" class="Symbol">→</a> <a id="28028" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28030" class="Symbol">(</a><a id="28031" href="Cubical.Foundations.HLevels.html#27803" class="Bound">s</a> <a id="28033" href="Cubical.Foundations.HLevels.html#28024" class="Bound">i</a><a id="28034" class="Symbol">))</a> <a id="28037" href="Cubical.Foundations.HLevels.html#27830" class="Bound">tx</a> <a id="28040" href="Cubical.Foundations.HLevels.html#27852" class="Bound">tz</a><a id="28042" class="Symbol">)</a>
  <a id="28046" class="Symbol">→</a> <a id="28048" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="28056" class="Symbol">(λ</a> <a id="28059" href="Cubical.Foundations.HLevels.html#28059" class="Bound">i</a> <a id="28061" href="Cubical.Foundations.HLevels.html#28061" class="Bound">j</a> <a id="28063" class="Symbol">→</a> <a id="28065" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28067" class="Symbol">(</a><a id="28068" href="Cubical.Foundations.HLevels.html#27867" class="Bound">sq</a> <a id="28071" href="Cubical.Foundations.HLevels.html#28059" class="Bound">i</a> <a id="28073" href="Cubical.Foundations.HLevels.html#28061" class="Bound">j</a><a id="28074" class="Symbol">))</a> <a id="28077" href="Cubical.Foundations.HLevels.html#27893" class="Bound">tp</a> <a id="28080" href="Cubical.Foundations.HLevels.html#27932" class="Bound">tq</a> <a id="28083" href="Cubical.Foundations.HLevels.html#27971" class="Bound">tr</a> <a id="28086" href="Cubical.Foundations.HLevels.html#28010" class="Bound">ts</a>
<a id="28089" href="Cubical.Foundations.HLevels.html#27720" class="Function">isPropDep→isSetDep&#39;</a> <a id="28109" class="Symbol">{</a><a id="28110" class="Argument">B</a> <a id="28112" class="Symbol">=</a> <a id="28114" href="Cubical.Foundations.HLevels.html#28114" class="Bound">B</a><a id="28115" class="Symbol">}</a> <a id="28117" href="Cubical.Foundations.HLevels.html#28117" class="Bound">Bprp</a> <a id="28122" class="Symbol">{</a><a id="28123" href="Cubical.Foundations.HLevels.html#28123" class="Bound">p</a><a id="28124" class="Symbol">}</a> <a id="28126" class="Symbol">{</a><a id="28127" href="Cubical.Foundations.HLevels.html#28127" class="Bound">q</a><a id="28128" class="Symbol">}</a> <a id="28130" class="Symbol">{</a><a id="28131" href="Cubical.Foundations.HLevels.html#28131" class="Bound">r</a><a id="28132" class="Symbol">}</a> <a id="28134" class="Symbol">{</a><a id="28135" href="Cubical.Foundations.HLevels.html#28135" class="Bound">s</a><a id="28136" class="Symbol">}</a> <a id="28138" class="Symbol">{</a><a id="28139" href="Cubical.Foundations.HLevels.html#28139" class="Bound">tw</a><a id="28141" class="Symbol">}</a> <a id="28143" href="Cubical.Foundations.HLevels.html#28143" class="Bound">sq</a> <a id="28146" href="Cubical.Foundations.HLevels.html#28146" class="Bound">tp</a> <a id="28149" href="Cubical.Foundations.HLevels.html#28149" class="Bound">tq</a> <a id="28152" href="Cubical.Foundations.HLevels.html#28152" class="Bound">tr</a> <a id="28155" href="Cubical.Foundations.HLevels.html#28155" class="Bound">ts</a> <a id="28158" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a> <a id="28160" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a>
  <a id="28164" class="Symbol">=</a> <a id="28166" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="28171" class="Symbol">(λ</a> <a id="28174" href="Cubical.Foundations.HLevels.html#28174" class="Bound">k</a> <a id="28176" class="Symbol">→</a> <a id="28178" href="Cubical.Foundations.HLevels.html#28114" class="Bound">B</a> <a id="28180" class="Symbol">(</a><a id="28181" href="Cubical.Foundations.HLevels.html#28143" class="Bound">sq</a> <a id="28184" class="Symbol">(</a><a id="28185" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a> <a id="28187" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28189" href="Cubical.Foundations.HLevels.html#28174" class="Bound">k</a><a id="28190" class="Symbol">)</a> <a id="28192" class="Symbol">(</a><a id="28193" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a> <a id="28195" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28197" href="Cubical.Foundations.HLevels.html#28174" class="Bound">k</a><a id="28198" class="Symbol">)))</a> <a id="28202" class="Symbol">(λ</a> <a id="28205" href="Cubical.Foundations.HLevels.html#28205" class="Bound">k</a> <a id="28207" class="Symbol">→</a> <a id="28209" class="Symbol">λ</a> <a id="28211" class="Keyword">where</a>
        <a id="28225" class="Symbol">(</a><a id="28226" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a> <a id="28228" class="Symbol">=</a> <a id="28230" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="28232" class="Symbol">)</a> <a id="28234" class="Symbol">→</a> <a id="28236" href="Cubical.Foundations.HLevels.html#28117" class="Bound">Bprp</a> <a id="28241" href="Cubical.Foundations.HLevels.html#28139" class="Bound">tw</a> <a id="28244" class="Symbol">(</a><a id="28245" href="Cubical.Foundations.HLevels.html#28146" class="Bound">tp</a> <a id="28248" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a><a id="28249" class="Symbol">)</a> <a id="28251" class="Symbol">(λ</a> <a id="28254" href="Cubical.Foundations.HLevels.html#28254" class="Bound">k</a> <a id="28256" class="Symbol">→</a> <a id="28258" href="Cubical.Foundations.HLevels.html#28123" class="Bound">p</a> <a id="28260" class="Symbol">(</a><a id="28261" href="Cubical.Foundations.HLevels.html#28254" class="Bound">k</a> <a id="28263" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28265" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a><a id="28266" class="Symbol">))</a> <a id="28269" href="Cubical.Foundations.HLevels.html#28205" class="Bound">k</a>
        <a id="28279" class="Symbol">(</a><a id="28280" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a> <a id="28282" class="Symbol">=</a> <a id="28284" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="28286" class="Symbol">)</a> <a id="28288" class="Symbol">→</a> <a id="28290" href="Cubical.Foundations.HLevels.html#28117" class="Bound">Bprp</a> <a id="28295" href="Cubical.Foundations.HLevels.html#28139" class="Bound">tw</a> <a id="28298" class="Symbol">(</a><a id="28299" href="Cubical.Foundations.HLevels.html#28149" class="Bound">tq</a> <a id="28302" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a><a id="28303" class="Symbol">)</a> <a id="28305" class="Symbol">(λ</a> <a id="28308" href="Cubical.Foundations.HLevels.html#28308" class="Bound">k</a> <a id="28310" class="Symbol">→</a> <a id="28312" href="Cubical.Foundations.HLevels.html#28143" class="Bound">sq</a> <a id="28315" class="Symbol">(</a><a id="28316" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a> <a id="28318" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28320" href="Cubical.Foundations.HLevels.html#28308" class="Bound">k</a><a id="28321" class="Symbol">)</a> <a id="28323" class="Symbol">(</a><a id="28324" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a> <a id="28326" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28328" href="Cubical.Foundations.HLevels.html#28308" class="Bound">k</a><a id="28329" class="Symbol">))</a> <a id="28332" href="Cubical.Foundations.HLevels.html#28205" class="Bound">k</a>
        <a id="28342" class="Symbol">(</a><a id="28343" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a> <a id="28345" class="Symbol">=</a> <a id="28347" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="28349" class="Symbol">)</a> <a id="28351" class="Symbol">→</a> <a id="28353" href="Cubical.Foundations.HLevels.html#28117" class="Bound">Bprp</a> <a id="28358" href="Cubical.Foundations.HLevels.html#28139" class="Bound">tw</a> <a id="28361" class="Symbol">(</a><a id="28362" href="Cubical.Foundations.HLevels.html#28152" class="Bound">tr</a> <a id="28365" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a><a id="28366" class="Symbol">)</a> <a id="28368" class="Symbol">(λ</a> <a id="28371" href="Cubical.Foundations.HLevels.html#28371" class="Bound">k</a> <a id="28373" class="Symbol">→</a> <a id="28375" href="Cubical.Foundations.HLevels.html#28131" class="Bound">r</a> <a id="28377" class="Symbol">(</a><a id="28378" href="Cubical.Foundations.HLevels.html#28371" class="Bound">k</a> <a id="28380" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28382" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a><a id="28383" class="Symbol">))</a> <a id="28386" href="Cubical.Foundations.HLevels.html#28205" class="Bound">k</a>
        <a id="28396" class="Symbol">(</a><a id="28397" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a> <a id="28399" class="Symbol">=</a> <a id="28401" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="28403" class="Symbol">)</a> <a id="28405" class="Symbol">→</a> <a id="28407" href="Cubical.Foundations.HLevels.html#28117" class="Bound">Bprp</a> <a id="28412" href="Cubical.Foundations.HLevels.html#28139" class="Bound">tw</a> <a id="28415" class="Symbol">(</a><a id="28416" href="Cubical.Foundations.HLevels.html#28155" class="Bound">ts</a> <a id="28419" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a><a id="28420" class="Symbol">)</a> <a id="28422" class="Symbol">(λ</a> <a id="28425" href="Cubical.Foundations.HLevels.html#28425" class="Bound">k</a> <a id="28427" class="Symbol">→</a> <a id="28429" href="Cubical.Foundations.HLevels.html#28143" class="Bound">sq</a> <a id="28432" class="Symbol">(</a><a id="28433" href="Cubical.Foundations.HLevels.html#28425" class="Bound">k</a> <a id="28435" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28437" href="Cubical.Foundations.HLevels.html#28158" class="Bound">i</a><a id="28438" class="Symbol">)</a> <a id="28440" class="Symbol">(</a><a id="28441" href="Cubical.Foundations.HLevels.html#28160" class="Bound">j</a> <a id="28443" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="28445" href="Cubical.Foundations.HLevels.html#28425" class="Bound">k</a><a id="28446" class="Symbol">))</a> <a id="28449" href="Cubical.Foundations.HLevels.html#28205" class="Bound">k</a><a id="28450" class="Symbol">)</a>
      <a id="28458" href="Cubical.Foundations.HLevels.html#28139" class="Bound">tw</a>

<a id="isOfHLevelΣ&#39;"></a><a id="28462" href="Cubical.Foundations.HLevels.html#28462" class="Function">isOfHLevelΣ&#39;</a> <a id="28475" class="Symbol">:</a> <a id="28477" class="Symbol">∀</a> <a id="28479" href="Cubical.Foundations.HLevels.html#28479" class="Bound">n</a> <a id="28481" class="Symbol">→</a> <a id="28483" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="28494" href="Cubical.Foundations.HLevels.html#28479" class="Bound">n</a> <a id="28496" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="28498" class="Symbol">→</a> <a id="28500" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="28514" href="Cubical.Foundations.HLevels.html#28479" class="Bound">n</a> <a id="28516" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28518" class="Symbol">→</a> <a id="28520" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="28531" href="Cubical.Foundations.HLevels.html#28479" class="Bound">n</a> <a id="28533" class="Symbol">(</a><a id="28534" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="28536" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="28538" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="28539" class="Symbol">)</a>
<a id="28541" href="Cubical.Foundations.HLevels.html#28462" class="Function">isOfHLevelΣ&#39;</a> <a id="28554" class="Number">0</a> <a id="28556" href="Cubical.Foundations.HLevels.html#28556" class="Bound">Actr</a> <a id="28561" href="Cubical.Foundations.HLevels.html#28561" class="Bound">Bctr</a> <a id="28566" class="Symbol">.</a><a id="28567" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="28571" class="Symbol">=</a> <a id="28573" class="Symbol">(</a><a id="28574" href="Cubical.Foundations.HLevels.html#28556" class="Bound">Actr</a> <a id="28579" class="Symbol">.</a><a id="28580" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="28584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28586" href="Cubical.Foundations.HLevels.html#28561" class="Bound">Bctr</a> <a id="28591" class="Symbol">.</a><a id="28592" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="28595" class="Symbol">)</a>
<a id="28597" href="Cubical.Foundations.HLevels.html#28462" class="Function">isOfHLevelΣ&#39;</a> <a id="28610" class="Number">0</a> <a id="28612" href="Cubical.Foundations.HLevels.html#28612" class="Bound">Actr</a> <a id="28617" href="Cubical.Foundations.HLevels.html#28617" class="Bound">Bctr</a> <a id="28622" class="Symbol">.</a><a id="28623" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28627" class="Symbol">(</a><a id="28628" href="Cubical.Foundations.HLevels.html#28628" class="Bound">x</a> <a id="28630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28632" href="Cubical.Foundations.HLevels.html#28632" class="Bound">y</a><a id="28633" class="Symbol">)</a> <a id="28635" href="Cubical.Foundations.HLevels.html#28635" class="Bound">i</a>
  <a id="28639" class="Symbol">=</a> <a id="28641" href="Cubical.Foundations.HLevels.html#28612" class="Bound">Actr</a> <a id="28646" class="Symbol">.</a><a id="28647" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28651" href="Cubical.Foundations.HLevels.html#28628" class="Bound">x</a> <a id="28653" href="Cubical.Foundations.HLevels.html#28635" class="Bound">i</a> <a id="28655" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28657" href="Cubical.Foundations.HLevels.html#28617" class="Bound">Bctr</a> <a id="28662" class="Symbol">.</a><a id="28663" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28667" href="Cubical.Foundations.HLevels.html#28632" class="Bound">y</a> <a id="28669" class="Symbol">(</a><a id="28670" href="Cubical.Foundations.HLevels.html#28612" class="Bound">Actr</a> <a id="28675" class="Symbol">.</a><a id="28676" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28680" href="Cubical.Foundations.HLevels.html#28628" class="Bound">x</a><a id="28681" class="Symbol">)</a> <a id="28683" href="Cubical.Foundations.HLevels.html#28635" class="Bound">i</a>
<a id="28685" href="Cubical.Foundations.HLevels.html#28462" class="Function">isOfHLevelΣ&#39;</a> <a id="28698" class="Number">1</a> <a id="28700" href="Cubical.Foundations.HLevels.html#28700" class="Bound">Alvl</a> <a id="28705" href="Cubical.Foundations.HLevels.html#28705" class="Bound">Blvl</a> <a id="28710" class="Symbol">(</a><a id="28711" href="Cubical.Foundations.HLevels.html#28711" class="Bound">w</a> <a id="28713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28715" href="Cubical.Foundations.HLevels.html#28715" class="Bound">y</a><a id="28716" class="Symbol">)</a> <a id="28718" class="Symbol">(</a><a id="28719" href="Cubical.Foundations.HLevels.html#28719" class="Bound">x</a> <a id="28721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28723" href="Cubical.Foundations.HLevels.html#28723" class="Bound">z</a><a id="28724" class="Symbol">)</a> <a id="28726" href="Cubical.Foundations.HLevels.html#28726" class="Bound">i</a> <a id="28728" class="Symbol">.</a><a id="28729" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="28733" class="Symbol">=</a> <a id="28735" href="Cubical.Foundations.HLevels.html#28700" class="Bound">Alvl</a> <a id="28740" href="Cubical.Foundations.HLevels.html#28711" class="Bound">w</a> <a id="28742" href="Cubical.Foundations.HLevels.html#28719" class="Bound">x</a> <a id="28744" href="Cubical.Foundations.HLevels.html#28726" class="Bound">i</a>
<a id="28746" href="Cubical.Foundations.HLevels.html#28462" class="Function">isOfHLevelΣ&#39;</a> <a id="28759" class="Number">1</a> <a id="28761" href="Cubical.Foundations.HLevels.html#28761" class="Bound">Alvl</a> <a id="28766" href="Cubical.Foundations.HLevels.html#28766" class="Bound">Blvl</a> <a id="28771" class="Symbol">(</a><a id="28772" href="Cubical.Foundations.HLevels.html#28772" class="Bound">w</a> <a id="28774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28776" href="Cubical.Foundations.HLevels.html#28776" class="Bound">y</a><a id="28777" class="Symbol">)</a> <a id="28779" class="Symbol">(</a><a id="28780" href="Cubical.Foundations.HLevels.html#28780" class="Bound">x</a> <a id="28782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28784" href="Cubical.Foundations.HLevels.html#28784" class="Bound">z</a><a id="28785" class="Symbol">)</a> <a id="28787" href="Cubical.Foundations.HLevels.html#28787" class="Bound">i</a> <a id="28789" class="Symbol">.</a><a id="28790" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="28794" class="Symbol">=</a> <a id="28796" href="Cubical.Foundations.HLevels.html#28766" class="Bound">Blvl</a> <a id="28801" href="Cubical.Foundations.HLevels.html#28776" class="Bound">y</a> <a id="28803" href="Cubical.Foundations.HLevels.html#28784" class="Bound">z</a> <a id="28805" class="Symbol">(</a><a id="28806" href="Cubical.Foundations.HLevels.html#28761" class="Bound">Alvl</a> <a id="28811" href="Cubical.Foundations.HLevels.html#28772" class="Bound">w</a> <a id="28813" href="Cubical.Foundations.HLevels.html#28780" class="Bound">x</a><a id="28814" class="Symbol">)</a> <a id="28816" href="Cubical.Foundations.HLevels.html#28787" class="Bound">i</a>
<a id="28818" href="Cubical.Foundations.HLevels.html#28462" class="Function">isOfHLevelΣ&#39;</a> <a id="28831" class="Symbol">{</a><a id="28832" class="Argument">A</a> <a id="28834" class="Symbol">=</a> <a id="28836" href="Cubical.Foundations.HLevels.html#28836" class="Bound">A</a><a id="28837" class="Symbol">}</a> <a id="28839" class="Symbol">{</a><a id="28840" class="Argument">B</a> <a id="28842" class="Symbol">=</a> <a id="28844" href="Cubical.Foundations.HLevels.html#28844" class="Bound">B</a><a id="28845" class="Symbol">}</a> <a id="28847" class="Symbol">(</a><a id="28848" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28852" class="Symbol">(</a><a id="28853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28857" href="Cubical.Foundations.HLevels.html#28857" class="Bound">n</a><a id="28858" class="Symbol">))</a> <a id="28861" href="Cubical.Foundations.HLevels.html#28861" class="Bound">Alvl</a> <a id="28866" href="Cubical.Foundations.HLevels.html#28866" class="Bound">Blvl</a> <a id="28871" class="Symbol">(</a><a id="28872" href="Cubical.Foundations.HLevels.html#28872" class="Bound">w</a> <a id="28874" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28876" href="Cubical.Foundations.HLevels.html#28876" class="Bound">y</a><a id="28877" class="Symbol">)</a> <a id="28879" class="Symbol">(</a><a id="28880" href="Cubical.Foundations.HLevels.html#28880" class="Bound">x</a> <a id="28882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28884" href="Cubical.Foundations.HLevels.html#28884" class="Bound">z</a><a id="28885" class="Symbol">)</a>
  <a id="28889" class="Symbol">=</a> <a id="28891" href="Cubical.Foundations.HLevels.html#7447" class="Function">isOfHLevelRetract</a> <a id="28909" class="Symbol">(</a><a id="28910" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28914" href="Cubical.Foundations.HLevels.html#28857" class="Bound">n</a><a id="28915" class="Symbol">)</a>
      <a id="28923" class="Symbol">(λ</a> <a id="28926" href="Cubical.Foundations.HLevels.html#28926" class="Bound">p</a> <a id="28928" class="Symbol">→</a> <a id="28930" class="Symbol">(λ</a> <a id="28933" href="Cubical.Foundations.HLevels.html#28933" class="Bound">i</a> <a id="28935" class="Symbol">→</a> <a id="28937" href="Cubical.Foundations.HLevels.html#28926" class="Bound">p</a> <a id="28939" href="Cubical.Foundations.HLevels.html#28933" class="Bound">i</a> <a id="28941" class="Symbol">.</a><a id="28942" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="28945" class="Symbol">)</a> <a id="28947" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28949" class="Symbol">λ</a> <a id="28951" href="Cubical.Foundations.HLevels.html#28951" class="Bound">i</a> <a id="28953" class="Symbol">→</a> <a id="28955" href="Cubical.Foundations.HLevels.html#28926" class="Bound">p</a> <a id="28957" href="Cubical.Foundations.HLevels.html#28951" class="Bound">i</a> <a id="28959" class="Symbol">.</a><a id="28960" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="28963" class="Symbol">)</a>
      <a id="28971" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
      <a id="28984" class="Symbol">(λ</a> <a id="28987" href="Cubical.Foundations.HLevels.html#28987" class="Bound">x</a> <a id="28989" class="Symbol">→</a> <a id="28991" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="28995" class="Symbol">)</a>
      <a id="29003" class="Symbol">(</a><a id="29004" href="Cubical.Foundations.HLevels.html#28462" class="Function">isOfHLevelΣ&#39;</a> <a id="29017" class="Symbol">(</a><a id="29018" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29022" href="Cubical.Foundations.HLevels.html#28857" class="Bound">n</a><a id="29023" class="Symbol">)</a> <a id="29025" class="Symbol">(</a><a id="29026" href="Cubical.Foundations.HLevels.html#28861" class="Bound">Alvl</a> <a id="29031" href="Cubical.Foundations.HLevels.html#28872" class="Bound">w</a> <a id="29033" href="Cubical.Foundations.HLevels.html#28880" class="Bound">x</a><a id="29034" class="Symbol">)</a> <a id="29036" class="Symbol">(</a><a id="29037" href="Cubical.Foundations.HLevels.html#28866" class="Bound">Blvl</a> <a id="29042" href="Cubical.Foundations.HLevels.html#28876" class="Bound">y</a> <a id="29044" href="Cubical.Foundations.HLevels.html#28884" class="Bound">z</a><a id="29045" class="Symbol">))</a>

<a id="ΣSquareSet"></a><a id="29049" href="Cubical.Foundations.HLevels.html#29049" class="Function">ΣSquareSet</a> <a id="29060" class="Symbol">:</a> <a id="29062" class="Symbol">((</a><a id="29064" href="Cubical.Foundations.HLevels.html#29064" class="Bound">x</a> <a id="29066" class="Symbol">:</a> <a id="29068" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="29069" class="Symbol">)</a> <a id="29071" class="Symbol">→</a> <a id="29073" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29079" class="Symbol">(</a><a id="29080" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29082" href="Cubical.Foundations.HLevels.html#29064" class="Bound">x</a><a id="29083" class="Symbol">))</a> <a id="29086" class="Symbol">→</a> <a id="29088" class="Symbol">{</a><a id="29089" href="Cubical.Foundations.HLevels.html#29089" class="Bound">u</a> <a id="29091" href="Cubical.Foundations.HLevels.html#29091" class="Bound">v</a> <a id="29093" href="Cubical.Foundations.HLevels.html#29093" class="Bound">w</a> <a id="29095" href="Cubical.Foundations.HLevels.html#29095" class="Bound">x</a> <a id="29097" class="Symbol">:</a> <a id="29099" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="29101" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="29103" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="29104" class="Symbol">}</a>
          <a id="29116" class="Symbol">→</a> <a id="29118" class="Symbol">{</a><a id="29119" href="Cubical.Foundations.HLevels.html#29119" class="Bound">p</a> <a id="29121" class="Symbol">:</a> <a id="29123" href="Cubical.Foundations.HLevels.html#29089" class="Bound">u</a> <a id="29125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29127" href="Cubical.Foundations.HLevels.html#29091" class="Bound">v</a><a id="29128" class="Symbol">}</a> <a id="29130" class="Symbol">{</a><a id="29131" href="Cubical.Foundations.HLevels.html#29131" class="Bound">q</a> <a id="29133" class="Symbol">:</a> <a id="29135" href="Cubical.Foundations.HLevels.html#29091" class="Bound">v</a> <a id="29137" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29139" href="Cubical.Foundations.HLevels.html#29093" class="Bound">w</a><a id="29140" class="Symbol">}</a> <a id="29142" class="Symbol">{</a><a id="29143" href="Cubical.Foundations.HLevels.html#29143" class="Bound">r</a> <a id="29145" class="Symbol">:</a> <a id="29147" href="Cubical.Foundations.HLevels.html#29095" class="Bound">x</a> <a id="29149" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29151" href="Cubical.Foundations.HLevels.html#29093" class="Bound">w</a><a id="29152" class="Symbol">}</a> <a id="29154" class="Symbol">{</a><a id="29155" href="Cubical.Foundations.HLevels.html#29155" class="Bound">s</a> <a id="29157" class="Symbol">:</a> <a id="29159" href="Cubical.Foundations.HLevels.html#29089" class="Bound">u</a> <a id="29161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="29163" href="Cubical.Foundations.HLevels.html#29095" class="Bound">x</a><a id="29164" class="Symbol">}</a>
          <a id="29176" class="Symbol">→</a> <a id="29178" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="29185" class="Symbol">(</a><a id="29186" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29191" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29195" href="Cubical.Foundations.HLevels.html#29119" class="Bound">p</a><a id="29196" class="Symbol">)</a> <a id="29198" class="Symbol">(</a><a id="29199" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29204" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29208" href="Cubical.Foundations.HLevels.html#29143" class="Bound">r</a><a id="29209" class="Symbol">)</a>
                    <a id="29231" class="Symbol">(</a><a id="29232" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29237" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29241" href="Cubical.Foundations.HLevels.html#29155" class="Bound">s</a><a id="29242" class="Symbol">)</a> <a id="29244" class="Symbol">(</a><a id="29245" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29250" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29254" href="Cubical.Foundations.HLevels.html#29131" class="Bound">q</a><a id="29255" class="Symbol">)</a>
          <a id="29267" class="Symbol">→</a> <a id="29269" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="29276" href="Cubical.Foundations.HLevels.html#29119" class="Bound">p</a> <a id="29278" href="Cubical.Foundations.HLevels.html#29143" class="Bound">r</a> <a id="29280" href="Cubical.Foundations.HLevels.html#29155" class="Bound">s</a> <a id="29282" href="Cubical.Foundations.HLevels.html#29131" class="Bound">q</a>
<a id="29284" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29288" class="Symbol">(</a><a id="29289" href="Cubical.Foundations.HLevels.html#29049" class="Function">ΣSquareSet</a> <a id="29300" href="Cubical.Foundations.HLevels.html#29300" class="Bound">pB</a> <a id="29303" href="Cubical.Foundations.HLevels.html#29303" class="Bound">sq</a> <a id="29306" href="Cubical.Foundations.HLevels.html#29306" class="Bound">i</a> <a id="29308" href="Cubical.Foundations.HLevels.html#29308" class="Bound">j</a><a id="29309" class="Symbol">)</a> <a id="29311" class="Symbol">=</a> <a id="29313" href="Cubical.Foundations.HLevels.html#29303" class="Bound">sq</a> <a id="29316" href="Cubical.Foundations.HLevels.html#29306" class="Bound">i</a> <a id="29318" href="Cubical.Foundations.HLevels.html#29308" class="Bound">j</a>
<a id="29320" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29324" class="Symbol">(</a><a id="29325" href="Cubical.Foundations.HLevels.html#29049" class="Function">ΣSquareSet</a> <a id="29336" class="Symbol">{</a><a id="29337" class="Argument">B</a> <a id="29339" class="Symbol">=</a> <a id="29341" href="Cubical.Foundations.HLevels.html#29341" class="Bound">B</a><a id="29342" class="Symbol">}</a> <a id="29344" href="Cubical.Foundations.HLevels.html#29344" class="Bound">pB</a> <a id="29347" class="Symbol">{</a><a id="29348" class="Argument">p</a> <a id="29350" class="Symbol">=</a> <a id="29352" href="Cubical.Foundations.HLevels.html#29352" class="Bound">p</a><a id="29353" class="Symbol">}</a> <a id="29355" class="Symbol">{</a><a id="29356" class="Argument">q</a> <a id="29358" class="Symbol">=</a> <a id="29360" href="Cubical.Foundations.HLevels.html#29360" class="Bound">q</a><a id="29361" class="Symbol">}</a> <a id="29363" class="Symbol">{</a><a id="29364" class="Argument">r</a> <a id="29366" class="Symbol">=</a> <a id="29368" href="Cubical.Foundations.HLevels.html#29368" class="Bound">r</a><a id="29369" class="Symbol">}</a> <a id="29371" class="Symbol">{</a><a id="29372" class="Argument">s</a> <a id="29374" class="Symbol">=</a> <a id="29376" href="Cubical.Foundations.HLevels.html#29376" class="Bound">s</a><a id="29377" class="Symbol">}</a> <a id="29379" href="Cubical.Foundations.HLevels.html#29379" class="Bound">sq</a> <a id="29382" href="Cubical.Foundations.HLevels.html#29382" class="Bound">i</a> <a id="29384" href="Cubical.Foundations.HLevels.html#29384" class="Bound">j</a><a id="29385" class="Symbol">)</a> <a id="29387" class="Symbol">=</a> <a id="29389" href="Cubical.Foundations.HLevels.html#29407" class="Function">lem</a> <a id="29393" href="Cubical.Foundations.HLevels.html#29382" class="Bound">i</a> <a id="29395" href="Cubical.Foundations.HLevels.html#29384" class="Bound">j</a>
  <a id="29399" class="Keyword">where</a>
  <a id="29407" href="Cubical.Foundations.HLevels.html#29407" class="Function">lem</a> <a id="29411" class="Symbol">:</a> <a id="29413" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="29421" class="Symbol">(λ</a> <a id="29424" href="Cubical.Foundations.HLevels.html#29424" class="Bound">i</a> <a id="29426" href="Cubical.Foundations.HLevels.html#29426" class="Bound">j</a> <a id="29428" class="Symbol">→</a> <a id="29430" href="Cubical.Foundations.HLevels.html#29341" class="Bound">B</a> <a id="29432" class="Symbol">(</a><a id="29433" href="Cubical.Foundations.HLevels.html#29379" class="Bound">sq</a> <a id="29436" href="Cubical.Foundations.HLevels.html#29424" class="Bound">i</a> <a id="29438" href="Cubical.Foundations.HLevels.html#29426" class="Bound">j</a><a id="29439" class="Symbol">))</a>
          <a id="29452" class="Symbol">(</a><a id="29453" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29458" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29462" href="Cubical.Foundations.HLevels.html#29352" class="Bound">p</a><a id="29463" class="Symbol">)</a> <a id="29465" class="Symbol">(</a><a id="29466" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29471" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29475" href="Cubical.Foundations.HLevels.html#29368" class="Bound">r</a><a id="29476" class="Symbol">)</a> <a id="29478" class="Symbol">(</a><a id="29479" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29484" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29488" href="Cubical.Foundations.HLevels.html#29376" class="Bound">s</a><a id="29489" class="Symbol">)</a> <a id="29491" class="Symbol">(</a><a id="29492" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29501" href="Cubical.Foundations.HLevels.html#29360" class="Bound">q</a><a id="29502" class="Symbol">)</a>
  <a id="29506" href="Cubical.Foundations.HLevels.html#29407" class="Function">lem</a> <a id="29510" class="Symbol">=</a> <a id="29512" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="29520" class="Symbol">(</a><a id="29521" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="29538" class="Number">1</a> <a id="29540" class="Symbol">(</a><a id="29541" href="Cubical.Foundations.HLevels.html#29344" class="Bound">pB</a> <a id="29544" class="Symbol">_)</a> <a id="29547" class="Symbol">_</a> <a id="29549" class="Symbol">_</a> <a id="29551" class="Symbol">_</a> <a id="29553" class="Symbol">_)</a>

<a id="29557" class="Keyword">module</a> <a id="29564" href="Cubical.Foundations.HLevels.html#29564" class="Module">_</a> <a id="29566" class="Symbol">(</a><a id="29567" href="Cubical.Foundations.HLevels.html#29567" class="Bound">isSet-A</a> <a id="29575" class="Symbol">:</a> <a id="29577" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29583" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="29584" class="Symbol">)</a> <a id="29586" class="Symbol">(</a><a id="29587" href="Cubical.Foundations.HLevels.html#29587" class="Bound">isSet-A&#39;</a> <a id="29596" class="Symbol">:</a> <a id="29598" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29604" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="29606" class="Symbol">)</a> <a id="29608" class="Keyword">where</a>


  <a id="29618" href="Cubical.Foundations.HLevels.html#29618" class="Function">isSet-SetsIso</a> <a id="29632" class="Symbol">:</a> <a id="29634" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="29640" class="Symbol">(</a><a id="29641" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29645" href="Cubical.Foundations.HLevels.html#29583" class="Bound">A</a> <a id="29647" href="Cubical.Foundations.HLevels.html#29604" class="Bound">A&#39;</a><a id="29649" class="Symbol">)</a>
  <a id="29653" href="Cubical.Foundations.HLevels.html#29618" class="Function">isSet-SetsIso</a> <a id="29667" href="Cubical.Foundations.HLevels.html#29667" class="Bound">x</a> <a id="29669" href="Cubical.Foundations.HLevels.html#29669" class="Bound">y</a> <a id="29671" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a> <a id="29674" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a> <a id="29677" class="Symbol">=</a> <a id="29679" href="Cubical.Foundations.HLevels.html#30361" class="Function">h</a>
    <a id="29685" class="Keyword">where</a>

     <a id="29697" class="Keyword">module</a> <a id="29704" href="Cubical.Foundations.HLevels.html#29704" class="Module">X</a> <a id="29706" class="Symbol">=</a> <a id="29708" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="29712" href="Cubical.Foundations.HLevels.html#29667" class="Bound">x</a>
     <a id="29719" class="Keyword">module</a> <a id="29726" href="Cubical.Foundations.HLevels.html#29726" class="Module">Y</a> <a id="29728" class="Symbol">=</a> <a id="29730" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="29734" href="Cubical.Foundations.HLevels.html#29669" class="Bound">y</a>

     <a id="29742" href="Cubical.Foundations.HLevels.html#29742" class="Function">f-p</a> <a id="29746" class="Symbol">:</a> <a id="29748" class="Symbol">∀</a> <a id="29750" href="Cubical.Foundations.HLevels.html#29750" class="Bound">i₁</a> <a id="29753" class="Symbol">→</a> <a id="29755" class="Symbol">(</a><a id="29756" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="29764" class="Symbol">(</a><a id="29765" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a> <a id="29768" href="Cubical.Foundations.HLevels.html#29750" class="Bound">i₁</a><a id="29770" class="Symbol">)</a> <a id="29772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29774" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="29782" class="Symbol">(</a><a id="29783" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a> <a id="29786" href="Cubical.Foundations.HLevels.html#29750" class="Bound">i₁</a><a id="29788" class="Symbol">))</a> <a id="29791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                  <a id="29811" class="Symbol">(</a><a id="29812" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="29820" class="Symbol">(</a><a id="29821" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a> <a id="29824" href="Cubical.Foundations.HLevels.html#29750" class="Bound">i₁</a><a id="29826" class="Symbol">)</a> <a id="29828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29830" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="29838" class="Symbol">(</a><a id="29839" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a> <a id="29842" href="Cubical.Foundations.HLevels.html#29750" class="Bound">i₁</a><a id="29844" class="Symbol">))</a>
     <a id="29852" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="29856" class="Symbol">(</a><a id="29857" href="Cubical.Foundations.HLevels.html#29742" class="Function">f-p</a> <a id="29861" href="Cubical.Foundations.HLevels.html#29861" class="Bound">i₁</a> <a id="29864" href="Cubical.Foundations.HLevels.html#29864" class="Bound">i</a><a id="29865" class="Symbol">)</a> <a id="29867" href="Cubical.Foundations.HLevels.html#29867" class="Bound">a</a>  <a id="29870" class="Symbol">=</a> <a id="29872" href="Cubical.Foundations.HLevels.html#29587" class="Bound">isSet-A&#39;</a> <a id="29881" class="Symbol">(</a><a id="29882" href="Cubical.Foundations.Isomorphism.html#856" class="Function">X.fun</a> <a id="29888" href="Cubical.Foundations.HLevels.html#29867" class="Bound">a</a> <a id="29890" class="Symbol">)</a> <a id="29892" class="Symbol">(</a><a id="29893" href="Cubical.Foundations.Isomorphism.html#856" class="Function">Y.fun</a> <a id="29899" href="Cubical.Foundations.HLevels.html#29867" class="Bound">a</a> <a id="29901" class="Symbol">)</a> <a id="29903" class="Symbol">(</a><a id="29904" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29909" class="Symbol">_</a> <a id="29911" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a><a id="29913" class="Symbol">)</a> <a id="29915" class="Symbol">(</a><a id="29916" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29921" class="Symbol">_</a> <a id="29923" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a><a id="29925" class="Symbol">)</a> <a id="29927" href="Cubical.Foundations.HLevels.html#29864" class="Bound">i</a> <a id="29929" href="Cubical.Foundations.HLevels.html#29861" class="Bound">i₁</a>
     <a id="29937" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="29941" class="Symbol">(</a><a id="29942" href="Cubical.Foundations.HLevels.html#29742" class="Function">f-p</a> <a id="29946" href="Cubical.Foundations.HLevels.html#29946" class="Bound">i₁</a> <a id="29949" href="Cubical.Foundations.HLevels.html#29949" class="Bound">i</a><a id="29950" class="Symbol">)</a> <a id="29952" href="Cubical.Foundations.HLevels.html#29952" class="Bound">a&#39;</a> <a id="29955" class="Symbol">=</a> <a id="29957" href="Cubical.Foundations.HLevels.html#29567" class="Bound">isSet-A</a>  <a id="29966" class="Symbol">(</a><a id="29967" href="Cubical.Foundations.Isomorphism.html#872" class="Function">X.inv</a> <a id="29973" href="Cubical.Foundations.HLevels.html#29952" class="Bound">a&#39;</a><a id="29975" class="Symbol">)</a> <a id="29977" class="Symbol">(</a><a id="29978" href="Cubical.Foundations.Isomorphism.html#872" class="Function">Y.inv</a> <a id="29984" href="Cubical.Foundations.HLevels.html#29952" class="Bound">a&#39;</a><a id="29986" class="Symbol">)</a> <a id="29988" class="Symbol">(</a><a id="29989" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29994" class="Symbol">_</a> <a id="29996" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a><a id="29998" class="Symbol">)</a> <a id="30000" class="Symbol">(</a><a id="30001" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30006" class="Symbol">_</a> <a id="30008" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a><a id="30010" class="Symbol">)</a> <a id="30012" href="Cubical.Foundations.HLevels.html#29949" class="Bound">i</a> <a id="30014" href="Cubical.Foundations.HLevels.html#29946" class="Bound">i₁</a>

     <a id="30023" href="Cubical.Foundations.HLevels.html#30023" class="Function">s-p</a> <a id="30027" class="Symbol">:</a> <a id="30029" class="Symbol">∀</a> <a id="30031" href="Cubical.Foundations.HLevels.html#30031" class="Bound">b</a> <a id="30033" class="Symbol">→</a> <a id="30035" class="Symbol">_</a>
     <a id="30042" href="Cubical.Foundations.HLevels.html#30023" class="Function">s-p</a> <a id="30046" href="Cubical.Foundations.HLevels.html#30046" class="Bound">b</a> <a id="30048" class="Symbol">=</a>
       <a id="30057" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="30071" class="Symbol">(λ</a> <a id="30074" href="Cubical.Foundations.HLevels.html#30074" class="Bound">i</a> <a id="30076" href="Cubical.Foundations.HLevels.html#30076" class="Bound">j</a> <a id="30078" class="Symbol">→</a> <a id="30080" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="30093" class="Symbol">(</a><a id="30094" href="Cubical.Foundations.HLevels.html#29587" class="Bound">isSet-A&#39;</a> <a id="30103" class="Symbol">_</a> <a id="30105" class="Symbol">_))</a>
         <a id="30118" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30123" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30128" class="Symbol">(λ</a> <a id="30131" href="Cubical.Foundations.HLevels.html#30131" class="Bound">i₁</a> <a id="30134" class="Symbol">→</a> <a id="30136" class="Symbol">(</a><a id="30137" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="30145" class="Symbol">(</a><a id="30146" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a> <a id="30149" href="Cubical.Foundations.HLevels.html#30131" class="Bound">i₁</a><a id="30151" class="Symbol">)</a> <a id="30153" href="Cubical.Foundations.HLevels.html#30046" class="Bound">b</a><a id="30154" class="Symbol">))</a> <a id="30157" class="Symbol">(λ</a> <a id="30160" href="Cubical.Foundations.HLevels.html#30160" class="Bound">i₁</a> <a id="30163" class="Symbol">→</a> <a id="30165" class="Symbol">(</a><a id="30166" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="30174" class="Symbol">(</a><a id="30175" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a> <a id="30178" href="Cubical.Foundations.HLevels.html#30160" class="Bound">i₁</a><a id="30180" class="Symbol">)</a> <a id="30182" href="Cubical.Foundations.HLevels.html#30046" class="Bound">b</a><a id="30183" class="Symbol">))</a>

     <a id="30192" href="Cubical.Foundations.HLevels.html#30192" class="Function">r-p</a> <a id="30196" class="Symbol">:</a> <a id="30198" class="Symbol">∀</a> <a id="30200" href="Cubical.Foundations.HLevels.html#30200" class="Bound">a</a> <a id="30202" class="Symbol">→</a> <a id="30204" class="Symbol">_</a>
     <a id="30211" href="Cubical.Foundations.HLevels.html#30192" class="Function">r-p</a> <a id="30215" href="Cubical.Foundations.HLevels.html#30215" class="Bound">a</a> <a id="30217" class="Symbol">=</a>
       <a id="30226" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="30240" class="Symbol">(λ</a> <a id="30243" href="Cubical.Foundations.HLevels.html#30243" class="Bound">i</a> <a id="30245" href="Cubical.Foundations.HLevels.html#30245" class="Bound">j</a> <a id="30247" class="Symbol">→</a> <a id="30249" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="30262" class="Symbol">(</a><a id="30263" href="Cubical.Foundations.HLevels.html#29567" class="Bound">isSet-A</a> <a id="30271" class="Symbol">_</a> <a id="30273" class="Symbol">_))</a>
         <a id="30286" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30291" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30296" class="Symbol">(λ</a> <a id="30299" href="Cubical.Foundations.HLevels.html#30299" class="Bound">i₁</a> <a id="30302" class="Symbol">→</a> <a id="30304" class="Symbol">(</a><a id="30305" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="30313" class="Symbol">(</a><a id="30314" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a> <a id="30317" href="Cubical.Foundations.HLevels.html#30299" class="Bound">i₁</a><a id="30319" class="Symbol">)</a> <a id="30321" href="Cubical.Foundations.HLevels.html#30215" class="Bound">a</a><a id="30322" class="Symbol">))</a> <a id="30325" class="Symbol">(λ</a> <a id="30328" href="Cubical.Foundations.HLevels.html#30328" class="Bound">i₁</a> <a id="30331" class="Symbol">→</a> <a id="30333" class="Symbol">(</a><a id="30334" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="30342" class="Symbol">(</a><a id="30343" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a> <a id="30346" href="Cubical.Foundations.HLevels.html#30328" class="Bound">i₁</a><a id="30348" class="Symbol">)</a> <a id="30350" href="Cubical.Foundations.HLevels.html#30215" class="Bound">a</a><a id="30351" class="Symbol">))</a>


     <a id="30361" href="Cubical.Foundations.HLevels.html#30361" class="Function">h</a> <a id="30363" class="Symbol">:</a> <a id="30365" href="Cubical.Foundations.HLevels.html#29671" class="Bound">p₀</a> <a id="30368" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30370" href="Cubical.Foundations.HLevels.html#29674" class="Bound">p₁</a>
     <a id="30378" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30386" class="Symbol">(</a><a id="30387" href="Cubical.Foundations.HLevels.html#30361" class="Function">h</a> <a id="30389" href="Cubical.Foundations.HLevels.html#30389" class="Bound">i</a> <a id="30391" href="Cubical.Foundations.HLevels.html#30391" class="Bound">i₁</a><a id="30393" class="Symbol">)</a> <a id="30395" class="Symbol">=</a> <a id="30397" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="30401" class="Symbol">(</a><a id="30402" href="Cubical.Foundations.HLevels.html#29742" class="Function">f-p</a> <a id="30406" href="Cubical.Foundations.HLevels.html#30391" class="Bound">i₁</a> <a id="30409" href="Cubical.Foundations.HLevels.html#30389" class="Bound">i</a><a id="30410" class="Symbol">)</a>
     <a id="30417" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30425" class="Symbol">(</a><a id="30426" href="Cubical.Foundations.HLevels.html#30361" class="Function">h</a> <a id="30428" href="Cubical.Foundations.HLevels.html#30428" class="Bound">i</a> <a id="30430" href="Cubical.Foundations.HLevels.html#30430" class="Bound">i₁</a><a id="30432" class="Symbol">)</a> <a id="30434" class="Symbol">=</a> <a id="30436" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="30440" class="Symbol">(</a><a id="30441" href="Cubical.Foundations.HLevels.html#29742" class="Function">f-p</a> <a id="30445" href="Cubical.Foundations.HLevels.html#30430" class="Bound">i₁</a> <a id="30448" href="Cubical.Foundations.HLevels.html#30428" class="Bound">i</a><a id="30449" class="Symbol">)</a>
     <a id="30456" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="30464" class="Symbol">(</a><a id="30465" href="Cubical.Foundations.HLevels.html#30361" class="Function">h</a> <a id="30467" href="Cubical.Foundations.HLevels.html#30467" class="Bound">i</a> <a id="30469" href="Cubical.Foundations.HLevels.html#30469" class="Bound">i₁</a><a id="30471" class="Symbol">)</a> <a id="30473" href="Cubical.Foundations.HLevels.html#30473" class="Bound">b</a> <a id="30475" class="Symbol">=</a> <a id="30477" href="Cubical.Foundations.HLevels.html#30023" class="Function">s-p</a> <a id="30481" href="Cubical.Foundations.HLevels.html#30473" class="Bound">b</a> <a id="30483" href="Cubical.Foundations.HLevels.html#30469" class="Bound">i₁</a> <a id="30486" href="Cubical.Foundations.HLevels.html#30467" class="Bound">i</a>
     <a id="30493" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="30502" class="Symbol">(</a><a id="30503" href="Cubical.Foundations.HLevels.html#30361" class="Function">h</a> <a id="30505" href="Cubical.Foundations.HLevels.html#30505" class="Bound">i</a> <a id="30507" href="Cubical.Foundations.HLevels.html#30507" class="Bound">i₁</a><a id="30509" class="Symbol">)</a> <a id="30511" href="Cubical.Foundations.HLevels.html#30511" class="Bound">a</a> <a id="30513" class="Symbol">=</a> <a id="30515" href="Cubical.Foundations.HLevels.html#30192" class="Function">r-p</a> <a id="30519" href="Cubical.Foundations.HLevels.html#30511" class="Bound">a</a> <a id="30521" href="Cubical.Foundations.HLevels.html#30507" class="Bound">i₁</a> <a id="30524" href="Cubical.Foundations.HLevels.html#30505" class="Bound">i</a>


  <a id="30530" href="Cubical.Foundations.HLevels.html#30530" class="Function">SetsIso≡-ext</a> <a id="30543" class="Symbol">:</a> <a id="30545" class="Symbol">∀</a> <a id="30547" class="Symbol">{</a><a id="30548" href="Cubical.Foundations.HLevels.html#30548" class="Bound">a</a> <a id="30550" href="Cubical.Foundations.HLevels.html#30550" class="Bound">b</a> <a id="30552" class="Symbol">:</a> <a id="30554" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="30558" href="Cubical.Foundations.HLevels.html#29583" class="Bound">A</a> <a id="30560" href="Cubical.Foundations.HLevels.html#29604" class="Bound">A&#39;</a><a id="30562" class="Symbol">}</a>
            <a id="30576" class="Symbol">→</a> <a id="30578" class="Symbol">(∀</a> <a id="30581" href="Cubical.Foundations.HLevels.html#30581" class="Bound">x</a> <a id="30583" class="Symbol">→</a> <a id="30585" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30593" href="Cubical.Foundations.HLevels.html#30548" class="Bound">a</a> <a id="30595" href="Cubical.Foundations.HLevels.html#30581" class="Bound">x</a> <a id="30597" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30599" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30607" href="Cubical.Foundations.HLevels.html#30550" class="Bound">b</a> <a id="30609" href="Cubical.Foundations.HLevels.html#30581" class="Bound">x</a><a id="30610" class="Symbol">)</a>
            <a id="30624" class="Symbol">→</a> <a id="30626" class="Symbol">(∀</a> <a id="30629" href="Cubical.Foundations.HLevels.html#30629" class="Bound">x</a> <a id="30631" class="Symbol">→</a> <a id="30633" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30641" href="Cubical.Foundations.HLevels.html#30548" class="Bound">a</a> <a id="30643" href="Cubical.Foundations.HLevels.html#30629" class="Bound">x</a> <a id="30645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30647" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30655" href="Cubical.Foundations.HLevels.html#30550" class="Bound">b</a> <a id="30657" href="Cubical.Foundations.HLevels.html#30629" class="Bound">x</a><a id="30658" class="Symbol">)</a>
            <a id="30672" class="Symbol">→</a> <a id="30674" href="Cubical.Foundations.HLevels.html#30548" class="Bound">a</a> <a id="30676" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="30678" href="Cubical.Foundations.HLevels.html#30550" class="Bound">b</a>
  <a id="30682" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30690" class="Symbol">(</a><a id="30691" href="Cubical.Foundations.HLevels.html#30530" class="Function">SetsIso≡-ext</a> <a id="30704" class="Symbol">{</a><a id="30705" href="Cubical.Foundations.HLevels.html#30705" class="Bound">a</a><a id="30706" class="Symbol">}</a> <a id="30708" class="Symbol">{</a><a id="30709" href="Cubical.Foundations.HLevels.html#30709" class="Bound">b</a><a id="30710" class="Symbol">}</a> <a id="30712" href="Cubical.Foundations.HLevels.html#30712" class="Bound">fun≡</a> <a id="30717" href="Cubical.Foundations.HLevels.html#30717" class="Bound">inv≡</a> <a id="30722" href="Cubical.Foundations.HLevels.html#30722" class="Bound">i</a><a id="30723" class="Symbol">)</a> <a id="30725" href="Cubical.Foundations.HLevels.html#30725" class="Bound">x</a> <a id="30727" class="Symbol">=</a> <a id="30729" href="Cubical.Foundations.HLevels.html#30712" class="Bound">fun≡</a> <a id="30734" href="Cubical.Foundations.HLevels.html#30725" class="Bound">x</a> <a id="30736" href="Cubical.Foundations.HLevels.html#30722" class="Bound">i</a>
  <a id="30740" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30748" class="Symbol">(</a><a id="30749" href="Cubical.Foundations.HLevels.html#30530" class="Function">SetsIso≡-ext</a> <a id="30762" class="Symbol">{</a><a id="30763" href="Cubical.Foundations.HLevels.html#30763" class="Bound">a</a><a id="30764" class="Symbol">}</a> <a id="30766" class="Symbol">{</a><a id="30767" href="Cubical.Foundations.HLevels.html#30767" class="Bound">b</a><a id="30768" class="Symbol">}</a> <a id="30770" href="Cubical.Foundations.HLevels.html#30770" class="Bound">fun≡</a> <a id="30775" href="Cubical.Foundations.HLevels.html#30775" class="Bound">inv≡</a> <a id="30780" href="Cubical.Foundations.HLevels.html#30780" class="Bound">i</a><a id="30781" class="Symbol">)</a> <a id="30783" href="Cubical.Foundations.HLevels.html#30783" class="Bound">x</a> <a id="30785" class="Symbol">=</a> <a id="30787" href="Cubical.Foundations.HLevels.html#30775" class="Bound">inv≡</a> <a id="30792" href="Cubical.Foundations.HLevels.html#30783" class="Bound">x</a> <a id="30794" href="Cubical.Foundations.HLevels.html#30780" class="Bound">i</a>
  <a id="30798" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="30806" class="Symbol">(</a><a id="30807" href="Cubical.Foundations.HLevels.html#30530" class="Function">SetsIso≡-ext</a> <a id="30820" class="Symbol">{</a><a id="30821" href="Cubical.Foundations.HLevels.html#30821" class="Bound">a</a><a id="30822" class="Symbol">}</a> <a id="30824" class="Symbol">{</a><a id="30825" href="Cubical.Foundations.HLevels.html#30825" class="Bound">b</a><a id="30826" class="Symbol">}</a> <a id="30828" href="Cubical.Foundations.HLevels.html#30828" class="Bound">fun≡</a> <a id="30833" href="Cubical.Foundations.HLevels.html#30833" class="Bound">inv≡</a> <a id="30838" href="Cubical.Foundations.HLevels.html#30838" class="Bound">i</a><a id="30839" class="Symbol">)</a> <a id="30841" href="Cubical.Foundations.HLevels.html#30841" class="Bound">b₁</a> <a id="30844" class="Symbol">=</a>
     <a id="30851" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="30865" class="Symbol">(λ</a> <a id="30868" href="Cubical.Foundations.HLevels.html#30868" class="Bound">_</a> <a id="30870" href="Cubical.Foundations.HLevels.html#30870" class="Bound">_</a> <a id="30872" class="Symbol">→</a> <a id="30874" href="Cubical.Foundations.HLevels.html#29587" class="Bound">isSet-A&#39;</a><a id="30882" class="Symbol">)</a>
       <a id="30891" class="Symbol">(</a><a id="30892" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="30900" href="Cubical.Foundations.HLevels.html#30821" class="Bound">a</a> <a id="30902" href="Cubical.Foundations.HLevels.html#30841" class="Bound">b₁</a><a id="30904" class="Symbol">)</a>
       <a id="30913" class="Symbol">(</a><a id="30914" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="30922" href="Cubical.Foundations.HLevels.html#30825" class="Bound">b</a> <a id="30924" href="Cubical.Foundations.HLevels.html#30841" class="Bound">b₁</a><a id="30926" class="Symbol">)</a>
       <a id="30935" class="Symbol">(λ</a> <a id="30938" href="Cubical.Foundations.HLevels.html#30938" class="Bound">i</a> <a id="30940" class="Symbol">→</a> <a id="30942" href="Cubical.Foundations.HLevels.html#30828" class="Bound">fun≡</a> <a id="30947" class="Symbol">(</a><a id="30948" href="Cubical.Foundations.HLevels.html#30833" class="Bound">inv≡</a> <a id="30953" href="Cubical.Foundations.HLevels.html#30841" class="Bound">b₁</a> <a id="30956" href="Cubical.Foundations.HLevels.html#30938" class="Bound">i</a><a id="30957" class="Symbol">)</a> <a id="30959" href="Cubical.Foundations.HLevels.html#30938" class="Bound">i</a><a id="30960" class="Symbol">)</a>
       <a id="30969" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30974" href="Cubical.Foundations.HLevels.html#30838" class="Bound">i</a>
  <a id="30978" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="30986" class="Symbol">(</a><a id="30987" href="Cubical.Foundations.HLevels.html#30530" class="Function">SetsIso≡-ext</a> <a id="31000" class="Symbol">{</a><a id="31001" href="Cubical.Foundations.HLevels.html#31001" class="Bound">a</a><a id="31002" class="Symbol">}</a> <a id="31004" class="Symbol">{</a><a id="31005" href="Cubical.Foundations.HLevels.html#31005" class="Bound">b</a><a id="31006" class="Symbol">}</a> <a id="31008" href="Cubical.Foundations.HLevels.html#31008" class="Bound">fun≡</a> <a id="31013" href="Cubical.Foundations.HLevels.html#31013" class="Bound">inv≡</a> <a id="31018" href="Cubical.Foundations.HLevels.html#31018" class="Bound">i</a><a id="31019" class="Symbol">)</a> <a id="31021" href="Cubical.Foundations.HLevels.html#31021" class="Bound">a₁</a> <a id="31024" class="Symbol">=</a>
     <a id="31031" href="Cubical.Foundations.HLevels.html#10641" class="Function">isSet→SquareP</a> <a id="31045" class="Symbol">(λ</a> <a id="31048" href="Cubical.Foundations.HLevels.html#31048" class="Bound">_</a> <a id="31050" href="Cubical.Foundations.HLevels.html#31050" class="Bound">_</a> <a id="31052" class="Symbol">→</a> <a id="31054" href="Cubical.Foundations.HLevels.html#29567" class="Bound">isSet-A</a><a id="31061" class="Symbol">)</a>
       <a id="31070" class="Symbol">(</a><a id="31071" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="31079" href="Cubical.Foundations.HLevels.html#31001" class="Bound">a</a> <a id="31081" href="Cubical.Foundations.HLevels.html#31021" class="Bound">a₁</a><a id="31083" class="Symbol">)</a>
       <a id="31092" class="Symbol">(</a><a id="31093" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="31101" href="Cubical.Foundations.HLevels.html#31005" class="Bound">b</a> <a id="31103" href="Cubical.Foundations.HLevels.html#31021" class="Bound">a₁</a><a id="31105" class="Symbol">)</a>
       <a id="31114" class="Symbol">(λ</a> <a id="31117" href="Cubical.Foundations.HLevels.html#31117" class="Bound">i</a> <a id="31119" class="Symbol">→</a> <a id="31121" href="Cubical.Foundations.HLevels.html#31013" class="Bound">inv≡</a> <a id="31126" class="Symbol">(</a><a id="31127" href="Cubical.Foundations.HLevels.html#31008" class="Bound">fun≡</a> <a id="31132" href="Cubical.Foundations.HLevels.html#31021" class="Bound">a₁</a> <a id="31135" href="Cubical.Foundations.HLevels.html#31117" class="Bound">i</a><a id="31136" class="Symbol">)</a> <a id="31138" href="Cubical.Foundations.HLevels.html#31117" class="Bound">i</a> <a id="31140" class="Symbol">)</a>
       <a id="31149" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31154" href="Cubical.Foundations.HLevels.html#31018" class="Bound">i</a>

  <a id="31159" href="Cubical.Foundations.HLevels.html#31159" class="Function">SetsIso≡</a> <a id="31168" class="Symbol">:</a> <a id="31170" class="Symbol">∀</a> <a id="31172" class="Symbol">{</a><a id="31173" href="Cubical.Foundations.HLevels.html#31173" class="Bound">a</a> <a id="31175" href="Cubical.Foundations.HLevels.html#31175" class="Bound">b</a> <a id="31177" class="Symbol">:</a> <a id="31179" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31183" href="Cubical.Foundations.HLevels.html#29583" class="Bound">A</a> <a id="31185" href="Cubical.Foundations.HLevels.html#29604" class="Bound">A&#39;</a><a id="31187" class="Symbol">}</a>
            <a id="31201" class="Symbol">→</a> <a id="31203" class="Symbol">(</a><a id="31204" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31212" href="Cubical.Foundations.HLevels.html#31173" class="Bound">a</a> <a id="31214" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31216" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31224" href="Cubical.Foundations.HLevels.html#31175" class="Bound">b</a><a id="31225" class="Symbol">)</a>
            <a id="31239" class="Symbol">→</a> <a id="31241" class="Symbol">(</a><a id="31242" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31250" href="Cubical.Foundations.HLevels.html#31173" class="Bound">a</a> <a id="31252" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31254" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31262" href="Cubical.Foundations.HLevels.html#31175" class="Bound">b</a><a id="31263" class="Symbol">)</a>
            <a id="31277" class="Symbol">→</a> <a id="31279" href="Cubical.Foundations.HLevels.html#31173" class="Bound">a</a> <a id="31281" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31283" href="Cubical.Foundations.HLevels.html#31175" class="Bound">b</a>
  <a id="31287" href="Cubical.Foundations.HLevels.html#31159" class="Function">SetsIso≡</a> <a id="31296" href="Cubical.Foundations.HLevels.html#31296" class="Bound">p</a> <a id="31298" href="Cubical.Foundations.HLevels.html#31298" class="Bound">q</a> <a id="31300" class="Symbol">=</a>
    <a id="31306" href="Cubical.Foundations.HLevels.html#30530" class="Function">SetsIso≡-ext</a> <a id="31319" class="Symbol">(</a><a id="31320" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="31328" href="Cubical.Foundations.HLevels.html#31296" class="Bound">p</a><a id="31329" class="Symbol">)</a> <a id="31331" class="Symbol">(</a><a id="31332" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="31340" href="Cubical.Foundations.HLevels.html#31298" class="Bound">q</a><a id="31341" class="Symbol">)</a>

  <a id="31346" href="Cubical.Foundations.HLevels.html#31346" class="Function">isSet→Iso-Iso-≃</a> <a id="31362" class="Symbol">:</a> <a id="31364" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31368" class="Symbol">(</a><a id="31369" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31373" href="Cubical.Foundations.HLevels.html#29583" class="Bound">A</a> <a id="31375" href="Cubical.Foundations.HLevels.html#29604" class="Bound">A&#39;</a><a id="31377" class="Symbol">)</a> <a id="31379" class="Symbol">(</a><a id="31380" href="Cubical.Foundations.HLevels.html#29583" class="Bound">A</a> <a id="31382" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="31384" href="Cubical.Foundations.HLevels.html#29604" class="Bound">A&#39;</a><a id="31386" class="Symbol">)</a>
  <a id="31390" href="Cubical.Foundations.HLevels.html#31346" class="Function">isSet→Iso-Iso-≃</a> <a id="31406" class="Symbol">=</a> <a id="31408" href="Cubical.Foundations.HLevels.html#31443" class="Function">ww</a>
    <a id="31415" class="Keyword">where</a>
      <a id="31427" class="Keyword">open</a> <a id="31432" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

      <a id="31443" href="Cubical.Foundations.HLevels.html#31443" class="Function">ww</a> <a id="31446" class="Symbol">:</a> <a id="31448" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31452" class="Symbol">_</a> <a id="31454" class="Symbol">_</a>
      <a id="31462" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="31466" href="Cubical.Foundations.HLevels.html#31443" class="Function">ww</a> <a id="31469" class="Symbol">=</a> <a id="31471" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
      <a id="31488" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="31492" href="Cubical.Foundations.HLevels.html#31443" class="Function">ww</a> <a id="31495" class="Symbol">=</a> <a id="31497" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a>
      <a id="31514" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="31518" href="Cubical.Foundations.HLevels.html#31443" class="Function">ww</a> <a id="31521" href="Cubical.Foundations.HLevels.html#31521" class="Bound">b</a> <a id="31523" class="Symbol">=</a> <a id="31525" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="31533" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="31544" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="31548" href="Cubical.Foundations.HLevels.html#31443" class="Function">ww</a> <a id="31551" href="Cubical.Foundations.HLevels.html#31551" class="Bound">a</a> <a id="31553" class="Symbol">=</a> <a id="31555" href="Cubical.Foundations.HLevels.html#31159" class="Function">SetsIso≡</a> <a id="31564" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


  <a id="31578" href="Cubical.Foundations.HLevels.html#31578" class="Function">isSet→isEquiv-isoToPath</a> <a id="31602" class="Symbol">:</a> <a id="31604" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="31612" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
  <a id="31625" href="Cubical.Foundations.HLevels.html#31578" class="Function">isSet→isEquiv-isoToPath</a> <a id="31649" class="Symbol">=</a> <a id="31651" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="31664" href="Cubical.Foundations.HLevels.html#31346" class="Function">isSet→Iso-Iso-≃</a>



<a id="isSet→Iso-Iso-≡"></a><a id="31683" href="Cubical.Foundations.HLevels.html#31683" class="Function">isSet→Iso-Iso-≡</a> <a id="31699" class="Symbol">:</a> <a id="31701" class="Symbol">(</a><a id="31702" href="Cubical.Foundations.HLevels.html#31702" class="Bound">isSet-A</a> <a id="31710" class="Symbol">:</a> <a id="31712" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="31718" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="31719" class="Symbol">)</a> <a id="31721" class="Symbol">→</a> <a id="31723" class="Symbol">(</a><a id="31724" href="Cubical.Foundations.HLevels.html#31724" class="Bound">isSet-A&#39;</a> <a id="31733" class="Symbol">:</a> <a id="31735" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="31741" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="31743" class="Symbol">)</a> <a id="31745" class="Symbol">→</a>  <a id="31748" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31752" class="Symbol">(</a><a id="31753" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31757" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="31759" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="31761" class="Symbol">)</a> <a id="31763" class="Symbol">(</a><a id="31764" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="31766" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="31768" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="31770" class="Symbol">)</a>
<a id="31772" href="Cubical.Foundations.HLevels.html#31683" class="Function">isSet→Iso-Iso-≡</a> <a id="31788" href="Cubical.Foundations.HLevels.html#31788" class="Bound">isSet-A</a> <a id="31796" href="Cubical.Foundations.HLevels.html#31796" class="Bound">isSet-A&#39;</a> <a id="31805" class="Symbol">=</a> <a id="31807" href="Cubical.Foundations.HLevels.html#31836" class="Function">ww</a>
  <a id="31812" class="Keyword">where</a>
    <a id="31822" class="Keyword">open</a> <a id="31827" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

    <a id="31836" href="Cubical.Foundations.HLevels.html#31836" class="Function">ww</a> <a id="31839" class="Symbol">:</a> <a id="31841" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31845" class="Symbol">_</a> <a id="31847" class="Symbol">_</a>
    <a id="31853" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="31857" href="Cubical.Foundations.HLevels.html#31836" class="Function">ww</a> <a id="31860" class="Symbol">=</a> <a id="31862" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a>
    <a id="31876" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="31880" href="Cubical.Foundations.HLevels.html#31836" class="Function">ww</a> <a id="31883" class="Symbol">=</a> <a id="31885" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a>
    <a id="31899" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="31903" href="Cubical.Foundations.HLevels.html#31836" class="Function">ww</a> <a id="31906" href="Cubical.Foundations.HLevels.html#31906" class="Bound">b</a> <a id="31908" class="Symbol">=</a> <a id="31910" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="31931" class="Symbol">(</a><a id="31932" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="31939" class="Symbol">λ</a> <a id="31941" href="Cubical.Foundations.HLevels.html#31941" class="Bound">_</a> <a id="31943" class="Symbol">→</a> <a id="31945" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="31959" class="Symbol">_)</a>
    <a id="31966" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="31970" href="Cubical.Foundations.HLevels.html#31836" class="Function">ww</a> <a id="31973" href="Cubical.Foundations.HLevels.html#31973" class="Bound">a</a> <a id="31975" class="Symbol">=</a> <a id="31977" href="Cubical.Foundations.HLevels.html#30530" class="Function">SetsIso≡-ext</a> <a id="31990" href="Cubical.Foundations.HLevels.html#31788" class="Bound">isSet-A</a> <a id="31998" href="Cubical.Foundations.HLevels.html#31796" class="Bound">isSet-A&#39;</a> <a id="32007" class="Symbol">(λ</a> <a id="32010" href="Cubical.Foundations.HLevels.html#32010" class="Bound">_</a> <a id="32012" class="Symbol">→</a> <a id="32014" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="32028" class="Symbol">(</a><a id="32029" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="32033" href="Cubical.Foundations.HLevels.html#31973" class="Bound">a</a> <a id="32035" class="Symbol">_))</a> <a id="32039" class="Symbol">λ</a> <a id="32041" href="Cubical.Foundations.HLevels.html#32041" class="Bound">_</a> <a id="32043" class="Symbol">→</a> <a id="32045" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="32050" class="Symbol">(</a><a id="32051" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="32055" href="Cubical.Foundations.HLevels.html#31973" class="Bound">a</a><a id="32056" class="Symbol">)</a> <a id="32058" class="Symbol">(</a><a id="32059" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="32073" class="Symbol">_)</a>

<a id="hSet-Iso-Iso-≡"></a><a id="32077" href="Cubical.Foundations.HLevels.html#32077" class="Function">hSet-Iso-Iso-≡</a> <a id="32092" class="Symbol">:</a> <a id="32094" class="Symbol">(</a><a id="32095" href="Cubical.Foundations.HLevels.html#32095" class="Bound">A</a> <a id="32097" class="Symbol">:</a> <a id="32099" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="32104" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="32105" class="Symbol">)</a> <a id="32107" class="Symbol">→</a> <a id="32109" class="Symbol">(</a><a id="32110" href="Cubical.Foundations.HLevels.html#32110" class="Bound">A&#39;</a> <a id="32113" class="Symbol">:</a> <a id="32115" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="32120" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="32121" class="Symbol">)</a> <a id="32123" class="Symbol">→</a> <a id="32125" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32129" class="Symbol">(</a><a id="32130" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32134" class="Symbol">(</a><a id="32135" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="32139" href="Cubical.Foundations.HLevels.html#32095" class="Bound">A</a><a id="32140" class="Symbol">)</a> <a id="32142" class="Symbol">(</a><a id="32143" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="32147" href="Cubical.Foundations.HLevels.html#32110" class="Bound">A&#39;</a><a id="32149" class="Symbol">))</a> <a id="32152" class="Symbol">(</a><a id="32153" href="Cubical.Foundations.HLevels.html#32095" class="Bound">A</a> <a id="32155" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="32157" href="Cubical.Foundations.HLevels.html#32110" class="Bound">A&#39;</a><a id="32159" class="Symbol">)</a>
<a id="32161" href="Cubical.Foundations.HLevels.html#32077" class="Function">hSet-Iso-Iso-≡</a> <a id="32176" href="Cubical.Foundations.HLevels.html#32176" class="Bound">A</a> <a id="32178" href="Cubical.Foundations.HLevels.html#32178" class="Bound">A&#39;</a> <a id="32181" class="Symbol">=</a> <a id="32183" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="32191" class="Symbol">(</a><a id="32192" href="Cubical.Foundations.HLevels.html#31683" class="Function">isSet→Iso-Iso-≡</a> <a id="32208" class="Symbol">(</a><a id="32209" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="32213" href="Cubical.Foundations.HLevels.html#32176" class="Bound">A</a><a id="32214" class="Symbol">)</a> <a id="32216" class="Symbol">(</a><a id="32217" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="32221" href="Cubical.Foundations.HLevels.html#32178" class="Bound">A&#39;</a><a id="32223" class="Symbol">))</a> <a id="32226" class="Symbol">(</a><a id="32227" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="32238" class="Symbol">(_</a> <a id="32241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="32243" href="Cubical.Foundations.HLevels.html#12696" class="Function">isEquiv-Σ≡Prop</a> <a id="32258" class="Symbol">λ</a> <a id="32260" href="Cubical.Foundations.HLevels.html#32260" class="Bound">_</a> <a id="32262" class="Symbol">→</a> <a id="32264" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a><a id="32275" class="Symbol">))</a>

<a id="32279" class="Keyword">module</a> <a id="32286" href="Cubical.Foundations.HLevels.html#32286" class="Module">_</a> <a id="32288" class="Symbol">(</a><a id="32289" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32291" class="Symbol">:</a> <a id="32293" class="Symbol">(</a><a id="32294" href="Cubical.Foundations.HLevels.html#32294" class="Bound">i</a> <a id="32296" href="Cubical.Foundations.HLevels.html#32296" class="Bound">j</a> <a id="32298" href="Cubical.Foundations.HLevels.html#32298" class="Bound">k</a> <a id="32300" class="Symbol">:</a> <a id="32302" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="32303" class="Symbol">)</a> <a id="32305" class="Symbol">→</a> <a id="32307" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="32312" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="32313" class="Symbol">)</a>
  <a id="32317" class="Symbol">{</a><a id="32318" href="Cubical.Foundations.HLevels.html#32318" class="Bound">c₀₀₀</a> <a id="32323" class="Symbol">:</a> <a id="32325" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32327" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32330" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32333" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32335" class="Symbol">}</a> <a id="32337" class="Symbol">{</a><a id="32338" href="Cubical.Foundations.HLevels.html#32338" class="Bound">c₀₀₁</a> <a id="32343" class="Symbol">:</a> <a id="32345" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32347" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32350" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32353" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32355" class="Symbol">}</a> <a id="32357" class="Symbol">{</a><a id="32358" href="Cubical.Foundations.HLevels.html#32358" class="Bound">c₀₁₀</a> <a id="32363" class="Symbol">:</a> <a id="32365" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32367" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32370" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32373" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32375" class="Symbol">}</a> <a id="32377" class="Symbol">{</a><a id="32378" href="Cubical.Foundations.HLevels.html#32378" class="Bound">c₀₁₁</a> <a id="32383" class="Symbol">:</a> <a id="32385" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32387" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32390" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32393" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32395" class="Symbol">}</a>
  <a id="32399" class="Symbol">{</a><a id="32400" href="Cubical.Foundations.HLevels.html#32400" class="Bound">c₁₀₀</a> <a id="32405" class="Symbol">:</a> <a id="32407" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32409" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32412" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32415" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32417" class="Symbol">}</a> <a id="32419" class="Symbol">{</a><a id="32420" href="Cubical.Foundations.HLevels.html#32420" class="Bound">c₁₀₁</a> <a id="32425" class="Symbol">:</a> <a id="32427" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32429" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32432" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32435" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32437" class="Symbol">}</a> <a id="32439" class="Symbol">{</a><a id="32440" href="Cubical.Foundations.HLevels.html#32440" class="Bound">c₁₁₀</a> <a id="32445" class="Symbol">:</a> <a id="32447" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32449" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32452" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32455" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32457" class="Symbol">}</a> <a id="32459" class="Symbol">{</a><a id="32460" href="Cubical.Foundations.HLevels.html#32460" class="Bound">c₁₁₁</a> <a id="32465" class="Symbol">:</a> <a id="32467" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32469" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32472" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32475" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32477" class="Symbol">}</a>
  <a id="32481" class="Symbol">{</a><a id="32482" href="Cubical.Foundations.HLevels.html#32482" class="Bound">c₀₀₋</a> <a id="32487" class="Symbol">:</a> <a id="32489" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32495" class="Symbol">(λ</a> <a id="32498" href="Cubical.Foundations.HLevels.html#32498" class="Bound">k</a> <a id="32500" class="Symbol">→</a> <a id="32502" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32504" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32507" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32510" href="Cubical.Foundations.HLevels.html#32498" class="Bound">k</a><a id="32511" class="Symbol">)</a> <a id="32513" href="Cubical.Foundations.HLevels.html#32318" class="Bound">c₀₀₀</a> <a id="32518" href="Cubical.Foundations.HLevels.html#32338" class="Bound">c₀₀₁</a><a id="32522" class="Symbol">}</a> <a id="32524" class="Symbol">{</a><a id="32525" href="Cubical.Foundations.HLevels.html#32525" class="Bound">c₀₁₋</a> <a id="32530" class="Symbol">:</a> <a id="32532" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32538" class="Symbol">(λ</a> <a id="32541" href="Cubical.Foundations.HLevels.html#32541" class="Bound">k</a> <a id="32543" class="Symbol">→</a> <a id="32545" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32547" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32550" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32553" href="Cubical.Foundations.HLevels.html#32541" class="Bound">k</a><a id="32554" class="Symbol">)</a> <a id="32556" href="Cubical.Foundations.HLevels.html#32358" class="Bound">c₀₁₀</a> <a id="32561" href="Cubical.Foundations.HLevels.html#32378" class="Bound">c₀₁₁</a><a id="32565" class="Symbol">}</a>
  <a id="32569" class="Symbol">{</a><a id="32570" href="Cubical.Foundations.HLevels.html#32570" class="Bound">c₀₋₀</a> <a id="32575" class="Symbol">:</a> <a id="32577" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32583" class="Symbol">(λ</a> <a id="32586" href="Cubical.Foundations.HLevels.html#32586" class="Bound">i</a> <a id="32588" class="Symbol">→</a> <a id="32590" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32592" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32595" href="Cubical.Foundations.HLevels.html#32586" class="Bound">i</a> <a id="32597" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32599" class="Symbol">)</a> <a id="32601" href="Cubical.Foundations.HLevels.html#32318" class="Bound">c₀₀₀</a> <a id="32606" href="Cubical.Foundations.HLevels.html#32358" class="Bound">c₀₁₀</a><a id="32610" class="Symbol">}</a> <a id="32612" class="Symbol">{</a><a id="32613" href="Cubical.Foundations.HLevels.html#32613" class="Bound">c₀₋₁</a> <a id="32618" class="Symbol">:</a> <a id="32620" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32626" class="Symbol">(λ</a> <a id="32629" href="Cubical.Foundations.HLevels.html#32629" class="Bound">i</a> <a id="32631" class="Symbol">→</a> <a id="32633" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32635" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32638" href="Cubical.Foundations.HLevels.html#32629" class="Bound">i</a> <a id="32640" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32642" class="Symbol">)</a> <a id="32644" href="Cubical.Foundations.HLevels.html#32338" class="Bound">c₀₀₁</a> <a id="32649" href="Cubical.Foundations.HLevels.html#32378" class="Bound">c₀₁₁</a><a id="32653" class="Symbol">}</a>
  <a id="32657" class="Symbol">{</a><a id="32658" href="Cubical.Foundations.HLevels.html#32658" class="Bound">c₁₀₋</a> <a id="32663" class="Symbol">:</a> <a id="32665" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32671" class="Symbol">(λ</a> <a id="32674" href="Cubical.Foundations.HLevels.html#32674" class="Bound">k</a> <a id="32676" class="Symbol">→</a> <a id="32678" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32680" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32683" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32686" href="Cubical.Foundations.HLevels.html#32674" class="Bound">k</a><a id="32687" class="Symbol">)</a> <a id="32689" href="Cubical.Foundations.HLevels.html#32400" class="Bound">c₁₀₀</a> <a id="32694" href="Cubical.Foundations.HLevels.html#32420" class="Bound">c₁₀₁</a><a id="32698" class="Symbol">}</a> <a id="32700" class="Symbol">{</a><a id="32701" href="Cubical.Foundations.HLevels.html#32701" class="Bound">c₁₁₋</a> <a id="32706" class="Symbol">:</a> <a id="32708" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32714" class="Symbol">(λ</a> <a id="32717" href="Cubical.Foundations.HLevels.html#32717" class="Bound">k</a> <a id="32719" class="Symbol">→</a> <a id="32721" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32723" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32726" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32729" href="Cubical.Foundations.HLevels.html#32717" class="Bound">k</a><a id="32730" class="Symbol">)</a> <a id="32732" href="Cubical.Foundations.HLevels.html#32440" class="Bound">c₁₁₀</a> <a id="32737" href="Cubical.Foundations.HLevels.html#32460" class="Bound">c₁₁₁</a><a id="32741" class="Symbol">}</a>
  <a id="32745" class="Symbol">{</a><a id="32746" href="Cubical.Foundations.HLevels.html#32746" class="Bound">c₁₋₀</a> <a id="32751" class="Symbol">:</a> <a id="32753" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32759" class="Symbol">(λ</a> <a id="32762" href="Cubical.Foundations.HLevels.html#32762" class="Bound">i</a> <a id="32764" class="Symbol">→</a> <a id="32766" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32768" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32771" href="Cubical.Foundations.HLevels.html#32762" class="Bound">i</a> <a id="32773" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32775" class="Symbol">)</a> <a id="32777" href="Cubical.Foundations.HLevels.html#32400" class="Bound">c₁₀₀</a> <a id="32782" href="Cubical.Foundations.HLevels.html#32440" class="Bound">c₁₁₀</a><a id="32786" class="Symbol">}</a> <a id="32788" class="Symbol">{</a><a id="32789" href="Cubical.Foundations.HLevels.html#32789" class="Bound">c₁₋₁</a> <a id="32794" class="Symbol">:</a> <a id="32796" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32802" class="Symbol">(λ</a> <a id="32805" href="Cubical.Foundations.HLevels.html#32805" class="Bound">i</a> <a id="32807" class="Symbol">→</a> <a id="32809" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32811" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32814" href="Cubical.Foundations.HLevels.html#32805" class="Bound">i</a> <a id="32816" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32818" class="Symbol">)</a> <a id="32820" href="Cubical.Foundations.HLevels.html#32420" class="Bound">c₁₀₁</a> <a id="32825" href="Cubical.Foundations.HLevels.html#32460" class="Bound">c₁₁₁</a><a id="32829" class="Symbol">}</a>
  <a id="32833" class="Symbol">{</a><a id="32834" href="Cubical.Foundations.HLevels.html#32834" class="Bound">c₋₀₀</a> <a id="32839" class="Symbol">:</a> <a id="32841" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32847" class="Symbol">(λ</a> <a id="32850" href="Cubical.Foundations.HLevels.html#32850" class="Bound">i</a> <a id="32852" class="Symbol">→</a> <a id="32854" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32856" href="Cubical.Foundations.HLevels.html#32850" class="Bound">i</a> <a id="32858" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32861" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32863" class="Symbol">)</a> <a id="32865" href="Cubical.Foundations.HLevels.html#32318" class="Bound">c₀₀₀</a> <a id="32870" href="Cubical.Foundations.HLevels.html#32400" class="Bound">c₁₀₀</a><a id="32874" class="Symbol">}</a> <a id="32876" class="Symbol">{</a><a id="32877" href="Cubical.Foundations.HLevels.html#32877" class="Bound">c₋₀₁</a> <a id="32882" class="Symbol">:</a> <a id="32884" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32890" class="Symbol">(λ</a> <a id="32893" href="Cubical.Foundations.HLevels.html#32893" class="Bound">i</a> <a id="32895" class="Symbol">→</a> <a id="32897" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32899" href="Cubical.Foundations.HLevels.html#32893" class="Bound">i</a> <a id="32901" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="32904" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32906" class="Symbol">)</a> <a id="32908" href="Cubical.Foundations.HLevels.html#32338" class="Bound">c₀₀₁</a> <a id="32913" href="Cubical.Foundations.HLevels.html#32420" class="Bound">c₁₀₁</a><a id="32917" class="Symbol">}</a>
  <a id="32921" class="Symbol">{</a><a id="32922" href="Cubical.Foundations.HLevels.html#32922" class="Bound">c₋₁₀</a> <a id="32927" class="Symbol">:</a> <a id="32929" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32935" class="Symbol">(λ</a> <a id="32938" href="Cubical.Foundations.HLevels.html#32938" class="Bound">i</a> <a id="32940" class="Symbol">→</a> <a id="32942" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32944" href="Cubical.Foundations.HLevels.html#32938" class="Bound">i</a> <a id="32946" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32949" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="32951" class="Symbol">)</a> <a id="32953" href="Cubical.Foundations.HLevels.html#32358" class="Bound">c₀₁₀</a> <a id="32958" href="Cubical.Foundations.HLevels.html#32440" class="Bound">c₁₁₀</a><a id="32962" class="Symbol">}</a> <a id="32964" class="Symbol">{</a><a id="32965" href="Cubical.Foundations.HLevels.html#32965" class="Bound">c₋₁₁</a> <a id="32970" class="Symbol">:</a> <a id="32972" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="32978" class="Symbol">(λ</a> <a id="32981" href="Cubical.Foundations.HLevels.html#32981" class="Bound">i</a> <a id="32983" class="Symbol">→</a> <a id="32985" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="32987" href="Cubical.Foundations.HLevels.html#32981" class="Bound">i</a> <a id="32989" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="32992" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="32994" class="Symbol">)</a> <a id="32996" href="Cubical.Foundations.HLevels.html#32378" class="Bound">c₀₁₁</a> <a id="33001" href="Cubical.Foundations.HLevels.html#32460" class="Bound">c₁₁₁</a><a id="33005" class="Symbol">}</a>
  <a id="33009" class="Symbol">(</a><a id="33010" href="Cubical.Foundations.HLevels.html#33010" class="Bound">c₀₋₋</a> <a id="33015" class="Symbol">:</a> <a id="33017" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="33025" class="Symbol">(λ</a> <a id="33028" href="Cubical.Foundations.HLevels.html#33028" class="Bound">j</a> <a id="33030" href="Cubical.Foundations.HLevels.html#33030" class="Bound">k</a> <a id="33032" class="Symbol">→</a> <a id="33034" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33036" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="33039" href="Cubical.Foundations.HLevels.html#33028" class="Bound">j</a> <a id="33041" href="Cubical.Foundations.HLevels.html#33030" class="Bound">k</a><a id="33042" class="Symbol">)</a> <a id="33044" href="Cubical.Foundations.HLevels.html#32482" class="Bound">c₀₀₋</a> <a id="33049" href="Cubical.Foundations.HLevels.html#32525" class="Bound">c₀₁₋</a> <a id="33054" href="Cubical.Foundations.HLevels.html#32570" class="Bound">c₀₋₀</a> <a id="33059" href="Cubical.Foundations.HLevels.html#32613" class="Bound">c₀₋₁</a><a id="33063" class="Symbol">)</a>
  <a id="33067" class="Symbol">(</a><a id="33068" href="Cubical.Foundations.HLevels.html#33068" class="Bound">c₁₋₋</a> <a id="33073" class="Symbol">:</a> <a id="33075" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="33083" class="Symbol">(λ</a> <a id="33086" href="Cubical.Foundations.HLevels.html#33086" class="Bound">j</a> <a id="33088" href="Cubical.Foundations.HLevels.html#33088" class="Bound">k</a> <a id="33090" class="Symbol">→</a> <a id="33092" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33094" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33097" href="Cubical.Foundations.HLevels.html#33086" class="Bound">j</a> <a id="33099" href="Cubical.Foundations.HLevels.html#33088" class="Bound">k</a><a id="33100" class="Symbol">)</a> <a id="33102" href="Cubical.Foundations.HLevels.html#32658" class="Bound">c₁₀₋</a> <a id="33107" href="Cubical.Foundations.HLevels.html#32701" class="Bound">c₁₁₋</a> <a id="33112" href="Cubical.Foundations.HLevels.html#32746" class="Bound">c₁₋₀</a> <a id="33117" href="Cubical.Foundations.HLevels.html#32789" class="Bound">c₁₋₁</a><a id="33121" class="Symbol">)</a>
  <a id="33125" class="Symbol">(</a><a id="33126" href="Cubical.Foundations.HLevels.html#33126" class="Bound">c₋₀₋</a> <a id="33131" class="Symbol">:</a> <a id="33133" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="33141" class="Symbol">(λ</a> <a id="33144" href="Cubical.Foundations.HLevels.html#33144" class="Bound">i</a> <a id="33146" href="Cubical.Foundations.HLevels.html#33146" class="Bound">k</a> <a id="33148" class="Symbol">→</a> <a id="33150" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33152" href="Cubical.Foundations.HLevels.html#33144" class="Bound">i</a> <a id="33154" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="33157" href="Cubical.Foundations.HLevels.html#33146" class="Bound">k</a><a id="33158" class="Symbol">)</a> <a id="33160" href="Cubical.Foundations.HLevels.html#32482" class="Bound">c₀₀₋</a> <a id="33165" href="Cubical.Foundations.HLevels.html#32658" class="Bound">c₁₀₋</a> <a id="33170" href="Cubical.Foundations.HLevels.html#32834" class="Bound">c₋₀₀</a> <a id="33175" href="Cubical.Foundations.HLevels.html#32877" class="Bound">c₋₀₁</a><a id="33179" class="Symbol">)</a>
  <a id="33183" class="Symbol">(</a><a id="33184" href="Cubical.Foundations.HLevels.html#33184" class="Bound">c₋₁₋</a> <a id="33189" class="Symbol">:</a> <a id="33191" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="33199" class="Symbol">(λ</a> <a id="33202" href="Cubical.Foundations.HLevels.html#33202" class="Bound">i</a> <a id="33204" href="Cubical.Foundations.HLevels.html#33204" class="Bound">k</a> <a id="33206" class="Symbol">→</a> <a id="33208" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33210" href="Cubical.Foundations.HLevels.html#33202" class="Bound">i</a> <a id="33212" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33215" href="Cubical.Foundations.HLevels.html#33204" class="Bound">k</a><a id="33216" class="Symbol">)</a> <a id="33218" href="Cubical.Foundations.HLevels.html#32525" class="Bound">c₀₁₋</a> <a id="33223" href="Cubical.Foundations.HLevels.html#32701" class="Bound">c₁₁₋</a> <a id="33228" href="Cubical.Foundations.HLevels.html#32922" class="Bound">c₋₁₀</a> <a id="33233" href="Cubical.Foundations.HLevels.html#32965" class="Bound">c₋₁₁</a><a id="33237" class="Symbol">)</a>
  <a id="33241" class="Symbol">(</a><a id="33242" href="Cubical.Foundations.HLevels.html#33242" class="Bound">c₋₋₀</a> <a id="33247" class="Symbol">:</a> <a id="33249" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="33257" class="Symbol">(λ</a> <a id="33260" href="Cubical.Foundations.HLevels.html#33260" class="Bound">i</a> <a id="33262" href="Cubical.Foundations.HLevels.html#33262" class="Bound">j</a> <a id="33264" class="Symbol">→</a> <a id="33266" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33268" href="Cubical.Foundations.HLevels.html#33260" class="Bound">i</a> <a id="33270" href="Cubical.Foundations.HLevels.html#33262" class="Bound">j</a> <a id="33272" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="33274" class="Symbol">)</a> <a id="33276" href="Cubical.Foundations.HLevels.html#32570" class="Bound">c₀₋₀</a> <a id="33281" href="Cubical.Foundations.HLevels.html#32746" class="Bound">c₁₋₀</a> <a id="33286" href="Cubical.Foundations.HLevels.html#32834" class="Bound">c₋₀₀</a> <a id="33291" href="Cubical.Foundations.HLevels.html#32922" class="Bound">c₋₁₀</a><a id="33295" class="Symbol">)</a>
  <a id="33299" class="Symbol">(</a><a id="33300" href="Cubical.Foundations.HLevels.html#33300" class="Bound">c₋₋₁</a> <a id="33305" class="Symbol">:</a> <a id="33307" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="33315" class="Symbol">(λ</a> <a id="33318" href="Cubical.Foundations.HLevels.html#33318" class="Bound">i</a> <a id="33320" href="Cubical.Foundations.HLevels.html#33320" class="Bound">j</a> <a id="33322" class="Symbol">→</a> <a id="33324" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33326" href="Cubical.Foundations.HLevels.html#33318" class="Bound">i</a> <a id="33328" href="Cubical.Foundations.HLevels.html#33320" class="Bound">j</a> <a id="33330" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="33332" class="Symbol">)</a> <a id="33334" href="Cubical.Foundations.HLevels.html#32613" class="Bound">c₀₋₁</a> <a id="33339" href="Cubical.Foundations.HLevels.html#32789" class="Bound">c₁₋₁</a> <a id="33344" href="Cubical.Foundations.HLevels.html#32877" class="Bound">c₋₀₁</a> <a id="33349" href="Cubical.Foundations.HLevels.html#32965" class="Bound">c₋₁₁</a><a id="33353" class="Symbol">)</a> <a id="33355" class="Keyword">where</a>

  <a id="33364" href="Cubical.Foundations.HLevels.html#33364" class="Function">CubeP</a> <a id="33370" class="Symbol">:</a> <a id="33372" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="33377" href="Cubical.Foundations.HLevels.html#32312" class="Bound">ℓ</a>
  <a id="33381" href="Cubical.Foundations.HLevels.html#33364" class="Function">CubeP</a> <a id="33387" class="Symbol">=</a> <a id="33389" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="33395" class="Symbol">(λ</a> <a id="33398" href="Cubical.Foundations.HLevels.html#33398" class="Bound">i</a> <a id="33400" class="Symbol">→</a> <a id="33402" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="33410" class="Symbol">(λ</a> <a id="33413" href="Cubical.Foundations.HLevels.html#33413" class="Bound">j</a> <a id="33415" href="Cubical.Foundations.HLevels.html#33415" class="Bound">k</a> <a id="33417" class="Symbol">→</a> <a id="33419" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33421" href="Cubical.Foundations.HLevels.html#33398" class="Bound">i</a> <a id="33423" href="Cubical.Foundations.HLevels.html#33413" class="Bound">j</a> <a id="33425" href="Cubical.Foundations.HLevels.html#33415" class="Bound">k</a><a id="33426" class="Symbol">)</a>
                      <a id="33450" class="Symbol">(</a><a id="33451" href="Cubical.Foundations.HLevels.html#33126" class="Bound">c₋₀₋</a> <a id="33456" href="Cubical.Foundations.HLevels.html#33398" class="Bound">i</a><a id="33457" class="Symbol">)</a> <a id="33459" class="Symbol">(</a><a id="33460" href="Cubical.Foundations.HLevels.html#33184" class="Bound">c₋₁₋</a> <a id="33465" href="Cubical.Foundations.HLevels.html#33398" class="Bound">i</a><a id="33466" class="Symbol">)</a>
                      <a id="33490" class="Symbol">(</a><a id="33491" href="Cubical.Foundations.HLevels.html#33242" class="Bound">c₋₋₀</a> <a id="33496" href="Cubical.Foundations.HLevels.html#33398" class="Bound">i</a><a id="33497" class="Symbol">)</a> <a id="33499" class="Symbol">(</a><a id="33500" href="Cubical.Foundations.HLevels.html#33300" class="Bound">c₋₋₁</a> <a id="33505" href="Cubical.Foundations.HLevels.html#33398" class="Bound">i</a><a id="33506" class="Symbol">))</a>
                 <a id="33526" href="Cubical.Foundations.HLevels.html#33010" class="Bound">c₀₋₋</a> <a id="33531" href="Cubical.Foundations.HLevels.html#33068" class="Bound">c₁₋₋</a>

  <a id="33539" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="33556" class="Symbol">:</a> <a id="33558" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="33569" class="Symbol">(</a><a id="33570" href="Cubical.Foundations.HLevels.html#32289" class="Bound">B</a> <a id="33572" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33575" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="33578" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="33580" class="Symbol">)</a> <a id="33582" class="Symbol">→</a> <a id="33584" href="Cubical.Foundations.HLevels.html#33364" class="Function">CubeP</a>
  <a id="33592" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="33609" href="Cubical.Foundations.HLevels.html#33609" class="Bound">grpd</a> <a id="33614" class="Symbol">=</a>
    <a id="33620" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="33637" class="Number">0</a> <a id="33639" class="Symbol">(</a><a id="33640" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="33657" class="Number">1</a> <a id="33659" class="Symbol">(</a><a id="33660" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="33677" class="Number">2</a> <a id="33679" href="Cubical.Foundations.HLevels.html#33609" class="Bound">grpd</a> <a id="33684" class="Symbol">_</a> <a id="33686" class="Symbol">_)</a> <a id="33689" class="Symbol">_</a> <a id="33691" class="Symbol">_)</a> <a id="33694" class="Symbol">_</a> <a id="33696" class="Symbol">_</a> <a id="33698" class="Symbol">.</a><a id="33699" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>


<a id="Π-contractDomIso"></a><a id="33705" href="Cubical.Foundations.HLevels.html#33705" class="Function">Π-contractDomIso</a> <a id="33722" class="Symbol">:</a> <a id="33724" class="Symbol">(</a><a id="33725" href="Cubical.Foundations.HLevels.html#33725" class="Bound">c</a> <a id="33727" class="Symbol">:</a> <a id="33729" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="33737" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="33738" class="Symbol">)</a> <a id="33740" class="Symbol">→</a> <a id="33742" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33746" class="Symbol">((</a><a id="33748" href="Cubical.Foundations.HLevels.html#33748" class="Bound">x</a> <a id="33750" class="Symbol">:</a> <a id="33752" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="33753" class="Symbol">)</a> <a id="33755" class="Symbol">→</a> <a id="33757" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="33759" href="Cubical.Foundations.HLevels.html#33748" class="Bound">x</a><a id="33760" class="Symbol">)</a> <a id="33762" class="Symbol">(</a><a id="33763" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="33765" class="Symbol">(</a><a id="33766" href="Cubical.Foundations.HLevels.html#33725" class="Bound">c</a> <a id="33768" class="Symbol">.</a><a id="33769" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="33772" class="Symbol">))</a>
<a id="33775" href="Cubical.Foundations.HLevels.html#33705" class="Function">Π-contractDomIso</a> <a id="33792" class="Symbol">{</a><a id="33793" class="Argument">B</a> <a id="33795" class="Symbol">=</a> <a id="33797" href="Cubical.Foundations.HLevels.html#33797" class="Bound">B</a><a id="33798" class="Symbol">}</a> <a id="33800" href="Cubical.Foundations.HLevels.html#33800" class="Bound">c</a> <a id="33802" class="Symbol">.</a><a id="33803" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="33807" href="Cubical.Foundations.HLevels.html#33807" class="Bound">f</a> <a id="33809" class="Symbol">=</a> <a id="33811" href="Cubical.Foundations.HLevels.html#33807" class="Bound">f</a> <a id="33813" class="Symbol">(</a><a id="33814" href="Cubical.Foundations.HLevels.html#33800" class="Bound">c</a> <a id="33816" class="Symbol">.</a><a id="33817" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="33820" class="Symbol">)</a>
<a id="33822" href="Cubical.Foundations.HLevels.html#33705" class="Function">Π-contractDomIso</a> <a id="33839" class="Symbol">{</a><a id="33840" class="Argument">B</a> <a id="33842" class="Symbol">=</a> <a id="33844" href="Cubical.Foundations.HLevels.html#33844" class="Bound">B</a><a id="33845" class="Symbol">}</a> <a id="33847" href="Cubical.Foundations.HLevels.html#33847" class="Bound">c</a> <a id="33849" class="Symbol">.</a><a id="33850" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="33854" href="Cubical.Foundations.HLevels.html#33854" class="Bound">b</a> <a id="33856" href="Cubical.Foundations.HLevels.html#33856" class="Bound">x</a> <a id="33858" class="Symbol">=</a> <a id="33860" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="33866" href="Cubical.Foundations.HLevels.html#33844" class="Bound">B</a> <a id="33868" class="Symbol">(</a><a id="33869" href="Cubical.Foundations.HLevels.html#33847" class="Bound">c</a> <a id="33871" class="Symbol">.</a><a id="33872" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="33876" href="Cubical.Foundations.HLevels.html#33856" class="Bound">x</a><a id="33877" class="Symbol">)</a> <a id="33879" href="Cubical.Foundations.HLevels.html#33854" class="Bound">b</a>
<a id="33881" href="Cubical.Foundations.HLevels.html#33705" class="Function">Π-contractDomIso</a> <a id="33898" class="Symbol">{</a><a id="33899" class="Argument">B</a> <a id="33901" class="Symbol">=</a> <a id="33903" href="Cubical.Foundations.HLevels.html#33903" class="Bound">B</a><a id="33904" class="Symbol">}</a> <a id="33906" href="Cubical.Foundations.HLevels.html#33906" class="Bound">c</a> <a id="33908" class="Symbol">.</a><a id="33909" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="33913" href="Cubical.Foundations.HLevels.html#33913" class="Bound">b</a> <a id="33915" href="Cubical.Foundations.HLevels.html#33915" class="Bound">i</a> <a id="33917" class="Symbol">=</a> <a id="33919" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="33926" class="Symbol">(λ</a> <a id="33929" href="Cubical.Foundations.HLevels.html#33929" class="Bound">j</a> <a id="33931" class="Symbol">→</a> <a id="33933" href="Cubical.Foundations.HLevels.html#33903" class="Bound">B</a> <a id="33935" class="Symbol">(</a><a id="33936" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="33949" class="Symbol">(</a><a id="33950" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="33965" href="Cubical.Foundations.HLevels.html#33906" class="Bound">c</a><a id="33966" class="Symbol">)</a> <a id="33968" class="Symbol">_</a> <a id="33970" class="Symbol">_</a> <a id="33972" class="Symbol">(</a><a id="33973" href="Cubical.Foundations.HLevels.html#33906" class="Bound">c</a> <a id="33975" class="Symbol">.</a><a id="33976" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="33980" class="Symbol">(</a><a id="33981" href="Cubical.Foundations.HLevels.html#33906" class="Bound">c</a> <a id="33983" class="Symbol">.</a><a id="33984" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="33987" class="Symbol">))</a> <a id="33990" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="33995" href="Cubical.Foundations.HLevels.html#33915" class="Bound">i</a> <a id="33997" href="Cubical.Foundations.HLevels.html#33929" class="Bound">j</a><a id="33998" class="Symbol">))</a> <a id="34001" href="Cubical.Foundations.HLevels.html#33915" class="Bound">i</a> <a id="34003" href="Cubical.Foundations.HLevels.html#33913" class="Bound">b</a>
<a id="34005" href="Cubical.Foundations.HLevels.html#33705" class="Function">Π-contractDomIso</a> <a id="34022" class="Symbol">{</a><a id="34023" class="Argument">B</a> <a id="34025" class="Symbol">=</a> <a id="34027" href="Cubical.Foundations.HLevels.html#34027" class="Bound">B</a><a id="34028" class="Symbol">}</a> <a id="34030" href="Cubical.Foundations.HLevels.html#34030" class="Bound">c</a> <a id="34032" class="Symbol">.</a><a id="34033" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="34037" href="Cubical.Foundations.HLevels.html#34037" class="Bound">f</a> <a id="34039" class="Symbol">=</a> <a id="34041" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="34048" class="Symbol">λ</a> <a id="34050" href="Cubical.Foundations.HLevels.html#34050" class="Bound">x</a> <a id="34052" class="Symbol">→</a> <a id="34054" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="34064" class="Symbol">(</a><a id="34065" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="34070" href="Cubical.Foundations.HLevels.html#34037" class="Bound">f</a> <a id="34072" class="Symbol">(</a><a id="34073" href="Cubical.Foundations.HLevels.html#34030" class="Bound">c</a> <a id="34075" class="Symbol">.</a><a id="34076" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="34080" href="Cubical.Foundations.HLevels.html#34050" class="Bound">x</a><a id="34081" class="Symbol">))</a>

<a id="Π-contractDom"></a><a id="34085" href="Cubical.Foundations.HLevels.html#34085" class="Function">Π-contractDom</a> <a id="34099" class="Symbol">:</a> <a id="34101" class="Symbol">(</a><a id="34102" href="Cubical.Foundations.HLevels.html#34102" class="Bound">c</a> <a id="34104" class="Symbol">:</a> <a id="34106" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="34114" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="34115" class="Symbol">)</a> <a id="34117" class="Symbol">→</a> <a id="34119" class="Symbol">((</a><a id="34121" href="Cubical.Foundations.HLevels.html#34121" class="Bound">x</a> <a id="34123" class="Symbol">:</a> <a id="34125" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="34126" class="Symbol">)</a> <a id="34128" class="Symbol">→</a> <a id="34130" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="34132" href="Cubical.Foundations.HLevels.html#34121" class="Bound">x</a><a id="34133" class="Symbol">)</a> <a id="34135" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="34137" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="34139" class="Symbol">(</a><a id="34140" href="Cubical.Foundations.HLevels.html#34102" class="Bound">c</a> <a id="34142" class="Symbol">.</a><a id="34143" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="34146" class="Symbol">)</a>
<a id="34148" href="Cubical.Foundations.HLevels.html#34085" class="Function">Π-contractDom</a> <a id="34162" href="Cubical.Foundations.HLevels.html#34162" class="Bound">c</a> <a id="34164" class="Symbol">=</a> <a id="34166" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="34177" class="Symbol">(</a><a id="34178" href="Cubical.Foundations.HLevels.html#33705" class="Function">Π-contractDomIso</a> <a id="34195" href="Cubical.Foundations.HLevels.html#34162" class="Bound">c</a><a id="34196" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Interpolate.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Interpolate</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Foundations.Interpolate.html" class="Module">Cubical.Foundations.Interpolate</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="89" class="Comment">-- An &quot;interpolation&quot; operator on the De Morgan interval. Interpolates</a>
<a id="160" class="Comment">-- along t from i to j (see first two properties below.)</a>
<a id="interpolateI"></a><a id="217" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="230" class="Symbol">:</a> <a id="232" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="234" class="Symbol">→</a> <a id="236" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="238" class="Symbol">→</a> <a id="240" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="242" class="Symbol">→</a> <a id="244" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
<a id="246" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="259" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="261" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a> <a id="263" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a> <a id="265" class="Symbol">=</a> <a id="267" class="Symbol">(</a><a id="268" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="270" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="272" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="274" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a><a id="275" class="Symbol">)</a> <a id="277" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="279" class="Symbol">(</a><a id="280" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="282" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="284" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a><a id="285" class="Symbol">)</a> <a id="287" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="289" class="Symbol">(</a><a id="290" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a> <a id="292" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="294" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a><a id="295" class="Symbol">)</a>

<a id="298" class="Comment">-- I believe this is the simplest De Morgan function on three</a>
<a id="360" class="Comment">-- variables which satisfies all (or even most) of the nice properties</a>
<a id="431" class="Comment">-- below.</a>

<a id="442" class="Keyword">module</a> <a id="449" href="Cubical.Foundations.Interpolate.html#449" class="Module">_</a>
  <a id="453" class="Symbol">{</a><a id="454" href="Cubical.Foundations.Interpolate.html#454" class="Bound">A</a> <a id="456" class="Symbol">:</a> <a id="458" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="462" class="Symbol">}</a> <a id="464" class="Symbol">{</a><a id="465" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="471" class="Symbol">→</a> <a id="473" href="Cubical.Foundations.Interpolate.html#454" class="Bound">A</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">{</a><a id="477" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="479" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="481" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="483" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="485" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="490" class="Symbol">}</a>
  <a id="494" class="Keyword">where</a>
  <a id="502" href="Cubical.Foundations.Interpolate.html#502" class="Function">_</a> <a id="504" class="Symbol">:</a> <a id="506" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="508" class="Symbol">(</a><a id="509" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="522" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="525" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="527" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="528" class="Symbol">)</a> <a id="530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="532" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="534" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a>
  <a id="538" class="Symbol">_</a> <a id="540" class="Symbol">=</a> <a id="542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="550" href="Cubical.Foundations.Interpolate.html#550" class="Function">_</a> <a id="552" class="Symbol">:</a> <a id="554" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="570" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="573" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="575" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="576" class="Symbol">)</a> <a id="578" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="580" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="582" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a>
  <a id="586" class="Symbol">_</a> <a id="588" class="Symbol">=</a> <a id="590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="598" href="Cubical.Foundations.Interpolate.html#598" class="Function">_</a> <a id="600" class="Symbol">:</a> <a id="602" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="618" class="Symbol">(</a><a id="619" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="621" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a><a id="622" class="Symbol">)</a> <a id="624" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="626" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a><a id="627" class="Symbol">)</a> <a id="629" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="631" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="633" class="Symbol">(</a><a id="634" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="647" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="649" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="651" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="652" class="Symbol">)</a>
  <a id="656" class="Symbol">_</a> <a id="658" class="Symbol">=</a> <a id="660" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="668" href="Cubical.Foundations.Interpolate.html#668" class="Function">_</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="688" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="690" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="693" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="695" class="Symbol">)</a> <a id="697" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="699" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="701" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a>
  <a id="705" class="Symbol">_</a> <a id="707" class="Symbol">=</a> <a id="709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="717" href="Cubical.Foundations.Interpolate.html#717" class="Function">_</a> <a id="719" class="Symbol">:</a> <a id="721" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="737" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="739" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="742" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="744" class="Symbol">)</a> <a id="746" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="748" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="750" class="Symbol">(</a><a id="751" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="753" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a><a id="754" class="Symbol">)</a>
  <a id="758" class="Symbol">_</a> <a id="760" class="Symbol">=</a> <a id="762" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="770" href="Cubical.Foundations.Interpolate.html#770" class="Function">_</a> <a id="772" class="Symbol">:</a> <a id="774" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="776" class="Symbol">(</a><a id="777" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="790" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="792" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="794" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="795" class="Symbol">)</a> <a id="797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="799" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="801" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a>
  <a id="805" class="Symbol">_</a> <a id="807" class="Symbol">=</a> <a id="809" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="817" href="Cubical.Foundations.Interpolate.html#817" class="Function">_</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="837" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="853" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="855" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="857" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a><a id="858" class="Symbol">)</a> <a id="860" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="861" class="Symbol">)</a> <a id="863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="865" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="881" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="883" class="Symbol">(</a><a id="884" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="897" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="899" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="901" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="902" class="Symbol">)</a> <a id="904" class="Symbol">(</a><a id="905" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="918" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="920" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="922" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="923" class="Symbol">))</a>
  <a id="928" class="Symbol">_</a> <a id="930" class="Symbol">=</a> <a id="932" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="940" href="Cubical.Foundations.Interpolate.html#940" class="Function">_</a> <a id="942" class="Symbol">:</a> <a id="944" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="946" class="Symbol">(</a><a id="947" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="960" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="962" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="978" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="980" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="982" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="983" class="Symbol">))</a> <a id="986" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="988" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="990" class="Symbol">(</a><a id="991" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1004" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1020" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1022" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1024" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1041" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1043" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1045" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="1046" class="Symbol">))</a>
  <a id="1051" class="Symbol">_</a> <a id="1053" class="Symbol">=</a> <a id="1055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1063" href="Cubical.Foundations.Interpolate.html#1063" class="Function">_</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1083" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1085" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1088" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1089" class="Symbol">)</a> <a id="1091" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1093" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1098" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1100" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1101" class="Symbol">)</a>
  <a id="1105" class="Symbol">_</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1117" href="Cubical.Foundations.Interpolate.html#1117" class="Function">_</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1137" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1139" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1142" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1143" class="Symbol">)</a> <a id="1145" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1147" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1152" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1154" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1156" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1157" class="Symbol">)</a>
  <a id="1161" class="Symbol">_</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1173" href="Cubical.Foundations.Interpolate.html#1173" class="Function">_</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1193" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1195" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1197" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1199" class="Symbol">)</a> <a id="1201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1203" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1208" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1210" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1212" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1213" class="Symbol">)</a>
  <a id="1217" class="Symbol">_</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1229" href="Cubical.Foundations.Interpolate.html#1229" class="Function">_</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1249" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1251" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1253" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1255" class="Symbol">)</a> <a id="1257" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1259" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1264" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1266" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1267" class="Symbol">)</a>
  <a id="1271" class="Symbol">_</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Isomorphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Isomorphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Theory about isomorphisms

- Definitions of [section] and [retract]
- Definition of isomorphisms ([Iso])
- Any isomorphism is an equivalence ([isoToEquiv])

-}</a>
<a id="165" class="Keyword">module</a> <a id="172" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="204" class="Keyword">where</a>

<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a>

<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a>

<a id="412" class="Keyword">private</a>
  <a id="422" class="Keyword">variable</a>
    <a id="435" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a> <a id="437" href="Cubical.Foundations.Isomorphism.html#437" class="Generalizable">ℓ&#39;</a> <a id="440" class="Symbol">:</a> <a id="442" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="452" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="454" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="456" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a> <a id="458" class="Symbol">:</a> <a id="460" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="465" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a>

<a id="468" class="Comment">-- Section and retract</a>
<a id="491" class="Keyword">module</a> <a id="498" href="Cubical.Foundations.Isomorphism.html#498" class="Module">_</a> <a id="500" class="Symbol">{</a><a id="501" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a> <a id="503" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a><a id="505" class="Symbol">}</a> <a id="507" class="Symbol">{</a><a id="508" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="510" class="Symbol">:</a> <a id="512" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="517" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">{</a><a id="521" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="530" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a><a id="532" class="Symbol">}</a> <a id="534" class="Keyword">where</a>
  <a id="542" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="550" class="Symbol">:</a> <a id="552" class="Symbol">(</a><a id="553" href="Cubical.Foundations.Isomorphism.html#553" class="Bound">f</a> <a id="555" class="Symbol">:</a> <a id="557" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a><a id="562" class="Symbol">)</a> <a id="564" class="Symbol">→</a> <a id="566" class="Symbol">(</a><a id="567" href="Cubical.Foundations.Isomorphism.html#567" class="Bound">g</a> <a id="569" class="Symbol">:</a> <a id="571" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="573" class="Symbol">→</a> <a id="575" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a><a id="576" class="Symbol">)</a> <a id="578" class="Symbol">→</a> <a id="580" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="585" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a>
  <a id="590" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="598" href="Cubical.Foundations.Isomorphism.html#598" class="Bound">f</a> <a id="600" href="Cubical.Foundations.Isomorphism.html#600" class="Bound">g</a> <a id="602" class="Symbol">=</a> <a id="604" class="Symbol">∀</a> <a id="606" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a> <a id="608" class="Symbol">→</a> <a id="610" href="Cubical.Foundations.Isomorphism.html#598" class="Bound">f</a> <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Foundations.Isomorphism.html#600" class="Bound">g</a> <a id="615" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a><a id="616" class="Symbol">)</a> <a id="618" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="620" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a>

  <a id="625" class="Comment">-- NB: `g` is the retraction!</a>
  <a id="657" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="665" class="Symbol">:</a> <a id="667" class="Symbol">(</a><a id="668" href="Cubical.Foundations.Isomorphism.html#668" class="Bound">f</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="674" class="Symbol">→</a> <a id="676" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a><a id="677" class="Symbol">)</a> <a id="679" class="Symbol">→</a> <a id="681" class="Symbol">(</a><a id="682" href="Cubical.Foundations.Isomorphism.html#682" class="Bound">g</a> <a id="684" class="Symbol">:</a> <a id="686" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="688" class="Symbol">→</a> <a id="690" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a><a id="691" class="Symbol">)</a> <a id="693" class="Symbol">→</a> <a id="695" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="700" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a>
  <a id="704" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="712" href="Cubical.Foundations.Isomorphism.html#712" class="Bound">f</a> <a id="714" href="Cubical.Foundations.Isomorphism.html#714" class="Bound">g</a> <a id="716" class="Symbol">=</a> <a id="718" class="Symbol">∀</a> <a id="720" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Foundations.Isomorphism.html#714" class="Bound">g</a> <a id="726" class="Symbol">(</a><a id="727" href="Cubical.Foundations.Isomorphism.html#712" class="Bound">f</a> <a id="729" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a><a id="730" class="Symbol">)</a> <a id="732" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="734" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a>

<a id="737" class="Keyword">record</a> <a id="Iso"></a><a id="744" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="748" class="Symbol">{</a><a id="749" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a> <a id="751" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="753" class="Symbol">}</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="765" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a> <a id="771" class="Symbol">:</a> <a id="773" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="778" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">:</a> <a id="784" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="789" class="Symbol">(</a><a id="790" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="796" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a> <a id="798" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="800" class="Symbol">)</a> <a id="802" class="Keyword">where</a>
  <a id="810" class="Keyword">no-eta-equality</a>
  <a id="828" class="Keyword">constructor</a> <a id="iso"></a><a id="840" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
  <a id="846" class="Keyword">field</a>
    <a id="Iso.fun"></a><a id="856" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="860" class="Symbol">:</a> <a id="862" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a>
    <a id="Iso.inv"></a><a id="872" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="876" class="Symbol">:</a> <a id="878" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a> <a id="880" class="Symbol">→</a> <a id="882" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a>
    <a id="Iso.sec"></a><a id="888" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="892" class="Symbol">:</a> <a id="894" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="902" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="906" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>
    <a id="Iso.ret"></a><a id="914" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="918" class="Symbol">:</a> <a id="920" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="928" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="932" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>

<a id="isIso"></a><a id="937" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="948" class="Symbol">→</a> <a id="950" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="960" class="Symbol">_</a>
<a id="962" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">A</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Foundations.Isomorphism.html#973" class="Bound">A</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">{</a><a id="977" class="Argument">B</a> <a id="979" class="Symbol">=</a> <a id="981" href="Cubical.Foundations.Isomorphism.html#981" class="Bound">B</a><a id="982" class="Symbol">}</a> <a id="984" href="Cubical.Foundations.Isomorphism.html#984" class="Bound">f</a> <a id="986" class="Symbol">=</a> <a id="988" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="991" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">g</a> <a id="993" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Foundations.Isomorphism.html#981" class="Bound">B</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Cubical.Foundations.Isomorphism.html#973" class="Bound">A</a><a id="1001" class="Symbol">)</a> <a id="1003" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1005" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1008" href="Cubical.Foundations.Isomorphism.html#1008" class="Bound">_</a> <a id="1010" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1012" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="1020" href="Cubical.Foundations.Isomorphism.html#984" class="Bound">f</a> <a id="1022" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">g</a> <a id="1024" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1026" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="1034" href="Cubical.Foundations.Isomorphism.html#984" class="Bound">f</a> <a id="1036" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">g</a>

<a id="isoFunInjective"></a><a id="1039" href="Cubical.Foundations.Isomorphism.html#1039" class="Function">isoFunInjective</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Cubical.Foundations.Isomorphism.html#1058" class="Bound">f</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1066" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1068" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Symbol">→</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.Foundations.Isomorphism.html#1074" class="Bound">x</a> <a id="1076" href="Cubical.Foundations.Isomorphism.html#1076" class="Bound">y</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1093" href="Cubical.Foundations.Isomorphism.html#1058" class="Bound">f</a> <a id="1095" href="Cubical.Foundations.Isomorphism.html#1074" class="Bound">x</a> <a id="1097" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1099" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1107" href="Cubical.Foundations.Isomorphism.html#1058" class="Bound">f</a> <a id="1109" href="Cubical.Foundations.Isomorphism.html#1076" class="Bound">y</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Cubical.Foundations.Isomorphism.html#1074" class="Bound">x</a> <a id="1115" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1117" href="Cubical.Foundations.Isomorphism.html#1076" class="Bound">y</a>
<a id="1119" href="Cubical.Foundations.Isomorphism.html#1039" class="Function">isoFunInjective</a> <a id="1135" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a> <a id="1137" href="Cubical.Foundations.Isomorphism.html#1137" class="Bound">x</a> <a id="1139" href="Cubical.Foundations.Isomorphism.html#1139" class="Bound">y</a> <a id="1141" href="Cubical.Foundations.Isomorphism.html#1141" class="Bound">h</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1158" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a> <a id="1160" href="Cubical.Foundations.Isomorphism.html#1137" class="Bound">x</a><a id="1161" class="Symbol">)</a> <a id="1163" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1166" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1180" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a><a id="1181" class="Symbol">)</a> <a id="1183" href="Cubical.Foundations.Isomorphism.html#1141" class="Bound">h</a> <a id="1185" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1188" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1196" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a> <a id="1198" href="Cubical.Foundations.Isomorphism.html#1139" class="Bound">y</a>

<a id="isoInvInjective"></a><a id="1201" href="Cubical.Foundations.Isomorphism.html#1201" class="Function">isoInvInjective</a> <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Isomorphism.html#1220" class="Bound">f</a> <a id="1222" class="Symbol">:</a> <a id="1224" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1228" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1230" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">→</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Foundations.Isomorphism.html#1236" class="Bound">x</a> <a id="1238" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">y</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1255" href="Cubical.Foundations.Isomorphism.html#1220" class="Bound">f</a> <a id="1257" href="Cubical.Foundations.Isomorphism.html#1236" class="Bound">x</a> <a id="1259" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1261" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1269" href="Cubical.Foundations.Isomorphism.html#1220" class="Bound">f</a> <a id="1271" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">y</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Foundations.Isomorphism.html#1236" class="Bound">x</a> <a id="1277" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1279" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">y</a>
<a id="1281" href="Cubical.Foundations.Isomorphism.html#1201" class="Function">isoInvInjective</a> <a id="1297" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a> <a id="1299" href="Cubical.Foundations.Isomorphism.html#1299" class="Bound">x</a> <a id="1301" href="Cubical.Foundations.Isomorphism.html#1301" class="Bound">y</a> <a id="1303" href="Cubical.Foundations.Isomorphism.html#1303" class="Bound">h</a> <a id="1305" class="Symbol">=</a> <a id="1307" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1320" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a> <a id="1322" href="Cubical.Foundations.Isomorphism.html#1299" class="Bound">x</a><a id="1323" class="Symbol">)</a> <a id="1325" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1342" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a><a id="1343" class="Symbol">)</a> <a id="1345" href="Cubical.Foundations.Isomorphism.html#1303" class="Bound">h</a> <a id="1347" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1350" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1358" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a> <a id="1360" href="Cubical.Foundations.Isomorphism.html#1301" class="Bound">y</a>

<a id="1363" class="Comment">-- Any iso is an equivalence</a>
<a id="1392" class="Keyword">module</a> <a id="1399" href="Cubical.Foundations.Isomorphism.html#1399" class="Module">_</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Cubical.Foundations.Isomorphism.html#1402" class="Bound">i</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1410" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1412" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Keyword">where</a>
  <a id="1423" class="Keyword">open</a> <a id="1428" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="1432" href="Cubical.Foundations.Isomorphism.html#1402" class="Bound">i</a> <a id="1434" class="Keyword">renaming</a> <a id="1443" class="Symbol">(</a> <a id="1445" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1449" class="Symbol">to</a> <a id="1452" class="Field">f</a>
                      <a id="1476" class="Symbol">;</a> <a id="1478" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1482" class="Symbol">to</a> <a id="1485" class="Field">g</a>
                      <a id="1509" class="Symbol">;</a> <a id="1511" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1515" class="Symbol">to</a> <a id="1518" class="Field">s</a>
                      <a id="1542" class="Symbol">;</a> <a id="1544" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1548" class="Symbol">to</a> <a id="1551" class="Field">t</a><a id="1552" class="Symbol">)</a>

  <a id="1557" class="Keyword">private</a>
    <a id="1569" class="Keyword">module</a> <a id="1576" href="Cubical.Foundations.Isomorphism.html#1576" class="Module">_</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="1581" class="Symbol">:</a> <a id="1583" href="Cubical.Foundations.Isomorphism.html#1412" class="Bound">B</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="1590" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a> <a id="1602" class="Symbol">:</a> <a id="1604" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="1606" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="1609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1611" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="1622" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="1625" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1627" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Keyword">where</a>
      <a id="1642" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="1666" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="1672" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1682" class="Symbol">(λ</a> <a id="1685" href="Cubical.Foundations.Isomorphism.html#1685" class="Bound">k</a> <a id="1687" class="Symbol">→</a> <a id="1689" class="Symbol">λ</a> <a id="1691" class="Symbol">{</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1700" class="Symbol">)</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">t</a> <a id="1706" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="1709" href="Cubical.Foundations.Isomorphism.html#1685" class="Bound">k</a>
                               <a id="1742" class="Symbol">;</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1757" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="1759" class="Symbol">})</a>
                      <a id="1784" class="Symbol">(</a><a id="1785" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1799" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a><a id="1800" class="Symbol">))))</a>

      <a id="1812" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="1836" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="1842" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="1852" class="Symbol">(λ</a> <a id="1855" href="Cubical.Foundations.Isomorphism.html#1855" class="Bound">k</a> <a id="1857" class="Symbol">→</a> <a id="1859" class="Symbol">λ</a> <a id="1861" class="Symbol">{</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">t</a> <a id="1876" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="1879" href="Cubical.Foundations.Isomorphism.html#1855" class="Bound">k</a>
                               <a id="1912" class="Symbol">;</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1927" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="1929" class="Symbol">})</a>
                      <a id="1954" class="Symbol">(</a><a id="1955" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1969" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a><a id="1970" class="Symbol">))))</a>

      <a id="1982" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="2006" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2012" href="Cubical.Foundations.Isomorphism.html#2012" class="Bound">i</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="2022" class="Symbol">(λ</a> <a id="2025" href="Cubical.Foundations.Isomorphism.html#2025" class="Bound">k</a> <a id="2027" class="Symbol">→</a> <a id="2029" class="Symbol">λ</a> <a id="2031" class="Symbol">{</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.Foundations.Isomorphism.html#2012" class="Bound">i</a> <a id="2036" class="Symbol">=</a> <a id="2038" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2040" class="Symbol">)</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="2050" href="Cubical.Foundations.Isomorphism.html#2025" class="Bound">k</a> <a id="2052" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
                               <a id="2086" class="Symbol">;</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Cubical.Foundations.Isomorphism.html#2012" class="Bound">i</a> <a id="2091" class="Symbol">=</a> <a id="2093" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="2105" href="Cubical.Foundations.Isomorphism.html#2025" class="Bound">k</a> <a id="2107" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2110" class="Symbol">})</a>
                      <a id="2135" class="Symbol">(</a><a id="2136" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="2143" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a><a id="2144" class="Symbol">))</a>

      <a id="2154" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="2161" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2163" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a>
      <a id="2172" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2174" href="Cubical.Foundations.Isomorphism.html#2174" class="Bound">i</a> <a id="2176" class="Symbol">=</a> <a id="2178" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2184" href="Cubical.Foundations.Isomorphism.html#2174" class="Bound">i</a> <a id="2186" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>

      <a id="2196" href="Cubical.Foundations.Isomorphism.html#2196" class="Function">sq</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="2217" href="Cubical.Foundations.Isomorphism.html#2196" class="Function">sq</a> <a id="2220" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2222" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2224" class="Symbol">=</a> <a id="2226" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2232" class="Symbol">(λ</a> <a id="2235" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a> <a id="2237" class="Symbol">→</a> <a id="2239" class="Symbol">λ</a> <a id="2241" class="Symbol">{</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2246" class="Symbol">=</a> <a id="2248" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="2260" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2265" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a><a id="2266" class="Symbol">)</a>
                              <a id="2298" class="Symbol">;</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2303" class="Symbol">=</a> <a id="2305" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">→</a> <a id="2311" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="2317" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2322" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a><a id="2323" class="Symbol">)</a>
                              <a id="2355" class="Symbol">;</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">→</a> <a id="2368" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">t</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2377" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2379" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2386" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a><a id="2387" class="Symbol">)</a>
                              <a id="2419" class="Symbol">;</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="2434" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="2436" class="Symbol">})</a>
                     <a id="2460" class="Symbol">(</a><a id="2461" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2467" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2469" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a><a id="2470" class="Symbol">)</a>

      <a id="2479" href="Cubical.Foundations.Isomorphism.html#2479" class="Function">sq1</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Cubical.Foundations.Isomorphism.html#1412" class="Bound">B</a>
      <a id="2501" href="Cubical.Foundations.Isomorphism.html#2479" class="Function">sq1</a> <a id="2505" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2507" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a> <a id="2509" class="Symbol">=</a> <a id="2511" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="2517" class="Symbol">(λ</a> <a id="2520" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a> <a id="2522" class="Symbol">→</a> <a id="2524" class="Symbol">λ</a> <a id="2526" class="Symbol">{</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2548" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a><a id="2549" class="Symbol">))</a> <a id="2552" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a>
                               <a id="2585" class="Symbol">;</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2590" class="Symbol">=</a> <a id="2592" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2607" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a><a id="2608" class="Symbol">))</a> <a id="2611" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a>
                               <a id="2644" class="Symbol">;</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2653" class="Symbol">)</a> <a id="2655" class="Symbol">→</a> <a id="2657" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2665" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a><a id="2666" class="Symbol">))</a> <a id="2669" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a>
                               <a id="2702" class="Symbol">;</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a> <a id="2707" class="Symbol">=</a> <a id="2709" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2717" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="2719" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a> <a id="2721" class="Symbol">})</a>
                      <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Foundations.Isomorphism.html#2196" class="Function">sq</a> <a id="2753" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2755" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a><a id="2756" class="Symbol">))</a>

      <a id="2766" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="2773" class="Symbol">:</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="2779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2781" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a><a id="2783" class="Symbol">)</a> <a id="2785" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="2791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2793" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a><a id="2795" class="Symbol">)</a>
      <a id="2803" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="2810" href="Cubical.Foundations.Isomorphism.html#2810" class="Bound">i</a> <a id="2812" class="Symbol">.</a><a id="2813" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2821" href="Cubical.Foundations.Isomorphism.html#2810" class="Bound">i</a>
      <a id="2829" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="2836" href="Cubical.Foundations.Isomorphism.html#2836" class="Bound">i</a> <a id="2838" class="Symbol">.</a><a id="2839" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2843" class="Symbol">=</a> <a id="2845" class="Symbol">λ</a> <a id="2847" href="Cubical.Foundations.Isomorphism.html#2847" class="Bound">j</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="Cubical.Foundations.Isomorphism.html#2479" class="Function">sq1</a> <a id="2855" href="Cubical.Foundations.Isomorphism.html#2836" class="Bound">i</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2860" href="Cubical.Foundations.Isomorphism.html#2847" class="Bound">j</a><a id="2861" class="Symbol">)</a>

  <a id="2866" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="2889" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a>
  <a id="2893" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2906" class="Symbol">.</a><a id="2907" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2919" href="Cubical.Foundations.Isomorphism.html#2919" class="Bound">y</a> <a id="2921" class="Symbol">.</a><a id="2922" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2926" class="Symbol">.</a><a id="2927" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="2935" href="Cubical.Foundations.Isomorphism.html#2919" class="Bound">y</a>
  <a id="2939" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2952" class="Symbol">.</a><a id="2953" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2965" href="Cubical.Foundations.Isomorphism.html#2965" class="Bound">y</a> <a id="2967" class="Symbol">.</a><a id="2968" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2972" class="Symbol">.</a><a id="2973" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2977" class="Symbol">=</a> <a id="2979" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2981" href="Cubical.Foundations.Isomorphism.html#2965" class="Bound">y</a>
  <a id="2985" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2998" class="Symbol">.</a><a id="2999" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3011" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a> <a id="3013" class="Symbol">.</a><a id="3014" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3018" href="Cubical.Foundations.Isomorphism.html#3018" class="Bound">z</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="3029" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="3034" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a><a id="3035" class="Symbol">)</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3042" href="Cubical.Foundations.Isomorphism.html#3018" class="Bound">z</a><a id="3043" class="Symbol">)</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="3048" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a><a id="3049" class="Symbol">)</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3056" href="Cubical.Foundations.Isomorphism.html#3018" class="Bound">z</a><a id="3057" class="Symbol">)</a>


<a id="isoToEquiv"></a><a id="3061" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3078" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3080" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3082" class="Symbol">→</a> <a id="3084" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3086" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3088" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3090" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3101" href="Cubical.Foundations.Isomorphism.html#3101" class="Bound">i</a> <a id="3103" class="Symbol">.</a><a id="3104" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Cubical.Foundations.Isomorphism.html#3101" class="Bound">i</a> <a id="3112" class="Symbol">.</a><a id="3113" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a>
<a id="3121" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3132" href="Cubical.Foundations.Isomorphism.html#3132" class="Bound">i</a> <a id="3134" class="Symbol">.</a><a id="3135" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3154" href="Cubical.Foundations.Isomorphism.html#3132" class="Bound">i</a>

<a id="IsoToIsIso"></a><a id="3157" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3168" class="Symbol">:</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Foundations.Isomorphism.html#3171" class="Bound">f</a> <a id="3173" class="Symbol">:</a> <a id="3175" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3179" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3181" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3182" class="Symbol">)</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Cubical.Foundations.Isomorphism.html#3171" class="Bound">f</a> <a id="3195" class="Symbol">.</a><a id="3196" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="3203" class="Symbol">)</a>
<a id="3205" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3216" href="Cubical.Foundations.Isomorphism.html#3216" class="Bound">f</a> <a id="3218" class="Symbol">.</a><a id="3219" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Cubical.Foundations.Isomorphism.html#3216" class="Bound">f</a> <a id="3227" class="Symbol">.</a><a id="3228" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
<a id="3236" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3247" href="Cubical.Foundations.Isomorphism.html#3247" class="Bound">f</a> <a id="3249" class="Symbol">.</a><a id="3250" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3254" class="Symbol">.</a><a id="3255" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3259" class="Symbol">=</a> <a id="3261" href="Cubical.Foundations.Isomorphism.html#3247" class="Bound">f</a> <a id="3263" class="Symbol">.</a><a id="3264" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a>
<a id="3272" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3283" href="Cubical.Foundations.Isomorphism.html#3283" class="Bound">f</a> <a id="3285" class="Symbol">.</a><a id="3286" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3290" class="Symbol">.</a><a id="3291" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3295" class="Symbol">=</a> <a id="3297" href="Cubical.Foundations.Isomorphism.html#3283" class="Bound">f</a> <a id="3299" class="Symbol">.</a><a id="3300" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>

<a id="isIsoToIso"></a><a id="3309" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3320" class="Symbol">:</a> <a id="3322" class="Symbol">{</a><a id="3323" href="Cubical.Foundations.Isomorphism.html#3323" class="Bound">f</a> <a id="3325" class="Symbol">:</a> <a id="3327" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3332" class="Symbol">}</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="3342" href="Cubical.Foundations.Isomorphism.html#3323" class="Bound">f</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3350" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3352" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3354" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3365" class="Symbol">{</a><a id="3366" class="Argument">f</a> <a id="3368" class="Symbol">=</a> <a id="3370" href="Cubical.Foundations.Isomorphism.html#3370" class="Bound">f</a><a id="3371" class="Symbol">}</a> <a id="3373" href="Cubical.Foundations.Isomorphism.html#3373" class="Bound">fIsIso</a> <a id="3380" class="Symbol">.</a><a id="3381" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3389" class="Symbol">=</a> <a id="3391" href="Cubical.Foundations.Isomorphism.html#3370" class="Bound">f</a>
<a id="3393" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3404" href="Cubical.Foundations.Isomorphism.html#3404" class="Bound">fIsIso</a> <a id="3411" class="Symbol">.</a><a id="3412" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Cubical.Foundations.Isomorphism.html#3404" class="Bound">fIsIso</a> <a id="3429" class="Symbol">.</a><a id="3430" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3434" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3445" href="Cubical.Foundations.Isomorphism.html#3445" class="Bound">fIsIso</a> <a id="3452" class="Symbol">.</a><a id="3453" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Cubical.Foundations.Isomorphism.html#3445" class="Bound">fIsIso</a> <a id="3470" class="Symbol">.</a><a id="3471" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3475" class="Symbol">.</a><a id="3476" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="3480" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3491" href="Cubical.Foundations.Isomorphism.html#3491" class="Bound">fIsIso</a> <a id="3498" class="Symbol">.</a><a id="3499" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3507" class="Symbol">=</a> <a id="3509" href="Cubical.Foundations.Isomorphism.html#3491" class="Bound">fIsIso</a> <a id="3516" class="Symbol">.</a><a id="3517" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3521" class="Symbol">.</a><a id="3522" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isIsoToIsEquiv"></a><a id="3527" href="Cubical.Foundations.Isomorphism.html#3527" class="Function">isIsoToIsEquiv</a> <a id="3542" class="Symbol">:</a> <a id="3544" class="Symbol">{</a><a id="3545" href="Cubical.Foundations.Isomorphism.html#3545" class="Bound">f</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3554" class="Symbol">}</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="3564" href="Cubical.Foundations.Isomorphism.html#3545" class="Bound">f</a> <a id="3566" class="Symbol">→</a> <a id="3568" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="3576" href="Cubical.Foundations.Isomorphism.html#3545" class="Bound">f</a>
<a id="3578" href="Cubical.Foundations.Isomorphism.html#3527" class="Function">isIsoToIsEquiv</a> <a id="3593" href="Cubical.Foundations.Isomorphism.html#3593" class="Bound">fIsIso</a> <a id="3600" class="Symbol">=</a> <a id="3602" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3627" href="Cubical.Foundations.Isomorphism.html#3593" class="Bound">fIsIso</a><a id="3633" class="Symbol">)</a>

<a id="isoToPath"></a><a id="3636" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3646" class="Symbol">:</a> <a id="3648" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3652" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3654" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3662" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3664" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3674" class="Symbol">{</a><a id="3675" class="Argument">A</a> <a id="3677" class="Symbol">=</a> <a id="3679" href="Cubical.Foundations.Isomorphism.html#3679" class="Bound">A</a><a id="3680" class="Symbol">}</a> <a id="3682" class="Symbol">{</a><a id="3683" class="Argument">B</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a><a id="3688" class="Symbol">}</a> <a id="3690" href="Cubical.Foundations.Isomorphism.html#3690" class="Bound">f</a> <a id="3692" href="Cubical.Foundations.Isomorphism.html#3692" class="Bound">i</a> <a id="3694" class="Symbol">=</a>
  <a id="3698" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3703" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a> <a id="3705" class="Symbol">(λ</a> <a id="3708" class="Symbol">{</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Foundations.Isomorphism.html#3692" class="Bound">i</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">→</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.Foundations.Isomorphism.html#3679" class="Bound">A</a> <a id="3724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3726" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3737" href="Cubical.Foundations.Isomorphism.html#3690" class="Bound">f</a><a id="3738" class="Symbol">)</a>
            <a id="3752" class="Symbol">;</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Cubical.Foundations.Isomorphism.html#3692" class="Bound">i</a> <a id="3757" class="Symbol">=</a> <a id="3759" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3761" class="Symbol">)</a> <a id="3763" class="Symbol">→</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a> <a id="3768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3770" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3778" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">})</a>

<a id="3785" class="Keyword">open</a> <a id="3790" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="invIso"></a><a id="3795" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3802" class="Symbol">:</a> <a id="3804" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3808" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3810" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3812" class="Symbol">→</a> <a id="3814" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3818" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3820" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="3822" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3834" href="Cubical.Foundations.Isomorphism.html#3834" class="Bound">f</a><a id="3835" class="Symbol">)</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3843" href="Cubical.Foundations.Isomorphism.html#3834" class="Bound">f</a>
<a id="3845" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3857" href="Cubical.Foundations.Isomorphism.html#3857" class="Bound">f</a><a id="3858" class="Symbol">)</a> <a id="3860" class="Symbol">=</a> <a id="3862" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3866" href="Cubical.Foundations.Isomorphism.html#3857" class="Bound">f</a>
<a id="3868" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3880" href="Cubical.Foundations.Isomorphism.html#3880" class="Bound">f</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3889" href="Cubical.Foundations.Isomorphism.html#3880" class="Bound">f</a>
<a id="3891" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3903" href="Cubical.Foundations.Isomorphism.html#3903" class="Bound">f</a><a id="3904" class="Symbol">)</a>  <a id="3907" class="Symbol">=</a> <a id="3909" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3913" href="Cubical.Foundations.Isomorphism.html#3903" class="Bound">f</a>

<a id="compIso"></a><a id="3916" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3924" class="Symbol">:</a> <a id="3926" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3930" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3932" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3940" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3942" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3950" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3952" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a>
<a id="3954" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3967" href="Cubical.Foundations.Isomorphism.html#3967" class="Bound">i</a> <a id="3969" href="Cubical.Foundations.Isomorphism.html#3969" class="Bound">j</a><a id="3970" class="Symbol">)</a>       <a id="3978" class="Symbol">=</a> <a id="3980" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3984" href="Cubical.Foundations.Isomorphism.html#3969" class="Bound">j</a> <a id="3986" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3988" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3992" href="Cubical.Foundations.Isomorphism.html#3967" class="Bound">i</a>
<a id="3994" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4007" href="Cubical.Foundations.Isomorphism.html#4007" class="Bound">i</a> <a id="4009" href="Cubical.Foundations.Isomorphism.html#4009" class="Bound">j</a><a id="4010" class="Symbol">)</a> <a id="4012" class="Symbol">=</a> <a id="4014" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4018" href="Cubical.Foundations.Isomorphism.html#4007" class="Bound">i</a> <a id="4020" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4022" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4026" href="Cubical.Foundations.Isomorphism.html#4009" class="Bound">j</a>
<a id="4028" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4041" href="Cubical.Foundations.Isomorphism.html#4041" class="Bound">i</a> <a id="4043" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Foundations.Isomorphism.html#4046" class="Bound">b</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4060" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a><a id="4061" class="Symbol">)</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4068" href="Cubical.Foundations.Isomorphism.html#4041" class="Bound">i</a> <a id="4070" class="Symbol">(</a><a id="4071" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4075" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a> <a id="4077" href="Cubical.Foundations.Isomorphism.html#4046" class="Bound">b</a><a id="4078" class="Symbol">))</a> <a id="4081" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4083" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4087" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a> <a id="4089" href="Cubical.Foundations.Isomorphism.html#4046" class="Bound">b</a>
<a id="4091" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4104" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a> <a id="4106" href="Cubical.Foundations.Isomorphism.html#4106" class="Bound">j</a><a id="4107" class="Symbol">)</a> <a id="4109" href="Cubical.Foundations.Isomorphism.html#4109" class="Bound">a</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4123" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4131" href="Cubical.Foundations.Isomorphism.html#4106" class="Bound">j</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4138" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a> <a id="4140" href="Cubical.Foundations.Isomorphism.html#4109" class="Bound">a</a><a id="4141" class="Symbol">))</a> <a id="4144" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4146" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4150" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a> <a id="4152" href="Cubical.Foundations.Isomorphism.html#4109" class="Bound">a</a>

<a id="composesToId→Iso"></a><a id="4155" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.Foundations.Isomorphism.html#4175" class="Bound">G</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4183" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4185" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4186" class="Symbol">)</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Cubical.Foundations.Isomorphism.html#4189" class="Bound">g</a> <a id="4191" class="Symbol">:</a> <a id="4193" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">→</a> <a id="4202" href="Cubical.Foundations.Isomorphism.html#4175" class="Bound">G</a> <a id="4204" class="Symbol">.</a><a id="4205" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4209" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4211" href="Cubical.Foundations.Isomorphism.html#4189" class="Bound">g</a> <a id="4213" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4215" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4221" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4223" class="Symbol">→</a> <a id="4225" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4229" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4231" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="4233" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4255" class="Symbol">_</a> <a id="4257" href="Cubical.Foundations.Isomorphism.html#4257" class="Bound">g</a> <a id="4259" class="Symbol">_)</a>             <a id="4274" class="Symbol">=</a> <a id="4276" href="Cubical.Foundations.Isomorphism.html#4257" class="Bound">g</a>
<a id="4278" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4300" href="Cubical.Foundations.Isomorphism.html#4300" class="Bound">j</a> <a id="4302" class="Symbol">_</a> <a id="4304" class="Symbol">_)</a> <a id="4307" class="Symbol">=</a> <a id="4309" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4313" href="Cubical.Foundations.Isomorphism.html#4300" class="Bound">j</a>
<a id="4315" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4337" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4339" href="Cubical.Foundations.Isomorphism.html#4339" class="Bound">g</a> <a id="4341" href="Cubical.Foundations.Isomorphism.html#4341" class="Bound">path</a><a id="4345" class="Symbol">)</a> <a id="4347" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a> <a id="4349" class="Symbol">=</a>
  <a id="4353" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4362" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Cubical.Foundations.Isomorphism.html#4339" class="Bound">g</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4372" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4374" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a><a id="4375" class="Symbol">)))</a> <a id="4379" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4382" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4387" class="Symbol">(λ</a> <a id="4390" href="Cubical.Foundations.Isomorphism.html#4390" class="Bound">g</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4398" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4400" class="Symbol">(</a><a id="4401" href="Cubical.Foundations.Isomorphism.html#4390" class="Bound">g</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4408" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4410" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a><a id="4411" class="Symbol">)))</a> <a id="4415" href="Cubical.Foundations.Isomorphism.html#4341" class="Bound">path</a> <a id="4420" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4423" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4427" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4429" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a>
<a id="4431" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4453" class="Symbol">_</a> <a id="4455" class="Symbol">_</a> <a id="4457" href="Cubical.Foundations.Isomorphism.html#4457" class="Bound">path</a><a id="4461" class="Symbol">)</a> <a id="4463" href="Cubical.Foundations.Isomorphism.html#4463" class="Bound">b</a> <a id="4465" href="Cubical.Foundations.Isomorphism.html#4465" class="Bound">i</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Foundations.Isomorphism.html#4457" class="Bound">path</a> <a id="4474" href="Cubical.Foundations.Isomorphism.html#4465" class="Bound">i</a> <a id="4476" href="Cubical.Foundations.Isomorphism.html#4463" class="Bound">b</a>

<a id="idIso"></a><a id="4479" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4485" class="Symbol">:</a> <a id="4487" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4491" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4493" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="4495" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4499" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4513" class="Symbol">_</a>
<a id="4515" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4519" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4533" class="Symbol">_</a>
<a id="4535" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4539" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4545" class="Symbol">_</a> <a id="4547" class="Symbol">=</a> <a id="4549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4554" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4558" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4564" class="Symbol">_</a>  <a id="4567" class="Symbol">=</a> <a id="4569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compIsoIdL"></a><a id="4575" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4586" class="Symbol">:</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Cubical.Foundations.Isomorphism.html#4589" class="Bound">isom</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4600" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4602" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4603" class="Symbol">)</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4615" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4621" href="Cubical.Foundations.Isomorphism.html#4589" class="Bound">isom</a> <a id="4626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4628" href="Cubical.Foundations.Isomorphism.html#4589" class="Bound">isom</a>
<a id="4633" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4649" href="Cubical.Foundations.Isomorphism.html#4649" class="Bound">isom</a> <a id="4654" href="Cubical.Foundations.Isomorphism.html#4654" class="Bound">i</a><a id="4655" class="Symbol">)</a> <a id="4657" class="Symbol">=</a> <a id="4659" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4663" href="Cubical.Foundations.Isomorphism.html#4649" class="Bound">isom</a>
<a id="4668" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4672" class="Symbol">(</a><a id="4673" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4684" href="Cubical.Foundations.Isomorphism.html#4684" class="Bound">isom</a> <a id="4689" href="Cubical.Foundations.Isomorphism.html#4689" class="Bound">i</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">=</a> <a id="4694" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4698" href="Cubical.Foundations.Isomorphism.html#4684" class="Bound">isom</a>
<a id="4703" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4719" href="Cubical.Foundations.Isomorphism.html#4719" class="Bound">isom</a> <a id="4724" href="Cubical.Foundations.Isomorphism.html#4724" class="Bound">i</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Cubical.Foundations.Isomorphism.html#4727" class="Bound">b</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4737" class="Symbol">(</a><a id="4738" href="Cubical.Foundations.Isomorphism.html#4719" class="Bound">isom</a> <a id="4743" class="Symbol">.</a><a id="4744" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4748" href="Cubical.Foundations.Isomorphism.html#4727" class="Bound">b</a><a id="4749" class="Symbol">)</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4754" href="Cubical.Foundations.Isomorphism.html#4724" class="Bound">i</a><a id="4755" class="Symbol">)</a>
<a id="4757" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4773" href="Cubical.Foundations.Isomorphism.html#4773" class="Bound">isom</a> <a id="4778" href="Cubical.Foundations.Isomorphism.html#4778" class="Bound">i</a><a id="4779" class="Symbol">)</a> <a id="4781" href="Cubical.Foundations.Isomorphism.html#4781" class="Bound">a</a> <a id="4783" class="Symbol">=</a> <a id="4785" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4791" class="Symbol">(</a><a id="4792" href="Cubical.Foundations.Isomorphism.html#4773" class="Bound">isom</a> <a id="4797" class="Symbol">.</a><a id="4798" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4802" href="Cubical.Foundations.Isomorphism.html#4781" class="Bound">a</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">(</a><a id="4806" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4808" href="Cubical.Foundations.Isomorphism.html#4778" class="Bound">i</a><a id="4809" class="Symbol">)</a>

<a id="compIsoIdR"></a><a id="4812" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4823" class="Symbol">:</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Cubical.Foundations.Isomorphism.html#4826" class="Bound">isom</a> <a id="4831" class="Symbol">:</a> <a id="4833" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4837" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4839" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4840" class="Symbol">)</a> <a id="4842" class="Symbol">→</a> <a id="4844" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4852" href="Cubical.Foundations.Isomorphism.html#4826" class="Bound">isom</a> <a id="4857" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4865" href="Cubical.Foundations.Isomorphism.html#4826" class="Bound">isom</a>
<a id="4870" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4874" class="Symbol">(</a><a id="4875" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4886" href="Cubical.Foundations.Isomorphism.html#4886" class="Bound">isom</a> <a id="4891" href="Cubical.Foundations.Isomorphism.html#4891" class="Bound">i</a><a id="4892" class="Symbol">)</a> <a id="4894" class="Symbol">=</a> <a id="4896" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4900" href="Cubical.Foundations.Isomorphism.html#4886" class="Bound">isom</a>
<a id="4905" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4921" href="Cubical.Foundations.Isomorphism.html#4921" class="Bound">isom</a> <a id="4926" href="Cubical.Foundations.Isomorphism.html#4926" class="Bound">i</a><a id="4927" class="Symbol">)</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4935" href="Cubical.Foundations.Isomorphism.html#4921" class="Bound">isom</a>
<a id="4940" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4956" href="Cubical.Foundations.Isomorphism.html#4956" class="Bound">isom</a> <a id="4961" href="Cubical.Foundations.Isomorphism.html#4961" class="Bound">i</a><a id="4962" class="Symbol">)</a> <a id="4964" href="Cubical.Foundations.Isomorphism.html#4964" class="Bound">b</a> <a id="4966" class="Symbol">=</a> <a id="4968" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4974" class="Symbol">(</a><a id="4975" href="Cubical.Foundations.Isomorphism.html#4956" class="Bound">isom</a> <a id="4980" class="Symbol">.</a><a id="4981" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4985" href="Cubical.Foundations.Isomorphism.html#4964" class="Bound">b</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4991" href="Cubical.Foundations.Isomorphism.html#4961" class="Bound">i</a><a id="4992" class="Symbol">)</a>
<a id="4994" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="5010" href="Cubical.Foundations.Isomorphism.html#5010" class="Bound">isom</a> <a id="5015" href="Cubical.Foundations.Isomorphism.html#5015" class="Bound">i</a><a id="5016" class="Symbol">)</a> <a id="5018" href="Cubical.Foundations.Isomorphism.html#5018" class="Bound">a</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Foundations.Isomorphism.html#5010" class="Bound">isom</a> <a id="5034" class="Symbol">.</a><a id="5035" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5039" href="Cubical.Foundations.Isomorphism.html#5018" class="Bound">a</a><a id="5040" class="Symbol">)</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5045" href="Cubical.Foundations.Isomorphism.html#5015" class="Bound">i</a><a id="5046" class="Symbol">)</a>

<a id="LiftIso"></a><a id="5049" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5057" class="Symbol">:</a> <a id="5059" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5063" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5065" class="Symbol">(</a><a id="5066" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5071" class="Symbol">{</a><a id="5072" class="Argument">i</a> <a id="5074" class="Symbol">=</a> <a id="5076" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a><a id="5077" class="Symbol">}</a> <a id="5079" class="Symbol">{</a><a id="5080" class="Argument">j</a> <a id="5082" class="Symbol">=</a> <a id="5084" href="Cubical.Foundations.Isomorphism.html#437" class="Generalizable">ℓ&#39;</a><a id="5086" class="Symbol">}</a> <a id="5088" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5089" class="Symbol">)</a>
<a id="5091" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5095" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a>
<a id="5110" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5114" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5122" class="Symbol">=</a> <a id="5124" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a>
<a id="5130" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5134" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5142" class="Symbol">_</a> <a id="5144" class="Symbol">=</a> <a id="5146" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5151" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5155" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5163" class="Symbol">_</a>  <a id="5166" class="Symbol">=</a> <a id="5168" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isContr→Iso"></a><a id="5174" href="Cubical.Foundations.Isomorphism.html#5174" class="Function">isContr→Iso</a> <a id="5186" class="Symbol">:</a> <a id="5188" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5196" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5198" class="Symbol">→</a> <a id="5200" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5208" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5210" class="Symbol">→</a> <a id="5212" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5216" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5218" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5220" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Cubical.Foundations.Isomorphism.html#5174" class="Function">isContr→Iso</a> <a id="5237" class="Symbol">_</a> <a id="5239" href="Cubical.Foundations.Isomorphism.html#5239" class="Bound">Bctr</a><a id="5243" class="Symbol">)</a> <a id="5245" class="Symbol">_</a> <a id="5247" class="Symbol">=</a> <a id="5249" href="Cubical.Foundations.Isomorphism.html#5239" class="Bound">Bctr</a> <a id="5254" class="Symbol">.</a><a id="5255" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5259" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Cubical.Foundations.Isomorphism.html#5174" class="Function">isContr→Iso</a> <a id="5276" href="Cubical.Foundations.Isomorphism.html#5276" class="Bound">Actr</a> <a id="5281" class="Symbol">_)</a> <a id="5284" class="Symbol">_</a> <a id="5286" class="Symbol">=</a> <a id="5288" href="Cubical.Foundations.Isomorphism.html#5276" class="Bound">Actr</a> <a id="5293" class="Symbol">.</a><a id="5294" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5298" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Cubical.Foundations.Isomorphism.html#5174" class="Function">isContr→Iso</a> <a id="5315" class="Symbol">_</a> <a id="5317" href="Cubical.Foundations.Isomorphism.html#5317" class="Bound">Bctr</a><a id="5321" class="Symbol">)</a> <a id="5323" class="Symbol">=</a> <a id="5325" href="Cubical.Foundations.Isomorphism.html#5317" class="Bound">Bctr</a> <a id="5330" class="Symbol">.</a><a id="5331" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="5335" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5339" class="Symbol">(</a><a id="5340" href="Cubical.Foundations.Isomorphism.html#5174" class="Function">isContr→Iso</a> <a id="5352" href="Cubical.Foundations.Isomorphism.html#5352" class="Bound">Actr</a> <a id="5357" class="Symbol">_)</a>  <a id="5361" class="Symbol">=</a> <a id="5363" href="Cubical.Foundations.Isomorphism.html#5352" class="Bound">Actr</a> <a id="5368" class="Symbol">.</a><a id="5369" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isContr→Iso&#39;"></a><a id="5374" href="Cubical.Foundations.Isomorphism.html#5374" class="Function">isContr→Iso&#39;</a> <a id="5387" class="Symbol">:</a> <a id="5389" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5397" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5409" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5411" class="Symbol">→</a> <a id="5413" class="Symbol">(</a><a id="5414" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5416" class="Symbol">→</a> <a id="5418" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5419" class="Symbol">)</a> <a id="5421" class="Symbol">→</a> <a id="5423" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5427" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5429" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5431" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5435" class="Symbol">(</a><a id="5436" href="Cubical.Foundations.Isomorphism.html#5374" class="Function">isContr→Iso&#39;</a> <a id="5449" class="Symbol">_</a> <a id="5451" href="Cubical.Foundations.Isomorphism.html#5451" class="Bound">Bctr</a> <a id="5456" href="Cubical.Foundations.Isomorphism.html#5456" class="Bound">f</a><a id="5457" class="Symbol">)</a> <a id="5459" class="Symbol">=</a> <a id="5461" href="Cubical.Foundations.Isomorphism.html#5456" class="Bound">f</a>
<a id="5463" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5467" class="Symbol">(</a><a id="5468" href="Cubical.Foundations.Isomorphism.html#5374" class="Function">isContr→Iso&#39;</a> <a id="5481" href="Cubical.Foundations.Isomorphism.html#5481" class="Bound">Actr</a> <a id="5486" class="Symbol">_</a> <a id="5488" class="Symbol">_)</a> <a id="5491" class="Symbol">_</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="Cubical.Foundations.Isomorphism.html#5481" class="Bound">Actr</a> <a id="5500" class="Symbol">.</a><a id="5501" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
<a id="5505" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5509" class="Symbol">(</a><a id="5510" href="Cubical.Foundations.Isomorphism.html#5374" class="Function">isContr→Iso&#39;</a> <a id="5523" class="Symbol">_</a> <a id="5525" href="Cubical.Foundations.Isomorphism.html#5525" class="Bound">Bctr</a> <a id="5530" href="Cubical.Foundations.Isomorphism.html#5530" class="Bound">f</a><a id="5531" class="Symbol">)</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="5550" href="Cubical.Foundations.Isomorphism.html#5525" class="Bound">Bctr</a> <a id="5555" class="Symbol">_</a>
<a id="5557" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Cubical.Foundations.Isomorphism.html#5374" class="Function">isContr→Iso&#39;</a> <a id="5575" href="Cubical.Foundations.Isomorphism.html#5575" class="Bound">Actr</a> <a id="5580" class="Symbol">_</a> <a id="5582" class="Symbol">_)</a>  <a id="5586" class="Symbol">=</a> <a id="5588" href="Cubical.Foundations.Isomorphism.html#5575" class="Bound">Actr</a> <a id="5593" class="Symbol">.</a><a id="5594" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isProp→Iso"></a><a id="5599" href="Cubical.Foundations.Isomorphism.html#5599" class="Function">isProp→Iso</a> <a id="5610" class="Symbol">:</a>  <a id="5613" class="Symbol">(</a><a id="5614" href="Cubical.Foundations.Isomorphism.html#5614" class="Bound">Aprop</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5629" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5630" class="Symbol">)</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.Foundations.Isomorphism.html#5633" class="Bound">Bprop</a> <a id="5639" class="Symbol">:</a> <a id="5641" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5648" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Cubical.Foundations.Isomorphism.html#5652" class="Bound">f</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5658" class="Symbol">→</a> <a id="5660" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">(</a><a id="5664" href="Cubical.Foundations.Isomorphism.html#5664" class="Bound">g</a> <a id="5666" class="Symbol">:</a> <a id="5668" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5673" class="Symbol">)</a> <a id="5675" class="Symbol">→</a> <a id="5677" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5681" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5683" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5685" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Cubical.Foundations.Isomorphism.html#5599" class="Function">isProp→Iso</a> <a id="5701" class="Symbol">_</a> <a id="5703" class="Symbol">_</a> <a id="5705" href="Cubical.Foundations.Isomorphism.html#5705" class="Bound">f</a> <a id="5707" class="Symbol">_)</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="Cubical.Foundations.Isomorphism.html#5705" class="Bound">f</a>
<a id="5714" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Cubical.Foundations.Isomorphism.html#5599" class="Function">isProp→Iso</a> <a id="5730" class="Symbol">_</a> <a id="5732" class="Symbol">_</a> <a id="5734" class="Symbol">_</a> <a id="5736" href="Cubical.Foundations.Isomorphism.html#5736" class="Bound">g</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">=</a> <a id="5741" href="Cubical.Foundations.Isomorphism.html#5736" class="Bound">g</a>
<a id="5743" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.Foundations.Isomorphism.html#5599" class="Function">isProp→Iso</a> <a id="5759" class="Symbol">_</a> <a id="5761" href="Cubical.Foundations.Isomorphism.html#5761" class="Bound">Bprop</a> <a id="5767" href="Cubical.Foundations.Isomorphism.html#5767" class="Bound">f</a> <a id="5769" href="Cubical.Foundations.Isomorphism.html#5769" class="Bound">g</a><a id="5770" class="Symbol">)</a> <a id="5772" href="Cubical.Foundations.Isomorphism.html#5772" class="Bound">b</a> <a id="5774" class="Symbol">=</a> <a id="5776" href="Cubical.Foundations.Isomorphism.html#5761" class="Bound">Bprop</a> <a id="5782" class="Symbol">(</a><a id="5783" href="Cubical.Foundations.Isomorphism.html#5767" class="Bound">f</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Cubical.Foundations.Isomorphism.html#5769" class="Bound">g</a> <a id="5788" href="Cubical.Foundations.Isomorphism.html#5772" class="Bound">b</a><a id="5789" class="Symbol">))</a> <a id="5792" href="Cubical.Foundations.Isomorphism.html#5772" class="Bound">b</a>
<a id="5794" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Cubical.Foundations.Isomorphism.html#5599" class="Function">isProp→Iso</a> <a id="5810" href="Cubical.Foundations.Isomorphism.html#5810" class="Bound">Aprop</a> <a id="5816" class="Symbol">_</a> <a id="5818" href="Cubical.Foundations.Isomorphism.html#5818" class="Bound">f</a> <a id="5820" href="Cubical.Foundations.Isomorphism.html#5820" class="Bound">g</a><a id="5821" class="Symbol">)</a> <a id="5823" href="Cubical.Foundations.Isomorphism.html#5823" class="Bound">a</a>  <a id="5826" class="Symbol">=</a> <a id="5828" href="Cubical.Foundations.Isomorphism.html#5810" class="Bound">Aprop</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.Foundations.Isomorphism.html#5820" class="Bound">g</a> <a id="5837" class="Symbol">(</a><a id="5838" href="Cubical.Foundations.Isomorphism.html#5818" class="Bound">f</a> <a id="5840" href="Cubical.Foundations.Isomorphism.html#5823" class="Bound">a</a><a id="5841" class="Symbol">))</a> <a id="5844" href="Cubical.Foundations.Isomorphism.html#5823" class="Bound">a</a>

<a id="domIso"></a><a id="5847" href="Cubical.Foundations.Isomorphism.html#5847" class="Function">domIso</a> <a id="5854" class="Symbol">:</a> <a id="5856" class="Symbol">∀</a> <a id="5858" class="Symbol">{</a><a id="5859" href="Cubical.Foundations.Isomorphism.html#5859" class="Bound">ℓ</a><a id="5860" class="Symbol">}</a> <a id="5862" class="Symbol">{</a><a id="5863" href="Cubical.Foundations.Isomorphism.html#5863" class="Bound">C</a> <a id="5865" class="Symbol">:</a> <a id="5867" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5872" href="Cubical.Foundations.Isomorphism.html#5859" class="Bound">ℓ</a><a id="5873" class="Symbol">}</a> <a id="5875" class="Symbol">→</a> <a id="5877" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5881" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5883" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5885" class="Symbol">→</a> <a id="5887" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5891" class="Symbol">(</a><a id="5892" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5894" class="Symbol">→</a> <a id="5896" href="Cubical.Foundations.Isomorphism.html#5863" class="Bound">C</a><a id="5897" class="Symbol">)</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="Cubical.Foundations.Isomorphism.html#5863" class="Bound">C</a><a id="5905" class="Symbol">)</a>
<a id="5907" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Cubical.Foundations.Isomorphism.html#5847" class="Function">domIso</a> <a id="5919" href="Cubical.Foundations.Isomorphism.html#5919" class="Bound">e</a><a id="5920" class="Symbol">)</a> <a id="5922" href="Cubical.Foundations.Isomorphism.html#5922" class="Bound">f</a> <a id="5924" href="Cubical.Foundations.Isomorphism.html#5924" class="Bound">b</a> <a id="5926" class="Symbol">=</a> <a id="5928" href="Cubical.Foundations.Isomorphism.html#5922" class="Bound">f</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5935" href="Cubical.Foundations.Isomorphism.html#5919" class="Bound">e</a> <a id="5937" href="Cubical.Foundations.Isomorphism.html#5924" class="Bound">b</a><a id="5938" class="Symbol">)</a>
<a id="5940" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5944" class="Symbol">(</a><a id="5945" href="Cubical.Foundations.Isomorphism.html#5847" class="Function">domIso</a> <a id="5952" href="Cubical.Foundations.Isomorphism.html#5952" class="Bound">e</a><a id="5953" class="Symbol">)</a> <a id="5955" href="Cubical.Foundations.Isomorphism.html#5955" class="Bound">f</a> <a id="5957" href="Cubical.Foundations.Isomorphism.html#5957" class="Bound">a</a> <a id="5959" class="Symbol">=</a> <a id="5961" href="Cubical.Foundations.Isomorphism.html#5955" class="Bound">f</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5968" href="Cubical.Foundations.Isomorphism.html#5952" class="Bound">e</a> <a id="5970" href="Cubical.Foundations.Isomorphism.html#5957" class="Bound">a</a><a id="5971" class="Symbol">)</a>
<a id="5973" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5977" class="Symbol">(</a><a id="5978" href="Cubical.Foundations.Isomorphism.html#5847" class="Function">domIso</a> <a id="5985" href="Cubical.Foundations.Isomorphism.html#5985" class="Bound">e</a><a id="5986" class="Symbol">)</a> <a id="5988" href="Cubical.Foundations.Isomorphism.html#5988" class="Bound">f</a> <a id="5990" href="Cubical.Foundations.Isomorphism.html#5990" class="Bound">i</a> <a id="5992" href="Cubical.Foundations.Isomorphism.html#5992" class="Bound">x</a> <a id="5994" class="Symbol">=</a> <a id="5996" href="Cubical.Foundations.Isomorphism.html#5988" class="Bound">f</a> <a id="5998" class="Symbol">(</a><a id="5999" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6003" href="Cubical.Foundations.Isomorphism.html#5985" class="Bound">e</a> <a id="6005" href="Cubical.Foundations.Isomorphism.html#5992" class="Bound">x</a> <a id="6007" href="Cubical.Foundations.Isomorphism.html#5990" class="Bound">i</a><a id="6008" class="Symbol">)</a>
<a id="6010" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Cubical.Foundations.Isomorphism.html#5847" class="Function">domIso</a> <a id="6022" href="Cubical.Foundations.Isomorphism.html#6022" class="Bound">e</a><a id="6023" class="Symbol">)</a> <a id="6025" href="Cubical.Foundations.Isomorphism.html#6025" class="Bound">f</a> <a id="6027" href="Cubical.Foundations.Isomorphism.html#6027" class="Bound">i</a> <a id="6029" href="Cubical.Foundations.Isomorphism.html#6029" class="Bound">x</a> <a id="6031" class="Symbol">=</a> <a id="6033" href="Cubical.Foundations.Isomorphism.html#6025" class="Bound">f</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6040" href="Cubical.Foundations.Isomorphism.html#6022" class="Bound">e</a> <a id="6042" href="Cubical.Foundations.Isomorphism.html#6029" class="Bound">x</a> <a id="6044" href="Cubical.Foundations.Isomorphism.html#6027" class="Bound">i</a><a id="6045" class="Symbol">)</a>

<a id="6048" class="Comment">-- Helpful notation</a>
<a id="_Iso⟨_⟩_"></a><a id="6068" href="Cubical.Foundations.Isomorphism.html#6068" class="Function Operator">_Iso⟨_⟩_</a> <a id="6077" class="Symbol">:</a> <a id="6079" class="Symbol">∀</a> <a id="6081" class="Symbol">{</a><a id="6082" href="Cubical.Foundations.Isomorphism.html#6082" class="Bound">ℓ</a> <a id="6084" href="Cubical.Foundations.Isomorphism.html#6084" class="Bound">ℓ&#39;</a> <a id="6087" href="Cubical.Foundations.Isomorphism.html#6087" class="Bound">ℓ&#39;&#39;</a><a id="6090" class="Symbol">}</a> <a id="6092" class="Symbol">{</a><a id="6093" href="Cubical.Foundations.Isomorphism.html#6093" class="Bound">B</a> <a id="6095" class="Symbol">:</a> <a id="6097" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6102" href="Cubical.Foundations.Isomorphism.html#6084" class="Bound">ℓ&#39;</a><a id="6104" class="Symbol">}</a> <a id="6106" class="Symbol">{</a><a id="6107" href="Cubical.Foundations.Isomorphism.html#6107" class="Bound">C</a> <a id="6109" class="Symbol">:</a> <a id="6111" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6116" href="Cubical.Foundations.Isomorphism.html#6087" class="Bound">ℓ&#39;&#39;</a><a id="6119" class="Symbol">}</a> <a id="6121" class="Symbol">(</a><a id="6122" href="Cubical.Foundations.Isomorphism.html#6122" class="Bound">X</a> <a id="6124" class="Symbol">:</a> <a id="6126" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6131" href="Cubical.Foundations.Isomorphism.html#6082" class="Bound">ℓ</a><a id="6132" class="Symbol">)</a> <a id="6134" class="Symbol">→</a> <a id="6136" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6140" href="Cubical.Foundations.Isomorphism.html#6122" class="Bound">X</a> <a id="6142" href="Cubical.Foundations.Isomorphism.html#6093" class="Bound">B</a> <a id="6144" class="Symbol">→</a> <a id="6146" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6150" href="Cubical.Foundations.Isomorphism.html#6093" class="Bound">B</a> <a id="6152" href="Cubical.Foundations.Isomorphism.html#6107" class="Bound">C</a> <a id="6154" class="Symbol">→</a> <a id="6156" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6160" href="Cubical.Foundations.Isomorphism.html#6122" class="Bound">X</a> <a id="6162" href="Cubical.Foundations.Isomorphism.html#6107" class="Bound">C</a>
<a id="6164" class="Symbol">_</a> <a id="6166" href="Cubical.Foundations.Isomorphism.html#6068" class="Function Operator">Iso⟨</a> <a id="6171" href="Cubical.Foundations.Isomorphism.html#6171" class="Bound">f</a> <a id="6173" href="Cubical.Foundations.Isomorphism.html#6068" class="Function Operator">⟩</a> <a id="6175" href="Cubical.Foundations.Isomorphism.html#6175" class="Bound">g</a> <a id="6177" class="Symbol">=</a> <a id="6179" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="6187" href="Cubical.Foundations.Isomorphism.html#6171" class="Bound">f</a> <a id="6189" href="Cubical.Foundations.Isomorphism.html#6175" class="Bound">g</a>

<a id="_∎Iso"></a><a id="6192" href="Cubical.Foundations.Isomorphism.html#6192" class="Function Operator">_∎Iso</a> <a id="6198" class="Symbol">:</a> <a id="6200" class="Symbol">∀</a> <a id="6202" class="Symbol">{</a><a id="6203" href="Cubical.Foundations.Isomorphism.html#6203" class="Bound">ℓ</a><a id="6204" class="Symbol">}</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Cubical.Foundations.Isomorphism.html#6207" class="Bound">A</a> <a id="6209" class="Symbol">:</a> <a id="6211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6216" href="Cubical.Foundations.Isomorphism.html#6203" class="Bound">ℓ</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">→</a> <a id="6221" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6225" href="Cubical.Foundations.Isomorphism.html#6207" class="Bound">A</a> <a id="6227" href="Cubical.Foundations.Isomorphism.html#6207" class="Bound">A</a>
<a id="6229" href="Cubical.Foundations.Isomorphism.html#6229" class="Bound">A</a> <a id="6231" href="Cubical.Foundations.Isomorphism.html#6192" class="Function Operator">∎Iso</a> <a id="6236" class="Symbol">=</a> <a id="6238" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="6244" class="Symbol">{</a><a id="6245" class="Argument">A</a> <a id="6247" class="Symbol">=</a> <a id="6249" href="Cubical.Foundations.Isomorphism.html#6229" class="Bound">A</a><a id="6250" class="Symbol">}</a>

<a id="6253" class="Keyword">infixr</a>  <a id="6261" class="Number">0</a> <a id="6263" href="Cubical.Foundations.Isomorphism.html#6068" class="Function Operator">_Iso⟨_⟩_</a>
<a id="6272" class="Keyword">infix</a>   <a id="6280" class="Number">1</a> <a id="6282" href="Cubical.Foundations.Isomorphism.html#6192" class="Function Operator">_∎Iso</a>

<a id="codomainIsoDep"></a><a id="6289" href="Cubical.Foundations.Isomorphism.html#6289" class="Function">codomainIsoDep</a> <a id="6304" class="Symbol">:</a> <a id="6306" class="Symbol">∀</a> <a id="6308" class="Symbol">{</a><a id="6309" href="Cubical.Foundations.Isomorphism.html#6309" class="Bound">ℓ</a> <a id="6311" href="Cubical.Foundations.Isomorphism.html#6311" class="Bound">ℓ&#39;</a> <a id="6314" href="Cubical.Foundations.Isomorphism.html#6314" class="Bound">ℓ&#39;&#39;</a><a id="6317" class="Symbol">}</a> <a id="6319" class="Symbol">{</a><a id="6320" href="Cubical.Foundations.Isomorphism.html#6320" class="Bound">A</a> <a id="6322" class="Symbol">:</a> <a id="6324" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6329" href="Cubical.Foundations.Isomorphism.html#6309" class="Bound">ℓ</a><a id="6330" class="Symbol">}</a> <a id="6332" class="Symbol">{</a><a id="6333" href="Cubical.Foundations.Isomorphism.html#6333" class="Bound">B</a> <a id="6335" class="Symbol">:</a> <a id="6337" href="Cubical.Foundations.Isomorphism.html#6320" class="Bound">A</a> <a id="6339" class="Symbol">→</a> <a id="6341" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6346" href="Cubical.Foundations.Isomorphism.html#6311" class="Bound">ℓ&#39;</a><a id="6348" class="Symbol">}</a> <a id="6350" class="Symbol">{</a><a id="6351" href="Cubical.Foundations.Isomorphism.html#6351" class="Bound">C</a> <a id="6353" class="Symbol">:</a> <a id="6355" href="Cubical.Foundations.Isomorphism.html#6320" class="Bound">A</a> <a id="6357" class="Symbol">→</a> <a id="6359" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6364" href="Cubical.Foundations.Isomorphism.html#6314" class="Bound">ℓ&#39;&#39;</a><a id="6367" class="Symbol">}</a>
                 <a id="6386" class="Symbol">→</a> <a id="6388" class="Symbol">((</a><a id="6390" href="Cubical.Foundations.Isomorphism.html#6390" class="Bound">a</a> <a id="6392" class="Symbol">:</a> <a id="6394" href="Cubical.Foundations.Isomorphism.html#6320" class="Bound">A</a><a id="6395" class="Symbol">)</a> <a id="6397" class="Symbol">→</a> <a id="6399" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Cubical.Foundations.Isomorphism.html#6333" class="Bound">B</a> <a id="6406" href="Cubical.Foundations.Isomorphism.html#6390" class="Bound">a</a><a id="6407" class="Symbol">)</a> <a id="6409" class="Symbol">(</a><a id="6410" href="Cubical.Foundations.Isomorphism.html#6351" class="Bound">C</a> <a id="6412" href="Cubical.Foundations.Isomorphism.html#6390" class="Bound">a</a><a id="6413" class="Symbol">))</a>
                 <a id="6433" class="Symbol">→</a> <a id="6435" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6439" class="Symbol">((</a><a id="6441" href="Cubical.Foundations.Isomorphism.html#6441" class="Bound">a</a> <a id="6443" class="Symbol">:</a> <a id="6445" href="Cubical.Foundations.Isomorphism.html#6320" class="Bound">A</a><a id="6446" class="Symbol">)</a> <a id="6448" class="Symbol">→</a> <a id="6450" href="Cubical.Foundations.Isomorphism.html#6333" class="Bound">B</a> <a id="6452" href="Cubical.Foundations.Isomorphism.html#6441" class="Bound">a</a><a id="6453" class="Symbol">)</a> <a id="6455" class="Symbol">((</a><a id="6457" href="Cubical.Foundations.Isomorphism.html#6457" class="Bound">a</a> <a id="6459" class="Symbol">:</a> <a id="6461" href="Cubical.Foundations.Isomorphism.html#6320" class="Bound">A</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">→</a> <a id="6466" href="Cubical.Foundations.Isomorphism.html#6351" class="Bound">C</a> <a id="6468" href="Cubical.Foundations.Isomorphism.html#6457" class="Bound">a</a><a id="6469" class="Symbol">)</a>
<a id="6471" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6475" class="Symbol">(</a><a id="6476" href="Cubical.Foundations.Isomorphism.html#6289" class="Function">codomainIsoDep</a> <a id="6491" href="Cubical.Foundations.Isomorphism.html#6491" class="Bound">is</a><a id="6493" class="Symbol">)</a> <a id="6495" href="Cubical.Foundations.Isomorphism.html#6495" class="Bound">f</a> <a id="6497" href="Cubical.Foundations.Isomorphism.html#6497" class="Bound">a</a> <a id="6499" class="Symbol">=</a> <a id="6501" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6505" class="Symbol">(</a><a id="6506" href="Cubical.Foundations.Isomorphism.html#6491" class="Bound">is</a> <a id="6509" href="Cubical.Foundations.Isomorphism.html#6497" class="Bound">a</a><a id="6510" class="Symbol">)</a> <a id="6512" class="Symbol">(</a><a id="6513" href="Cubical.Foundations.Isomorphism.html#6495" class="Bound">f</a> <a id="6515" href="Cubical.Foundations.Isomorphism.html#6497" class="Bound">a</a><a id="6516" class="Symbol">)</a>
<a id="6518" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Cubical.Foundations.Isomorphism.html#6289" class="Function">codomainIsoDep</a> <a id="6538" href="Cubical.Foundations.Isomorphism.html#6538" class="Bound">is</a><a id="6540" class="Symbol">)</a> <a id="6542" href="Cubical.Foundations.Isomorphism.html#6542" class="Bound">f</a> <a id="6544" href="Cubical.Foundations.Isomorphism.html#6544" class="Bound">a</a> <a id="6546" class="Symbol">=</a> <a id="6548" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Cubical.Foundations.Isomorphism.html#6538" class="Bound">is</a> <a id="6556" href="Cubical.Foundations.Isomorphism.html#6544" class="Bound">a</a><a id="6557" class="Symbol">)</a> <a id="6559" class="Symbol">(</a><a id="6560" href="Cubical.Foundations.Isomorphism.html#6542" class="Bound">f</a> <a id="6562" href="Cubical.Foundations.Isomorphism.html#6544" class="Bound">a</a><a id="6563" class="Symbol">)</a>
<a id="6565" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6569" class="Symbol">(</a><a id="6570" href="Cubical.Foundations.Isomorphism.html#6289" class="Function">codomainIsoDep</a> <a id="6585" href="Cubical.Foundations.Isomorphism.html#6585" class="Bound">is</a><a id="6587" class="Symbol">)</a> <a id="6589" href="Cubical.Foundations.Isomorphism.html#6589" class="Bound">f</a> <a id="6591" class="Symbol">=</a> <a id="6593" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6600" class="Symbol">λ</a> <a id="6602" href="Cubical.Foundations.Isomorphism.html#6602" class="Bound">a</a> <a id="6604" class="Symbol">→</a> <a id="6606" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6610" class="Symbol">(</a><a id="6611" href="Cubical.Foundations.Isomorphism.html#6585" class="Bound">is</a> <a id="6614" href="Cubical.Foundations.Isomorphism.html#6602" class="Bound">a</a><a id="6615" class="Symbol">)</a> <a id="6617" class="Symbol">(</a><a id="6618" href="Cubical.Foundations.Isomorphism.html#6589" class="Bound">f</a> <a id="6620" href="Cubical.Foundations.Isomorphism.html#6602" class="Bound">a</a><a id="6621" class="Symbol">)</a>
<a id="6623" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6627" class="Symbol">(</a><a id="6628" href="Cubical.Foundations.Isomorphism.html#6289" class="Function">codomainIsoDep</a> <a id="6643" href="Cubical.Foundations.Isomorphism.html#6643" class="Bound">is</a><a id="6645" class="Symbol">)</a> <a id="6647" href="Cubical.Foundations.Isomorphism.html#6647" class="Bound">f</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6658" class="Symbol">λ</a> <a id="6660" href="Cubical.Foundations.Isomorphism.html#6660" class="Bound">a</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Cubical.Foundations.Isomorphism.html#6643" class="Bound">is</a> <a id="6672" href="Cubical.Foundations.Isomorphism.html#6660" class="Bound">a</a><a id="6673" class="Symbol">)</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Cubical.Foundations.Isomorphism.html#6647" class="Bound">f</a> <a id="6678" href="Cubical.Foundations.Isomorphism.html#6660" class="Bound">a</a><a id="6679" class="Symbol">)</a>

<a id="codomainIso"></a><a id="6682" href="Cubical.Foundations.Isomorphism.html#6682" class="Function">codomainIso</a> <a id="6694" class="Symbol">:</a> <a id="6696" class="Symbol">∀</a> <a id="6698" class="Symbol">{</a><a id="6699" href="Cubical.Foundations.Isomorphism.html#6699" class="Bound">ℓ</a> <a id="6701" href="Cubical.Foundations.Isomorphism.html#6701" class="Bound">ℓ&#39;</a> <a id="6704" href="Cubical.Foundations.Isomorphism.html#6704" class="Bound">ℓ&#39;&#39;</a><a id="6707" class="Symbol">}</a> <a id="6709" class="Symbol">{</a><a id="6710" href="Cubical.Foundations.Isomorphism.html#6710" class="Bound">A</a> <a id="6712" class="Symbol">:</a> <a id="6714" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6719" href="Cubical.Foundations.Isomorphism.html#6699" class="Bound">ℓ</a><a id="6720" class="Symbol">}</a> <a id="6722" class="Symbol">{</a><a id="6723" href="Cubical.Foundations.Isomorphism.html#6723" class="Bound">B</a> <a id="6725" class="Symbol">:</a> <a id="6727" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6732" href="Cubical.Foundations.Isomorphism.html#6701" class="Bound">ℓ&#39;</a><a id="6734" class="Symbol">}</a> <a id="6736" class="Symbol">{</a><a id="6737" href="Cubical.Foundations.Isomorphism.html#6737" class="Bound">C</a> <a id="6739" class="Symbol">:</a> <a id="6741" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6746" href="Cubical.Foundations.Isomorphism.html#6704" class="Bound">ℓ&#39;&#39;</a><a id="6749" class="Symbol">}</a>
           <a id="6762" class="Symbol">→</a> <a id="6764" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6768" href="Cubical.Foundations.Isomorphism.html#6723" class="Bound">B</a> <a id="6770" href="Cubical.Foundations.Isomorphism.html#6737" class="Bound">C</a>
           <a id="6783" class="Symbol">→</a> <a id="6785" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6789" class="Symbol">(</a><a id="6790" href="Cubical.Foundations.Isomorphism.html#6710" class="Bound">A</a> <a id="6792" class="Symbol">→</a> <a id="6794" href="Cubical.Foundations.Isomorphism.html#6723" class="Bound">B</a><a id="6795" class="Symbol">)</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Cubical.Foundations.Isomorphism.html#6710" class="Bound">A</a> <a id="6800" class="Symbol">→</a> <a id="6802" href="Cubical.Foundations.Isomorphism.html#6737" class="Bound">C</a><a id="6803" class="Symbol">)</a>
<a id="6805" href="Cubical.Foundations.Isomorphism.html#6682" class="Function">codomainIso</a> <a id="6817" href="Cubical.Foundations.Isomorphism.html#6817" class="Bound">z</a> <a id="6819" class="Symbol">=</a> <a id="6821" href="Cubical.Foundations.Isomorphism.html#6289" class="Function">codomainIsoDep</a> <a id="6836" class="Symbol">λ</a> <a id="6838" href="Cubical.Foundations.Isomorphism.html#6838" class="Bound">_</a> <a id="6840" class="Symbol">→</a> <a id="6842" href="Cubical.Foundations.Isomorphism.html#6817" class="Bound">z</a>

<a id="endoIso"></a><a id="6845" href="Cubical.Foundations.Isomorphism.html#6845" class="Function">endoIso</a> <a id="6853" class="Symbol">:</a> <a id="6855" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6859" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6861" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6863" class="Symbol">→</a> <a id="6865" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6872" class="Symbol">→</a> <a id="6874" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="6875" class="Symbol">)</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6880" class="Symbol">→</a> <a id="6882" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="6883" class="Symbol">)</a>
<a id="6885" href="Cubical.Foundations.Isomorphism.html#6845" class="Function">endoIso</a> <a id="6893" href="Cubical.Foundations.Isomorphism.html#6893" class="Bound">is</a> <a id="6896" class="Symbol">=</a> <a id="6898" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Cubical.Foundations.Isomorphism.html#5847" class="Function">domIso</a> <a id="6914" href="Cubical.Foundations.Isomorphism.html#6893" class="Bound">is</a><a id="6916" class="Symbol">)</a> <a id="6918" class="Symbol">(</a><a id="6919" href="Cubical.Foundations.Isomorphism.html#6682" class="Function">codomainIso</a> <a id="6931" href="Cubical.Foundations.Isomorphism.html#6893" class="Bound">is</a><a id="6933" class="Symbol">)</a>

<a id="binaryOpIso"></a><a id="6936" href="Cubical.Foundations.Isomorphism.html#6936" class="Function">binaryOpIso</a> <a id="6948" class="Symbol">:</a> <a id="6950" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6954" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6956" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6958" class="Symbol">→</a> <a id="6960" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6967" class="Symbol">→</a> <a id="6969" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6971" class="Symbol">→</a> <a id="6973" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="6974" class="Symbol">)</a> <a id="6976" class="Symbol">(</a><a id="6977" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6979" class="Symbol">→</a> <a id="6981" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6983" class="Symbol">→</a> <a id="6985" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="6986" class="Symbol">)</a>
<a id="6988" href="Cubical.Foundations.Isomorphism.html#6936" class="Function">binaryOpIso</a> <a id="7000" href="Cubical.Foundations.Isomorphism.html#7000" class="Bound">is</a> <a id="7003" class="Symbol">=</a> <a id="7005" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Cubical.Foundations.Isomorphism.html#5847" class="Function">domIso</a> <a id="7021" href="Cubical.Foundations.Isomorphism.html#7000" class="Bound">is</a><a id="7023" class="Symbol">)</a> <a id="7025" class="Symbol">(</a><a id="7026" href="Cubical.Foundations.Isomorphism.html#6682" class="Function">codomainIso</a> <a id="7038" class="Symbol">(</a><a id="7039" href="Cubical.Foundations.Isomorphism.html#6845" class="Function">endoIso</a> <a id="7047" href="Cubical.Foundations.Isomorphism.html#7000" class="Bound">is</a><a id="7049" class="Symbol">))</a>

<a id="Iso≡Set"></a><a id="7053" href="Cubical.Foundations.Isomorphism.html#7053" class="Function">Iso≡Set</a> <a id="7061" class="Symbol">:</a> <a id="7063" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7069" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7071" class="Symbol">→</a> <a id="7073" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7079" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7081" class="Symbol">→</a> <a id="7083" class="Symbol">(</a><a id="7084" href="Cubical.Foundations.Isomorphism.html#7084" class="Bound">f</a> <a id="7086" href="Cubical.Foundations.Isomorphism.html#7086" class="Bound">g</a> <a id="7088" class="Symbol">:</a> <a id="7090" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7094" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7096" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7097" class="Symbol">)</a>
        <a id="7107" class="Symbol">→</a> <a id="7109" class="Symbol">((</a><a id="7111" href="Cubical.Foundations.Isomorphism.html#7111" class="Bound">x</a> <a id="7113" class="Symbol">:</a> <a id="7115" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7116" class="Symbol">)</a> <a id="7118" class="Symbol">→</a> <a id="7120" href="Cubical.Foundations.Isomorphism.html#7084" class="Bound">f</a> <a id="7122" class="Symbol">.</a><a id="7123" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7127" href="Cubical.Foundations.Isomorphism.html#7111" class="Bound">x</a> <a id="7129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7131" href="Cubical.Foundations.Isomorphism.html#7086" class="Bound">g</a> <a id="7133" class="Symbol">.</a><a id="7134" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7138" href="Cubical.Foundations.Isomorphism.html#7111" class="Bound">x</a><a id="7139" class="Symbol">)</a>
        <a id="7149" class="Symbol">→</a> <a id="7151" class="Symbol">((</a><a id="7153" href="Cubical.Foundations.Isomorphism.html#7153" class="Bound">x</a> <a id="7155" class="Symbol">:</a> <a id="7157" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7158" class="Symbol">)</a> <a id="7160" class="Symbol">→</a> <a id="7162" href="Cubical.Foundations.Isomorphism.html#7084" class="Bound">f</a> <a id="7164" class="Symbol">.</a><a id="7165" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7169" href="Cubical.Foundations.Isomorphism.html#7153" class="Bound">x</a> <a id="7171" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7173" href="Cubical.Foundations.Isomorphism.html#7086" class="Bound">g</a> <a id="7175" class="Symbol">.</a><a id="7176" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7180" href="Cubical.Foundations.Isomorphism.html#7153" class="Bound">x</a><a id="7181" class="Symbol">)</a>
        <a id="7191" class="Symbol">→</a> <a id="7193" href="Cubical.Foundations.Isomorphism.html#7084" class="Bound">f</a> <a id="7195" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7197" href="Cubical.Foundations.Isomorphism.html#7086" class="Bound">g</a>
<a id="7199" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7203" class="Symbol">(</a><a id="7204" href="Cubical.Foundations.Isomorphism.html#7053" class="Function">Iso≡Set</a> <a id="7212" href="Cubical.Foundations.Isomorphism.html#7212" class="Bound">hA</a> <a id="7215" href="Cubical.Foundations.Isomorphism.html#7215" class="Bound">hB</a> <a id="7218" href="Cubical.Foundations.Isomorphism.html#7218" class="Bound">f</a> <a id="7220" href="Cubical.Foundations.Isomorphism.html#7220" class="Bound">g</a> <a id="7222" href="Cubical.Foundations.Isomorphism.html#7222" class="Bound">hfun</a> <a id="7227" href="Cubical.Foundations.Isomorphism.html#7227" class="Bound">hinv</a> <a id="7232" href="Cubical.Foundations.Isomorphism.html#7232" class="Bound">i</a><a id="7233" class="Symbol">)</a> <a id="7235" href="Cubical.Foundations.Isomorphism.html#7235" class="Bound">x</a> <a id="7237" class="Symbol">=</a> <a id="7239" href="Cubical.Foundations.Isomorphism.html#7222" class="Bound">hfun</a> <a id="7244" href="Cubical.Foundations.Isomorphism.html#7235" class="Bound">x</a> <a id="7246" href="Cubical.Foundations.Isomorphism.html#7232" class="Bound">i</a>
<a id="7248" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Cubical.Foundations.Isomorphism.html#7053" class="Function">Iso≡Set</a> <a id="7261" href="Cubical.Foundations.Isomorphism.html#7261" class="Bound">hA</a> <a id="7264" href="Cubical.Foundations.Isomorphism.html#7264" class="Bound">hB</a> <a id="7267" href="Cubical.Foundations.Isomorphism.html#7267" class="Bound">f</a> <a id="7269" href="Cubical.Foundations.Isomorphism.html#7269" class="Bound">g</a> <a id="7271" href="Cubical.Foundations.Isomorphism.html#7271" class="Bound">hfun</a> <a id="7276" href="Cubical.Foundations.Isomorphism.html#7276" class="Bound">hinv</a> <a id="7281" href="Cubical.Foundations.Isomorphism.html#7281" class="Bound">i</a><a id="7282" class="Symbol">)</a> <a id="7284" href="Cubical.Foundations.Isomorphism.html#7284" class="Bound">x</a> <a id="7286" class="Symbol">=</a> <a id="7288" href="Cubical.Foundations.Isomorphism.html#7276" class="Bound">hinv</a> <a id="7293" href="Cubical.Foundations.Isomorphism.html#7284" class="Bound">x</a> <a id="7295" href="Cubical.Foundations.Isomorphism.html#7281" class="Bound">i</a>
<a id="7297" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Cubical.Foundations.Isomorphism.html#7053" class="Function">Iso≡Set</a> <a id="7310" href="Cubical.Foundations.Isomorphism.html#7310" class="Bound">hA</a> <a id="7313" href="Cubical.Foundations.Isomorphism.html#7313" class="Bound">hB</a> <a id="7316" href="Cubical.Foundations.Isomorphism.html#7316" class="Bound">f</a> <a id="7318" href="Cubical.Foundations.Isomorphism.html#7318" class="Bound">g</a> <a id="7320" href="Cubical.Foundations.Isomorphism.html#7320" class="Bound">hfun</a> <a id="7325" href="Cubical.Foundations.Isomorphism.html#7325" class="Bound">hinv</a> <a id="7330" href="Cubical.Foundations.Isomorphism.html#7330" class="Bound">i</a><a id="7331" class="Symbol">)</a> <a id="7333" href="Cubical.Foundations.Isomorphism.html#7333" class="Bound">x</a> <a id="7335" href="Cubical.Foundations.Isomorphism.html#7335" class="Bound">j</a> <a id="7337" class="Symbol">=</a>
  <a id="7341" href="Cubical.Foundations.Prelude.html#18848" class="Function">isSet→isSet&#39;</a> <a id="7354" href="Cubical.Foundations.Isomorphism.html#7313" class="Bound">hB</a> <a id="7357" class="Symbol">(</a><a id="7358" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7362" href="Cubical.Foundations.Isomorphism.html#7316" class="Bound">f</a> <a id="7364" href="Cubical.Foundations.Isomorphism.html#7333" class="Bound">x</a><a id="7365" class="Symbol">)</a> <a id="7367" class="Symbol">(</a><a id="7368" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7372" href="Cubical.Foundations.Isomorphism.html#7318" class="Bound">g</a> <a id="7374" href="Cubical.Foundations.Isomorphism.html#7333" class="Bound">x</a><a id="7375" class="Symbol">)</a> <a id="7377" class="Symbol">(λ</a> <a id="7380" href="Cubical.Foundations.Isomorphism.html#7380" class="Bound">i</a> <a id="7382" class="Symbol">→</a> <a id="7384" href="Cubical.Foundations.Isomorphism.html#7320" class="Bound">hfun</a> <a id="7389" class="Symbol">(</a><a id="7390" href="Cubical.Foundations.Isomorphism.html#7325" class="Bound">hinv</a> <a id="7395" href="Cubical.Foundations.Isomorphism.html#7333" class="Bound">x</a> <a id="7397" href="Cubical.Foundations.Isomorphism.html#7380" class="Bound">i</a><a id="7398" class="Symbol">)</a> <a id="7400" href="Cubical.Foundations.Isomorphism.html#7380" class="Bound">i</a><a id="7401" class="Symbol">)</a> <a id="7403" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7408" href="Cubical.Foundations.Isomorphism.html#7330" class="Bound">i</a> <a id="7410" href="Cubical.Foundations.Isomorphism.html#7335" class="Bound">j</a>
<a id="7412" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Foundations.Isomorphism.html#7053" class="Function">Iso≡Set</a> <a id="7425" href="Cubical.Foundations.Isomorphism.html#7425" class="Bound">hA</a> <a id="7428" href="Cubical.Foundations.Isomorphism.html#7428" class="Bound">hB</a> <a id="7431" href="Cubical.Foundations.Isomorphism.html#7431" class="Bound">f</a> <a id="7433" href="Cubical.Foundations.Isomorphism.html#7433" class="Bound">g</a> <a id="7435" href="Cubical.Foundations.Isomorphism.html#7435" class="Bound">hfun</a> <a id="7440" href="Cubical.Foundations.Isomorphism.html#7440" class="Bound">hinv</a> <a id="7445" href="Cubical.Foundations.Isomorphism.html#7445" class="Bound">i</a><a id="7446" class="Symbol">)</a> <a id="7448" href="Cubical.Foundations.Isomorphism.html#7448" class="Bound">x</a> <a id="7450" href="Cubical.Foundations.Isomorphism.html#7450" class="Bound">j</a> <a id="7452" class="Symbol">=</a>
  <a id="7456" href="Cubical.Foundations.Prelude.html#18848" class="Function">isSet→isSet&#39;</a> <a id="7469" href="Cubical.Foundations.Isomorphism.html#7425" class="Bound">hA</a> <a id="7472" class="Symbol">(</a><a id="7473" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7477" href="Cubical.Foundations.Isomorphism.html#7431" class="Bound">f</a> <a id="7479" href="Cubical.Foundations.Isomorphism.html#7448" class="Bound">x</a><a id="7480" class="Symbol">)</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7487" href="Cubical.Foundations.Isomorphism.html#7433" class="Bound">g</a> <a id="7489" href="Cubical.Foundations.Isomorphism.html#7448" class="Bound">x</a><a id="7490" class="Symbol">)</a> <a id="7492" class="Symbol">(λ</a> <a id="7495" href="Cubical.Foundations.Isomorphism.html#7495" class="Bound">i</a> <a id="7497" class="Symbol">→</a> <a id="7499" href="Cubical.Foundations.Isomorphism.html#7440" class="Bound">hinv</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Cubical.Foundations.Isomorphism.html#7435" class="Bound">hfun</a> <a id="7510" href="Cubical.Foundations.Isomorphism.html#7448" class="Bound">x</a> <a id="7512" href="Cubical.Foundations.Isomorphism.html#7495" class="Bound">i</a><a id="7513" class="Symbol">)</a> <a id="7515" href="Cubical.Foundations.Isomorphism.html#7495" class="Bound">i</a><a id="7516" class="Symbol">)</a> <a id="7518" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7523" href="Cubical.Foundations.Isomorphism.html#7445" class="Bound">i</a> <a id="7525" href="Cubical.Foundations.Isomorphism.html#7450" class="Bound">j</a>

<a id="transportIsoToPath"></a><a id="7528" href="Cubical.Foundations.Isomorphism.html#7528" class="Function">transportIsoToPath</a> <a id="7547" class="Symbol">:</a> <a id="7549" class="Symbol">(</a><a id="7550" href="Cubical.Foundations.Isomorphism.html#7550" class="Bound">f</a> <a id="7552" class="Symbol">:</a> <a id="7554" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7558" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7560" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7561" class="Symbol">)</a> <a id="7563" class="Symbol">(</a><a id="7564" href="Cubical.Foundations.Isomorphism.html#7564" class="Bound">x</a> <a id="7566" class="Symbol">:</a> <a id="7568" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7569" class="Symbol">)</a> <a id="7571" class="Symbol">→</a> <a id="7573" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7583" class="Symbol">(</a><a id="7584" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="7594" href="Cubical.Foundations.Isomorphism.html#7550" class="Bound">f</a><a id="7595" class="Symbol">)</a> <a id="7597" href="Cubical.Foundations.Isomorphism.html#7564" class="Bound">x</a> <a id="7599" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7601" href="Cubical.Foundations.Isomorphism.html#7550" class="Bound">f</a> <a id="7603" class="Symbol">.</a><a id="7604" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7608" href="Cubical.Foundations.Isomorphism.html#7564" class="Bound">x</a>
<a id="7610" href="Cubical.Foundations.Isomorphism.html#7528" class="Function">transportIsoToPath</a> <a id="7629" href="Cubical.Foundations.Isomorphism.html#7629" class="Bound">f</a> <a id="7631" href="Cubical.Foundations.Isomorphism.html#7631" class="Bound">x</a> <a id="7633" class="Symbol">=</a> <a id="7635" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7649" class="Symbol">_</a>

<a id="transportIsoToPath⁻"></a><a id="7652" href="Cubical.Foundations.Isomorphism.html#7652" class="Function">transportIsoToPath⁻</a> <a id="7672" class="Symbol">:</a> <a id="7674" class="Symbol">(</a><a id="7675" href="Cubical.Foundations.Isomorphism.html#7675" class="Bound">f</a> <a id="7677" class="Symbol">:</a> <a id="7679" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7683" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7685" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7686" class="Symbol">)</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Cubical.Foundations.Isomorphism.html#7689" class="Bound">x</a> <a id="7691" class="Symbol">:</a> <a id="7693" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7694" class="Symbol">)</a> <a id="7696" class="Symbol">→</a> <a id="7698" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7708" class="Symbol">(</a><a id="7709" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7713" class="Symbol">(</a><a id="7714" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="7724" href="Cubical.Foundations.Isomorphism.html#7675" class="Bound">f</a><a id="7725" class="Symbol">))</a> <a id="7728" href="Cubical.Foundations.Isomorphism.html#7689" class="Bound">x</a> <a id="7730" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7732" href="Cubical.Foundations.Isomorphism.html#7675" class="Bound">f</a> <a id="7734" class="Symbol">.</a><a id="7735" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7739" href="Cubical.Foundations.Isomorphism.html#7689" class="Bound">x</a>
<a id="7741" href="Cubical.Foundations.Isomorphism.html#7652" class="Function">transportIsoToPath⁻</a> <a id="7761" href="Cubical.Foundations.Isomorphism.html#7761" class="Bound">f</a> <a id="7763" href="Cubical.Foundations.Isomorphism.html#7763" class="Bound">x</a> <a id="7765" class="Symbol">=</a> <a id="7767" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Cubical.Foundations.Isomorphism.html#7761" class="Bound">f</a> <a id="7775" class="Symbol">.</a><a id="7776" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a><a id="7779" class="Symbol">)</a> <a id="7781" class="Symbol">(</a><a id="7782" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7796" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Path.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Path</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a> <a id="33" class="Keyword">where</a>

<a id="40" class="Keyword">open</a> <a id="45" class="Keyword">import</a> <a id="52" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="378" class="Keyword">private</a>
  <a id="388" class="Keyword">variable</a>
    <a id="401" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a> <a id="403" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a> <a id="406" class="Symbol">:</a> <a id="408" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="418" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="427" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a>

<a id="430" class="Keyword">module</a> <a id="437" href="Cubical.Foundations.Path.html#437" class="Module">_</a> <a id="439" class="Symbol">{</a><a id="440" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="442" class="Symbol">:</a> <a id="444" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="446" class="Symbol">→</a> <a id="448" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="453" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="454" class="Symbol">}</a> <a id="456" class="Symbol">{</a><a id="457" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="459" class="Symbol">:</a> <a id="461" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="463" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="465" class="Symbol">}</a> <a id="467" class="Symbol">{</a><a id="468" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="470" class="Symbol">:</a> <a id="472" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="474" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="476" class="Symbol">}</a> <a id="478" class="Keyword">where</a>
  <a id="486" href="Cubical.Foundations.Path.html#486" class="Function">toPathP⁻</a> <a id="495" class="Symbol">:</a> <a id="497" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="499" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="501" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="512" class="Symbol">(λ</a> <a id="515" href="Cubical.Foundations.Path.html#515" class="Bound">i</a> <a id="517" class="Symbol">→</a> <a id="519" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="521" href="Cubical.Foundations.Path.html#515" class="Bound">i</a><a id="522" class="Symbol">)</a> <a id="524" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="526" class="Symbol">→</a> <a id="528" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="534" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="536" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="538" href="Cubical.Foundations.Path.html#468" class="Bound">y</a>
  <a id="542" href="Cubical.Foundations.Path.html#486" class="Function">toPathP⁻</a> <a id="551" href="Cubical.Foundations.Path.html#551" class="Bound">p</a> <a id="553" class="Symbol">=</a> <a id="555" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="560" class="Symbol">(</a><a id="561" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="569" class="Symbol">(</a><a id="570" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="574" href="Cubical.Foundations.Path.html#551" class="Bound">p</a><a id="575" class="Symbol">))</a>

  <a id="581" href="Cubical.Foundations.Path.html#581" class="Function">fromPathP⁻</a> <a id="592" class="Symbol">:</a> <a id="594" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="600" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="602" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="604" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="606" class="Symbol">→</a> <a id="608" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="610" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="612" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="623" class="Symbol">(λ</a> <a id="626" href="Cubical.Foundations.Path.html#626" class="Bound">i</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="632" href="Cubical.Foundations.Path.html#626" class="Bound">i</a><a id="633" class="Symbol">)</a> <a id="635" href="Cubical.Foundations.Path.html#468" class="Bound">y</a>
  <a id="639" href="Cubical.Foundations.Path.html#581" class="Function">fromPathP⁻</a> <a id="650" href="Cubical.Foundations.Path.html#650" class="Bound">p</a> <a id="652" class="Symbol">=</a> <a id="654" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="669" class="Symbol">{</a><a id="670" class="Argument">A</a> <a id="672" class="Symbol">=</a> <a id="674" class="Symbol">λ</a> <a id="676" href="Cubical.Foundations.Path.html#676" class="Bound">i</a> <a id="678" class="Symbol">→</a> <a id="680" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="682" class="Symbol">(</a><a id="683" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="685" href="Cubical.Foundations.Path.html#676" class="Bound">i</a><a id="686" class="Symbol">)}</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="695" href="Cubical.Foundations.Path.html#650" class="Bound">p</a><a id="696" class="Symbol">))</a>

<a id="PathP≡Path"></a><a id="700" href="Cubical.Foundations.Path.html#700" class="Function">PathP≡Path</a> <a id="711" class="Symbol">:</a> <a id="713" class="Symbol">∀</a> <a id="715" class="Symbol">(</a><a id="716" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="718" class="Symbol">:</a> <a id="720" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="722" class="Symbol">→</a> <a id="724" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="729" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Foundations.Path.html#733" class="Bound">p</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="739" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Foundations.Path.html#744" class="Bound">q</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="750" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="752" class="Symbol">)</a> <a id="754" class="Symbol">→</a>
             <a id="769" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="775" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="777" href="Cubical.Foundations.Path.html#733" class="Bound">p</a> <a id="779" href="Cubical.Foundations.Path.html#744" class="Bound">q</a> <a id="781" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="783" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="788" class="Symbol">(</a><a id="789" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="791" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="793" class="Symbol">)</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="806" class="Symbol">(λ</a> <a id="809" href="Cubical.Foundations.Path.html#809" class="Bound">i</a> <a id="811" class="Symbol">→</a> <a id="813" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="815" href="Cubical.Foundations.Path.html#809" class="Bound">i</a><a id="816" class="Symbol">)</a> <a id="818" href="Cubical.Foundations.Path.html#733" class="Bound">p</a><a id="819" class="Symbol">)</a> <a id="821" href="Cubical.Foundations.Path.html#744" class="Bound">q</a>
<a id="823" href="Cubical.Foundations.Path.html#700" class="Function">PathP≡Path</a> <a id="834" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="836" href="Cubical.Foundations.Path.html#836" class="Bound">p</a> <a id="838" href="Cubical.Foundations.Path.html#838" class="Bound">q</a> <a id="840" href="Cubical.Foundations.Path.html#840" class="Bound">i</a> <a id="842" class="Symbol">=</a> <a id="844" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="850" class="Symbol">(λ</a> <a id="853" href="Cubical.Foundations.Path.html#853" class="Bound">j</a> <a id="855" class="Symbol">→</a> <a id="857" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Foundations.Path.html#840" class="Bound">i</a> <a id="862" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="864" href="Cubical.Foundations.Path.html#853" class="Bound">j</a><a id="865" class="Symbol">))</a> <a id="868" class="Symbol">(</a><a id="869" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="886" class="Symbol">(λ</a> <a id="889" href="Cubical.Foundations.Path.html#889" class="Bound">j</a> <a id="891" class="Symbol">→</a> <a id="893" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="895" href="Cubical.Foundations.Path.html#889" class="Bound">j</a><a id="896" class="Symbol">)</a> <a id="898" href="Cubical.Foundations.Path.html#836" class="Bound">p</a> <a id="900" href="Cubical.Foundations.Path.html#840" class="Bound">i</a><a id="901" class="Symbol">)</a> <a id="903" href="Cubical.Foundations.Path.html#838" class="Bound">q</a>

<a id="PathP≡Path⁻"></a><a id="906" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="925" class="Symbol">:</a> <a id="927" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="929" class="Symbol">→</a> <a id="931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="936" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="937" class="Symbol">)</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="942" class="Symbol">:</a> <a id="944" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="946" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Foundations.Path.html#951" class="Bound">q</a> <a id="953" class="Symbol">:</a> <a id="955" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="957" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">→</a>
             <a id="976" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="982" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="984" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="986" href="Cubical.Foundations.Path.html#951" class="Bound">q</a> <a id="988" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="990" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="998" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1000" class="Symbol">)</a> <a id="1002" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1016" class="Symbol">(λ</a> <a id="1019" href="Cubical.Foundations.Path.html#1019" class="Bound">i</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="1025" href="Cubical.Foundations.Path.html#1019" class="Bound">i</a><a id="1026" class="Symbol">)</a> <a id="1028" href="Cubical.Foundations.Path.html#951" class="Bound">q</a><a id="1029" class="Symbol">)</a>
<a id="1031" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="1043" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1045" href="Cubical.Foundations.Path.html#1045" class="Bound">p</a> <a id="1047" href="Cubical.Foundations.Path.html#1047" class="Bound">q</a> <a id="1049" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1059" class="Symbol">(λ</a> <a id="1062" href="Cubical.Foundations.Path.html#1062" class="Bound">j</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1071" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a> <a id="1073" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1075" href="Cubical.Foundations.Path.html#1062" class="Bound">j</a><a id="1076" class="Symbol">))</a> <a id="1079" href="Cubical.Foundations.Path.html#1045" class="Bound">p</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="1100" class="Symbol">(λ</a> <a id="1103" href="Cubical.Foundations.Path.html#1103" class="Bound">j</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1109" href="Cubical.Foundations.Path.html#1103" class="Bound">j</a><a id="1110" class="Symbol">)</a> <a id="1112" href="Cubical.Foundations.Path.html#1047" class="Bound">q</a> <a id="1114" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a><a id="1115" class="Symbol">)</a>

<a id="PathPIsoPath"></a><a id="1118" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1131" class="Symbol">:</a> <a id="1133" class="Symbol">∀</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1149" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1159" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1170" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1187" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1189" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1191" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1205" class="Symbol">(λ</a> <a id="1208" href="Cubical.Foundations.Path.html#1208" class="Bound">i</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1214" href="Cubical.Foundations.Path.html#1208" class="Bound">i</a><a id="1215" class="Symbol">)</a> <a id="1217" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1221" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a><a id="1222" class="Symbol">)</a>
<a id="1224" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1237" href="Cubical.Foundations.Path.html#1237" class="Bound">A</a> <a id="1239" href="Cubical.Foundations.Path.html#1239" class="Bound">x</a> <a id="1241" href="Cubical.Foundations.Path.html#1241" class="Bound">y</a> <a id="1243" class="Symbol">.</a><a id="1244" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
<a id="1264" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1277" href="Cubical.Foundations.Path.html#1277" class="Bound">A</a> <a id="1279" href="Cubical.Foundations.Path.html#1279" class="Bound">x</a> <a id="1281" href="Cubical.Foundations.Path.html#1281" class="Bound">y</a> <a id="1283" class="Symbol">.</a><a id="1284" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a>
<a id="1302" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1315" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1317" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a> <a id="1319" href="Cubical.Foundations.Path.html#1319" class="Bound">y</a> <a id="1321" class="Symbol">.</a><a id="1322" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1330" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="1332" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1334" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1336" class="Symbol">=</a>
  <a id="1340" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="1350" class="Symbol">(λ</a> <a id="1353" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a> <a id="1355" class="Symbol">→</a> <a id="1357" class="Symbol">λ</a>
      <a id="1365" class="Symbol">{</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a> <a id="1387" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1389" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1391" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a><a id="1392" class="Symbol">)</a>
      <a id="1400" class="Symbol">;</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="1415" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a>
      <a id="1423" class="Symbol">;</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">→</a> <a id="1436" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1443" class="Symbol">(λ</a> <a id="1446" href="Cubical.Foundations.Path.html#1446" class="Bound">l</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1455" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1457" href="Cubical.Foundations.Path.html#1446" class="Bound">l</a><a id="1458" class="Symbol">))</a> <a id="1461" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Cubical.Foundations.Path.html#1685" class="Function">fromPathPFiller</a> <a id="1480" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a><a id="1481" class="Symbol">)</a>
      <a id="1489" class="Symbol">;</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1494" class="Symbol">=</a> <a id="1496" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Cubical.Foundations.Path.html#1942" class="Function">∧∨Square</a> <a id="1511" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1513" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a>
      <a id="1521" class="Symbol">})</a>
    <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1536" class="Symbol">(λ</a> <a id="1539" href="Cubical.Foundations.Path.html#1539" class="Bound">l</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1548" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1550" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1552" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1554" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1556" href="Cubical.Foundations.Path.html#1539" class="Bound">l</a><a id="1557" class="Symbol">))</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1563" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1565" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1567" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a><a id="1568" class="Symbol">)</a>
      <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1584" class="Symbol">(λ</a> <a id="1587" href="Cubical.Foundations.Path.html#1587" class="Bound">l</a> <a id="1589" class="Symbol">→</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1597" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1602" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1604" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1606" href="Cubical.Foundations.Path.html#1587" class="Bound">l</a><a id="1607" class="Symbol">))))</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1615" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1617" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a><a id="1618" class="Symbol">)</a>
        <a id="1628" class="Symbol">(</a><a id="1629" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1636" class="Symbol">(λ</a> <a id="1639" href="Cubical.Foundations.Path.html#1639" class="Bound">l</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1648" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1650" href="Cubical.Foundations.Path.html#1639" class="Bound">l</a><a id="1651" class="Symbol">))</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1657" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a><a id="1658" class="Symbol">)</a>
          <a id="1670" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1671" class="Symbol">)))</a>
  <a id="1677" class="Keyword">where</a>
  <a id="1685" href="Cubical.Foundations.Path.html#1685" class="Function">fromPathPFiller</a> <a id="1701" class="Symbol">:</a> <a id="1703" class="Symbol">_</a>
  <a id="1707" href="Cubical.Foundations.Path.html#1685" class="Function">fromPathPFiller</a> <a id="1723" class="Symbol">=</a>
    <a id="1729" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
      <a id="1741" class="Symbol">(λ</a> <a id="1744" href="Cubical.Foundations.Path.html#1744" class="Bound">j</a> <a id="1746" class="Symbol">→</a> <a id="1748" class="Symbol">λ</a>
        <a id="1758" class="Symbol">{</a> <a id="1760" class="Symbol">(</a><a id="1761" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1767" class="Symbol">)</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a>
        <a id="1781" class="Symbol">;</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1786" class="Symbol">=</a> <a id="1788" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">→</a> <a id="1794" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="1796" href="Cubical.Foundations.Path.html#1744" class="Bound">j</a> <a id="1798" class="Symbol">})</a>
      <a id="1807" class="Symbol">(</a><a id="1808" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1820" class="Symbol">(λ</a> <a id="1823" href="Cubical.Foundations.Path.html#1823" class="Bound">j</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1832" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1834" href="Cubical.Foundations.Path.html#1823" class="Bound">j</a><a id="1835" class="Symbol">))</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1841" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a><a id="1842" class="Symbol">)</a> <a id="1844" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1845" class="Symbol">))</a>

  <a id="1851" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1861" class="Symbol">→</a> <a id="1863" class="Symbol">_</a>
  <a id="1867" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="1873" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1884" class="Symbol">(λ</a> <a id="1887" href="Cubical.Foundations.Path.html#1887" class="Bound">l</a> <a id="1889" class="Symbol">→</a> <a id="1891" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1896" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1898" href="Cubical.Foundations.Path.html#1887" class="Bound">l</a><a id="1899" class="Symbol">))</a> <a id="1902" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1912" class="Symbol">(λ</a> <a id="1915" href="Cubical.Foundations.Path.html#1915" class="Bound">l</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1924" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1926" href="Cubical.Foundations.Path.html#1915" class="Bound">l</a><a id="1927" class="Symbol">))</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1933" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a><a id="1934" class="Symbol">)</a> <a id="1936" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1937" class="Symbol">)</a>

  <a id="1942" href="Cubical.Foundations.Path.html#1942" class="Function">∧∨Square</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1959" class="Symbol">→</a> <a id="1961" class="Symbol">_</a>
  <a id="1965" href="Cubical.Foundations.Path.html#1942" class="Function">∧∨Square</a> <a id="1974" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="1976" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="1978" class="Symbol">=</a>
    <a id="1984" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="1996" class="Symbol">(λ</a> <a id="1999" href="Cubical.Foundations.Path.html#1999" class="Bound">l</a> <a id="2001" class="Symbol">→</a> <a id="2003" class="Symbol">λ</a>
        <a id="2013" class="Symbol">{</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2018" class="Symbol">=</a> <a id="2020" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2022" class="Symbol">)</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="2032" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a>
        <a id="2042" class="Symbol">;</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2047" class="Symbol">=</a> <a id="2049" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="2060" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2062" href="Cubical.Foundations.Path.html#1999" class="Bound">l</a><a id="2063" class="Symbol">)</a>
        <a id="2073" class="Symbol">;</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="2078" class="Symbol">=</a> <a id="2080" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">→</a> <a id="2086" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="2092" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a>
        <a id="2102" class="Symbol">;</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2120" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2122" href="Cubical.Foundations.Path.html#1999" class="Bound">l</a><a id="2123" class="Symbol">)</a>
        <a id="2133" class="Symbol">})</a>
      <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2152" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2154" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a><a id="2155" class="Symbol">))</a>
<a id="2158" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="2171" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2173" href="Cubical.Foundations.Path.html#2173" class="Bound">x</a> <a id="2175" href="Cubical.Foundations.Path.html#2175" class="Bound">y</a> <a id="2177" class="Symbol">.</a><a id="2178" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2186" href="Cubical.Foundations.Path.html#2186" class="Bound">q</a> <a id="2188" href="Cubical.Foundations.Path.html#2188" class="Bound">k</a> <a id="2190" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2192" class="Symbol">=</a>
  <a id="2196" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a>
    <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a>
      <a id="2225" class="Symbol">(λ</a> <a id="2228" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a> <a id="2230" class="Symbol">→</a> <a id="2232" class="Symbol">λ</a>
        <a id="2242" class="Symbol">{</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2251" class="Symbol">)</a> <a id="2253" class="Symbol">→</a> <a id="2255" href="Cubical.Foundations.Path.html#2173" class="Bound">x</a>
        <a id="2265" class="Symbol">;</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2270" class="Symbol">=</a> <a id="2272" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2285" class="Symbol">(λ</a> <a id="2288" href="Cubical.Foundations.Path.html#2288" class="Bound">l</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a> <a id="2297" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2299" href="Cubical.Foundations.Path.html#2288" class="Bound">l</a><a id="2300" class="Symbol">))</a> <a id="2303" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Foundations.Path.html#2186" class="Bound">q</a> <a id="2308" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a><a id="2309" class="Symbol">)</a>
        <a id="2319" class="Symbol">})</a>
      <a id="2328" class="Symbol">(</a><a id="2329" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2341" class="Symbol">(λ</a> <a id="2344" href="Cubical.Foundations.Path.html#2344" class="Bound">l</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2353" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2355" href="Cubical.Foundations.Path.html#2344" class="Bound">l</a><a id="2356" class="Symbol">))</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2362" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a><a id="2363" class="Symbol">)</a> <a id="2365" href="Cubical.Foundations.Path.html#2173" class="Bound">x</a><a id="2366" class="Symbol">))</a>
      <a id="2375" class="Symbol">(λ</a> <a id="2378" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="2394" class="Symbol">(λ</a> <a id="2397" href="Cubical.Foundations.Path.html#2397" class="Bound">l</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2406" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a> <a id="2411" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2413" href="Cubical.Foundations.Path.html#2397" class="Bound">l</a><a id="2414" class="Symbol">)))</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2421" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2423" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2425" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a><a id="2426" class="Symbol">)</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Foundations.Path.html#2186" class="Bound">q</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2434" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="2436" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a><a id="2437" class="Symbol">)))))</a>
    <a id="2447" href="Cubical.Foundations.Path.html#2188" class="Bound">k</a>

<a id="PathP≃Path"></a><a id="2450" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="2461" class="Symbol">:</a> <a id="2463" class="Symbol">(</a><a id="2464" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2466" class="Symbol">:</a> <a id="2468" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2477" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Foundations.Path.html#2481" class="Bound">x</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2487" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Cubical.Foundations.Path.html#2492" class="Bound">y</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2498" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">→</a>
             <a id="2517" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2523" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2525" href="Cubical.Foundations.Path.html#2481" class="Bound">x</a> <a id="2527" href="Cubical.Foundations.Path.html#2492" class="Bound">y</a> <a id="2529" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2542" class="Symbol">(λ</a> <a id="2545" href="Cubical.Foundations.Path.html#2545" class="Bound">i</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2551" href="Cubical.Foundations.Path.html#2545" class="Bound">i</a><a id="2552" class="Symbol">)</a> <a id="2554" href="Cubical.Foundations.Path.html#2481" class="Bound">x</a> <a id="2556" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2558" href="Cubical.Foundations.Path.html#2492" class="Bound">y</a><a id="2559" class="Symbol">)</a>
<a id="2561" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="2572" href="Cubical.Foundations.Path.html#2572" class="Bound">A</a> <a id="2574" href="Cubical.Foundations.Path.html#2574" class="Bound">x</a> <a id="2576" href="Cubical.Foundations.Path.html#2576" class="Bound">y</a> <a id="2578" class="Symbol">=</a> <a id="2580" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="2605" href="Cubical.Foundations.Path.html#2572" class="Bound">A</a> <a id="2607" href="Cubical.Foundations.Path.html#2574" class="Bound">x</a> <a id="2609" href="Cubical.Foundations.Path.html#2576" class="Bound">y</a><a id="2610" class="Symbol">)</a>

<a id="PathP≡compPath"></a><a id="2613" href="Cubical.Foundations.Path.html#2613" class="Function">PathP≡compPath</a> <a id="2628" class="Symbol">:</a> <a id="2630" class="Symbol">∀</a> <a id="2632" class="Symbol">{</a><a id="2633" href="Cubical.Foundations.Path.html#2633" class="Bound">A</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2642" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">{</a><a id="2646" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2648" href="Cubical.Foundations.Path.html#2648" class="Bound">y</a> <a id="2650" href="Cubical.Foundations.Path.html#2650" class="Bound">z</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Cubical.Foundations.Path.html#2633" class="Bound">A</a><a id="2655" class="Symbol">}</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Cubical.Foundations.Path.html#2658" class="Bound">p</a> <a id="2660" class="Symbol">:</a> <a id="2662" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2664" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2666" href="Cubical.Foundations.Path.html#2648" class="Bound">y</a><a id="2667" class="Symbol">)</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Cubical.Foundations.Path.html#2670" class="Bound">q</a> <a id="2672" class="Symbol">:</a> <a id="2674" href="Cubical.Foundations.Path.html#2648" class="Bound">y</a> <a id="2676" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2678" href="Cubical.Foundations.Path.html#2650" class="Bound">z</a><a id="2679" class="Symbol">)</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.Foundations.Path.html#2682" class="Bound">r</a> <a id="2684" class="Symbol">:</a> <a id="2686" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2690" href="Cubical.Foundations.Path.html#2650" class="Bound">z</a><a id="2691" class="Symbol">)</a>
                 <a id="2710" class="Symbol">→</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2719" class="Symbol">(λ</a> <a id="2722" href="Cubical.Foundations.Path.html#2722" class="Bound">i</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2728" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2730" href="Cubical.Foundations.Path.html#2670" class="Bound">q</a> <a id="2732" href="Cubical.Foundations.Path.html#2722" class="Bound">i</a><a id="2733" class="Symbol">)</a> <a id="2735" href="Cubical.Foundations.Path.html#2658" class="Bound">p</a> <a id="2737" href="Cubical.Foundations.Path.html#2682" class="Bound">r</a><a id="2738" class="Symbol">)</a> <a id="2740" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Cubical.Foundations.Path.html#2658" class="Bound">p</a> <a id="2745" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2747" href="Cubical.Foundations.Path.html#2670" class="Bound">q</a> <a id="2749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2751" href="Cubical.Foundations.Path.html#2682" class="Bound">r</a><a id="2752" class="Symbol">)</a>
<a id="2754" href="Cubical.Foundations.Path.html#2613" class="Function">PathP≡compPath</a> <a id="2769" href="Cubical.Foundations.Path.html#2769" class="Bound">p</a> <a id="2771" href="Cubical.Foundations.Path.html#2771" class="Bound">q</a> <a id="2773" href="Cubical.Foundations.Path.html#2773" class="Bound">r</a> <a id="2775" href="Cubical.Foundations.Path.html#2775" class="Bound">k</a> <a id="2777" class="Symbol">=</a> <a id="2779" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2785" class="Symbol">(λ</a> <a id="2788" href="Cubical.Foundations.Path.html#2788" class="Bound">i</a> <a id="2790" class="Symbol">→</a> <a id="2792" href="Cubical.Foundations.Path.html#2769" class="Bound">p</a> <a id="2794" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2799" href="Cubical.Foundations.Path.html#2771" class="Bound">q</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.Foundations.Path.html#2788" class="Bound">i</a> <a id="2804" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2806" href="Cubical.Foundations.Path.html#2775" class="Bound">k</a><a id="2807" class="Symbol">))</a> <a id="2810" class="Symbol">(λ</a> <a id="2813" href="Cubical.Foundations.Path.html#2813" class="Bound">j</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="2833" href="Cubical.Foundations.Path.html#2769" class="Bound">p</a> <a id="2835" href="Cubical.Foundations.Path.html#2771" class="Bound">q</a> <a id="2837" href="Cubical.Foundations.Path.html#2775" class="Bound">k</a> <a id="2839" href="Cubical.Foundations.Path.html#2813" class="Bound">j</a><a id="2840" class="Symbol">)</a> <a id="2842" href="Cubical.Foundations.Path.html#2773" class="Bound">r</a>

<a id="2845" class="Comment">-- a quick corollary for 3-constant functions</a>
<a id="3-ConstantCompChar"></a><a id="2891" href="Cubical.Foundations.Path.html#2891" class="Function">3-ConstantCompChar</a> <a id="2910" class="Symbol">:</a> <a id="2912" class="Symbol">{</a><a id="2913" href="Cubical.Foundations.Path.html#2913" class="Bound">A</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2922" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">{</a><a id="2926" href="Cubical.Foundations.Path.html#2926" class="Bound">B</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2935" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="2937" class="Symbol">}</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Foundations.Path.html#2940" class="Bound">f</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Cubical.Foundations.Path.html#2913" class="Bound">A</a> <a id="2946" class="Symbol">→</a> <a id="2948" href="Cubical.Foundations.Path.html#2926" class="Bound">B</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="2957" class="Symbol">:</a> <a id="2959" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="2970" href="Cubical.Foundations.Path.html#2940" class="Bound">f</a><a id="2971" class="Symbol">)</a>
                   <a id="2992" class="Symbol">→</a> <a id="2994" class="Symbol">(∀</a> <a id="2997" href="Cubical.Foundations.Path.html#2997" class="Bound">x</a> <a id="2999" href="Cubical.Foundations.Path.html#2999" class="Bound">y</a> <a id="3001" href="Cubical.Foundations.Path.html#3001" class="Bound">z</a> <a id="3003" class="Symbol">→</a> <a id="3005" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="3010" href="Cubical.Foundations.Path.html#2997" class="Bound">x</a> <a id="3012" href="Cubical.Foundations.Path.html#2999" class="Bound">y</a> <a id="3014" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3016" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="3021" href="Cubical.Foundations.Path.html#2999" class="Bound">y</a> <a id="3023" href="Cubical.Foundations.Path.html#3001" class="Bound">z</a> <a id="3025" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3027" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="3032" href="Cubical.Foundations.Path.html#2997" class="Bound">x</a> <a id="3034" href="Cubical.Foundations.Path.html#3001" class="Bound">z</a><a id="3035" class="Symbol">)</a>
                   <a id="3056" class="Symbol">→</a> <a id="3058" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="3069" href="Cubical.Foundations.Path.html#2940" class="Bound">f</a>
<a id="3071" href="Cubical.Foundations.Function.html#3653" class="Field">3-Constant.link</a> <a id="3087" class="Symbol">(</a><a id="3088" href="Cubical.Foundations.Path.html#2891" class="Function">3-ConstantCompChar</a> <a id="3107" href="Cubical.Foundations.Path.html#3107" class="Bound">f</a> <a id="3109" href="Cubical.Foundations.Path.html#3109" class="Bound">link</a> <a id="3114" href="Cubical.Foundations.Path.html#3114" class="Bound">coh₂</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">=</a> <a id="3122" href="Cubical.Foundations.Path.html#3109" class="Bound">link</a>
<a id="3127" href="Cubical.Foundations.Function.html#3679" class="Field">3-Constant.coh₁</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Cubical.Foundations.Path.html#2891" class="Function">3-ConstantCompChar</a> <a id="3163" href="Cubical.Foundations.Path.html#3163" class="Bound">f</a> <a id="3165" href="Cubical.Foundations.Path.html#3165" class="Bound">link</a> <a id="3170" href="Cubical.Foundations.Path.html#3170" class="Bound">coh₂</a><a id="3174" class="Symbol">)</a> <a id="3176" class="Symbol">_</a> <a id="3178" class="Symbol">_</a> <a id="3180" class="Symbol">_</a> <a id="3182" class="Symbol">=</a>
   <a id="3187" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Cubical.Foundations.Path.html#2613" class="Function">PathP≡compPath</a> <a id="3214" class="Symbol">_</a> <a id="3216" class="Symbol">_</a> <a id="3218" class="Symbol">_)</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Foundations.Path.html#3170" class="Bound">coh₂</a> <a id="3227" class="Symbol">_</a> <a id="3229" class="Symbol">_</a> <a id="3231" class="Symbol">_)</a>

<a id="PathP≡doubleCompPathˡ"></a><a id="3235" href="Cubical.Foundations.Path.html#3235" class="Function">PathP≡doubleCompPathˡ</a> <a id="3257" class="Symbol">:</a> <a id="3259" class="Symbol">∀</a> <a id="3261" class="Symbol">{</a><a id="3262" href="Cubical.Foundations.Path.html#3262" class="Bound">A</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3271" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="3272" class="Symbol">}</a> <a id="3274" class="Symbol">{</a><a id="3275" href="Cubical.Foundations.Path.html#3275" class="Bound">w</a> <a id="3277" href="Cubical.Foundations.Path.html#3277" class="Bound">x</a> <a id="3279" href="Cubical.Foundations.Path.html#3279" class="Bound">y</a> <a id="3281" href="Cubical.Foundations.Path.html#3281" class="Bound">z</a> <a id="3283" class="Symbol">:</a> <a id="3285" href="Cubical.Foundations.Path.html#3262" class="Bound">A</a><a id="3286" class="Symbol">}</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Foundations.Path.html#3289" class="Bound">p</a> <a id="3291" class="Symbol">:</a> <a id="3293" href="Cubical.Foundations.Path.html#3275" class="Bound">w</a> <a id="3295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3297" href="Cubical.Foundations.Path.html#3279" class="Bound">y</a><a id="3298" class="Symbol">)</a> <a id="3300" class="Symbol">(</a><a id="3301" href="Cubical.Foundations.Path.html#3301" class="Bound">q</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="Cubical.Foundations.Path.html#3275" class="Bound">w</a> <a id="3307" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3309" href="Cubical.Foundations.Path.html#3277" class="Bound">x</a><a id="3310" class="Symbol">)</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Cubical.Foundations.Path.html#3313" class="Bound">r</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Cubical.Foundations.Path.html#3279" class="Bound">y</a> <a id="3319" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3321" href="Cubical.Foundations.Path.html#3281" class="Bound">z</a><a id="3322" class="Symbol">)</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Cubical.Foundations.Path.html#3325" class="Bound">s</a> <a id="3327" class="Symbol">:</a> <a id="3329" href="Cubical.Foundations.Path.html#3277" class="Bound">x</a> <a id="3331" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3333" href="Cubical.Foundations.Path.html#3281" class="Bound">z</a><a id="3334" class="Symbol">)</a>
                        <a id="3360" class="Symbol">→</a> <a id="3362" class="Symbol">(</a><a id="3363" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3369" class="Symbol">(λ</a> <a id="3372" href="Cubical.Foundations.Path.html#3372" class="Bound">i</a> <a id="3374" class="Symbol">→</a> <a id="3376" href="Cubical.Foundations.Path.html#3289" class="Bound">p</a> <a id="3378" href="Cubical.Foundations.Path.html#3372" class="Bound">i</a> <a id="3380" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3382" href="Cubical.Foundations.Path.html#3325" class="Bound">s</a> <a id="3384" href="Cubical.Foundations.Path.html#3372" class="Bound">i</a><a id="3385" class="Symbol">)</a> <a id="3387" href="Cubical.Foundations.Path.html#3301" class="Bound">q</a> <a id="3389" href="Cubical.Foundations.Path.html#3313" class="Bound">r</a><a id="3390" class="Symbol">)</a> <a id="3392" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Foundations.Path.html#3289" class="Bound">p</a> <a id="3397" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="3400" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3403" href="Cubical.Foundations.Path.html#3301" class="Bound">q</a> <a id="3405" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3408" href="Cubical.Foundations.Path.html#3325" class="Bound">s</a> <a id="3410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3412" href="Cubical.Foundations.Path.html#3313" class="Bound">r</a><a id="3413" class="Symbol">)</a>
<a id="3415" href="Cubical.Foundations.Path.html#3235" class="Function">PathP≡doubleCompPathˡ</a> <a id="3437" href="Cubical.Foundations.Path.html#3437" class="Bound">p</a> <a id="3439" href="Cubical.Foundations.Path.html#3439" class="Bound">q</a> <a id="3441" href="Cubical.Foundations.Path.html#3441" class="Bound">r</a> <a id="3443" href="Cubical.Foundations.Path.html#3443" class="Bound">s</a> <a id="3445" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a> <a id="3447" class="Symbol">=</a> <a id="3449" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3455" class="Symbol">(λ</a> <a id="3458" href="Cubical.Foundations.Path.html#3458" class="Bound">i</a> <a id="3460" class="Symbol">→</a> <a id="3462" href="Cubical.Foundations.Path.html#3437" class="Bound">p</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.Foundations.Path.html#3458" class="Bound">i</a> <a id="3467" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3469" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a><a id="3470" class="Symbol">)</a> <a id="3472" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3474" href="Cubical.Foundations.Path.html#3443" class="Bound">s</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.Foundations.Path.html#3458" class="Bound">i</a> <a id="3479" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3481" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a><a id="3482" class="Symbol">))</a>
                                        <a id="3525" class="Symbol">(λ</a> <a id="3528" href="Cubical.Foundations.Path.html#3528" class="Bound">j</a> <a id="3530" class="Symbol">→</a> <a id="3532" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Cubical.Foundations.Path.html#3437" class="Bound">p</a> <a id="3557" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3559" class="Symbol">)</a> <a id="3561" href="Cubical.Foundations.Path.html#3439" class="Bound">q</a> <a id="3563" href="Cubical.Foundations.Path.html#3443" class="Bound">s</a> <a id="3565" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a> <a id="3567" href="Cubical.Foundations.Path.html#3528" class="Bound">j</a><a id="3568" class="Symbol">)</a> <a id="3570" href="Cubical.Foundations.Path.html#3441" class="Bound">r</a>

<a id="PathP≡doubleCompPathʳ"></a><a id="3573" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="3595" class="Symbol">:</a> <a id="3597" class="Symbol">∀</a> <a id="3599" class="Symbol">{</a><a id="3600" href="Cubical.Foundations.Path.html#3600" class="Bound">A</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3609" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="3610" class="Symbol">}</a> <a id="3612" class="Symbol">{</a><a id="3613" href="Cubical.Foundations.Path.html#3613" class="Bound">w</a> <a id="3615" href="Cubical.Foundations.Path.html#3615" class="Bound">x</a> <a id="3617" href="Cubical.Foundations.Path.html#3617" class="Bound">y</a> <a id="3619" href="Cubical.Foundations.Path.html#3619" class="Bound">z</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Cubical.Foundations.Path.html#3600" class="Bound">A</a><a id="3624" class="Symbol">}</a> <a id="3626" class="Symbol">(</a><a id="3627" href="Cubical.Foundations.Path.html#3627" class="Bound">p</a> <a id="3629" class="Symbol">:</a> <a id="3631" href="Cubical.Foundations.Path.html#3613" class="Bound">w</a> <a id="3633" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3635" href="Cubical.Foundations.Path.html#3617" class="Bound">y</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Cubical.Foundations.Path.html#3639" class="Bound">q</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Cubical.Foundations.Path.html#3613" class="Bound">w</a> <a id="3645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3647" href="Cubical.Foundations.Path.html#3615" class="Bound">x</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.Foundations.Path.html#3651" class="Bound">r</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Cubical.Foundations.Path.html#3617" class="Bound">y</a> <a id="3657" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3659" href="Cubical.Foundations.Path.html#3619" class="Bound">z</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Cubical.Foundations.Path.html#3663" class="Bound">s</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Cubical.Foundations.Path.html#3615" class="Bound">x</a> <a id="3669" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3671" href="Cubical.Foundations.Path.html#3619" class="Bound">z</a><a id="3672" class="Symbol">)</a>
                        <a id="3698" class="Symbol">→</a> <a id="3700" class="Symbol">(</a><a id="3701" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3707" class="Symbol">(λ</a> <a id="3710" href="Cubical.Foundations.Path.html#3710" class="Bound">i</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Cubical.Foundations.Path.html#3627" class="Bound">p</a> <a id="3716" href="Cubical.Foundations.Path.html#3710" class="Bound">i</a> <a id="3718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3720" href="Cubical.Foundations.Path.html#3663" class="Bound">s</a> <a id="3722" href="Cubical.Foundations.Path.html#3710" class="Bound">i</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Foundations.Path.html#3639" class="Bound">q</a> <a id="3727" href="Cubical.Foundations.Path.html#3651" class="Bound">r</a><a id="3728" class="Symbol">)</a> <a id="3730" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Cubical.Foundations.Path.html#3639" class="Bound">q</a> <a id="3735" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3737" href="Cubical.Foundations.Path.html#3627" class="Bound">p</a> <a id="3739" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3742" href="Cubical.Foundations.Path.html#3651" class="Bound">r</a> <a id="3744" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3747" href="Cubical.Foundations.Path.html#3663" class="Bound">s</a> <a id="3749" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3751" class="Symbol">)</a>
<a id="3753" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="3775" href="Cubical.Foundations.Path.html#3775" class="Bound">p</a> <a id="3777" href="Cubical.Foundations.Path.html#3777" class="Bound">q</a> <a id="3779" href="Cubical.Foundations.Path.html#3779" class="Bound">r</a> <a id="3781" href="Cubical.Foundations.Path.html#3781" class="Bound">s</a> <a id="3783" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a>  <a id="3786" class="Symbol">=</a> <a id="3788" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3794" class="Symbol">(λ</a> <a id="3797" href="Cubical.Foundations.Path.html#3797" class="Bound">i</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Foundations.Path.html#3775" class="Bound">p</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Foundations.Path.html#3797" class="Bound">i</a> <a id="3806" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3811" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a><a id="3812" class="Symbol">))</a> <a id="3815" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3817" href="Cubical.Foundations.Path.html#3781" class="Bound">s</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Foundations.Path.html#3797" class="Bound">i</a> <a id="3822" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3824" class="Symbol">(</a><a id="3825" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3827" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a><a id="3828" class="Symbol">)))</a>
                                         <a id="3873" href="Cubical.Foundations.Path.html#3777" class="Bound">q</a> <a id="3875" class="Symbol">(λ</a> <a id="3878" href="Cubical.Foundations.Path.html#3878" class="Bound">j</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3904" href="Cubical.Foundations.Path.html#3775" class="Bound">p</a> <a id="3906" href="Cubical.Foundations.Path.html#3779" class="Bound">r</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Foundations.Path.html#3781" class="Bound">s</a> <a id="3911" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3913" class="Symbol">)</a> <a id="3915" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a> <a id="3917" href="Cubical.Foundations.Path.html#3878" class="Bound">j</a><a id="3918" class="Symbol">)</a>

<a id="compPathl-cancel"></a><a id="3921" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="3938" class="Symbol">:</a> <a id="3940" class="Symbol">∀</a> <a id="3942" class="Symbol">{</a><a id="3943" href="Cubical.Foundations.Path.html#3943" class="Bound">ℓ</a><a id="3944" class="Symbol">}</a> <a id="3946" class="Symbol">{</a><a id="3947" href="Cubical.Foundations.Path.html#3947" class="Bound">A</a> <a id="3949" class="Symbol">:</a> <a id="3951" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3956" href="Cubical.Foundations.Path.html#3943" class="Bound">ℓ</a><a id="3957" class="Symbol">}</a> <a id="3959" class="Symbol">{</a><a id="3960" href="Cubical.Foundations.Path.html#3960" class="Bound">x</a> <a id="3962" href="Cubical.Foundations.Path.html#3962" class="Bound">y</a> <a id="3964" href="Cubical.Foundations.Path.html#3964" class="Bound">z</a> <a id="3966" class="Symbol">:</a> <a id="3968" href="Cubical.Foundations.Path.html#3947" class="Bound">A</a><a id="3969" class="Symbol">}</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Cubical.Foundations.Path.html#3972" class="Bound">p</a> <a id="3974" class="Symbol">:</a> <a id="3976" href="Cubical.Foundations.Path.html#3960" class="Bound">x</a> <a id="3978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3980" href="Cubical.Foundations.Path.html#3962" class="Bound">y</a><a id="3981" class="Symbol">)</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.Foundations.Path.html#3984" class="Bound">q</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Cubical.Foundations.Path.html#3960" class="Bound">x</a> <a id="3990" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3992" href="Cubical.Foundations.Path.html#3964" class="Bound">z</a><a id="3993" class="Symbol">)</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Cubical.Foundations.Path.html#3972" class="Bound">p</a> <a id="3999" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4006" href="Cubical.Foundations.Path.html#3972" class="Bound">p</a> <a id="4008" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4010" href="Cubical.Foundations.Path.html#3984" class="Bound">q</a><a id="4011" class="Symbol">)</a> <a id="4013" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4015" href="Cubical.Foundations.Path.html#3984" class="Bound">q</a>
<a id="4017" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="4034" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4036" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4038" class="Symbol">=</a> <a id="4040" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4049" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4051" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4053" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a><a id="4054" class="Symbol">)</a> <a id="4056" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4059" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4065" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4072" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a><a id="4073" class="Symbol">)</a> <a id="4075" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4077" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="4102" class="Symbol">(</a><a id="4103" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4105" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4107" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4111" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a><a id="4112" class="Symbol">)</a> <a id="4114" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4116" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4118" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4130" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a><a id="4131" class="Symbol">)</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="4142" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a><a id="4143" class="Symbol">)</a> <a id="4145" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                              <a id="4177" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4182" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4184" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4186" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4189" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4200" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a><a id="4201" class="Symbol">)</a> <a id="4203" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="4242" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4244" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="compPathr-cancel"></a><a id="4247" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4264" class="Symbol">:</a> <a id="4266" class="Symbol">∀</a> <a id="4268" class="Symbol">{</a><a id="4269" href="Cubical.Foundations.Path.html#4269" class="Bound">ℓ</a><a id="4270" class="Symbol">}</a> <a id="4272" class="Symbol">{</a><a id="4273" href="Cubical.Foundations.Path.html#4273" class="Bound">A</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4282" href="Cubical.Foundations.Path.html#4269" class="Bound">ℓ</a><a id="4283" class="Symbol">}</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Cubical.Foundations.Path.html#4286" class="Bound">x</a> <a id="4288" href="Cubical.Foundations.Path.html#4288" class="Bound">y</a> <a id="4290" href="Cubical.Foundations.Path.html#4290" class="Bound">z</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Cubical.Foundations.Path.html#4273" class="Bound">A</a><a id="4295" class="Symbol">}</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Cubical.Foundations.Path.html#4298" class="Bound">p</a> <a id="4300" class="Symbol">:</a> <a id="4302" href="Cubical.Foundations.Path.html#4290" class="Bound">z</a> <a id="4304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4306" href="Cubical.Foundations.Path.html#4288" class="Bound">y</a><a id="4307" class="Symbol">)</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Cubical.Foundations.Path.html#4310" class="Bound">q</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Cubical.Foundations.Path.html#4286" class="Bound">x</a> <a id="4316" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4318" href="Cubical.Foundations.Path.html#4288" class="Bound">y</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">→</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Cubical.Foundations.Path.html#4310" class="Bound">q</a> <a id="4326" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4328" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4332" href="Cubical.Foundations.Path.html#4298" class="Bound">p</a><a id="4333" class="Symbol">)</a> <a id="4335" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4337" href="Cubical.Foundations.Path.html#4298" class="Bound">p</a> <a id="4339" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4341" href="Cubical.Foundations.Path.html#4310" class="Bound">q</a>
<a id="4343" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4360" class="Symbol">{</a><a id="4361" class="Argument">x</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Cubical.Foundations.Path.html#4365" class="Bound">x</a><a id="4366" class="Symbol">}</a> <a id="4368" href="Cubical.Foundations.Path.html#4368" class="Bound">p</a> <a id="4370" href="Cubical.Foundations.Path.html#4370" class="Bound">q</a> <a id="4372" href="Cubical.Foundations.Path.html#4372" class="Bound">i</a> <a id="4374" href="Cubical.Foundations.Path.html#4374" class="Bound">j</a> <a id="4376" class="Symbol">=</a>
  <a id="4380" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4416" class="Symbol">(λ</a> <a id="4419" href="Cubical.Foundations.Path.html#4419" class="Bound">_</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="Cubical.Foundations.Path.html#4365" class="Bound">x</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4431" href="Cubical.Foundations.Path.html#4368" class="Bound">p</a><a id="4432" class="Symbol">)</a> <a id="4434" href="Cubical.Foundations.Path.html#4374" class="Bound">j</a><a id="4435" class="Symbol">)</a> <a id="4437" class="Symbol">(</a><a id="4438" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Cubical.Foundations.Path.html#4370" class="Bound">q</a> <a id="4445" href="Cubical.Foundations.Path.html#4374" class="Bound">j</a><a id="4446" class="Symbol">))</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4452" href="Cubical.Foundations.Path.html#4372" class="Bound">i</a><a id="4453" class="Symbol">)</a>

<a id="compPathl-isEquiv"></a><a id="4456" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="4474" class="Symbol">:</a> <a id="4476" class="Symbol">{</a><a id="4477" href="Cubical.Foundations.Path.html#4477" class="Bound">x</a> <a id="4479" href="Cubical.Foundations.Path.html#4479" class="Bound">y</a> <a id="4481" href="Cubical.Foundations.Path.html#4481" class="Bound">z</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4486" class="Symbol">}</a> <a id="4488" class="Symbol">(</a><a id="4489" href="Cubical.Foundations.Path.html#4489" class="Bound">p</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="Cubical.Foundations.Path.html#4477" class="Bound">x</a> <a id="4495" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4497" href="Cubical.Foundations.Path.html#4479" class="Bound">y</a><a id="4498" class="Symbol">)</a> <a id="4500" class="Symbol">→</a> <a id="4502" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4510" class="Symbol">(λ</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Cubical.Foundations.Path.html#4514" class="Bound">q</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="Cubical.Foundations.Path.html#4479" class="Bound">y</a> <a id="4520" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4522" href="Cubical.Foundations.Path.html#4481" class="Bound">z</a><a id="4523" class="Symbol">)</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Cubical.Foundations.Path.html#4489" class="Bound">p</a> <a id="4529" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4531" href="Cubical.Foundations.Path.html#4514" class="Bound">q</a><a id="4532" class="Symbol">)</a>
<a id="4534" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="4552" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4569" class="Symbol">(</a><a id="4570" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4574" class="Symbol">(</a><a id="4575" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a> <a id="4577" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4586" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a> <a id="4588" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4590" class="Symbol">)</a> <a id="4592" class="Symbol">(</a><a id="4593" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="4610" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a><a id="4611" class="Symbol">)</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="4631" class="Symbol">(</a><a id="4632" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4636" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a><a id="4637" class="Symbol">)))</a>

<a id="compPathlEquiv"></a><a id="4642" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="4657" class="Symbol">:</a> <a id="4659" class="Symbol">{</a><a id="4660" href="Cubical.Foundations.Path.html#4660" class="Bound">x</a> <a id="4662" href="Cubical.Foundations.Path.html#4662" class="Bound">y</a> <a id="4664" href="Cubical.Foundations.Path.html#4664" class="Bound">z</a> <a id="4666" class="Symbol">:</a> <a id="4668" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4669" class="Symbol">}</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Cubical.Foundations.Path.html#4672" class="Bound">p</a> <a id="4674" class="Symbol">:</a> <a id="4676" href="Cubical.Foundations.Path.html#4660" class="Bound">x</a> <a id="4678" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4680" href="Cubical.Foundations.Path.html#4662" class="Bound">y</a><a id="4681" class="Symbol">)</a> <a id="4683" class="Symbol">→</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Cubical.Foundations.Path.html#4662" class="Bound">y</a> <a id="4688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4690" href="Cubical.Foundations.Path.html#4664" class="Bound">z</a><a id="4691" class="Symbol">)</a> <a id="4693" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Foundations.Path.html#4660" class="Bound">x</a> <a id="4698" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4700" href="Cubical.Foundations.Path.html#4664" class="Bound">z</a><a id="4701" class="Symbol">)</a>
<a id="4703" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="4718" href="Cubical.Foundations.Path.html#4718" class="Bound">p</a> <a id="4720" class="Symbol">=</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Cubical.Foundations.Path.html#4718" class="Bound">p</a> <a id="4725" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4727" class="Symbol">)</a> <a id="4729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4731" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="4749" href="Cubical.Foundations.Path.html#4718" class="Bound">p</a>

<a id="compPathr-isEquiv"></a><a id="4752" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="4770" class="Symbol">:</a> <a id="4772" class="Symbol">{</a><a id="4773" href="Cubical.Foundations.Path.html#4773" class="Bound">x</a> <a id="4775" href="Cubical.Foundations.Path.html#4775" class="Bound">y</a> <a id="4777" href="Cubical.Foundations.Path.html#4777" class="Bound">z</a> <a id="4779" class="Symbol">:</a> <a id="4781" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4782" class="Symbol">}</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Cubical.Foundations.Path.html#4785" class="Bound">p</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Cubical.Foundations.Path.html#4775" class="Bound">y</a> <a id="4791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4793" href="Cubical.Foundations.Path.html#4777" class="Bound">z</a><a id="4794" class="Symbol">)</a> <a id="4796" class="Symbol">→</a> <a id="4798" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4806" class="Symbol">(λ</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Cubical.Foundations.Path.html#4810" class="Bound">q</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Cubical.Foundations.Path.html#4773" class="Bound">x</a> <a id="4816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4818" href="Cubical.Foundations.Path.html#4775" class="Bound">y</a><a id="4819" class="Symbol">)</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Cubical.Foundations.Path.html#4810" class="Bound">q</a> <a id="4825" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4827" href="Cubical.Foundations.Path.html#4785" class="Bound">p</a><a id="4828" class="Symbol">)</a>
<a id="4830" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="4848" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a> <a id="4850" class="Symbol">=</a> <a id="4852" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4865" class="Symbol">(</a><a id="4866" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4874" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4875" class="Symbol">)</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4881" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4885" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4906" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4907" class="Symbol">)</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4927" class="Symbol">(</a><a id="4928" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4932" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4933" class="Symbol">)))</a>

<a id="compPathrEquiv"></a><a id="4938" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="4953" class="Symbol">:</a> <a id="4955" class="Symbol">{</a><a id="4956" href="Cubical.Foundations.Path.html#4956" class="Bound">x</a> <a id="4958" href="Cubical.Foundations.Path.html#4958" class="Bound">y</a> <a id="4960" href="Cubical.Foundations.Path.html#4960" class="Bound">z</a> <a id="4962" class="Symbol">:</a> <a id="4964" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4965" class="Symbol">}</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Cubical.Foundations.Path.html#4968" class="Bound">p</a> <a id="4970" class="Symbol">:</a> <a id="4972" href="Cubical.Foundations.Path.html#4958" class="Bound">y</a> <a id="4974" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4976" href="Cubical.Foundations.Path.html#4960" class="Bound">z</a><a id="4977" class="Symbol">)</a> <a id="4979" class="Symbol">→</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Cubical.Foundations.Path.html#4956" class="Bound">x</a> <a id="4984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4986" href="Cubical.Foundations.Path.html#4958" class="Bound">y</a><a id="4987" class="Symbol">)</a> <a id="4989" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4991" class="Symbol">(</a><a id="4992" href="Cubical.Foundations.Path.html#4956" class="Bound">x</a> <a id="4994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4996" href="Cubical.Foundations.Path.html#4960" class="Bound">z</a><a id="4997" class="Symbol">)</a>
<a id="4999" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="5014" href="Cubical.Foundations.Path.html#5014" class="Bound">p</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="5022" href="Cubical.Foundations.Path.html#5014" class="Bound">p</a><a id="5023" class="Symbol">)</a> <a id="5025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5027" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="5045" href="Cubical.Foundations.Path.html#5014" class="Bound">p</a>

<a id="5048" class="Comment">-- Variations of isProp→isSet for PathP</a>
<a id="isProp→SquareP"></a><a id="5088" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="5103" class="Symbol">:</a> <a id="5105" class="Symbol">∀</a> <a id="5107" class="Symbol">{</a><a id="5108" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5110" class="Symbol">:</a> <a id="5112" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5118" class="Symbol">→</a> <a id="5120" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5125" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="5126" class="Symbol">}</a> <a id="5128" class="Symbol">→</a> <a id="5130" class="Symbol">((</a><a id="5132" href="Cubical.Foundations.Path.html#5132" class="Bound">i</a> <a id="5134" href="Cubical.Foundations.Path.html#5134" class="Bound">j</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">→</a> <a id="5143" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5153" href="Cubical.Foundations.Path.html#5132" class="Bound">i</a> <a id="5155" href="Cubical.Foundations.Path.html#5134" class="Bound">j</a><a id="5156" class="Symbol">))</a>
             <a id="5172" class="Symbol">→</a> <a id="5174" class="Symbol">{</a><a id="5175" href="Cubical.Foundations.Path.html#5175" class="Bound">a</a> <a id="5177" class="Symbol">:</a> <a id="5179" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5181" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5184" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5186" class="Symbol">}</a> <a id="5188" class="Symbol">{</a><a id="5189" href="Cubical.Foundations.Path.html#5189" class="Bound">b</a> <a id="5191" class="Symbol">:</a> <a id="5193" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5195" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5198" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5200" class="Symbol">}</a> <a id="5202" class="Symbol">{</a><a id="5203" href="Cubical.Foundations.Path.html#5203" class="Bound">c</a> <a id="5205" class="Symbol">:</a> <a id="5207" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5209" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5212" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5214" class="Symbol">}</a> <a id="5216" class="Symbol">{</a><a id="5217" href="Cubical.Foundations.Path.html#5217" class="Bound">d</a> <a id="5219" class="Symbol">:</a> <a id="5221" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5223" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5226" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5228" class="Symbol">}</a>
             <a id="5243" class="Symbol">→</a> <a id="5245" class="Symbol">(</a><a id="5246" href="Cubical.Foundations.Path.html#5246" class="Bound">r</a> <a id="5248" class="Symbol">:</a> <a id="5250" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5256" class="Symbol">(λ</a> <a id="5259" href="Cubical.Foundations.Path.html#5259" class="Bound">j</a> <a id="5261" class="Symbol">→</a> <a id="5263" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5265" href="Cubical.Foundations.Path.html#5259" class="Bound">j</a> <a id="5267" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5269" class="Symbol">)</a> <a id="5271" href="Cubical.Foundations.Path.html#5175" class="Bound">a</a> <a id="5273" href="Cubical.Foundations.Path.html#5203" class="Bound">c</a><a id="5274" class="Symbol">)</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Cubical.Foundations.Path.html#5277" class="Bound">s</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5287" class="Symbol">(λ</a> <a id="5290" href="Cubical.Foundations.Path.html#5290" class="Bound">j</a> <a id="5292" class="Symbol">→</a> <a id="5294" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5296" href="Cubical.Foundations.Path.html#5290" class="Bound">j</a> <a id="5298" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5300" class="Symbol">)</a> <a id="5302" href="Cubical.Foundations.Path.html#5189" class="Bound">b</a> <a id="5304" href="Cubical.Foundations.Path.html#5217" class="Bound">d</a><a id="5305" class="Symbol">)</a>
             <a id="5320" class="Symbol">→</a> <a id="5322" class="Symbol">(</a><a id="5323" href="Cubical.Foundations.Path.html#5323" class="Bound">t</a> <a id="5325" class="Symbol">:</a> <a id="5327" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5333" class="Symbol">(λ</a> <a id="5336" href="Cubical.Foundations.Path.html#5336" class="Bound">j</a> <a id="5338" class="Symbol">→</a> <a id="5340" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5342" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5345" href="Cubical.Foundations.Path.html#5336" class="Bound">j</a><a id="5346" class="Symbol">)</a> <a id="5348" href="Cubical.Foundations.Path.html#5175" class="Bound">a</a> <a id="5350" href="Cubical.Foundations.Path.html#5189" class="Bound">b</a><a id="5351" class="Symbol">)</a> <a id="5353" class="Symbol">(</a><a id="5354" href="Cubical.Foundations.Path.html#5354" class="Bound">u</a> <a id="5356" class="Symbol">:</a> <a id="5358" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5364" class="Symbol">(λ</a> <a id="5367" href="Cubical.Foundations.Path.html#5367" class="Bound">j</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5373" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5376" href="Cubical.Foundations.Path.html#5367" class="Bound">j</a><a id="5377" class="Symbol">)</a> <a id="5379" href="Cubical.Foundations.Path.html#5203" class="Bound">c</a> <a id="5381" href="Cubical.Foundations.Path.html#5217" class="Bound">d</a><a id="5382" class="Symbol">)</a>
             <a id="5397" class="Symbol">→</a> <a id="5399" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="5407" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5409" href="Cubical.Foundations.Path.html#5323" class="Bound">t</a> <a id="5411" href="Cubical.Foundations.Path.html#5354" class="Bound">u</a> <a id="5413" href="Cubical.Foundations.Path.html#5246" class="Bound">r</a> <a id="5415" href="Cubical.Foundations.Path.html#5277" class="Bound">s</a>
<a id="5417" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="5432" class="Symbol">{</a><a id="5433" class="Argument">B</a> <a id="5435" class="Symbol">=</a> <a id="5437" href="Cubical.Foundations.Path.html#5437" class="Bound">B</a><a id="5438" class="Symbol">}</a> <a id="5440" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5448" class="Symbol">{</a><a id="5449" class="Argument">a</a> <a id="5451" class="Symbol">=</a> <a id="5453" href="Cubical.Foundations.Path.html#5453" class="Bound">a</a><a id="5454" class="Symbol">}</a> <a id="5456" href="Cubical.Foundations.Path.html#5456" class="Bound">r</a> <a id="5458" href="Cubical.Foundations.Path.html#5458" class="Bound">s</a> <a id="5460" href="Cubical.Foundations.Path.html#5460" class="Bound">t</a> <a id="5462" href="Cubical.Foundations.Path.html#5462" class="Bound">u</a> <a id="5464" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5466" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5468" class="Symbol">=</a>
  <a id="5472" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5478" class="Symbol">(λ</a> <a id="5481" class="Symbol">{</a> <a id="5483" href="Cubical.Foundations.Path.html#5483" class="Bound">k</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5488" class="Symbol">=</a> <a id="5490" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5492" class="Symbol">)</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5504" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5507" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5509" class="Symbol">(</a><a id="5510" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5515" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5518" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5519" class="Symbol">)</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Cubical.Foundations.Path.html#5460" class="Bound">t</a> <a id="5524" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5525" class="Symbol">)</a> <a id="5527" href="Cubical.Foundations.Path.html#5483" class="Bound">k</a>
           <a id="5540" class="Symbol">;</a> <a id="5542" href="Cubical.Foundations.Path.html#5542" class="Bound">k</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5547" class="Symbol">=</a> <a id="5549" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5551" class="Symbol">)</a> <a id="5553" class="Symbol">→</a> <a id="5555" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5563" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5566" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5574" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5577" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5578" class="Symbol">)</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Foundations.Path.html#5462" class="Bound">u</a> <a id="5583" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5584" class="Symbol">)</a> <a id="5586" href="Cubical.Foundations.Path.html#5542" class="Bound">k</a>
           <a id="5599" class="Symbol">;</a> <a id="5601" href="Cubical.Foundations.Path.html#5601" class="Bound">k</a> <a id="5603" class="Symbol">(</a><a id="5604" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5610" class="Symbol">)</a> <a id="5612" class="Symbol">→</a> <a id="5614" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5622" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5624" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5633" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5635" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Foundations.Path.html#5456" class="Bound">r</a> <a id="5642" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a><a id="5643" class="Symbol">)</a> <a id="5645" href="Cubical.Foundations.Path.html#5601" class="Bound">k</a>
           <a id="5658" class="Symbol">;</a> <a id="5660" href="Cubical.Foundations.Path.html#5660" class="Bound">k</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5665" class="Symbol">=</a> <a id="5667" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5669" class="Symbol">)</a> <a id="5671" class="Symbol">→</a> <a id="5673" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5681" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5683" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5692" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5694" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5696" class="Symbol">)</a> <a id="5698" class="Symbol">(</a><a id="5699" href="Cubical.Foundations.Path.html#5458" class="Bound">s</a> <a id="5701" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a><a id="5702" class="Symbol">)</a> <a id="5704" href="Cubical.Foundations.Path.html#5660" class="Bound">k</a>
        <a id="5714" class="Symbol">})</a> <a id="5717" class="Symbol">(</a><a id="5718" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5723" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5725" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5726" class="Symbol">)</a> <a id="5728" class="Keyword">where</a>
    <a id="5738" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5743" class="Symbol">:</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Cubical.Foundations.Path.html#5746" class="Bound">i</a> <a id="5748" href="Cubical.Foundations.Path.html#5748" class="Bound">j</a> <a id="5750" class="Symbol">:</a> <a id="5752" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5753" class="Symbol">)</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="Cubical.Foundations.Path.html#5437" class="Bound">B</a> <a id="5759" href="Cubical.Foundations.Path.html#5746" class="Bound">i</a> <a id="5761" href="Cubical.Foundations.Path.html#5748" class="Bound">j</a>
    <a id="5767" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5772" href="Cubical.Foundations.Path.html#5772" class="Bound">i</a> <a id="5774" href="Cubical.Foundations.Path.html#5774" class="Bound">j</a> <a id="5776" class="Symbol">=</a> <a id="5778" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5788" class="Symbol">(λ</a> <a id="5791" href="Cubical.Foundations.Path.html#5791" class="Bound">k</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Cubical.Foundations.Path.html#5437" class="Bound">B</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Cubical.Foundations.Path.html#5772" class="Bound">i</a> <a id="5800" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5802" href="Cubical.Foundations.Path.html#5791" class="Bound">k</a><a id="5803" class="Symbol">)</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Cubical.Foundations.Path.html#5774" class="Bound">j</a> <a id="5808" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5810" href="Cubical.Foundations.Path.html#5791" class="Bound">k</a><a id="5811" class="Symbol">))</a> <a id="5814" href="Cubical.Foundations.Path.html#5453" class="Bound">a</a>

<a id="isProp→isPropPathP"></a><a id="5817" href="Cubical.Foundations.Path.html#5817" class="Function">isProp→isPropPathP</a> <a id="5836" class="Symbol">:</a> <a id="5838" class="Symbol">∀</a> <a id="5840" class="Symbol">{</a><a id="5841" href="Cubical.Foundations.Path.html#5841" class="Bound">ℓ</a><a id="5842" class="Symbol">}</a> <a id="5844" class="Symbol">{</a><a id="5845" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5847" class="Symbol">:</a> <a id="5849" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5851" class="Symbol">→</a> <a id="5853" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5858" href="Cubical.Foundations.Path.html#5841" class="Bound">ℓ</a><a id="5859" class="Symbol">}</a> <a id="5861" class="Symbol">→</a> <a id="5863" class="Symbol">((</a><a id="5865" href="Cubical.Foundations.Path.html#5865" class="Bound">i</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5870" class="Symbol">)</a> <a id="5872" class="Symbol">→</a> <a id="5874" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5884" href="Cubical.Foundations.Path.html#5865" class="Bound">i</a><a id="5885" class="Symbol">))</a>
                   <a id="5907" class="Symbol">→</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Cubical.Foundations.Path.html#5910" class="Bound">b0</a> <a id="5913" class="Symbol">:</a> <a id="5915" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5917" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5919" class="Symbol">)</a> <a id="5921" class="Symbol">(</a><a id="5922" href="Cubical.Foundations.Path.html#5922" class="Bound">b1</a> <a id="5925" class="Symbol">:</a> <a id="5927" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5929" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5931" class="Symbol">)</a>
                   <a id="5952" class="Symbol">→</a> <a id="5954" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5968" class="Symbol">(λ</a> <a id="5971" href="Cubical.Foundations.Path.html#5971" class="Bound">i</a> <a id="5973" class="Symbol">→</a> <a id="5975" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5977" href="Cubical.Foundations.Path.html#5971" class="Bound">i</a><a id="5978" class="Symbol">)</a> <a id="5980" href="Cubical.Foundations.Path.html#5910" class="Bound">b0</a> <a id="5983" href="Cubical.Foundations.Path.html#5922" class="Bound">b1</a><a id="5985" class="Symbol">)</a>
<a id="5987" href="Cubical.Foundations.Path.html#5817" class="Function">isProp→isPropPathP</a> <a id="6006" class="Symbol">{</a><a id="6007" class="Argument">B</a> <a id="6009" class="Symbol">=</a> <a id="6011" href="Cubical.Foundations.Path.html#6011" class="Bound">B</a><a id="6012" class="Symbol">}</a> <a id="6014" href="Cubical.Foundations.Path.html#6014" class="Bound">hB</a> <a id="6017" href="Cubical.Foundations.Path.html#6017" class="Bound">b0</a> <a id="6020" href="Cubical.Foundations.Path.html#6020" class="Bound">b1</a> <a id="6023" class="Symbol">=</a> <a id="6025" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="6040" class="Symbol">(λ</a> <a id="6043" href="Cubical.Foundations.Path.html#6043" class="Bound">_</a> <a id="6045" class="Symbol">→</a> <a id="6047" href="Cubical.Foundations.Path.html#6014" class="Bound">hB</a><a id="6049" class="Symbol">)</a> <a id="6051" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6056" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isProp→isContrPathP"></a><a id="6062" href="Cubical.Foundations.Path.html#6062" class="Function">isProp→isContrPathP</a> <a id="6082" class="Symbol">:</a> <a id="6084" class="Symbol">{</a><a id="6085" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6087" class="Symbol">:</a> <a id="6089" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6098" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="6099" class="Symbol">}</a> <a id="6101" class="Symbol">→</a> <a id="6103" class="Symbol">(∀</a> <a id="6106" href="Cubical.Foundations.Path.html#6106" class="Bound">i</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6117" class="Symbol">(</a><a id="6118" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6120" href="Cubical.Foundations.Path.html#6106" class="Bound">i</a><a id="6121" class="Symbol">))</a>
                    <a id="6144" class="Symbol">→</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Cubical.Foundations.Path.html#6147" class="Bound">x</a> <a id="6149" class="Symbol">:</a> <a id="6151" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6153" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6155" class="Symbol">)</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Cubical.Foundations.Path.html#6158" class="Bound">y</a> <a id="6160" class="Symbol">:</a> <a id="6162" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6164" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6166" class="Symbol">)</a>
                    <a id="6188" class="Symbol">→</a> <a id="6190" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6198" class="Symbol">(</a><a id="6199" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6205" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6207" href="Cubical.Foundations.Path.html#6147" class="Bound">x</a> <a id="6209" href="Cubical.Foundations.Path.html#6158" class="Bound">y</a><a id="6210" class="Symbol">)</a>
<a id="6212" href="Cubical.Foundations.Path.html#6062" class="Function">isProp→isContrPathP</a> <a id="6232" href="Cubical.Foundations.Path.html#6232" class="Bound">h</a> <a id="6234" href="Cubical.Foundations.Path.html#6234" class="Bound">x</a> <a id="6236" href="Cubical.Foundations.Path.html#6236" class="Bound">y</a> <a id="6238" class="Symbol">=</a> <a id="6240" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="6253" href="Cubical.Foundations.Path.html#6232" class="Bound">h</a> <a id="6255" href="Cubical.Foundations.Path.html#6234" class="Bound">x</a> <a id="6257" href="Cubical.Foundations.Path.html#6236" class="Bound">y</a> <a id="6259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6261" href="Cubical.Foundations.Path.html#5817" class="Function">isProp→isPropPathP</a> <a id="6280" href="Cubical.Foundations.Path.html#6232" class="Bound">h</a> <a id="6282" href="Cubical.Foundations.Path.html#6234" class="Bound">x</a> <a id="6284" href="Cubical.Foundations.Path.html#6236" class="Bound">y</a> <a id="6286" class="Symbol">_</a>

<a id="6289" class="Comment">-- Flipping a square along its diagonal</a>

<a id="flipSquare"></a><a id="6330" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="6341" class="Symbol">:</a> <a id="6343" class="Symbol">{</a><a id="6344" href="Cubical.Foundations.Path.html#6344" class="Bound">a₀₀</a> <a id="6348" href="Cubical.Foundations.Path.html#6348" class="Bound">a₀₁</a> <a id="6352" class="Symbol">:</a> <a id="6354" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6355" class="Symbol">}</a> <a id="6357" class="Symbol">{</a><a id="6358" href="Cubical.Foundations.Path.html#6358" class="Bound">a₀₋</a> <a id="6362" class="Symbol">:</a> <a id="6364" href="Cubical.Foundations.Path.html#6344" class="Bound">a₀₀</a> <a id="6368" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6370" href="Cubical.Foundations.Path.html#6348" class="Bound">a₀₁</a><a id="6373" class="Symbol">}</a>
  <a id="6377" class="Symbol">{</a><a id="6378" href="Cubical.Foundations.Path.html#6378" class="Bound">a₁₀</a> <a id="6382" href="Cubical.Foundations.Path.html#6382" class="Bound">a₁₁</a> <a id="6386" class="Symbol">:</a> <a id="6388" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6389" class="Symbol">}</a> <a id="6391" class="Symbol">{</a><a id="6392" href="Cubical.Foundations.Path.html#6392" class="Bound">a₁₋</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Cubical.Foundations.Path.html#6378" class="Bound">a₁₀</a> <a id="6402" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6404" href="Cubical.Foundations.Path.html#6382" class="Bound">a₁₁</a><a id="6407" class="Symbol">}</a>
  <a id="6411" class="Symbol">{</a><a id="6412" href="Cubical.Foundations.Path.html#6412" class="Bound">a₋₀</a> <a id="6416" class="Symbol">:</a> <a id="6418" href="Cubical.Foundations.Path.html#6344" class="Bound">a₀₀</a> <a id="6422" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6424" href="Cubical.Foundations.Path.html#6378" class="Bound">a₁₀</a><a id="6427" class="Symbol">}</a> <a id="6429" class="Symbol">{</a><a id="6430" href="Cubical.Foundations.Path.html#6430" class="Bound">a₋₁</a> <a id="6434" class="Symbol">:</a> <a id="6436" href="Cubical.Foundations.Path.html#6348" class="Bound">a₀₁</a> <a id="6440" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6442" href="Cubical.Foundations.Path.html#6382" class="Bound">a₁₁</a><a id="6445" class="Symbol">}</a>
  <a id="6449" class="Symbol">→</a> <a id="6451" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="6458" href="Cubical.Foundations.Path.html#6358" class="Bound">a₀₋</a> <a id="6462" href="Cubical.Foundations.Path.html#6392" class="Bound">a₁₋</a> <a id="6466" href="Cubical.Foundations.Path.html#6412" class="Bound">a₋₀</a> <a id="6470" href="Cubical.Foundations.Path.html#6430" class="Bound">a₋₁</a> <a id="6474" class="Symbol">→</a> <a id="6476" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="6483" href="Cubical.Foundations.Path.html#6412" class="Bound">a₋₀</a> <a id="6487" href="Cubical.Foundations.Path.html#6430" class="Bound">a₋₁</a> <a id="6491" href="Cubical.Foundations.Path.html#6358" class="Bound">a₀₋</a> <a id="6495" href="Cubical.Foundations.Path.html#6392" class="Bound">a₁₋</a>
<a id="6499" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="6510" href="Cubical.Foundations.Path.html#6510" class="Bound">sq</a> <a id="6513" href="Cubical.Foundations.Path.html#6513" class="Bound">i</a> <a id="6515" href="Cubical.Foundations.Path.html#6515" class="Bound">j</a> <a id="6517" class="Symbol">=</a> <a id="6519" href="Cubical.Foundations.Path.html#6510" class="Bound">sq</a> <a id="6522" href="Cubical.Foundations.Path.html#6515" class="Bound">j</a> <a id="6524" href="Cubical.Foundations.Path.html#6513" class="Bound">i</a>

<a id="6527" class="Keyword">module</a> <a id="6534" href="Cubical.Foundations.Path.html#6534" class="Module">_</a> <a id="6536" class="Symbol">{</a><a id="6537" href="Cubical.Foundations.Path.html#6537" class="Bound">a₀₀</a> <a id="6541" href="Cubical.Foundations.Path.html#6541" class="Bound">a₀₁</a> <a id="6545" class="Symbol">:</a> <a id="6547" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6548" class="Symbol">}</a> <a id="6550" class="Symbol">{</a><a id="6551" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6555" class="Symbol">:</a> <a id="6557" href="Cubical.Foundations.Path.html#6537" class="Bound">a₀₀</a> <a id="6561" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6563" href="Cubical.Foundations.Path.html#6541" class="Bound">a₀₁</a><a id="6566" class="Symbol">}</a> <a id="6568" class="Symbol">{</a><a id="6569" href="Cubical.Foundations.Path.html#6569" class="Bound">a₁₀</a> <a id="6573" href="Cubical.Foundations.Path.html#6573" class="Bound">a₁₁</a> <a id="6577" class="Symbol">:</a> <a id="6579" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6580" class="Symbol">}</a> <a id="6582" class="Symbol">{</a><a id="6583" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a> <a id="6587" class="Symbol">:</a> <a id="6589" href="Cubical.Foundations.Path.html#6569" class="Bound">a₁₀</a> <a id="6593" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6595" href="Cubical.Foundations.Path.html#6573" class="Bound">a₁₁</a><a id="6598" class="Symbol">}</a>
  <a id="6602" class="Symbol">{</a><a id="6603" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6607" class="Symbol">:</a> <a id="6609" href="Cubical.Foundations.Path.html#6537" class="Bound">a₀₀</a> <a id="6613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6615" href="Cubical.Foundations.Path.html#6569" class="Bound">a₁₀</a><a id="6618" class="Symbol">}</a> <a id="6620" class="Symbol">{</a><a id="6621" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6625" class="Symbol">:</a> <a id="6627" href="Cubical.Foundations.Path.html#6541" class="Bound">a₀₁</a> <a id="6631" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6633" href="Cubical.Foundations.Path.html#6573" class="Bound">a₁₁</a><a id="6636" class="Symbol">}</a>
  <a id="6640" class="Keyword">where</a>

  <a id="6649" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="6674" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6678" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a> <a id="6682" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6686" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6690" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6692" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="6699" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6703" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6707" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6711" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a>
  <a id="6717" class="Keyword">unquoteDef</a> <a id="6728" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="6744" class="Symbol">=</a> <a id="6746" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="6761" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="6777" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="6788" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a>

  <a id="6802" href="Cubical.Foundations.Path.html#6802" class="Function">flipSquarePath</a> <a id="6817" class="Symbol">:</a> <a id="6819" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="6826" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6830" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a> <a id="6834" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6838" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6842" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6844" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="6851" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6855" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6859" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6863" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a>
  <a id="6869" href="Cubical.Foundations.Path.html#6802" class="Function">flipSquarePath</a> <a id="6884" class="Symbol">=</a> <a id="6886" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6889" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a>

<a id="6906" class="Keyword">module</a> <a id="6913" href="Cubical.Foundations.Path.html#6913" class="Module">_</a> <a id="6915" class="Symbol">{</a><a id="6916" href="Cubical.Foundations.Path.html#6916" class="Bound">a₀₀</a> <a id="6920" href="Cubical.Foundations.Path.html#6920" class="Bound">a₁₁</a> <a id="6924" class="Symbol">:</a> <a id="6926" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6927" class="Symbol">}</a> <a id="6929" class="Symbol">{</a><a id="6930" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Cubical.Foundations.Path.html#6916" class="Bound">a₀₀</a> <a id="6939" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6941" href="Cubical.Foundations.Path.html#6920" class="Bound">a₁₁</a><a id="6944" class="Symbol">}</a>
  <a id="6948" class="Symbol">{</a><a id="6949" href="Cubical.Foundations.Path.html#6949" class="Bound">a₁₀</a> <a id="6953" class="Symbol">:</a> <a id="6955" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6956" class="Symbol">}</a> <a id="6958" class="Symbol">{</a><a id="6959" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="6963" class="Symbol">:</a> <a id="6965" href="Cubical.Foundations.Path.html#6949" class="Bound">a₁₀</a> <a id="6969" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6971" href="Cubical.Foundations.Path.html#6920" class="Bound">a₁₁</a><a id="6974" class="Symbol">}</a> <a id="6976" class="Symbol">{</a><a id="6977" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="6981" class="Symbol">:</a> <a id="6983" href="Cubical.Foundations.Path.html#6916" class="Bound">a₀₀</a> <a id="6987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6989" href="Cubical.Foundations.Path.html#6949" class="Bound">a₁₀</a><a id="6992" class="Symbol">}</a> <a id="6994" class="Keyword">where</a>

  <a id="7003" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7020" class="Symbol">:</a> <a id="7022" class="Symbol">(</a><a id="7023" href="Cubical.Foundations.Path.html#7023" class="Bound">i</a> <a id="7025" href="Cubical.Foundations.Path.html#7025" class="Bound">j</a> <a id="7027" href="Cubical.Foundations.Path.html#7027" class="Bound">k</a> <a id="7029" class="Symbol">:</a> <a id="7031" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="7032" class="Symbol">)</a> <a id="7034" class="Symbol">→</a> <a id="7036" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="7044" class="Symbol">(</a><a id="7045" href="Cubical.Foundations.Path.html#7023" class="Bound">i</a> <a id="7047" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7049" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7051" href="Cubical.Foundations.Path.html#7023" class="Bound">i</a> <a id="7053" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7055" href="Cubical.Foundations.Path.html#7025" class="Bound">j</a> <a id="7057" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7059" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7061" href="Cubical.Foundations.Path.html#7025" class="Bound">j</a><a id="7062" class="Symbol">)</a> <a id="7064" href="Cubical.Foundations.Path.html#6926" class="Bound">A</a>
  <a id="7068" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7085" href="Cubical.Foundations.Path.html#7085" class="Bound">i</a> <a id="7087" href="Cubical.Foundations.Path.html#7087" class="Bound">j</a> <a id="7089" href="Cubical.Foundations.Path.html#7089" class="Bound">k</a> <a id="7091" class="Symbol">(</a><a id="7092" href="Cubical.Foundations.Path.html#7085" class="Bound">i</a> <a id="7094" class="Symbol">=</a> <a id="7096" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7098" class="Symbol">)</a> <a id="7100" class="Symbol">=</a> <a id="7102" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Cubical.Foundations.Path.html#7087" class="Bound">j</a> <a id="7108" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="7110" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7112" href="Cubical.Foundations.Path.html#7089" class="Bound">k</a><a id="7113" class="Symbol">)</a>
  <a id="7117" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7134" href="Cubical.Foundations.Path.html#7134" class="Bound">i</a> <a id="7136" href="Cubical.Foundations.Path.html#7136" class="Bound">j</a> <a id="7138" href="Cubical.Foundations.Path.html#7138" class="Bound">k</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Cubical.Foundations.Path.html#7134" class="Bound">i</a> <a id="7143" class="Symbol">=</a> <a id="7145" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7147" class="Symbol">)</a> <a id="7149" class="Symbol">=</a> <a id="7151" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7155" href="Cubical.Foundations.Path.html#7136" class="Bound">j</a>
  <a id="7159" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7176" href="Cubical.Foundations.Path.html#7176" class="Bound">i</a> <a id="7178" href="Cubical.Foundations.Path.html#7178" class="Bound">j</a> <a id="7180" href="Cubical.Foundations.Path.html#7180" class="Bound">k</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Cubical.Foundations.Path.html#7178" class="Bound">j</a> <a id="7185" class="Symbol">=</a> <a id="7187" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7189" class="Symbol">)</a> <a id="7191" class="Symbol">=</a> <a id="7193" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7197" href="Cubical.Foundations.Path.html#7176" class="Bound">i</a>
  <a id="7201" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7218" href="Cubical.Foundations.Path.html#7218" class="Bound">i</a> <a id="7220" href="Cubical.Foundations.Path.html#7220" class="Bound">j</a> <a id="7222" href="Cubical.Foundations.Path.html#7222" class="Bound">k</a> <a id="7224" class="Symbol">(</a><a id="7225" href="Cubical.Foundations.Path.html#7220" class="Bound">j</a> <a id="7227" class="Symbol">=</a> <a id="7229" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7231" class="Symbol">)</a> <a id="7233" class="Symbol">=</a> <a id="7235" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Cubical.Foundations.Path.html#7218" class="Bound">i</a> <a id="7241" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7243" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7245" href="Cubical.Foundations.Path.html#7222" class="Bound">k</a><a id="7246" class="Symbol">)</a>

  <a id="7251" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7263" class="Symbol">:</a> <a id="7265" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="7272" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7275" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7279" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7283" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7288" class="Symbol">→</a> <a id="7290" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="7297" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7302" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7306" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7310" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a>
  <a id="7315" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7327" href="Cubical.Foundations.Path.html#7327" class="Bound">sq</a> <a id="7330" href="Cubical.Foundations.Path.html#7330" class="Bound">i</a> <a id="7332" href="Cubical.Foundations.Path.html#7332" class="Bound">j</a> <a id="7334" class="Symbol">=</a> <a id="7336" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7342" class="Symbol">(</a><a id="7343" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7360" href="Cubical.Foundations.Path.html#7330" class="Bound">i</a> <a id="7362" href="Cubical.Foundations.Path.html#7332" class="Bound">j</a><a id="7363" class="Symbol">)</a> <a id="7365" class="Symbol">(</a><a id="7366" href="Cubical.Foundations.Path.html#7327" class="Bound">sq</a> <a id="7369" href="Cubical.Foundations.Path.html#7330" class="Bound">i</a> <a id="7371" href="Cubical.Foundations.Path.html#7332" class="Bound">j</a><a id="7372" class="Symbol">)</a>

  <a id="7377" href="Cubical.Foundations.Path.html#7377" class="Function">slideSquareEquiv</a> <a id="7394" class="Symbol">:</a> <a id="7396" class="Symbol">(</a><a id="7397" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="7404" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7407" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7411" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7415" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7419" class="Symbol">)</a> <a id="7421" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="7431" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7436" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7440" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7444" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a><a id="7446" class="Symbol">)</a>
  <a id="7450" href="Cubical.Foundations.Path.html#7377" class="Function">slideSquareEquiv</a> <a id="7467" class="Symbol">=</a> <a id="7469" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7485" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7497" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7512" href="Cubical.Foundations.Path.html#7690" class="Function">fillerTo</a> <a id="7521" href="Cubical.Foundations.Path.html#7842" class="Function">fillerFrom</a><a id="7531" class="Symbol">)</a> <a id="7533" class="Keyword">where</a>
    <a id="7543" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7558" class="Symbol">:</a> <a id="7560" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="7567" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7572" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7576" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7580" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7583" class="Symbol">→</a> <a id="7585" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="7592" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7595" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7599" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7603" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="7612" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7627" href="Cubical.Foundations.Path.html#7627" class="Bound">sq</a> <a id="7630" href="Cubical.Foundations.Path.html#7630" class="Bound">i</a> <a id="7632" href="Cubical.Foundations.Path.html#7632" class="Bound">j</a> <a id="7634" class="Symbol">=</a> <a id="7636" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7642" class="Symbol">(λ</a> <a id="7645" href="Cubical.Foundations.Path.html#7645" class="Bound">k</a> <a id="7647" class="Symbol">→</a> <a id="7649" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7666" href="Cubical.Foundations.Path.html#7630" class="Bound">i</a> <a id="7668" href="Cubical.Foundations.Path.html#7632" class="Bound">j</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7673" href="Cubical.Foundations.Path.html#7645" class="Bound">k</a><a id="7674" class="Symbol">))</a> <a id="7677" class="Symbol">(</a><a id="7678" href="Cubical.Foundations.Path.html#7627" class="Bound">sq</a> <a id="7681" href="Cubical.Foundations.Path.html#7630" class="Bound">i</a> <a id="7683" href="Cubical.Foundations.Path.html#7632" class="Bound">j</a><a id="7684" class="Symbol">)</a>
    <a id="7690" href="Cubical.Foundations.Path.html#7690" class="Function">fillerTo</a> <a id="7699" class="Symbol">:</a> <a id="7701" class="Symbol">∀</a> <a id="7703" href="Cubical.Foundations.Path.html#7703" class="Bound">p</a> <a id="7705" class="Symbol">→</a> <a id="7707" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7735" href="Cubical.Foundations.Path.html#7703" class="Bound">p</a><a id="7736" class="Symbol">)</a> <a id="7738" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7740" href="Cubical.Foundations.Path.html#7703" class="Bound">p</a>
    <a id="7746" href="Cubical.Foundations.Path.html#7690" class="Function">fillerTo</a> <a id="7755" href="Cubical.Foundations.Path.html#7755" class="Bound">p</a> <a id="7757" href="Cubical.Foundations.Path.html#7757" class="Bound">k</a> <a id="7759" href="Cubical.Foundations.Path.html#7759" class="Bound">i</a> <a id="7761" href="Cubical.Foundations.Path.html#7761" class="Bound">j</a> <a id="7763" class="Symbol">=</a> <a id="7765" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="7783" class="Symbol">(λ</a> <a id="7786" href="Cubical.Foundations.Path.html#7786" class="Bound">k</a> <a id="7788" class="Symbol">→</a> <a id="7790" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7807" href="Cubical.Foundations.Path.html#7759" class="Bound">i</a> <a id="7809" href="Cubical.Foundations.Path.html#7761" class="Bound">j</a> <a id="7811" class="Symbol">(</a><a id="7812" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7814" href="Cubical.Foundations.Path.html#7786" class="Bound">k</a><a id="7815" class="Symbol">))</a> <a id="7818" class="Symbol">(</a><a id="7819" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="7823" class="Symbol">(</a><a id="7824" href="Cubical.Foundations.Path.html#7755" class="Bound">p</a> <a id="7826" href="Cubical.Foundations.Path.html#7759" class="Bound">i</a> <a id="7828" href="Cubical.Foundations.Path.html#7761" class="Bound">j</a><a id="7829" class="Symbol">))</a> <a id="7832" class="Symbol">(</a><a id="7833" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7835" href="Cubical.Foundations.Path.html#7757" class="Bound">k</a><a id="7836" class="Symbol">)</a>
    <a id="7842" href="Cubical.Foundations.Path.html#7842" class="Function">fillerFrom</a> <a id="7853" class="Symbol">:</a> <a id="7855" class="Symbol">∀</a> <a id="7857" href="Cubical.Foundations.Path.html#7857" class="Bound">p</a> <a id="7859" class="Symbol">→</a> <a id="7861" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7876" class="Symbol">(</a><a id="7877" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7889" href="Cubical.Foundations.Path.html#7857" class="Bound">p</a><a id="7890" class="Symbol">)</a> <a id="7892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7894" href="Cubical.Foundations.Path.html#7857" class="Bound">p</a>
    <a id="7900" href="Cubical.Foundations.Path.html#7842" class="Function">fillerFrom</a> <a id="7911" href="Cubical.Foundations.Path.html#7911" class="Bound">p</a> <a id="7913" href="Cubical.Foundations.Path.html#7913" class="Bound">k</a> <a id="7915" href="Cubical.Foundations.Path.html#7915" class="Bound">i</a> <a id="7917" href="Cubical.Foundations.Path.html#7917" class="Bound">j</a> <a id="7919" class="Symbol">=</a> <a id="7921" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7957" href="Cubical.Foundations.Path.html#7915" class="Bound">i</a> <a id="7959" href="Cubical.Foundations.Path.html#7917" class="Bound">j</a><a id="7960" class="Symbol">)</a> <a id="7962" class="Symbol">(</a><a id="7963" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Cubical.Foundations.Path.html#7911" class="Bound">p</a> <a id="7970" href="Cubical.Foundations.Path.html#7915" class="Bound">i</a> <a id="7972" href="Cubical.Foundations.Path.html#7917" class="Bound">j</a><a id="7973" class="Symbol">))</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7979" href="Cubical.Foundations.Path.html#7913" class="Bound">k</a><a id="7980" class="Symbol">)</a>

<a id="7983" class="Comment">-- The type of fillers of a square is equivalent to the double composition identites</a>
<a id="Square≃doubleComp"></a><a id="8068" href="Cubical.Foundations.Path.html#8068" class="Function">Square≃doubleComp</a> <a id="8086" class="Symbol">:</a> <a id="8088" class="Symbol">{</a><a id="8089" href="Cubical.Foundations.Path.html#8089" class="Bound">a₀₀</a> <a id="8093" href="Cubical.Foundations.Path.html#8093" class="Bound">a₀₁</a> <a id="8097" href="Cubical.Foundations.Path.html#8097" class="Bound">a₁₀</a> <a id="8101" href="Cubical.Foundations.Path.html#8101" class="Bound">a₁₁</a> <a id="8105" class="Symbol">:</a> <a id="8107" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8108" class="Symbol">}</a>
                    <a id="8130" class="Symbol">(</a><a id="8131" href="Cubical.Foundations.Path.html#8131" class="Bound">a₀₋</a> <a id="8135" class="Symbol">:</a> <a id="8137" href="Cubical.Foundations.Path.html#8089" class="Bound">a₀₀</a> <a id="8141" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8143" href="Cubical.Foundations.Path.html#8093" class="Bound">a₀₁</a><a id="8146" class="Symbol">)</a> <a id="8148" class="Symbol">(</a><a id="8149" href="Cubical.Foundations.Path.html#8149" class="Bound">a₁₋</a> <a id="8153" class="Symbol">:</a> <a id="8155" href="Cubical.Foundations.Path.html#8097" class="Bound">a₁₀</a> <a id="8159" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8161" href="Cubical.Foundations.Path.html#8101" class="Bound">a₁₁</a><a id="8164" class="Symbol">)</a>
                    <a id="8186" class="Symbol">(</a><a id="8187" href="Cubical.Foundations.Path.html#8187" class="Bound">a₋₀</a> <a id="8191" class="Symbol">:</a> <a id="8193" href="Cubical.Foundations.Path.html#8089" class="Bound">a₀₀</a> <a id="8197" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8199" href="Cubical.Foundations.Path.html#8097" class="Bound">a₁₀</a><a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Foundations.Path.html#8205" class="Bound">a₋₁</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Cubical.Foundations.Path.html#8093" class="Bound">a₀₁</a> <a id="8215" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8217" href="Cubical.Foundations.Path.html#8101" class="Bound">a₁₁</a><a id="8220" class="Symbol">)</a>
                    <a id="8242" class="Symbol">→</a> <a id="8244" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="8251" href="Cubical.Foundations.Path.html#8131" class="Bound">a₀₋</a> <a id="8255" href="Cubical.Foundations.Path.html#8149" class="Bound">a₁₋</a> <a id="8259" href="Cubical.Foundations.Path.html#8187" class="Bound">a₋₀</a> <a id="8263" href="Cubical.Foundations.Path.html#8205" class="Bound">a₋₁</a> <a id="8267" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8269" class="Symbol">(</a><a id="8270" href="Cubical.Foundations.Path.html#8187" class="Bound">a₋₀</a> <a id="8274" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="8277" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8280" href="Cubical.Foundations.Path.html#8131" class="Bound">a₀₋</a> <a id="8284" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8287" href="Cubical.Foundations.Path.html#8205" class="Bound">a₋₁</a> <a id="8291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8293" href="Cubical.Foundations.Path.html#8149" class="Bound">a₁₋</a><a id="8296" class="Symbol">)</a>
<a id="8298" href="Cubical.Foundations.Path.html#8068" class="Function">Square≃doubleComp</a> <a id="8316" href="Cubical.Foundations.Path.html#8316" class="Bound">a₀₋</a> <a id="8320" href="Cubical.Foundations.Path.html#8320" class="Bound">a₁₋</a> <a id="8324" href="Cubical.Foundations.Path.html#8324" class="Bound">a₋₀</a> <a id="8328" href="Cubical.Foundations.Path.html#8328" class="Bound">a₋₁</a> <a id="8332" class="Symbol">=</a> <a id="8334" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.Foundations.Path.html#3235" class="Function">PathP≡doubleCompPathˡ</a> <a id="8369" href="Cubical.Foundations.Path.html#8324" class="Bound">a₋₀</a> <a id="8373" href="Cubical.Foundations.Path.html#8316" class="Bound">a₀₋</a> <a id="8377" href="Cubical.Foundations.Path.html#8320" class="Bound">a₁₋</a> <a id="8381" href="Cubical.Foundations.Path.html#8328" class="Bound">a₋₁</a><a id="8384" class="Symbol">)</a>

<a id="8387" class="Comment">-- Flipping a square in Ω²A is the same as inverting it</a>
<a id="sym≡flipSquare"></a><a id="8443" href="Cubical.Foundations.Path.html#8443" class="Function">sym≡flipSquare</a> <a id="8458" class="Symbol">:</a> <a id="8460" class="Symbol">{</a><a id="8461" href="Cubical.Foundations.Path.html#8461" class="Bound">x</a> <a id="8463" class="Symbol">:</a> <a id="8465" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8466" class="Symbol">}</a> <a id="8468" class="Symbol">(</a><a id="8469" href="Cubical.Foundations.Path.html#8469" class="Bound">P</a> <a id="8471" class="Symbol">:</a> <a id="8473" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="8480" class="Symbol">(</a><a id="8481" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8486" class="Symbol">{</a><a id="8487" class="Argument">x</a> <a id="8489" class="Symbol">=</a> <a id="8491" href="Cubical.Foundations.Path.html#8461" class="Bound">x</a><a id="8492" class="Symbol">})</a> <a id="8495" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8500" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8505" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8509" class="Symbol">)</a>
  <a id="8513" class="Symbol">→</a> <a id="8515" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8519" href="Cubical.Foundations.Path.html#8469" class="Bound">P</a> <a id="8521" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8523" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="8534" href="Cubical.Foundations.Path.html#8469" class="Bound">P</a>
<a id="8536" href="Cubical.Foundations.Path.html#8443" class="Function">sym≡flipSquare</a> <a id="8551" class="Symbol">{</a><a id="8552" class="Argument">x</a> <a id="8554" class="Symbol">=</a> <a id="8556" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a><a id="8557" class="Symbol">}</a> <a id="8559" href="Cubical.Foundations.Path.html#8559" class="Bound">P</a> <a id="8561" class="Symbol">=</a> <a id="8563" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8567" class="Symbol">(</a><a id="8568" href="Cubical.Foundations.Path.html#8684" class="Function">main</a> <a id="8573" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8578" href="Cubical.Foundations.Path.html#8559" class="Bound">P</a><a id="8579" class="Symbol">)</a>
  <a id="8583" class="Keyword">where</a>
  <a id="8591" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8593" class="Symbol">:</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Cubical.Foundations.Path.html#8596" class="Bound">q</a> <a id="8598" class="Symbol">:</a> <a id="8600" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a> <a id="8602" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8604" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a><a id="8605" class="Symbol">)</a> <a id="8607" class="Symbol">→</a> <a id="8609" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8611" class="Symbol">→</a> <a id="8613" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8618" class="Symbol">_</a>
  <a id="8622" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8624" href="Cubical.Foundations.Path.html#8624" class="Bound">q</a> <a id="8626" href="Cubical.Foundations.Path.html#8626" class="Bound">i</a> <a id="8628" class="Symbol">=</a> <a id="8630" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8636" class="Symbol">(λ</a> <a id="8639" href="Cubical.Foundations.Path.html#8639" class="Bound">j</a> <a id="8641" class="Symbol">→</a> <a id="8643" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a> <a id="8645" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8647" href="Cubical.Foundations.Path.html#8624" class="Bound">q</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Cubical.Foundations.Path.html#8626" class="Bound">i</a> <a id="8652" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8654" href="Cubical.Foundations.Path.html#8639" class="Bound">j</a><a id="8655" class="Symbol">))</a> <a id="8658" class="Symbol">(λ</a> <a id="8661" href="Cubical.Foundations.Path.html#8661" class="Bound">k</a> <a id="8663" class="Symbol">→</a> <a id="8665" href="Cubical.Foundations.Path.html#8624" class="Bound">q</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Cubical.Foundations.Path.html#8626" class="Bound">i</a> <a id="8670" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="8672" href="Cubical.Foundations.Path.html#8661" class="Bound">k</a><a id="8673" class="Symbol">))</a> <a id="8676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="8684" href="Cubical.Foundations.Path.html#8684" class="Function">main</a> <a id="8689" class="Symbol">:</a> <a id="8691" class="Symbol">(</a><a id="8692" href="Cubical.Foundations.Path.html#8692" class="Bound">q</a> <a id="8694" class="Symbol">:</a> <a id="8696" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a> <a id="8698" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8700" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a><a id="8701" class="Symbol">)</a> <a id="8703" class="Symbol">(</a><a id="8704" href="Cubical.Foundations.Path.html#8704" class="Bound">p</a> <a id="8706" class="Symbol">:</a> <a id="8708" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8715" href="Cubical.Foundations.Path.html#8692" class="Bound">q</a><a id="8716" class="Symbol">)</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8726" class="Symbol">(λ</a> <a id="8729" href="Cubical.Foundations.Path.html#8729" class="Bound">i</a> <a id="8731" class="Symbol">→</a> <a id="8733" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8735" href="Cubical.Foundations.Path.html#8692" class="Bound">q</a> <a id="8737" href="Cubical.Foundations.Path.html#8729" class="Bound">i</a><a id="8738" class="Symbol">)</a> <a id="8740" class="Symbol">(λ</a> <a id="8743" href="Cubical.Foundations.Path.html#8743" class="Bound">i</a> <a id="8745" href="Cubical.Foundations.Path.html#8745" class="Bound">j</a> <a id="8747" class="Symbol">→</a> <a id="8749" href="Cubical.Foundations.Path.html#8704" class="Bound">p</a> <a id="8751" href="Cubical.Foundations.Path.html#8745" class="Bound">j</a> <a id="8753" href="Cubical.Foundations.Path.html#8743" class="Bound">i</a><a id="8754" class="Symbol">)</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8761" href="Cubical.Foundations.Path.html#8704" class="Bound">p</a><a id="8762" class="Symbol">)</a>
  <a id="8766" href="Cubical.Foundations.Path.html#8684" class="Function">main</a> <a id="8771" href="Cubical.Foundations.Path.html#8771" class="Bound">q</a> <a id="8773" class="Symbol">=</a> <a id="8775" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="8777" class="Symbol">(λ</a> <a id="8780" href="Cubical.Foundations.Path.html#8780" class="Bound">q</a> <a id="8782" href="Cubical.Foundations.Path.html#8782" class="Bound">p</a> <a id="8784" class="Symbol">→</a> <a id="8786" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8792" class="Symbol">(λ</a> <a id="8795" href="Cubical.Foundations.Path.html#8795" class="Bound">i</a> <a id="8797" class="Symbol">→</a> <a id="8799" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8801" href="Cubical.Foundations.Path.html#8780" class="Bound">q</a> <a id="8803" href="Cubical.Foundations.Path.html#8795" class="Bound">i</a><a id="8804" class="Symbol">)</a> <a id="8806" class="Symbol">(λ</a> <a id="8809" href="Cubical.Foundations.Path.html#8809" class="Bound">i</a> <a id="8811" href="Cubical.Foundations.Path.html#8811" class="Bound">j</a> <a id="8813" class="Symbol">→</a> <a id="8815" href="Cubical.Foundations.Path.html#8782" class="Bound">p</a> <a id="8817" href="Cubical.Foundations.Path.html#8811" class="Bound">j</a> <a id="8819" href="Cubical.Foundations.Path.html#8809" class="Bound">i</a><a id="8820" class="Symbol">)</a> <a id="8822" class="Symbol">(</a><a id="8823" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8827" href="Cubical.Foundations.Path.html#8782" class="Bound">p</a><a id="8828" class="Symbol">))</a> <a id="8831" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="8837" class="Comment">-- Inverting both interval arguments of a square in Ω²A is the same as doing nothing</a>
<a id="sym-cong-sym≡id"></a><a id="8922" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="8938" class="Symbol">:</a> <a id="8940" class="Symbol">{</a><a id="8941" href="Cubical.Foundations.Path.html#8941" class="Bound">x</a> <a id="8943" class="Symbol">:</a> <a id="8945" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8946" class="Symbol">}</a> <a id="8948" class="Symbol">(</a><a id="8949" href="Cubical.Foundations.Path.html#8949" class="Bound">P</a> <a id="8951" class="Symbol">:</a> <a id="8953" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="8960" class="Symbol">(</a><a id="8961" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8966" class="Symbol">{</a><a id="8967" class="Argument">x</a> <a id="8969" class="Symbol">=</a> <a id="8971" href="Cubical.Foundations.Path.html#8941" class="Bound">x</a><a id="8972" class="Symbol">})</a> <a id="8975" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8980" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8985" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8989" class="Symbol">)</a>
  <a id="8993" class="Symbol">→</a> <a id="8995" href="Cubical.Foundations.Path.html#8949" class="Bound">P</a> <a id="8997" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8999" class="Symbol">λ</a> <a id="9001" href="Cubical.Foundations.Path.html#9001" class="Bound">i</a> <a id="9003" href="Cubical.Foundations.Path.html#9003" class="Bound">j</a> <a id="9005" class="Symbol">→</a> <a id="9007" href="Cubical.Foundations.Path.html#8949" class="Bound">P</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9012" href="Cubical.Foundations.Path.html#9001" class="Bound">i</a><a id="9013" class="Symbol">)</a> <a id="9015" class="Symbol">(</a><a id="9016" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9018" href="Cubical.Foundations.Path.html#9003" class="Bound">j</a><a id="9019" class="Symbol">)</a>
<a id="9021" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="9037" class="Symbol">{</a><a id="9038" class="Argument">x</a> <a id="9040" class="Symbol">=</a> <a id="9042" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a><a id="9043" class="Symbol">}</a> <a id="9045" href="Cubical.Foundations.Path.html#9045" class="Bound">P</a> <a id="9047" class="Symbol">=</a> <a id="9049" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9053" class="Symbol">(</a><a id="9054" href="Cubical.Foundations.Path.html#9170" class="Function">main</a> <a id="9059" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9064" href="Cubical.Foundations.Path.html#9045" class="Bound">P</a><a id="9065" class="Symbol">)</a>
  <a id="9069" class="Keyword">where</a>
  <a id="9077" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9079" class="Symbol">:</a> <a id="9081" class="Symbol">(</a><a id="9082" href="Cubical.Foundations.Path.html#9082" class="Bound">q</a> <a id="9084" class="Symbol">:</a> <a id="9086" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a> <a id="9088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9090" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a><a id="9091" class="Symbol">)</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="9097" class="Symbol">→</a> <a id="9099" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9104" class="Symbol">_</a>
  <a id="9108" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9110" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9112" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a> <a id="9114" class="Symbol">=</a> <a id="9116" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a> <a id="9124" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9126" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9128" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a><a id="9129" class="Symbol">)</a> <a id="9131" class="Symbol">(λ</a> <a id="9134" href="Cubical.Foundations.Path.html#9134" class="Bound">j</a> <a id="9136" class="Symbol">→</a> <a id="9138" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9140" class="Symbol">(</a><a id="9141" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a> <a id="9143" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="9145" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9147" href="Cubical.Foundations.Path.html#9134" class="Bound">j</a><a id="9148" class="Symbol">))</a> <a id="9151" class="Symbol">λ</a> <a id="9153" href="Cubical.Foundations.Path.html#9153" class="Bound">j</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9159" class="Symbol">(</a><a id="9160" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a> <a id="9162" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="9164" href="Cubical.Foundations.Path.html#9153" class="Bound">j</a><a id="9165" class="Symbol">)</a>

  <a id="9170" href="Cubical.Foundations.Path.html#9170" class="Function">main</a> <a id="9175" class="Symbol">:</a> <a id="9177" class="Symbol">(</a><a id="9178" href="Cubical.Foundations.Path.html#9178" class="Bound">q</a> <a id="9180" class="Symbol">:</a> <a id="9182" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a> <a id="9184" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9186" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a><a id="9187" class="Symbol">)</a> <a id="9189" class="Symbol">(</a><a id="9190" href="Cubical.Foundations.Path.html#9190" class="Bound">p</a> <a id="9192" class="Symbol">:</a> <a id="9194" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9199" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9201" href="Cubical.Foundations.Path.html#9178" class="Bound">q</a><a id="9202" class="Symbol">)</a> <a id="9204" class="Symbol">→</a> <a id="9206" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9212" class="Symbol">(λ</a> <a id="9215" href="Cubical.Foundations.Path.html#9215" class="Bound">i</a> <a id="9217" class="Symbol">→</a> <a id="9219" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9221" href="Cubical.Foundations.Path.html#9178" class="Bound">q</a> <a id="9223" href="Cubical.Foundations.Path.html#9215" class="Bound">i</a><a id="9224" class="Symbol">)</a> <a id="9226" class="Symbol">(λ</a> <a id="9229" href="Cubical.Foundations.Path.html#9229" class="Bound">i</a> <a id="9231" href="Cubical.Foundations.Path.html#9231" class="Bound">j</a> <a id="9233" class="Symbol">→</a> <a id="9235" href="Cubical.Foundations.Path.html#9190" class="Bound">p</a> <a id="9237" class="Symbol">(</a><a id="9238" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9240" href="Cubical.Foundations.Path.html#9229" class="Bound">i</a><a id="9241" class="Symbol">)</a> <a id="9243" class="Symbol">(</a><a id="9244" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9246" href="Cubical.Foundations.Path.html#9231" class="Bound">j</a><a id="9247" class="Symbol">))</a> <a id="9250" href="Cubical.Foundations.Path.html#9190" class="Bound">p</a>
  <a id="9254" href="Cubical.Foundations.Path.html#9170" class="Function">main</a> <a id="9259" href="Cubical.Foundations.Path.html#9259" class="Bound">q</a> <a id="9261" class="Symbol">=</a> <a id="9263" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9265" class="Symbol">(λ</a> <a id="9268" href="Cubical.Foundations.Path.html#9268" class="Bound">q</a> <a id="9270" href="Cubical.Foundations.Path.html#9270" class="Bound">p</a> <a id="9272" class="Symbol">→</a> <a id="9274" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9280" class="Symbol">(λ</a> <a id="9283" href="Cubical.Foundations.Path.html#9283" class="Bound">i</a> <a id="9285" class="Symbol">→</a> <a id="9287" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9289" href="Cubical.Foundations.Path.html#9268" class="Bound">q</a> <a id="9291" href="Cubical.Foundations.Path.html#9283" class="Bound">i</a><a id="9292" class="Symbol">)</a> <a id="9294" class="Symbol">(λ</a> <a id="9297" href="Cubical.Foundations.Path.html#9297" class="Bound">i</a> <a id="9299" href="Cubical.Foundations.Path.html#9299" class="Bound">j</a> <a id="9301" class="Symbol">→</a> <a id="9303" href="Cubical.Foundations.Path.html#9270" class="Bound">p</a> <a id="9305" class="Symbol">(</a><a id="9306" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9308" href="Cubical.Foundations.Path.html#9297" class="Bound">i</a><a id="9309" class="Symbol">)</a> <a id="9311" class="Symbol">(</a><a id="9312" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9314" href="Cubical.Foundations.Path.html#9299" class="Bound">j</a><a id="9315" class="Symbol">))</a> <a id="9318" href="Cubical.Foundations.Path.html#9270" class="Bound">p</a><a id="9319" class="Symbol">)</a> <a id="9321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9327" class="Comment">-- Applying cong sym is the same as flipping a square in Ω²A</a>
<a id="flipSquare≡cong-sym"></a><a id="9388" href="Cubical.Foundations.Path.html#9388" class="Function">flipSquare≡cong-sym</a> <a id="9408" class="Symbol">:</a> <a id="9410" class="Symbol">∀</a> <a id="9412" class="Symbol">{</a><a id="9413" href="Cubical.Foundations.Path.html#9413" class="Bound">ℓ</a><a id="9414" class="Symbol">}</a> <a id="9416" class="Symbol">{</a><a id="9417" href="Cubical.Foundations.Path.html#9417" class="Bound">A</a> <a id="9419" class="Symbol">:</a> <a id="9421" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9426" href="Cubical.Foundations.Path.html#9413" class="Bound">ℓ</a><a id="9427" class="Symbol">}</a> <a id="9429" class="Symbol">{</a><a id="9430" href="Cubical.Foundations.Path.html#9430" class="Bound">x</a> <a id="9432" class="Symbol">:</a> <a id="9434" href="Cubical.Foundations.Path.html#9417" class="Bound">A</a><a id="9435" class="Symbol">}</a> <a id="9437" class="Symbol">(</a><a id="9438" href="Cubical.Foundations.Path.html#9438" class="Bound">P</a> <a id="9440" class="Symbol">:</a> <a id="9442" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="9449" class="Symbol">(</a><a id="9450" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9455" class="Symbol">{</a><a id="9456" class="Argument">x</a> <a id="9458" class="Symbol">=</a> <a id="9460" href="Cubical.Foundations.Path.html#9430" class="Bound">x</a><a id="9461" class="Symbol">})</a> <a id="9464" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9469" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9474" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9478" class="Symbol">)</a>
  <a id="9482" class="Symbol">→</a> <a id="9484" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="9495" href="Cubical.Foundations.Path.html#9438" class="Bound">P</a> <a id="9497" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9499" class="Symbol">λ</a> <a id="9501" href="Cubical.Foundations.Path.html#9501" class="Bound">i</a> <a id="9503" href="Cubical.Foundations.Path.html#9503" class="Bound">j</a> <a id="9505" class="Symbol">→</a> <a id="9507" href="Cubical.Foundations.Path.html#9438" class="Bound">P</a> <a id="9509" href="Cubical.Foundations.Path.html#9501" class="Bound">i</a> <a id="9511" class="Symbol">(</a><a id="9512" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="9514" href="Cubical.Foundations.Path.html#9503" class="Bound">j</a><a id="9515" class="Symbol">)</a>
<a id="9517" href="Cubical.Foundations.Path.html#9388" class="Function">flipSquare≡cong-sym</a> <a id="9537" href="Cubical.Foundations.Path.html#9537" class="Bound">P</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Cubical.Foundations.Path.html#8443" class="Function">sym≡flipSquare</a> <a id="9561" href="Cubical.Foundations.Path.html#9537" class="Bound">P</a><a id="9562" class="Symbol">)</a> <a id="9564" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9566" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="9587" class="Symbol">(</a><a id="9588" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9593" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9597" href="Cubical.Foundations.Path.html#9537" class="Bound">P</a><a id="9598" class="Symbol">))</a>

<a id="9602" class="Comment">-- Applying cong sym is the same as inverting a square in Ω²A</a>
<a id="sym≡cong-sym"></a><a id="9664" href="Cubical.Foundations.Path.html#9664" class="Function">sym≡cong-sym</a> <a id="9677" class="Symbol">:</a> <a id="9679" class="Symbol">∀</a> <a id="9681" class="Symbol">{</a><a id="9682" href="Cubical.Foundations.Path.html#9682" class="Bound">ℓ</a><a id="9683" class="Symbol">}</a> <a id="9685" class="Symbol">{</a><a id="9686" href="Cubical.Foundations.Path.html#9686" class="Bound">A</a> <a id="9688" class="Symbol">:</a> <a id="9690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9695" href="Cubical.Foundations.Path.html#9682" class="Bound">ℓ</a><a id="9696" class="Symbol">}</a> <a id="9698" class="Symbol">{</a><a id="9699" href="Cubical.Foundations.Path.html#9699" class="Bound">x</a> <a id="9701" class="Symbol">:</a> <a id="9703" href="Cubical.Foundations.Path.html#9686" class="Bound">A</a><a id="9704" class="Symbol">}</a> <a id="9706" class="Symbol">(</a><a id="9707" href="Cubical.Foundations.Path.html#9707" class="Bound">P</a> <a id="9709" class="Symbol">:</a> <a id="9711" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="9718" class="Symbol">(</a><a id="9719" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9724" class="Symbol">{</a><a id="9725" class="Argument">x</a> <a id="9727" class="Symbol">=</a> <a id="9729" href="Cubical.Foundations.Path.html#9699" class="Bound">x</a><a id="9730" class="Symbol">})</a> <a id="9733" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9738" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9747" class="Symbol">)</a>
  <a id="9751" class="Symbol">→</a> <a id="9753" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9757" href="Cubical.Foundations.Path.html#9707" class="Bound">P</a> <a id="9759" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9761" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9766" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9770" href="Cubical.Foundations.Path.html#9707" class="Bound">P</a>
<a id="9772" href="Cubical.Foundations.Path.html#9664" class="Function">sym≡cong-sym</a> <a id="9785" href="Cubical.Foundations.Path.html#9785" class="Bound">P</a> <a id="9787" class="Symbol">=</a> <a id="9789" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="9805" class="Symbol">(</a><a id="9806" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9810" href="Cubical.Foundations.Path.html#9785" class="Bound">P</a><a id="9811" class="Symbol">)</a>

<a id="9814" class="Comment">-- sym induces an equivalence on path types</a>
<a id="symIso"></a><a id="9858" href="Cubical.Foundations.Path.html#9858" class="Function">symIso</a> <a id="9865" class="Symbol">:</a> <a id="9867" class="Symbol">{</a><a id="9868" href="Cubical.Foundations.Path.html#9868" class="Bound">a</a> <a id="9870" href="Cubical.Foundations.Path.html#9870" class="Bound">b</a> <a id="9872" class="Symbol">:</a> <a id="9874" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="9875" class="Symbol">}</a> <a id="9877" class="Symbol">→</a> <a id="9879" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Cubical.Foundations.Path.html#9868" class="Bound">a</a> <a id="9886" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9888" href="Cubical.Foundations.Path.html#9870" class="Bound">b</a><a id="9889" class="Symbol">)</a> <a id="9891" class="Symbol">(</a><a id="9892" href="Cubical.Foundations.Path.html#9870" class="Bound">b</a> <a id="9894" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9896" href="Cubical.Foundations.Path.html#9868" class="Bound">a</a><a id="9897" class="Symbol">)</a>
<a id="9899" href="Cubical.Foundations.Path.html#9858" class="Function">symIso</a> <a id="9906" class="Symbol">=</a> <a id="9908" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9912" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9916" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9920" class="Symbol">(λ</a> <a id="9923" href="Cubical.Foundations.Path.html#9923" class="Bound">_</a> <a id="9925" class="Symbol">→</a> <a id="9927" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9931" class="Symbol">)</a> <a id="9933" class="Symbol">λ</a> <a id="9935" href="Cubical.Foundations.Path.html#9935" class="Bound">_</a> <a id="9937" class="Symbol">→</a> <a id="9939" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9945" class="Comment">-- Vertical composition of squares (along their first dimension)</a>
<a id="10010" class="Comment">-- See Cubical.Foundations.Prelude for horizontal composition</a>

<a id="10073" class="Keyword">module</a> <a id="10080" href="Cubical.Foundations.Path.html#10080" class="Module">_</a> <a id="10082" class="Symbol">{</a><a id="10083" href="Cubical.Foundations.Path.html#10083" class="Bound">ℓ</a> <a id="10085" class="Symbol">:</a> <a id="10087" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10092" class="Symbol">}</a> <a id="10094" class="Symbol">{</a><a id="10095" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a> <a id="10097" class="Symbol">:</a> <a id="10099" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10104" href="Cubical.Foundations.Path.html#10083" class="Bound">ℓ</a><a id="10105" class="Symbol">}</a>
  <a id="10109" class="Symbol">{</a><a id="10110" href="Cubical.Foundations.Path.html#10110" class="Bound">a₀₀</a> <a id="10114" href="Cubical.Foundations.Path.html#10114" class="Bound">a₀₁</a> <a id="10118" class="Symbol">:</a> <a id="10120" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a><a id="10121" class="Symbol">}</a> <a id="10123" class="Symbol">{</a><a id="10124" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10128" class="Symbol">:</a> <a id="10130" href="Cubical.Foundations.Path.html#10110" class="Bound">a₀₀</a> <a id="10134" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10136" href="Cubical.Foundations.Path.html#10114" class="Bound">a₀₁</a><a id="10139" class="Symbol">}</a>
  <a id="10143" class="Symbol">{</a><a id="10144" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a> <a id="10148" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a> <a id="10152" class="Symbol">:</a> <a id="10154" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a><a id="10155" class="Symbol">}</a> <a id="10157" class="Symbol">{</a><a id="10158" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10162" class="Symbol">:</a> <a id="10164" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a> <a id="10168" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10170" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a><a id="10173" class="Symbol">}</a>
  <a id="10177" class="Symbol">{</a><a id="10178" href="Cubical.Foundations.Path.html#10178" class="Bound">a₂₀</a> <a id="10182" href="Cubical.Foundations.Path.html#10182" class="Bound">a₂₁</a> <a id="10186" class="Symbol">:</a> <a id="10188" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a><a id="10189" class="Symbol">}</a> <a id="10191" class="Symbol">{</a><a id="10192" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10196" class="Symbol">:</a> <a id="10198" href="Cubical.Foundations.Path.html#10178" class="Bound">a₂₀</a> <a id="10202" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10204" href="Cubical.Foundations.Path.html#10182" class="Bound">a₂₁</a><a id="10207" class="Symbol">}</a>
  <a id="10211" class="Symbol">{</a><a id="10212" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10216" class="Symbol">:</a> <a id="10218" href="Cubical.Foundations.Path.html#10110" class="Bound">a₀₀</a> <a id="10222" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10224" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a><a id="10227" class="Symbol">}</a> <a id="10229" class="Symbol">{</a><a id="10230" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10234" class="Symbol">:</a> <a id="10236" href="Cubical.Foundations.Path.html#10114" class="Bound">a₀₁</a> <a id="10240" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10242" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a><a id="10245" class="Symbol">}</a>
  <a id="10249" class="Symbol">{</a><a id="10250" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10254" class="Symbol">:</a> <a id="10256" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a> <a id="10260" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10262" href="Cubical.Foundations.Path.html#10178" class="Bound">a₂₀</a><a id="10265" class="Symbol">}</a> <a id="10267" class="Symbol">{</a><a id="10268" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a> <a id="10272" class="Symbol">:</a> <a id="10274" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a> <a id="10278" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10280" href="Cubical.Foundations.Path.html#10182" class="Bound">a₂₁</a><a id="10283" class="Symbol">}</a>
  <a id="10287" class="Keyword">where</a>

  <a id="10296" class="Comment">-- &quot;Pointwise&quot; composition</a>
  <a id="10325" href="Cubical.Foundations.Path.html#10325" class="Function Operator">_∙v_</a> <a id="10330" class="Symbol">:</a> <a id="10332" class="Symbol">(</a><a id="10333" href="Cubical.Foundations.Path.html#10333" class="Bound">p</a> <a id="10335" class="Symbol">:</a> <a id="10337" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10344" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10348" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10352" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10356" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a><a id="10359" class="Symbol">)</a> <a id="10361" class="Symbol">(</a><a id="10362" href="Cubical.Foundations.Path.html#10362" class="Bound">q</a> <a id="10364" class="Symbol">:</a> <a id="10366" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10373" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10377" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10381" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10385" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10388" class="Symbol">)</a>
       <a id="10397" class="Symbol">→</a> <a id="10399" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10406" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10410" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10414" class="Symbol">(</a><a id="10415" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10419" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10421" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a><a id="10424" class="Symbol">)</a> <a id="10426" class="Symbol">(</a><a id="10427" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10431" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10433" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10436" class="Symbol">)</a>
  <a id="10440" class="Symbol">(</a><a id="10441" href="Cubical.Foundations.Path.html#10441" class="Bound">p</a> <a id="10443" href="Cubical.Foundations.Path.html#10325" class="Function Operator">∙v</a> <a id="10446" href="Cubical.Foundations.Path.html#10446" class="Bound">q</a><a id="10447" class="Symbol">)</a> <a id="10449" href="Cubical.Foundations.Path.html#10449" class="Bound">i</a> <a id="10451" href="Cubical.Foundations.Path.html#10451" class="Bound">j</a> <a id="10453" class="Symbol">=</a> <a id="10455" class="Symbol">((λ</a> <a id="10459" href="Cubical.Foundations.Path.html#10459" class="Bound">i</a> <a id="10461" class="Symbol">→</a> <a id="10463" href="Cubical.Foundations.Path.html#10441" class="Bound">p</a> <a id="10465" href="Cubical.Foundations.Path.html#10459" class="Bound">i</a> <a id="10467" href="Cubical.Foundations.Path.html#10451" class="Bound">j</a><a id="10468" class="Symbol">)</a> <a id="10470" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10472" class="Symbol">(λ</a> <a id="10475" href="Cubical.Foundations.Path.html#10475" class="Bound">i</a> <a id="10477" class="Symbol">→</a> <a id="10479" href="Cubical.Foundations.Path.html#10446" class="Bound">q</a> <a id="10481" href="Cubical.Foundations.Path.html#10475" class="Bound">i</a> <a id="10483" href="Cubical.Foundations.Path.html#10451" class="Bound">j</a><a id="10484" class="Symbol">))</a> <a id="10487" href="Cubical.Foundations.Path.html#10449" class="Bound">i</a>

  <a id="10492" class="Comment">-- &quot;Direct&quot; composition</a>
  <a id="10518" href="Cubical.Foundations.Path.html#10518" class="Function Operator">_∙v&#39;_</a> <a id="10524" class="Symbol">:</a> <a id="10526" class="Symbol">(</a><a id="10527" href="Cubical.Foundations.Path.html#10527" class="Bound">p</a> <a id="10529" class="Symbol">:</a> <a id="10531" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10538" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10542" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10546" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10550" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a><a id="10553" class="Symbol">)</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Cubical.Foundations.Path.html#10556" class="Bound">q</a> <a id="10558" class="Symbol">:</a> <a id="10560" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10567" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10571" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10575" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10579" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10582" class="Symbol">)</a>
        <a id="10592" class="Symbol">→</a> <a id="10594" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10601" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10605" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10609" class="Symbol">(</a><a id="10610" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10614" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10616" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a><a id="10619" class="Symbol">)</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10626" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10628" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10631" class="Symbol">)</a>
  <a id="10635" class="Symbol">(</a><a id="10636" href="Cubical.Foundations.Path.html#10636" class="Bound">p</a> <a id="10638" href="Cubical.Foundations.Path.html#10518" class="Function Operator">∙v&#39;</a> <a id="10642" href="Cubical.Foundations.Path.html#10642" class="Bound">q</a><a id="10643" class="Symbol">)</a> <a id="10645" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10647" class="Symbol">=</a>
    <a id="10653" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="10658" class="Symbol">(λ</a> <a id="10661" href="Cubical.Foundations.Path.html#10661" class="Bound">k</a> <a id="10663" class="Symbol">→</a> <a id="10665" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="10681" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10685" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10689" href="Cubical.Foundations.Path.html#10661" class="Bound">k</a> <a id="10691" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10693" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10695" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="10711" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10715" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a> <a id="10719" href="Cubical.Foundations.Path.html#10661" class="Bound">k</a> <a id="10721" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a><a id="10722" class="Symbol">)</a>
         <a id="10733" class="Symbol">(λ</a> <a id="10736" class="Keyword">where</a> <a id="10742" href="Cubical.Foundations.Path.html#10742" class="Bound">k</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10747" class="Symbol">=</a> <a id="10749" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10751" class="Symbol">)</a> <a id="10753" class="Symbol">→</a> <a id="10755" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a>
                  <a id="10777" href="Cubical.Foundations.Path.html#10777" class="Bound">k</a> <a id="10779" class="Symbol">(</a><a id="10780" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10782" class="Symbol">=</a> <a id="10784" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10786" class="Symbol">)</a> <a id="10788" class="Symbol">→</a> <a id="10790" href="Cubical.Foundations.Path.html#10642" class="Bound">q</a> <a id="10792" href="Cubical.Foundations.Path.html#10777" class="Bound">k</a><a id="10793" class="Symbol">)</a>
         <a id="10804" class="Symbol">(</a><a id="10805" href="Cubical.Foundations.Path.html#10636" class="Bound">p</a> <a id="10807" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a><a id="10808" class="Symbol">)</a>

  <a id="10813" class="Comment">-- The two ways of composing squares are equal, because they are</a>
  <a id="10880" class="Comment">-- correct &quot;lids&quot; for the same box</a>
  <a id="10917" href="Cubical.Foundations.Path.html#10917" class="Function">∙v≡∙v&#39;</a> <a id="10924" class="Symbol">:</a> <a id="10926" class="Symbol">(</a><a id="10927" href="Cubical.Foundations.Path.html#10927" class="Bound">p</a> <a id="10929" class="Symbol">:</a> <a id="10931" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10938" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10942" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10946" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10950" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a><a id="10953" class="Symbol">)</a> <a id="10955" class="Symbol">(</a><a id="10956" href="Cubical.Foundations.Path.html#10956" class="Bound">q</a> <a id="10958" class="Symbol">:</a> <a id="10960" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="10967" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10971" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10975" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10979" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10982" class="Symbol">)</a>
         <a id="10993" class="Symbol">→</a> <a id="10995" href="Cubical.Foundations.Path.html#10927" class="Bound">p</a> <a id="10997" href="Cubical.Foundations.Path.html#10325" class="Function Operator">∙v</a> <a id="11000" href="Cubical.Foundations.Path.html#10956" class="Bound">q</a> <a id="11002" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11004" href="Cubical.Foundations.Path.html#10927" class="Bound">p</a> <a id="11006" href="Cubical.Foundations.Path.html#10518" class="Function Operator">∙v&#39;</a> <a id="11010" href="Cubical.Foundations.Path.html#10956" class="Bound">q</a>
  <a id="11014" href="Cubical.Foundations.Path.html#10917" class="Function">∙v≡∙v&#39;</a> <a id="11021" href="Cubical.Foundations.Path.html#11021" class="Bound">p</a> <a id="11023" href="Cubical.Foundations.Path.html#11023" class="Bound">q</a> <a id="11025" href="Cubical.Foundations.Path.html#11025" class="Bound">l</a> <a id="11027" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11029" class="Symbol">=</a> <a id="11031" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a>
    <a id="11040" class="Symbol">(</a><a id="11041" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="11053" class="Symbol">{</a><a id="11054" class="Argument">A</a> <a id="11056" class="Symbol">=</a> <a id="11058" class="Symbol">λ</a> <a id="11060" href="Cubical.Foundations.Path.html#11060" class="Bound">k</a> <a id="11062" class="Symbol">→</a> <a id="11064" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11080" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="11084" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="11088" href="Cubical.Foundations.Path.html#11060" class="Bound">k</a> <a id="11090" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11092" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11094" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11110" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="11114" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a> <a id="11118" href="Cubical.Foundations.Path.html#11060" class="Bound">k</a> <a id="11120" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a><a id="11121" class="Symbol">}</a>
                 <a id="11140" class="Symbol">(λ</a> <a id="11143" class="Keyword">where</a> <a id="11149" href="Cubical.Foundations.Path.html#11149" class="Bound">k</a> <a id="11151" class="Symbol">(</a><a id="11152" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11154" class="Symbol">=</a> <a id="11156" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11158" class="Symbol">)</a> <a id="11160" class="Symbol">→</a> <a id="11162" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a>
                          <a id="11192" href="Cubical.Foundations.Path.html#11192" class="Bound">k</a> <a id="11194" class="Symbol">(</a><a id="11195" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11197" class="Symbol">=</a> <a id="11199" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11201" class="Symbol">)</a> <a id="11203" class="Symbol">→</a> <a id="11205" href="Cubical.Foundations.Path.html#11023" class="Bound">q</a> <a id="11207" href="Cubical.Foundations.Path.html#11192" class="Bound">k</a><a id="11208" class="Symbol">)</a>
                 <a id="11227" class="Symbol">(</a><a id="11228" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11232" class="Symbol">(</a><a id="11233" href="Cubical.Foundations.Path.html#11021" class="Bound">p</a> <a id="11235" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a><a id="11236" class="Symbol">))</a>
                 <a id="11256" class="Symbol">(λ</a> <a id="11259" href="Cubical.Foundations.Path.html#11259" class="Bound">k</a> <a id="11261" class="Symbol">→</a> <a id="11263" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="11267" class="Symbol">λ</a> <a id="11269" href="Cubical.Foundations.Path.html#11269" class="Bound">j</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11289" class="Symbol">(λ</a> <a id="11292" href="Cubical.Foundations.Path.html#11292" class="Bound">i</a> <a id="11294" class="Symbol">→</a> <a id="11296" href="Cubical.Foundations.Path.html#11021" class="Bound">p</a> <a id="11298" href="Cubical.Foundations.Path.html#11292" class="Bound">i</a> <a id="11300" href="Cubical.Foundations.Path.html#11269" class="Bound">j</a><a id="11301" class="Symbol">)</a> <a id="11303" class="Symbol">(λ</a> <a id="11306" href="Cubical.Foundations.Path.html#11306" class="Bound">i</a> <a id="11308" class="Symbol">→</a> <a id="11310" href="Cubical.Foundations.Path.html#11023" class="Bound">q</a> <a id="11312" href="Cubical.Foundations.Path.html#11306" class="Bound">i</a> <a id="11314" href="Cubical.Foundations.Path.html#11269" class="Bound">j</a><a id="11315" class="Symbol">)</a> <a id="11317" href="Cubical.Foundations.Path.html#11259" class="Bound">k</a> <a id="11319" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a><a id="11320" class="Symbol">))</a>
    <a id="11327" class="Symbol">(</a><a id="11328" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11330" href="Cubical.Foundations.Path.html#11025" class="Bound">l</a><a id="11331" class="Symbol">)</a>

<a id="11334" class="Comment">-- Inspect</a>

<a id="11346" class="Keyword">module</a> <a id="11353" href="Cubical.Foundations.Path.html#11353" class="Module">_</a> <a id="11355" class="Symbol">{</a><a id="11356" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a> <a id="11358" class="Symbol">:</a> <a id="11360" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11365" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="11366" class="Symbol">}</a> <a id="11368" class="Symbol">{</a><a id="11369" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11371" class="Symbol">:</a> <a id="11373" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a> <a id="11375" class="Symbol">-&gt;</a> <a id="11378" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11383" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="11385" class="Symbol">}</a> <a id="11387" class="Keyword">where</a>

  <a id="11396" class="Keyword">record</a> <a id="11403" href="Cubical.Foundations.Path.html#11403" class="Record Operator">Reveal_·_is_</a> <a id="11416" class="Symbol">(</a><a id="11417" href="Cubical.Foundations.Path.html#11417" class="Bound">f</a> <a id="11419" class="Symbol">:</a> <a id="11421" class="Symbol">(</a><a id="11422" href="Cubical.Foundations.Path.html#11422" class="Bound">x</a> <a id="11424" class="Symbol">:</a> <a id="11426" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11427" class="Symbol">)</a> <a id="11429" class="Symbol">→</a> <a id="11431" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11433" href="Cubical.Foundations.Path.html#11422" class="Bound">x</a><a id="11434" class="Symbol">)</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Cubical.Foundations.Path.html#11437" class="Bound">x</a> <a id="11439" class="Symbol">:</a> <a id="11441" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11442" class="Symbol">)</a> <a id="11444" class="Symbol">(</a><a id="11445" href="Cubical.Foundations.Path.html#11445" class="Bound">y</a> <a id="11447" class="Symbol">:</a> <a id="11449" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11451" href="Cubical.Foundations.Path.html#11437" class="Bound">x</a><a id="11452" class="Symbol">)</a> <a id="11454" class="Symbol">:</a> <a id="11456" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11461" class="Symbol">(</a><a id="11462" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="11468" href="Cubical.Foundations.Path.html#11365" class="Bound">ℓ</a> <a id="11470" href="Cubical.Foundations.Path.html#11383" class="Bound">ℓ&#39;</a><a id="11472" class="Symbol">)</a> <a id="11474" class="Keyword">where</a>
    <a id="11484" class="Keyword">constructor</a> <a id="11496" href="Cubical.Foundations.Path.html#11496" class="InductiveConstructor Operator">[_]ᵢ</a>
    <a id="11505" class="Keyword">field</a> <a id="11511" href="Cubical.Foundations.Path.html#11511" class="Field">path</a> <a id="11516" class="Symbol">:</a> <a id="11518" href="Cubical.Foundations.Path.html#11417" class="Bound">f</a> <a id="11520" href="Cubical.Foundations.Path.html#11437" class="Bound">x</a> <a id="11522" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11524" href="Cubical.Foundations.Path.html#11445" class="Bound">y</a>

  <a id="11529" href="Cubical.Foundations.Path.html#11529" class="Function">inspect</a> <a id="11537" class="Symbol">:</a> <a id="11539" class="Symbol">(</a><a id="11540" href="Cubical.Foundations.Path.html#11540" class="Bound">f</a> <a id="11542" class="Symbol">:</a> <a id="11544" class="Symbol">(</a><a id="11545" href="Cubical.Foundations.Path.html#11545" class="Bound">x</a> <a id="11547" class="Symbol">:</a> <a id="11549" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11550" class="Symbol">)</a> <a id="11552" class="Symbol">→</a> <a id="11554" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11556" href="Cubical.Foundations.Path.html#11545" class="Bound">x</a><a id="11557" class="Symbol">)</a> <a id="11559" class="Symbol">(</a><a id="11560" href="Cubical.Foundations.Path.html#11560" class="Bound">x</a> <a id="11562" class="Symbol">:</a> <a id="11564" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11565" class="Symbol">)</a> <a id="11567" class="Symbol">→</a> <a id="11569" href="Cubical.Foundations.Path.html#11403" class="Record Operator">Reveal</a> <a id="11576" href="Cubical.Foundations.Path.html#11540" class="Bound">f</a> <a id="11578" href="Cubical.Foundations.Path.html#11403" class="Record Operator">·</a> <a id="11580" href="Cubical.Foundations.Path.html#11560" class="Bound">x</a> <a id="11582" href="Cubical.Foundations.Path.html#11403" class="Record Operator">is</a> <a id="11585" href="Cubical.Foundations.Path.html#11540" class="Bound">f</a> <a id="11587" href="Cubical.Foundations.Path.html#11560" class="Bound">x</a>
  <a id="11591" href="Cubical.Foundations.Path.html#11529" class="Function">inspect</a> <a id="11599" href="Cubical.Foundations.Path.html#11599" class="Bound">f</a> <a id="11601" href="Cubical.Foundations.Path.html#11601" class="Bound">x</a> <a id="11603" class="Symbol">.</a><a id="11604" href="Cubical.Foundations.Path.html#11511" class="Field">Reveal_·_is_.path</a> <a id="11622" class="Symbol">=</a> <a id="11624" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="11630" class="Comment">-- J is an equivalence</a>
<a id="Jequiv"></a><a id="11653" href="Cubical.Foundations.Path.html#11653" class="Function">Jequiv</a> <a id="11660" class="Symbol">:</a> <a id="11662" class="Symbol">{</a><a id="11663" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11665" class="Symbol">:</a> <a id="11667" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="11668" class="Symbol">}</a> <a id="11670" class="Symbol">(</a><a id="11671" href="Cubical.Foundations.Path.html#11671" class="Bound">P</a> <a id="11673" class="Symbol">:</a> <a id="11675" class="Symbol">∀</a> <a id="11677" href="Cubical.Foundations.Path.html#11677" class="Bound">y</a> <a id="11679" class="Symbol">→</a> <a id="11681" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11683" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11685" href="Cubical.Foundations.Path.html#11677" class="Bound">y</a> <a id="11687" class="Symbol">→</a> <a id="11689" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11694" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="11696" class="Symbol">)</a> <a id="11698" class="Symbol">→</a> <a id="11700" href="Cubical.Foundations.Path.html#11671" class="Bound">P</a> <a id="11702" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11704" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11709" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11711" class="Symbol">(∀</a> <a id="11714" class="Symbol">{</a><a id="11715" href="Cubical.Foundations.Path.html#11715" class="Bound">y</a><a id="11716" class="Symbol">}</a> <a id="11718" class="Symbol">(</a><a id="11719" href="Cubical.Foundations.Path.html#11719" class="Bound">p</a> <a id="11721" class="Symbol">:</a> <a id="11723" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11725" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11727" href="Cubical.Foundations.Path.html#11715" class="Bound">y</a><a id="11728" class="Symbol">)</a> <a id="11730" class="Symbol">→</a> <a id="11732" href="Cubical.Foundations.Path.html#11671" class="Bound">P</a> <a id="11734" href="Cubical.Foundations.Path.html#11715" class="Bound">y</a> <a id="11736" href="Cubical.Foundations.Path.html#11719" class="Bound">p</a><a id="11737" class="Symbol">)</a>
<a id="11739" href="Cubical.Foundations.Path.html#11653" class="Function">Jequiv</a> <a id="11746" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a> <a id="11748" class="Symbol">=</a> <a id="11750" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11761" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a>
  <a id="11768" class="Keyword">where</a>
  <a id="11776" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11781" class="Symbol">:</a> <a id="11783" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11787" class="Symbol">_</a> <a id="11789" class="Symbol">_</a>
  <a id="11793" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11801" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11806" class="Symbol">=</a> <a id="11808" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11810" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a>
  <a id="11814" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11822" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11827" href="Cubical.Foundations.Path.html#11827" class="Bound">f</a> <a id="11829" class="Symbol">=</a> <a id="11831" href="Cubical.Foundations.Path.html#11827" class="Bound">f</a> <a id="11833" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11840" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="11848" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11853" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11855" class="Symbol">=</a>
    <a id="11861" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11876" class="Symbol">λ</a> <a id="11878" class="Symbol">{</a><a id="11879" href="Cubical.Foundations.Path.html#11879" class="Bound">_</a><a id="11880" class="Symbol">}</a> <a id="11882" class="Symbol">→</a>
    <a id="11888" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11895" class="Symbol">λ</a> <a id="11897" href="Cubical.Foundations.Path.html#11897" class="Bound">t</a> <a id="11899" class="Symbol">→</a>
    <a id="11905" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11907" class="Symbol">(λ</a> <a id="11910" href="Cubical.Foundations.Path.html#11910" class="Bound">_</a> <a id="11912" href="Cubical.Foundations.Path.html#11912" class="Bound">t</a> <a id="11914" class="Symbol">→</a> <a id="11916" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11918" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a> <a id="11920" class="Symbol">(</a><a id="11921" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11923" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11927" class="Symbol">)</a> <a id="11929" href="Cubical.Foundations.Path.html#11912" class="Bound">t</a> <a id="11931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11933" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11935" href="Cubical.Foundations.Path.html#11912" class="Bound">t</a><a id="11936" class="Symbol">)</a> <a id="11938" class="Symbol">(</a><a id="11939" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="11945" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a> <a id="11947" class="Symbol">(</a><a id="11948" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11950" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11954" class="Symbol">))</a> <a id="11957" href="Cubical.Foundations.Path.html#11897" class="Bound">t</a>
  <a id="11961" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11969" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11974" class="Symbol">=</a> <a id="11976" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="11982" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a>

<a id="11985" class="Comment">-- Action of PathP on equivalences (without relying on univalence)</a>

<a id="congPathIso"></a><a id="12053" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12065" class="Symbol">:</a> <a id="12067" class="Symbol">∀</a> <a id="12069" class="Symbol">{</a><a id="12070" href="Cubical.Foundations.Path.html#12070" class="Bound">ℓ</a> <a id="12072" href="Cubical.Foundations.Path.html#12072" class="Bound">ℓ&#39;</a><a id="12074" class="Symbol">}</a> <a id="12076" class="Symbol">{</a><a id="12077" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12079" class="Symbol">:</a> <a id="12081" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12083" class="Symbol">→</a> <a id="12085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12090" href="Cubical.Foundations.Path.html#12070" class="Bound">ℓ</a><a id="12091" class="Symbol">}</a> <a id="12093" class="Symbol">{</a><a id="12094" href="Cubical.Foundations.Path.html#12094" class="Bound">B</a> <a id="12096" class="Symbol">:</a> <a id="12098" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12100" class="Symbol">→</a> <a id="12102" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12107" href="Cubical.Foundations.Path.html#12072" class="Bound">ℓ&#39;</a><a id="12109" class="Symbol">}</a>
  <a id="12113" class="Symbol">(</a><a id="12114" href="Cubical.Foundations.Path.html#12114" class="Bound">e</a> <a id="12116" class="Symbol">:</a> <a id="12118" class="Symbol">∀</a> <a id="12120" href="Cubical.Foundations.Path.html#12120" class="Bound">i</a> <a id="12122" class="Symbol">→</a> <a id="12124" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12126" href="Cubical.Foundations.Path.html#12120" class="Bound">i</a> <a id="12128" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12130" href="Cubical.Foundations.Path.html#12094" class="Bound">B</a> <a id="12132" href="Cubical.Foundations.Path.html#12120" class="Bound">i</a><a id="12133" class="Symbol">)</a> <a id="12135" class="Symbol">{</a><a id="12136" href="Cubical.Foundations.Path.html#12136" class="Bound">a₀</a> <a id="12139" class="Symbol">:</a> <a id="12141" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12143" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12145" class="Symbol">}</a> <a id="12147" class="Symbol">{</a><a id="12148" href="Cubical.Foundations.Path.html#12148" class="Bound">a₁</a> <a id="12151" class="Symbol">:</a> <a id="12153" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12155" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12157" class="Symbol">}</a>
  <a id="12161" class="Symbol">→</a> <a id="12163" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12167" class="Symbol">(</a><a id="12168" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12174" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12176" href="Cubical.Foundations.Path.html#12136" class="Bound">a₀</a> <a id="12179" href="Cubical.Foundations.Path.html#12148" class="Bound">a₁</a><a id="12181" class="Symbol">)</a> <a id="12183" class="Symbol">(</a><a id="12184" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12190" href="Cubical.Foundations.Path.html#12094" class="Bound">B</a> <a id="12192" class="Symbol">(</a><a id="12193" href="Cubical.Foundations.Path.html#12114" class="Bound">e</a> <a id="12195" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="12198" class="Symbol">.</a><a id="12199" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12203" href="Cubical.Foundations.Path.html#12136" class="Bound">a₀</a><a id="12205" class="Symbol">)</a> <a id="12207" class="Symbol">(</a><a id="12208" href="Cubical.Foundations.Path.html#12114" class="Bound">e</a> <a id="12210" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="12213" class="Symbol">.</a><a id="12214" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12218" href="Cubical.Foundations.Path.html#12148" class="Bound">a₁</a><a id="12220" class="Symbol">))</a>
<a id="12223" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12235" class="Symbol">{</a><a id="12236" class="Argument">A</a> <a id="12238" class="Symbol">=</a> <a id="12240" href="Cubical.Foundations.Path.html#12240" class="Bound">A</a><a id="12241" class="Symbol">}</a> <a id="12243" class="Symbol">{</a><a id="12244" href="Cubical.Foundations.Path.html#12244" class="Bound">B</a><a id="12245" class="Symbol">}</a> <a id="12247" href="Cubical.Foundations.Path.html#12247" class="Bound">e</a> <a id="12249" class="Symbol">{</a><a id="12250" href="Cubical.Foundations.Path.html#12250" class="Bound">a₀</a><a id="12252" class="Symbol">}</a> <a id="12254" class="Symbol">{</a><a id="12255" href="Cubical.Foundations.Path.html#12255" class="Bound">a₁</a><a id="12257" class="Symbol">}</a> <a id="12259" class="Symbol">.</a><a id="12260" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12268" href="Cubical.Foundations.Path.html#12268" class="Bound">p</a> <a id="12270" href="Cubical.Foundations.Path.html#12270" class="Bound">i</a> <a id="12272" class="Symbol">=</a> <a id="12274" href="Cubical.Foundations.Path.html#12247" class="Bound">e</a> <a id="12276" href="Cubical.Foundations.Path.html#12270" class="Bound">i</a> <a id="12278" class="Symbol">.</a><a id="12279" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12283" class="Symbol">(</a><a id="12284" href="Cubical.Foundations.Path.html#12268" class="Bound">p</a> <a id="12286" href="Cubical.Foundations.Path.html#12270" class="Bound">i</a><a id="12287" class="Symbol">)</a>
<a id="12289" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12301" class="Symbol">{</a><a id="12302" class="Argument">A</a> <a id="12304" class="Symbol">=</a> <a id="12306" href="Cubical.Foundations.Path.html#12306" class="Bound">A</a><a id="12307" class="Symbol">}</a> <a id="12309" class="Symbol">{</a><a id="12310" href="Cubical.Foundations.Path.html#12310" class="Bound">B</a><a id="12311" class="Symbol">}</a> <a id="12313" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12315" class="Symbol">{</a><a id="12316" href="Cubical.Foundations.Path.html#12316" class="Bound">a₀</a><a id="12318" class="Symbol">}</a> <a id="12320" class="Symbol">{</a><a id="12321" href="Cubical.Foundations.Path.html#12321" class="Bound">a₁</a><a id="12323" class="Symbol">}</a> <a id="12325" class="Symbol">.</a><a id="12326" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12334" href="Cubical.Foundations.Path.html#12334" class="Bound">q</a> <a id="12336" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a> <a id="12338" class="Symbol">=</a>
  <a id="12342" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="12352" class="Symbol">(λ</a> <a id="12355" href="Cubical.Foundations.Path.html#12355" class="Bound">j</a> <a id="12357" class="Symbol">→</a> <a id="12359" class="Symbol">λ</a>
      <a id="12367" class="Symbol">{</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a> <a id="12372" class="Symbol">=</a> <a id="12374" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12376" class="Symbol">)</a> <a id="12378" class="Symbol">→</a> <a id="12380" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12386" class="Symbol">(</a><a id="12387" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12389" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12391" class="Symbol">)</a> <a id="12393" href="Cubical.Foundations.Path.html#12316" class="Bound">a₀</a> <a id="12396" href="Cubical.Foundations.Path.html#12355" class="Bound">j</a>
      <a id="12404" class="Symbol">;</a> <a id="12406" class="Symbol">(</a><a id="12407" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a> <a id="12409" class="Symbol">=</a> <a id="12411" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12413" class="Symbol">)</a> <a id="12415" class="Symbol">→</a> <a id="12417" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12423" class="Symbol">(</a><a id="12424" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12426" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12428" class="Symbol">)</a> <a id="12430" href="Cubical.Foundations.Path.html#12321" class="Bound">a₁</a> <a id="12433" href="Cubical.Foundations.Path.html#12355" class="Bound">j</a>
      <a id="12441" class="Symbol">})</a>
    <a id="12448" class="Symbol">(</a><a id="12449" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12455" class="Symbol">(</a><a id="12456" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12458" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a><a id="12459" class="Symbol">)</a> <a id="12461" class="Symbol">(</a><a id="12462" href="Cubical.Foundations.Path.html#12334" class="Bound">q</a> <a id="12464" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a><a id="12465" class="Symbol">))</a>
<a id="12468" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12480" class="Symbol">{</a><a id="12481" class="Argument">A</a> <a id="12483" class="Symbol">=</a> <a id="12485" href="Cubical.Foundations.Path.html#12485" class="Bound">A</a><a id="12486" class="Symbol">}</a> <a id="12488" class="Symbol">{</a><a id="12489" href="Cubical.Foundations.Path.html#12489" class="Bound">B</a><a id="12490" class="Symbol">}</a> <a id="12492" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12494" class="Symbol">{</a><a id="12495" href="Cubical.Foundations.Path.html#12495" class="Bound">a₀</a><a id="12497" class="Symbol">}</a> <a id="12499" class="Symbol">{</a><a id="12500" href="Cubical.Foundations.Path.html#12500" class="Bound">a₁</a><a id="12502" class="Symbol">}</a> <a id="12504" class="Symbol">.</a><a id="12505" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12513" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12515" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a> <a id="12517" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12519" class="Symbol">=</a>
  <a id="12523" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="12533" class="Symbol">(λ</a> <a id="12536" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a> <a id="12538" class="Symbol">→</a> <a id="12540" class="Symbol">λ</a>
      <a id="12548" class="Symbol">{</a> <a id="12550" class="Symbol">(</a><a id="12551" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12553" class="Symbol">=</a> <a id="12555" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12557" class="Symbol">)</a> <a id="12559" class="Symbol">→</a> <a id="12561" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="12572" class="Symbol">(</a><a id="12573" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12575" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="12578" class="Symbol">.</a><a id="12579" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12582" class="Symbol">)</a> <a id="12584" href="Cubical.Foundations.Path.html#12495" class="Bound">a₀</a> <a id="12587" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a> <a id="12589" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a>
      <a id="12597" class="Symbol">;</a> <a id="12599" class="Symbol">(</a><a id="12600" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12602" class="Symbol">=</a> <a id="12604" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12606" class="Symbol">)</a> <a id="12608" class="Symbol">→</a> <a id="12610" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="12621" class="Symbol">(</a><a id="12622" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12624" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="12627" class="Symbol">.</a><a id="12628" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="12631" class="Symbol">)</a> <a id="12633" href="Cubical.Foundations.Path.html#12500" class="Bound">a₁</a> <a id="12636" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a> <a id="12638" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a>
      <a id="12646" class="Symbol">;</a> <a id="12648" class="Symbol">(</a><a id="12649" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a> <a id="12651" class="Symbol">=</a> <a id="12653" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12655" class="Symbol">)</a> <a id="12657" class="Symbol">→</a>
        <a id="12667" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12669" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12671" class="Symbol">.</a><a id="12672" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
          <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a>
            <a id="12705" class="Symbol">(λ</a> <a id="12708" href="Cubical.Foundations.Path.html#12708" class="Bound">j</a> <a id="12710" class="Symbol">→</a> <a id="12712" class="Symbol">λ</a>
              <a id="12728" class="Symbol">{</a> <a id="12730" class="Symbol">(</a><a id="12731" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12733" class="Symbol">=</a> <a id="12735" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12737" class="Symbol">)</a> <a id="12739" class="Symbol">→</a> <a id="12741" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12747" class="Symbol">(</a><a id="12748" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12750" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12752" class="Symbol">)</a> <a id="12754" href="Cubical.Foundations.Path.html#12495" class="Bound">a₀</a> <a id="12757" href="Cubical.Foundations.Path.html#12708" class="Bound">j</a>
              <a id="12773" class="Symbol">;</a> <a id="12775" class="Symbol">(</a><a id="12776" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12778" class="Symbol">=</a> <a id="12780" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12782" class="Symbol">)</a> <a id="12784" class="Symbol">→</a> <a id="12786" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12792" class="Symbol">(</a><a id="12793" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12795" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12797" class="Symbol">)</a> <a id="12799" href="Cubical.Foundations.Path.html#12500" class="Bound">a₁</a> <a id="12802" href="Cubical.Foundations.Path.html#12708" class="Bound">j</a>
              <a id="12818" class="Symbol">})</a>
            <a id="12833" class="Symbol">(</a><a id="12834" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="12838" class="Symbol">(</a><a id="12839" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12845" class="Symbol">(</a><a id="12846" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12848" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12849" class="Symbol">)</a> <a id="12851" class="Symbol">(</a><a id="12852" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12854" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12855" class="Symbol">)))</a>
            <a id="12871" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a><a id="12872" class="Symbol">)</a>
      <a id="12880" class="Symbol">;</a> <a id="12882" class="Symbol">(</a><a id="12883" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a> <a id="12885" class="Symbol">=</a> <a id="12887" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12889" class="Symbol">)</a> <a id="12891" class="Symbol">→</a> <a id="12893" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12895" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a>
      <a id="12903" class="Symbol">})</a>
    <a id="12910" class="Symbol">(</a><a id="12911" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="12917" class="Symbol">(</a><a id="12918" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12920" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">(</a><a id="12924" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12926" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12927" class="Symbol">)</a> <a id="12929" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a><a id="12930" class="Symbol">)</a>
    <a id="12936" class="Keyword">where</a> <a id="12942" href="Cubical.Foundations.Path.html#12942" class="Function">b</a> <a id="12944" class="Symbol">=</a> <a id="12946" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a>
<a id="12957" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12969" class="Symbol">{</a><a id="12970" class="Argument">A</a> <a id="12972" class="Symbol">=</a> <a id="12974" href="Cubical.Foundations.Path.html#12974" class="Bound">A</a><a id="12975" class="Symbol">}</a> <a id="12977" class="Symbol">{</a><a id="12978" href="Cubical.Foundations.Path.html#12978" class="Bound">B</a><a id="12979" class="Symbol">}</a> <a id="12981" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="12983" class="Symbol">{</a><a id="12984" href="Cubical.Foundations.Path.html#12984" class="Bound">a₀</a><a id="12986" class="Symbol">}</a> <a id="12988" class="Symbol">{</a><a id="12989" href="Cubical.Foundations.Path.html#12989" class="Bound">a₁</a><a id="12991" class="Symbol">}</a> <a id="12993" class="Symbol">.</a><a id="12994" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13002" href="Cubical.Foundations.Path.html#13002" class="Bound">p</a> <a id="13004" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a> <a id="13006" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a> <a id="13008" class="Symbol">=</a>
  <a id="13012" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="13022" class="Symbol">(λ</a> <a id="13025" href="Cubical.Foundations.Path.html#13025" class="Bound">j</a> <a id="13027" class="Symbol">→</a> <a id="13029" class="Symbol">λ</a>
      <a id="13037" class="Symbol">{</a> <a id="13039" class="Symbol">(</a><a id="13040" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a> <a id="13042" class="Symbol">=</a> <a id="13044" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13046" class="Symbol">)</a> <a id="13048" class="Symbol">→</a> <a id="13050" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13056" class="Symbol">(</a><a id="13057" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="13059" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13061" class="Symbol">)</a> <a id="13063" href="Cubical.Foundations.Path.html#12984" class="Bound">a₀</a> <a id="13066" class="Symbol">(</a><a id="13067" href="Cubical.Foundations.Path.html#13025" class="Bound">j</a> <a id="13069" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13071" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a><a id="13072" class="Symbol">)</a>
      <a id="13080" class="Symbol">;</a> <a id="13082" class="Symbol">(</a><a id="13083" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a> <a id="13085" class="Symbol">=</a> <a id="13087" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13089" class="Symbol">)</a> <a id="13091" class="Symbol">→</a> <a id="13093" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13099" class="Symbol">(</a><a id="13100" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="13102" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13104" class="Symbol">)</a> <a id="13106" href="Cubical.Foundations.Path.html#12989" class="Bound">a₁</a> <a id="13109" class="Symbol">(</a><a id="13110" href="Cubical.Foundations.Path.html#13025" class="Bound">j</a> <a id="13112" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13114" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a><a id="13115" class="Symbol">)</a>
      <a id="13123" class="Symbol">;</a> <a id="13125" class="Symbol">(</a><a id="13126" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a> <a id="13128" class="Symbol">=</a> <a id="13130" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13132" class="Symbol">)</a> <a id="13134" class="Symbol">→</a> <a id="13136" href="Cubical.Foundations.Path.html#13002" class="Bound">p</a> <a id="13138" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a>
      <a id="13146" class="Symbol">})</a>
    <a id="13153" class="Symbol">(</a><a id="13154" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13160" class="Symbol">(</a><a id="13161" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="13163" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a><a id="13164" class="Symbol">)</a> <a id="13166" class="Symbol">(</a><a id="13167" href="Cubical.Foundations.Path.html#13002" class="Bound">p</a> <a id="13169" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a><a id="13170" class="Symbol">)</a> <a id="13172" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a><a id="13173" class="Symbol">)</a>

<a id="congPathEquiv"></a><a id="13176" href="Cubical.Foundations.Path.html#13176" class="Function">congPathEquiv</a> <a id="13190" class="Symbol">:</a> <a id="13192" class="Symbol">∀</a> <a id="13194" class="Symbol">{</a><a id="13195" href="Cubical.Foundations.Path.html#13195" class="Bound">ℓ</a> <a id="13197" href="Cubical.Foundations.Path.html#13197" class="Bound">ℓ&#39;</a><a id="13199" class="Symbol">}</a> <a id="13201" class="Symbol">{</a><a id="13202" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13204" class="Symbol">:</a> <a id="13206" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13208" class="Symbol">→</a> <a id="13210" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13215" href="Cubical.Foundations.Path.html#13195" class="Bound">ℓ</a><a id="13216" class="Symbol">}</a> <a id="13218" class="Symbol">{</a><a id="13219" href="Cubical.Foundations.Path.html#13219" class="Bound">B</a> <a id="13221" class="Symbol">:</a> <a id="13223" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13225" class="Symbol">→</a> <a id="13227" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13232" href="Cubical.Foundations.Path.html#13197" class="Bound">ℓ&#39;</a><a id="13234" class="Symbol">}</a>
  <a id="13238" class="Symbol">(</a><a id="13239" href="Cubical.Foundations.Path.html#13239" class="Bound">e</a> <a id="13241" class="Symbol">:</a> <a id="13243" class="Symbol">∀</a> <a id="13245" href="Cubical.Foundations.Path.html#13245" class="Bound">i</a> <a id="13247" class="Symbol">→</a> <a id="13249" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13251" href="Cubical.Foundations.Path.html#13245" class="Bound">i</a> <a id="13253" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13255" href="Cubical.Foundations.Path.html#13219" class="Bound">B</a> <a id="13257" href="Cubical.Foundations.Path.html#13245" class="Bound">i</a><a id="13258" class="Symbol">)</a> <a id="13260" class="Symbol">{</a><a id="13261" href="Cubical.Foundations.Path.html#13261" class="Bound">a₀</a> <a id="13264" class="Symbol">:</a> <a id="13266" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13268" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13270" class="Symbol">}</a> <a id="13272" class="Symbol">{</a><a id="13273" href="Cubical.Foundations.Path.html#13273" class="Bound">a₁</a> <a id="13276" class="Symbol">:</a> <a id="13278" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13280" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13282" class="Symbol">}</a>
  <a id="13286" class="Symbol">→</a> <a id="13288" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13294" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13296" href="Cubical.Foundations.Path.html#13261" class="Bound">a₀</a> <a id="13299" href="Cubical.Foundations.Path.html#13273" class="Bound">a₁</a> <a id="13302" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13304" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13310" href="Cubical.Foundations.Path.html#13219" class="Bound">B</a> <a id="13312" class="Symbol">(</a><a id="13313" href="Cubical.Foundations.Path.html#13239" class="Bound">e</a> <a id="13315" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="13318" class="Symbol">.</a><a id="13319" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13323" href="Cubical.Foundations.Path.html#13261" class="Bound">a₀</a><a id="13325" class="Symbol">)</a> <a id="13327" class="Symbol">(</a><a id="13328" href="Cubical.Foundations.Path.html#13239" class="Bound">e</a> <a id="13330" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="13333" class="Symbol">.</a><a id="13334" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="13338" href="Cubical.Foundations.Path.html#13273" class="Bound">a₁</a><a id="13340" class="Symbol">)</a>
<a id="13342" href="Cubical.Foundations.Path.html#13176" class="Function">congPathEquiv</a> <a id="13356" href="Cubical.Foundations.Path.html#13356" class="Bound">e</a> <a id="13358" class="Symbol">=</a> <a id="13360" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13371" class="Symbol">(</a><a id="13372" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="13384" href="Cubical.Foundations.Path.html#13356" class="Bound">e</a><a id="13385" class="Symbol">)</a>

<a id="13388" class="Comment">-- Characterizations of dependent paths in path types</a>

<a id="doubleCompPath-filler∙"></a><a id="13443" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="13466" class="Symbol">:</a> <a id="13468" class="Symbol">{</a><a id="13469" href="Cubical.Foundations.Path.html#13469" class="Bound">a</a> <a id="13471" href="Cubical.Foundations.Path.html#13471" class="Bound">b</a> <a id="13473" href="Cubical.Foundations.Path.html#13473" class="Bound">c</a> <a id="13475" href="Cubical.Foundations.Path.html#13475" class="Bound">d</a> <a id="13477" class="Symbol">:</a> <a id="13479" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="13480" class="Symbol">}</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Cubical.Foundations.Path.html#13483" class="Bound">p</a> <a id="13485" class="Symbol">:</a> <a id="13487" href="Cubical.Foundations.Path.html#13469" class="Bound">a</a> <a id="13489" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13491" href="Cubical.Foundations.Path.html#13471" class="Bound">b</a><a id="13492" class="Symbol">)</a> <a id="13494" class="Symbol">(</a><a id="13495" href="Cubical.Foundations.Path.html#13495" class="Bound">q</a> <a id="13497" class="Symbol">:</a> <a id="13499" href="Cubical.Foundations.Path.html#13471" class="Bound">b</a> <a id="13501" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13503" href="Cubical.Foundations.Path.html#13473" class="Bound">c</a><a id="13504" class="Symbol">)</a> <a id="13506" class="Symbol">(</a><a id="13507" href="Cubical.Foundations.Path.html#13507" class="Bound">r</a> <a id="13509" class="Symbol">:</a> <a id="13511" href="Cubical.Foundations.Path.html#13473" class="Bound">c</a> <a id="13513" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13515" href="Cubical.Foundations.Path.html#13475" class="Bound">d</a><a id="13516" class="Symbol">)</a>
  <a id="13520" class="Symbol">→</a> <a id="13522" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13528" class="Symbol">(λ</a> <a id="13531" href="Cubical.Foundations.Path.html#13531" class="Bound">i</a> <a id="13533" class="Symbol">→</a> <a id="13535" href="Cubical.Foundations.Path.html#13483" class="Bound">p</a> <a id="13537" href="Cubical.Foundations.Path.html#13531" class="Bound">i</a> <a id="13539" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13541" href="Cubical.Foundations.Path.html#13507" class="Bound">r</a> <a id="13543" class="Symbol">(</a><a id="13544" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13546" href="Cubical.Foundations.Path.html#13531" class="Bound">i</a><a id="13547" class="Symbol">))</a> <a id="13550" class="Symbol">(</a><a id="13551" href="Cubical.Foundations.Path.html#13483" class="Bound">p</a> <a id="13553" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13555" href="Cubical.Foundations.Path.html#13495" class="Bound">q</a> <a id="13557" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13559" href="Cubical.Foundations.Path.html#13507" class="Bound">r</a><a id="13560" class="Symbol">)</a> <a id="13562" href="Cubical.Foundations.Path.html#13495" class="Bound">q</a>
<a id="13564" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="13587" class="Symbol">{</a><a id="13588" class="Argument">A</a> <a id="13590" class="Symbol">=</a> <a id="13592" href="Cubical.Foundations.Path.html#13592" class="Bound">A</a><a id="13593" class="Symbol">}</a> <a id="13595" class="Symbol">{</a><a id="13596" class="Argument">b</a> <a id="13598" class="Symbol">=</a> <a id="13600" href="Cubical.Foundations.Path.html#13600" class="Bound">b</a><a id="13601" class="Symbol">}</a> <a id="13603" href="Cubical.Foundations.Path.html#13603" class="Bound">p</a> <a id="13605" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13607" href="Cubical.Foundations.Path.html#13607" class="Bound">r</a> <a id="13609" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13611" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13613" class="Symbol">=</a>
  <a id="13617" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13623" class="Symbol">(λ</a> <a id="13626" href="Cubical.Foundations.Path.html#13626" class="Bound">k</a> <a id="13628" class="Symbol">→</a> <a id="13630" class="Symbol">λ</a> <a id="13632" class="Symbol">{</a> <a id="13634" class="Symbol">(</a><a id="13635" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13637" class="Symbol">=</a> <a id="13639" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13641" class="Symbol">)</a> <a id="13643" class="Symbol">→</a> <a id="13645" href="Cubical.Foundations.Path.html#13603" class="Bound">p</a> <a id="13647" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a>
                  <a id="13667" class="Symbol">;</a> <a id="13669" class="Symbol">(</a><a id="13670" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13672" class="Symbol">=</a> <a id="13674" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13676" class="Symbol">)</a> <a id="13678" class="Symbol">→</a> <a id="13680" href="Cubical.Foundations.Path.html#13762" class="Function">side</a> <a id="13685" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13687" href="Cubical.Foundations.Path.html#13626" class="Bound">k</a>
                  <a id="13707" class="Symbol">;</a> <a id="13709" class="Symbol">(</a><a id="13710" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13712" class="Symbol">=</a> <a id="13714" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13716" class="Symbol">)</a> <a id="13718" class="Symbol">→</a> <a id="13720" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13722" class="Symbol">(</a><a id="13723" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13725" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13727" href="Cubical.Foundations.Path.html#13626" class="Bound">k</a><a id="13728" class="Symbol">)})</a>
        <a id="13740" class="Symbol">(</a><a id="13741" href="Cubical.Foundations.Path.html#13603" class="Bound">p</a> <a id="13743" class="Symbol">(</a><a id="13744" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13746" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13748" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a><a id="13749" class="Symbol">))</a>
  <a id="13754" class="Keyword">where</a>
  <a id="13762" href="Cubical.Foundations.Path.html#13762" class="Function">side</a> <a id="13767" class="Symbol">:</a> <a id="13769" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13771" class="Symbol">→</a> <a id="13773" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="13775" class="Symbol">→</a> <a id="13777" href="Cubical.Foundations.Path.html#13592" class="Bound">A</a>
  <a id="13781" href="Cubical.Foundations.Path.html#13762" class="Function">side</a> <a id="13786" href="Cubical.Foundations.Path.html#13786" class="Bound">i</a> <a id="13788" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a> <a id="13790" class="Symbol">=</a>
    <a id="13796" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="13802" class="Symbol">(λ</a> <a id="13805" href="Cubical.Foundations.Path.html#13805" class="Bound">k</a> <a id="13807" class="Symbol">→</a> <a id="13809" class="Symbol">λ</a> <a id="13811" class="Symbol">{</a> <a id="13813" class="Symbol">(</a><a id="13814" href="Cubical.Foundations.Path.html#13786" class="Bound">i</a> <a id="13816" class="Symbol">=</a> <a id="13818" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13820" class="Symbol">)</a> <a id="13822" class="Symbol">→</a> <a id="13824" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13826" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a>
                    <a id="13848" class="Symbol">;</a> <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a> <a id="13853" class="Symbol">=</a> <a id="13855" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="13857" class="Symbol">)</a> <a id="13859" class="Symbol">→</a> <a id="13861" href="Cubical.Foundations.Path.html#13600" class="Bound">b</a>
                    <a id="13883" class="Symbol">;</a> <a id="13885" class="Symbol">(</a><a id="13886" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a> <a id="13888" class="Symbol">=</a> <a id="13890" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="13892" class="Symbol">)</a> <a id="13894" class="Symbol">→</a> <a id="13896" href="Cubical.Foundations.Path.html#13607" class="Bound">r</a> <a id="13898" class="Symbol">(</a><a id="13899" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13901" href="Cubical.Foundations.Path.html#13786" class="Bound">i</a> <a id="13903" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13905" href="Cubical.Foundations.Path.html#13805" class="Bound">k</a><a id="13906" class="Symbol">)})</a>
          <a id="13920" class="Symbol">(</a><a id="13921" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13923" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a><a id="13924" class="Symbol">)</a>

<a id="PathP→compPathL"></a><a id="13927" href="Cubical.Foundations.Path.html#13927" class="Function">PathP→compPathL</a> <a id="13943" class="Symbol">:</a> <a id="13945" class="Symbol">{</a><a id="13946" href="Cubical.Foundations.Path.html#13946" class="Bound">a</a> <a id="13948" href="Cubical.Foundations.Path.html#13948" class="Bound">b</a> <a id="13950" href="Cubical.Foundations.Path.html#13950" class="Bound">c</a> <a id="13952" href="Cubical.Foundations.Path.html#13952" class="Bound">d</a> <a id="13954" class="Symbol">:</a> <a id="13956" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="13957" class="Symbol">}</a> <a id="13959" class="Symbol">{</a><a id="13960" href="Cubical.Foundations.Path.html#13960" class="Bound">p</a> <a id="13962" class="Symbol">:</a> <a id="13964" href="Cubical.Foundations.Path.html#13946" class="Bound">a</a> <a id="13966" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13968" href="Cubical.Foundations.Path.html#13950" class="Bound">c</a><a id="13969" class="Symbol">}</a> <a id="13971" class="Symbol">{</a><a id="13972" href="Cubical.Foundations.Path.html#13972" class="Bound">q</a> <a id="13974" class="Symbol">:</a> <a id="13976" href="Cubical.Foundations.Path.html#13948" class="Bound">b</a> <a id="13978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13980" href="Cubical.Foundations.Path.html#13952" class="Bound">d</a><a id="13981" class="Symbol">}</a> <a id="13983" class="Symbol">{</a><a id="13984" href="Cubical.Foundations.Path.html#13984" class="Bound">r</a> <a id="13986" class="Symbol">:</a> <a id="13988" href="Cubical.Foundations.Path.html#13946" class="Bound">a</a> <a id="13990" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13992" href="Cubical.Foundations.Path.html#13948" class="Bound">b</a><a id="13993" class="Symbol">}</a> <a id="13995" class="Symbol">{</a><a id="13996" href="Cubical.Foundations.Path.html#13996" class="Bound">s</a> <a id="13998" class="Symbol">:</a> <a id="14000" href="Cubical.Foundations.Path.html#13950" class="Bound">c</a> <a id="14002" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14004" href="Cubical.Foundations.Path.html#13952" class="Bound">d</a><a id="14005" class="Symbol">}</a>
  <a id="14009" class="Symbol">→</a> <a id="14011" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14017" class="Symbol">(λ</a> <a id="14020" href="Cubical.Foundations.Path.html#14020" class="Bound">i</a> <a id="14022" class="Symbol">→</a> <a id="14024" href="Cubical.Foundations.Path.html#13960" class="Bound">p</a> <a id="14026" href="Cubical.Foundations.Path.html#14020" class="Bound">i</a> <a id="14028" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14030" href="Cubical.Foundations.Path.html#13972" class="Bound">q</a> <a id="14032" href="Cubical.Foundations.Path.html#14020" class="Bound">i</a><a id="14033" class="Symbol">)</a> <a id="14035" href="Cubical.Foundations.Path.html#13984" class="Bound">r</a> <a id="14037" href="Cubical.Foundations.Path.html#13996" class="Bound">s</a>
  <a id="14041" class="Symbol">→</a> <a id="14043" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14047" href="Cubical.Foundations.Path.html#13960" class="Bound">p</a> <a id="14049" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14051" href="Cubical.Foundations.Path.html#13984" class="Bound">r</a> <a id="14053" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14055" href="Cubical.Foundations.Path.html#13972" class="Bound">q</a> <a id="14057" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14059" href="Cubical.Foundations.Path.html#13996" class="Bound">s</a>
<a id="14061" href="Cubical.Foundations.Path.html#13927" class="Function">PathP→compPathL</a> <a id="14077" class="Symbol">{</a><a id="14078" class="Argument">p</a> <a id="14080" class="Symbol">=</a> <a id="14082" href="Cubical.Foundations.Path.html#14082" class="Bound">p</a><a id="14083" class="Symbol">}</a> <a id="14085" class="Symbol">{</a><a id="14086" class="Argument">q</a> <a id="14088" class="Symbol">=</a> <a id="14090" href="Cubical.Foundations.Path.html#14090" class="Bound">q</a><a id="14091" class="Symbol">}</a> <a id="14093" class="Symbol">{</a><a id="14094" class="Argument">r</a> <a id="14096" class="Symbol">=</a> <a id="14098" href="Cubical.Foundations.Path.html#14098" class="Bound">r</a><a id="14099" class="Symbol">}</a> <a id="14101" class="Symbol">{</a><a id="14102" class="Argument">s</a> <a id="14104" class="Symbol">=</a> <a id="14106" href="Cubical.Foundations.Path.html#14106" class="Bound">s</a><a id="14107" class="Symbol">}</a> <a id="14109" href="Cubical.Foundations.Path.html#14109" class="Bound">P</a> <a id="14111" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14113" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14115" class="Symbol">=</a>
  <a id="14119" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14125" class="Symbol">(λ</a> <a id="14128" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a> <a id="14130" class="Symbol">→</a> <a id="14132" class="Symbol">λ</a> <a id="14134" class="Symbol">{</a> <a id="14136" class="Symbol">(</a><a id="14137" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14139" class="Symbol">=</a> <a id="14141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14143" class="Symbol">)</a> <a id="14145" class="Symbol">→</a> <a id="14147" href="Cubical.Foundations.Path.html#14082" class="Bound">p</a> <a id="14149" class="Symbol">(</a><a id="14150" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14152" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14154" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a><a id="14155" class="Symbol">)</a>
                 <a id="14174" class="Symbol">;</a> <a id="14176" class="Symbol">(</a><a id="14177" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14179" class="Symbol">=</a> <a id="14181" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14183" class="Symbol">)</a> <a id="14185" class="Symbol">→</a> <a id="14187" href="Cubical.Foundations.Path.html#14090" class="Bound">q</a> <a id="14189" class="Symbol">(</a><a id="14190" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14192" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14194" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a><a id="14195" class="Symbol">)</a>
                 <a id="14214" class="Symbol">;</a> <a id="14216" class="Symbol">(</a><a id="14217" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14219" class="Symbol">=</a> <a id="14221" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14223" class="Symbol">)</a> <a id="14225" class="Symbol">→</a> <a id="14227" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="14250" class="Symbol">(</a><a id="14251" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14255" href="Cubical.Foundations.Path.html#14082" class="Bound">p</a><a id="14256" class="Symbol">)</a> <a id="14258" href="Cubical.Foundations.Path.html#14098" class="Bound">r</a> <a id="14260" href="Cubical.Foundations.Path.html#14090" class="Bound">q</a> <a id="14262" class="Symbol">(</a><a id="14263" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14265" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a><a id="14266" class="Symbol">)</a> <a id="14268" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a>
                 <a id="14287" class="Symbol">;</a> <a id="14289" class="Symbol">(</a><a id="14290" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14296" class="Symbol">)</a> <a id="14298" class="Symbol">→</a> <a id="14300" href="Cubical.Foundations.Path.html#14106" class="Bound">s</a> <a id="14302" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14304" class="Symbol">})</a>
        <a id="14315" class="Symbol">(</a><a id="14316" href="Cubical.Foundations.Path.html#14109" class="Bound">P</a> <a id="14318" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14320" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a><a id="14321" class="Symbol">)</a>

<a id="PathP→compPathR"></a><a id="14324" href="Cubical.Foundations.Path.html#14324" class="Function">PathP→compPathR</a> <a id="14340" class="Symbol">:</a> <a id="14342" class="Symbol">{</a><a id="14343" href="Cubical.Foundations.Path.html#14343" class="Bound">a</a> <a id="14345" href="Cubical.Foundations.Path.html#14345" class="Bound">b</a> <a id="14347" href="Cubical.Foundations.Path.html#14347" class="Bound">c</a> <a id="14349" href="Cubical.Foundations.Path.html#14349" class="Bound">d</a> <a id="14351" class="Symbol">:</a> <a id="14353" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="14354" class="Symbol">}</a> <a id="14356" class="Symbol">{</a><a id="14357" href="Cubical.Foundations.Path.html#14357" class="Bound">p</a> <a id="14359" class="Symbol">:</a> <a id="14361" href="Cubical.Foundations.Path.html#14343" class="Bound">a</a> <a id="14363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14365" href="Cubical.Foundations.Path.html#14347" class="Bound">c</a><a id="14366" class="Symbol">}</a> <a id="14368" class="Symbol">{</a><a id="14369" href="Cubical.Foundations.Path.html#14369" class="Bound">q</a> <a id="14371" class="Symbol">:</a> <a id="14373" href="Cubical.Foundations.Path.html#14345" class="Bound">b</a> <a id="14375" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14377" href="Cubical.Foundations.Path.html#14349" class="Bound">d</a><a id="14378" class="Symbol">}</a> <a id="14380" class="Symbol">{</a><a id="14381" href="Cubical.Foundations.Path.html#14381" class="Bound">r</a> <a id="14383" class="Symbol">:</a> <a id="14385" href="Cubical.Foundations.Path.html#14343" class="Bound">a</a> <a id="14387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14389" href="Cubical.Foundations.Path.html#14345" class="Bound">b</a><a id="14390" class="Symbol">}</a> <a id="14392" class="Symbol">{</a><a id="14393" href="Cubical.Foundations.Path.html#14393" class="Bound">s</a> <a id="14395" class="Symbol">:</a> <a id="14397" href="Cubical.Foundations.Path.html#14347" class="Bound">c</a> <a id="14399" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14401" href="Cubical.Foundations.Path.html#14349" class="Bound">d</a><a id="14402" class="Symbol">}</a>
  <a id="14406" class="Symbol">→</a> <a id="14408" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14414" class="Symbol">(λ</a> <a id="14417" href="Cubical.Foundations.Path.html#14417" class="Bound">i</a> <a id="14419" class="Symbol">→</a> <a id="14421" href="Cubical.Foundations.Path.html#14357" class="Bound">p</a> <a id="14423" href="Cubical.Foundations.Path.html#14417" class="Bound">i</a> <a id="14425" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14427" href="Cubical.Foundations.Path.html#14369" class="Bound">q</a> <a id="14429" href="Cubical.Foundations.Path.html#14417" class="Bound">i</a><a id="14430" class="Symbol">)</a> <a id="14432" href="Cubical.Foundations.Path.html#14381" class="Bound">r</a> <a id="14434" href="Cubical.Foundations.Path.html#14393" class="Bound">s</a>
  <a id="14438" class="Symbol">→</a> <a id="14440" href="Cubical.Foundations.Path.html#14381" class="Bound">r</a> <a id="14442" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14444" href="Cubical.Foundations.Path.html#14357" class="Bound">p</a> <a id="14446" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14448" href="Cubical.Foundations.Path.html#14393" class="Bound">s</a> <a id="14450" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14452" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14456" href="Cubical.Foundations.Path.html#14369" class="Bound">q</a>
<a id="14458" href="Cubical.Foundations.Path.html#14324" class="Function">PathP→compPathR</a> <a id="14474" class="Symbol">{</a><a id="14475" class="Argument">p</a> <a id="14477" class="Symbol">=</a> <a id="14479" href="Cubical.Foundations.Path.html#14479" class="Bound">p</a><a id="14480" class="Symbol">}</a> <a id="14482" class="Symbol">{</a><a id="14483" class="Argument">q</a> <a id="14485" class="Symbol">=</a> <a id="14487" href="Cubical.Foundations.Path.html#14487" class="Bound">q</a><a id="14488" class="Symbol">}</a> <a id="14490" class="Symbol">{</a><a id="14491" class="Argument">r</a> <a id="14493" class="Symbol">=</a> <a id="14495" href="Cubical.Foundations.Path.html#14495" class="Bound">r</a><a id="14496" class="Symbol">}</a> <a id="14498" class="Symbol">{</a><a id="14499" class="Argument">s</a> <a id="14501" class="Symbol">=</a> <a id="14503" href="Cubical.Foundations.Path.html#14503" class="Bound">s</a><a id="14504" class="Symbol">}</a> <a id="14506" href="Cubical.Foundations.Path.html#14506" class="Bound">P</a> <a id="14508" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14510" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a> <a id="14512" class="Symbol">=</a>
  <a id="14516" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14522" class="Symbol">(λ</a> <a id="14525" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a> <a id="14527" class="Symbol">→</a> <a id="14529" class="Symbol">λ</a> <a id="14531" class="Symbol">{</a> <a id="14533" class="Symbol">(</a><a id="14534" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a> <a id="14536" class="Symbol">=</a> <a id="14538" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14540" class="Symbol">)</a> <a id="14542" class="Symbol">→</a> <a id="14544" href="Cubical.Foundations.Path.html#14479" class="Bound">p</a> <a id="14546" class="Symbol">(</a><a id="14547" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14549" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14551" class="Symbol">(</a><a id="14552" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14554" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a><a id="14555" class="Symbol">))</a>
                 <a id="14575" class="Symbol">;</a> <a id="14577" class="Symbol">(</a><a id="14578" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a> <a id="14580" class="Symbol">=</a> <a id="14582" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14584" class="Symbol">)</a> <a id="14586" class="Symbol">→</a> <a id="14588" href="Cubical.Foundations.Path.html#14487" class="Bound">q</a> <a id="14590" class="Symbol">(</a><a id="14591" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14593" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14595" class="Symbol">(</a><a id="14596" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14598" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a><a id="14599" class="Symbol">))</a>
                 <a id="14619" class="Symbol">;</a> <a id="14621" class="Symbol">(</a><a id="14622" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14624" class="Symbol">=</a> <a id="14626" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14628" class="Symbol">)</a> <a id="14630" class="Symbol">→</a> <a id="14632" href="Cubical.Foundations.Path.html#14495" class="Bound">r</a> <a id="14634" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a>
                 <a id="14653" class="Symbol">;</a> <a id="14655" class="Symbol">(</a><a id="14656" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14658" class="Symbol">=</a> <a id="14660" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14662" class="Symbol">)</a> <a id="14664" class="Symbol">→</a> <a id="14666" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="14689" href="Cubical.Foundations.Path.html#14479" class="Bound">p</a> <a id="14691" href="Cubical.Foundations.Path.html#14503" class="Bound">s</a> <a id="14693" class="Symbol">(</a><a id="14694" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14698" href="Cubical.Foundations.Path.html#14487" class="Bound">q</a><a id="14699" class="Symbol">)</a> <a id="14701" class="Symbol">(</a><a id="14702" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14704" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a><a id="14705" class="Symbol">)</a> <a id="14707" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a><a id="14708" class="Symbol">})</a>
        <a id="14719" class="Symbol">(</a><a id="14720" href="Cubical.Foundations.Path.html#14506" class="Bound">P</a> <a id="14722" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14724" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a><a id="14725" class="Symbol">)</a>


<a id="14729" class="Comment">-- Other direction</a>

<a id="compPathL→PathP"></a><a id="14749" href="Cubical.Foundations.Path.html#14749" class="Function">compPathL→PathP</a> <a id="14765" class="Symbol">:</a> <a id="14767" class="Symbol">{</a><a id="14768" href="Cubical.Foundations.Path.html#14768" class="Bound">a</a> <a id="14770" href="Cubical.Foundations.Path.html#14770" class="Bound">b</a> <a id="14772" href="Cubical.Foundations.Path.html#14772" class="Bound">c</a> <a id="14774" href="Cubical.Foundations.Path.html#14774" class="Bound">d</a> <a id="14776" class="Symbol">:</a> <a id="14778" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="14779" class="Symbol">}</a> <a id="14781" class="Symbol">{</a><a id="14782" href="Cubical.Foundations.Path.html#14782" class="Bound">p</a> <a id="14784" class="Symbol">:</a> <a id="14786" href="Cubical.Foundations.Path.html#14768" class="Bound">a</a> <a id="14788" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14790" href="Cubical.Foundations.Path.html#14772" class="Bound">c</a><a id="14791" class="Symbol">}</a> <a id="14793" class="Symbol">{</a><a id="14794" href="Cubical.Foundations.Path.html#14794" class="Bound">q</a> <a id="14796" class="Symbol">:</a> <a id="14798" href="Cubical.Foundations.Path.html#14770" class="Bound">b</a> <a id="14800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14802" href="Cubical.Foundations.Path.html#14774" class="Bound">d</a><a id="14803" class="Symbol">}</a> <a id="14805" class="Symbol">{</a><a id="14806" href="Cubical.Foundations.Path.html#14806" class="Bound">r</a> <a id="14808" class="Symbol">:</a> <a id="14810" href="Cubical.Foundations.Path.html#14768" class="Bound">a</a> <a id="14812" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14814" href="Cubical.Foundations.Path.html#14770" class="Bound">b</a><a id="14815" class="Symbol">}</a> <a id="14817" class="Symbol">{</a><a id="14818" href="Cubical.Foundations.Path.html#14818" class="Bound">s</a> <a id="14820" class="Symbol">:</a> <a id="14822" href="Cubical.Foundations.Path.html#14772" class="Bound">c</a> <a id="14824" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14826" href="Cubical.Foundations.Path.html#14774" class="Bound">d</a><a id="14827" class="Symbol">}</a>
  <a id="14831" class="Symbol">→</a> <a id="14833" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14837" href="Cubical.Foundations.Path.html#14782" class="Bound">p</a> <a id="14839" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14841" href="Cubical.Foundations.Path.html#14806" class="Bound">r</a> <a id="14843" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14845" href="Cubical.Foundations.Path.html#14794" class="Bound">q</a> <a id="14847" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14849" href="Cubical.Foundations.Path.html#14818" class="Bound">s</a>
  <a id="14853" class="Symbol">→</a> <a id="14855" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14861" class="Symbol">(λ</a> <a id="14864" href="Cubical.Foundations.Path.html#14864" class="Bound">i</a> <a id="14866" class="Symbol">→</a> <a id="14868" href="Cubical.Foundations.Path.html#14782" class="Bound">p</a> <a id="14870" href="Cubical.Foundations.Path.html#14864" class="Bound">i</a> <a id="14872" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14874" href="Cubical.Foundations.Path.html#14794" class="Bound">q</a> <a id="14876" href="Cubical.Foundations.Path.html#14864" class="Bound">i</a><a id="14877" class="Symbol">)</a> <a id="14879" href="Cubical.Foundations.Path.html#14806" class="Bound">r</a> <a id="14881" href="Cubical.Foundations.Path.html#14818" class="Bound">s</a>
<a id="14883" href="Cubical.Foundations.Path.html#14749" class="Function">compPathL→PathP</a> <a id="14899" class="Symbol">{</a><a id="14900" class="Argument">p</a> <a id="14902" class="Symbol">=</a> <a id="14904" href="Cubical.Foundations.Path.html#14904" class="Bound">p</a><a id="14905" class="Symbol">}</a> <a id="14907" class="Symbol">{</a><a id="14908" class="Argument">q</a> <a id="14910" class="Symbol">=</a> <a id="14912" href="Cubical.Foundations.Path.html#14912" class="Bound">q</a><a id="14913" class="Symbol">}</a> <a id="14915" class="Symbol">{</a><a id="14916" class="Argument">r</a> <a id="14918" class="Symbol">=</a> <a id="14920" href="Cubical.Foundations.Path.html#14920" class="Bound">r</a><a id="14921" class="Symbol">}</a> <a id="14923" class="Symbol">{</a><a id="14924" class="Argument">s</a> <a id="14926" class="Symbol">=</a> <a id="14928" href="Cubical.Foundations.Path.html#14928" class="Bound">s</a><a id="14929" class="Symbol">}</a> <a id="14931" href="Cubical.Foundations.Path.html#14931" class="Bound">P</a> <a id="14933" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="14935" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a> <a id="14937" class="Symbol">=</a>
  <a id="14941" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14947" class="Symbol">(λ</a> <a id="14950" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="14952" class="Symbol">→</a> <a id="14954" class="Symbol">λ</a> <a id="14956" class="Symbol">{</a> <a id="14958" class="Symbol">(</a><a id="14959" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a> <a id="14961" class="Symbol">=</a> <a id="14963" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14965" class="Symbol">)</a> <a id="14967" class="Symbol">→</a> <a id="14969" href="Cubical.Foundations.Path.html#14904" class="Bound">p</a> <a id="14971" class="Symbol">(</a><a id="14972" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14974" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="14976" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14978" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a><a id="14979" class="Symbol">)</a>
                 <a id="14998" class="Symbol">;</a> <a id="15000" class="Symbol">(</a><a id="15001" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a> <a id="15003" class="Symbol">=</a> <a id="15005" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15007" class="Symbol">)</a> <a id="15009" class="Symbol">→</a> <a id="15011" href="Cubical.Foundations.Path.html#14912" class="Bound">q</a> <a id="15013" class="Symbol">(</a><a id="15014" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15016" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="15018" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15020" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a><a id="15021" class="Symbol">)</a>
                 <a id="15040" class="Symbol">;</a> <a id="15042" class="Symbol">(</a><a id="15043" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="15045" class="Symbol">=</a> <a id="15047" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15049" class="Symbol">)</a> <a id="15051" class="Symbol">→</a> <a id="15053" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="15076" class="Symbol">(</a><a id="15077" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15081" href="Cubical.Foundations.Path.html#14904" class="Bound">p</a><a id="15082" class="Symbol">)</a> <a id="15084" href="Cubical.Foundations.Path.html#14920" class="Bound">r</a> <a id="15086" href="Cubical.Foundations.Path.html#14912" class="Bound">q</a> <a id="15088" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="15090" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a>
                 <a id="15109" class="Symbol">;</a> <a id="15111" class="Symbol">(</a><a id="15112" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="15114" class="Symbol">=</a> <a id="15116" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15118" class="Symbol">)</a> <a id="15120" class="Symbol">→</a> <a id="15122" href="Cubical.Foundations.Path.html#14928" class="Bound">s</a> <a id="15124" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a><a id="15125" class="Symbol">})</a>
        <a id="15136" class="Symbol">(</a><a id="15137" href="Cubical.Foundations.Path.html#14931" class="Bound">P</a> <a id="15139" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="15141" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a><a id="15142" class="Symbol">)</a>

<a id="compPathR→PathP"></a><a id="15145" href="Cubical.Foundations.Path.html#15145" class="Function">compPathR→PathP</a> <a id="15161" class="Symbol">:</a> <a id="15163" class="Symbol">{</a><a id="15164" href="Cubical.Foundations.Path.html#15164" class="Bound">a</a> <a id="15166" href="Cubical.Foundations.Path.html#15166" class="Bound">b</a> <a id="15168" href="Cubical.Foundations.Path.html#15168" class="Bound">c</a> <a id="15170" href="Cubical.Foundations.Path.html#15170" class="Bound">d</a> <a id="15172" class="Symbol">:</a> <a id="15174" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15175" class="Symbol">}</a> <a id="15177" class="Symbol">{</a><a id="15178" href="Cubical.Foundations.Path.html#15178" class="Bound">p</a> <a id="15180" class="Symbol">:</a> <a id="15182" href="Cubical.Foundations.Path.html#15164" class="Bound">a</a> <a id="15184" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15186" href="Cubical.Foundations.Path.html#15168" class="Bound">c</a><a id="15187" class="Symbol">}</a> <a id="15189" class="Symbol">{</a><a id="15190" href="Cubical.Foundations.Path.html#15190" class="Bound">q</a> <a id="15192" class="Symbol">:</a> <a id="15194" href="Cubical.Foundations.Path.html#15166" class="Bound">b</a> <a id="15196" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15198" href="Cubical.Foundations.Path.html#15170" class="Bound">d</a><a id="15199" class="Symbol">}</a> <a id="15201" class="Symbol">{</a><a id="15202" href="Cubical.Foundations.Path.html#15202" class="Bound">r</a> <a id="15204" class="Symbol">:</a> <a id="15206" href="Cubical.Foundations.Path.html#15164" class="Bound">a</a> <a id="15208" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15210" href="Cubical.Foundations.Path.html#15166" class="Bound">b</a><a id="15211" class="Symbol">}</a> <a id="15213" class="Symbol">{</a><a id="15214" href="Cubical.Foundations.Path.html#15214" class="Bound">s</a> <a id="15216" class="Symbol">:</a> <a id="15218" href="Cubical.Foundations.Path.html#15168" class="Bound">c</a> <a id="15220" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15222" href="Cubical.Foundations.Path.html#15170" class="Bound">d</a><a id="15223" class="Symbol">}</a>
  <a id="15227" class="Symbol">→</a> <a id="15229" href="Cubical.Foundations.Path.html#15202" class="Bound">r</a> <a id="15231" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15233" href="Cubical.Foundations.Path.html#15178" class="Bound">p</a> <a id="15235" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15237" href="Cubical.Foundations.Path.html#15214" class="Bound">s</a> <a id="15239" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15241" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15245" href="Cubical.Foundations.Path.html#15190" class="Bound">q</a>
  <a id="15249" class="Symbol">→</a> <a id="15251" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15257" class="Symbol">(λ</a> <a id="15260" href="Cubical.Foundations.Path.html#15260" class="Bound">i</a> <a id="15262" class="Symbol">→</a> <a id="15264" href="Cubical.Foundations.Path.html#15178" class="Bound">p</a> <a id="15266" href="Cubical.Foundations.Path.html#15260" class="Bound">i</a> <a id="15268" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15270" href="Cubical.Foundations.Path.html#15190" class="Bound">q</a> <a id="15272" href="Cubical.Foundations.Path.html#15260" class="Bound">i</a><a id="15273" class="Symbol">)</a> <a id="15275" href="Cubical.Foundations.Path.html#15202" class="Bound">r</a> <a id="15277" href="Cubical.Foundations.Path.html#15214" class="Bound">s</a>
<a id="15279" href="Cubical.Foundations.Path.html#15145" class="Function">compPathR→PathP</a> <a id="15295" class="Symbol">{</a><a id="15296" class="Argument">p</a> <a id="15298" class="Symbol">=</a> <a id="15300" href="Cubical.Foundations.Path.html#15300" class="Bound">p</a><a id="15301" class="Symbol">}</a> <a id="15303" class="Symbol">{</a><a id="15304" class="Argument">q</a> <a id="15306" class="Symbol">=</a> <a id="15308" href="Cubical.Foundations.Path.html#15308" class="Bound">q</a><a id="15309" class="Symbol">}</a> <a id="15311" class="Symbol">{</a><a id="15312" class="Argument">r</a> <a id="15314" class="Symbol">=</a> <a id="15316" href="Cubical.Foundations.Path.html#15316" class="Bound">r</a><a id="15317" class="Symbol">}</a> <a id="15319" class="Symbol">{</a><a id="15320" class="Argument">s</a> <a id="15322" class="Symbol">=</a> <a id="15324" href="Cubical.Foundations.Path.html#15324" class="Bound">s</a><a id="15325" class="Symbol">}</a> <a id="15327" href="Cubical.Foundations.Path.html#15327" class="Bound">P</a> <a id="15329" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15331" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a> <a id="15333" class="Symbol">=</a>
  <a id="15337" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="15343" class="Symbol">(λ</a> <a id="15346" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15348" class="Symbol">→</a> <a id="15350" class="Symbol">λ</a> <a id="15352" class="Symbol">{</a> <a id="15354" class="Symbol">(</a><a id="15355" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a> <a id="15357" class="Symbol">=</a> <a id="15359" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15361" class="Symbol">)</a> <a id="15363" class="Symbol">→</a> <a id="15365" href="Cubical.Foundations.Path.html#15300" class="Bound">p</a> <a id="15367" class="Symbol">(</a><a id="15368" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15370" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15372" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a><a id="15373" class="Symbol">)</a>
                 <a id="15392" class="Symbol">;</a> <a id="15394" class="Symbol">(</a><a id="15395" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a> <a id="15397" class="Symbol">=</a> <a id="15399" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15401" class="Symbol">)</a> <a id="15403" class="Symbol">→</a> <a id="15405" href="Cubical.Foundations.Path.html#15308" class="Bound">q</a> <a id="15407" class="Symbol">(</a><a id="15408" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15410" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15412" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a><a id="15413" class="Symbol">)</a>
                 <a id="15432" class="Symbol">;</a> <a id="15434" class="Symbol">(</a><a id="15435" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15437" class="Symbol">=</a> <a id="15439" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15441" class="Symbol">)</a> <a id="15443" class="Symbol">→</a> <a id="15445" href="Cubical.Foundations.Path.html#15316" class="Bound">r</a> <a id="15447" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a>
                 <a id="15466" class="Symbol">;</a> <a id="15468" class="Symbol">(</a><a id="15469" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15471" class="Symbol">=</a> <a id="15473" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15475" class="Symbol">)</a> <a id="15477" class="Symbol">→</a> <a id="15479" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a>  <a id="15503" href="Cubical.Foundations.Path.html#15300" class="Bound">p</a> <a id="15505" href="Cubical.Foundations.Path.html#15324" class="Bound">s</a> <a id="15507" class="Symbol">(</a><a id="15508" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15512" href="Cubical.Foundations.Path.html#15308" class="Bound">q</a><a id="15513" class="Symbol">)</a> <a id="15515" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15517" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a><a id="15518" class="Symbol">})</a>
        <a id="15529" class="Symbol">(</a><a id="15530" href="Cubical.Foundations.Path.html#15327" class="Bound">P</a> <a id="15532" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15534" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a><a id="15535" class="Symbol">)</a>

<a id="compPathR→PathP∙∙"></a><a id="15538" href="Cubical.Foundations.Path.html#15538" class="Function">compPathR→PathP∙∙</a> <a id="15556" class="Symbol">:</a> <a id="15558" class="Symbol">{</a><a id="15559" href="Cubical.Foundations.Path.html#15559" class="Bound">a</a> <a id="15561" href="Cubical.Foundations.Path.html#15561" class="Bound">b</a> <a id="15563" href="Cubical.Foundations.Path.html#15563" class="Bound">c</a> <a id="15565" href="Cubical.Foundations.Path.html#15565" class="Bound">d</a> <a id="15567" class="Symbol">:</a> <a id="15569" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15570" class="Symbol">}</a> <a id="15572" class="Symbol">{</a><a id="15573" href="Cubical.Foundations.Path.html#15573" class="Bound">p</a> <a id="15575" class="Symbol">:</a> <a id="15577" href="Cubical.Foundations.Path.html#15559" class="Bound">a</a> <a id="15579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15581" href="Cubical.Foundations.Path.html#15563" class="Bound">c</a><a id="15582" class="Symbol">}</a> <a id="15584" class="Symbol">{</a><a id="15585" href="Cubical.Foundations.Path.html#15585" class="Bound">q</a> <a id="15587" class="Symbol">:</a> <a id="15589" href="Cubical.Foundations.Path.html#15561" class="Bound">b</a> <a id="15591" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15593" href="Cubical.Foundations.Path.html#15565" class="Bound">d</a><a id="15594" class="Symbol">}</a> <a id="15596" class="Symbol">{</a><a id="15597" href="Cubical.Foundations.Path.html#15597" class="Bound">r</a> <a id="15599" class="Symbol">:</a> <a id="15601" href="Cubical.Foundations.Path.html#15559" class="Bound">a</a> <a id="15603" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15605" href="Cubical.Foundations.Path.html#15561" class="Bound">b</a><a id="15606" class="Symbol">}</a> <a id="15608" class="Symbol">{</a><a id="15609" href="Cubical.Foundations.Path.html#15609" class="Bound">s</a> <a id="15611" class="Symbol">:</a> <a id="15613" href="Cubical.Foundations.Path.html#15563" class="Bound">c</a> <a id="15615" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15617" href="Cubical.Foundations.Path.html#15565" class="Bound">d</a><a id="15618" class="Symbol">}</a>
  <a id="15622" class="Symbol">→</a> <a id="15624" href="Cubical.Foundations.Path.html#15597" class="Bound">r</a> <a id="15626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15628" href="Cubical.Foundations.Path.html#15573" class="Bound">p</a> <a id="15630" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15633" href="Cubical.Foundations.Path.html#15609" class="Bound">s</a> <a id="15635" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15638" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15642" href="Cubical.Foundations.Path.html#15585" class="Bound">q</a>
  <a id="15646" class="Symbol">→</a> <a id="15648" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15654" class="Symbol">(λ</a> <a id="15657" href="Cubical.Foundations.Path.html#15657" class="Bound">i</a> <a id="15659" class="Symbol">→</a> <a id="15661" href="Cubical.Foundations.Path.html#15573" class="Bound">p</a> <a id="15663" href="Cubical.Foundations.Path.html#15657" class="Bound">i</a> <a id="15665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15667" href="Cubical.Foundations.Path.html#15585" class="Bound">q</a> <a id="15669" href="Cubical.Foundations.Path.html#15657" class="Bound">i</a><a id="15670" class="Symbol">)</a> <a id="15672" href="Cubical.Foundations.Path.html#15597" class="Bound">r</a> <a id="15674" href="Cubical.Foundations.Path.html#15609" class="Bound">s</a>
<a id="15676" href="Cubical.Foundations.Path.html#15538" class="Function">compPathR→PathP∙∙</a> <a id="15694" class="Symbol">{</a><a id="15695" class="Argument">p</a> <a id="15697" class="Symbol">=</a> <a id="15699" href="Cubical.Foundations.Path.html#15699" class="Bound">p</a><a id="15700" class="Symbol">}</a> <a id="15702" class="Symbol">{</a><a id="15703" class="Argument">q</a> <a id="15705" class="Symbol">=</a> <a id="15707" href="Cubical.Foundations.Path.html#15707" class="Bound">q</a><a id="15708" class="Symbol">}</a> <a id="15710" class="Symbol">{</a><a id="15711" class="Argument">r</a> <a id="15713" class="Symbol">=</a> <a id="15715" href="Cubical.Foundations.Path.html#15715" class="Bound">r</a><a id="15716" class="Symbol">}</a> <a id="15718" class="Symbol">{</a><a id="15719" class="Argument">s</a> <a id="15721" class="Symbol">=</a> <a id="15723" href="Cubical.Foundations.Path.html#15723" class="Bound">s</a><a id="15724" class="Symbol">}</a> <a id="15726" href="Cubical.Foundations.Path.html#15726" class="Bound">P</a> <a id="15728" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15730" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a> <a id="15732" class="Symbol">=</a>
    <a id="15738" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="15744" class="Symbol">(λ</a> <a id="15747" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a> <a id="15749" class="Symbol">→</a> <a id="15751" class="Symbol">λ</a> <a id="15753" class="Symbol">{</a> <a id="15755" class="Symbol">(</a><a id="15756" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a> <a id="15758" class="Symbol">=</a> <a id="15760" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15762" class="Symbol">)</a> <a id="15764" class="Symbol">→</a> <a id="15766" href="Cubical.Foundations.Path.html#15699" class="Bound">p</a> <a id="15768" class="Symbol">(</a><a id="15769" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a> <a id="15771" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15773" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a><a id="15774" class="Symbol">)</a>
                   <a id="15795" class="Symbol">;</a> <a id="15797" class="Symbol">(</a><a id="15798" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a> <a id="15800" class="Symbol">=</a> <a id="15802" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15804" class="Symbol">)</a> <a id="15806" class="Symbol">→</a> <a id="15808" href="Cubical.Foundations.Path.html#15707" class="Bound">q</a> <a id="15810" class="Symbol">(</a><a id="15811" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a> <a id="15813" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15815" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a><a id="15816" class="Symbol">)</a>
                   <a id="15837" class="Symbol">;</a> <a id="15839" class="Symbol">(</a><a id="15840" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15842" class="Symbol">=</a> <a id="15844" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15846" class="Symbol">)</a> <a id="15848" class="Symbol">→</a> <a id="15850" href="Cubical.Foundations.Path.html#15715" class="Bound">r</a> <a id="15852" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a>
                   <a id="15873" class="Symbol">;</a> <a id="15875" class="Symbol">(</a><a id="15876" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15878" class="Symbol">=</a> <a id="15880" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15882" class="Symbol">)</a> <a id="15884" class="Symbol">→</a> <a id="15886" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>  <a id="15909" href="Cubical.Foundations.Path.html#15699" class="Bound">p</a> <a id="15911" href="Cubical.Foundations.Path.html#15723" class="Bound">s</a> <a id="15913" class="Symbol">(</a><a id="15914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15918" href="Cubical.Foundations.Path.html#15707" class="Bound">q</a><a id="15919" class="Symbol">)</a> <a id="15921" class="Symbol">(</a><a id="15922" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15924" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a><a id="15925" class="Symbol">)</a> <a id="15927" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a><a id="15928" class="Symbol">})</a>
          <a id="15941" class="Symbol">(</a><a id="15942" href="Cubical.Foundations.Path.html#15726" class="Bound">P</a> <a id="15944" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15946" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a><a id="15947" class="Symbol">)</a>

<a id="PathP→compPathR∙∙"></a><a id="15950" href="Cubical.Foundations.Path.html#15950" class="Function">PathP→compPathR∙∙</a> <a id="15968" class="Symbol">:</a> <a id="15970" class="Symbol">{</a><a id="15971" href="Cubical.Foundations.Path.html#15971" class="Bound">a</a> <a id="15973" href="Cubical.Foundations.Path.html#15973" class="Bound">b</a> <a id="15975" href="Cubical.Foundations.Path.html#15975" class="Bound">c</a> <a id="15977" href="Cubical.Foundations.Path.html#15977" class="Bound">d</a> <a id="15979" class="Symbol">:</a> <a id="15981" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15982" class="Symbol">}</a> <a id="15984" class="Symbol">{</a><a id="15985" href="Cubical.Foundations.Path.html#15985" class="Bound">p</a> <a id="15987" class="Symbol">:</a> <a id="15989" href="Cubical.Foundations.Path.html#15971" class="Bound">a</a> <a id="15991" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15993" href="Cubical.Foundations.Path.html#15975" class="Bound">c</a><a id="15994" class="Symbol">}</a> <a id="15996" class="Symbol">{</a><a id="15997" href="Cubical.Foundations.Path.html#15997" class="Bound">q</a> <a id="15999" class="Symbol">:</a> <a id="16001" href="Cubical.Foundations.Path.html#15973" class="Bound">b</a> <a id="16003" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16005" href="Cubical.Foundations.Path.html#15977" class="Bound">d</a><a id="16006" class="Symbol">}</a> <a id="16008" class="Symbol">{</a><a id="16009" href="Cubical.Foundations.Path.html#16009" class="Bound">r</a> <a id="16011" class="Symbol">:</a> <a id="16013" href="Cubical.Foundations.Path.html#15971" class="Bound">a</a> <a id="16015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16017" href="Cubical.Foundations.Path.html#15973" class="Bound">b</a><a id="16018" class="Symbol">}</a> <a id="16020" class="Symbol">{</a><a id="16021" href="Cubical.Foundations.Path.html#16021" class="Bound">s</a> <a id="16023" class="Symbol">:</a> <a id="16025" href="Cubical.Foundations.Path.html#15975" class="Bound">c</a> <a id="16027" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16029" href="Cubical.Foundations.Path.html#15977" class="Bound">d</a><a id="16030" class="Symbol">}</a>
  <a id="16034" class="Symbol">→</a> <a id="16036" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16042" class="Symbol">(λ</a> <a id="16045" href="Cubical.Foundations.Path.html#16045" class="Bound">i</a> <a id="16047" class="Symbol">→</a> <a id="16049" href="Cubical.Foundations.Path.html#15985" class="Bound">p</a> <a id="16051" href="Cubical.Foundations.Path.html#16045" class="Bound">i</a> <a id="16053" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16055" href="Cubical.Foundations.Path.html#15997" class="Bound">q</a> <a id="16057" href="Cubical.Foundations.Path.html#16045" class="Bound">i</a><a id="16058" class="Symbol">)</a> <a id="16060" href="Cubical.Foundations.Path.html#16009" class="Bound">r</a> <a id="16062" href="Cubical.Foundations.Path.html#16021" class="Bound">s</a>
  <a id="16066" class="Symbol">→</a> <a id="16068" href="Cubical.Foundations.Path.html#16009" class="Bound">r</a> <a id="16070" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16072" href="Cubical.Foundations.Path.html#15985" class="Bound">p</a> <a id="16074" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16077" href="Cubical.Foundations.Path.html#16021" class="Bound">s</a> <a id="16079" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16082" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16086" href="Cubical.Foundations.Path.html#15997" class="Bound">q</a>
<a id="16088" href="Cubical.Foundations.Path.html#15950" class="Function">PathP→compPathR∙∙</a> <a id="16106" class="Symbol">{</a><a id="16107" class="Argument">p</a> <a id="16109" class="Symbol">=</a> <a id="16111" href="Cubical.Foundations.Path.html#16111" class="Bound">p</a><a id="16112" class="Symbol">}</a> <a id="16114" class="Symbol">{</a><a id="16115" class="Argument">q</a> <a id="16117" class="Symbol">=</a> <a id="16119" href="Cubical.Foundations.Path.html#16119" class="Bound">q</a><a id="16120" class="Symbol">}</a> <a id="16122" class="Symbol">{</a><a id="16123" class="Argument">r</a> <a id="16125" class="Symbol">=</a> <a id="16127" href="Cubical.Foundations.Path.html#16127" class="Bound">r</a><a id="16128" class="Symbol">}</a> <a id="16130" class="Symbol">{</a><a id="16131" class="Argument">s</a> <a id="16133" class="Symbol">=</a> <a id="16135" href="Cubical.Foundations.Path.html#16135" class="Bound">s</a><a id="16136" class="Symbol">}</a> <a id="16138" href="Cubical.Foundations.Path.html#16138" class="Bound">P</a> <a id="16140" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16142" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a> <a id="16144" class="Symbol">=</a>
    <a id="16150" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="16156" class="Symbol">(λ</a> <a id="16159" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a> <a id="16161" class="Symbol">→</a> <a id="16163" class="Symbol">λ</a> <a id="16165" class="Symbol">{</a> <a id="16167" class="Symbol">(</a><a id="16168" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a> <a id="16170" class="Symbol">=</a> <a id="16172" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16174" class="Symbol">)</a> <a id="16176" class="Symbol">→</a> <a id="16178" href="Cubical.Foundations.Path.html#16111" class="Bound">p</a> <a id="16180" class="Symbol">(</a><a id="16181" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16183" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16185" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16187" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a><a id="16188" class="Symbol">)</a>
                   <a id="16209" class="Symbol">;</a> <a id="16211" class="Symbol">(</a><a id="16212" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a> <a id="16214" class="Symbol">=</a> <a id="16216" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16218" class="Symbol">)</a> <a id="16220" class="Symbol">→</a> <a id="16222" href="Cubical.Foundations.Path.html#16119" class="Bound">q</a> <a id="16224" class="Symbol">(</a><a id="16225" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16227" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16229" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16231" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a><a id="16232" class="Symbol">)</a>
                   <a id="16253" class="Symbol">;</a> <a id="16255" class="Symbol">(</a><a id="16256" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16258" class="Symbol">=</a> <a id="16260" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16262" class="Symbol">)</a> <a id="16264" class="Symbol">→</a> <a id="16266" href="Cubical.Foundations.Path.html#16127" class="Bound">r</a> <a id="16268" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a>
                   <a id="16289" class="Symbol">;</a> <a id="16291" class="Symbol">(</a><a id="16292" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16294" class="Symbol">=</a> <a id="16296" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16298" class="Symbol">)</a> <a id="16300" class="Symbol">→</a> <a id="16302" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>  <a id="16325" href="Cubical.Foundations.Path.html#16111" class="Bound">p</a> <a id="16327" href="Cubical.Foundations.Path.html#16135" class="Bound">s</a> <a id="16329" class="Symbol">(</a><a id="16330" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16334" href="Cubical.Foundations.Path.html#16119" class="Bound">q</a><a id="16335" class="Symbol">)</a> <a id="16337" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a> <a id="16339" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a><a id="16340" class="Symbol">})</a>
          <a id="16353" class="Symbol">(</a><a id="16354" href="Cubical.Foundations.Path.html#16138" class="Bound">P</a> <a id="16356" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16358" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a><a id="16359" class="Symbol">)</a>

<a id="compPath→Square-faces"></a><a id="16362" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="16384" class="Symbol">:</a> <a id="16386" class="Symbol">{</a><a id="16387" href="Cubical.Foundations.Path.html#16387" class="Bound">a</a> <a id="16389" href="Cubical.Foundations.Path.html#16389" class="Bound">b</a> <a id="16391" href="Cubical.Foundations.Path.html#16391" class="Bound">c</a> <a id="16393" href="Cubical.Foundations.Path.html#16393" class="Bound">d</a> <a id="16395" class="Symbol">:</a> <a id="16397" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16398" class="Symbol">}</a> <a id="16400" class="Symbol">(</a><a id="16401" href="Cubical.Foundations.Path.html#16401" class="Bound">p</a> <a id="16403" class="Symbol">:</a> <a id="16405" href="Cubical.Foundations.Path.html#16387" class="Bound">a</a> <a id="16407" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16409" href="Cubical.Foundations.Path.html#16391" class="Bound">c</a><a id="16410" class="Symbol">)</a> <a id="16412" class="Symbol">(</a><a id="16413" href="Cubical.Foundations.Path.html#16413" class="Bound">q</a> <a id="16415" class="Symbol">:</a> <a id="16417" href="Cubical.Foundations.Path.html#16389" class="Bound">b</a> <a id="16419" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16421" href="Cubical.Foundations.Path.html#16393" class="Bound">d</a><a id="16422" class="Symbol">)</a> <a id="16424" class="Symbol">(</a><a id="16425" href="Cubical.Foundations.Path.html#16425" class="Bound">r</a> <a id="16427" class="Symbol">:</a> <a id="16429" href="Cubical.Foundations.Path.html#16387" class="Bound">a</a> <a id="16431" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16433" href="Cubical.Foundations.Path.html#16389" class="Bound">b</a><a id="16434" class="Symbol">)</a> <a id="16436" class="Symbol">(</a><a id="16437" href="Cubical.Foundations.Path.html#16437" class="Bound">s</a> <a id="16439" class="Symbol">:</a> <a id="16441" href="Cubical.Foundations.Path.html#16391" class="Bound">c</a> <a id="16443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16445" href="Cubical.Foundations.Path.html#16393" class="Bound">d</a><a id="16446" class="Symbol">)</a>
  <a id="16450" class="Symbol">→</a> <a id="16452" class="Symbol">(</a><a id="16453" href="Cubical.Foundations.Path.html#16453" class="Bound">i</a> <a id="16455" href="Cubical.Foundations.Path.html#16455" class="Bound">j</a> <a id="16457" href="Cubical.Foundations.Path.html#16457" class="Bound">k</a> <a id="16459" class="Symbol">:</a> <a id="16461" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="16462" class="Symbol">)</a> <a id="16464" class="Symbol">→</a> <a id="16466" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="16474" class="Symbol">(</a><a id="16475" href="Cubical.Foundations.Path.html#16453" class="Bound">i</a> <a id="16477" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16479" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16481" href="Cubical.Foundations.Path.html#16453" class="Bound">i</a> <a id="16483" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16485" href="Cubical.Foundations.Path.html#16455" class="Bound">j</a> <a id="16487" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16489" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16491" href="Cubical.Foundations.Path.html#16455" class="Bound">j</a><a id="16492" class="Symbol">)</a> <a id="16494" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a>
<a id="16496" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="16518" href="Cubical.Foundations.Path.html#16518" class="Bound">p</a> <a id="16520" href="Cubical.Foundations.Path.html#16520" class="Bound">q</a> <a id="16522" href="Cubical.Foundations.Path.html#16522" class="Bound">r</a> <a id="16524" href="Cubical.Foundations.Path.html#16524" class="Bound">s</a> <a id="16526" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a> <a id="16528" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16530" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a> <a id="16532" class="Symbol">=</a> <a id="16534" class="Symbol">λ</a> <a id="16536" class="Keyword">where</a>
  <a id="16544" class="Symbol">(</a><a id="16545" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a> <a id="16547" class="Symbol">=</a> <a id="16549" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16551" class="Symbol">)</a> <a id="16553" class="Symbol">→</a> <a id="16555" href="Cubical.Foundations.Path.html#16522" class="Bound">r</a> <a id="16557" class="Symbol">(</a><a id="16558" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16560" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16562" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16563" class="Symbol">)</a>
  <a id="16567" class="Symbol">(</a><a id="16568" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a> <a id="16570" class="Symbol">=</a> <a id="16572" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16574" class="Symbol">)</a> <a id="16576" class="Symbol">→</a> <a id="16578" href="Cubical.Foundations.Path.html#16524" class="Bound">s</a> <a id="16580" class="Symbol">(</a><a id="16581" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16583" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="16585" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16587" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16588" class="Symbol">)</a>
  <a id="16592" class="Symbol">(</a><a id="16593" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16595" class="Symbol">=</a> <a id="16597" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16599" class="Symbol">)</a> <a id="16601" class="Symbol">→</a> <a id="16603" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="16619" href="Cubical.Foundations.Path.html#16518" class="Bound">p</a> <a id="16621" href="Cubical.Foundations.Path.html#16524" class="Bound">s</a> <a id="16623" class="Symbol">(</a><a id="16624" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16626" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16627" class="Symbol">)</a> <a id="16629" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a>
  <a id="16633" class="Symbol">(</a><a id="16634" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16636" class="Symbol">=</a> <a id="16638" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16640" class="Symbol">)</a> <a id="16642" class="Symbol">→</a> <a id="16644" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="16661" href="Cubical.Foundations.Path.html#16522" class="Bound">r</a> <a id="16663" href="Cubical.Foundations.Path.html#16520" class="Bound">q</a> <a id="16665" class="Symbol">(</a><a id="16666" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="16668" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16669" class="Symbol">)</a> <a id="16671" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a>

<a id="compPath→Square"></a><a id="16674" href="Cubical.Foundations.Path.html#16674" class="Function">compPath→Square</a> <a id="16690" class="Symbol">:</a> <a id="16692" class="Symbol">{</a><a id="16693" href="Cubical.Foundations.Path.html#16693" class="Bound">a</a> <a id="16695" href="Cubical.Foundations.Path.html#16695" class="Bound">b</a> <a id="16697" href="Cubical.Foundations.Path.html#16697" class="Bound">c</a> <a id="16699" href="Cubical.Foundations.Path.html#16699" class="Bound">d</a> <a id="16701" class="Symbol">:</a> <a id="16703" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16704" class="Symbol">}</a> <a id="16706" class="Symbol">{</a><a id="16707" href="Cubical.Foundations.Path.html#16707" class="Bound">p</a> <a id="16709" class="Symbol">:</a> <a id="16711" href="Cubical.Foundations.Path.html#16693" class="Bound">a</a> <a id="16713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16715" href="Cubical.Foundations.Path.html#16697" class="Bound">c</a><a id="16716" class="Symbol">}</a> <a id="16718" class="Symbol">{</a><a id="16719" href="Cubical.Foundations.Path.html#16719" class="Bound">q</a> <a id="16721" class="Symbol">:</a> <a id="16723" href="Cubical.Foundations.Path.html#16695" class="Bound">b</a> <a id="16725" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16727" href="Cubical.Foundations.Path.html#16699" class="Bound">d</a><a id="16728" class="Symbol">}</a> <a id="16730" class="Symbol">{</a><a id="16731" href="Cubical.Foundations.Path.html#16731" class="Bound">r</a> <a id="16733" class="Symbol">:</a> <a id="16735" href="Cubical.Foundations.Path.html#16693" class="Bound">a</a> <a id="16737" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16739" href="Cubical.Foundations.Path.html#16695" class="Bound">b</a><a id="16740" class="Symbol">}</a> <a id="16742" class="Symbol">{</a><a id="16743" href="Cubical.Foundations.Path.html#16743" class="Bound">s</a> <a id="16745" class="Symbol">:</a> <a id="16747" href="Cubical.Foundations.Path.html#16697" class="Bound">c</a> <a id="16749" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16751" href="Cubical.Foundations.Path.html#16699" class="Bound">d</a><a id="16752" class="Symbol">}</a>
  <a id="16756" class="Symbol">→</a> <a id="16758" href="Cubical.Foundations.Path.html#16707" class="Bound">p</a> <a id="16760" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16762" href="Cubical.Foundations.Path.html#16743" class="Bound">s</a> <a id="16764" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16766" href="Cubical.Foundations.Path.html#16731" class="Bound">r</a> <a id="16768" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16770" href="Cubical.Foundations.Path.html#16719" class="Bound">q</a> <a id="16772" class="Symbol">→</a> <a id="16774" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="16781" href="Cubical.Foundations.Path.html#16731" class="Bound">r</a> <a id="16783" href="Cubical.Foundations.Path.html#16743" class="Bound">s</a> <a id="16785" href="Cubical.Foundations.Path.html#16707" class="Bound">p</a> <a id="16787" href="Cubical.Foundations.Path.html#16719" class="Bound">q</a>
<a id="16789" href="Cubical.Foundations.Path.html#16674" class="Function">compPath→Square</a> <a id="16805" class="Symbol">{</a><a id="16806" class="Argument">p</a> <a id="16808" class="Symbol">=</a> <a id="16810" href="Cubical.Foundations.Path.html#16810" class="Bound">p</a><a id="16811" class="Symbol">}</a> <a id="16813" class="Symbol">{</a><a id="16814" class="Argument">q</a> <a id="16816" class="Symbol">=</a> <a id="16818" href="Cubical.Foundations.Path.html#16818" class="Bound">q</a><a id="16819" class="Symbol">}</a> <a id="16821" class="Symbol">{</a><a id="16822" class="Argument">r</a> <a id="16824" class="Symbol">=</a> <a id="16826" href="Cubical.Foundations.Path.html#16826" class="Bound">r</a><a id="16827" class="Symbol">}</a> <a id="16829" class="Symbol">{</a><a id="16830" class="Argument">s</a> <a id="16832" class="Symbol">=</a> <a id="16834" href="Cubical.Foundations.Path.html#16834" class="Bound">s</a><a id="16835" class="Symbol">}</a> <a id="16837" href="Cubical.Foundations.Path.html#16837" class="Bound">P</a> <a id="16839" href="Cubical.Foundations.Path.html#16839" class="Bound">i</a> <a id="16841" href="Cubical.Foundations.Path.html#16841" class="Bound">j</a> <a id="16843" class="Symbol">=</a>
  <a id="16847" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="16853" class="Symbol">(</a><a id="16854" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="16876" href="Cubical.Foundations.Path.html#16810" class="Bound">p</a> <a id="16878" href="Cubical.Foundations.Path.html#16818" class="Bound">q</a> <a id="16880" href="Cubical.Foundations.Path.html#16826" class="Bound">r</a> <a id="16882" href="Cubical.Foundations.Path.html#16834" class="Bound">s</a> <a id="16884" href="Cubical.Foundations.Path.html#16839" class="Bound">i</a> <a id="16886" href="Cubical.Foundations.Path.html#16841" class="Bound">j</a><a id="16887" class="Symbol">)</a> <a id="16889" class="Symbol">(</a><a id="16890" href="Cubical.Foundations.Path.html#16837" class="Bound">P</a> <a id="16892" href="Cubical.Foundations.Path.html#16841" class="Bound">j</a> <a id="16894" href="Cubical.Foundations.Path.html#16839" class="Bound">i</a><a id="16895" class="Symbol">)</a>

<a id="Square→compPath"></a><a id="16898" href="Cubical.Foundations.Path.html#16898" class="Function">Square→compPath</a> <a id="16914" class="Symbol">:</a> <a id="16916" class="Symbol">{</a><a id="16917" href="Cubical.Foundations.Path.html#16917" class="Bound">a</a> <a id="16919" href="Cubical.Foundations.Path.html#16919" class="Bound">b</a> <a id="16921" href="Cubical.Foundations.Path.html#16921" class="Bound">c</a> <a id="16923" href="Cubical.Foundations.Path.html#16923" class="Bound">d</a> <a id="16925" class="Symbol">:</a> <a id="16927" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16928" class="Symbol">}</a> <a id="16930" class="Symbol">{</a><a id="16931" href="Cubical.Foundations.Path.html#16931" class="Bound">p</a> <a id="16933" class="Symbol">:</a> <a id="16935" href="Cubical.Foundations.Path.html#16917" class="Bound">a</a> <a id="16937" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16939" href="Cubical.Foundations.Path.html#16921" class="Bound">c</a><a id="16940" class="Symbol">}</a> <a id="16942" class="Symbol">{</a><a id="16943" href="Cubical.Foundations.Path.html#16943" class="Bound">q</a> <a id="16945" class="Symbol">:</a> <a id="16947" href="Cubical.Foundations.Path.html#16919" class="Bound">b</a> <a id="16949" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16951" href="Cubical.Foundations.Path.html#16923" class="Bound">d</a><a id="16952" class="Symbol">}</a> <a id="16954" class="Symbol">{</a><a id="16955" href="Cubical.Foundations.Path.html#16955" class="Bound">r</a> <a id="16957" class="Symbol">:</a> <a id="16959" href="Cubical.Foundations.Path.html#16917" class="Bound">a</a> <a id="16961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16963" href="Cubical.Foundations.Path.html#16919" class="Bound">b</a><a id="16964" class="Symbol">}</a> <a id="16966" class="Symbol">{</a><a id="16967" href="Cubical.Foundations.Path.html#16967" class="Bound">s</a> <a id="16969" class="Symbol">:</a> <a id="16971" href="Cubical.Foundations.Path.html#16921" class="Bound">c</a> <a id="16973" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16975" href="Cubical.Foundations.Path.html#16923" class="Bound">d</a><a id="16976" class="Symbol">}</a>
  <a id="16980" class="Symbol">→</a> <a id="16982" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="16989" href="Cubical.Foundations.Path.html#16955" class="Bound">r</a> <a id="16991" href="Cubical.Foundations.Path.html#16967" class="Bound">s</a> <a id="16993" href="Cubical.Foundations.Path.html#16931" class="Bound">p</a> <a id="16995" href="Cubical.Foundations.Path.html#16943" class="Bound">q</a> <a id="16997" class="Symbol">→</a> <a id="16999" href="Cubical.Foundations.Path.html#16931" class="Bound">p</a> <a id="17001" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17003" href="Cubical.Foundations.Path.html#16967" class="Bound">s</a> <a id="17005" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17007" href="Cubical.Foundations.Path.html#16955" class="Bound">r</a> <a id="17009" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17011" href="Cubical.Foundations.Path.html#16943" class="Bound">q</a>
<a id="17013" href="Cubical.Foundations.Path.html#16898" class="Function">Square→compPath</a> <a id="17029" class="Symbol">{</a><a id="17030" class="Argument">p</a> <a id="17032" class="Symbol">=</a> <a id="17034" href="Cubical.Foundations.Path.html#17034" class="Bound">p</a><a id="17035" class="Symbol">}</a> <a id="17037" class="Symbol">{</a><a id="17038" class="Argument">q</a> <a id="17040" class="Symbol">=</a> <a id="17042" href="Cubical.Foundations.Path.html#17042" class="Bound">q</a><a id="17043" class="Symbol">}</a> <a id="17045" class="Symbol">{</a><a id="17046" class="Argument">r</a> <a id="17048" class="Symbol">=</a> <a id="17050" href="Cubical.Foundations.Path.html#17050" class="Bound">r</a><a id="17051" class="Symbol">}</a> <a id="17053" class="Symbol">{</a><a id="17054" class="Argument">s</a> <a id="17056" class="Symbol">=</a> <a id="17058" href="Cubical.Foundations.Path.html#17058" class="Bound">s</a><a id="17059" class="Symbol">}</a> <a id="17061" href="Cubical.Foundations.Path.html#17061" class="Bound">sq</a> <a id="17064" href="Cubical.Foundations.Path.html#17064" class="Bound">i</a> <a id="17066" href="Cubical.Foundations.Path.html#17066" class="Bound">j</a> <a id="17068" class="Symbol">=</a>
  <a id="17072" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="17078" class="Symbol">(λ</a> <a id="17081" href="Cubical.Foundations.Path.html#17081" class="Bound">k</a> <a id="17083" class="Symbol">→</a> <a id="17085" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="17107" href="Cubical.Foundations.Path.html#17034" class="Bound">p</a> <a id="17109" href="Cubical.Foundations.Path.html#17042" class="Bound">q</a> <a id="17111" href="Cubical.Foundations.Path.html#17050" class="Bound">r</a> <a id="17113" href="Cubical.Foundations.Path.html#17058" class="Bound">s</a> <a id="17115" href="Cubical.Foundations.Path.html#17066" class="Bound">j</a> <a id="17117" href="Cubical.Foundations.Path.html#17064" class="Bound">i</a> <a id="17119" class="Symbol">(</a><a id="17120" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="17122" href="Cubical.Foundations.Path.html#17081" class="Bound">k</a><a id="17123" class="Symbol">))</a> <a id="17126" class="Symbol">(</a><a id="17127" href="Cubical.Foundations.Path.html#17061" class="Bound">sq</a> <a id="17130" href="Cubical.Foundations.Path.html#17066" class="Bound">j</a> <a id="17132" href="Cubical.Foundations.Path.html#17064" class="Bound">i</a><a id="17133" class="Symbol">)</a>

<a id="Square→compPathΩ²"></a><a id="17136" href="Cubical.Foundations.Path.html#17136" class="Function">Square→compPathΩ²</a> <a id="17154" class="Symbol">:</a> <a id="17156" class="Symbol">{</a><a id="17157" href="Cubical.Foundations.Path.html#17157" class="Bound">a</a> <a id="17159" class="Symbol">:</a> <a id="17161" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="17162" class="Symbol">}</a> <a id="17164" class="Symbol">(</a><a id="17165" href="Cubical.Foundations.Path.html#17165" class="Bound">sq</a> <a id="17168" class="Symbol">:</a> <a id="17170" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17177" class="Symbol">(λ</a> <a id="17180" href="Cubical.Foundations.Path.html#17180" class="Bound">_</a> <a id="17182" class="Symbol">→</a> <a id="17184" href="Cubical.Foundations.Path.html#17157" class="Bound">a</a><a id="17185" class="Symbol">)</a> <a id="17187" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17192" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17197" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17201" class="Symbol">)</a>
             <a id="17216" class="Symbol">→</a> <a id="17218" href="Cubical.Foundations.Path.html#16898" class="Function">Square→compPath</a> <a id="17234" href="Cubical.Foundations.Path.html#17165" class="Bound">sq</a> <a id="17237" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17239" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17244" class="Symbol">(</a><a id="17245" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="17248" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17252" class="Symbol">)</a> <a id="17254" class="Symbol">(</a><a id="17255" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="17266" href="Cubical.Foundations.Path.html#17165" class="Bound">sq</a><a id="17268" class="Symbol">)</a>
<a id="17270" href="Cubical.Foundations.Path.html#17136" class="Function">Square→compPathΩ²</a> <a id="17288" class="Symbol">{</a><a id="17289" class="Argument">a</a> <a id="17291" class="Symbol">=</a> <a id="17293" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a><a id="17294" class="Symbol">}</a> <a id="17296" href="Cubical.Foundations.Path.html#17296" class="Bound">sq</a> <a id="17299" href="Cubical.Foundations.Path.html#17299" class="Bound">k</a> <a id="17301" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17303" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17305" class="Symbol">=</a>
  <a id="17309" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="17315" class="Symbol">(λ</a> <a id="17318" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a> <a id="17320" class="Symbol">→</a> <a id="17322" class="Symbol">λ</a> <a id="17324" class="Symbol">{(</a><a id="17326" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17328" class="Symbol">=</a> <a id="17330" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17332" class="Symbol">)</a> <a id="17334" class="Symbol">→</a> <a id="17336" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17342" class="Symbol">(λ</a> <a id="17345" href="Cubical.Foundations.Path.html#17345" class="Bound">_</a> <a id="17347" class="Symbol">→</a> <a id="17349" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a><a id="17350" class="Symbol">)</a> <a id="17352" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a> <a id="17354" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a>
                 <a id="17373" class="Symbol">;</a> <a id="17375" class="Symbol">(</a><a id="17376" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17378" class="Symbol">=</a> <a id="17380" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17382" class="Symbol">)</a> <a id="17384" class="Symbol">→</a> <a id="17386" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17392" class="Symbol">(λ</a> <a id="17395" href="Cubical.Foundations.Path.html#17395" class="Bound">_</a> <a id="17397" class="Symbol">→</a> <a id="17399" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a><a id="17400" class="Symbol">)</a> <a id="17402" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a> <a id="17404" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a>
                 <a id="17423" class="Symbol">;</a> <a id="17425" class="Symbol">(</a><a id="17426" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17428" class="Symbol">=</a> <a id="17430" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17432" class="Symbol">)</a> <a id="17434" class="Symbol">→</a> <a id="17436" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a>
                 <a id="17455" class="Symbol">;</a> <a id="17457" class="Symbol">(</a><a id="17458" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17460" class="Symbol">=</a> <a id="17462" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17464" class="Symbol">)</a> <a id="17466" class="Symbol">→</a> <a id="17468" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a>
                 <a id="17487" class="Symbol">;</a> <a id="17489" class="Symbol">(</a><a id="17490" href="Cubical.Foundations.Path.html#17299" class="Bound">k</a> <a id="17492" class="Symbol">=</a> <a id="17494" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17496" class="Symbol">)</a> <a id="17498" class="Symbol">→</a> <a id="17500" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17505" class="Symbol">(λ</a> <a id="17508" href="Cubical.Foundations.Path.html#17508" class="Bound">x</a> <a id="17510" class="Symbol">→</a> <a id="17512" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17518" href="Cubical.Foundations.Path.html#17508" class="Bound">x</a> <a id="17520" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a><a id="17521" class="Symbol">)</a> <a id="17523" class="Symbol">(</a><a id="17524" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="17535" href="Cubical.Foundations.Path.html#17296" class="Bound">sq</a><a id="17537" class="Symbol">)</a> <a id="17539" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17541" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a><a id="17542" class="Symbol">})</a>
        <a id="17553" class="Symbol">(</a><a id="17554" href="Cubical.Foundations.Path.html#17296" class="Bound">sq</a> <a id="17557" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17559" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a><a id="17560" class="Symbol">)</a>

<a id="pathFiber"></a><a id="17563" href="Cubical.Foundations.Path.html#17563" class="Function">pathFiber</a> <a id="17573" class="Symbol">:</a> <a id="17575" class="Symbol">{</a><a id="17576" href="Cubical.Foundations.Path.html#17576" class="Bound">B</a> <a id="17578" class="Symbol">:</a> <a id="17580" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17585" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="17586" class="Symbol">}</a> <a id="17588" class="Symbol">(</a><a id="17589" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17591" class="Symbol">:</a> <a id="17593" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a> <a id="17595" class="Symbol">→</a> <a id="17597" href="Cubical.Foundations.Path.html#17576" class="Bound">B</a><a id="17598" class="Symbol">)</a>
  <a id="17602" class="Symbol">(</a><a id="17603" href="Cubical.Foundations.Path.html#17603" class="Bound">b</a> <a id="17605" class="Symbol">:</a> <a id="17607" href="Cubical.Foundations.Path.html#17576" class="Bound">B</a><a id="17608" class="Symbol">)</a> <a id="17610" class="Symbol">{</a><a id="17611" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17613" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17616" class="Symbol">:</a> <a id="17618" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="17619" class="Symbol">}</a> <a id="17621" class="Symbol">{</a><a id="17622" href="Cubical.Foundations.Path.html#17622" class="Bound">t</a> <a id="17624" class="Symbol">:</a> <a id="17626" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17628" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17630" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17632" href="Cubical.Foundations.Path.html#17603" class="Bound">b</a><a id="17633" class="Symbol">}</a> <a id="17635" class="Symbol">{</a><a id="17636" href="Cubical.Foundations.Path.html#17636" class="Bound">t&#39;</a> <a id="17639" class="Symbol">:</a> <a id="17641" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17643" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17646" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17648" href="Cubical.Foundations.Path.html#17603" class="Bound">b</a><a id="17649" class="Symbol">}</a> <a id="17651" class="Symbol">→</a>
  <a id="17655" class="Symbol">((</a><a id="17657" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17661" href="Cubical.Foundations.Path.html#17622" class="Bound">t</a><a id="17662" class="Symbol">)</a> <a id="17664" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17666" class="Symbol">(</a><a id="17667" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17672" href="Cubical.Foundations.Path.html#17636" class="Bound">t&#39;</a> <a id="17675" class="Symbol">))</a> <a id="17678" class="Symbol">→</a> <a id="17680" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17683" href="Cubical.Foundations.Path.html#17683" class="Bound">e</a> <a id="17685" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17687" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17689" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17691" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17694" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17696" class="Symbol">(</a><a id="17697" href="Cubical.Foundations.Path.html#17622" class="Bound">t</a> <a id="17699" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17706" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17708" href="Cubical.Foundations.Path.html#17683" class="Bound">e</a> <a id="17710" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17712" href="Cubical.Foundations.Path.html#17636" class="Bound">t&#39;</a><a id="17714" class="Symbol">)</a>
<a id="17716" href="Cubical.Foundations.Path.html#17563" class="Function">pathFiber</a> <a id="17726" class="Symbol">{</a><a id="17727" href="Cubical.Foundations.Path.html#17727" class="Bound">A</a><a id="17728" class="Symbol">}</a> <a id="17730" class="Symbol">{</a><a id="17731" href="Cubical.Foundations.Path.html#17731" class="Bound">B</a><a id="17732" class="Symbol">}</a> <a id="17734" href="Cubical.Foundations.Path.html#17734" class="Bound">f</a> <a id="17736" href="Cubical.Foundations.Path.html#17736" class="Bound">b</a> <a id="17738" class="Symbol">{</a><a id="17739" href="Cubical.Foundations.Path.html#17739" class="Bound">a</a><a id="17740" class="Symbol">}</a> <a id="17742" class="Symbol">{</a><a id="17743" href="Cubical.Foundations.Path.html#17743" class="Bound">a&#39;</a><a id="17745" class="Symbol">}</a> <a id="17747" class="Symbol">{</a><a id="17748" href="Cubical.Foundations.Path.html#17748" class="Bound">t</a><a id="17749" class="Symbol">}</a> <a id="17751" class="Symbol">{</a><a id="17752" href="Cubical.Foundations.Path.html#17752" class="Bound">t&#39;</a><a id="17754" class="Symbol">}</a> <a id="17756" href="Cubical.Foundations.Path.html#17756" class="Bound">e</a> <a id="17758" class="Symbol">=</a>
  <a id="17762" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="17764" class="Symbol">(λ</a> <a id="17767" href="Cubical.Foundations.Path.html#17767" class="Bound">X</a> <a id="17769" href="Cubical.Foundations.Path.html#17769" class="Bound">_</a> <a id="17771" class="Symbol">→</a> <a id="17773" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17776" href="Cubical.Foundations.Path.html#17776" class="Bound">e</a> <a id="17778" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17780" href="Cubical.Foundations.Path.html#17739" class="Bound">a</a> <a id="17782" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17784" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17788" href="Cubical.Foundations.Path.html#17767" class="Bound">X</a> <a id="17790" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17792" class="Symbol">(</a><a id="17793" href="Cubical.Foundations.Path.html#17748" class="Bound">t</a> <a id="17795" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17802" href="Cubical.Foundations.Path.html#17734" class="Bound">f</a> <a id="17804" href="Cubical.Foundations.Path.html#17776" class="Bound">e</a> <a id="17806" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17813" href="Cubical.Foundations.Path.html#17767" class="Bound">X</a><a id="17814" class="Symbol">)))</a> <a id="17818" class="Symbol">(</a><a id="17819" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17824" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17826" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="17832" href="Cubical.Foundations.Path.html#17748" class="Bound">t</a><a id="17833" class="Symbol">)</a> <a id="17835" href="Cubical.Foundations.Path.html#17756" class="Bound">e</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="211" class="Keyword">using</a> <a id="217" class="Symbol">(</a><a id="218" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a><a id="221" class="Symbol">)</a> <a id="223" class="Keyword">public</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="404" class="Keyword">private</a>
  <a id="414" class="Keyword">variable</a>
    <a id="427" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="429" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Pointed"></a><a id="441" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="449" class="Symbol">:</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Foundations.Pointed.Base.html#452" class="Bound">ℓ</a> <a id="454" class="Symbol">:</a> <a id="456" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="461" class="Symbol">)</a> <a id="463" class="Symbol">→</a> <a id="465" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="470" class="Symbol">(</a><a id="471" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="477" href="Cubical.Foundations.Pointed.Base.html#452" class="Bound">ℓ</a><a id="478" class="Symbol">)</a>
<a id="480" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="488" href="Cubical.Foundations.Pointed.Base.html#488" class="Bound">ℓ</a> <a id="490" class="Symbol">=</a> <a id="492" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="504" href="Cubical.Foundations.Pointed.Base.html#488" class="Bound">ℓ</a> <a id="506" class="Symbol">(λ</a> <a id="509" href="Cubical.Foundations.Pointed.Base.html#509" class="Bound">x</a> <a id="511" class="Symbol">→</a> <a id="513" href="Cubical.Foundations.Pointed.Base.html#509" class="Bound">x</a><a id="514" class="Symbol">)</a>

<a id="pt"></a><a id="517" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="520" class="Symbol">:</a> <a id="522" class="Symbol">∀</a> <a id="524" class="Symbol">{</a><a id="525" href="Cubical.Foundations.Pointed.Base.html#525" class="Bound">ℓ</a><a id="526" class="Symbol">}</a> <a id="528" class="Symbol">(</a><a id="529" href="Cubical.Foundations.Pointed.Base.html#529" class="Bound">A∙</a> <a id="532" class="Symbol">:</a> <a id="534" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="542" href="Cubical.Foundations.Pointed.Base.html#525" class="Bound">ℓ</a><a id="543" class="Symbol">)</a> <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="551" href="Cubical.Foundations.Pointed.Base.html#529" class="Bound">A∙</a>
<a id="554" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="557" class="Symbol">=</a> <a id="559" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a>

<a id="Pointed₀"></a><a id="564" href="Cubical.Foundations.Pointed.Base.html#564" class="Function">Pointed₀</a> <a id="573" class="Symbol">=</a> <a id="575" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="583" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>

<a id="Lift∙"></a><a id="591" href="Cubical.Foundations.Pointed.Base.html#591" class="Function">Lift∙</a> <a id="597" class="Symbol">:</a> <a id="599" class="Symbol">∀</a> <a id="601" class="Symbol">{</a><a id="602" href="Cubical.Foundations.Pointed.Base.html#602" class="Bound">i</a> <a id="604" href="Cubical.Foundations.Pointed.Base.html#604" class="Bound">j</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">→</a> <a id="609" class="Symbol">(</a><a id="610" href="Cubical.Foundations.Pointed.Base.html#610" class="Bound">A</a> <a id="612" class="Symbol">:</a> <a id="614" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="622" href="Cubical.Foundations.Pointed.Base.html#602" class="Bound">i</a><a id="623" class="Symbol">)</a> <a id="625" class="Symbol">→</a> <a id="627" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="635" class="Symbol">(</a><a id="636" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="642" href="Cubical.Foundations.Pointed.Base.html#602" class="Bound">i</a> <a id="644" href="Cubical.Foundations.Pointed.Base.html#604" class="Bound">j</a><a id="645" class="Symbol">)</a>
<a id="647" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Foundations.Pointed.Base.html#591" class="Function">Lift∙</a> <a id="658" class="Symbol">{</a><a id="659" class="Argument">j</a> <a id="661" class="Symbol">=</a> <a id="663" href="Cubical.Foundations.Pointed.Base.html#663" class="Bound">j</a><a id="664" class="Symbol">}</a> <a id="666" href="Cubical.Foundations.Pointed.Base.html#666" class="Bound">A</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">=</a> <a id="671" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="676" class="Symbol">{</a><a id="677" class="Argument">j</a> <a id="679" class="Symbol">=</a> <a id="681" href="Cubical.Foundations.Pointed.Base.html#663" class="Bound">j</a><a id="682" class="Symbol">}</a> <a id="684" class="Symbol">(</a><a id="685" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="689" href="Cubical.Foundations.Pointed.Base.html#666" class="Bound">A</a><a id="690" class="Symbol">)</a>
<a id="692" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Foundations.Pointed.Base.html#591" class="Function">Lift∙</a> <a id="703" href="Cubical.Foundations.Pointed.Base.html#703" class="Bound">A</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">=</a> <a id="708" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="717" href="Cubical.Foundations.Pointed.Base.html#703" class="Bound">A</a><a id="718" class="Symbol">)</a>

<a id="721" class="Comment">{- Pointed functions -}</a>
<a id="_→∙_"></a><a id="745" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">_→∙_</a> <a id="750" class="Symbol">:</a> <a id="752" class="Symbol">(</a><a id="753" href="Cubical.Foundations.Pointed.Base.html#753" class="Bound">A</a> <a id="755" class="Symbol">:</a> <a id="757" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="765" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Foundations.Pointed.Base.html#769" class="Bound">B</a> <a id="771" class="Symbol">:</a> <a id="773" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="781" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="783" class="Symbol">)</a> <a id="785" class="Symbol">→</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="792" class="Symbol">(</a><a id="793" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="799" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="801" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="803" class="Symbol">)</a>
<a id="805" class="Symbol">(</a><a id="806" href="Cubical.Foundations.Pointed.Base.html#806" class="Bound">A</a> <a id="808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="810" href="Cubical.Foundations.Pointed.Base.html#810" class="Bound">a</a><a id="811" class="Symbol">)</a> <a id="813" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="816" class="Symbol">(</a><a id="817" href="Cubical.Foundations.Pointed.Base.html#817" class="Bound">B</a> <a id="819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="821" href="Cubical.Foundations.Pointed.Base.html#821" class="Bound">b</a><a id="822" class="Symbol">)</a> <a id="824" class="Symbol">=</a> <a id="826" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="829" href="Cubical.Foundations.Pointed.Base.html#829" class="Bound">f</a> <a id="831" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Foundations.Pointed.Base.html#806" class="Bound">A</a> <a id="836" class="Symbol">→</a> <a id="838" href="Cubical.Foundations.Pointed.Base.html#817" class="Bound">B</a><a id="839" class="Symbol">)</a> <a id="841" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="843" href="Cubical.Foundations.Pointed.Base.html#829" class="Bound">f</a> <a id="845" href="Cubical.Foundations.Pointed.Base.html#810" class="Bound">a</a> <a id="847" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="849" href="Cubical.Foundations.Pointed.Base.html#821" class="Bound">b</a>

<a id="_→∙_∙"></a><a id="852" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">_→∙_∙</a> <a id="858" class="Symbol">:</a> <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Foundations.Pointed.Base.html#861" class="Bound">A</a> <a id="863" class="Symbol">:</a> <a id="865" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="873" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="874" class="Symbol">)</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Foundations.Pointed.Base.html#877" class="Bound">B</a> <a id="879" class="Symbol">:</a> <a id="881" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="889" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="891" class="Symbol">)</a> <a id="893" class="Symbol">→</a> <a id="895" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="903" class="Symbol">(</a><a id="904" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="910" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="912" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="914" class="Symbol">)</a>
<a id="916" class="Symbol">(</a><a id="917" href="Cubical.Foundations.Pointed.Base.html#917" class="Bound">A</a> <a id="919" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="922" href="Cubical.Foundations.Pointed.Base.html#922" class="Bound">B</a> <a id="924" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="925" class="Symbol">)</a> <a id="927" class="Symbol">.</a><a id="928" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Pointed.Base.html#917" class="Bound">A</a> <a id="936" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="939" href="Cubical.Foundations.Pointed.Base.html#922" class="Bound">B</a>
<a id="941" class="Symbol">(</a><a id="942" href="Cubical.Foundations.Pointed.Base.html#942" class="Bound">A</a> <a id="944" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="947" href="Cubical.Foundations.Pointed.Base.html#947" class="Bound">B</a> <a id="949" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">.</a><a id="953" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="957" class="Symbol">.</a><a id="958" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="962" href="Cubical.Foundations.Pointed.Base.html#962" class="Bound">x</a> <a id="964" class="Symbol">=</a> <a id="966" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="969" href="Cubical.Foundations.Pointed.Base.html#947" class="Bound">B</a>
<a id="971" class="Symbol">(</a><a id="972" href="Cubical.Foundations.Pointed.Base.html#972" class="Bound">A</a> <a id="974" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="977" href="Cubical.Foundations.Pointed.Base.html#977" class="Bound">B</a> <a id="979" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="980" class="Symbol">)</a> <a id="982" class="Symbol">.</a><a id="983" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="987" class="Symbol">.</a><a id="988" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="992" class="Symbol">=</a> <a id="994" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="idfun∙"></a><a id="1000" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="1007" class="Symbol">:</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Cubical.Foundations.Pointed.Base.html#1010" class="Bound">A</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1022" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1023" class="Symbol">)</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Cubical.Foundations.Pointed.Base.html#1010" class="Bound">A</a> <a id="1029" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1032" href="Cubical.Foundations.Pointed.Base.html#1010" class="Bound">A</a>
<a id="1034" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="1041" href="Cubical.Foundations.Pointed.Base.html#1041" class="Bound">A</a> <a id="1043" class="Symbol">.</a><a id="1044" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1048" href="Cubical.Foundations.Pointed.Base.html#1048" class="Bound">x</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="Cubical.Foundations.Pointed.Base.html#1048" class="Bound">x</a>
<a id="1054" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="1061" href="Cubical.Foundations.Pointed.Base.html#1061" class="Bound">A</a> <a id="1063" class="Symbol">.</a><a id="1064" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1068" class="Symbol">=</a> <a id="1070" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1076" class="Keyword">infix</a> <a id="1082" class="Number">3</a> <a id="1084" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">_≃∙_</a>
<a id="1089" class="Comment">{-Pointed equivalences -}</a>
<a id="_≃∙_"></a><a id="1115" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">_≃∙_</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.Pointed.Base.html#1123" class="Bound">A</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1135" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Foundations.Pointed.Base.html#1139" class="Bound">B</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1151" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1153" class="Symbol">)</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1169" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="1171" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1173" class="Symbol">)</a>
<a id="1175" href="Cubical.Foundations.Pointed.Base.html#1175" class="Bound">A</a> <a id="1177" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1180" href="Cubical.Foundations.Pointed.Base.html#1180" class="Bound">B</a> <a id="1182" class="Symbol">=</a> <a id="1184" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1187" href="Cubical.Foundations.Pointed.Base.html#1187" class="Bound">e</a> <a id="1189" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1191" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1195" href="Cubical.Foundations.Pointed.Base.html#1175" class="Bound">A</a> <a id="1197" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1199" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1203" href="Cubical.Foundations.Pointed.Base.html#1180" class="Bound">B</a> <a id="1205" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1207" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1211" href="Cubical.Foundations.Pointed.Base.html#1187" class="Bound">e</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1217" href="Cubical.Foundations.Pointed.Base.html#1175" class="Bound">A</a><a id="1218" class="Symbol">)</a> <a id="1220" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1222" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1225" href="Cubical.Foundations.Pointed.Base.html#1180" class="Bound">B</a>

<a id="1228" class="Comment">{- Underlying pointed map of an equivalence -}</a>
<a id="≃∙map"></a><a id="1275" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="1281" class="Symbol">:</a> <a id="1283" class="Symbol">{</a><a id="1284" href="Cubical.Foundations.Pointed.Base.html#1284" class="Bound">A</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1296" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1297" class="Symbol">}</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Foundations.Pointed.Base.html#1300" class="Bound">B</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1312" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1314" class="Symbol">}</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="Cubical.Foundations.Pointed.Base.html#1284" class="Bound">A</a> <a id="1320" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1323" href="Cubical.Foundations.Pointed.Base.html#1300" class="Bound">B</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Cubical.Foundations.Pointed.Base.html#1284" class="Bound">A</a> <a id="1329" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1332" href="Cubical.Foundations.Pointed.Base.html#1300" class="Bound">B</a>
<a id="1334" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="1345" href="Cubical.Foundations.Pointed.Base.html#1345" class="Bound">e</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">=</a> <a id="1350" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1359" href="Cubical.Foundations.Pointed.Base.html#1345" class="Bound">e</a><a id="1360" class="Symbol">)</a>
<a id="1362" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="1373" href="Cubical.Foundations.Pointed.Base.html#1373" class="Bound">e</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1382" href="Cubical.Foundations.Pointed.Base.html#1373" class="Bound">e</a>

<a id="invEquiv∙"></a><a id="1385" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="1395" class="Symbol">:</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Cubical.Foundations.Pointed.Base.html#1398" class="Bound">A</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1410" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1411" class="Symbol">}</a> <a id="1413" class="Symbol">{</a><a id="1414" href="Cubical.Foundations.Pointed.Base.html#1414" class="Bound">B</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1426" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1428" class="Symbol">}</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Cubical.Foundations.Pointed.Base.html#1398" class="Bound">A</a> <a id="1434" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1437" href="Cubical.Foundations.Pointed.Base.html#1414" class="Bound">B</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Cubical.Foundations.Pointed.Base.html#1414" class="Bound">B</a> <a id="1443" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1446" href="Cubical.Foundations.Pointed.Base.html#1398" class="Bound">A</a>
<a id="1448" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="1463" href="Cubical.Foundations.Pointed.Base.html#1463" class="Bound">x</a><a id="1464" class="Symbol">)</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1482" href="Cubical.Foundations.Pointed.Base.html#1463" class="Bound">x</a><a id="1483" class="Symbol">)</a>
<a id="1485" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="1500" class="Symbol">{</a><a id="1501" class="Argument">A</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Cubical.Foundations.Pointed.Base.html#1505" class="Bound">A</a><a id="1506" class="Symbol">}</a> <a id="1508" href="Cubical.Foundations.Pointed.Base.html#1508" class="Bound">x</a><a id="1509" class="Symbol">)</a> <a id="1511" class="Symbol">=</a>
  <a id="1515" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1545" href="Cubical.Foundations.Pointed.Base.html#1508" class="Bound">x</a><a id="1546" class="Symbol">)))</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1555" href="Cubical.Foundations.Pointed.Base.html#1508" class="Bound">x</a><a id="1556" class="Symbol">))</a> <a id="1559" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1561" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1572" href="Cubical.Foundations.Pointed.Base.html#1508" class="Bound">x</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1579" href="Cubical.Foundations.Pointed.Base.html#1505" class="Bound">A</a><a id="1580" class="Symbol">)</a>

<a id="compEquiv∙"></a><a id="1583" href="Cubical.Foundations.Pointed.Base.html#1583" class="Function">compEquiv∙</a> <a id="1594" class="Symbol">:</a> <a id="1596" class="Symbol">∀</a> <a id="1598" class="Symbol">{</a><a id="1599" href="Cubical.Foundations.Pointed.Base.html#1599" class="Bound">ℓ</a> <a id="1601" href="Cubical.Foundations.Pointed.Base.html#1601" class="Bound">ℓ&#39;</a> <a id="1604" href="Cubical.Foundations.Pointed.Base.html#1604" class="Bound">ℓ&#39;&#39;</a><a id="1607" class="Symbol">}</a> <a id="1609" class="Symbol">{</a><a id="1610" href="Cubical.Foundations.Pointed.Base.html#1610" class="Bound">A</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1622" href="Cubical.Foundations.Pointed.Base.html#1599" class="Bound">ℓ</a><a id="1623" class="Symbol">}</a> <a id="1625" class="Symbol">{</a><a id="1626" href="Cubical.Foundations.Pointed.Base.html#1626" class="Bound">B</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1638" href="Cubical.Foundations.Pointed.Base.html#1601" class="Bound">ℓ&#39;</a><a id="1640" class="Symbol">}</a> <a id="1642" class="Symbol">{</a><a id="1643" href="Cubical.Foundations.Pointed.Base.html#1643" class="Bound">C</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1655" href="Cubical.Foundations.Pointed.Base.html#1604" class="Bound">ℓ&#39;&#39;</a><a id="1658" class="Symbol">}</a>
  <a id="1662" class="Symbol">→</a> <a id="1664" href="Cubical.Foundations.Pointed.Base.html#1610" class="Bound">A</a> <a id="1666" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1669" href="Cubical.Foundations.Pointed.Base.html#1626" class="Bound">B</a> <a id="1671" class="Symbol">→</a> <a id="1673" href="Cubical.Foundations.Pointed.Base.html#1626" class="Bound">B</a> <a id="1675" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1678" href="Cubical.Foundations.Pointed.Base.html#1643" class="Bound">C</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Cubical.Foundations.Pointed.Base.html#1610" class="Bound">A</a> <a id="1684" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1687" href="Cubical.Foundations.Pointed.Base.html#1643" class="Bound">C</a>
<a id="1689" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Foundations.Pointed.Base.html#1583" class="Function">compEquiv∙</a> <a id="1705" href="Cubical.Foundations.Pointed.Base.html#1705" class="Bound">e1</a> <a id="1708" href="Cubical.Foundations.Pointed.Base.html#1708" class="Bound">e2</a><a id="1710" class="Symbol">)</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1729" href="Cubical.Foundations.Pointed.Base.html#1705" class="Bound">e1</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1738" href="Cubical.Foundations.Pointed.Base.html#1708" class="Bound">e2</a><a id="1740" class="Symbol">)</a>
<a id="1742" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Foundations.Pointed.Base.html#1583" class="Function">compEquiv∙</a> <a id="1758" href="Cubical.Foundations.Pointed.Base.html#1758" class="Bound">e1</a> <a id="1761" href="Cubical.Foundations.Pointed.Base.html#1761" class="Bound">e2</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1782" href="Cubical.Foundations.Pointed.Base.html#1761" class="Bound">e2</a><a id="1784" class="Symbol">))</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1792" href="Cubical.Foundations.Pointed.Base.html#1758" class="Bound">e1</a><a id="1794" class="Symbol">)</a> <a id="1796" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1798" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1802" href="Cubical.Foundations.Pointed.Base.html#1761" class="Bound">e2</a>

<a id="Equiv∙J"></a><a id="1806" href="Cubical.Foundations.Pointed.Base.html#1806" class="Function">Equiv∙J</a> <a id="1814" class="Symbol">:</a> <a id="1816" class="Symbol">{</a><a id="1817" href="Cubical.Foundations.Pointed.Base.html#1817" class="Bound">B</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1829" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1830" class="Symbol">}</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Cubical.Foundations.Pointed.Base.html#1833" class="Bound">C</a> <a id="1835" class="Symbol">:</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Cubical.Foundations.Pointed.Base.html#1838" class="Bound">A</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1850" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1851" class="Symbol">)</a> <a id="1853" class="Symbol">→</a> <a id="1855" href="Cubical.Foundations.Pointed.Base.html#1838" class="Bound">A</a> <a id="1857" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1860" href="Cubical.Foundations.Pointed.Base.html#1817" class="Bound">B</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1869" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1871" class="Symbol">)</a>
          <a id="1883" class="Symbol">→</a> <a id="1885" href="Cubical.Foundations.Pointed.Base.html#1833" class="Bound">C</a> <a id="1887" href="Cubical.Foundations.Pointed.Base.html#1817" class="Bound">B</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1903" href="Cubical.Foundations.Pointed.Base.html#1817" class="Bound">B</a><a id="1904" class="Symbol">)</a> <a id="1906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1912" class="Symbol">)</a>
          <a id="1924" class="Symbol">→</a> <a id="1926" class="Symbol">{</a><a id="1927" href="Cubical.Foundations.Pointed.Base.html#1927" class="Bound">A</a> <a id="1929" class="Symbol">:</a> <a id="1931" class="Symbol">_}</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Cubical.Foundations.Pointed.Base.html#1935" class="Bound">e</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Cubical.Foundations.Pointed.Base.html#1927" class="Bound">A</a> <a id="1941" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="1944" href="Cubical.Foundations.Pointed.Base.html#1817" class="Bound">B</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Cubical.Foundations.Pointed.Base.html#1833" class="Bound">C</a> <a id="1951" href="Cubical.Foundations.Pointed.Base.html#1927" class="Bound">A</a> <a id="1953" href="Cubical.Foundations.Pointed.Base.html#1935" class="Bound">e</a>
<a id="1955" href="Cubical.Foundations.Pointed.Base.html#1806" class="Function">Equiv∙J</a> <a id="1963" class="Symbol">{</a><a id="1964" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">ℓ</a><a id="1965" class="Symbol">}</a> <a id="1967" class="Symbol">{</a><a id="1968" href="Cubical.Foundations.Pointed.Base.html#1968" class="Bound">ℓ&#39;</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">{</a><a id="1973" class="Argument">B</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="1978" class="Symbol">}</a> <a id="1980" href="Cubical.Foundations.Pointed.Base.html#1980" class="Bound">C</a> <a id="1982" href="Cubical.Foundations.Pointed.Base.html#1982" class="Bound">ind</a> <a id="1986" class="Symbol">{</a><a id="1987" class="Argument">A</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="Cubical.Foundations.Pointed.Base.html#1991" class="Bound">A</a><a id="1992" class="Symbol">}</a> <a id="1994" class="Symbol">=</a>
  <a id="1998" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2006" class="Symbol">λ</a> <a id="2008" href="Cubical.Foundations.Pointed.Base.html#2008" class="Bound">e</a> <a id="2010" href="Cubical.Foundations.Pointed.Base.html#2010" class="Bound">p</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Cubical.Foundations.Pointed.Base.html#2053" class="Function">help</a> <a id="2019" href="Cubical.Foundations.Pointed.Base.html#2008" class="Bound">e</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2025" href="Cubical.Foundations.Pointed.Base.html#1991" class="Bound">A</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2032" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2033" class="Symbol">)</a> <a id="2035" href="Cubical.Foundations.Pointed.Base.html#2010" class="Bound">p</a> <a id="2037" href="Cubical.Foundations.Pointed.Base.html#1980" class="Bound">C</a> <a id="2039" href="Cubical.Foundations.Pointed.Base.html#1982" class="Bound">ind</a>
  <a id="2045" class="Keyword">where</a>
  <a id="2053" href="Cubical.Foundations.Pointed.Base.html#2053" class="Function">help</a> <a id="2058" class="Symbol">:</a> <a id="2060" class="Symbol">∀</a> <a id="2062" class="Symbol">{</a><a id="2063" href="Cubical.Foundations.Pointed.Base.html#2063" class="Bound">A</a> <a id="2065" class="Symbol">:</a> <a id="2067" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2072" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">ℓ</a><a id="2073" class="Symbol">}</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Cubical.Foundations.Pointed.Base.html#2076" class="Bound">e</a> <a id="2078" class="Symbol">:</a> <a id="2080" href="Cubical.Foundations.Pointed.Base.html#2063" class="Bound">A</a> <a id="2082" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2084" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2088" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2089" class="Symbol">)</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Cubical.Foundations.Pointed.Base.html#2092" class="Bound">a</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Cubical.Foundations.Pointed.Base.html#2063" class="Bound">A</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Foundations.Pointed.Base.html#2100" class="Bound">b</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2108" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2109" class="Symbol">)</a>
       <a id="2118" class="Symbol">→</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Cubical.Foundations.Pointed.Base.html#2121" class="Bound">p</a> <a id="2123" class="Symbol">:</a> <a id="2125" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2129" href="Cubical.Foundations.Pointed.Base.html#2076" class="Bound">e</a> <a id="2131" href="Cubical.Foundations.Pointed.Base.html#2092" class="Bound">a</a> <a id="2133" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2135" href="Cubical.Foundations.Pointed.Base.html#2100" class="Bound">b</a><a id="2136" class="Symbol">)</a>
       <a id="2145" class="Symbol">→</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Cubical.Foundations.Pointed.Base.html#2148" class="Bound">C</a> <a id="2150" class="Symbol">:</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.Foundations.Pointed.Base.html#2153" class="Bound">A</a> <a id="2155" class="Symbol">:</a> <a id="2157" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2165" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">ℓ</a><a id="2166" class="Symbol">)</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Cubical.Foundations.Pointed.Base.html#2153" class="Bound">A</a> <a id="2172" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2180" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a> <a id="2182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2184" href="Cubical.Foundations.Pointed.Base.html#2100" class="Bound">b</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2194" href="Cubical.Foundations.Pointed.Base.html#1968" class="Bound">ℓ&#39;</a><a id="2196" class="Symbol">)</a>
       <a id="2205" class="Symbol">→</a> <a id="2207" href="Cubical.Foundations.Pointed.Base.html#2148" class="Bound">C</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2214" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a> <a id="2216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2218" href="Cubical.Foundations.Pointed.Base.html#2100" class="Bound">b</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2235" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2236" class="Symbol">)</a> <a id="2238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2240" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2244" class="Symbol">)</a>
       <a id="2253" class="Symbol">→</a> <a id="2255" href="Cubical.Foundations.Pointed.Base.html#2148" class="Bound">C</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Foundations.Pointed.Base.html#2063" class="Bound">A</a> <a id="2260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2262" href="Cubical.Foundations.Pointed.Base.html#2092" class="Bound">a</a><a id="2263" class="Symbol">)</a>  <a id="2266" class="Symbol">(</a><a id="2267" href="Cubical.Foundations.Pointed.Base.html#2076" class="Bound">e</a> <a id="2269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2271" href="Cubical.Foundations.Pointed.Base.html#2121" class="Bound">p</a><a id="2272" class="Symbol">)</a>
  <a id="2276" href="Cubical.Foundations.Pointed.Base.html#2053" class="Function">help</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="2290" class="Symbol">(λ</a> <a id="2293" href="Cubical.Foundations.Pointed.Base.html#2293" class="Bound">A</a> <a id="2295" href="Cubical.Foundations.Pointed.Base.html#2295" class="Bound">e</a> <a id="2297" class="Symbol">→</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Foundations.Pointed.Base.html#2300" class="Bound">a</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Cubical.Foundations.Pointed.Base.html#2293" class="Bound">A</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Cubical.Foundations.Pointed.Base.html#2308" class="Bound">b</a> <a id="2310" class="Symbol">:</a> <a id="2312" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2316" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2317" class="Symbol">)</a>
       <a id="2326" class="Symbol">→</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Cubical.Foundations.Pointed.Base.html#2329" class="Bound">p</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2337" href="Cubical.Foundations.Pointed.Base.html#2295" class="Bound">e</a> <a id="2339" href="Cubical.Foundations.Pointed.Base.html#2300" class="Bound">a</a> <a id="2341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2343" href="Cubical.Foundations.Pointed.Base.html#2308" class="Bound">b</a><a id="2344" class="Symbol">)</a>
       <a id="2353" class="Symbol">→</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Cubical.Foundations.Pointed.Base.html#2356" class="Bound">C</a> <a id="2358" class="Symbol">:</a> <a id="2360" class="Symbol">(</a><a id="2361" href="Cubical.Foundations.Pointed.Base.html#2361" class="Bound">A</a> <a id="2363" class="Symbol">:</a> <a id="2365" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2373" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">ℓ</a><a id="2374" class="Symbol">)</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Foundations.Pointed.Base.html#2361" class="Bound">A</a> <a id="2380" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2388" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a> <a id="2390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2392" href="Cubical.Foundations.Pointed.Base.html#2308" class="Bound">b</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2402" href="Cubical.Foundations.Pointed.Base.html#1968" class="Bound">ℓ&#39;</a><a id="2404" class="Symbol">)</a>
       <a id="2413" class="Symbol">→</a> <a id="2415" href="Cubical.Foundations.Pointed.Base.html#2356" class="Bound">C</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2422" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a> <a id="2424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2426" href="Cubical.Foundations.Pointed.Base.html#2308" class="Bound">b</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2443" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2444" class="Symbol">)</a> <a id="2446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2448" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2452" class="Symbol">)</a>
       <a id="2461" class="Symbol">→</a> <a id="2463" href="Cubical.Foundations.Pointed.Base.html#2356" class="Bound">C</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Cubical.Foundations.Pointed.Base.html#2293" class="Bound">A</a> <a id="2468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2470" href="Cubical.Foundations.Pointed.Base.html#2300" class="Bound">a</a><a id="2471" class="Symbol">)</a>  <a id="2474" class="Symbol">(</a><a id="2475" href="Cubical.Foundations.Pointed.Base.html#2295" class="Bound">e</a> <a id="2477" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2479" href="Cubical.Foundations.Pointed.Base.html#2329" class="Bound">p</a><a id="2480" class="Symbol">))</a>
        <a id="2491" class="Symbol">λ</a> <a id="2493" href="Cubical.Foundations.Pointed.Base.html#2493" class="Bound">a</a> <a id="2495" href="Cubical.Foundations.Pointed.Base.html#2495" class="Bound">b</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2501" class="Symbol">(λ</a> <a id="2504" href="Cubical.Foundations.Pointed.Base.html#2504" class="Bound">b</a> <a id="2506" href="Cubical.Foundations.Pointed.Base.html#2506" class="Bound">p</a>
          <a id="2518" class="Symbol">→</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Cubical.Foundations.Pointed.Base.html#2521" class="Bound">C</a> <a id="2523" class="Symbol">:</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Foundations.Pointed.Base.html#2526" class="Bound">A</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2538" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">ℓ</a><a id="2539" class="Symbol">)</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Cubical.Foundations.Pointed.Base.html#2526" class="Bound">A</a> <a id="2545" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2553" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a> <a id="2555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2557" href="Cubical.Foundations.Pointed.Base.html#2504" class="Bound">b</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2567" href="Cubical.Foundations.Pointed.Base.html#1968" class="Bound">ℓ&#39;</a><a id="2569" class="Symbol">)</a>
                <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.Foundations.Pointed.Base.html#2521" class="Bound">C</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2596" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a> <a id="2598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2600" href="Cubical.Foundations.Pointed.Base.html#2504" class="Bound">b</a><a id="2601" class="Symbol">)</a>
      <a id="2609" class="Symbol">(</a><a id="2610" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2623" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2624" class="Symbol">)</a> <a id="2626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2628" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">→</a>
      <a id="2642" href="Cubical.Foundations.Pointed.Base.html#2521" class="Bound">C</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2649" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a> <a id="2651" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2653" href="Cubical.Foundations.Pointed.Base.html#2493" class="Bound">a</a><a id="2654" class="Symbol">)</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2670" href="Cubical.Foundations.Pointed.Base.html#1977" class="Bound">B</a><a id="2671" class="Symbol">)</a> <a id="2673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2675" href="Cubical.Foundations.Pointed.Base.html#2506" class="Bound">p</a><a id="2676" class="Symbol">))</a>
         <a id="2688" class="Symbol">λ</a> <a id="2690" href="Cubical.Foundations.Pointed.Base.html#2690" class="Bound">_</a> <a id="2692" href="Cubical.Foundations.Pointed.Base.html#2692" class="Bound">p</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Cubical.Foundations.Pointed.Base.html#2692" class="Bound">p</a>

<a id="ua∙"></a><a id="2699" href="Cubical.Foundations.Pointed.Base.html#2699" class="Function">ua∙</a> <a id="2703" class="Symbol">:</a> <a id="2705" class="Symbol">{</a><a id="2706" href="Cubical.Foundations.Pointed.Base.html#2706" class="Bound">A</a> <a id="2708" href="Cubical.Foundations.Pointed.Base.html#2708" class="Bound">B</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2720" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="2721" class="Symbol">}</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Cubical.Foundations.Pointed.Base.html#2724" class="Bound">e</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2732" href="Cubical.Foundations.Pointed.Base.html#2706" class="Bound">A</a> <a id="2734" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2736" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2740" href="Cubical.Foundations.Pointed.Base.html#2708" class="Bound">B</a><a id="2741" class="Symbol">)</a>
                  <a id="2761" class="Symbol">→</a> <a id="2763" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2767" href="Cubical.Foundations.Pointed.Base.html#2724" class="Bound">e</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2774" href="Cubical.Foundations.Pointed.Base.html#2706" class="Bound">A</a><a id="2775" class="Symbol">)</a> <a id="2777" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2779" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2783" href="Cubical.Foundations.Pointed.Base.html#2708" class="Bound">B</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Cubical.Foundations.Pointed.Base.html#2706" class="Bound">A</a> <a id="2789" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2791" href="Cubical.Foundations.Pointed.Base.html#2708" class="Bound">B</a>
<a id="2793" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Cubical.Foundations.Pointed.Base.html#2699" class="Function">ua∙</a> <a id="2802" href="Cubical.Foundations.Pointed.Base.html#2802" class="Bound">e</a> <a id="2804" href="Cubical.Foundations.Pointed.Base.html#2804" class="Bound">p</a> <a id="2806" href="Cubical.Foundations.Pointed.Base.html#2806" class="Bound">i</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2814" href="Cubical.Foundations.Pointed.Base.html#2802" class="Bound">e</a> <a id="2816" href="Cubical.Foundations.Pointed.Base.html#2806" class="Bound">i</a>
<a id="2818" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.Foundations.Pointed.Base.html#2699" class="Function">ua∙</a> <a id="2827" class="Symbol">{</a><a id="2828" class="Argument">A</a> <a id="2830" class="Symbol">=</a> <a id="2832" href="Cubical.Foundations.Pointed.Base.html#2832" class="Bound">A</a><a id="2833" class="Symbol">}</a> <a id="2835" href="Cubical.Foundations.Pointed.Base.html#2835" class="Bound">e</a> <a id="2837" href="Cubical.Foundations.Pointed.Base.html#2837" class="Bound">p</a> <a id="2839" href="Cubical.Foundations.Pointed.Base.html#2839" class="Bound">i</a><a id="2840" class="Symbol">)</a> <a id="2842" class="Symbol">=</a> <a id="2844" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2856" href="Cubical.Foundations.Pointed.Base.html#2835" class="Bound">e</a> <a id="2858" href="Cubical.Foundations.Pointed.Base.html#2837" class="Bound">p</a> <a id="2860" href="Cubical.Foundations.Pointed.Base.html#2839" class="Bound">i</a>

<a id="2863" class="Comment">{- J for pointed function types -}</a>
<a id="→∙J"></a><a id="2898" href="Cubical.Foundations.Pointed.Base.html#2898" class="Function">→∙J</a> <a id="2902" class="Symbol">:</a> <a id="2904" class="Symbol">∀</a> <a id="2906" class="Symbol">{</a><a id="2907" href="Cubical.Foundations.Pointed.Base.html#2907" class="Bound">ℓ</a> <a id="2909" href="Cubical.Foundations.Pointed.Base.html#2909" class="Bound">ℓ&#39;</a> <a id="2912" href="Cubical.Foundations.Pointed.Base.html#2912" class="Bound">ℓ&#39;&#39;</a><a id="2915" class="Symbol">}</a> <a id="2917" class="Symbol">{</a><a id="2918" href="Cubical.Foundations.Pointed.Base.html#2918" class="Bound">A</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2930" href="Cubical.Foundations.Pointed.Base.html#2907" class="Bound">ℓ</a><a id="2931" class="Symbol">}</a> <a id="2933" class="Symbol">{</a><a id="2934" href="Cubical.Foundations.Pointed.Base.html#2934" class="Bound">B</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2943" href="Cubical.Foundations.Pointed.Base.html#2909" class="Bound">ℓ&#39;</a><a id="2945" class="Symbol">}</a>
    <a id="2951" class="Symbol">→</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.Foundations.Pointed.Base.html#2954" class="Bound">P</a> <a id="2956" class="Symbol">:</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Cubical.Foundations.Pointed.Base.html#2959" class="Bound">b₀</a> <a id="2962" class="Symbol">:</a> <a id="2964" href="Cubical.Foundations.Pointed.Base.html#2934" class="Bound">B</a><a id="2965" class="Symbol">)</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Cubical.Foundations.Pointed.Base.html#2968" class="Bound">f</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="Cubical.Foundations.Pointed.Base.html#2918" class="Bound">A</a> <a id="2974" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Cubical.Foundations.Pointed.Base.html#2934" class="Bound">B</a> <a id="2980" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2982" href="Cubical.Foundations.Pointed.Base.html#2959" class="Bound">b₀</a><a id="2984" class="Symbol">))</a> <a id="2987" class="Symbol">→</a> <a id="2989" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2994" href="Cubical.Foundations.Pointed.Base.html#2912" class="Bound">ℓ&#39;&#39;</a><a id="2997" class="Symbol">)</a>
    <a id="3003" class="Symbol">→</a> <a id="3005" class="Symbol">((</a><a id="3007" href="Cubical.Foundations.Pointed.Base.html#3007" class="Bound">f</a> <a id="3009" class="Symbol">:</a> <a id="3011" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3015" href="Cubical.Foundations.Pointed.Base.html#2918" class="Bound">A</a> <a id="3017" class="Symbol">→</a> <a id="3019" href="Cubical.Foundations.Pointed.Base.html#2934" class="Bound">B</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="Cubical.Foundations.Pointed.Base.html#2954" class="Bound">P</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Cubical.Foundations.Pointed.Base.html#3007" class="Bound">f</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3033" href="Cubical.Foundations.Pointed.Base.html#2918" class="Bound">A</a><a id="3034" class="Symbol">))</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Cubical.Foundations.Pointed.Base.html#3007" class="Bound">f</a> <a id="3040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3042" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3046" class="Symbol">))</a>
    <a id="3053" class="Symbol">→</a> <a id="3055" class="Symbol">{</a><a id="3056" href="Cubical.Foundations.Pointed.Base.html#3056" class="Bound">b₀</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="Cubical.Foundations.Pointed.Base.html#2934" class="Bound">B</a><a id="3062" class="Symbol">}</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">f</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="Cubical.Foundations.Pointed.Base.html#2918" class="Bound">A</a> <a id="3071" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Foundations.Pointed.Base.html#2934" class="Bound">B</a> <a id="3077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3079" href="Cubical.Foundations.Pointed.Base.html#3056" class="Bound">b₀</a><a id="3081" class="Symbol">))</a> <a id="3084" class="Symbol">→</a> <a id="3086" href="Cubical.Foundations.Pointed.Base.html#2954" class="Bound">P</a> <a id="3088" href="Cubical.Foundations.Pointed.Base.html#3056" class="Bound">b₀</a> <a id="3091" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">f</a>
<a id="3093" href="Cubical.Foundations.Pointed.Base.html#2898" class="Function">→∙J</a> <a id="3097" class="Symbol">{</a><a id="3098" class="Argument">A</a> <a id="3100" class="Symbol">=</a> <a id="3102" href="Cubical.Foundations.Pointed.Base.html#3102" class="Bound">A</a><a id="3103" class="Symbol">}</a> <a id="3105" href="Cubical.Foundations.Pointed.Base.html#3105" class="Bound">P</a> <a id="3107" href="Cubical.Foundations.Pointed.Base.html#3107" class="Bound">ind</a> <a id="3111" class="Symbol">=</a>
  <a id="3115" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="3123" class="Symbol">λ</a> <a id="3125" href="Cubical.Foundations.Pointed.Base.html#3125" class="Bound">f</a> <a id="3127" class="Symbol">→</a> <a id="3129" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3131" class="Symbol">(λ</a> <a id="3134" href="Cubical.Foundations.Pointed.Base.html#3134" class="Bound">b₀</a> <a id="3137" href="Cubical.Foundations.Pointed.Base.html#3137" class="Bound">y</a> <a id="3139" class="Symbol">→</a> <a id="3141" href="Cubical.Foundations.Pointed.Base.html#3105" class="Bound">P</a> <a id="3143" href="Cubical.Foundations.Pointed.Base.html#3134" class="Bound">b₀</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Cubical.Foundations.Pointed.Base.html#3125" class="Bound">f</a> <a id="3149" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3151" href="Cubical.Foundations.Pointed.Base.html#3137" class="Bound">y</a><a id="3152" class="Symbol">))</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Foundations.Pointed.Base.html#3107" class="Bound">ind</a> <a id="3160" href="Cubical.Foundations.Pointed.Base.html#3125" class="Bound">f</a><a id="3161" class="Symbol">)</a>

<a id="3164" class="Comment">{- HIT allowing for pattern matching on pointed types -}</a>
<a id="3221" class="Keyword">data</a> <a id="Pointer"></a><a id="3226" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="3234" class="Symbol">{</a><a id="3235" href="Cubical.Foundations.Pointed.Base.html#3235" class="Bound">ℓ</a><a id="3236" class="Symbol">}</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Cubical.Foundations.Pointed.Base.html#3239" class="Bound">A</a> <a id="3241" class="Symbol">:</a> <a id="3243" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3251" href="Cubical.Foundations.Pointed.Base.html#3235" class="Bound">ℓ</a><a id="3252" class="Symbol">)</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3261" href="Cubical.Foundations.Pointed.Base.html#3235" class="Bound">ℓ</a> <a id="3263" class="Keyword">where</a>
  <a id="Pointer.pt₀"></a><a id="3271" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a> <a id="3275" class="Symbol">:</a> <a id="3277" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="3285" href="Cubical.Foundations.Pointed.Base.html#3239" class="Bound">A</a>
  <a id="Pointer.⌊_⌋"></a><a id="3289" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊_⌋</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3299" href="Cubical.Foundations.Pointed.Base.html#3239" class="Bound">A</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="3311" href="Cubical.Foundations.Pointed.Base.html#3239" class="Bound">A</a>
  <a id="Pointer.id"></a><a id="3315" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a> <a id="3318" class="Symbol">:</a> <a id="3320" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊</a> <a id="3322" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3325" href="Cubical.Foundations.Pointed.Base.html#3239" class="Bound">A</a> <a id="3327" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌋</a> <a id="3329" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3331" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a>

<a id="IsoPointedPointer"></a><a id="3336" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3354" class="Symbol">:</a> <a id="3356" class="Symbol">{</a><a id="3357" href="Cubical.Foundations.Pointed.Base.html#3357" class="Bound">A</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3369" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3370" class="Symbol">}</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3383" href="Cubical.Foundations.Pointed.Base.html#3357" class="Bound">A</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="3395" href="Cubical.Foundations.Pointed.Base.html#3357" class="Bound">A</a><a id="3396" class="Symbol">)</a>
<a id="3398" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3406" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3424" class="Symbol">=</a> <a id="3426" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊_⌋</a>
<a id="3430" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3457" class="Symbol">{</a><a id="3458" class="Argument">A</a> <a id="3460" class="Symbol">=</a> <a id="3462" href="Cubical.Foundations.Pointed.Base.html#3462" class="Bound">A</a><a id="3463" class="Symbol">})</a> <a id="3466" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a> <a id="3470" class="Symbol">=</a> <a id="3472" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3475" href="Cubical.Foundations.Pointed.Base.html#3462" class="Bound">A</a>
<a id="3477" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3485" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3503" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊</a> <a id="3505" href="Cubical.Foundations.Pointed.Base.html#3505" class="Bound">x</a> <a id="3507" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌋</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Cubical.Foundations.Pointed.Base.html#3505" class="Bound">x</a>
<a id="3513" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3540" class="Symbol">{</a><a id="3541" class="Argument">A</a> <a id="3543" class="Symbol">=</a> <a id="3545" href="Cubical.Foundations.Pointed.Base.html#3545" class="Bound">A</a><a id="3546" class="Symbol">})</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a> <a id="3553" href="Cubical.Foundations.Pointed.Base.html#3553" class="Bound">i</a><a id="3554" class="Symbol">)</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3561" href="Cubical.Foundations.Pointed.Base.html#3545" class="Bound">A</a>
<a id="3563" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3571" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3589" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a>
<a id="3598" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3606" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3624" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊</a> <a id="3626" href="Cubical.Foundations.Pointed.Base.html#3626" class="Bound">x</a> <a id="3628" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌋</a> <a id="3630" class="Symbol">=</a> <a id="3632" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3637" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3645" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a> <a id="3667" href="Cubical.Foundations.Pointed.Base.html#3667" class="Bound">i</a><a id="3668" class="Symbol">)</a> <a id="3670" href="Cubical.Foundations.Pointed.Base.html#3670" class="Bound">j</a> <a id="3672" class="Symbol">=</a> <a id="3674" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Cubical.Foundations.Pointed.Base.html#3667" class="Bound">i</a> <a id="3680" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="3682" href="Cubical.Foundations.Pointed.Base.html#3670" class="Bound">j</a><a id="3683" class="Symbol">)</a>
<a id="3685" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3693" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="3711" href="Cubical.Foundations.Pointed.Base.html#3711" class="Bound">x</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Pointed≡Pointer"></a><a id="3721" href="Cubical.Foundations.Pointed.Base.html#3721" class="Function">Pointed≡Pointer</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">{</a><a id="3740" href="Cubical.Foundations.Pointed.Base.html#3740" class="Bound">A</a> <a id="3742" class="Symbol">:</a> <a id="3744" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3752" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3753" class="Symbol">}</a> <a id="3755" class="Symbol">→</a> <a id="3757" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3761" href="Cubical.Foundations.Pointed.Base.html#3740" class="Bound">A</a> <a id="3763" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3765" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="3773" href="Cubical.Foundations.Pointed.Base.html#3740" class="Bound">A</a>
<a id="3775" href="Cubical.Foundations.Pointed.Base.html#3721" class="Function">Pointed≡Pointer</a> <a id="3791" class="Symbol">=</a> <a id="3793" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3803" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a>

<a id="Pointer∙"></a><a id="3822" href="Cubical.Foundations.Pointed.Base.html#3822" class="Function">Pointer∙</a> <a id="3831" class="Symbol">:</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Cubical.Foundations.Pointed.Base.html#3834" class="Bound">A</a> <a id="3836" class="Symbol">:</a> <a id="3838" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3846" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3859" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a>
<a id="3861" href="Cubical.Foundations.Pointed.Base.html#3822" class="Function">Pointer∙</a> <a id="3870" href="Cubical.Foundations.Pointed.Base.html#3870" class="Bound">A</a> <a id="3872" class="Symbol">.</a><a id="3873" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3877" class="Symbol">=</a> <a id="3879" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="3887" href="Cubical.Foundations.Pointed.Base.html#3870" class="Bound">A</a>
<a id="3889" href="Cubical.Foundations.Pointed.Base.html#3822" class="Function">Pointer∙</a> <a id="3898" href="Cubical.Foundations.Pointed.Base.html#3898" class="Bound">A</a> <a id="3900" class="Symbol">.</a><a id="3901" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3905" class="Symbol">=</a> <a id="3907" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a>

<a id="Pointed≡∙Pointer"></a><a id="3912" href="Cubical.Foundations.Pointed.Base.html#3912" class="Function">Pointed≡∙Pointer</a> <a id="3929" class="Symbol">:</a> <a id="3931" class="Symbol">{</a><a id="3932" href="Cubical.Foundations.Pointed.Base.html#3932" class="Bound">A</a> <a id="3934" class="Symbol">:</a> <a id="3936" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3944" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3945" class="Symbol">}</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Cubical.Foundations.Pointed.Base.html#3932" class="Bound">A</a> <a id="3951" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="3962" href="Cubical.Foundations.Pointed.Base.html#3932" class="Bound">A</a> <a id="3964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3966" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a><a id="3969" class="Symbol">)</a>
<a id="3971" href="Cubical.Foundations.Pointed.Base.html#3912" class="Function">Pointed≡∙Pointer</a> <a id="3988" class="Symbol">{</a><a id="3989" class="Argument">A</a> <a id="3991" class="Symbol">=</a> <a id="3993" href="Cubical.Foundations.Pointed.Base.html#3993" class="Bound">A</a><a id="3994" class="Symbol">}</a> <a id="3996" href="Cubical.Foundations.Pointed.Base.html#3996" class="Bound">i</a> <a id="3998" class="Symbol">=</a> <a id="4000" class="Symbol">(</a><a id="4001" href="Cubical.Foundations.Pointed.Base.html#3721" class="Function">Pointed≡Pointer</a> <a id="4017" class="Symbol">{</a><a id="4018" class="Argument">A</a> <a id="4020" class="Symbol">=</a> <a id="4022" href="Cubical.Foundations.Pointed.Base.html#3993" class="Bound">A</a><a id="4023" class="Symbol">}</a> <a id="4025" href="Cubical.Foundations.Pointed.Base.html#3996" class="Bound">i</a><a id="4026" class="Symbol">)</a> <a id="4028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4030" href="Cubical.Foundations.Pointed.Base.html#4049" class="Function">helper</a> <a id="4037" href="Cubical.Foundations.Pointed.Base.html#3996" class="Bound">i</a>
  <a id="4041" class="Keyword">where</a>
  <a id="4049" href="Cubical.Foundations.Pointed.Base.html#4049" class="Function">helper</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4064" class="Symbol">(λ</a> <a id="4067" href="Cubical.Foundations.Pointed.Base.html#4067" class="Bound">i</a> <a id="4069" class="Symbol">→</a> <a id="4071" href="Cubical.Foundations.Pointed.Base.html#3721" class="Function">Pointed≡Pointer</a> <a id="4087" class="Symbol">{</a><a id="4088" class="Argument">A</a> <a id="4090" class="Symbol">=</a> <a id="4092" href="Cubical.Foundations.Pointed.Base.html#3993" class="Bound">A</a><a id="4093" class="Symbol">}</a> <a id="4095" href="Cubical.Foundations.Pointed.Base.html#4067" class="Bound">i</a><a id="4096" class="Symbol">)</a> <a id="4098" class="Symbol">(</a><a id="4099" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4102" href="Cubical.Foundations.Pointed.Base.html#3993" class="Bound">A</a><a id="4103" class="Symbol">)</a> <a id="4105" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a>
  <a id="4111" href="Cubical.Foundations.Pointed.Base.html#4049" class="Function">helper</a> <a id="4118" class="Symbol">=</a> <a id="4120" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4144" class="Symbol">(</a><a id="4145" href="Cubical.Foundations.Pointed.Base.html#3336" class="Function">IsoPointedPointer</a> <a id="4163" class="Symbol">{</a><a id="4164" class="Argument">A</a> <a id="4166" class="Symbol">=</a> <a id="4168" href="Cubical.Foundations.Pointed.Base.html#3993" class="Bound">A</a><a id="4169" class="Symbol">}))</a> <a id="4173" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a>

<a id="pointerFun"></a><a id="4177" href="Cubical.Foundations.Pointed.Base.html#4177" class="Function">pointerFun</a> <a id="4188" class="Symbol">:</a> <a id="4190" class="Symbol">∀</a> <a id="4192" class="Symbol">{</a><a id="4193" href="Cubical.Foundations.Pointed.Base.html#4193" class="Bound">ℓ&#39;</a><a id="4195" class="Symbol">}</a> <a id="4197" class="Symbol">{</a><a id="4198" href="Cubical.Foundations.Pointed.Base.html#4198" class="Bound">A</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4210" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4211" class="Symbol">}</a> <a id="4213" class="Symbol">{</a><a id="4214" href="Cubical.Foundations.Pointed.Base.html#4214" class="Bound">B</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4226" href="Cubical.Foundations.Pointed.Base.html#4193" class="Bound">ℓ&#39;</a><a id="4228" class="Symbol">}</a> <a id="4230" class="Symbol">(</a><a id="4231" href="Cubical.Foundations.Pointed.Base.html#4231" class="Bound">f</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="Cubical.Foundations.Pointed.Base.html#4198" class="Bound">A</a> <a id="4237" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4240" href="Cubical.Foundations.Pointed.Base.html#4214" class="Bound">B</a><a id="4241" class="Symbol">)</a>
            <a id="4255" class="Symbol">→</a> <a id="4257" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="4265" href="Cubical.Foundations.Pointed.Base.html#4198" class="Bound">A</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Cubical.Foundations.Pointed.Base.html#3226" class="Datatype">Pointer</a> <a id="4277" href="Cubical.Foundations.Pointed.Base.html#4214" class="Bound">B</a>
<a id="4279" href="Cubical.Foundations.Pointed.Base.html#4177" class="Function">pointerFun</a> <a id="4290" href="Cubical.Foundations.Pointed.Base.html#4290" class="Bound">f</a> <a id="4292" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a> <a id="4296" class="Symbol">=</a> <a id="4298" href="Cubical.Foundations.Pointed.Base.html#3271" class="InductiveConstructor">pt₀</a>
<a id="4302" href="Cubical.Foundations.Pointed.Base.html#4177" class="Function">pointerFun</a> <a id="4313" href="Cubical.Foundations.Pointed.Base.html#4313" class="Bound">f</a> <a id="4315" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊</a> <a id="4317" href="Cubical.Foundations.Pointed.Base.html#4317" class="Bound">x</a> <a id="4319" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌋</a> <a id="4321" class="Symbol">=</a> <a id="4323" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊</a> <a id="4325" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4329" href="Cubical.Foundations.Pointed.Base.html#4313" class="Bound">f</a> <a id="4331" href="Cubical.Foundations.Pointed.Base.html#4317" class="Bound">x</a> <a id="4333" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌋</a>
<a id="4335" href="Cubical.Foundations.Pointed.Base.html#4177" class="Function">pointerFun</a> <a id="4346" href="Cubical.Foundations.Pointed.Base.html#4346" class="Bound">f</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a> <a id="4352" href="Cubical.Foundations.Pointed.Base.html#4352" class="Bound">i</a><a id="4353" class="Symbol">)</a> <a id="4355" class="Symbol">=</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4363" href="Cubical.Foundations.Pointed.Base.html#3289" class="InductiveConstructor Operator">⌊_⌋</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4372" href="Cubical.Foundations.Pointed.Base.html#4346" class="Bound">f</a><a id="4373" class="Symbol">)</a> <a id="4375" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4377" href="Cubical.Foundations.Pointed.Base.html#3315" class="InductiveConstructor">id</a><a id="4379" class="Symbol">)</a> <a id="4381" href="Cubical.Foundations.Pointed.Base.html#4352" class="Bound">i</a>

<a id="pointerFun∙"></a><a id="4384" href="Cubical.Foundations.Pointed.Base.html#4384" class="Function">pointerFun∙</a> <a id="4396" class="Symbol">:</a> <a id="4398" class="Symbol">∀</a> <a id="4400" class="Symbol">{</a><a id="4401" href="Cubical.Foundations.Pointed.Base.html#4401" class="Bound">ℓ&#39;</a><a id="4403" class="Symbol">}</a> <a id="4405" class="Symbol">{</a><a id="4406" href="Cubical.Foundations.Pointed.Base.html#4406" class="Bound">A</a> <a id="4408" class="Symbol">:</a> <a id="4410" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4418" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4419" class="Symbol">}</a> <a id="4421" class="Symbol">{</a><a id="4422" href="Cubical.Foundations.Pointed.Base.html#4422" class="Bound">B</a> <a id="4424" class="Symbol">:</a> <a id="4426" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4434" href="Cubical.Foundations.Pointed.Base.html#4401" class="Bound">ℓ&#39;</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.Foundations.Pointed.Base.html#4439" class="Bound">f</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="Cubical.Foundations.Pointed.Base.html#4406" class="Bound">A</a> <a id="4445" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4448" href="Cubical.Foundations.Pointed.Base.html#4422" class="Bound">B</a><a id="4449" class="Symbol">)</a>
             <a id="4464" class="Symbol">→</a> <a id="4466" href="Cubical.Foundations.Pointed.Base.html#3822" class="Function">Pointer∙</a> <a id="4475" href="Cubical.Foundations.Pointed.Base.html#4406" class="Bound">A</a> <a id="4477" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4480" href="Cubical.Foundations.Pointed.Base.html#3822" class="Function">Pointer∙</a> <a id="4489" href="Cubical.Foundations.Pointed.Base.html#4422" class="Bound">B</a>
<a id="4491" href="Cubical.Foundations.Pointed.Base.html#4384" class="Function">pointerFun∙</a> <a id="4503" href="Cubical.Foundations.Pointed.Base.html#4503" class="Bound">f</a> <a id="4505" class="Symbol">.</a><a id="4506" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4510" class="Symbol">=</a> <a id="4512" href="Cubical.Foundations.Pointed.Base.html#4177" class="Function">pointerFun</a> <a id="4523" href="Cubical.Foundations.Pointed.Base.html#4503" class="Bound">f</a>
<a id="4525" href="Cubical.Foundations.Pointed.Base.html#4384" class="Function">pointerFun∙</a> <a id="4537" href="Cubical.Foundations.Pointed.Base.html#4537" class="Bound">f</a> <a id="4539" class="Symbol">.</a><a id="4540" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4544" class="Symbol">=</a> <a id="4546" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="4553" class="Comment">-- pointed identity equivalence</a>
<a id="idEquiv∙"></a><a id="4585" href="Cubical.Foundations.Pointed.Base.html#4585" class="Function">idEquiv∙</a> <a id="4594" class="Symbol">:</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Foundations.Pointed.Base.html#4597" class="Bound">A</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4609" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4610" class="Symbol">)</a> <a id="4612" class="Symbol">→</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Foundations.Pointed.Base.html#4597" class="Bound">A</a> <a id="4617" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="4620" href="Cubical.Foundations.Pointed.Base.html#4597" class="Bound">A</a><a id="4621" class="Symbol">)</a>
<a id="4623" href="Cubical.Foundations.Pointed.Base.html#4585" class="Function">idEquiv∙</a> <a id="4632" href="Cubical.Foundations.Pointed.Base.html#4632" class="Bound">A</a> <a id="4634" class="Symbol">=</a> <a id="4636" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4649" href="Cubical.Foundations.Pointed.Base.html#4632" class="Bound">A</a><a id="4650" class="Symbol">)</a> <a id="4652" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4654" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="4660" class="Comment">{-
  Equational reasoning for pointed equivalences
-}</a>

<a id="4715" class="Keyword">infix</a>  <a id="4722" class="Number">3</a> <a id="4724" href="Cubical.Foundations.Pointed.Base.html#4747" class="Function Operator">_∎≃∙</a>
<a id="4729" class="Keyword">infixr</a> <a id="4736" class="Number">2</a> <a id="4738" href="Cubical.Foundations.Pointed.Base.html#4799" class="Function Operator">_≃∙⟨_⟩_</a>

<a id="_∎≃∙"></a><a id="4747" href="Cubical.Foundations.Pointed.Base.html#4747" class="Function Operator">_∎≃∙</a> <a id="4752" class="Symbol">:</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Cubical.Foundations.Pointed.Base.html#4755" class="Bound">A</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4767" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">→</a> <a id="4772" href="Cubical.Foundations.Pointed.Base.html#4755" class="Bound">A</a> <a id="4774" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="4777" href="Cubical.Foundations.Pointed.Base.html#4755" class="Bound">A</a>
<a id="4779" href="Cubical.Foundations.Pointed.Base.html#4779" class="Bound">A</a> <a id="4781" href="Cubical.Foundations.Pointed.Base.html#4747" class="Function Operator">∎≃∙</a> <a id="4785" class="Symbol">=</a> <a id="4787" href="Cubical.Foundations.Pointed.Base.html#4585" class="Function">idEquiv∙</a> <a id="4796" href="Cubical.Foundations.Pointed.Base.html#4779" class="Bound">A</a>

<a id="_≃∙⟨_⟩_"></a><a id="4799" href="Cubical.Foundations.Pointed.Base.html#4799" class="Function Operator">_≃∙⟨_⟩_</a> <a id="4807" class="Symbol">:</a> <a id="4809" class="Symbol">{</a><a id="4810" href="Cubical.Foundations.Pointed.Base.html#4810" class="Bound">B</a> <a id="4812" href="Cubical.Foundations.Pointed.Base.html#4812" class="Bound">C</a> <a id="4814" class="Symbol">:</a> <a id="4816" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4824" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4825" class="Symbol">}</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Cubical.Foundations.Pointed.Base.html#4828" class="Bound">A</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4840" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Cubical.Foundations.Pointed.Base.html#4828" class="Bound">A</a> <a id="4847" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="4850" href="Cubical.Foundations.Pointed.Base.html#4810" class="Bound">B</a> <a id="4852" class="Symbol">→</a> <a id="4854" href="Cubical.Foundations.Pointed.Base.html#4810" class="Bound">B</a> <a id="4856" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="4859" href="Cubical.Foundations.Pointed.Base.html#4812" class="Bound">C</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="Cubical.Foundations.Pointed.Base.html#4828" class="Bound">A</a> <a id="4865" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="4868" href="Cubical.Foundations.Pointed.Base.html#4812" class="Bound">C</a>
<a id="4870" href="Cubical.Foundations.Pointed.Base.html#4870" class="Bound">A</a> <a id="4872" href="Cubical.Foundations.Pointed.Base.html#4799" class="Function Operator">≃∙⟨</a> <a id="4876" href="Cubical.Foundations.Pointed.Base.html#4876" class="Bound">f</a> <a id="4878" href="Cubical.Foundations.Pointed.Base.html#4799" class="Function Operator">⟩</a> <a id="4880" href="Cubical.Foundations.Pointed.Base.html#4880" class="Bound">g</a> <a id="4882" class="Symbol">=</a> <a id="4884" href="Cubical.Foundations.Pointed.Base.html#1583" class="Function">compEquiv∙</a> <a id="4895" href="Cubical.Foundations.Pointed.Base.html#4876" class="Bound">f</a> <a id="4897" href="Cubical.Foundations.Pointed.Base.html#4880" class="Bound">g</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.FunExt.html" class="Module">Cubical.Foundations.Pointed.FunExt</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a>

<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Cubical.Foundations.Pointed.FunExt.html#342" class="Generalizable">ℓ</a> <a id="344" href="Cubical.Foundations.Pointed.FunExt.html#344" class="Generalizable">ℓ&#39;</a> <a id="347" class="Symbol">:</a> <a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="356" class="Keyword">module</a> <a id="363" href="Cubical.Foundations.Pointed.FunExt.html#363" class="Module">_</a> <a id="365" class="Symbol">{</a><a id="366" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="368" class="Symbol">:</a> <a id="370" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="378" href="Cubical.Foundations.Pointed.FunExt.html#342" class="Generalizable">ℓ</a><a id="379" class="Symbol">}</a> <a id="381" class="Symbol">{</a><a id="382" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="384" class="Symbol">:</a> <a id="386" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="390" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="392" class="Symbol">→</a> <a id="394" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="399" href="Cubical.Foundations.Pointed.FunExt.html#344" class="Generalizable">ℓ&#39;</a><a id="401" class="Symbol">}</a> <a id="403" class="Symbol">{</a><a id="404" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a> <a id="408" class="Symbol">:</a> <a id="410" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="412" class="Symbol">(</a><a id="413" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="416" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a><a id="417" class="Symbol">)}</a> <a id="420" class="Keyword">where</a>

  <a id="429" class="Comment">-- pointed function extensionality</a>
  <a id="466" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="475" class="Symbol">:</a> <a id="477" class="Symbol">{</a><a id="478" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="480" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a> <a id="482" class="Symbol">:</a> <a id="484" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="487" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="489" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="491" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="500" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="504" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a> <a id="506" class="Symbol">→</a> <a id="508" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="510" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="512" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a>
  <a id="516" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="525" class="Symbol">(</a><a id="526" href="Cubical.Foundations.Pointed.FunExt.html#526" class="Bound">h</a> <a id="528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="530" href="Cubical.Foundations.Pointed.FunExt.html#530" class="Bound">h∙</a><a id="532" class="Symbol">)</a> <a id="534" href="Cubical.Foundations.Pointed.FunExt.html#534" class="Bound">i</a> <a id="536" class="Symbol">.</a><a id="537" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="541" href="Cubical.Foundations.Pointed.FunExt.html#541" class="Bound">x</a> <a id="543" class="Symbol">=</a> <a id="545" href="Cubical.Foundations.Pointed.FunExt.html#526" class="Bound">h</a> <a id="547" href="Cubical.Foundations.Pointed.FunExt.html#541" class="Bound">x</a> <a id="549" href="Cubical.Foundations.Pointed.FunExt.html#534" class="Bound">i</a>
  <a id="553" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="562" class="Symbol">(</a><a id="563" href="Cubical.Foundations.Pointed.FunExt.html#563" class="Bound">h</a> <a id="565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="567" href="Cubical.Foundations.Pointed.FunExt.html#567" class="Bound">h∙</a><a id="569" class="Symbol">)</a> <a id="571" href="Cubical.Foundations.Pointed.FunExt.html#571" class="Bound">i</a> <a id="573" class="Symbol">.</a><a id="574" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="578" class="Symbol">=</a> <a id="580" href="Cubical.Foundations.Pointed.FunExt.html#567" class="Bound">h∙</a> <a id="583" href="Cubical.Foundations.Pointed.FunExt.html#571" class="Bound">i</a>

  <a id="588" class="Comment">-- inverse of pointed function extensionality</a>
  <a id="636" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="646" class="Symbol">:</a> <a id="648" class="Symbol">{</a><a id="649" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="651" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a> <a id="653" class="Symbol">:</a> <a id="655" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="658" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="660" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="662" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="665" class="Symbol">}</a> <a id="667" class="Symbol">→</a> <a id="669" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="671" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="673" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="679" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="683" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a>
  <a id="687" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="697" href="Cubical.Foundations.Pointed.FunExt.html#697" class="Bound">p</a> <a id="699" class="Symbol">.</a><a id="700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="704" href="Cubical.Foundations.Pointed.FunExt.html#704" class="Bound">a</a> <a id="706" href="Cubical.Foundations.Pointed.FunExt.html#706" class="Bound">i</a> <a id="708" class="Symbol">=</a> <a id="710" href="Cubical.Foundations.Pointed.FunExt.html#697" class="Bound">p</a> <a id="712" href="Cubical.Foundations.Pointed.FunExt.html#706" class="Bound">i</a> <a id="714" class="Symbol">.</a><a id="715" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="719" href="Cubical.Foundations.Pointed.FunExt.html#704" class="Bound">a</a>
  <a id="723" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="733" href="Cubical.Foundations.Pointed.FunExt.html#733" class="Bound">p</a> <a id="735" class="Symbol">.</a><a id="736" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="740" href="Cubical.Foundations.Pointed.FunExt.html#740" class="Bound">i</a> <a id="742" class="Symbol">=</a> <a id="744" href="Cubical.Foundations.Pointed.FunExt.html#733" class="Bound">p</a> <a id="746" href="Cubical.Foundations.Pointed.FunExt.html#740" class="Bound">i</a> <a id="748" class="Symbol">.</a><a id="749" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

  <a id="756" class="Comment">-- function extensionality is an isomorphism, PathP version</a>
  <a id="818" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="830" class="Symbol">:</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="835" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a> <a id="837" class="Symbol">:</a> <a id="839" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="842" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="844" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="846" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="849" class="Symbol">)</a> <a id="851" class="Symbol">→</a> <a id="853" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="860" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="864" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a><a id="865" class="Symbol">)</a> <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="870" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="872" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a><a id="873" class="Symbol">)</a>
  <a id="877" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="885" class="Symbol">(</a><a id="886" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="898" href="Cubical.Foundations.Pointed.FunExt.html#898" class="Bound">f</a> <a id="900" href="Cubical.Foundations.Pointed.FunExt.html#900" class="Bound">g</a><a id="901" class="Symbol">)</a>  <a id="904" class="Symbol">=</a> <a id="906" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="915" class="Symbol">{</a><a id="916" class="Argument">f</a> <a id="918" class="Symbol">=</a> <a id="920" href="Cubical.Foundations.Pointed.FunExt.html#898" class="Bound">f</a><a id="921" class="Symbol">}</a> <a id="923" class="Symbol">{</a><a id="924" class="Argument">g</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Foundations.Pointed.FunExt.html#900" class="Bound">g</a><a id="929" class="Symbol">}</a>
  <a id="933" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="954" href="Cubical.Foundations.Pointed.FunExt.html#954" class="Bound">f</a> <a id="956" href="Cubical.Foundations.Pointed.FunExt.html#956" class="Bound">g</a><a id="957" class="Symbol">)</a> <a id="959" class="Symbol">=</a> <a id="961" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="971" class="Symbol">{</a><a id="972" class="Argument">f</a> <a id="974" class="Symbol">=</a> <a id="976" href="Cubical.Foundations.Pointed.FunExt.html#954" class="Bound">f</a><a id="977" class="Symbol">}</a> <a id="979" class="Symbol">{</a><a id="980" class="Argument">g</a> <a id="982" class="Symbol">=</a> <a id="984" href="Cubical.Foundations.Pointed.FunExt.html#956" class="Bound">g</a><a id="985" class="Symbol">}</a>
  <a id="989" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1010" href="Cubical.Foundations.Pointed.FunExt.html#1010" class="Bound">f</a> <a id="1012" href="Cubical.Foundations.Pointed.FunExt.html#1012" class="Bound">g</a><a id="1013" class="Symbol">)</a> <a id="1015" href="Cubical.Foundations.Pointed.FunExt.html#1015" class="Bound">p</a> <a id="1017" href="Cubical.Foundations.Pointed.FunExt.html#1017" class="Bound">i</a> <a id="1019" href="Cubical.Foundations.Pointed.FunExt.html#1019" class="Bound">j</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Cubical.Foundations.Pointed.FunExt.html#1015" class="Bound">p</a> <a id="1025" href="Cubical.Foundations.Pointed.FunExt.html#1019" class="Bound">j</a>
  <a id="1029" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1050" href="Cubical.Foundations.Pointed.FunExt.html#1050" class="Bound">f</a> <a id="1052" href="Cubical.Foundations.Pointed.FunExt.html#1052" class="Bound">g</a><a id="1053" class="Symbol">)</a> <a id="1055" href="Cubical.Foundations.Pointed.FunExt.html#1055" class="Bound">h</a> <a id="1057" class="Symbol">_</a> <a id="1059" class="Symbol">=</a> <a id="1061" href="Cubical.Foundations.Pointed.FunExt.html#1055" class="Bound">h</a>

  <a id="1066" class="Comment">-- transformed to equivalence</a>
  <a id="1098" href="Cubical.Foundations.Pointed.FunExt.html#1098" class="Function">funExt∙P≃</a> <a id="1108" class="Symbol">:</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Cubical.Foundations.Pointed.FunExt.html#1111" class="Bound">f</a> <a id="1113" href="Cubical.Foundations.Pointed.FunExt.html#1113" class="Bound">g</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1120" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1122" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1124" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1127" class="Symbol">)</a> <a id="1129" class="Symbol">→</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Foundations.Pointed.FunExt.html#1111" class="Bound">f</a> <a id="1134" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="1138" href="Cubical.Foundations.Pointed.FunExt.html#1113" class="Bound">g</a><a id="1139" class="Symbol">)</a> <a id="1141" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Cubical.Foundations.Pointed.FunExt.html#1111" class="Bound">f</a> <a id="1146" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1148" href="Cubical.Foundations.Pointed.FunExt.html#1113" class="Bound">g</a><a id="1149" class="Symbol">)</a>
  <a id="1153" href="Cubical.Foundations.Pointed.FunExt.html#1098" class="Function">funExt∙P≃</a> <a id="1163" href="Cubical.Foundations.Pointed.FunExt.html#1163" class="Bound">f</a> <a id="1165" href="Cubical.Foundations.Pointed.FunExt.html#1165" class="Bound">g</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1193" href="Cubical.Foundations.Pointed.FunExt.html#1163" class="Bound">f</a> <a id="1195" href="Cubical.Foundations.Pointed.FunExt.html#1165" class="Bound">g</a><a id="1196" class="Symbol">)</a>

  <a id="1201" class="Comment">-- funExt∙≃ using the other kind of pointed homotopy</a>
  <a id="1256" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Pointed.FunExt.html#1268" class="Bound">f</a> <a id="1270" href="Cubical.Foundations.Pointed.FunExt.html#1270" class="Bound">g</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1277" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1279" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1281" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">→</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Foundations.Pointed.FunExt.html#1268" class="Bound">f</a> <a id="1291" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1294" href="Cubical.Foundations.Pointed.FunExt.html#1270" class="Bound">g</a><a id="1295" class="Symbol">)</a> <a id="1297" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Foundations.Pointed.FunExt.html#1268" class="Bound">f</a> <a id="1302" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1304" href="Cubical.Foundations.Pointed.FunExt.html#1270" class="Bound">g</a><a id="1305" class="Symbol">)</a>
  <a id="1309" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1318" href="Cubical.Foundations.Pointed.FunExt.html#1318" class="Bound">f</a> <a id="1320" href="Cubical.Foundations.Pointed.FunExt.html#1320" class="Bound">g</a> <a id="1322" class="Symbol">=</a> <a id="1324" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="1342" href="Cubical.Foundations.Pointed.FunExt.html#1318" class="Bound">f</a> <a id="1344" href="Cubical.Foundations.Pointed.FunExt.html#1320" class="Bound">g</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Cubical.Foundations.Pointed.FunExt.html#1098" class="Function">funExt∙P≃</a> <a id="1358" href="Cubical.Foundations.Pointed.FunExt.html#1318" class="Bound">f</a> <a id="1360" href="Cubical.Foundations.Pointed.FunExt.html#1320" class="Bound">g</a><a id="1361" class="Symbol">)</a>

  <a id="1366" class="Comment">-- standard pointed function extensionality and its inverse</a>
  <a id="1428" href="Cubical.Foundations.Pointed.FunExt.html#1428" class="Function">funExt∙</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">{</a><a id="1439" href="Cubical.Foundations.Pointed.FunExt.html#1439" class="Bound">f</a> <a id="1441" href="Cubical.Foundations.Pointed.FunExt.html#1441" class="Bound">g</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1448" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1450" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1452" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1455" class="Symbol">}</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Cubical.Foundations.Pointed.FunExt.html#1439" class="Bound">f</a> <a id="1461" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1464" href="Cubical.Foundations.Pointed.FunExt.html#1441" class="Bound">g</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Cubical.Foundations.Pointed.FunExt.html#1439" class="Bound">f</a> <a id="1470" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1472" href="Cubical.Foundations.Pointed.FunExt.html#1441" class="Bound">g</a>
  <a id="1476" href="Cubical.Foundations.Pointed.FunExt.html#1428" class="Function">funExt∙</a> <a id="1484" class="Symbol">{</a><a id="1485" class="Argument">f</a> <a id="1487" class="Symbol">=</a> <a id="1489" href="Cubical.Foundations.Pointed.FunExt.html#1489" class="Bound">f</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" class="Argument">g</a> <a id="1495" class="Symbol">=</a> <a id="1497" href="Cubical.Foundations.Pointed.FunExt.html#1497" class="Bound">g</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1521" href="Cubical.Foundations.Pointed.FunExt.html#1489" class="Bound">f</a> <a id="1523" href="Cubical.Foundations.Pointed.FunExt.html#1497" class="Bound">g</a><a id="1524" class="Symbol">)</a>

  <a id="1529" href="Cubical.Foundations.Pointed.FunExt.html#1529" class="Function">funExt∙⁻</a> <a id="1538" class="Symbol">:</a> <a id="1540" class="Symbol">{</a><a id="1541" href="Cubical.Foundations.Pointed.FunExt.html#1541" class="Bound">f</a> <a id="1543" href="Cubical.Foundations.Pointed.FunExt.html#1543" class="Bound">g</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1550" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1552" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1554" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1557" class="Symbol">}</a> <a id="1559" class="Symbol">→</a> <a id="1561" href="Cubical.Foundations.Pointed.FunExt.html#1541" class="Bound">f</a> <a id="1563" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1565" href="Cubical.Foundations.Pointed.FunExt.html#1543" class="Bound">g</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Cubical.Foundations.Pointed.FunExt.html#1541" class="Bound">f</a> <a id="1571" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1574" href="Cubical.Foundations.Pointed.FunExt.html#1543" class="Bound">g</a>
  <a id="1578" href="Cubical.Foundations.Pointed.FunExt.html#1529" class="Function">funExt∙⁻</a> <a id="1587" class="Symbol">{</a><a id="1588" class="Argument">f</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Cubical.Foundations.Pointed.FunExt.html#1592" class="Bound">f</a><a id="1593" class="Symbol">}</a> <a id="1595" class="Symbol">{</a><a id="1596" class="Argument">g</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Cubical.Foundations.Pointed.FunExt.html#1600" class="Bound">g</a><a id="1601" class="Symbol">}</a> <a id="1603" class="Symbol">=</a> <a id="1605" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1634" href="Cubical.Foundations.Pointed.FunExt.html#1592" class="Bound">f</a> <a id="1636" href="Cubical.Foundations.Pointed.FunExt.html#1600" class="Bound">g</a><a id="1637" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Homogeneous.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Homogeneous</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Definition of a homogeneous pointed type, and proofs that pi, product, path, and discrete types are homogeneous

Portions of this file adapted from Nicolai Kraus&#39; code here:
  https://bitbucket.org/nicolaikraus/agda/src/e30d70c72c6af8e62b72eefabcc57623dd921f04/trunc-inverse.lagda

-}</a>
<a id="290" class="Keyword">module</a> <a id="297" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a> <a id="337" class="Keyword">where</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="608" class="Symbol">as</a> <a id="611" class="Module">⊥</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>

<a id="832" class="Comment">{-
  We might say that a type is homogeneous if its automorphism group acts transitively;
  this could be phrased with a propositional truncation.
  Here we demand something much stronger, namely that we are given automorphisms
  that carry the base point to any given point y.
  If in addition we require this automorphism to be the identity for the base point,
  then we recover the notion of a left-invertible H-space, and indeed,
  any homogeneous type in our sense gives rise to such, as shown in:

    Cubical.Homotopy.HSpace
-}</a>
<a id="isHomogeneous"></a><a id="1367" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1381" class="Symbol">:</a> <a id="1383" class="Symbol">∀</a> <a id="1385" class="Symbol">{</a><a id="1386" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1399" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1415" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a><a id="1416" class="Symbol">)</a>
<a id="1418" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1432" class="Symbol">{</a><a id="1433" href="Cubical.Foundations.Pointed.Homogeneous.html#1433" class="Bound">ℓ</a><a id="1434" class="Symbol">}</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1441" href="Cubical.Foundations.Pointed.Homogeneous.html#1441" class="Bound">x</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Symbol">∀</a> <a id="1448" href="Cubical.Foundations.Pointed.Homogeneous.html#1448" class="Bound">y</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1466" href="Cubical.Foundations.Pointed.Homogeneous.html#1433" class="Bound">ℓ</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1474" href="Cubical.Foundations.Pointed.Homogeneous.html#1441" class="Bound">x</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1482" href="Cubical.Foundations.Pointed.Homogeneous.html#1448" class="Bound">y</a><a id="1483" class="Symbol">)</a>

<a id="1486" class="Comment">-- Pointed functions into a homogeneous type are equal as soon as they are equal</a>
<a id="1567" class="Comment">-- as unpointed functions</a>
<a id="→∙Homogeneous≡"></a><a id="1593" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Foundations.Pointed.Homogeneous.html#1613" class="Bound">ℓ</a> <a id="1615" href="Cubical.Foundations.Pointed.Homogeneous.html#1615" class="Bound">ℓ&#39;</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Foundations.Pointed.Homogeneous.html#1620" class="Bound">A∙</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1633" href="Cubical.Foundations.Pointed.Homogeneous.html#1613" class="Bound">ℓ</a><a id="1634" class="Symbol">}</a> <a id="1636" class="Symbol">{</a><a id="1637" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1650" href="Cubical.Foundations.Pointed.Homogeneous.html#1615" class="Bound">ℓ&#39;</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1658" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Cubical.Foundations.Pointed.Homogeneous.html#1620" class="Bound">A∙</a> <a id="1666" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1669" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a><a id="1671" class="Symbol">}</a>
  <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Foundations.Pointed.Homogeneous.html#1676" class="Bound">h</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1694" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1703" class="Symbol">.</a><a id="1704" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1708" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1710" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a> <a id="1713" class="Symbol">.</a><a id="1714" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1723" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1725" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a>
<a id="1728" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="1743" class="Symbol">{</a><a id="1744" class="Argument">A∙</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a><a id="1751" class="Symbol">@(_</a> <a id="1755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1757" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a><a id="1759" class="Symbol">)}</a> <a id="1762" class="Symbol">{</a><a id="1763" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="1765" class="Symbol">@(</a><a id="1767" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="1769" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1771" class="Symbol">_)}</a> <a id="1775" class="Symbol">{</a><a id="1776" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a><a id="1778" class="Symbol">@(_</a> <a id="1782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1784" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a><a id="1786" class="Symbol">)}</a> <a id="1789" class="Symbol">{</a><a id="1790" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a><a id="1792" class="Symbol">@(_</a> <a id="1796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1798" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="1800" class="Symbol">)}</a> <a id="1803" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="1805" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1807" class="Symbol">=</a>
  <a id="1811" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1817" class="Symbol">(λ</a> <a id="1820" href="Cubical.Foundations.Pointed.Homogeneous.html#1820" class="Bound">Q∙</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1831" class="Symbol">(λ</a> <a id="1834" href="Cubical.Foundations.Pointed.Homogeneous.html#1834" class="Bound">i</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a> <a id="1841" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1844" href="Cubical.Foundations.Pointed.Homogeneous.html#1820" class="Bound">Q∙</a> <a id="1847" href="Cubical.Foundations.Pointed.Homogeneous.html#1834" class="Bound">i</a><a id="1848" class="Symbol">)</a> <a id="1850" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a> <a id="1853" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="1874" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a><a id="1877" class="Symbol">))</a> <a id="1880" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a>
  <a id="1890" class="Keyword">where</a>
  <a id="1898" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1914" class="Symbol">(λ</a> <a id="1917" href="Cubical.Foundations.Pointed.Homogeneous.html#1917" class="Bound">i</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a> <a id="1924" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="1930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1937" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="1940" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1943" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1951" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1953" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="1956" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1959" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="1961" class="Symbol">)</a> <a id="1963" href="Cubical.Foundations.Pointed.Homogeneous.html#1917" class="Bound">i</a><a id="1964" class="Symbol">))</a> <a id="1967" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a> <a id="1970" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a>
  <a id="1975" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="1983" href="Cubical.Foundations.Pointed.Homogeneous.html#1983" class="Bound">i</a> <a id="1985" class="Symbol">.</a><a id="1986" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1994" href="Cubical.Foundations.Pointed.Homogeneous.html#1983" class="Bound">i</a>
  <a id="1998" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="2006" href="Cubical.Foundations.Pointed.Homogeneous.html#2006" class="Bound">i</a> <a id="2008" class="Symbol">.</a><a id="2009" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2013" href="Cubical.Foundations.Pointed.Homogeneous.html#2013" class="Bound">j</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2044" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2057" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2059" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a><a id="2061" class="Symbol">)</a> <a id="2063" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a> <a id="2066" href="Cubical.Foundations.Pointed.Homogeneous.html#2013" class="Bound">j</a> <a id="2068" href="Cubical.Foundations.Pointed.Homogeneous.html#2006" class="Bound">i</a>

  <a id="2073" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2085" class="Symbol">(λ</a> <a id="2088" href="Cubical.Foundations.Pointed.Homogeneous.html#2088" class="Bound">i</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a> <a id="2095" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="2100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2107" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="2110" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2113" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2121" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2123" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="2126" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2129" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="2131" class="Symbol">)</a> <a id="2133" href="Cubical.Foundations.Pointed.Homogeneous.html#2088" class="Bound">i</a><a id="2134" class="Symbol">))</a> <a id="2137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2149" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a> <a id="2153" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2155" class="Symbol">=</a>
    <a id="2161" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
      <a id="2173" class="Symbol">(λ</a> <a id="2176" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a> <a id="2178" class="Symbol">→</a> <a id="2180" class="Symbol">λ</a>
        <a id="2190" class="Symbol">{</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2218" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2220" class="Symbol">))</a> <a id="2223" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a>
        <a id="2233" class="Symbol">;</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2261" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2263" class="Symbol">))</a> <a id="2266" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a>
        <a id="2276" class="Symbol">})</a>
      <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2297" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2299" class="Symbol">))</a> <a id="2302" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2304" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2306" class="Symbol">((</a><a id="2308" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2312" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="2315" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2318" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2326" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2328" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="2331" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2334" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="2336" class="Symbol">)</a> <a id="2338" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a><a id="2339" class="Symbol">))</a>

<a id="→∙HomogeneousPathP"></a><a id="2343" href="Cubical.Foundations.Pointed.Homogeneous.html#2343" class="Function">→∙HomogeneousPathP</a> <a id="2362" class="Symbol">:</a>
  <a id="2366" class="Symbol">∀</a> <a id="2368" class="Symbol">{</a><a id="2369" href="Cubical.Foundations.Pointed.Homogeneous.html#2369" class="Bound">ℓ</a> <a id="2371" href="Cubical.Foundations.Pointed.Homogeneous.html#2371" class="Bound">ℓ&#39;</a><a id="2373" class="Symbol">}</a> <a id="2375" class="Symbol">{</a><a id="2376" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2379" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2393" href="Cubical.Foundations.Pointed.Homogeneous.html#2369" class="Bound">ℓ</a><a id="2394" class="Symbol">}</a> <a id="2396" class="Symbol">{</a><a id="2397" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a> <a id="2400" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2414" href="Cubical.Foundations.Pointed.Homogeneous.html#2371" class="Bound">ℓ&#39;</a><a id="2416" class="Symbol">}</a>
  <a id="2420" class="Symbol">{</a><a id="2421" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2429" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2432" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a><a id="2434" class="Symbol">}</a> <a id="2436" class="Symbol">{</a><a id="2437" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a> <a id="2446" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2449" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2462" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2464" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a> <a id="2477" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2479" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2482" class="Symbol">)</a>
  <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Foundations.Pointed.Homogeneous.html#2487" class="Bound">h</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="2505" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2508" class="Symbol">)</a>
  <a id="2512" class="Symbol">→</a> <a id="2514" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2520" class="Symbol">(λ</a> <a id="2523" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2534" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2546" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a><a id="2547" class="Symbol">))</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2554" class="Symbol">.</a><a id="2555" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a> <a id="2564" class="Symbol">.</a><a id="2565" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2568" class="Symbol">)</a>
  <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2580" class="Symbol">(λ</a> <a id="2583" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2589" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a> <a id="2591" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2594" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2596" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a><a id="2597" class="Symbol">)</a> <a id="2599" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2602" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a>
<a id="2605" href="Cubical.Foundations.Pointed.Homogeneous.html#2343" class="Function">→∙HomogeneousPathP</a> <a id="2624" href="Cubical.Foundations.Pointed.Homogeneous.html#2624" class="Bound">p</a> <a id="2626" href="Cubical.Foundations.Pointed.Homogeneous.html#2626" class="Bound">q</a> <a id="2628" href="Cubical.Foundations.Pointed.Homogeneous.html#2628" class="Bound">h</a> <a id="2630" href="Cubical.Foundations.Pointed.Homogeneous.html#2630" class="Bound">r</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="2658" href="Cubical.Foundations.Pointed.Homogeneous.html#2628" class="Bound">h</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="2671" href="Cubical.Foundations.Pointed.Homogeneous.html#2630" class="Bound">r</a><a id="2672" class="Symbol">))</a>

<a id="→∙Homogeneous≡Path"></a><a id="2676" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="2695" class="Symbol">:</a> <a id="2697" class="Symbol">∀</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Foundations.Pointed.Homogeneous.html#2700" class="Bound">ℓ</a> <a id="2702" href="Cubical.Foundations.Pointed.Homogeneous.html#2702" class="Bound">ℓ&#39;</a><a id="2704" class="Symbol">}</a> <a id="2706" class="Symbol">{</a><a id="2707" href="Cubical.Foundations.Pointed.Homogeneous.html#2707" class="Bound">A∙</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2720" href="Cubical.Foundations.Pointed.Homogeneous.html#2700" class="Bound">ℓ</a><a id="2721" class="Symbol">}</a> <a id="2723" class="Symbol">{</a><a id="2724" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2737" href="Cubical.Foundations.Pointed.Homogeneous.html#2702" class="Bound">ℓ&#39;</a><a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">{</a><a id="2742" href="Cubical.Foundations.Pointed.Homogeneous.html#2742" class="Bound">f∙</a> <a id="2745" href="Cubical.Foundations.Pointed.Homogeneous.html#2745" class="Bound">g∙</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Cubical.Foundations.Pointed.Homogeneous.html#2707" class="Bound">A∙</a> <a id="2753" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2756" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a><a id="2758" class="Symbol">}</a>
  <a id="2762" class="Symbol">(</a><a id="2763" href="Cubical.Foundations.Pointed.Homogeneous.html#2763" class="Bound">h</a> <a id="2765" class="Symbol">:</a> <a id="2767" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="2781" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">→</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2790" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="Cubical.Foundations.Pointed.Homogeneous.html#2742" class="Bound">f∙</a> <a id="2797" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2799" href="Cubical.Foundations.Pointed.Homogeneous.html#2745" class="Bound">g∙</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2810" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2814" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2823" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2827" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a> <a id="2829" class="Symbol">→</a> <a id="2831" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2833" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2835" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a>
<a id="2837" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="2856" class="Symbol">{</a><a id="2857" class="Argument">A∙</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Cubical.Foundations.Pointed.Homogeneous.html#2862" class="Bound">A∙</a><a id="2864" class="Symbol">@(</a><a id="2866" href="Cubical.Foundations.Pointed.Homogeneous.html#2866" class="Bound">A</a> <a id="2868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2870" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="2872" class="Symbol">)}</a> <a id="2875" class="Symbol">{</a><a id="2876" href="Cubical.Foundations.Pointed.Homogeneous.html#2876" class="Bound">B∙</a><a id="2878" class="Symbol">@(</a><a id="2880" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="2882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2884" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="2885" class="Symbol">)}</a> <a id="2888" class="Symbol">{</a><a id="2889" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a><a id="2891" class="Symbol">@(</a><a id="2893" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="2895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2897" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="2899" class="Symbol">)}</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="2905" class="Symbol">@(</a><a id="2907" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="2909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2911" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="2913" class="Symbol">)}</a> <a id="2916" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="2918" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="2920" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="2922" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a> <a id="2924" class="Symbol">=</a>
  <a id="2928" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2938" class="Symbol">(λ</a> <a id="2941" href="Cubical.Foundations.Pointed.Homogeneous.html#2941" class="Bound">k</a>
      <a id="2949" class="Symbol">→</a> <a id="2951" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2957" class="Symbol">(λ</a> <a id="2960" href="Cubical.Foundations.Pointed.Homogeneous.html#2960" class="Bound">i</a>
        <a id="2970" class="Symbol">→</a> <a id="2972" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2978" class="Symbol">(λ</a> <a id="2981" href="Cubical.Foundations.Pointed.Homogeneous.html#2981" class="Bound">j</a> <a id="2983" class="Symbol">→</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Cubical.Foundations.Pointed.Homogeneous.html#2866" class="Bound">A</a> <a id="2988" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2990" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="2992" class="Symbol">)</a> <a id="2994" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2997" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3010" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3012" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="3014" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a> <a id="3016" href="Cubical.Foundations.Pointed.Homogeneous.html#2960" class="Bound">i</a> <a id="3018" href="Cubical.Foundations.Pointed.Homogeneous.html#2981" class="Bound">j</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3023" href="Cubical.Foundations.Pointed.Homogeneous.html#2941" class="Bound">k</a><a id="3024" class="Symbol">))</a>
                 <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="3047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3049" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="3051" class="Symbol">)</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="3056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3058" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="3060" class="Symbol">))</a> <a id="3063" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3065" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a><a id="3066" class="Symbol">)</a>
      <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="3083" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3085" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="3087" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a><a id="3088" class="Symbol">)</a>
  <a id="3092" class="Keyword">where</a>
  <a id="3100" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3108" class="Symbol">:</a> <a id="3110" class="Symbol">(</a><a id="3111" href="Cubical.Foundations.Pointed.Homogeneous.html#3111" class="Bound">p</a> <a id="3113" href="Cubical.Foundations.Pointed.Homogeneous.html#3113" class="Bound">q</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3120" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3122" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Cubical.Foundations.Pointed.Homogeneous.html#3127" class="Bound">r</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3136" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3140" href="Cubical.Foundations.Pointed.Homogeneous.html#3111" class="Bound">p</a> <a id="3142" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3144" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3149" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3153" href="Cubical.Foundations.Pointed.Homogeneous.html#3113" class="Bound">q</a><a id="3154" class="Symbol">)</a>
    <a id="3160" class="Symbol">→</a> <a id="3162" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3175" class="Symbol">{</a><a id="3176" class="Argument">x</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3181" class="Symbol">})</a> <a id="3184" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3189" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3194" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3201" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3209" href="Cubical.Foundations.Pointed.Homogeneous.html#3209" class="Bound">p</a> <a id="3211" href="Cubical.Foundations.Pointed.Homogeneous.html#3211" class="Bound">q</a> <a id="3213" href="Cubical.Foundations.Pointed.Homogeneous.html#3213" class="Bound">r</a> <a id="3215" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3217" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3219" class="Symbol">=</a>
    <a id="3225" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3231" class="Symbol">(λ</a> <a id="3234" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a> <a id="3236" class="Symbol">→</a> <a id="3238" class="Symbol">λ</a> <a id="3240" class="Symbol">{(</a><a id="3242" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3248" class="Symbol">)</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3257" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3261" href="Cubical.Foundations.Pointed.Homogeneous.html#3209" class="Bound">p</a> <a id="3263" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3265" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3286" class="Symbol">;</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3291" class="Symbol">=</a> <a id="3293" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3304" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3308" href="Cubical.Foundations.Pointed.Homogeneous.html#3211" class="Bound">q</a> <a id="3310" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3312" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3333" class="Symbol">;</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3338" class="Symbol">=</a> <a id="3340" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a> <a id="3349" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3370" class="Symbol">;</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a> <a id="3386" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a><a id="3387" class="Symbol">})</a>
          <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Foundations.Pointed.Homogeneous.html#3213" class="Bound">r</a> <a id="3403" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3405" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3407" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="3409" class="Symbol">)</a>

  <a id="3414" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3432" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a> <a id="3434" class="Symbol">:</a> <a id="3436" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3439" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3441" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3443" class="Symbol">)</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Foundations.Pointed.Homogeneous.html#3446" class="Bound">r</a> <a id="3448" class="Symbol">:</a> <a id="3450" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3455" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3459" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3461" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3463" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3468" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3472" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a><a id="3473" class="Symbol">)</a>
         <a id="3484" class="Symbol">→</a> <a id="3486" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3492" class="Symbol">(λ</a> <a id="3495" href="Cubical.Foundations.Pointed.Homogeneous.html#3495" class="Bound">i</a> <a id="3497" class="Symbol">→</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3506" class="Symbol">(λ</a> <a id="3509" href="Cubical.Foundations.Pointed.Homogeneous.html#3509" class="Bound">j</a> <a id="3511" class="Symbol">→</a> <a id="3513" href="Cubical.Foundations.Pointed.Homogeneous.html#2876" class="Bound">B∙</a> <a id="3516" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="3521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3523" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3531" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3533" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a> <a id="3535" href="Cubical.Foundations.Pointed.Homogeneous.html#3446" class="Bound">r</a> <a id="3537" href="Cubical.Foundations.Pointed.Homogeneous.html#3495" class="Bound">i</a> <a id="3539" href="Cubical.Foundations.Pointed.Homogeneous.html#3509" class="Bound">j</a><a id="3540" class="Symbol">)))</a> <a id="3544" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3553" class="Symbol">)</a> <a id="3555" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3567" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3580" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3582" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3584" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3586" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3588" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3590" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3592" class="Symbol">=</a>
    <a id="3598" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="3604" class="Symbol">(λ</a> <a id="3607" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3609" class="Symbol">→</a> <a id="3611" class="Symbol">λ</a> <a id="3613" class="Symbol">{</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3622" class="Symbol">)</a> <a id="3624" class="Symbol">→</a> <a id="3626" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3637" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3638" class="Symbol">)</a> <a id="3640" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3642" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3664" class="Symbol">;</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3669" class="Symbol">=</a> <a id="3671" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3673" class="Symbol">)</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3688" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3689" class="Symbol">)</a> <a id="3691" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3693" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3715" class="Symbol">;</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3720" class="Symbol">=</a> <a id="3722" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3739" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3740" class="Symbol">)</a> <a id="3742" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3744" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3766" class="Symbol">;</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3790" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3791" class="Symbol">)</a> <a id="3793" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3795" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3817" class="Symbol">;</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3826" class="Symbol">)</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3841" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3842" class="Symbol">)</a> <a id="3844" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3846" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3868" class="Symbol">;</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3877" class="Symbol">)</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="3883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3885" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3893" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3895" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3897" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3899" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3901" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a><a id="3902" class="Symbol">})</a>
          <a id="3915" class="Symbol">((</a><a id="3917" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3924" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3929" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3940" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3942" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3944" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3946" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3948" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a><a id="3949" class="Symbol">))</a> <a id="3952" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a><a id="3953" class="Symbol">)</a>

  <a id="3958" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="3966" class="Symbol">:</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="3971" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3980" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3982" class="Symbol">)</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Cubical.Foundations.Pointed.Homogeneous.html#3985" class="Bound">r</a> <a id="3987" class="Symbol">:</a> <a id="3989" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3994" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3998" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4000" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4007" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4011" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a><a id="4012" class="Symbol">)</a>
    <a id="4018" class="Symbol">→</a> <a id="4020" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4026" class="Symbol">(λ</a> <a id="4029" href="Cubical.Foundations.Pointed.Homogeneous.html#4029" class="Bound">i</a> <a id="4031" class="Symbol">→</a>
        <a id="4041" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4047" class="Symbol">(λ</a> <a id="4050" href="Cubical.Foundations.Pointed.Homogeneous.html#4050" class="Bound">j</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Cubical.Foundations.Pointed.Homogeneous.html#2862" class="Bound">A∙</a> <a id="4057" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="4063" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4065" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="4073" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4075" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a> <a id="4077" href="Cubical.Foundations.Pointed.Homogeneous.html#3985" class="Bound">r</a> <a id="4079" href="Cubical.Foundations.Pointed.Homogeneous.html#4029" class="Bound">i</a> <a id="4081" href="Cubical.Foundations.Pointed.Homogeneous.html#4050" class="Bound">j</a><a id="4082" class="Symbol">))</a>
             <a id="4098" class="Symbol">(</a><a id="4099" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="4101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4103" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="4105" class="Symbol">)</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="4110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4112" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="4114" class="Symbol">))</a>
              <a id="4131" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4133" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a>
  <a id="4137" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="4150" href="Cubical.Foundations.Pointed.Homogeneous.html#4150" class="Bound">p</a> <a id="4152" href="Cubical.Foundations.Pointed.Homogeneous.html#4152" class="Bound">q</a> <a id="4154" href="Cubical.Foundations.Pointed.Homogeneous.html#4154" class="Bound">r</a> <a id="4156" href="Cubical.Foundations.Pointed.Homogeneous.html#4156" class="Bound">i</a> <a id="4158" href="Cubical.Foundations.Pointed.Homogeneous.html#4158" class="Bound">j</a><a id="4159" class="Symbol">)</a> <a id="4161" class="Symbol">=</a> <a id="4163" href="Cubical.Foundations.Pointed.Homogeneous.html#4154" class="Bound">r</a> <a id="4165" href="Cubical.Foundations.Pointed.Homogeneous.html#4156" class="Bound">i</a> <a id="4167" href="Cubical.Foundations.Pointed.Homogeneous.html#4158" class="Bound">j</a>
  <a id="4171" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="4184" href="Cubical.Foundations.Pointed.Homogeneous.html#4184" class="Bound">p</a> <a id="4186" href="Cubical.Foundations.Pointed.Homogeneous.html#4186" class="Bound">q</a> <a id="4188" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4190" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4192" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4197" class="Symbol">=</a>
    <a id="4203" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4209" class="Symbol">(λ</a> <a id="4212" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4214" class="Symbol">→</a> <a id="4216" class="Symbol">λ</a> <a id="4218" class="Symbol">{</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4223" class="Symbol">=</a> <a id="4225" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">→</a> <a id="4231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Cubical.Foundations.Pointed.Homogeneous.html#4184" class="Bound">p</a> <a id="4238" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4239" class="Symbol">)</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4244" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4246" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a><a id="4247" class="Symbol">)</a>
                    <a id="4269" class="Symbol">;</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Cubical.Foundations.Pointed.Homogeneous.html#4186" class="Bound">q</a> <a id="4289" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4295" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4297" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a><a id="4298" class="Symbol">)</a>
                    <a id="4320" class="Symbol">;</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4325" class="Symbol">=</a> <a id="4327" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">→</a> <a id="4333" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4339" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4341" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a><a id="4342" class="Symbol">)</a>
                    <a id="4364" class="Symbol">;</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4369" class="Symbol">=</a> <a id="4371" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4373" class="Symbol">)</a> <a id="4375" class="Symbol">→</a> <a id="4377" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4383" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="4385" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a><a id="4386" class="Symbol">)</a>
                    <a id="4408" class="Symbol">;</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4417" class="Symbol">)</a> <a id="4419" class="Symbol">→</a> <a id="4421" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4423" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4425" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4427" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="4429" class="Symbol">})</a>
          <a id="4442" class="Symbol">(</a><a id="4443" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4445" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4447" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4449" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="4451" class="Symbol">)</a>

<a id="→∙HomogeneousSquare"></a><a id="4454" href="Cubical.Foundations.Pointed.Homogeneous.html#4454" class="Function">→∙HomogeneousSquare</a> <a id="4474" class="Symbol">:</a> <a id="4476" class="Symbol">∀</a> <a id="4478" class="Symbol">{</a><a id="4479" href="Cubical.Foundations.Pointed.Homogeneous.html#4479" class="Bound">ℓ</a> <a id="4481" href="Cubical.Foundations.Pointed.Homogeneous.html#4481" class="Bound">ℓ&#39;</a><a id="4483" class="Symbol">}</a> <a id="4485" class="Symbol">{</a><a id="4486" href="Cubical.Foundations.Pointed.Homogeneous.html#4486" class="Bound">A∙</a> <a id="4489" class="Symbol">:</a> <a id="4491" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4499" href="Cubical.Foundations.Pointed.Homogeneous.html#4479" class="Bound">ℓ</a><a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4516" href="Cubical.Foundations.Pointed.Homogeneous.html#4481" class="Bound">ℓ&#39;</a><a id="4518" class="Symbol">}</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4524" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a> <a id="4527" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a> <a id="4530" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Cubical.Foundations.Pointed.Homogeneous.html#4486" class="Bound">A∙</a> <a id="4538" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4541" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a><a id="4543" class="Symbol">}</a>
  <a id="4547" class="Symbol">(</a><a id="4548" href="Cubical.Foundations.Pointed.Homogeneous.html#4548" class="Bound">h</a> <a id="4550" class="Symbol">:</a> <a id="4552" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="4566" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">→</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4580" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4582" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a> <a id="4594" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4596" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a><a id="4598" class="Symbol">)</a> <a id="4600" class="Symbol">(</a><a id="4601" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a> <a id="4603" class="Symbol">:</a> <a id="4605" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4608" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4610" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a> <a id="4617" class="Symbol">:</a> <a id="4619" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a> <a id="4622" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4624" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a><a id="4626" class="Symbol">)</a>
    <a id="4632" class="Symbol">→</a> <a id="4634" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4647" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4651" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a><a id="4652" class="Symbol">)</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4660" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4664" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4673" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4677" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a><a id="4678" class="Symbol">)</a> <a id="4680" class="Symbol">(</a><a id="4681" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4686" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4690" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a><a id="4691" class="Symbol">)</a>
    <a id="4697" class="Symbol">→</a> <a id="4699" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4706" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a> <a id="4708" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a> <a id="4710" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a> <a id="4712" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a>
<a id="4714" href="Cubical.Foundations.Pointed.Homogeneous.html#4454" class="Function">→∙HomogeneousSquare</a> <a id="4734" class="Symbol">{</a><a id="4735" class="Argument">f∙</a> <a id="4738" class="Symbol">=</a> <a id="4740" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a><a id="4742" class="Symbol">}</a> <a id="4744" class="Symbol">{</a><a id="4745" class="Argument">g∙</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4752" class="Symbol">}</a> <a id="4754" class="Symbol">{</a><a id="4755" class="Argument">h∙</a> <a id="4758" class="Symbol">=</a> <a id="4760" href="Cubical.Foundations.Pointed.Homogeneous.html#4760" class="Bound">h∙</a><a id="4762" class="Symbol">}</a> <a id="4764" class="Symbol">{</a><a id="4765" class="Argument">l∙</a> <a id="4768" class="Symbol">=</a> <a id="4770" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4772" class="Symbol">}</a> <a id="4774" href="Cubical.Foundations.Pointed.Homogeneous.html#4774" class="Bound">h</a> <a id="4776" class="Symbol">=</a>
  <a id="4780" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4782" class="Symbol">(λ</a> <a id="4785" href="Cubical.Foundations.Pointed.Homogeneous.html#4785" class="Bound">h∙</a> <a id="4788" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a> <a id="4790" class="Symbol">→</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a> <a id="4800" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4802" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4804" class="Symbol">)</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a> <a id="4809" class="Symbol">:</a> <a id="4811" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4816" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4818" class="Symbol">)</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Cubical.Foundations.Pointed.Homogeneous.html#4785" class="Bound">h∙</a> <a id="4828" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4830" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Symbol">→</a>
      <a id="4842" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4855" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4859" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a><a id="4860" class="Symbol">)</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4868" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4872" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">(</a><a id="4876" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4881" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4885" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4894" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4898" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a><a id="4899" class="Symbol">)</a> <a id="4901" class="Symbol">→</a>
      <a id="4909" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4916" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a> <a id="4918" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a> <a id="4920" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a> <a id="4922" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a><a id="4923" class="Symbol">)</a>
   <a id="4928" class="Symbol">(</a><a id="4929" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4931" class="Symbol">(λ</a> <a id="4934" href="Cubical.Foundations.Pointed.Homogeneous.html#4934" class="Bound">l∙</a> <a id="4937" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a> <a id="4939" class="Symbol">→</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a> <a id="4944" class="Symbol">:</a> <a id="4946" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4949" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4951" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4953" class="Symbol">)</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a> <a id="4958" class="Symbol">:</a> <a id="4960" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4963" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4965" href="Cubical.Foundations.Pointed.Homogeneous.html#4934" class="Bound">l∙</a><a id="4967" class="Symbol">)</a>
      <a id="4975" class="Symbol">→</a> <a id="4977" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4990" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4994" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a><a id="4995" class="Symbol">)</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5007" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a><a id="5008" class="Symbol">)</a> <a id="5010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5021" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5025" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a><a id="5026" class="Symbol">)</a>
      <a id="5034" class="Symbol">→</a> <a id="5036" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="5043" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a> <a id="5045" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a> <a id="5047" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5052" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a><a id="5053" class="Symbol">)</a>
      <a id="5061" class="Symbol">(</a><a id="5062" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="5081" class="Symbol">{</a><a id="5082" class="Argument">f∙</a> <a id="5085" class="Symbol">=</a> <a id="5087" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a><a id="5089" class="Symbol">}</a> <a id="5091" class="Symbol">{</a><a id="5092" class="Argument">g∙</a> <a id="5095" class="Symbol">=</a> <a id="5097" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="5099" class="Symbol">}</a> <a id="5101" href="Cubical.Foundations.Pointed.Homogeneous.html#4774" class="Bound">h</a><a id="5102" class="Symbol">))</a>

<a id="isHomogeneousPi"></a><a id="5106" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">∀</a> <a id="5126" class="Symbol">{</a><a id="5127" href="Cubical.Foundations.Pointed.Homogeneous.html#5127" class="Bound">ℓ</a> <a id="5129" href="Cubical.Foundations.Pointed.Homogeneous.html#5129" class="Bound">ℓ&#39;</a><a id="5131" class="Symbol">}</a> <a id="5133" class="Symbol">{</a><a id="5134" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5143" href="Cubical.Foundations.Pointed.Homogeneous.html#5127" class="Bound">ℓ</a><a id="5144" class="Symbol">}</a> <a id="5146" class="Symbol">{</a><a id="5147" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5154" class="Symbol">→</a> <a id="5156" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5164" href="Cubical.Foundations.Pointed.Homogeneous.html#5129" class="Bound">ℓ&#39;</a><a id="5166" class="Symbol">}</a>
                 <a id="5185" class="Symbol">→</a> <a id="5187" class="Symbol">(∀</a> <a id="5190" href="Cubical.Foundations.Pointed.Homogeneous.html#5190" class="Bound">a</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a> <a id="5212" href="Cubical.Foundations.Pointed.Homogeneous.html#5190" class="Bound">a</a><a id="5213" class="Symbol">))</a> <a id="5216" class="Symbol">→</a> <a id="5218" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5232" class="Symbol">(</a><a id="5233" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="5237" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5239" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a><a id="5241" class="Symbol">)</a>
<a id="5243" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5259" href="Cubical.Foundations.Pointed.Homogeneous.html#5259" class="Bound">h</a> <a id="5261" href="Cubical.Foundations.Pointed.Homogeneous.html#5261" class="Bound">f</a> <a id="5263" href="Cubical.Foundations.Pointed.Homogeneous.html#5263" class="Bound">i</a> <a id="5265" class="Symbol">.</a><a id="5266" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5270" class="Symbol">=</a> <a id="5272" class="Symbol">∀</a> <a id="5274" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a> <a id="5276" class="Symbol">→</a> <a id="5278" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Cubical.Foundations.Pointed.Homogeneous.html#5259" class="Bound">h</a> <a id="5285" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Cubical.Foundations.Pointed.Homogeneous.html#5261" class="Bound">f</a> <a id="5290" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a><a id="5291" class="Symbol">)</a> <a id="5293" href="Cubical.Foundations.Pointed.Homogeneous.html#5263" class="Bound">i</a><a id="5294" class="Symbol">)</a>
<a id="5296" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5312" href="Cubical.Foundations.Pointed.Homogeneous.html#5312" class="Bound">h</a> <a id="5314" href="Cubical.Foundations.Pointed.Homogeneous.html#5314" class="Bound">f</a> <a id="5316" href="Cubical.Foundations.Pointed.Homogeneous.html#5316" class="Bound">i</a> <a id="5318" class="Symbol">.</a><a id="5319" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5323" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a> <a id="5325" class="Symbol">=</a> <a id="5327" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Foundations.Pointed.Homogeneous.html#5312" class="Bound">h</a> <a id="5333" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Cubical.Foundations.Pointed.Homogeneous.html#5314" class="Bound">f</a> <a id="5338" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a><a id="5339" class="Symbol">)</a> <a id="5341" href="Cubical.Foundations.Pointed.Homogeneous.html#5316" class="Bound">i</a><a id="5342" class="Symbol">)</a>

<a id="isHomogeneousΠ∙"></a><a id="5345" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5361" class="Symbol">:</a> <a id="5363" class="Symbol">∀</a> <a id="5365" class="Symbol">{</a><a id="5366" href="Cubical.Foundations.Pointed.Homogeneous.html#5366" class="Bound">ℓ</a> <a id="5368" href="Cubical.Foundations.Pointed.Homogeneous.html#5368" class="Bound">ℓ&#39;</a><a id="5370" class="Symbol">}</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5375" class="Symbol">:</a> <a id="5377" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5385" href="Cubical.Foundations.Pointed.Homogeneous.html#5366" class="Bound">ℓ</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5391" class="Symbol">:</a> <a id="5393" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5397" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5406" href="Cubical.Foundations.Pointed.Homogeneous.html#5368" class="Bound">ℓ&#39;</a><a id="5408" class="Symbol">)</a>
                  <a id="5428" class="Symbol">→</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a> <a id="5434" class="Symbol">:</a> <a id="5436" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5442" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a><a id="5443" class="Symbol">))</a>
                  <a id="5464" class="Symbol">→</a> <a id="5466" class="Symbol">((</a><a id="5468" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a> <a id="5470" class="Symbol">:</a> <a id="5472" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5476" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a><a id="5477" class="Symbol">)</a> <a id="5479" class="Symbol">(</a><a id="5480" href="Cubical.Foundations.Pointed.Homogeneous.html#5480" class="Bound">x</a> <a id="5482" class="Symbol">:</a> <a id="5484" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5486" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a><a id="5487" class="Symbol">)</a> <a id="5489" class="Symbol">→</a> <a id="5491" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5508" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a> <a id="5510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5512" href="Cubical.Foundations.Pointed.Homogeneous.html#5480" class="Bound">x</a><a id="5513" class="Symbol">))</a>
                  <a id="5534" class="Symbol">→</a> <a id="5536" class="Symbol">(</a><a id="5537" href="Cubical.Foundations.Pointed.Homogeneous.html#5537" class="Bound">f</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="5544" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5546" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5548" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a><a id="5550" class="Symbol">)</a>
                  <a id="5570" class="Symbol">→</a> <a id="5572" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="5590" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5592" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5594" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a> <a id="5597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5599" href="Cubical.Foundations.Pointed.Homogeneous.html#5537" class="Bound">f</a><a id="5600" class="Symbol">)</a>
<a id="5602" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5623" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a> <a id="5625" href="Cubical.Foundations.Pointed.Homogeneous.html#5625" class="Bound">B</a> <a id="5627" href="Cubical.Foundations.Pointed.Homogeneous.html#5627" class="Bound">b₀</a> <a id="5630" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5632" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5634" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5636" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">=</a>
  <a id="5643" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5646" href="Cubical.Foundations.Pointed.Homogeneous.html#5646" class="Bound">r</a> <a id="5648" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5650" class="Symbol">((</a><a id="5652" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5660" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5669" class="Symbol">((</a><a id="5671" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5673" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5680" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5682" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a><a id="5683" class="Symbol">)</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5690" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5692" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a><a id="5693" class="Symbol">))</a> <a id="5696" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5697" class="Symbol">))</a> <a id="5700" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
    <a id="5706" href="Cubical.Foundations.Pointed.Homogeneous.html#5646" class="Bound">r</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5712" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5713" class="Symbol">)</a> <a id="5715" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5717" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5723" class="Symbol">(λ</a> <a id="5726" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a> <a id="5728" class="Symbol">→</a> <a id="5730" class="Symbol">λ</a> <a id="5732" class="Symbol">{(</a><a id="5734" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a> <a id="5736" class="Symbol">=</a> <a id="5738" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5740" class="Symbol">)</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5748" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5750" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a>
                              <a id="5782" class="Symbol">;</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a> <a id="5787" class="Symbol">=</a> <a id="5789" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5799" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5801" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a><a id="5802" class="Symbol">})</a>
                     <a id="5826" class="Symbol">(</a><a id="5827" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5831" class="Symbol">(</a><a id="5832" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5838" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5839" class="Symbol">)</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5846" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5852" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5853" class="Symbol">))</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5861" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5867" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5868" class="Symbol">))</a> <a id="5871" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5872" class="Symbol">))</a>
<a id="5875" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5896" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a> <a id="5898" href="Cubical.Foundations.Pointed.Homogeneous.html#5898" class="Bound">B</a> <a id="5900" href="Cubical.Foundations.Pointed.Homogeneous.html#5900" class="Bound">b₀</a> <a id="5903" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="5905" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="5907" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="5909" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="5910" class="Symbol">)</a> <a id="5912" class="Symbol">=</a>
    <a id="5918" class="Symbol">(λ</a> <a id="5921" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a> <a id="5923" class="Symbol">→</a> <a id="5925" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="5932" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5939" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="5941" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a><a id="5942" class="Symbol">)</a> <a id="5944" class="Symbol">(</a><a id="5945" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5949" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="5951" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a><a id="5952" class="Symbol">)</a> <a id="5954" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="5955" class="Symbol">))</a>
  <a id="5960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5962" class="Symbol">λ</a> <a id="5964" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5974" class="Symbol">(λ</a> <a id="5977" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="5979" class="Symbol">→</a> <a id="5981" class="Symbol">λ</a> <a id="5983" class="Symbol">{</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5992" class="Symbol">)</a> <a id="5994" class="Symbol">→</a> <a id="5996" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6000" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="6005" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6007" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a><a id="6008" class="Symbol">)</a>
                          <a id="6036" class="Symbol">;</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a> <a id="6041" class="Symbol">=</a> <a id="6043" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6045" class="Symbol">)</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6053" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="6058" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6060" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a><a id="6061" class="Symbol">)</a>
                          <a id="6089" class="Symbol">;</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a> <a id="6094" class="Symbol">=</a> <a id="6096" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6098" class="Symbol">)</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6113" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6121" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6127" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6128" class="Symbol">))</a>
                                                      <a id="6185" class="Symbol">(</a><a id="6186" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6190" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6196" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6197" class="Symbol">))</a> <a id="6200" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="6201" class="Symbol">)})</a>
                 <a id="6222" class="Symbol">(</a><a id="6223" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6234" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6235" class="Symbol">)</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6242" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6244" class="Symbol">(</a><a id="6245" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6248" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6249" class="Symbol">))</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6257" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6263" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6264" class="Symbol">))</a> <a id="6267" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="6268" class="Symbol">))</a>

<a id="isHomogeneous→∙"></a><a id="6272" href="Cubical.Foundations.Pointed.Homogeneous.html#6272" class="Function">isHomogeneous→∙</a> <a id="6288" class="Symbol">:</a> <a id="6290" class="Symbol">∀</a> <a id="6292" class="Symbol">{</a><a id="6293" href="Cubical.Foundations.Pointed.Homogeneous.html#6293" class="Bound">ℓ</a> <a id="6295" href="Cubical.Foundations.Pointed.Homogeneous.html#6295" class="Bound">ℓ&#39;</a><a id="6297" class="Symbol">}</a> <a id="6299" class="Symbol">{</a><a id="6300" href="Cubical.Foundations.Pointed.Homogeneous.html#6300" class="Bound">A∙</a> <a id="6303" class="Symbol">:</a> <a id="6305" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6313" href="Cubical.Foundations.Pointed.Homogeneous.html#6293" class="Bound">ℓ</a><a id="6314" class="Symbol">}</a> <a id="6316" class="Symbol">{</a><a id="6317" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6330" href="Cubical.Foundations.Pointed.Homogeneous.html#6295" class="Bound">ℓ&#39;</a><a id="6332" class="Symbol">}</a>
  <a id="6336" class="Symbol">→</a> <a id="6338" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6352" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6371" class="Symbol">(</a><a id="6372" href="Cubical.Foundations.Pointed.Homogeneous.html#6300" class="Bound">A∙</a> <a id="6375" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="6378" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6381" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="6382" class="Symbol">)</a>
<a id="6384" href="Cubical.Foundations.Pointed.Homogeneous.html#6272" class="Function">isHomogeneous→∙</a> <a id="6400" class="Symbol">{</a><a id="6401" class="Argument">A∙</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6408" class="Symbol">}</a> <a id="6410" class="Symbol">{</a><a id="6411" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6413" class="Symbol">}</a> <a id="6415" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6417" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6420" class="Symbol">=</a>
  <a id="6424" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
    <a id="6435" class="Symbol">(</a> <a id="6437" class="Symbol">(λ</a> <a id="6440" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a> <a id="6442" class="Symbol">→</a> <a id="6444" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="6447" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a> <a id="6450" class="Symbol">(λ</a> <a id="6453" href="Cubical.Foundations.Pointed.Homogeneous.html#6453" class="Bound">a</a> <a id="6455" class="Symbol">→</a> <a id="6457" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6459" href="Cubical.Foundations.Pointed.Homogeneous.html#6453" class="Bound">a</a> <a id="6461" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6468" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a><a id="6469" class="Symbol">))</a>
    <a id="6476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6478" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="6491" class="Symbol">_</a> <a id="6493" class="Symbol">_</a> <a id="6495" class="Symbol">_</a> <a id="6497" class="Symbol">.</a><a id="6498" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
        <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="6530" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a>
          <a id="6542" class="Symbol">(</a><a id="6543" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="6556" class="Symbol">(λ</a> <a id="6559" href="Cubical.Foundations.Pointed.Homogeneous.html#6559" class="Bound">i</a> <a id="6561" class="Symbol">→</a> <a id="6563" class="Symbol">(</a><a id="6564" href="Cubical.Foundations.Pointed.Homogeneous.html#6564" class="Bound">a</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6572" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6574" class="Symbol">)</a> <a id="6576" class="Symbol">→</a> <a id="6578" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6580" href="Cubical.Foundations.Pointed.Homogeneous.html#6564" class="Bound">a</a> <a id="6582" href="Cubical.Foundations.Pointed.Homogeneous.html#6559" class="Bound">i</a><a id="6583" class="Symbol">)</a> <a id="6585" class="Symbol">(λ</a> <a id="6588" href="Cubical.Foundations.Pointed.Homogeneous.html#6588" class="Bound">_</a> <a id="6590" class="Symbol">→</a> <a id="6592" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6595" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">_</a> <a id="6601" class="Symbol">.</a><a id="6602" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a>
            <a id="6622" class="Symbol">(λ</a> <a id="6625" href="Cubical.Foundations.Pointed.Homogeneous.html#6625" class="Bound">i</a> <a id="6627" href="Cubical.Foundations.Pointed.Homogeneous.html#6627" class="Bound">a</a> <a id="6629" class="Symbol">→</a> <a id="6631" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6634" class="Symbol">(</a><a id="6635" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6641" class="Symbol">.</a><a id="6642" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6646" href="Cubical.Foundations.Pointed.Homogeneous.html#6627" class="Bound">a</a><a id="6647" class="Symbol">)</a> <a id="6649" href="Cubical.Foundations.Pointed.Homogeneous.html#6625" class="Bound">i</a><a id="6650" class="Symbol">))))</a>
    <a id="6659" class="Symbol">)</a>
  <a id="6663" class="Keyword">where</a>
  <a id="6671" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6673" class="Symbol">:</a> <a id="6675" class="Symbol">∀</a> <a id="6677" href="Cubical.Foundations.Pointed.Homogeneous.html#6677" class="Bound">a</a> <a id="6679" class="Symbol">→</a> <a id="6681" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6685" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a> <a id="6688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6690" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6694" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a>
  <a id="6699" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6701" href="Cubical.Foundations.Pointed.Homogeneous.html#6701" class="Bound">a</a> <a id="6703" href="Cubical.Foundations.Pointed.Homogeneous.html#6703" class="Bound">i</a> <a id="6705" class="Symbol">=</a> <a id="6707" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6718" class="Symbol">.</a><a id="6719" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6723" href="Cubical.Foundations.Pointed.Homogeneous.html#6701" class="Bound">a</a><a id="6724" class="Symbol">)</a> <a id="6726" href="Cubical.Foundations.Pointed.Homogeneous.html#6703" class="Bound">i</a><a id="6727" class="Symbol">)</a>

  <a id="6732" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6735" class="Symbol">:</a> <a id="6737" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6743" class="Symbol">(λ</a> <a id="6746" href="Cubical.Foundations.Pointed.Homogeneous.html#6746" class="Bound">i</a> <a id="6748" class="Symbol">→</a> <a id="6750" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6756" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6758" class="Symbol">)</a> <a id="6760" href="Cubical.Foundations.Pointed.Homogeneous.html#6746" class="Bound">i</a><a id="6761" class="Symbol">)</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6767" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6769" class="Symbol">)</a> <a id="6771" class="Symbol">(</a><a id="6772" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6775" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6777" class="Symbol">)</a>
  <a id="6781" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6784" class="Symbol">=</a> <a id="6786" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6791" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6794" class="Symbol">(</a><a id="6795" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6801" class="Symbol">.</a><a id="6802" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6810" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6812" class="Symbol">)))</a> <a id="6816" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="6818" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6821" class="Symbol">.</a><a id="6822" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isHomogeneousProd"></a><a id="6827" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="6845" class="Symbol">:</a> <a id="6847" class="Symbol">∀</a> <a id="6849" class="Symbol">{</a><a id="6850" href="Cubical.Foundations.Pointed.Homogeneous.html#6850" class="Bound">ℓ</a> <a id="6852" href="Cubical.Foundations.Pointed.Homogeneous.html#6852" class="Bound">ℓ&#39;</a><a id="6854" class="Symbol">}</a> <a id="6856" class="Symbol">{</a><a id="6857" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6870" href="Cubical.Foundations.Pointed.Homogeneous.html#6850" class="Bound">ℓ</a><a id="6871" class="Symbol">}</a> <a id="6873" class="Symbol">{</a><a id="6874" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6887" href="Cubical.Foundations.Pointed.Homogeneous.html#6852" class="Bound">ℓ&#39;</a><a id="6889" class="Symbol">}</a>
                   <a id="6910" class="Symbol">→</a> <a id="6912" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6926" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6945" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a> <a id="6948" class="Symbol">→</a> <a id="6950" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6968" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="6971" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a><a id="6973" class="Symbol">)</a>
<a id="6975" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="6993" href="Cubical.Foundations.Pointed.Homogeneous.html#6993" class="Bound">hA</a> <a id="6996" href="Cubical.Foundations.Pointed.Homogeneous.html#6996" class="Bound">hB</a> <a id="6999" class="Symbol">(</a><a id="7000" href="Cubical.Foundations.Pointed.Homogeneous.html#7000" class="Bound">a</a> <a id="7002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7004" href="Cubical.Foundations.Pointed.Homogeneous.html#7004" class="Bound">b</a><a id="7005" class="Symbol">)</a> <a id="7007" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a> <a id="7009" class="Symbol">.</a><a id="7010" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7014" class="Symbol">=</a> <a id="7016" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Cubical.Foundations.Pointed.Homogeneous.html#6993" class="Bound">hA</a> <a id="7024" href="Cubical.Foundations.Pointed.Homogeneous.html#7000" class="Bound">a</a> <a id="7026" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a><a id="7027" class="Symbol">)</a> <a id="7029" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7031" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Foundations.Pointed.Homogeneous.html#6996" class="Bound">hB</a> <a id="7039" href="Cubical.Foundations.Pointed.Homogeneous.html#7004" class="Bound">b</a> <a id="7041" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a><a id="7042" class="Symbol">)</a>
<a id="7044" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="7062" href="Cubical.Foundations.Pointed.Homogeneous.html#7062" class="Bound">hA</a> <a id="7065" href="Cubical.Foundations.Pointed.Homogeneous.html#7065" class="Bound">hB</a> <a id="7068" class="Symbol">(</a><a id="7069" href="Cubical.Foundations.Pointed.Homogeneous.html#7069" class="Bound">a</a> <a id="7071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7073" href="Cubical.Foundations.Pointed.Homogeneous.html#7073" class="Bound">b</a><a id="7074" class="Symbol">)</a> <a id="7076" href="Cubical.Foundations.Pointed.Homogeneous.html#7076" class="Bound">i</a> <a id="7078" class="Symbol">.</a><a id="7079" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7083" class="Symbol">.</a><a id="7084" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7093" class="Symbol">(</a><a id="7094" href="Cubical.Foundations.Pointed.Homogeneous.html#7062" class="Bound">hA</a> <a id="7097" href="Cubical.Foundations.Pointed.Homogeneous.html#7069" class="Bound">a</a> <a id="7099" href="Cubical.Foundations.Pointed.Homogeneous.html#7076" class="Bound">i</a><a id="7100" class="Symbol">)</a>
<a id="7102" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="7120" href="Cubical.Foundations.Pointed.Homogeneous.html#7120" class="Bound">hA</a> <a id="7123" href="Cubical.Foundations.Pointed.Homogeneous.html#7123" class="Bound">hB</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Cubical.Foundations.Pointed.Homogeneous.html#7127" class="Bound">a</a> <a id="7129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7131" href="Cubical.Foundations.Pointed.Homogeneous.html#7131" class="Bound">b</a><a id="7132" class="Symbol">)</a> <a id="7134" href="Cubical.Foundations.Pointed.Homogeneous.html#7134" class="Bound">i</a> <a id="7136" class="Symbol">.</a><a id="7137" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7141" class="Symbol">.</a><a id="7142" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7146" class="Symbol">=</a> <a id="7148" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Cubical.Foundations.Pointed.Homogeneous.html#7123" class="Bound">hB</a> <a id="7155" href="Cubical.Foundations.Pointed.Homogeneous.html#7131" class="Bound">b</a> <a id="7157" href="Cubical.Foundations.Pointed.Homogeneous.html#7134" class="Bound">i</a><a id="7158" class="Symbol">)</a>

<a id="isHomogeneousPath"></a><a id="7161" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="7179" class="Symbol">:</a> <a id="7181" class="Symbol">∀</a> <a id="7183" class="Symbol">{</a><a id="7184" href="Cubical.Foundations.Pointed.Homogeneous.html#7184" class="Bound">ℓ</a><a id="7185" class="Symbol">}</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.Pointed.Homogeneous.html#7188" class="Bound">A</a> <a id="7190" class="Symbol">:</a> <a id="7192" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7197" href="Cubical.Foundations.Pointed.Homogeneous.html#7184" class="Bound">ℓ</a><a id="7198" class="Symbol">)</a> <a id="7200" class="Symbol">{</a><a id="7201" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7203" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a> <a id="7205" class="Symbol">:</a> <a id="7207" href="Cubical.Foundations.Pointed.Homogeneous.html#7188" class="Bound">A</a><a id="7208" class="Symbol">}</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Cubical.Foundations.Pointed.Homogeneous.html#7211" class="Bound">p</a> <a id="7213" class="Symbol">:</a> <a id="7215" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7217" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7219" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a><a id="7220" class="Symbol">)</a> <a id="7222" class="Symbol">→</a> <a id="7224" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="7238" class="Symbol">((</a><a id="7240" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7242" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7244" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a><a id="7245" class="Symbol">)</a> <a id="7247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7249" href="Cubical.Foundations.Pointed.Homogeneous.html#7211" class="Bound">p</a><a id="7250" class="Symbol">)</a>
<a id="7252" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="7270" href="Cubical.Foundations.Pointed.Homogeneous.html#7270" class="Bound">A</a> <a id="7272" class="Symbol">{</a><a id="7273" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a><a id="7274" class="Symbol">}</a> <a id="7276" class="Symbol">{</a><a id="7277" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7278" class="Symbol">}</a> <a id="7280" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a> <a id="7282" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a>
  <a id="7286" class="Symbol">=</a> <a id="7288" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="7300" class="Symbol">((</a><a id="7302" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7304" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7306" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7307" class="Symbol">)</a> <a id="7309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7311" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">((</a><a id="7316" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7318" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7320" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7321" class="Symbol">)</a> <a id="7323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7325" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7335" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="7352" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a> <a id="7354" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a><a id="7355" class="Symbol">)</a>
  <a id="7359" class="Keyword">where</a> <a id="7365" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7369" class="Symbol">:</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7374" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7376" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7377" class="Symbol">)</a> <a id="7379" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7384" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7386" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7387" class="Symbol">)</a>
        <a id="7397" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7401" class="Symbol">=</a> <a id="7403" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a> <a id="7421" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7423" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7427" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a><a id="7428" class="Symbol">)</a>

<a id="7431" class="Keyword">module</a> <a id="HomogeneousDiscrete"></a><a id="7438" href="Cubical.Foundations.Pointed.Homogeneous.html#7438" class="Module">HomogeneousDiscrete</a> <a id="7458" class="Symbol">{</a><a id="7459" href="Cubical.Foundations.Pointed.Homogeneous.html#7459" class="Bound">ℓ</a><a id="7460" class="Symbol">}</a> <a id="7462" class="Symbol">{</a><a id="7463" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="7466" class="Symbol">:</a> <a id="7468" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7476" href="Cubical.Foundations.Pointed.Homogeneous.html#7459" class="Bound">ℓ</a><a id="7477" class="Symbol">}</a> <a id="7479" class="Symbol">(</a><a id="7480" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7483" class="Symbol">:</a> <a id="7485" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7499" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7501" class="Symbol">))</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7513" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7515" class="Symbol">)</a> <a id="7517" class="Keyword">where</a>

  <a id="7526" class="Comment">-- switches pt A∙ with y</a>
  <a id="HomogeneousDiscrete.switch"></a><a id="7553" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7560" class="Symbol">:</a> <a id="7562" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7566" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="7569" class="Symbol">→</a> <a id="7571" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7575" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="7580" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7587" href="Cubical.Foundations.Pointed.Homogeneous.html#7587" class="Bound">x</a> <a id="7589" class="Keyword">with</a> <a id="7594" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7597" href="Cubical.Foundations.Pointed.Homogeneous.html#7587" class="Bound">x</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7603" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7605" class="Symbol">)</a>
  <a id="7609" class="Symbol">...</a>         <a id="7621" class="Symbol">|</a> <a id="7623" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7627" class="Symbol">_</a> <a id="7629" class="Symbol">=</a> <a id="7631" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7635" class="Symbol">...</a>         <a id="7647" class="Symbol">|</a> <a id="7649" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7652" class="Symbol">_</a> <a id="7654" class="Keyword">with</a> <a id="7659" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7662" class="Bound">x</a> <a id="7664" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7668" class="Symbol">...</a>                <a id="7687" class="Symbol">|</a> <a id="7689" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7693" class="Symbol">_</a>  <a id="7696" class="Symbol">=</a> <a id="7698" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7701" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="7706" class="Symbol">...</a>                <a id="7725" class="Symbol">|</a> <a id="7727" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="7731" class="Symbol">_</a>  <a id="7734" class="Symbol">=</a> <a id="7736" class="Bound">x</a>

  <a id="HomogeneousDiscrete.switch-ptA∙"></a><a id="7741" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a> <a id="7753" class="Symbol">:</a> <a id="7755" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7766" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7768" class="Symbol">)</a> <a id="7770" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7772" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7776" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a> <a id="7788" class="Keyword">with</a> <a id="7793" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7796" class="Symbol">(</a><a id="7797" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7800" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7808" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7810" class="Symbol">)</a>
  <a id="7814" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">...</a>         <a id="7826" class="Symbol">|</a> <a id="7828" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7832" class="Symbol">_</a> <a id="7834" class="Symbol">=</a> <a id="7836" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7843" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">...</a>         <a id="7855" class="Symbol">|</a> <a id="7857" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7860" href="Cubical.Foundations.Pointed.Homogeneous.html#7860" class="Bound">¬p</a> <a id="7863" class="Symbol">=</a> <a id="7865" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7871" class="Symbol">(</a><a id="7872" href="Cubical.Foundations.Pointed.Homogeneous.html#7860" class="Bound">¬p</a> <a id="7875" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7879" class="Symbol">)</a>

  <a id="HomogeneousDiscrete.switch-idp"></a><a id="7884" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7895" class="Symbol">:</a> <a id="7897" class="Symbol">∀</a> <a id="7899" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a> <a id="7901" class="Symbol">→</a> <a id="7903" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7910" class="Symbol">(</a><a id="7911" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7918" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a><a id="7919" class="Symbol">)</a> <a id="7921" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7923" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a>
  <a id="7927" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7938" href="Cubical.Foundations.Pointed.Homogeneous.html#7938" class="Bound">x</a> <a id="7940" class="Keyword">with</a> <a id="7945" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7948" href="Cubical.Foundations.Pointed.Homogeneous.html#7938" class="Bound">x</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7954" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7956" class="Symbol">)</a>
  <a id="7960" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7971" href="Cubical.Foundations.Pointed.Homogeneous.html#7971" class="Bound">x</a> <a id="7973" class="Symbol">|</a> <a id="7975" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7979" href="Cubical.Foundations.Pointed.Homogeneous.html#7979" class="Bound">p</a> <a id="7981" class="Keyword">with</a> <a id="7986" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7989" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7995" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7997" class="Symbol">)</a>
  <a id="8001" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8012" href="Cubical.Foundations.Pointed.Homogeneous.html#8012" class="Bound">x</a> <a id="8014" class="Symbol">|</a> <a id="8016" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8020" href="Cubical.Foundations.Pointed.Homogeneous.html#8020" class="Bound">p</a> <a id="8022" class="Symbol">|</a> <a id="8024" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8028" href="Cubical.Foundations.Pointed.Homogeneous.html#8028" class="Bound">q</a> <a id="8030" class="Symbol">=</a> <a id="8032" href="Cubical.Foundations.Pointed.Homogeneous.html#8028" class="Bound">q</a> <a id="8034" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8036" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8040" href="Cubical.Foundations.Pointed.Homogeneous.html#8020" class="Bound">p</a>
  <a id="8044" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8055" href="Cubical.Foundations.Pointed.Homogeneous.html#8055" class="Bound">x</a> <a id="8057" class="Symbol">|</a> <a id="8059" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8063" href="Cubical.Foundations.Pointed.Homogeneous.html#8063" class="Bound">p</a> <a id="8065" class="Symbol">|</a> <a id="8067" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8071" class="Symbol">_</a> <a id="8073" class="Keyword">with</a> <a id="8078" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8081" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="8083" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8087" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8098" href="Cubical.Foundations.Pointed.Homogeneous.html#8098" class="Bound">x</a> <a id="8100" class="Symbol">|</a> <a id="8102" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8106" href="Cubical.Foundations.Pointed.Homogeneous.html#8106" class="Bound">p</a> <a id="8108" class="Symbol">|</a> <a id="8110" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8114" class="Symbol">_</a> <a id="8116" class="Symbol">|</a> <a id="8118" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8122" class="Symbol">_</a> <a id="8124" class="Symbol">=</a> <a id="8126" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8130" href="Cubical.Foundations.Pointed.Homogeneous.html#8106" class="Bound">p</a>
  <a id="8134" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8145" href="Cubical.Foundations.Pointed.Homogeneous.html#8145" class="Bound">x</a> <a id="8147" class="Symbol">|</a> <a id="8149" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8153" href="Cubical.Foundations.Pointed.Homogeneous.html#8153" class="Bound">p</a> <a id="8155" class="Symbol">|</a> <a id="8157" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8161" class="Symbol">_</a> <a id="8163" class="Symbol">|</a> <a id="8165" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8168" href="Cubical.Foundations.Pointed.Homogeneous.html#8168" class="Bound">¬p</a> <a id="8171" class="Symbol">=</a> <a id="8173" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.Pointed.Homogeneous.html#8168" class="Bound">¬p</a> <a id="8183" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8187" class="Symbol">)</a>
  <a id="8191" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8202" href="Cubical.Foundations.Pointed.Homogeneous.html#8202" class="Bound">x</a> <a id="8204" class="Symbol">|</a> <a id="8206" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8209" href="Cubical.Foundations.Pointed.Homogeneous.html#8209" class="Bound">¬p</a> <a id="8212" class="Keyword">with</a> <a id="8217" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8220" href="Cubical.Foundations.Pointed.Homogeneous.html#8202" class="Bound">x</a> <a id="8222" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8226" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8237" href="Cubical.Foundations.Pointed.Homogeneous.html#8237" class="Bound">x</a> <a id="8239" class="Symbol">|</a> <a id="8241" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8244" href="Cubical.Foundations.Pointed.Homogeneous.html#8244" class="Bound">¬p</a> <a id="8247" class="Symbol">|</a> <a id="8249" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8253" href="Cubical.Foundations.Pointed.Homogeneous.html#8253" class="Bound">p</a> <a id="8255" class="Keyword">with</a> <a id="8260" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8263" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8269" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8271" class="Symbol">)</a>
  <a id="8275" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8286" href="Cubical.Foundations.Pointed.Homogeneous.html#8286" class="Bound">x</a> <a id="8288" class="Symbol">|</a> <a id="8290" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8293" href="Cubical.Foundations.Pointed.Homogeneous.html#8293" class="Bound">¬p</a> <a id="8296" class="Symbol">|</a> <a id="8298" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8302" href="Cubical.Foundations.Pointed.Homogeneous.html#8302" class="Bound">p</a> <a id="8304" class="Symbol">|</a> <a id="8306" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8310" href="Cubical.Foundations.Pointed.Homogeneous.html#8310" class="Bound">q</a> <a id="8312" class="Symbol">=</a> <a id="8314" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Cubical.Foundations.Pointed.Homogeneous.html#8293" class="Bound">¬p</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Cubical.Foundations.Pointed.Homogeneous.html#8302" class="Bound">p</a> <a id="8327" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8329" href="Cubical.Foundations.Pointed.Homogeneous.html#8310" class="Bound">q</a><a id="8330" class="Symbol">))</a>
  <a id="8335" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8346" href="Cubical.Foundations.Pointed.Homogeneous.html#8346" class="Bound">x</a> <a id="8348" class="Symbol">|</a> <a id="8350" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8353" href="Cubical.Foundations.Pointed.Homogeneous.html#8353" class="Bound">¬p</a> <a id="8356" class="Symbol">|</a> <a id="8358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8362" href="Cubical.Foundations.Pointed.Homogeneous.html#8362" class="Bound">p</a> <a id="8364" class="Symbol">|</a> <a id="8366" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8370" class="Symbol">_</a> <a id="8372" class="Keyword">with</a> <a id="8377" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8384" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8386" class="Symbol">)</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8392" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8394" class="Symbol">)</a>
  <a id="8398" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8409" href="Cubical.Foundations.Pointed.Homogeneous.html#8409" class="Bound">x</a> <a id="8411" class="Symbol">|</a> <a id="8413" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8416" href="Cubical.Foundations.Pointed.Homogeneous.html#8416" class="Bound">¬p</a> <a id="8419" class="Symbol">|</a> <a id="8421" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8425" href="Cubical.Foundations.Pointed.Homogeneous.html#8425" class="Bound">p</a> <a id="8427" class="Symbol">|</a> <a id="8429" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8433" class="Symbol">_</a> <a id="8435" class="Symbol">|</a> <a id="8437" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8441" class="Symbol">_</a> <a id="8443" class="Symbol">=</a> <a id="8445" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8449" href="Cubical.Foundations.Pointed.Homogeneous.html#8425" class="Bound">p</a>
  <a id="8453" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8464" href="Cubical.Foundations.Pointed.Homogeneous.html#8464" class="Bound">x</a> <a id="8466" class="Symbol">|</a> <a id="8468" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8471" href="Cubical.Foundations.Pointed.Homogeneous.html#8471" class="Bound">¬p</a> <a id="8474" class="Symbol">|</a> <a id="8476" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8480" href="Cubical.Foundations.Pointed.Homogeneous.html#8480" class="Bound">p</a> <a id="8482" class="Symbol">|</a> <a id="8484" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8488" class="Symbol">_</a> <a id="8490" class="Symbol">|</a> <a id="8492" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8495" href="Cubical.Foundations.Pointed.Homogeneous.html#8495" class="Bound">¬q</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8506" class="Symbol">(</a><a id="8507" href="Cubical.Foundations.Pointed.Homogeneous.html#8495" class="Bound">¬q</a> <a id="8510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8514" class="Symbol">)</a>
  <a id="8518" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8529" href="Cubical.Foundations.Pointed.Homogeneous.html#8529" class="Bound">x</a> <a id="8531" class="Symbol">|</a> <a id="8533" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8536" href="Cubical.Foundations.Pointed.Homogeneous.html#8536" class="Bound">¬p</a> <a id="8539" class="Symbol">|</a> <a id="8541" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8544" href="Cubical.Foundations.Pointed.Homogeneous.html#8544" class="Bound">¬q</a> <a id="8547" class="Keyword">with</a> <a id="8552" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8555" href="Cubical.Foundations.Pointed.Homogeneous.html#8529" class="Bound">x</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8561" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8563" class="Symbol">)</a>
  <a id="8567" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8578" href="Cubical.Foundations.Pointed.Homogeneous.html#8578" class="Bound">x</a> <a id="8580" class="Symbol">|</a> <a id="8582" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8585" href="Cubical.Foundations.Pointed.Homogeneous.html#8585" class="Bound">¬p</a> <a id="8588" class="Symbol">|</a> <a id="8590" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8593" href="Cubical.Foundations.Pointed.Homogeneous.html#8593" class="Bound">¬q</a> <a id="8596" class="Symbol">|</a> <a id="8598" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8602" href="Cubical.Foundations.Pointed.Homogeneous.html#8602" class="Bound">p</a> <a id="8604" class="Symbol">=</a> <a id="8606" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8612" class="Symbol">(</a><a id="8613" href="Cubical.Foundations.Pointed.Homogeneous.html#8585" class="Bound">¬p</a> <a id="8616" href="Cubical.Foundations.Pointed.Homogeneous.html#8602" class="Bound">p</a><a id="8617" class="Symbol">)</a>
  <a id="8621" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8632" href="Cubical.Foundations.Pointed.Homogeneous.html#8632" class="Bound">x</a> <a id="8634" class="Symbol">|</a> <a id="8636" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8639" href="Cubical.Foundations.Pointed.Homogeneous.html#8639" class="Bound">¬p</a> <a id="8642" class="Symbol">|</a> <a id="8644" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8647" href="Cubical.Foundations.Pointed.Homogeneous.html#8647" class="Bound">¬q</a> <a id="8650" class="Symbol">|</a> <a id="8652" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8656" class="Symbol">_</a> <a id="8658" class="Keyword">with</a> <a id="8663" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8666" href="Cubical.Foundations.Pointed.Homogeneous.html#8632" class="Bound">x</a> <a id="8668" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8672" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8683" href="Cubical.Foundations.Pointed.Homogeneous.html#8683" class="Bound">x</a> <a id="8685" class="Symbol">|</a> <a id="8687" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8690" href="Cubical.Foundations.Pointed.Homogeneous.html#8690" class="Bound">¬p</a> <a id="8693" class="Symbol">|</a> <a id="8695" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8698" href="Cubical.Foundations.Pointed.Homogeneous.html#8698" class="Bound">¬q</a> <a id="8701" class="Symbol">|</a> <a id="8703" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8707" class="Symbol">_</a> <a id="8709" class="Symbol">|</a> <a id="8711" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8715" href="Cubical.Foundations.Pointed.Homogeneous.html#8715" class="Bound">q</a> <a id="8717" class="Symbol">=</a> <a id="8719" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8725" class="Symbol">(</a><a id="8726" href="Cubical.Foundations.Pointed.Homogeneous.html#8698" class="Bound">¬q</a> <a id="8729" href="Cubical.Foundations.Pointed.Homogeneous.html#8715" class="Bound">q</a><a id="8730" class="Symbol">)</a>
  <a id="8734" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8745" href="Cubical.Foundations.Pointed.Homogeneous.html#8745" class="Bound">x</a> <a id="8747" class="Symbol">|</a> <a id="8749" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8752" href="Cubical.Foundations.Pointed.Homogeneous.html#8752" class="Bound">¬p</a> <a id="8755" class="Symbol">|</a> <a id="8757" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8760" href="Cubical.Foundations.Pointed.Homogeneous.html#8760" class="Bound">¬q</a> <a id="8763" class="Symbol">|</a> <a id="8765" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8769" class="Symbol">_</a> <a id="8771" class="Symbol">|</a> <a id="8773" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8777" class="Symbol">_</a> <a id="8779" class="Symbol">=</a> <a id="8781" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="HomogeneousDiscrete.switch-eqv"></a><a id="8789" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="8800" class="Symbol">:</a> <a id="8802" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8806" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="8809" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8811" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8815" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="8820" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="8831" class="Symbol">=</a> <a id="8833" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8849" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="8856" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="8863" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8874" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a><a id="8884" class="Symbol">)</a>

<a id="isHomogeneousDiscrete"></a><a id="8887" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="8909" class="Symbol">:</a> <a id="8911" class="Symbol">∀</a> <a id="8913" class="Symbol">{</a><a id="8914" href="Cubical.Foundations.Pointed.Homogeneous.html#8914" class="Bound">ℓ</a><a id="8915" class="Symbol">}</a> <a id="8917" class="Symbol">{</a><a id="8918" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a> <a id="8921" class="Symbol">:</a> <a id="8923" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8931" href="Cubical.Foundations.Pointed.Homogeneous.html#8914" class="Bound">ℓ</a><a id="8932" class="Symbol">}</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Foundations.Pointed.Homogeneous.html#8935" class="Bound">dA</a> <a id="8938" class="Symbol">:</a> <a id="8940" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8954" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a><a id="8956" class="Symbol">))</a> <a id="8959" class="Symbol">→</a> <a id="8961" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="8975" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a>
<a id="8978" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="9000" class="Symbol">{</a><a id="9001" href="Cubical.Foundations.Pointed.Homogeneous.html#9001" class="Bound">ℓ</a><a id="9002" class="Symbol">}</a> <a id="9004" class="Symbol">{</a><a id="9005" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9007" class="Symbol">}</a> <a id="9009" href="Cubical.Foundations.Pointed.Homogeneous.html#9009" class="Bound">dA</a> <a id="9012" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a>
  <a id="9016" class="Symbol">=</a> <a id="9018" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9035" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a> <a id="9038" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9040" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9043" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9045" class="Symbol">)</a> <a id="9047" class="Symbol">(</a><a id="9048" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9052" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a> <a id="9055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9057" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a><a id="9058" class="Symbol">)</a> <a id="9060" class="Symbol">(</a><a id="9061" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="9072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9074" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a><a id="9085" class="Symbol">)</a>
  <a id="9089" class="Keyword">where</a> <a id="9095" class="Keyword">open</a> <a id="9100" href="Cubical.Foundations.Pointed.Homogeneous.html#7438" class="Module">HomogeneousDiscrete</a> <a id="9120" class="Symbol">{</a><a id="9121" href="Cubical.Foundations.Pointed.Homogeneous.html#9001" class="Bound">ℓ</a><a id="9122" class="Symbol">}</a> <a id="9124" class="Symbol">{</a><a id="9125" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9127" class="Symbol">}</a> <a id="9129" href="Cubical.Foundations.Pointed.Homogeneous.html#9009" class="Bound">dA</a> <a id="9132" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Homotopy.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Homotopy</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Comment">{-
  This module defines two kinds of pointed homotopies,
  ∙∼ and ∙∼P, and proves their equivalence
-}</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="639" class="Keyword">open</a> <a id="644" class="Keyword">import</a> <a id="651" href="Cubical.Homotopy.Base.html" class="Module">Cubical.Homotopy.Base</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="705" class="Keyword">private</a>
  <a id="715" class="Keyword">variable</a>
    <a id="728" href="Cubical.Foundations.Pointed.Homotopy.html#728" class="Generalizable">ℓ</a> <a id="730" href="Cubical.Foundations.Pointed.Homotopy.html#730" class="Generalizable">ℓ&#39;</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="742" class="Keyword">module</a> <a id="749" href="Cubical.Foundations.Pointed.Homotopy.html#749" class="Module">_</a> <a id="751" class="Symbol">{</a><a id="752" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="764" href="Cubical.Foundations.Pointed.Homotopy.html#728" class="Generalizable">ℓ</a><a id="765" class="Symbol">}</a> <a id="767" class="Symbol">{</a><a id="768" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="770" class="Symbol">:</a> <a id="772" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="776" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="778" class="Symbol">→</a> <a id="780" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="785" href="Cubical.Foundations.Pointed.Homotopy.html#730" class="Generalizable">ℓ&#39;</a><a id="787" class="Symbol">}</a> <a id="789" class="Symbol">{</a><a id="790" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a> <a id="794" class="Symbol">:</a> <a id="796" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="802" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a><a id="803" class="Symbol">)}</a> <a id="806" class="Keyword">where</a>

  <a id="815" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="817" class="Symbol">=</a> <a id="819" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="822" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a>

  <a id="827" class="Comment">-- pointed homotopy as pointed Π. This is just a Σ-type, see ∙∼Σ</a>
  <a id="894" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">_∙∼_</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Foundations.Pointed.Homotopy.html#902" class="Bound">f</a> <a id="904" href="Cubical.Foundations.Pointed.Homotopy.html#904" class="Bound">g</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="911" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="913" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="915" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">→</a> <a id="922" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="927" class="Symbol">(</a><a id="928" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="934" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="936" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="938" class="Symbol">)</a>
  <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Foundations.Pointed.Homotopy.html#943" class="Bound">f₁</a> <a id="946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="948" href="Cubical.Foundations.Pointed.Homotopy.html#948" class="Bound">f₂</a><a id="950" class="Symbol">)</a> <a id="952" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="955" class="Symbol">(</a><a id="956" href="Cubical.Foundations.Pointed.Homotopy.html#956" class="Bound">g₁</a> <a id="959" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="961" href="Cubical.Foundations.Pointed.Homotopy.html#961" class="Bound">g₂</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">=</a> <a id="967" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="970" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="972" class="Symbol">(λ</a> <a id="975" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a> <a id="977" class="Symbol">→</a> <a id="979" href="Cubical.Foundations.Pointed.Homotopy.html#943" class="Bound">f₁</a> <a id="982" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a> <a id="984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="986" href="Cubical.Foundations.Pointed.Homotopy.html#956" class="Bound">g₁</a> <a id="989" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Foundations.Pointed.Homotopy.html#948" class="Bound">f₂</a> <a id="996" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="998" href="Cubical.Foundations.Pointed.Homotopy.html#961" class="Bound">g₂</a> <a id="1001" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="1003" class="Symbol">)</a>

  <a id="1008" class="Comment">-- pointed homotopy with PathP. Also a Σ-type, see ∙∼PΣ</a>
  <a id="1066" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">_∙∼P_</a> <a id="1072" class="Symbol">:</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.Foundations.Pointed.Homotopy.html#1075" class="Bound">f</a> <a id="1077" href="Cubical.Foundations.Pointed.Homotopy.html#1077" class="Bound">g</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1084" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="1086" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="1088" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1107" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="1109" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="1111" class="Symbol">)</a>
  <a id="1115" class="Symbol">(</a><a id="1116" href="Cubical.Foundations.Pointed.Homotopy.html#1116" class="Bound">f₁</a> <a id="1119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1121" href="Cubical.Foundations.Pointed.Homotopy.html#1121" class="Bound">f₂</a><a id="1123" class="Symbol">)</a> <a id="1125" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Foundations.Pointed.Homotopy.html#1130" class="Bound">g₁</a> <a id="1133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1135" href="Cubical.Foundations.Pointed.Homotopy.html#1135" class="Bound">g₂</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1144" href="Cubical.Foundations.Pointed.Homotopy.html#1144" class="Bound">h</a> <a id="1146" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1148" href="Cubical.Foundations.Pointed.Homotopy.html#1116" class="Bound">f₁</a> <a id="1151" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="1153" href="Cubical.Foundations.Pointed.Homotopy.html#1130" class="Bound">g₁</a> <a id="1156" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1158" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1164" class="Symbol">(λ</a> <a id="1167" href="Cubical.Foundations.Pointed.Homotopy.html#1167" class="Bound">i</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Cubical.Foundations.Pointed.Homotopy.html#1144" class="Bound">h</a> <a id="1173" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1175" href="Cubical.Foundations.Pointed.Homotopy.html#1167" class="Bound">i</a> <a id="1177" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1179" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1182" class="Symbol">)</a> <a id="1184" href="Cubical.Foundations.Pointed.Homotopy.html#1121" class="Bound">f₂</a> <a id="1187" href="Cubical.Foundations.Pointed.Homotopy.html#1135" class="Bound">g₂</a>

  <a id="1193" class="Comment">-- Proof that f ∙∼ g ≃ f ∙∼P g</a>
  <a id="1226" class="Comment">-- using equivalence of the total map of φ</a>
  <a id="1271" class="Keyword">private</a>
    <a id="1283" class="Keyword">module</a> <a id="1290" href="Cubical.Foundations.Pointed.Homotopy.html#1290" class="Module">_</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a> <a id="1295" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1302" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="1304" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="1306" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1309" class="Symbol">)</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a> <a id="1318" class="Symbol">.</a><a id="1319" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1323" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="1325" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a> <a id="1327" class="Symbol">.</a><a id="1328" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Keyword">where</a>
      <a id="1345" class="Comment">-- convenient notation</a>
      <a id="1374" href="Cubical.Foundations.Pointed.Homotopy.html#1374" class="Function">f₁</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1383" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a>
      <a id="1391" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1400" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a>
      <a id="1408" href="Cubical.Foundations.Pointed.Homotopy.html#1408" class="Function">g₁</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1417" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a>
      <a id="1425" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1434" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a>

      <a id="1443" class="Comment">-- P is the predicate on a homotopy H to be pointed of the ∙∼ kind</a>
      <a id="1516" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1525" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a>
      <a id="1534" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1540" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1542" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1544" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1547" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1549" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a> <a id="1552" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>

      <a id="1562" class="Comment">-- Q is the predicate on a homotopy H to be pointed of the ∙∼P kind</a>
      <a id="1636" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1645" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a>
      <a id="1654" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1664" class="Symbol">(λ</a> <a id="1667" href="Cubical.Foundations.Pointed.Homotopy.html#1667" class="Bound">i</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1673" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1675" href="Cubical.Foundations.Pointed.Homotopy.html#1667" class="Bound">i</a> <a id="1677" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1679" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1687" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a>

      <a id="1697" class="Comment">-- simplify the notation even more to see that P≡Q</a>
      <a id="1754" class="Comment">-- is just a jingle of paths</a>
      <a id="1789" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1795" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a>
      <a id="1803" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1805" class="Symbol">=</a> <a id="1807" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a>
      <a id="1816" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a>
      <a id="1829" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1839" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a>
      <a id="1847" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1857" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1859" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1861" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1863" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
              <a id="1880" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1883" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="1893" href="Cubical.Foundations.Path.html#9858" class="Function">symIso</a> <a id="1900" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="1914" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1916" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1918" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1920" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1923" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1925" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a>
              <a id="1941" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1952" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1954" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1956" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1959" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡_</a><a id="1961" class="Symbol">)</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1970" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1972" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1975" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1983" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="2001" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2002" class="Symbol">))</a> <a id="2005" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2008" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2014" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2016" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2021" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2023" class="Symbol">))</a> <a id="2026" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2040" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2044" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2046" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2049" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2054" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2056" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2057" class="Symbol">)</a> <a id="2059" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2061" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2063" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
              <a id="2080" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2083" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Cubical.Foundations.Equiv.Properties.html#8666" class="Function">compr≡Equiv</a> <a id="2104" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2109" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2111" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2117" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2119" class="Symbol">)))</a> <a id="2123" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2137" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2139" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2141" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2143" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2145" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2161" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2164" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Foundations.Equiv.Properties.html#8892" class="Function">compl≡Equiv</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2183" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2185" class="Symbol">)</a> <a id="2187" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2192" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2194" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2195" class="Symbol">))</a> <a id="2198" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2212" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2214" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2217" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2219" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2221" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2223" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2225" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2228" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2233" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2235" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2236" class="Symbol">)</a>
              <a id="2252" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2263" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2266" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2268" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2270" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡_</a> <a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2285" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2287" class="Symbol">)</a> <a id="2289" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2291" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2293" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="2306" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2318" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a><a id="2319" class="Symbol">))</a> <a id="2322" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2325" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2336" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2337" class="Symbol">))</a> <a id="2340" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2354" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2356" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2359" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2361" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2365" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2381" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2389" class="Symbol">(λ</a> <a id="2392" href="Cubical.Foundations.Pointed.Homotopy.html#2392" class="Bound">z</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2398" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2401" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2403" href="Cubical.Foundations.Pointed.Homotopy.html#2392" class="Bound">z</a> <a id="2405" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2407" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2417" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2434" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2436" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2439" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2444" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2446" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2450" class="Symbol">)</a> <a id="2452" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2454" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2470" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2473" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡</a> <a id="2482" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2515" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2517" class="Symbol">)</a> <a id="2519" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2521" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2525" class="Symbol">))</a> <a id="2528" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2542" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2544" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2547" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2550" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2552" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2555" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2560" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2562" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2578" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2581" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Cubical.Foundations.Path.html#8068" class="Function">Square≃doubleComp</a> <a id="2608" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2610" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2612" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2614" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2618" class="Symbol">))</a> <a id="2621" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2635" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2641" class="Symbol">(λ</a> <a id="2644" href="Cubical.Foundations.Pointed.Homotopy.html#2644" class="Bound">i</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2650" href="Cubical.Foundations.Pointed.Homotopy.html#2644" class="Bound">i</a> <a id="2652" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2654" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="2657" class="Symbol">)</a> <a id="2659" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2661" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2663" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="2672" class="Comment">-- φ is a fiberwise transformation (H : f ∼ g) → P H → Q H</a>
      <a id="2737" class="Comment">-- φ is even a fiberwise equivalence by P≡Q</a>
      <a id="2787" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a>
      <a id="2803" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2817" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a>

    <a id="2826" class="Comment">-- The total map corresponding to φ</a>
    <a id="2866" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2871" class="Symbol">:</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2876" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="2883" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="2885" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="2887" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2896" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="2899" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2905" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="2909" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a>
    <a id="2915" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2920" href="Cubical.Foundations.Pointed.Homotopy.html#2920" class="Bound">f</a> <a id="2922" href="Cubical.Foundations.Pointed.Homotopy.html#2922" class="Bound">g</a> <a id="2924" href="Cubical.Foundations.Pointed.Homotopy.html#2924" class="Bound">p</a> <a id="2926" class="Symbol">.</a><a id="2927" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.Pointed.Homotopy.html#2924" class="Bound">p</a> <a id="2935" class="Symbol">.</a><a id="2936" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
    <a id="2944" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2949" href="Cubical.Foundations.Pointed.Homotopy.html#2949" class="Bound">f</a> <a id="2951" href="Cubical.Foundations.Pointed.Homotopy.html#2951" class="Bound">g</a> <a id="2953" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2955" class="Symbol">.</a><a id="2956" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2964" href="Cubical.Foundations.Pointed.Homotopy.html#2949" class="Bound">f</a> <a id="2966" href="Cubical.Foundations.Pointed.Homotopy.html#2951" class="Bound">g</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2971" class="Symbol">.</a><a id="2972" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2975" class="Symbol">)</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2980" class="Symbol">.</a><a id="2981" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2984" class="Symbol">)</a>

  <a id="2989" class="Comment">-- transformation of the homotopies using totφ</a>
  <a id="3038" href="Cubical.Foundations.Pointed.Homotopy.html#3038" class="Function">∙∼→∙∼P</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3050" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3057" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3059" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3061" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">→</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3071" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3074" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a><a id="3075" class="Symbol">)</a> <a id="3077" class="Symbol">→</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3082" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3086" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a><a id="3087" class="Symbol">)</a>
  <a id="3091" href="Cubical.Foundations.Pointed.Homotopy.html#3038" class="Function">∙∼→∙∼P</a> <a id="3098" href="Cubical.Foundations.Pointed.Homotopy.html#3098" class="Bound">f</a> <a id="3100" href="Cubical.Foundations.Pointed.Homotopy.html#3100" class="Bound">g</a> <a id="3102" class="Symbol">=</a> <a id="3104" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="3109" href="Cubical.Foundations.Pointed.Homotopy.html#3098" class="Bound">f</a> <a id="3111" href="Cubical.Foundations.Pointed.Homotopy.html#3100" class="Bound">g</a>

  <a id="3116" class="Comment">-- Proof that ∙∼ and ∙∼P are equivalent using the fiberwise equivalence φ</a>
  <a id="3192" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3199" class="Symbol">:</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3204" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3211" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3213" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3215" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">→</a> <a id="3222" class="Symbol">(</a><a id="3223" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3225" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3228" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a><a id="3229" class="Symbol">)</a> <a id="3231" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3236" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3240" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a><a id="3241" class="Symbol">)</a>
  <a id="3245" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3252" href="Cubical.Foundations.Pointed.Homotopy.html#3252" class="Bound">f</a> <a id="3254" href="Cubical.Foundations.Pointed.Homotopy.html#3254" class="Bound">g</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="3275" class="Symbol">(λ</a> <a id="3278" href="Cubical.Foundations.Pointed.Homotopy.html#3278" class="Bound">H</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="3299" href="Cubical.Foundations.Pointed.Homotopy.html#3252" class="Bound">f</a> <a id="3301" href="Cubical.Foundations.Pointed.Homotopy.html#3254" class="Bound">g</a> <a id="3303" href="Cubical.Foundations.Pointed.Homotopy.html#3278" class="Bound">H</a><a id="3304" class="Symbol">))</a>

  <a id="3310" class="Comment">-- inverse of ∙∼→∙∼P extracted from the equivalence</a>
  <a id="3364" href="Cubical.Foundations.Pointed.Homotopy.html#3364" class="Function">∙∼P→∙∼</a> <a id="3371" class="Symbol">:</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3376" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3383" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3385" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3387" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3390" class="Symbol">}</a> <a id="3392" class="Symbol">→</a> <a id="3394" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3396" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3400" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3406" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3409" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a>
  <a id="3413" href="Cubical.Foundations.Pointed.Homotopy.html#3364" class="Function">∙∼P→∙∼</a> <a id="3420" class="Symbol">{</a><a id="3421" class="Argument">f</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Cubical.Foundations.Pointed.Homotopy.html#3425" class="Bound">f</a><a id="3426" class="Symbol">}</a> <a id="3428" class="Symbol">{</a><a id="3429" class="Argument">g</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Cubical.Foundations.Pointed.Homotopy.html#3433" class="Bound">g</a><a id="3434" class="Symbol">}</a> <a id="3436" class="Symbol">=</a> <a id="3438" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3452" href="Cubical.Foundations.Pointed.Homotopy.html#3425" class="Bound">f</a> <a id="3454" href="Cubical.Foundations.Pointed.Homotopy.html#3433" class="Bound">g</a><a id="3455" class="Symbol">)</a>

  <a id="3460" class="Comment">-- ∙∼≃∙∼P transformed to a path</a>
  <a id="3494" href="Cubical.Foundations.Pointed.Homotopy.html#3494" class="Function">∙∼≡∙∼P</a> <a id="3501" class="Symbol">:</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3506" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3513" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3515" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3517" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3527" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3530" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a><a id="3531" class="Symbol">)</a> <a id="3533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3538" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3542" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a><a id="3543" class="Symbol">)</a>
  <a id="3547" href="Cubical.Foundations.Pointed.Homotopy.html#3494" class="Function">∙∼≡∙∼P</a> <a id="3554" href="Cubical.Foundations.Pointed.Homotopy.html#3554" class="Bound">f</a> <a id="3556" href="Cubical.Foundations.Pointed.Homotopy.html#3556" class="Bound">g</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3571" href="Cubical.Foundations.Pointed.Homotopy.html#3554" class="Bound">f</a> <a id="3573" href="Cubical.Foundations.Pointed.Homotopy.html#3556" class="Bound">g</a><a id="3574" class="Symbol">)</a>

  <a id="3579" class="Comment">-- Verifies that the pointed homotopies actually correspond</a>
  <a id="3641" class="Comment">-- to their Σ-type versions</a>
  <a id="3671" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">_∙∼Σ_</a> <a id="3677" class="Symbol">:</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Foundations.Pointed.Homotopy.html#3680" class="Bound">f</a> <a id="3682" href="Cubical.Foundations.Pointed.Homotopy.html#3682" class="Bound">g</a> <a id="3684" class="Symbol">:</a> <a id="3686" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3689" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3691" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3693" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3712" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="3714" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="3716" class="Symbol">)</a>
  <a id="3720" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3722" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">∙∼Σ</a> <a id="3726" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3728" class="Symbol">=</a> <a id="3730" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3733" href="Cubical.Foundations.Pointed.Homotopy.html#3733" class="Bound">H</a> <a id="3735" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3737" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3739" class="Symbol">.</a><a id="3740" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3744" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="3746" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3748" class="Symbol">.</a><a id="3749" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3753" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="3758" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3760" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3762" href="Cubical.Foundations.Pointed.Homotopy.html#3733" class="Bound">H</a><a id="3763" class="Symbol">)</a>

  <a id="3768" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">_∙∼PΣ_</a> <a id="3775" class="Symbol">:</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Foundations.Pointed.Homotopy.html#3778" class="Bound">f</a> <a id="3780" href="Cubical.Foundations.Pointed.Homotopy.html#3780" class="Bound">g</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3787" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3789" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3791" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3810" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="3812" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="3814" class="Symbol">)</a>
  <a id="3818" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3820" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">∙∼PΣ</a> <a id="3825" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3832" href="Cubical.Foundations.Pointed.Homotopy.html#3832" class="Bound">H</a> <a id="3834" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3836" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3838" class="Symbol">.</a><a id="3839" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3843" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="3845" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3847" class="Symbol">.</a><a id="3848" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3852" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="3857" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3859" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3861" href="Cubical.Foundations.Pointed.Homotopy.html#3832" class="Bound">H</a><a id="3862" class="Symbol">)</a>

  <a id="3867" href="Cubical.Foundations.Pointed.Homotopy.html#3867" class="Function">∙∼≡∙∼Σ</a> <a id="3874" class="Symbol">:</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3879" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a> <a id="3881" class="Symbol">:</a> <a id="3883" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3886" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3888" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3890" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3899" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3902" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a> <a id="3904" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3906" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3908" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">∙∼Σ</a> <a id="3912" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a>
  <a id="3916" href="Cubical.Foundations.Pointed.Homotopy.html#3867" class="Function">∙∼≡∙∼Σ</a> <a id="3923" href="Cubical.Foundations.Pointed.Homotopy.html#3923" class="Bound">f</a> <a id="3925" href="Cubical.Foundations.Pointed.Homotopy.html#3925" class="Bound">g</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3937" href="Cubical.Foundations.Pointed.Homotopy.html#3937" class="Function">∙∼P≡∙∼PΣ</a> <a id="3946" class="Symbol">:</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3951" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a> <a id="3953" class="Symbol">:</a> <a id="3955" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3958" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3960" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3962" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3965" class="Symbol">)</a> <a id="3967" class="Symbol">→</a> <a id="3969" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3971" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3975" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a> <a id="3977" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3979" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3981" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">∙∼PΣ</a> <a id="3986" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a>
  <a id="3990" href="Cubical.Foundations.Pointed.Homotopy.html#3937" class="Function">∙∼P≡∙∼PΣ</a> <a id="3999" href="Cubical.Foundations.Pointed.Homotopy.html#3999" class="Bound">f</a> <a id="4001" href="Cubical.Foundations.Pointed.Homotopy.html#4001" class="Bound">g</a> <a id="4003" class="Symbol">=</a> <a id="4005" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a> <a id="47" class="Keyword">where</a>

<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>

<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="471" class="Keyword">private</a>
  <a id="481" class="Keyword">variable</a>
    <a id="494" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="496" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a> <a id="499" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a> <a id="502" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a> <a id="505" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a> <a id="508" href="Cubical.Foundations.Pointed.Properties.html#508" class="Generalizable">ℓD</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="520" class="Comment">-- the default pointed Π-type: A is pointed, and B has a base point in the chosen fiber</a>
<a id="Π∙"></a><a id="608" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">(</a><a id="614" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a> <a id="616" class="Symbol">:</a> <a id="618" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="626" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="627" class="Symbol">)</a> <a id="629" class="Symbol">(</a><a id="630" href="Cubical.Foundations.Pointed.Properties.html#630" class="Bound">B</a> <a id="632" class="Symbol">:</a> <a id="634" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="638" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a> <a id="640" class="Symbol">→</a> <a id="642" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="647" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Foundations.Pointed.Properties.html#652" class="Bound">ptB</a> <a id="656" class="Symbol">:</a> <a id="658" href="Cubical.Foundations.Pointed.Properties.html#630" class="Bound">B</a> <a id="660" class="Symbol">(</a><a id="661" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="664" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a><a id="665" class="Symbol">))</a> <a id="668" class="Symbol">→</a> <a id="670" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="675" class="Symbol">(</a><a id="676" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="682" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="684" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="686" class="Symbol">)</a>
<a id="688" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="691" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a> <a id="693" href="Cubical.Foundations.Pointed.Properties.html#693" class="Bound">B</a> <a id="695" href="Cubical.Foundations.Pointed.Properties.html#695" class="Bound">ptB</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="704" href="Cubical.Foundations.Pointed.Properties.html#704" class="Bound">f</a> <a id="706" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="708" class="Symbol">((</a><a id="710" href="Cubical.Foundations.Pointed.Properties.html#710" class="Bound">a</a> <a id="712" class="Symbol">:</a> <a id="714" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="718" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a><a id="719" class="Symbol">)</a> <a id="721" class="Symbol">→</a> <a id="723" href="Cubical.Foundations.Pointed.Properties.html#693" class="Bound">B</a> <a id="725" href="Cubical.Foundations.Pointed.Properties.html#710" class="Bound">a</a><a id="726" class="Symbol">)</a> <a id="728" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="730" href="Cubical.Foundations.Pointed.Properties.html#704" class="Bound">f</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="736" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a><a id="737" class="Symbol">)</a> <a id="739" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="741" href="Cubical.Foundations.Pointed.Properties.html#695" class="Bound">ptB</a>

<a id="746" class="Comment">-- the unpointed Π-type becomes a pointed type if the fibers are all pointed</a>
<a id="Πᵘ∙"></a><a id="823" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="827" class="Symbol">:</a> <a id="829" class="Symbol">(</a><a id="830" href="Cubical.Foundations.Pointed.Properties.html#830" class="Bound">A</a> <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="839" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="840" class="Symbol">)</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Foundations.Pointed.Properties.html#843" class="Bound">B</a> <a id="845" class="Symbol">:</a> <a id="847" href="Cubical.Foundations.Pointed.Properties.html#830" class="Bound">A</a> <a id="849" class="Symbol">→</a> <a id="851" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="859" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="873" class="Symbol">(</a><a id="874" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="880" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="882" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="884" class="Symbol">)</a>
<a id="886" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="890" href="Cubical.Foundations.Pointed.Properties.html#890" class="Bound">A</a> <a id="892" href="Cubical.Foundations.Pointed.Properties.html#892" class="Bound">B</a> <a id="894" class="Symbol">.</a><a id="895" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="899" class="Symbol">=</a> <a id="901" class="Symbol">∀</a> <a id="903" href="Cubical.Foundations.Pointed.Properties.html#903" class="Bound">a</a> <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Pointed.Properties.html#892" class="Bound">B</a> <a id="914" href="Cubical.Foundations.Pointed.Properties.html#903" class="Bound">a</a><a id="915" class="Symbol">)</a>
<a id="917" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="921" href="Cubical.Foundations.Pointed.Properties.html#921" class="Bound">A</a> <a id="923" href="Cubical.Foundations.Pointed.Properties.html#923" class="Bound">B</a> <a id="925" class="Symbol">.</a><a id="926" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="930" href="Cubical.Foundations.Pointed.Properties.html#930" class="Bound">a</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="937" class="Symbol">(</a><a id="938" href="Cubical.Foundations.Pointed.Properties.html#923" class="Bound">B</a> <a id="940" href="Cubical.Foundations.Pointed.Properties.html#930" class="Bound">a</a><a id="941" class="Symbol">)</a>

<a id="944" class="Comment">-- if the base and all fibers are pointed, we have the pointed pointed Π-type</a>
<a id="Πᵖ∙"></a><a id="1022" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1026" class="Symbol">:</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Foundations.Pointed.Properties.html#1029" class="Bound">A</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1041" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Foundations.Pointed.Properties.html#1045" class="Bound">B</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1053" href="Cubical.Foundations.Pointed.Properties.html#1029" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1065" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1086" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1088" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1090" class="Symbol">)</a>
<a id="1092" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1096" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a> <a id="1098" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1105" class="Symbol">=</a> <a id="1107" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1110" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1117" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1119" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1133" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a><a id="1134" class="Symbol">)))</a>
<a id="1138" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1142" href="Cubical.Foundations.Pointed.Properties.html#1142" class="Bound">A</a> <a id="1144" href="Cubical.Foundations.Pointed.Properties.html#1144" class="Bound">B</a>  <a id="1147" class="Symbol">.</a><a id="1148" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1152" class="Symbol">.</a><a id="1153" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1157" href="Cubical.Foundations.Pointed.Properties.html#1157" class="Bound">a</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Foundations.Pointed.Properties.html#1144" class="Bound">B</a> <a id="1167" href="Cubical.Foundations.Pointed.Properties.html#1157" class="Bound">a</a><a id="1168" class="Symbol">)</a>
<a id="1170" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1174" href="Cubical.Foundations.Pointed.Properties.html#1174" class="Bound">A</a> <a id="1176" href="Cubical.Foundations.Pointed.Properties.html#1176" class="Bound">B</a>  <a id="1179" class="Symbol">.</a><a id="1180" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1184" class="Symbol">.</a><a id="1185" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1197" class="Comment">-- the default pointed Σ-type is just the Σ-type, but as a pointed type</a>
<a id="Σ∙"></a><a id="1269" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1272" class="Symbol">:</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1287" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Cubical.Foundations.Pointed.Properties.html#1291" class="Bound">B</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1299" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1308" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Foundations.Pointed.Properties.html#1313" class="Bound">ptB</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Cubical.Foundations.Pointed.Properties.html#1291" class="Bound">B</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1325" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a><a id="1326" class="Symbol">))</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1346" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1348" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1350" class="Symbol">)</a>
<a id="1352" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1355" href="Cubical.Foundations.Pointed.Properties.html#1355" class="Bound">A</a> <a id="1357" href="Cubical.Foundations.Pointed.Properties.html#1357" class="Bound">B</a> <a id="1359" href="Cubical.Foundations.Pointed.Properties.html#1359" class="Bound">ptB</a> <a id="1363" class="Symbol">.</a><a id="1364" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1373" href="Cubical.Foundations.Pointed.Properties.html#1373" class="Bound">a</a> <a id="1375" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1377" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1381" href="Cubical.Foundations.Pointed.Properties.html#1355" class="Bound">A</a> <a id="1383" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1385" href="Cubical.Foundations.Pointed.Properties.html#1357" class="Bound">B</a> <a id="1387" href="Cubical.Foundations.Pointed.Properties.html#1373" class="Bound">a</a>
<a id="1389" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1392" href="Cubical.Foundations.Pointed.Properties.html#1392" class="Bound">A</a> <a id="1394" href="Cubical.Foundations.Pointed.Properties.html#1394" class="Bound">B</a> <a id="1396" href="Cubical.Foundations.Pointed.Properties.html#1396" class="Bound">ptB</a> <a id="1400" class="Symbol">.</a><a id="1401" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1405" class="Symbol">.</a><a id="1406" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1415" href="Cubical.Foundations.Pointed.Properties.html#1392" class="Bound">A</a>
<a id="1417" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1420" href="Cubical.Foundations.Pointed.Properties.html#1420" class="Bound">A</a> <a id="1422" href="Cubical.Foundations.Pointed.Properties.html#1422" class="Bound">B</a> <a id="1424" href="Cubical.Foundations.Pointed.Properties.html#1424" class="Bound">ptB</a> <a id="1428" class="Symbol">.</a><a id="1429" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1433" class="Symbol">.</a><a id="1434" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Cubical.Foundations.Pointed.Properties.html#1424" class="Bound">ptB</a>

<a id="1445" class="Comment">-- version if B is a family of pointed types</a>
<a id="Σᵖ∙"></a><a id="1490" href="Cubical.Foundations.Pointed.Properties.html#1490" class="Function">Σᵖ∙</a> <a id="1494" class="Symbol">:</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Foundations.Pointed.Properties.html#1497" class="Bound">A</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1509" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Foundations.Pointed.Properties.html#1513" class="Bound">B</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1521" href="Cubical.Foundations.Pointed.Properties.html#1497" class="Bound">A</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1533" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1554" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1556" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1558" class="Symbol">)</a>
<a id="1560" href="Cubical.Foundations.Pointed.Properties.html#1490" class="Function">Σᵖ∙</a> <a id="1564" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a> <a id="1566" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1573" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1580" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1582" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1596" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a><a id="1597" class="Symbol">)))</a>

<a id="_×∙_"></a><a id="1602" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">_×∙_</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Cubical.Foundations.Pointed.Properties.html#1610" class="Bound">A∙</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1623" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Foundations.Pointed.Properties.html#1627" class="Bound">B∙</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1640" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1661" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1663" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1665" class="Symbol">)</a>
<a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Foundations.Pointed.Properties.html#1668" class="Bound">A∙</a> <a id="1671" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1674" href="Cubical.Foundations.Pointed.Properties.html#1674" class="Bound">B∙</a><a id="1676" class="Symbol">)</a> <a id="1678" class="Symbol">.</a><a id="1679" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1683" class="Symbol">=</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1690" href="Cubical.Foundations.Pointed.Properties.html#1668" class="Bound">A∙</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1701" href="Cubical.Foundations.Pointed.Properties.html#1674" class="Bound">B∙</a><a id="1703" class="Symbol">)</a>
<a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.Foundations.Pointed.Properties.html#1706" class="Bound">A∙</a> <a id="1709" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1712" href="Cubical.Foundations.Pointed.Properties.html#1712" class="Bound">B∙</a><a id="1714" class="Symbol">)</a> <a id="1716" class="Symbol">.</a><a id="1717" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1721" class="Symbol">.</a><a id="1722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1726" class="Symbol">=</a> <a id="1728" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1731" href="Cubical.Foundations.Pointed.Properties.html#1706" class="Bound">A∙</a>
<a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Pointed.Properties.html#1735" class="Bound">A∙</a> <a id="1738" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1741" href="Cubical.Foundations.Pointed.Properties.html#1741" class="Bound">B∙</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">.</a><a id="1746" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1750" class="Symbol">.</a><a id="1751" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1755" class="Symbol">=</a> <a id="1757" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1760" href="Cubical.Foundations.Pointed.Properties.html#1741" class="Bound">B∙</a>

<a id="1764" class="Comment">-- composition of pointed maps</a>
<a id="_∘∙_"></a><a id="1795" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙_</a> <a id="1800" class="Symbol">:</a> <a id="1802" class="Symbol">{</a><a id="1803" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1815" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">{</a><a id="1820" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1832" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1849" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a><a id="1851" class="Symbol">}</a>
       <a id="1860" class="Symbol">(</a><a id="1861" href="Cubical.Foundations.Pointed.Properties.html#1861" class="Bound">g</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a> <a id="1867" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1870" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Cubical.Foundations.Pointed.Properties.html#1874" class="Bound">f</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1880" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1883" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a><a id="1884" class="Symbol">)</a> <a id="1886" class="Symbol">→</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1891" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="1894" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a><a id="1895" class="Symbol">)</a>
<a id="1897" class="Symbol">((</a><a id="1899" href="Cubical.Foundations.Pointed.Properties.html#1899" class="Bound">g</a> <a id="1901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1903" href="Cubical.Foundations.Pointed.Properties.html#1903" class="Bound">g∙</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Foundations.Pointed.Properties.html#1911" class="Bound">f</a> <a id="1913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1915" href="Cubical.Foundations.Pointed.Properties.html#1915" class="Bound">f∙</a><a id="1917" class="Symbol">))</a> <a id="1920" class="Symbol">.</a><a id="1921" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1925" href="Cubical.Foundations.Pointed.Properties.html#1925" class="Bound">x</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Cubical.Foundations.Pointed.Properties.html#1899" class="Bound">g</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Foundations.Pointed.Properties.html#1911" class="Bound">f</a>  <a id="1935" href="Cubical.Foundations.Pointed.Properties.html#1925" class="Bound">x</a><a id="1936" class="Symbol">)</a>
<a id="1938" class="Symbol">((</a><a id="1940" href="Cubical.Foundations.Pointed.Properties.html#1940" class="Bound">g</a> <a id="1942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1944" href="Cubical.Foundations.Pointed.Properties.html#1944" class="Bound">g∙</a><a id="1946" class="Symbol">)</a> <a id="1948" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Foundations.Pointed.Properties.html#1952" class="Bound">f</a> <a id="1954" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1956" href="Cubical.Foundations.Pointed.Properties.html#1956" class="Bound">f∙</a><a id="1958" class="Symbol">))</a> <a id="1961" class="Symbol">.</a><a id="1962" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1966" class="Symbol">=</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1974" href="Cubical.Foundations.Pointed.Properties.html#1940" class="Bound">g</a> <a id="1976" href="Cubical.Foundations.Pointed.Properties.html#1956" class="Bound">f∙</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1982" href="Cubical.Foundations.Pointed.Properties.html#1944" class="Bound">g∙</a>

<a id="1986" class="Comment">-- post composition</a>
<a id="post∘∙"></a><a id="2006" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">∀</a> <a id="2017" class="Symbol">{</a><a id="2018" href="Cubical.Foundations.Pointed.Properties.html#2018" class="Bound">ℓX</a> <a id="2021" href="Cubical.Foundations.Pointed.Properties.html#2021" class="Bound">ℓ</a> <a id="2023" href="Cubical.Foundations.Pointed.Properties.html#2023" class="Bound">ℓ&#39;</a><a id="2025" class="Symbol">}</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2040" href="Cubical.Foundations.Pointed.Properties.html#2018" class="Bound">ℓX</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">{</a><a id="2045" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2057" href="Cubical.Foundations.Pointed.Properties.html#2021" class="Bound">ℓ</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">{</a><a id="2061" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2073" href="Cubical.Foundations.Pointed.Properties.html#2023" class="Bound">ℓ&#39;</a><a id="2075" class="Symbol">}</a>
  <a id="2079" class="Symbol">→</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2084" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2087" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">→</a> <a id="2092" class="Symbol">((</a><a id="2094" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2096" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="2099" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2101" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="2102" class="Symbol">)</a> <a id="2104" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2110" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="2113" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a> <a id="2115" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="2116" class="Symbol">))</a>
<a id="2119" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2126" href="Cubical.Foundations.Pointed.Properties.html#2126" class="Bound">X</a> <a id="2128" href="Cubical.Foundations.Pointed.Properties.html#2128" class="Bound">f</a> <a id="2130" class="Symbol">.</a><a id="2131" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2135" href="Cubical.Foundations.Pointed.Properties.html#2135" class="Bound">g</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Foundations.Pointed.Properties.html#2128" class="Bound">f</a> <a id="2141" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2144" href="Cubical.Foundations.Pointed.Properties.html#2135" class="Bound">g</a>
<a id="2146" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2153" href="Cubical.Foundations.Pointed.Properties.html#2153" class="Bound">X</a> <a id="2155" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2157" class="Symbol">.</a><a id="2158" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2162" class="Symbol">=</a>
  <a id="2166" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
    <a id="2177" class="Symbol">(</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2187" class="Symbol">λ</a> <a id="2189" href="Cubical.Foundations.Pointed.Properties.html#2189" class="Bound">_</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2195" class="Symbol">.</a><a id="2196" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2199" class="Symbol">)</a>
    <a id="2205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2222" class="Symbol">.</a><a id="2223" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2226" class="Symbol">))</a> <a id="2229" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="2231" class="Symbol">λ</a> <a id="2233" href="Cubical.Foundations.Pointed.Properties.html#2233" class="Bound">i</a> <a id="2235" href="Cubical.Foundations.Pointed.Properties.html#2235" class="Bound">j</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2241" class="Symbol">.</a><a id="2242" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.Pointed.Properties.html#2233" class="Bound">i</a> <a id="2249" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2251" href="Cubical.Foundations.Pointed.Properties.html#2235" class="Bound">j</a><a id="2252" class="Symbol">)))</a>

<a id="2257" class="Comment">-- pointed identity</a>
<a id="id∙"></a><a id="2277" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2281" class="Symbol">:</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a> <a id="2286" class="Symbol">:</a> <a id="2288" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2296" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a> <a id="2305" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2308" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a><a id="2309" class="Symbol">)</a>
<a id="2311" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2315" href="Cubical.Foundations.Pointed.Properties.html#2315" class="Bound">A</a> <a id="2317" class="Symbol">.</a><a id="2318" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2322" href="Cubical.Foundations.Pointed.Properties.html#2322" class="Bound">x</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Cubical.Foundations.Pointed.Properties.html#2322" class="Bound">x</a>
<a id="2328" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2332" href="Cubical.Foundations.Pointed.Properties.html#2332" class="Bound">A</a> <a id="2334" class="Symbol">.</a><a id="2335" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2347" class="Comment">-- constant pointed map</a>
<a id="const∙"></a><a id="2371" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2378" class="Symbol">:</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Foundations.Pointed.Properties.html#2381" class="Bound">A</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2393" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Foundations.Pointed.Properties.html#2398" class="Bound">B</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2410" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Cubical.Foundations.Pointed.Properties.html#2381" class="Bound">A</a> <a id="2419" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2422" href="Cubical.Foundations.Pointed.Properties.html#2398" class="Bound">B</a><a id="2423" class="Symbol">)</a>
<a id="2425" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2432" class="Symbol">_</a> <a id="2434" href="Cubical.Foundations.Pointed.Properties.html#2434" class="Bound">B</a> <a id="2436" class="Symbol">.</a><a id="2437" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2441" class="Symbol">_</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Cubical.Foundations.Pointed.Properties.html#2434" class="Bound">B</a> <a id="2447" class="Symbol">.</a><a id="2448" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
<a id="2452" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2459" class="Symbol">_</a> <a id="2461" href="Cubical.Foundations.Pointed.Properties.html#2461" class="Bound">B</a> <a id="2463" class="Symbol">.</a><a id="2464" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2468" class="Symbol">=</a> <a id="2470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2476" class="Comment">-- left identity law for pointed maps</a>
<a id="∘∙-idˡ"></a><a id="2514" href="Cubical.Foundations.Pointed.Properties.html#2514" class="Function">∘∙-idˡ</a> <a id="2521" class="Symbol">:</a> <a id="2523" class="Symbol">{</a><a id="2524" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2526" class="Symbol">:</a> <a id="2528" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2536" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">{</a><a id="2541" href="Cubical.Foundations.Pointed.Properties.html#2541" class="Bound">B</a> <a id="2543" class="Symbol">:</a> <a id="2545" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2553" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2564" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2567" href="Cubical.Foundations.Pointed.Properties.html#2541" class="Bound">B</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a> <a id="2574" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2577" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2581" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2583" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2585" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a>
<a id="2587" href="Cubical.Foundations.Pointed.Properties.html#2514" class="Function">∘∙-idˡ</a> <a id="2594" href="Cubical.Foundations.Pointed.Properties.html#2594" class="Bound">f</a> <a id="2596" class="Symbol">=</a> <a id="2598" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2605" class="Symbol">(</a> <a id="2607" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2612" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.Pointed.Properties.html#2594" class="Bound">f</a> <a id="2624" class="Symbol">.</a><a id="2625" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2628" class="Symbol">))</a> <a id="2631" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2634" class="Symbol">)</a>

<a id="2637" class="Comment">-- right identity law for pointed maps</a>
<a id="∘∙-idʳ"></a><a id="2676" href="Cubical.Foundations.Pointed.Properties.html#2676" class="Function">∘∙-idʳ</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Cubical.Foundations.Pointed.Properties.html#2686" class="Bound">A</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2698" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2700" class="Symbol">}</a> <a id="2702" class="Symbol">{</a><a id="2703" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2715" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2717" class="Symbol">}</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Cubical.Foundations.Pointed.Properties.html#2686" class="Bound">A</a> <a id="2726" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2729" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a><a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2738" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a> <a id="2740" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2743" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a> <a id="2745" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2747" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a>
<a id="2749" href="Cubical.Foundations.Pointed.Properties.html#2676" class="Function">∘∙-idʳ</a> <a id="2756" href="Cubical.Foundations.Pointed.Properties.html#2756" class="Bound">f</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2767" class="Symbol">(</a> <a id="2769" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Cubical.Foundations.Pointed.Properties.html#2756" class="Bound">f</a> <a id="2786" class="Symbol">.</a><a id="2787" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2790" class="Symbol">))</a> <a id="2793" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2796" class="Symbol">)</a>

<a id="2799" class="Comment">-- associativity for composition of pointed maps</a>
<a id="∘∙-assoc"></a><a id="2848" href="Cubical.Foundations.Pointed.Properties.html#2848" class="Function">∘∙-assoc</a> <a id="2857" class="Symbol">:</a> <a id="2859" class="Symbol">{</a><a id="2860" href="Cubical.Foundations.Pointed.Properties.html#2860" class="Bound">A</a> <a id="2862" class="Symbol">:</a> <a id="2864" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2872" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2889" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2891" class="Symbol">}</a> <a id="2893" class="Symbol">{</a><a id="2894" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2906" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a><a id="2908" class="Symbol">}</a> <a id="2910" class="Symbol">{</a><a id="2911" href="Cubical.Foundations.Pointed.Properties.html#2911" class="Bound">D</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2923" href="Cubical.Foundations.Pointed.Properties.html#508" class="Generalizable">ℓD</a><a id="2925" class="Symbol">}</a>
           <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="2941" class="Symbol">:</a> <a id="2943" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a> <a id="2945" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2948" href="Cubical.Foundations.Pointed.Properties.html#2911" class="Bound">D</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a> <a id="2954" class="Symbol">:</a> <a id="2956" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a> <a id="2958" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2961" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a><a id="2962" class="Symbol">)</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a> <a id="2967" class="Symbol">:</a> <a id="2969" href="Cubical.Foundations.Pointed.Properties.html#2860" class="Bound">A</a> <a id="2971" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="2974" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a><a id="2975" class="Symbol">)</a>
           <a id="2988" class="Symbol">→</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="2993" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2996" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a><a id="2997" class="Symbol">)</a> <a id="2999" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3002" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a> <a id="3004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3006" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="3008" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a> <a id="3014" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3017" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a><a id="3018" class="Symbol">)</a>
<a id="3020" href="Cubical.Foundations.Pointed.Properties.html#2848" class="Function">∘∙-assoc</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3034" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3036" class="Symbol">)</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3043" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Foundations.Pointed.Properties.html#3048" class="Bound">f</a> <a id="3050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3054" class="Symbol">)</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3073" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a><a id="3074" class="Symbol">)</a>
  <a id="3078" class="Keyword">where</a>
    <a id="3088" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3101" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3103" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3108" class="Symbol">)</a> <a id="3110" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3118" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3120" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3123" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3125" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3127" class="Symbol">)</a> <a id="3129" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3136" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3144" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3146" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a> <a id="3149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3151" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3153" class="Symbol">)</a> <a id="3155" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3157" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a>
    <a id="3164" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a> <a id="3166" class="Symbol">=</a> <a id="3168" class="Symbol">(</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3179" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3181" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a><a id="3182" class="Symbol">)</a> <a id="3184" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3186" class="Symbol">)</a> <a id="3188" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3196" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3198" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3203" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3205" class="Symbol">)</a>
        <a id="3215" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3218" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3223" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3239" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3247" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3249" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3251" class="Symbol">))</a> <a id="3254" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3262" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3264" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3267" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3269" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3271" class="Symbol">)</a>
        <a id="3281" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3284" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3296" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3304" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3306" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3308" class="Symbol">))</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3317" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3319" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3321" class="Symbol">)</a> <a id="3323" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a> <a id="3326" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3336" class="Symbol">(</a><a id="3337" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3342" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3350" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3352" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3354" class="Symbol">)</a> <a id="3356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3363" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3365" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3371" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a>
        <a id="3382" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3385" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3390" class="Symbol">(λ</a> <a id="3393" href="Cubical.Foundations.Pointed.Properties.html#3393" class="Bound">p</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Cubical.Foundations.Pointed.Properties.html#3393" class="Bound">p</a> <a id="3399" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3401" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3403" class="Symbol">)</a> <a id="3405" class="Symbol">((</a><a id="3407" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="3414" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3422" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3424" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3426" class="Symbol">)</a> <a id="3428" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3430" class="Symbol">)</a> <a id="3432" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3434" class="Symbol">)</a> <a id="3436" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3452" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3460" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3462" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a> <a id="3465" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3467" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3469" class="Symbol">)</a> <a id="3471" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3473" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="3479" class="Symbol">)</a>

<a id="3482" class="Keyword">module</a> <a id="3489" href="Cubical.Foundations.Pointed.Properties.html#3489" class="Module">_</a> <a id="3491" class="Symbol">{</a><a id="3492" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a> <a id="3494" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3504" class="Symbol">}</a> <a id="3506" class="Symbol">{</a><a id="3507" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3519" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a><a id="3520" class="Symbol">}</a> <a id="3522" class="Symbol">{</a><a id="3523" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3535" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a><a id="3537" class="Symbol">}</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3546" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3549" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a><a id="3550" class="Symbol">)</a> <a id="3552" class="Keyword">where</a>
  <a id="3560" href="Cubical.Foundations.Pointed.Properties.html#3560" class="Function">isInIm∙</a> <a id="3568" class="Symbol">:</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Foundations.Pointed.Properties.html#3571" class="Bound">x</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3579" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a><a id="3580" class="Symbol">)</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3596" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a> <a id="3598" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a><a id="3600" class="Symbol">)</a>
  <a id="3604" href="Cubical.Foundations.Pointed.Properties.html#3560" class="Function">isInIm∙</a> <a id="3612" href="Cubical.Foundations.Pointed.Properties.html#3612" class="Bound">x</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3619" href="Cubical.Foundations.Pointed.Properties.html#3619" class="Bound">z</a> <a id="3621" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3623" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3627" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3629" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3631" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3635" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3637" href="Cubical.Foundations.Pointed.Properties.html#3619" class="Bound">z</a> <a id="3639" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3641" href="Cubical.Foundations.Pointed.Properties.html#3612" class="Bound">x</a>

  <a id="3646" href="Cubical.Foundations.Pointed.Properties.html#3646" class="Function">isInKer∙</a> <a id="3655" class="Symbol">:</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Cubical.Foundations.Pointed.Properties.html#3658" class="Bound">x</a> <a id="3660" class="Symbol">:</a> <a id="3662" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3666" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a><a id="3667" class="Symbol">)</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3676" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a>
  <a id="3681" href="Cubical.Foundations.Pointed.Properties.html#3646" class="Function">isInKer∙</a> <a id="3690" href="Cubical.Foundations.Pointed.Properties.html#3690" class="Bound">x</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3698" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3700" href="Cubical.Foundations.Pointed.Properties.html#3690" class="Bound">x</a> <a id="3702" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3704" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3708" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a>

<a id="3711" class="Keyword">private</a> <a id="3719" class="Keyword">module</a> <a id="3726" href="Cubical.Foundations.Pointed.Properties.html#3726" class="Module">_</a> <a id="3728" class="Symbol">{</a><a id="3729" href="Cubical.Foundations.Pointed.Properties.html#3729" class="Bound">ℓA</a> <a id="3732" href="Cubical.Foundations.Pointed.Properties.html#3732" class="Bound">ℓB</a> <a id="3735" href="Cubical.Foundations.Pointed.Properties.html#3735" class="Bound">ℓC</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3745" class="Symbol">}</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3750" class="Symbol">:</a> <a id="3752" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3760" href="Cubical.Foundations.Pointed.Properties.html#3729" class="Bound">ℓA</a><a id="3762" class="Symbol">)</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3777" href="Cubical.Foundations.Pointed.Properties.html#3732" class="Bound">ℓB</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3794" href="Cubical.Foundations.Pointed.Properties.html#3735" class="Bound">ℓC</a><a id="3796" class="Symbol">)</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3805" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="3808" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Keyword">where</a>
  <a id="3819" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="3824" class="Symbol">:</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3829" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3832" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3833" class="Symbol">)</a> <a id="3835" class="Symbol">→</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3840" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3843" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3844" class="Symbol">)</a>
  <a id="3848" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="3853" class="Symbol">=</a> <a id="3855" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙</a> <a id="3859" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="3876" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a><a id="3877" class="Symbol">)</a>

  <a id="3882" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="3889" class="Symbol">:</a> <a id="3891" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3893" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3896" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3898" class="Symbol">→</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3903" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3906" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3907" class="Symbol">)</a>
  <a id="3911" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙</a> <a id="3924" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="3930" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a>

  <a id="3935" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="3941" class="Symbol">:</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3946" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3949" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a><a id="3950" class="Symbol">)</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3956" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="3959" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a>
  <a id="3963" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="3969" class="Symbol">=</a> <a id="3971" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="3977" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a> <a id="3979" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙_</a>

  <a id="3986" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3998" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4001" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="4003" class="Symbol">→</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="4008" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4011" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a><a id="4012" class="Symbol">)</a>
  <a id="4016" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4024" class="Symbol">=</a> <a id="4026" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="4043" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙_</a>

<a id="pre∘∙equiv"></a><a id="4051" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4062" class="Symbol">:</a> <a id="4064" class="Symbol">∀</a> <a id="4066" class="Symbol">{</a><a id="4067" href="Cubical.Foundations.Pointed.Properties.html#4067" class="Bound">ℓA</a> <a id="4070" href="Cubical.Foundations.Pointed.Properties.html#4070" class="Bound">ℓB</a> <a id="4073" href="Cubical.Foundations.Pointed.Properties.html#4073" class="Bound">ℓC</a><a id="4075" class="Symbol">}</a> <a id="4077" class="Symbol">{</a><a id="4078" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4080" class="Symbol">:</a> <a id="4082" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4090" href="Cubical.Foundations.Pointed.Properties.html#4067" class="Bound">ℓA</a><a id="4092" class="Symbol">}</a> <a id="4094" class="Symbol">{</a><a id="4095" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a> <a id="4097" class="Symbol">:</a> <a id="4099" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4107" href="Cubical.Foundations.Pointed.Properties.html#4070" class="Bound">ℓB</a><a id="4109" class="Symbol">}</a> <a id="4111" class="Symbol">{</a><a id="4112" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a> <a id="4114" class="Symbol">:</a> <a id="4116" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4124" href="Cubical.Foundations.Pointed.Properties.html#4073" class="Bound">ℓC</a><a id="4126" class="Symbol">}</a>
 <a id="4129" class="Symbol">→</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a> <a id="4134" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="4137" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a><a id="4138" class="Symbol">)</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4149" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4152" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4158" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="4161" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a><a id="4162" class="Symbol">)</a>
<a id="4164" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4184" class="Symbol">{</a><a id="4185" class="Argument">A</a> <a id="4187" class="Symbol">=</a> <a id="4189" href="Cubical.Foundations.Pointed.Properties.html#4189" class="Bound">A</a><a id="4190" class="Symbol">}</a> <a id="4192" class="Symbol">{</a><a id="4193" class="Argument">B</a> <a id="4195" class="Symbol">=</a> <a id="4197" href="Cubical.Foundations.Pointed.Properties.html#4197" class="Bound">B</a><a id="4198" class="Symbol">}</a> <a id="4200" class="Symbol">{</a><a id="4201" class="Argument">C</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Cubical.Foundations.Pointed.Properties.html#4205" class="Bound">C</a><a id="4206" class="Symbol">}</a> <a id="4208" href="Cubical.Foundations.Pointed.Properties.html#4208" class="Bound">e</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">=</a> <a id="4213" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="4219" href="Cubical.Foundations.Pointed.Properties.html#4197" class="Bound">B</a> <a id="4221" href="Cubical.Foundations.Pointed.Properties.html#4205" class="Bound">C</a> <a id="4223" href="Cubical.Foundations.Pointed.Properties.html#4189" class="Bound">A</a> <a id="4225" href="Cubical.Foundations.Pointed.Properties.html#4208" class="Bound">e</a>
<a id="4227" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4247" class="Symbol">{</a><a id="4248" class="Argument">A</a> <a id="4250" class="Symbol">=</a> <a id="4252" href="Cubical.Foundations.Pointed.Properties.html#4252" class="Bound">A</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">{</a><a id="4256" class="Argument">B</a> <a id="4258" class="Symbol">=</a> <a id="4260" href="Cubical.Foundations.Pointed.Properties.html#4260" class="Bound">B</a><a id="4261" class="Symbol">}</a> <a id="4263" class="Symbol">{</a><a id="4264" class="Argument">C</a> <a id="4266" class="Symbol">=</a> <a id="4268" href="Cubical.Foundations.Pointed.Properties.html#4268" class="Bound">C</a><a id="4269" class="Symbol">}</a> <a id="4271" href="Cubical.Foundations.Pointed.Properties.html#4271" class="Bound">e</a><a id="4272" class="Symbol">)</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4284" href="Cubical.Foundations.Pointed.Properties.html#4260" class="Bound">B</a> <a id="4286" href="Cubical.Foundations.Pointed.Properties.html#4268" class="Bound">C</a> <a id="4288" href="Cubical.Foundations.Pointed.Properties.html#4252" class="Bound">A</a> <a id="4290" href="Cubical.Foundations.Pointed.Properties.html#4271" class="Bound">e</a>
<a id="4292" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4312" class="Symbol">{</a><a id="4313" class="Argument">A</a> <a id="4315" class="Symbol">=</a> <a id="4317" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a><a id="4318" class="Symbol">}</a> <a id="4320" class="Symbol">{</a><a id="4321" class="Argument">B</a> <a id="4323" class="Symbol">=</a> <a id="4325" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="4326" class="Symbol">}</a> <a id="4328" class="Symbol">{</a><a id="4329" class="Argument">C</a> <a id="4331" class="Symbol">=</a> <a id="4333" href="Cubical.Foundations.Pointed.Properties.html#4333" class="Bound">C</a><a id="4334" class="Symbol">}</a> <a id="4336" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">=</a>
  <a id="4343" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4345" class="Symbol">(λ</a> <a id="4348" href="Cubical.Foundations.Pointed.Properties.html#4348" class="Bound">ptC</a> <a id="4352" href="Cubical.Foundations.Pointed.Properties.html#4352" class="Bound">p</a> <a id="4354" class="Symbol">→</a> <a id="4356" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="4371" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4378" href="Cubical.Foundations.Pointed.Properties.html#4333" class="Bound">C</a> <a id="4380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4382" href="Cubical.Foundations.Pointed.Properties.html#4348" class="Bound">ptC</a><a id="4385" class="Symbol">)</a> <a id="4387" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4394" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a> <a id="4396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4398" href="Cubical.Foundations.Pointed.Properties.html#4352" class="Bound">p</a><a id="4399" class="Symbol">))</a>
                         <a id="4427" class="Symbol">(</a><a id="4428" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4436" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4443" href="Cubical.Foundations.Pointed.Properties.html#4333" class="Bound">C</a> <a id="4445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4447" href="Cubical.Foundations.Pointed.Properties.html#4348" class="Bound">ptC</a><a id="4450" class="Symbol">)</a> <a id="4452" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4459" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a> <a id="4461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4463" href="Cubical.Foundations.Pointed.Properties.html#4352" class="Bound">p</a><a id="4464" class="Symbol">)))</a>
     <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="4482" class="Symbol">(λ</a> <a id="4485" href="Cubical.Foundations.Pointed.Properties.html#4485" class="Bound">f</a> <a id="4487" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a> <a id="4489" class="Symbol">→</a> <a id="4491" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4498" class="Symbol">(</a><a id="4499" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4506" class="Symbol">(λ</a> <a id="4509" href="Cubical.Foundations.Pointed.Properties.html#4509" class="Bound">x</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="4533" class="Symbol">.</a><a id="4534" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Cubical.Foundations.Pointed.Properties.html#4485" class="Bound">f</a> <a id="4542" href="Cubical.Foundations.Pointed.Properties.html#4509" class="Bound">x</a><a id="4543" class="Symbol">))</a>
       <a id="4553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4555" class="Symbol">((</a><a id="4557" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4568" class="Symbol">_)</a>
        <a id="4579" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4581" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4592" class="Symbol">(</a><a id="4593" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4602" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4603" class="Symbol">)))</a>
           <a id="4618" class="Symbol">λ</a> <a id="4620" href="Cubical.Foundations.Pointed.Properties.html#4620" class="Bound">i</a> <a id="4622" class="Symbol">→</a> <a id="4624" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4641" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4642" class="Symbol">))</a> <a id="4645" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a>
           <a id="4658" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4679" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4680" class="Symbol">)</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4686" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="4687" class="Symbol">))</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4693" href="Cubical.Foundations.Pointed.Properties.html#4620" class="Bound">i</a><a id="4694" class="Symbol">)))</a>
           <a id="4709" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4711" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4728" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4729" class="Symbol">))</a>
              <a id="4746" class="Symbol">(</a><a id="4747" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4764" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4765" class="Symbol">))</a> <a id="4768" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a><a id="4769" class="Symbol">)</a>
              <a id="4785" class="Symbol">(</a><a id="4786" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4797" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4798" class="Symbol">)</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4804" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="4805" class="Symbol">))</a>
           <a id="4819" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4821" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
         <a id="4835" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="4837" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="4848" class="Symbol">(((λ</a> <a id="4853" href="Cubical.Foundations.Pointed.Properties.html#4853" class="Bound">_</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="4877" class="Symbol">.</a><a id="4878" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4881" class="Symbol">)</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Cubical.Foundations.Pointed.Properties.html#4485" class="Bound">f</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4890" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a><a id="4891" class="Symbol">)))</a>
                      <a id="4917" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4919" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4923" class="Symbol">)</a>
                      <a id="4947" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="4949" href="Cubical.Foundations.Pointed.Properties.html#5130" class="Function">lem</a> <a id="4953" class="Symbol">_</a> <a id="4955" class="Symbol">_</a> <a id="4957" class="Symbol">_</a> <a id="4959" class="Symbol">_</a> <a id="4961" class="Symbol">(</a><a id="4962" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4983" class="Symbol">(</a><a id="4984" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="4988" class="Symbol">.</a><a id="4989" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4992" class="Symbol">))</a> <a id="4995" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a>
                                  <a id="5031" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="5033" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="5057" class="Symbol">.</a><a id="5058" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5061" class="Symbol">)</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5067" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="5068" class="Symbol">))))))))</a>
     <a id="5082" class="Symbol">(</a><a id="5083" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5087" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="5088" class="Symbol">)</a>
  <a id="5092" class="Keyword">where</a>
  <a id="5100" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="5104" class="Symbol">=</a> <a id="5106" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5125" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="5126" class="Symbol">)</a>
  <a id="5130" href="Cubical.Foundations.Pointed.Properties.html#5130" class="Function">lem</a> <a id="5134" class="Symbol">:</a> <a id="5136" class="Symbol">∀</a> <a id="5138" class="Symbol">{</a><a id="5139" href="Cubical.Foundations.Pointed.Properties.html#5139" class="Bound">ℓ</a><a id="5140" class="Symbol">}</a> <a id="5142" class="Symbol">{</a><a id="5143" href="Cubical.Foundations.Pointed.Properties.html#5143" class="Bound">A</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5152" href="Cubical.Foundations.Pointed.Properties.html#5139" class="Bound">ℓ</a><a id="5153" class="Symbol">}</a> <a id="5155" class="Symbol">{</a><a id="5156" href="Cubical.Foundations.Pointed.Properties.html#5156" class="Bound">x</a> <a id="5158" href="Cubical.Foundations.Pointed.Properties.html#5158" class="Bound">y</a> <a id="5160" href="Cubical.Foundations.Pointed.Properties.html#5160" class="Bound">z</a> <a id="5162" href="Cubical.Foundations.Pointed.Properties.html#5162" class="Bound">w</a> <a id="5164" class="Symbol">:</a> <a id="5166" href="Cubical.Foundations.Pointed.Properties.html#5143" class="Bound">A</a><a id="5167" class="Symbol">}</a>
      <a id="5175" class="Symbol">(</a><a id="5176" href="Cubical.Foundations.Pointed.Properties.html#5176" class="Bound">p</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Cubical.Foundations.Pointed.Properties.html#5156" class="Bound">x</a> <a id="5182" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5184" href="Cubical.Foundations.Pointed.Properties.html#5158" class="Bound">y</a><a id="5185" class="Symbol">)</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Cubical.Foundations.Pointed.Properties.html#5188" class="Bound">q</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="Cubical.Foundations.Pointed.Properties.html#5158" class="Bound">y</a> <a id="5194" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5196" href="Cubical.Foundations.Pointed.Properties.html#5160" class="Bound">z</a><a id="5197" class="Symbol">)</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Cubical.Foundations.Pointed.Properties.html#5200" class="Bound">r</a> <a id="5202" class="Symbol">:</a> <a id="5204" href="Cubical.Foundations.Pointed.Properties.html#5156" class="Bound">x</a> <a id="5206" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5208" href="Cubical.Foundations.Pointed.Properties.html#5162" class="Bound">w</a><a id="5209" class="Symbol">)</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Cubical.Foundations.Pointed.Properties.html#5212" class="Bound">l</a> <a id="5214" class="Symbol">:</a> <a id="5216" href="Cubical.Foundations.Pointed.Properties.html#5162" class="Bound">w</a> <a id="5218" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5220" href="Cubical.Foundations.Pointed.Properties.html#5160" class="Bound">z</a><a id="5221" class="Symbol">)</a>
    <a id="5227" class="Symbol">→</a> <a id="5229" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5235" class="Symbol">(λ</a> <a id="5238" href="Cubical.Foundations.Pointed.Properties.html#5238" class="Bound">i</a> <a id="5240" class="Symbol">→</a> <a id="5242" href="Cubical.Foundations.Pointed.Properties.html#5176" class="Bound">p</a> <a id="5244" href="Cubical.Foundations.Pointed.Properties.html#5238" class="Bound">i</a> <a id="5246" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5248" href="Cubical.Foundations.Pointed.Properties.html#5212" class="Bound">l</a> <a id="5250" href="Cubical.Foundations.Pointed.Properties.html#5238" class="Bound">i</a><a id="5251" class="Symbol">)</a> <a id="5253" href="Cubical.Foundations.Pointed.Properties.html#5200" class="Bound">r</a> <a id="5255" href="Cubical.Foundations.Pointed.Properties.html#5188" class="Bound">q</a>
    <a id="5261" class="Symbol">→</a> <a id="5263" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5269" class="Symbol">(λ</a> <a id="5272" href="Cubical.Foundations.Pointed.Properties.html#5272" class="Bound">i</a> <a id="5274" class="Symbol">→</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Cubical.Foundations.Pointed.Properties.html#5176" class="Bound">p</a> <a id="5279" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5281" href="Cubical.Foundations.Pointed.Properties.html#5188" class="Bound">q</a><a id="5282" class="Symbol">)</a> <a id="5284" href="Cubical.Foundations.Pointed.Properties.html#5272" class="Bound">i</a> <a id="5286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5288" href="Cubical.Foundations.Pointed.Properties.html#5212" class="Bound">l</a> <a id="5290" href="Cubical.Foundations.Pointed.Properties.html#5272" class="Bound">i</a><a id="5291" class="Symbol">)</a> <a id="5293" href="Cubical.Foundations.Pointed.Properties.html#5200" class="Bound">r</a> <a id="5295" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5302" href="Cubical.Foundations.Pointed.Properties.html#5130" class="Function">lem</a> <a id="5306" href="Cubical.Foundations.Pointed.Properties.html#5306" class="Bound">p</a> <a id="5308" href="Cubical.Foundations.Pointed.Properties.html#5308" class="Bound">q</a> <a id="5310" href="Cubical.Foundations.Pointed.Properties.html#5310" class="Bound">r</a> <a id="5312" href="Cubical.Foundations.Pointed.Properties.html#5312" class="Bound">l</a> <a id="5314" href="Cubical.Foundations.Pointed.Properties.html#5314" class="Bound">P</a> <a id="5316" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5318" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a> <a id="5320" class="Symbol">=</a>
    <a id="5326" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5332" class="Symbol">(λ</a> <a id="5335" href="Cubical.Foundations.Pointed.Properties.html#5335" class="Bound">k</a> <a id="5337" class="Symbol">→</a> <a id="5339" class="Symbol">λ{</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5345" class="Symbol">=</a> <a id="5347" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5349" class="Symbol">)</a> <a id="5351" class="Symbol">→</a> <a id="5353" href="Cubical.Foundations.Pointed.Properties.html#5310" class="Bound">r</a> <a id="5355" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a>
                   <a id="5376" class="Symbol">;</a> <a id="5378" class="Symbol">(</a><a id="5379" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5385" class="Symbol">)</a> <a id="5387" class="Symbol">→</a> <a id="5389" href="Cubical.Foundations.Pointed.Properties.html#5308" class="Bound">q</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a> <a id="5394" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5396" href="Cubical.Foundations.Pointed.Properties.html#5335" class="Bound">k</a><a id="5397" class="Symbol">)</a>
                   <a id="5418" class="Symbol">;</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a> <a id="5423" class="Symbol">=</a> <a id="5425" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5427" class="Symbol">)</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Cubical.Foundations.Pointed.Properties.html#5312" class="Bound">l</a> <a id="5433" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a><a id="5434" class="Symbol">})</a>
          <a id="5447" class="Symbol">(</a><a id="5448" href="Cubical.Foundations.Pointed.Properties.html#5314" class="Bound">P</a> <a id="5450" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5452" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a><a id="5453" class="Symbol">)</a>
<a id="5455" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="5475" class="Symbol">{</a><a id="5476" class="Argument">A</a> <a id="5478" class="Symbol">=</a> <a id="5480" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a><a id="5481" class="Symbol">}</a> <a id="5483" class="Symbol">{</a><a id="5484" class="Argument">B</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a><a id="5489" class="Symbol">}</a> <a id="5491" class="Symbol">{</a><a id="5492" class="Argument">C</a> <a id="5494" class="Symbol">=</a> <a id="5496" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a><a id="5497" class="Symbol">}</a> <a id="5499" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">=</a>
  <a id="5506" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5508" class="Symbol">(λ</a> <a id="5511" href="Cubical.Foundations.Pointed.Properties.html#5511" class="Bound">pt</a> <a id="5514" href="Cubical.Foundations.Pointed.Properties.html#5514" class="Bound">p</a> <a id="5516" class="Symbol">→</a> <a id="5518" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5526" class="Symbol">(</a><a id="5527" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="5533" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5540" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5544" href="Cubical.Foundations.Pointed.Properties.html#5511" class="Bound">pt</a><a id="5546" class="Symbol">)</a> <a id="5548" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5555" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5557" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5559" href="Cubical.Foundations.Pointed.Properties.html#5514" class="Bound">p</a><a id="5560" class="Symbol">))</a>
                       <a id="5586" class="Symbol">(</a><a id="5587" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="5595" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5602" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5606" href="Cubical.Foundations.Pointed.Properties.html#5511" class="Bound">pt</a><a id="5608" class="Symbol">)</a> <a id="5610" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5617" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5621" href="Cubical.Foundations.Pointed.Properties.html#5514" class="Bound">p</a><a id="5622" class="Symbol">)))</a>
    <a id="5630" class="Symbol">(</a><a id="5631" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="5639" class="Symbol">(λ</a> <a id="5642" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5644" class="Symbol">→</a>
      <a id="5652" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5654" class="Symbol">(λ</a> <a id="5657" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a> <a id="5661" href="Cubical.Foundations.Pointed.Properties.html#5661" class="Bound">p</a>
       <a id="5670" class="Symbol">→</a> <a id="5672" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="5680" class="Symbol">(</a><a id="5681" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5685" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5689" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5692" class="Symbol">)</a>
                  <a id="5712" class="Symbol">(</a><a id="5713" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5717" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5721" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5725" class="Symbol">(</a><a id="5726" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5730" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5731" class="Symbol">)</a> <a id="5733" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5736" class="Symbol">)</a> <a id="5738" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5745" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5749" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5753" class="Symbol">)</a>
           <a id="5766" class="Symbol">(</a><a id="5767" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="5773" class="Symbol">(</a><a id="5774" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5778" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5782" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5785" class="Symbol">)</a>
                  <a id="5805" class="Symbol">(</a><a id="5806" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5810" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5812" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5814" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5823" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5824" class="Symbol">)</a> <a id="5826" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5829" class="Symbol">)</a> <a id="5831" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5838" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5842" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5846" class="Symbol">)</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5853" href="Cubical.Foundations.Pointed.Properties.html#5661" class="Bound">p</a><a id="5854" class="Symbol">))</a>
         <a id="5866" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5873" href="Cubical.Foundations.Pointed.Properties.html#5661" class="Bound">p</a><a id="5874" class="Symbol">))</a>
         <a id="5886" class="Symbol">(</a><a id="5887" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
          <a id="5904" class="Symbol">(</a><a id="5905" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5912" class="Symbol">(λ</a> <a id="5915" href="Cubical.Foundations.Pointed.Properties.html#5915" class="Bound">x</a> <a id="5917" class="Symbol">→</a> <a id="5919" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5930" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5931" class="Symbol">)</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5936" href="Cubical.Foundations.Pointed.Properties.html#5915" class="Bound">x</a><a id="5937" class="Symbol">))</a>
         <a id="5949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5951" class="Symbol">((</a><a id="5953" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5959" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="5963" class="Symbol">((λ</a> <a id="5967" href="Cubical.Foundations.Pointed.Properties.html#5967" class="Bound">i</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5988" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5989" class="Symbol">))</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="5999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6004" class="Symbol">(</a><a id="6005" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6007" href="Cubical.Foundations.Pointed.Properties.html#5967" class="Bound">i</a><a id="6008" class="Symbol">))))</a>
                       <a id="6036" class="Symbol">(</a><a id="6037" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6041" class="Symbol">(</a><a id="6042" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6048" class="Symbol">_)</a> <a id="6051" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6053" class="Symbol">λ</a> <a id="6055" href="Cubical.Foundations.Pointed.Properties.html#6055" class="Bound">_</a> <a id="6057" class="Symbol">→</a> <a id="6059" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6065" class="Symbol">(</a><a id="6066" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6070" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="6071" class="Symbol">)</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6080" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a><a id="6081" class="Symbol">)))</a>
          <a id="6095" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6097" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6108" class="Symbol">_))</a>
         <a id="6121" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="6123" class="Symbol">λ</a> <a id="6125" href="Cubical.Foundations.Pointed.Properties.html#6125" class="Bound">i</a> <a id="6127" href="Cubical.Foundations.Pointed.Properties.html#6127" class="Bound">j</a> <a id="6129" class="Symbol">→</a> <a id="6131" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6142" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">(</a><a id="6146" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="6148" class="Symbol">(</a><a id="6149" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6152" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a><a id="6153" class="Symbol">))</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Cubical.Foundations.Pointed.Properties.html#6125" class="Bound">i</a> <a id="6159" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6161" href="Cubical.Foundations.Pointed.Properties.html#6127" class="Bound">j</a><a id="6162" class="Symbol">))))))</a>
    <a id="6173" class="Symbol">(</a><a id="6174" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6178" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="6179" class="Symbol">)</a>

<a id="post∘∙equiv"></a><a id="6182" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6194" class="Symbol">:</a> <a id="6196" class="Symbol">∀</a> <a id="6198" class="Symbol">{</a><a id="6199" href="Cubical.Foundations.Pointed.Properties.html#6199" class="Bound">ℓA</a> <a id="6202" href="Cubical.Foundations.Pointed.Properties.html#6202" class="Bound">ℓB</a> <a id="6205" href="Cubical.Foundations.Pointed.Properties.html#6205" class="Bound">ℓC</a><a id="6207" class="Symbol">}</a> <a id="6209" class="Symbol">{</a><a id="6210" href="Cubical.Foundations.Pointed.Properties.html#6210" class="Bound">A</a> <a id="6212" class="Symbol">:</a> <a id="6214" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6222" href="Cubical.Foundations.Pointed.Properties.html#6199" class="Bound">ℓA</a><a id="6224" class="Symbol">}</a> <a id="6226" class="Symbol">{</a><a id="6227" href="Cubical.Foundations.Pointed.Properties.html#6227" class="Bound">B</a> <a id="6229" class="Symbol">:</a> <a id="6231" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6239" href="Cubical.Foundations.Pointed.Properties.html#6202" class="Bound">ℓB</a><a id="6241" class="Symbol">}</a> <a id="6243" class="Symbol">{</a><a id="6244" href="Cubical.Foundations.Pointed.Properties.html#6244" class="Bound">C</a> <a id="6246" class="Symbol">:</a> <a id="6248" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6256" href="Cubical.Foundations.Pointed.Properties.html#6205" class="Bound">ℓC</a><a id="6258" class="Symbol">}</a>
  <a id="6262" class="Symbol">→</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.Pointed.Properties.html#6210" class="Bound">A</a> <a id="6267" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="6270" href="Cubical.Foundations.Pointed.Properties.html#6227" class="Bound">B</a><a id="6271" class="Symbol">)</a> <a id="6273" class="Symbol">→</a> <a id="6275" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Cubical.Foundations.Pointed.Properties.html#6210" class="Bound">A</a> <a id="6282" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="6285" href="Cubical.Foundations.Pointed.Properties.html#6244" class="Bound">C</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Cubical.Foundations.Pointed.Properties.html#6227" class="Bound">B</a> <a id="6291" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="6294" href="Cubical.Foundations.Pointed.Properties.html#6244" class="Bound">C</a><a id="6295" class="Symbol">)</a>
<a id="6297" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6318" class="Symbol">{</a><a id="6319" class="Argument">A</a> <a id="6321" class="Symbol">=</a> <a id="6323" href="Cubical.Foundations.Pointed.Properties.html#6323" class="Bound">A</a><a id="6324" class="Symbol">}</a> <a id="6326" class="Symbol">{</a><a id="6327" class="Argument">B</a> <a id="6329" class="Symbol">=</a> <a id="6331" href="Cubical.Foundations.Pointed.Properties.html#6331" class="Bound">B</a><a id="6332" class="Symbol">}</a> <a id="6334" class="Symbol">{</a><a id="6335" class="Argument">C</a> <a id="6337" class="Symbol">=</a> <a id="6339" href="Cubical.Foundations.Pointed.Properties.html#6339" class="Bound">C</a><a id="6340" class="Symbol">}</a> <a id="6342" href="Cubical.Foundations.Pointed.Properties.html#6342" class="Bound">e</a><a id="6343" class="Symbol">)</a> <a id="6345" class="Symbol">=</a> <a id="6347" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6352" href="Cubical.Foundations.Pointed.Properties.html#6323" class="Bound">A</a> <a id="6354" href="Cubical.Foundations.Pointed.Properties.html#6331" class="Bound">B</a> <a id="6356" href="Cubical.Foundations.Pointed.Properties.html#6339" class="Bound">C</a> <a id="6358" href="Cubical.Foundations.Pointed.Properties.html#6342" class="Bound">e</a>
<a id="6360" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6381" class="Symbol">{</a><a id="6382" class="Argument">A</a> <a id="6384" class="Symbol">=</a> <a id="6386" href="Cubical.Foundations.Pointed.Properties.html#6386" class="Bound">A</a><a id="6387" class="Symbol">}</a> <a id="6389" class="Symbol">{</a><a id="6390" class="Argument">B</a> <a id="6392" class="Symbol">=</a> <a id="6394" href="Cubical.Foundations.Pointed.Properties.html#6394" class="Bound">B</a><a id="6395" class="Symbol">}</a> <a id="6397" class="Symbol">{</a><a id="6398" class="Argument">C</a> <a id="6400" class="Symbol">=</a> <a id="6402" href="Cubical.Foundations.Pointed.Properties.html#6402" class="Bound">C</a><a id="6403" class="Symbol">}</a> <a id="6405" href="Cubical.Foundations.Pointed.Properties.html#6405" class="Bound">e</a><a id="6406" class="Symbol">)</a> <a id="6408" class="Symbol">=</a> <a id="6410" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6417" href="Cubical.Foundations.Pointed.Properties.html#6386" class="Bound">A</a> <a id="6419" href="Cubical.Foundations.Pointed.Properties.html#6394" class="Bound">B</a> <a id="6421" href="Cubical.Foundations.Pointed.Properties.html#6402" class="Bound">C</a> <a id="6423" href="Cubical.Foundations.Pointed.Properties.html#6405" class="Bound">e</a>
<a id="6425" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6433" class="Symbol">(</a><a id="6434" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6446" class="Symbol">{</a><a id="6447" class="Argument">A</a> <a id="6449" class="Symbol">=</a> <a id="6451" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="6452" class="Symbol">}{</a><a id="6454" class="Argument">B</a> <a id="6456" class="Symbol">=</a> <a id="6458" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6462" href="Cubical.Foundations.Pointed.Properties.html#6462" class="Bound">ptB</a><a id="6465" class="Symbol">}</a> <a id="6467" class="Symbol">{</a><a id="6468" class="Argument">C</a> <a id="6470" class="Symbol">=</a> <a id="6472" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a><a id="6473" class="Symbol">}</a> <a id="6475" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6476" class="Symbol">)</a> <a id="6478" class="Symbol">=</a>
  <a id="6482" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="6484" class="Symbol">(λ</a> <a id="6487" href="Cubical.Foundations.Pointed.Properties.html#6487" class="Bound">pt</a> <a id="6490" href="Cubical.Foundations.Pointed.Properties.html#6490" class="Bound">p</a> <a id="6492" class="Symbol">→</a> <a id="6494" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6508" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6513" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6515" href="Cubical.Foundations.Pointed.Properties.html#6487" class="Bound">pt</a><a id="6517" class="Symbol">)</a> <a id="6519" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6526" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6530" href="Cubical.Foundations.Pointed.Properties.html#6490" class="Bound">p</a><a id="6531" class="Symbol">))</a>
                        <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6566" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6573" href="Cubical.Foundations.Pointed.Properties.html#6487" class="Bound">pt</a><a id="6575" class="Symbol">)</a> <a id="6577" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6584" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6588" href="Cubical.Foundations.Pointed.Properties.html#6490" class="Bound">p</a><a id="6589" class="Symbol">)))</a>
     <a id="6598" class="Symbol">(</a><a id="6599" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="6607" class="Symbol">(λ</a> <a id="6610" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6612" class="Symbol">→</a>
       <a id="6621" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="6623" class="Symbol">(λ</a> <a id="6626" href="Cubical.Foundations.Pointed.Properties.html#6626" class="Bound">ptC</a> <a id="6630" href="Cubical.Foundations.Pointed.Properties.html#6630" class="Bound">p</a> <a id="6632" class="Symbol">→</a> <a id="6634" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6639" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6646" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6650" class="Symbol">(</a><a id="6651" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6655" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6656" class="Symbol">)</a> <a id="6658" class="Symbol">(</a><a id="6659" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6662" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="6663" class="Symbol">))</a> <a id="6666" class="Symbol">(</a><a id="6667" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6671" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6675" href="Cubical.Foundations.Pointed.Properties.html#6626" class="Bound">ptC</a><a id="6678" class="Symbol">)</a> <a id="6680" class="Symbol">(</a><a id="6681" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6685" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6689" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6693" class="Symbol">)</a>
                      <a id="6717" class="Symbol">(</a><a id="6718" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6725" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6732" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6741" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6742" class="Symbol">)</a> <a id="6744" class="Symbol">(</a><a id="6745" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6748" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="6749" class="Symbol">))</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6757" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6761" href="Cubical.Foundations.Pointed.Properties.html#6626" class="Bound">ptC</a><a id="6764" class="Symbol">)</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6771" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6773" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6779" class="Symbol">)</a>
                        <a id="6805" class="Symbol">(</a><a id="6806" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6810" href="Cubical.Foundations.Pointed.Properties.html#6630" class="Bound">p</a><a id="6811" class="Symbol">))</a>
                   <a id="6833" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6835" class="Symbol">(</a><a id="6836" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6840" href="Cubical.Foundations.Pointed.Properties.html#6630" class="Bound">p</a><a id="6841" class="Symbol">))</a>
         <a id="6853" class="Symbol">(</a><a id="6854" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6869" class="Symbol">(λ</a> <a id="6872" href="Cubical.Foundations.Pointed.Properties.html#6872" class="Bound">x</a> <a id="6874" class="Symbol">→</a> <a id="6876" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6881" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="6899" class="Symbol">(</a><a id="6900" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6904" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a><a id="6907" class="Symbol">)</a> <a id="6909" href="Cubical.Foundations.Pointed.Properties.html#6872" class="Bound">x</a><a id="6910" class="Symbol">))</a>
           <a id="6924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="6933" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
               <a id="6952" class="Symbol">(λ</a> <a id="6955" href="Cubical.Foundations.Pointed.Properties.html#6955" class="Bound">i</a> <a id="6957" class="Symbol">→</a> <a id="6959" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6964" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6966" class="Symbol">(</a><a id="6967" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6977" class="Symbol">(</a><a id="6978" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6982" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6983" class="Symbol">))</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6993" class="Symbol">(</a><a id="6994" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7005" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="7006" class="Symbol">)</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7012" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="7013" class="Symbol">))</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7019" href="Cubical.Foundations.Pointed.Properties.html#6955" class="Bound">i</a><a id="7020" class="Symbol">))))</a>
               <a id="7040" class="Symbol">(</a><a id="7041" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7052" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7056" class="Symbol">))</a>
           <a id="7070" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7072" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7076" class="Symbol">(</a><a id="7077" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7083" class="Symbol">_)</a>
           <a id="7097" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7099" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7104" class="Symbol">(</a><a id="7105" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7110" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a><a id="7111" class="Symbol">)</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="7128" class="Symbol">(</a><a id="7129" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7133" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a><a id="7136" class="Symbol">)</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7142" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="7143" class="Symbol">)))</a>
         <a id="7156" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="7158" class="Symbol">λ</a> <a id="7160" href="Cubical.Foundations.Pointed.Properties.html#7160" class="Bound">i</a> <a id="7162" href="Cubical.Foundations.Pointed.Properties.html#7162" class="Bound">j</a> <a id="7164" class="Symbol">→</a> <a id="7166" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7184" class="Symbol">(</a><a id="7185" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7189" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a><a id="7192" class="Symbol">)</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7199" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a> <a id="7203" class="Symbol">(</a><a id="7204" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7207" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="7208" class="Symbol">))</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Cubical.Foundations.Pointed.Properties.html#7160" class="Bound">i</a> <a id="7214" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7216" href="Cubical.Foundations.Pointed.Properties.html#7162" class="Bound">j</a><a id="7217" class="Symbol">))))))</a>
     <a id="7229" class="Symbol">(</a><a id="7230" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7234" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="7235" class="Symbol">)</a>
  <a id="7239" class="Keyword">where</a>
  <a id="7247" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a> <a id="7251" class="Symbol">=</a> <a id="7253" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="7267" class="Symbol">(</a><a id="7268" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7272" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="7273" class="Symbol">)</a>
<a id="7275" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7283" class="Symbol">(</a><a id="7284" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="7296" class="Symbol">{</a><a id="7297" class="Argument">A</a> <a id="7299" class="Symbol">=</a> <a id="7301" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7302" class="Symbol">}</a> <a id="7304" class="Symbol">{</a><a id="7305" class="Argument">B</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7313" href="Cubical.Foundations.Pointed.Properties.html#7313" class="Bound">ptB</a><a id="7316" class="Symbol">}</a> <a id="7318" class="Symbol">{</a><a id="7319" class="Argument">C</a> <a id="7321" class="Symbol">=</a> <a id="7323" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a><a id="7324" class="Symbol">}</a> <a id="7326" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7327" class="Symbol">)</a> <a id="7329" class="Symbol">=</a>
  <a id="7333" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7335" class="Symbol">(λ</a> <a id="7338" href="Cubical.Foundations.Pointed.Properties.html#7338" class="Bound">pt</a> <a id="7341" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">p</a> <a id="7343" class="Symbol">→</a> <a id="7345" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="7359" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7361" class="Symbol">(</a><a id="7362" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7366" href="Cubical.Foundations.Pointed.Properties.html#7338" class="Bound">pt</a><a id="7368" class="Symbol">)</a> <a id="7370" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7377" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7381" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">p</a><a id="7382" class="Symbol">))</a>
                        <a id="7409" class="Symbol">(</a><a id="7410" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="7417" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7419" class="Symbol">(</a><a id="7420" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7424" href="Cubical.Foundations.Pointed.Properties.html#7338" class="Bound">pt</a><a id="7426" class="Symbol">)</a> <a id="7428" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7430" class="Symbol">(</a><a id="7431" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7435" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7439" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">p</a><a id="7440" class="Symbol">)))</a>
     <a id="7449" class="Symbol">(</a><a id="7450" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="7458" class="Symbol">(λ</a> <a id="7461" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7463" class="Symbol">→</a> <a id="7465" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7467" class="Symbol">(λ</a> <a id="7470" href="Cubical.Foundations.Pointed.Properties.html#7470" class="Bound">ptC</a> <a id="7474" href="Cubical.Foundations.Pointed.Properties.html#7474" class="Bound">y</a> <a id="7476" class="Symbol">→</a>
       <a id="7485" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="7492" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7499" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7503" class="Symbol">(</a><a id="7504" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7508" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7515" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7516" class="Symbol">))</a> <a id="7519" class="Symbol">(</a><a id="7520" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7524" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7526" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7528" href="Cubical.Foundations.Pointed.Properties.html#7470" class="Bound">ptC</a><a id="7531" class="Symbol">)</a> <a id="7533" class="Symbol">(</a><a id="7534" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7538" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7546" class="Symbol">)</a>
        <a id="7556" class="Symbol">(</a><a id="7557" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="7562" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7569" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7573" class="Symbol">(</a><a id="7574" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7578" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7579" class="Symbol">)</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7585" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7586" class="Symbol">))</a> <a id="7589" class="Symbol">(</a><a id="7590" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7594" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7596" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7598" href="Cubical.Foundations.Pointed.Properties.html#7470" class="Bound">ptC</a><a id="7601" class="Symbol">)</a> <a id="7603" class="Symbol">(</a><a id="7604" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7608" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7610" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7612" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7616" class="Symbol">)</a>
        <a id="7626" class="Symbol">(</a><a id="7627" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7631" href="Cubical.Foundations.Pointed.Properties.html#7474" class="Bound">y</a><a id="7632" class="Symbol">))</a>
      <a id="7641" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7648" href="Cubical.Foundations.Pointed.Properties.html#7474" class="Bound">y</a><a id="7649" class="Symbol">))</a>
      <a id="7658" class="Symbol">(</a><a id="7659" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7666" class="Symbol">(</a><a id="7667" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7674" class="Symbol">(λ</a> <a id="7677" href="Cubical.Foundations.Pointed.Properties.html#7677" class="Bound">x</a> <a id="7679" class="Symbol">→</a> <a id="7681" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7686" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7695" class="Symbol">(</a><a id="7696" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7700" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7701" class="Symbol">)</a> <a id="7703" href="Cubical.Foundations.Pointed.Properties.html#7677" class="Bound">x</a><a id="7704" class="Symbol">))</a>
            <a id="7719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7721" class="Symbol">(</a><a id="7722" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7726" class="Symbol">(</a><a id="7727" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7733" class="Symbol">_)</a>
              <a id="7750" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7763" class="Symbol">_)</a>
              <a id="7780" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7782" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7787" class="Symbol">(</a><a id="7788" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7793" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a><a id="7794" class="Symbol">)</a> <a id="7796" class="Symbol">(</a><a id="7797" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7808" class="Symbol">_))</a>
              <a id="7826" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7828" class="Symbol">(λ</a> <a id="7831" href="Cubical.Foundations.Pointed.Properties.html#7831" class="Bound">_</a> <a id="7833" class="Symbol">→</a> <a id="7835" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7840" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7842" class="Symbol">(</a><a id="7843" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7854" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7855" class="Symbol">)</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7861" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7862" class="Symbol">)))</a>
             <a id="7879" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="7881" class="Symbol">λ</a> <a id="7883" href="Cubical.Foundations.Pointed.Properties.html#7883" class="Bound">i</a> <a id="7885" href="Cubical.Foundations.Pointed.Properties.html#7885" class="Bound">j</a> <a id="7887" class="Symbol">→</a> <a id="7889" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7891" class="Symbol">(</a><a id="7892" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7898" class="Symbol">(</a><a id="7899" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7903" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7904" class="Symbol">)</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7910" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7911" class="Symbol">)</a> <a id="7913" class="Symbol">(</a><a id="7914" href="Cubical.Foundations.Pointed.Properties.html#7883" class="Bound">i</a> <a id="7916" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7918" href="Cubical.Foundations.Pointed.Properties.html#7885" class="Bound">j</a><a id="7919" class="Symbol">)))))))</a>
     <a id="7932" class="Symbol">(</a><a id="7933" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7937" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7938" class="Symbol">)</a>

<a id="flip→∙∙"></a><a id="7941" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="7949" class="Symbol">:</a> <a id="7951" class="Symbol">{</a><a id="7952" href="Cubical.Foundations.Pointed.Properties.html#7952" class="Bound">A</a> <a id="7954" class="Symbol">:</a> <a id="7956" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7964" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="7965" class="Symbol">}</a> <a id="7967" class="Symbol">{</a><a id="7968" href="Cubical.Foundations.Pointed.Properties.html#7968" class="Bound">B</a> <a id="7970" class="Symbol">:</a> <a id="7972" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7980" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="7982" class="Symbol">}</a> <a id="7984" class="Symbol">{</a><a id="7985" href="Cubical.Foundations.Pointed.Properties.html#7985" class="Bound">C</a> <a id="7987" class="Symbol">:</a> <a id="7989" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7997" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="7999" class="Symbol">}</a>
  <a id="8003" class="Symbol">→</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Cubical.Foundations.Pointed.Properties.html#7952" class="Bound">A</a> <a id="8008" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="8011" class="Symbol">(</a><a id="8012" href="Cubical.Foundations.Pointed.Properties.html#7968" class="Bound">B</a> <a id="8014" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="8017" href="Cubical.Foundations.Pointed.Properties.html#7985" class="Bound">C</a> <a id="8019" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="8020" class="Symbol">))</a> <a id="8023" class="Symbol">→</a> <a id="8025" href="Cubical.Foundations.Pointed.Properties.html#7968" class="Bound">B</a> <a id="8027" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="8030" class="Symbol">(</a><a id="8031" href="Cubical.Foundations.Pointed.Properties.html#7952" class="Bound">A</a> <a id="8033" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="8036" href="Cubical.Foundations.Pointed.Properties.html#7985" class="Bound">C</a> <a id="8038" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="8039" class="Symbol">)</a>
<a id="8041" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8050" class="Symbol">(</a><a id="8051" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8059" href="Cubical.Foundations.Pointed.Properties.html#8059" class="Bound">f</a><a id="8060" class="Symbol">)</a> <a id="8062" href="Cubical.Foundations.Pointed.Properties.html#8062" class="Bound">x</a><a id="8063" class="Symbol">)</a> <a id="8065" href="Cubical.Foundations.Pointed.Properties.html#8065" class="Bound">a</a> <a id="8067" class="Symbol">=</a> <a id="8069" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8073" href="Cubical.Foundations.Pointed.Properties.html#8059" class="Bound">f</a> <a id="8075" href="Cubical.Foundations.Pointed.Properties.html#8065" class="Bound">a</a> <a id="8077" class="Symbol">.</a><a id="8078" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8082" href="Cubical.Foundations.Pointed.Properties.html#8062" class="Bound">x</a>
<a id="8084" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8102" href="Cubical.Foundations.Pointed.Properties.html#8102" class="Bound">f</a><a id="8103" class="Symbol">)</a> <a id="8105" href="Cubical.Foundations.Pointed.Properties.html#8105" class="Bound">x</a><a id="8106" class="Symbol">)</a> <a id="8108" href="Cubical.Foundations.Pointed.Properties.html#8108" class="Bound">i</a> <a id="8110" class="Symbol">=</a> <a id="8112" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8116" href="Cubical.Foundations.Pointed.Properties.html#8102" class="Bound">f</a> <a id="8118" href="Cubical.Foundations.Pointed.Properties.html#8108" class="Bound">i</a> <a id="8120" class="Symbol">.</a><a id="8121" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8125" href="Cubical.Foundations.Pointed.Properties.html#8105" class="Bound">x</a>
<a id="8127" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8131" class="Symbol">(</a><a id="8132" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8136" class="Symbol">(</a><a id="8137" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8145" href="Cubical.Foundations.Pointed.Properties.html#8145" class="Bound">f</a><a id="8146" class="Symbol">)</a> <a id="8148" href="Cubical.Foundations.Pointed.Properties.html#8148" class="Bound">i</a><a id="8149" class="Symbol">)</a> <a id="8151" href="Cubical.Foundations.Pointed.Properties.html#8151" class="Bound">a</a> <a id="8153" class="Symbol">=</a> <a id="8155" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8159" href="Cubical.Foundations.Pointed.Properties.html#8145" class="Bound">f</a> <a id="8161" href="Cubical.Foundations.Pointed.Properties.html#8151" class="Bound">a</a> <a id="8163" class="Symbol">.</a><a id="8164" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8168" href="Cubical.Foundations.Pointed.Properties.html#8148" class="Bound">i</a>
<a id="8170" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8174" class="Symbol">(</a><a id="8175" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8188" href="Cubical.Foundations.Pointed.Properties.html#8188" class="Bound">f</a><a id="8189" class="Symbol">)</a> <a id="8191" href="Cubical.Foundations.Pointed.Properties.html#8191" class="Bound">i</a><a id="8192" class="Symbol">)</a> <a id="8194" href="Cubical.Foundations.Pointed.Properties.html#8194" class="Bound">j</a> <a id="8196" class="Symbol">=</a> <a id="8198" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8202" href="Cubical.Foundations.Pointed.Properties.html#8188" class="Bound">f</a> <a id="8204" href="Cubical.Foundations.Pointed.Properties.html#8194" class="Bound">j</a> <a id="8206" class="Symbol">.</a><a id="8207" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8211" href="Cubical.Foundations.Pointed.Properties.html#8191" class="Bound">i</a>

<a id="flip→∙∙Iso"></a><a id="8214" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8225" class="Symbol">:</a> <a id="8227" class="Symbol">{</a><a id="8228" href="Cubical.Foundations.Pointed.Properties.html#8228" class="Bound">A</a> <a id="8230" class="Symbol">:</a> <a id="8232" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8240" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="8241" class="Symbol">}</a> <a id="8243" class="Symbol">{</a><a id="8244" href="Cubical.Foundations.Pointed.Properties.html#8244" class="Bound">B</a> <a id="8246" class="Symbol">:</a> <a id="8248" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8256" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="8258" class="Symbol">}</a> <a id="8260" class="Symbol">{</a><a id="8261" href="Cubical.Foundations.Pointed.Properties.html#8261" class="Bound">C</a> <a id="8263" class="Symbol">:</a> <a id="8265" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8273" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="8275" class="Symbol">}</a>
  <a id="8279" class="Symbol">→</a> <a id="8281" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8285" class="Symbol">(</a><a id="8286" href="Cubical.Foundations.Pointed.Properties.html#8228" class="Bound">A</a> <a id="8288" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="8291" class="Symbol">(</a><a id="8292" href="Cubical.Foundations.Pointed.Properties.html#8244" class="Bound">B</a> <a id="8294" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="8297" href="Cubical.Foundations.Pointed.Properties.html#8261" class="Bound">C</a> <a id="8299" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="8300" class="Symbol">))</a> <a id="8303" class="Symbol">(</a><a id="8304" href="Cubical.Foundations.Pointed.Properties.html#8244" class="Bound">B</a> <a id="8306" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Cubical.Foundations.Pointed.Properties.html#8228" class="Bound">A</a> <a id="8312" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">→∙</a> <a id="8315" href="Cubical.Foundations.Pointed.Properties.html#8261" class="Bound">C</a> <a id="8317" href="Cubical.Foundations.Pointed.Base.html#852" class="Function Operator">∙</a><a id="8318" class="Symbol">))</a>
<a id="8321" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8329" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a>
<a id="8350" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8358" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8369" class="Symbol">=</a> <a id="8371" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a>
<a id="8379" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="8387" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8398" class="Symbol">_</a> <a id="8400" class="Symbol">=</a> <a id="8402" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8407" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="8415" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8426" class="Symbol">_</a> <a id="8428" class="Symbol">=</a> <a id="8430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≃∙→ret/sec∙"></a><a id="8436" href="Cubical.Foundations.Pointed.Properties.html#8436" class="Function">≃∙→ret/sec∙</a> <a id="8448" class="Symbol">:</a> <a id="8450" class="Symbol">∀</a> <a id="8452" class="Symbol">{</a><a id="8453" href="Cubical.Foundations.Pointed.Properties.html#8453" class="Bound">ℓ</a><a id="8454" class="Symbol">}</a> <a id="8456" class="Symbol">{</a><a id="8457" href="Cubical.Foundations.Pointed.Properties.html#8457" class="Bound">A</a> <a id="8459" href="Cubical.Foundations.Pointed.Properties.html#8459" class="Bound">B</a> <a id="8461" class="Symbol">:</a> <a id="8463" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8471" href="Cubical.Foundations.Pointed.Properties.html#8453" class="Bound">ℓ</a><a id="8472" class="Symbol">}</a>
  <a id="8476" class="Symbol">(</a><a id="8477" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a> <a id="8479" class="Symbol">:</a> <a id="8481" href="Cubical.Foundations.Pointed.Properties.html#8457" class="Bound">A</a> <a id="8483" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="8486" href="Cubical.Foundations.Pointed.Properties.html#8459" class="Bound">B</a><a id="8487" class="Symbol">)</a> <a id="8489" class="Symbol">→</a> <a id="8491" class="Symbol">((</a><a id="8493" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8499" class="Symbol">(</a><a id="8500" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="8510" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a><a id="8511" class="Symbol">)</a> <a id="8513" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8516" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8522" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a><a id="8523" class="Symbol">)</a> <a id="8525" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8527" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="8534" href="Cubical.Foundations.Pointed.Properties.html#8457" class="Bound">A</a><a id="8535" class="Symbol">)</a>
                <a id="8553" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8555" class="Symbol">(</a><a id="8556" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8562" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a> <a id="8564" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8567" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8573" class="Symbol">(</a><a id="8574" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="8584" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a><a id="8585" class="Symbol">)</a> <a id="8587" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8589" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="8596" href="Cubical.Foundations.Pointed.Properties.html#8459" class="Bound">B</a><a id="8597" class="Symbol">)</a>
<a id="8599" href="Cubical.Foundations.Pointed.Properties.html#8436" class="Function">≃∙→ret/sec∙</a> <a id="8611" class="Symbol">{</a><a id="8612" class="Argument">A</a> <a id="8614" class="Symbol">=</a> <a id="8616" href="Cubical.Foundations.Pointed.Properties.html#8616" class="Bound">A</a><a id="8617" class="Symbol">}</a> <a id="8619" class="Symbol">{</a><a id="8620" class="Argument">B</a> <a id="8622" class="Symbol">=</a> <a id="8624" href="Cubical.Foundations.Pointed.Properties.html#8624" class="Bound">B</a><a id="8625" class="Symbol">}</a> <a id="8627" class="Symbol">=</a>
  <a id="8631" href="Cubical.Foundations.Pointed.Base.html#1806" class="Function">Equiv∙J</a> <a id="8639" class="Symbol">(λ</a> <a id="8642" href="Cubical.Foundations.Pointed.Properties.html#8642" class="Bound">A</a> <a id="8644" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a> <a id="8646" class="Symbol">→</a> <a id="8648" class="Symbol">((</a><a id="8650" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="8667" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a><a id="8668" class="Symbol">)</a> <a id="8670" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8673" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8679" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a><a id="8680" class="Symbol">)</a> <a id="8682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8684" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="8691" href="Cubical.Foundations.Pointed.Properties.html#8642" class="Bound">A</a><a id="8692" class="Symbol">)</a>
                <a id="8710" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8712" class="Symbol">(</a><a id="8713" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8719" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a> <a id="8721" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8724" href="Cubical.Foundations.Pointed.Base.html#1275" class="Function">≃∙map</a> <a id="8730" class="Symbol">(</a><a id="8731" href="Cubical.Foundations.Pointed.Base.html#1385" class="Function">invEquiv∙</a> <a id="8741" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a><a id="8742" class="Symbol">)</a> <a id="8744" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8746" href="Cubical.Foundations.Pointed.Base.html#1000" class="Function">idfun∙</a> <a id="8753" href="Cubical.Foundations.Pointed.Properties.html#8624" class="Bound">B</a><a id="8754" class="Symbol">))</a>
          <a id="8767" class="Symbol">((</a><a id="8769" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8776" class="Symbol">(</a><a id="8777" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8784" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8788" class="Symbol">(</a><a id="8789" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="8795" class="Symbol">_)</a> <a id="8798" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8800" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8804" class="Symbol">(</a><a id="8805" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8811" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8815" class="Symbol">)))</a>
         <a id="8828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8838" class="Symbol">(</a><a id="8839" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8846" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8850" class="Symbol">(</a><a id="8851" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8857" class="Symbol">_)</a> <a id="8860" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8862" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8866" class="Symbol">(</a><a id="8867" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8873" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8877" class="Symbol">))))</a>

<a id="pointedSecIso"></a><a id="8883" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="8897" class="Symbol">:</a> <a id="8899" class="Symbol">∀</a> <a id="8901" class="Symbol">{</a><a id="8902" href="Cubical.Foundations.Pointed.Properties.html#8902" class="Bound">ℓ&#39;&#39;</a><a id="8905" class="Symbol">}</a> <a id="8907" class="Symbol">{</a><a id="8908" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a> <a id="8910" class="Symbol">:</a> <a id="8912" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8920" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="8921" class="Symbol">}</a> <a id="8923" class="Symbol">{</a><a id="8924" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a> <a id="8926" class="Symbol">:</a> <a id="8928" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8936" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="8938" class="Symbol">}</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a> <a id="8943" class="Symbol">:</a> <a id="8945" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8949" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a> <a id="8951" class="Symbol">→</a> <a id="8953" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8961" href="Cubical.Foundations.Pointed.Properties.html#8902" class="Bound">ℓ&#39;&#39;</a><a id="8964" class="Symbol">)</a>
  <a id="8968" class="Symbol">→</a> <a id="8970" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8974" class="Symbol">((</a><a id="8976" href="Cubical.Foundations.Pointed.Properties.html#8976" class="Bound">a</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8984" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a><a id="8985" class="Symbol">)</a> <a id="8987" class="Symbol">→</a> <a id="8989" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a> <a id="8991" href="Cubical.Foundations.Pointed.Properties.html#8976" class="Bound">a</a> <a id="8993" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="8996" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a><a id="8997" class="Symbol">)</a>
         <a id="9008" class="Symbol">(</a><a id="9009" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9012" href="Cubical.Foundations.Pointed.Properties.html#9012" class="Bound">F</a> <a id="9014" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9016" class="Symbol">(</a><a id="9017" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9024" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a><a id="9025" class="Symbol">)</a> <a id="9027" class="Symbol">(</a><a id="9028" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9032" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9034" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a><a id="9035" class="Symbol">)</a> <a id="9037" class="Symbol">→</a> <a id="9039" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9043" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a><a id="9044" class="Symbol">)</a> <a id="9046" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
           <a id="9059" class="Symbol">((</a><a id="9061" href="Cubical.Foundations.Pointed.Properties.html#9061" class="Bound">a</a> <a id="9063" class="Symbol">:</a> <a id="9065" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9069" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a><a id="9070" class="Symbol">)</a> <a id="9072" class="Symbol">→</a> <a id="9074" href="Cubical.Foundations.Pointed.Properties.html#9012" class="Bound">F</a> <a id="9076" class="Symbol">(</a><a id="9077" href="Cubical.Foundations.Pointed.Properties.html#9061" class="Bound">a</a> <a id="9079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9081" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a> <a id="9087" href="Cubical.Foundations.Pointed.Properties.html#9061" class="Bound">a</a><a id="9088" class="Symbol">))</a> <a id="9091" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9093" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9096" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a><a id="9097" class="Symbol">))</a>
<a id="9100" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9108" class="Symbol">(</a><a id="9109" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9123" href="Cubical.Foundations.Pointed.Properties.html#9123" class="Bound">Q</a><a id="9124" class="Symbol">)</a> <a id="9126" href="Cubical.Foundations.Pointed.Properties.html#9126" class="Bound">F</a> <a id="9128" class="Symbol">=</a> <a id="9130" class="Symbol">(λ</a> <a id="9133" href="Cubical.Foundations.Pointed.Properties.html#9133" class="Bound">x</a> <a id="9135" class="Symbol">→</a> <a id="9137" href="Cubical.Foundations.Pointed.Properties.html#9126" class="Bound">F</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9144" href="Cubical.Foundations.Pointed.Properties.html#9133" class="Bound">x</a><a id="9145" class="Symbol">)</a> <a id="9147" class="Symbol">.</a><a id="9148" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9152" class="Symbol">(</a><a id="9153" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9157" href="Cubical.Foundations.Pointed.Properties.html#9133" class="Bound">x</a><a id="9158" class="Symbol">))</a> <a id="9161" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9163" class="Symbol">(λ</a> <a id="9166" href="Cubical.Foundations.Pointed.Properties.html#9166" class="Bound">x</a> <a id="9168" class="Symbol">→</a> <a id="9170" href="Cubical.Foundations.Pointed.Properties.html#9126" class="Bound">F</a> <a id="9172" href="Cubical.Foundations.Pointed.Properties.html#9166" class="Bound">x</a> <a id="9174" class="Symbol">.</a><a id="9175" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9178" class="Symbol">)</a>
<a id="9180" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9188" class="Symbol">(</a><a id="9189" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9203" href="Cubical.Foundations.Pointed.Properties.html#9203" class="Bound">Q</a><a id="9204" class="Symbol">)</a> <a id="9206" href="Cubical.Foundations.Pointed.Properties.html#9206" class="Bound">F</a> <a id="9208" href="Cubical.Foundations.Pointed.Properties.html#9208" class="Bound">a</a> <a id="9210" class="Symbol">=</a> <a id="9212" class="Symbol">(</a><a id="9213" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9217" href="Cubical.Foundations.Pointed.Properties.html#9206" class="Bound">F</a> <a id="9219" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Cubical.Foundations.Pointed.Properties.html#9208" class="Bound">a</a> <a id="9224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9226" class="Symbol">))</a> <a id="9229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9235" href="Cubical.Foundations.Pointed.Properties.html#9206" class="Bound">F</a> <a id="9237" href="Cubical.Foundations.Pointed.Properties.html#9208" class="Bound">a</a>
<a id="9239" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9247" class="Symbol">(</a><a id="9248" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9262" href="Cubical.Foundations.Pointed.Properties.html#9262" class="Bound">Q</a><a id="9263" class="Symbol">)</a> <a id="9265" href="Cubical.Foundations.Pointed.Properties.html#9265" class="Bound">F</a> <a id="9267" class="Symbol">=</a> <a id="9269" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9274" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9297" href="Cubical.Foundations.Pointed.Properties.html#9297" class="Bound">Q</a><a id="9298" class="Symbol">)</a> <a id="9300" href="Cubical.Foundations.Pointed.Properties.html#9300" class="Bound">F</a> <a id="9302" class="Symbol">=</a> <a id="9304" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathrEquiv∙"></a><a id="9310" href="Cubical.Foundations.Pointed.Properties.html#9310" class="Function">compPathrEquiv∙</a> <a id="9326" class="Symbol">:</a> <a id="9328" class="Symbol">{</a><a id="9329" href="Cubical.Foundations.Pointed.Properties.html#9329" class="Bound">A</a> <a id="9331" class="Symbol">:</a> <a id="9333" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9338" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="9339" class="Symbol">}</a> <a id="9341" class="Symbol">{</a><a id="9342" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9344" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a> <a id="9346" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Bound">c</a> <a id="9348" class="Symbol">:</a> <a id="9350" href="Cubical.Foundations.Pointed.Properties.html#9329" class="Bound">A</a><a id="9351" class="Symbol">}</a> <a id="9353" class="Symbol">{</a><a id="9354" href="Cubical.Foundations.Pointed.Properties.html#9354" class="Bound">q</a> <a id="9356" class="Symbol">:</a> <a id="9358" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9362" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a><a id="9363" class="Symbol">}</a> <a id="9365" class="Symbol">(</a><a id="9366" href="Cubical.Foundations.Pointed.Properties.html#9366" class="Bound">p</a> <a id="9368" class="Symbol">:</a> <a id="9370" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a> <a id="9372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9374" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Bound">c</a><a id="9375" class="Symbol">)</a>
    <a id="9381" class="Symbol">→</a> <a id="9383" class="Symbol">((</a><a id="9385" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9387" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9389" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a><a id="9390" class="Symbol">)</a> <a id="9392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9394" href="Cubical.Foundations.Pointed.Properties.html#9354" class="Bound">q</a><a id="9395" class="Symbol">)</a> <a id="9397" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="9400" class="Symbol">((</a><a id="9402" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9404" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9406" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Bound">c</a><a id="9407" class="Symbol">)</a> <a id="9409" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9411" href="Cubical.Foundations.Pointed.Properties.html#9354" class="Bound">q</a> <a id="9413" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9415" href="Cubical.Foundations.Pointed.Properties.html#9366" class="Bound">p</a><a id="9416" class="Symbol">)</a>
<a id="9418" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9422" class="Symbol">(</a><a id="9423" href="Cubical.Foundations.Pointed.Properties.html#9310" class="Function">compPathrEquiv∙</a> <a id="9439" href="Cubical.Foundations.Pointed.Properties.html#9439" class="Bound">p</a><a id="9440" class="Symbol">)</a> <a id="9442" class="Symbol">=</a> <a id="9444" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="9459" href="Cubical.Foundations.Pointed.Properties.html#9439" class="Bound">p</a>
<a id="9461" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9465" class="Symbol">(</a><a id="9466" href="Cubical.Foundations.Pointed.Properties.html#9310" class="Function">compPathrEquiv∙</a> <a id="9482" href="Cubical.Foundations.Pointed.Properties.html#9482" class="Bound">p</a><a id="9483" class="Symbol">)</a> <a id="9485" class="Symbol">=</a> <a id="9487" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathlEquiv∙"></a><a id="9493" href="Cubical.Foundations.Pointed.Properties.html#9493" class="Function">compPathlEquiv∙</a> <a id="9509" class="Symbol">:</a> <a id="9511" class="Symbol">{</a><a id="9512" href="Cubical.Foundations.Pointed.Properties.html#9512" class="Bound">A</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9521" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="9522" class="Symbol">}</a> <a id="9524" class="Symbol">{</a><a id="9525" href="Cubical.Foundations.Pointed.Properties.html#9525" class="Bound">a</a> <a id="9527" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a> <a id="9529" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a> <a id="9531" class="Symbol">:</a> <a id="9533" href="Cubical.Foundations.Pointed.Properties.html#9512" class="Bound">A</a><a id="9534" class="Symbol">}</a> <a id="9536" class="Symbol">{</a><a id="9537" href="Cubical.Foundations.Pointed.Properties.html#9537" class="Bound">q</a> <a id="9539" class="Symbol">:</a> <a id="9541" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a> <a id="9543" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9545" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a><a id="9546" class="Symbol">}</a> <a id="9548" class="Symbol">(</a><a id="9549" href="Cubical.Foundations.Pointed.Properties.html#9549" class="Bound">p</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Cubical.Foundations.Pointed.Properties.html#9525" class="Bound">a</a> <a id="9555" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9557" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a><a id="9558" class="Symbol">)</a>
    <a id="9564" class="Symbol">→</a> <a id="9566" class="Symbol">((</a><a id="9568" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a> <a id="9570" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9572" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a><a id="9573" class="Symbol">)</a> <a id="9575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9577" href="Cubical.Foundations.Pointed.Properties.html#9537" class="Bound">q</a><a id="9578" class="Symbol">)</a> <a id="9580" href="Cubical.Foundations.Pointed.Base.html#1115" class="Function Operator">≃∙</a> <a id="9583" class="Symbol">((</a><a id="9585" href="Cubical.Foundations.Pointed.Properties.html#9525" class="Bound">a</a> <a id="9587" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9589" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a><a id="9590" class="Symbol">)</a> <a id="9592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9594" href="Cubical.Foundations.Pointed.Properties.html#9549" class="Bound">p</a> <a id="9596" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9598" href="Cubical.Foundations.Pointed.Properties.html#9537" class="Bound">q</a><a id="9599" class="Symbol">)</a>
<a id="9601" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Cubical.Foundations.Pointed.Properties.html#9493" class="Function">compPathlEquiv∙</a> <a id="9622" href="Cubical.Foundations.Pointed.Properties.html#9622" class="Bound">p</a><a id="9623" class="Symbol">)</a> <a id="9625" class="Symbol">=</a> <a id="9627" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="9642" href="Cubical.Foundations.Pointed.Properties.html#9622" class="Bound">p</a>
<a id="9644" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.Foundations.Pointed.Properties.html#9493" class="Function">compPathlEquiv∙</a> <a id="9665" href="Cubical.Foundations.Pointed.Properties.html#9665" class="Bound">p</a><a id="9666" class="Symbol">)</a> <a id="9668" class="Symbol">=</a> <a id="9670" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9676" class="Comment">-- Pointed version of Σ-cong-equiv-snd</a>
<a id="Σ-cong-equiv-snd∙"></a><a id="9715" href="Cubical.Foundations.Pointed.Properties.html#9715" class="Function">Σ-cong-equiv-snd∙</a> <a id="9733" class="Symbol">:</a> <a id="9735" class="Symbol">∀</a> <a id="9737" class="Symbol">{</a><a id="9738" href="Cubical.Foundations.Pointed.Properties.html#9738" class="Bound">ℓ</a> <a id="9740" href="Cubical.Foundations.Pointed.Properties.html#9740" class="Bound">ℓ&#39;</a><a id="9742" class="Symbol">}</a> <a id="9744" class="Symbol">{</a><a id="9745" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9754" href="Cubical.Foundations.Pointed.Properties.html#9738" class="Bound">ℓ</a><a id="9755" class="Symbol">}</a> <a id="9757" class="Symbol">{</a><a id="9758" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9761" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9764" class="Symbol">:</a> <a id="9766" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9768" class="Symbol">→</a> <a id="9770" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9775" href="Cubical.Foundations.Pointed.Properties.html#9740" class="Bound">ℓ&#39;</a><a id="9777" class="Symbol">}</a>
  <a id="9781" class="Symbol">→</a> <a id="9783" class="Symbol">{</a><a id="9784" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a> <a id="9786" class="Symbol">:</a> <a id="9788" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a><a id="9789" class="Symbol">}</a> <a id="9791" class="Symbol">{</a><a id="9792" href="Cubical.Foundations.Pointed.Properties.html#9792" class="Bound">b₁</a> <a id="9795" class="Symbol">:</a> <a id="9797" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9800" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9801" class="Symbol">}</a> <a id="9803" class="Symbol">{</a><a id="9804" href="Cubical.Foundations.Pointed.Properties.html#9804" class="Bound">b₂</a> <a id="9807" class="Symbol">:</a> <a id="9809" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9812" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9813" class="Symbol">}</a>
  <a id="9817" class="Symbol">→</a> <a id="9819" class="Symbol">(</a><a id="9820" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">e</a> <a id="9822" class="Symbol">:</a> <a id="9824" class="Symbol">∀</a> <a id="9826" href="Cubical.Foundations.Pointed.Properties.html#9826" class="Bound">a</a> <a id="9828" class="Symbol">→</a> <a id="9830" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9833" href="Cubical.Foundations.Pointed.Properties.html#9826" class="Bound">a</a> <a id="9835" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9837" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9840" href="Cubical.Foundations.Pointed.Properties.html#9826" class="Bound">a</a><a id="9841" class="Symbol">)</a>
  <a id="9845" class="Symbol">→</a> <a id="9847" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9851" class="Symbol">(</a><a id="9852" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">e</a> <a id="9854" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9855" class="Symbol">)</a> <a id="9857" href="Cubical.Foundations.Pointed.Properties.html#9792" class="Bound">b₁</a> <a id="9860" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9862" href="Cubical.Foundations.Pointed.Properties.html#9804" class="Bound">b₂</a>
  <a id="9867" class="Symbol">→</a> <a id="9869" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="9874" class="Symbol">(</a><a id="9875" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9883" class="Symbol">_)</a> <a id="9886" class="Symbol">(</a><a id="9887" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="9890" class="Symbol">(</a><a id="9891" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9893" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9895" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9896" class="Symbol">)</a> <a id="9898" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9901" href="Cubical.Foundations.Pointed.Properties.html#9792" class="Bound">b₁</a><a id="9903" class="Symbol">)</a> <a id="9905" class="Symbol">(</a><a id="9906" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9914" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9915" class="Symbol">)</a> <a id="9917" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9920" href="Cubical.Foundations.Pointed.Properties.html#9804" class="Bound">b₂</a><a id="9922" class="Symbol">)</a>
<a id="9924" href="Cubical.Foundations.Pointed.Properties.html#9715" class="Function">Σ-cong-equiv-snd∙</a> <a id="9942" href="Cubical.Foundations.Pointed.Properties.html#9942" class="Bound">e</a> <a id="9944" href="Cubical.Foundations.Pointed.Properties.html#9944" class="Bound">p</a> <a id="9946" class="Symbol">=</a> <a id="9948" href="Cubical.Foundations.Pointed.Base.html#2699" class="Function">ua∙</a> <a id="9952" class="Symbol">(</a><a id="9953" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="9970" href="Cubical.Foundations.Pointed.Properties.html#9942" class="Bound">e</a><a id="9971" class="Symbol">)</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9981" class="Symbol">(</a><a id="9982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9987" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9989" href="Cubical.Foundations.Pointed.Properties.html#9944" class="Bound">p</a><a id="9990" class="Symbol">))</a>

<a id="9994" class="Comment">-- a pointed map is constant iff its non-pointed part is constant</a>
<a id="constantPointed≡"></a><a id="10060" href="Cubical.Foundations.Pointed.Properties.html#10060" class="Function">constantPointed≡</a> <a id="10077" class="Symbol">:</a> <a id="10079" class="Symbol">{</a><a id="10080" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10082" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a> <a id="10084" class="Symbol">:</a> <a id="10086" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10094" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="10095" class="Symbol">}</a> <a id="10097" class="Symbol">(</a><a id="10098" href="Cubical.Foundations.Pointed.Properties.html#10098" class="Bound">f</a> <a id="10100" class="Symbol">:</a> <a id="10102" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10104" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="10107" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a><a id="10108" class="Symbol">)</a>
                 <a id="10127" class="Symbol">→</a> <a id="10129" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10133" href="Cubical.Foundations.Pointed.Properties.html#10098" class="Bound">f</a> <a id="10135" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10137" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10141" class="Symbol">(</a><a id="10142" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="10149" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10151" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a><a id="10152" class="Symbol">)</a> <a id="10154" class="Symbol">→</a> <a id="10156" href="Cubical.Foundations.Pointed.Properties.html#10098" class="Bound">f</a> <a id="10158" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10160" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="10167" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10169" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a>
<a id="10171" href="Cubical.Foundations.Pointed.Properties.html#10060" class="Function">constantPointed≡</a> <a id="10188" class="Symbol">{</a><a id="10189" class="Argument">A</a> <a id="10191" class="Symbol">=</a> <a id="10193" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10194" class="Symbol">}</a> <a id="10196" class="Symbol">{</a><a id="10197" class="Argument">B</a> <a id="10199" class="Symbol">=</a> <a id="10201" href="Cubical.Foundations.Pointed.Properties.html#10201" class="Bound">B</a> <a id="10203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10205" href="Cubical.Foundations.Pointed.Properties.html#10205" class="Bound">b</a><a id="10206" class="Symbol">}</a> <a id="10208" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10210" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10213" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a> <a id="10215" class="Symbol">=</a>
  <a id="10219" class="Symbol">(λ</a> <a id="10222" href="Cubical.Foundations.Pointed.Properties.html#10222" class="Bound">x</a> <a id="10224" class="Symbol">→</a> <a id="10226" class="Symbol">((λ</a> <a id="10230" href="Cubical.Foundations.Pointed.Properties.html#10230" class="Bound">j</a> <a id="10232" class="Symbol">→</a> <a id="10234" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10237" href="Cubical.Foundations.Pointed.Properties.html#10230" class="Bound">j</a> <a id="10239" href="Cubical.Foundations.Pointed.Properties.html#10222" class="Bound">x</a><a id="10240" class="Symbol">)</a> <a id="10242" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10245" class="Symbol">(λ</a> <a id="10248" href="Cubical.Foundations.Pointed.Properties.html#10248" class="Bound">j</a> <a id="10250" class="Symbol">→</a> <a id="10252" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10255" class="Symbol">(</a><a id="10256" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10258" href="Cubical.Foundations.Pointed.Properties.html#10248" class="Bound">j</a><a id="10259" class="Symbol">)</a> <a id="10261" class="Symbol">(</a><a id="10262" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10265" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10266" class="Symbol">))</a> <a id="10269" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10272" class="Symbol">(</a><a id="10273" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10277" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a><a id="10278" class="Symbol">))</a> <a id="10281" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a><a id="10282" class="Symbol">)</a>
  <a id="10286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10288" class="Symbol">λ</a> <a id="10290" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a> <a id="10292" class="Symbol">→</a> <a id="10294" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10300" class="Symbol">(λ</a> <a id="10303" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a>
    <a id="10309" class="Symbol">→</a> <a id="10311" class="Symbol">λ</a> <a id="10313" class="Symbol">{</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a> <a id="10318" class="Symbol">=</a> <a id="10320" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10322" class="Symbol">)</a> <a id="10324" class="Symbol">→</a> <a id="10326" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="10342" class="Symbol">(λ</a> <a id="10345" href="Cubical.Foundations.Pointed.Properties.html#10345" class="Bound">i</a> <a id="10347" class="Symbol">→</a> <a id="10349" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10352" href="Cubical.Foundations.Pointed.Properties.html#10345" class="Bound">i</a> <a id="10354" class="Symbol">(</a><a id="10355" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10358" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10359" class="Symbol">))</a> <a id="10362" class="Symbol">(λ</a> <a id="10365" href="Cubical.Foundations.Pointed.Properties.html#10365" class="Bound">i</a> <a id="10367" class="Symbol">→</a> <a id="10369" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10373" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10375" href="Cubical.Foundations.Pointed.Properties.html#10365" class="Bound">i</a><a id="10376" class="Symbol">)</a> <a id="10378" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a> <a id="10380" class="Symbol">(</a><a id="10381" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10383" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a><a id="10384" class="Symbol">)</a>
         <a id="10395" class="Symbol">;</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a> <a id="10400" class="Symbol">=</a> <a id="10402" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10404" class="Symbol">)</a> <a id="10406" class="Symbol">→</a> <a id="10408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10412" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10414" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a>
         <a id="10425" class="Symbol">;</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a> <a id="10430" class="Symbol">=</a> <a id="10432" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10434" class="Symbol">)</a> <a id="10436" class="Symbol">→</a> <a id="10438" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10442" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10444" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a> <a id="10446" class="Symbol">})</a>
    <a id="10453" class="Symbol">(</a><a id="10454" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10457" class="Symbol">((</a><a id="10459" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10461" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a><a id="10462" class="Symbol">)</a> <a id="10464" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10466" class="Symbol">(</a><a id="10467" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10469" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a><a id="10470" class="Symbol">))</a> <a id="10473" class="Symbol">(</a><a id="10474" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10477" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10478" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="88" class="Keyword">public</a>
<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a> <a id="146" class="Keyword">public</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Foundations.Pointed.FunExt.html" class="Module">Cubical.Foundations.Pointed.FunExt</a> <a id="200" class="Keyword">public</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a> <a id="256" class="Keyword">public</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Powerset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Powerset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file introduces the &quot;powerset&quot; of a type in the style of
Escardó&#39;s lecture notes:

https://www.cs.bham.ac.uk/~mhe/HoTT-UF-in-Agda-Lecture-Notes/HoTT-UF-Agda.html#propositionalextensionality

-}</a>
<a id="204" class="Keyword">module</a> <a id="211" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a> <a id="240" class="Keyword">where</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="535" class="Keyword">using</a> <a id="541" class="Symbol">(</a><a id="542" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a><a id="550" class="Symbol">)</a>

<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="585" class="Keyword">private</a>
  <a id="595" class="Keyword">variable</a>
    <a id="608" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a> <a id="610" class="Symbol">:</a> <a id="612" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="622" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="631" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>

<a id="ℙ"></a><a id="634" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="636" class="Symbol">:</a> <a id="638" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="643" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a> <a id="645" class="Symbol">→</a> <a id="647" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="652" class="Symbol">(</a><a id="653" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="659" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="660" class="Symbol">)</a>
<a id="662" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="664" href="Cubical.Foundations.Powerset.html#664" class="Bound">X</a> <a id="666" class="Symbol">=</a> <a id="668" href="Cubical.Foundations.Powerset.html#664" class="Bound">X</a> <a id="670" class="Symbol">→</a> <a id="672" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="678" class="Symbol">_</a>

<a id="isSetℙ"></a><a id="681" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="699" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="700" class="Symbol">)</a>
<a id="702" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="709" class="Symbol">=</a> <a id="711" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="718" class="Symbol">λ</a> <a id="720" href="Cubical.Foundations.Powerset.html#720" class="Bound">x</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a>

<a id="736" class="Keyword">infix</a> <a id="742" class="Number">5</a> <a id="744" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈_</a>

<a id="_∈_"></a><a id="749" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈_</a> <a id="753" class="Symbol">:</a> <a id="755" class="Symbol">{</a><a id="756" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="765" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="766" class="Symbol">}</a> <a id="768" class="Symbol">→</a> <a id="770" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="772" class="Symbol">→</a> <a id="774" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="776" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="778" class="Symbol">→</a> <a id="780" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="785" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>
<a id="787" href="Cubical.Foundations.Powerset.html#787" class="Bound">x</a> <a id="789" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="791" href="Cubical.Foundations.Powerset.html#791" class="Bound">A</a> <a id="793" class="Symbol">=</a> <a id="795" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="797" href="Cubical.Foundations.Powerset.html#791" class="Bound">A</a> <a id="799" href="Cubical.Foundations.Powerset.html#787" class="Bound">x</a> <a id="801" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

<a id="_⊆_"></a><a id="804" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">_⊆_</a> <a id="808" class="Symbol">:</a> <a id="810" class="Symbol">{</a><a id="811" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="813" class="Symbol">:</a> <a id="815" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="820" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="821" class="Symbol">}</a> <a id="823" class="Symbol">→</a> <a id="825" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="827" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="829" class="Symbol">→</a> <a id="831" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="833" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="835" class="Symbol">→</a> <a id="837" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="842" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>
<a id="844" href="Cubical.Foundations.Powerset.html#844" class="Bound">A</a> <a id="846" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="848" href="Cubical.Foundations.Powerset.html#848" class="Bound">B</a> <a id="850" class="Symbol">=</a> <a id="852" class="Symbol">∀</a> <a id="854" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="856" class="Symbol">→</a> <a id="858" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="860" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="862" href="Cubical.Foundations.Powerset.html#844" class="Bound">A</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="868" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="870" href="Cubical.Foundations.Powerset.html#848" class="Bound">B</a>

<a id="∈-isProp"></a><a id="873" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="882" class="Symbol">:</a> <a id="884" class="Symbol">(</a><a id="885" href="Cubical.Foundations.Powerset.html#885" class="Bound">A</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="891" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="892" class="Symbol">)</a> <a id="894" class="Symbol">(</a><a id="895" href="Cubical.Foundations.Powerset.html#895" class="Bound">x</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">→</a> <a id="904" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Powerset.html#895" class="Bound">x</a> <a id="914" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="916" href="Cubical.Foundations.Powerset.html#885" class="Bound">A</a><a id="917" class="Symbol">)</a>
<a id="919" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="928" href="Cubical.Foundations.Powerset.html#928" class="Bound">A</a> <a id="930" class="Symbol">=</a> <a id="932" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="936" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="938" href="Cubical.Foundations.Powerset.html#928" class="Bound">A</a>

<a id="⊆-isProp"></a><a id="941" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">(</a><a id="953" href="Cubical.Foundations.Powerset.html#953" class="Bound">A</a> <a id="955" href="Cubical.Foundations.Powerset.html#955" class="Bound">B</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="961" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">→</a> <a id="966" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Foundations.Powerset.html#953" class="Bound">A</a> <a id="976" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="978" href="Cubical.Foundations.Powerset.html#955" class="Bound">B</a><a id="979" class="Symbol">)</a>
<a id="981" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="990" href="Cubical.Foundations.Powerset.html#990" class="Bound">A</a> <a id="992" href="Cubical.Foundations.Powerset.html#992" class="Bound">B</a> <a id="994" class="Symbol">=</a> <a id="996" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="1005" class="Symbol">(λ</a> <a id="1008" href="Cubical.Foundations.Powerset.html#1008" class="Bound">x</a> <a id="1010" href="Cubical.Foundations.Powerset.html#1010" class="Bound">_</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="1023" href="Cubical.Foundations.Powerset.html#992" class="Bound">B</a> <a id="1025" href="Cubical.Foundations.Powerset.html#1008" class="Bound">x</a><a id="1026" class="Symbol">)</a>

<a id="⊆-refl"></a><a id="1029" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1036" class="Symbol">:</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a> <a id="1041" class="Symbol">:</a> <a id="1043" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1045" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a> <a id="1052" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1054" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a>
<a id="1056" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1063" href="Cubical.Foundations.Powerset.html#1063" class="Bound">A</a> <a id="1065" href="Cubical.Foundations.Powerset.html#1065" class="Bound">x</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.Foundations.Powerset.html#1065" class="Bound">x</a> <a id="1078" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1080" href="Cubical.Foundations.Powerset.html#1063" class="Bound">A</a><a id="1081" class="Symbol">)</a>

<a id="subst-∈"></a><a id="1084" href="Cubical.Foundations.Powerset.html#1084" class="Function">subst-∈</a> <a id="1092" class="Symbol">:</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1101" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">{</a><a id="1105" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1107" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1118" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1120" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1126" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1128" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1134" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1136" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a>
<a id="1138" href="Cubical.Foundations.Powerset.html#1084" class="Function">subst-∈</a> <a id="1146" href="Cubical.Foundations.Powerset.html#1146" class="Bound">A</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈</a> <a id="1160" href="Cubical.Foundations.Powerset.html#1146" class="Bound">A</a><a id="1161" class="Symbol">)</a>

<a id="⊆-refl-consequence"></a><a id="1164" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1188" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1194" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1203" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1205" class="Symbol">→</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1210" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1212" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a><a id="1213" class="Symbol">)</a> <a id="1215" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1220" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1222" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a><a id="1223" class="Symbol">)</a>
<a id="1225" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1244" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a> <a id="1246" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a> <a id="1248" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a> <a id="1261" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆_</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1275" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a><a id="1276" class="Symbol">)</a>
                         <a id="1303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1305" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a> <a id="1314" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆_</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1323" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1334" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a><a id="1335" class="Symbol">)</a>

<a id="⊆-extensionality"></a><a id="1338" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1360" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1366" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">→</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1374" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1376" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a><a id="1377" class="Symbol">)</a> <a id="1379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a> <a id="1384" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1386" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a><a id="1387" class="Symbol">)</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1393" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1395" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a>
<a id="1397" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1414" href="Cubical.Foundations.Powerset.html#1414" class="Bound">A</a> <a id="1416" href="Cubical.Foundations.Powerset.html#1416" class="Bound">B</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Foundations.Powerset.html#1419" class="Bound">φ</a> <a id="1421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1423" href="Cubical.Foundations.Powerset.html#1423" class="Bound">ψ</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">=</a>
  <a id="1430" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1437" class="Symbol">(λ</a> <a id="1440" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="1458" class="Number">1</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Cubical.Foundations.Powerset.html#1414" class="Bound">A</a> <a id="1473" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1475" class="Symbol">.</a><a id="1476" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Cubical.Foundations.Powerset.html#1416" class="Bound">B</a> <a id="1484" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1486" class="Symbol">.</a><a id="1487" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1490" class="Symbol">)</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Foundations.Powerset.html#1419" class="Bound">φ</a> <a id="1495" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Foundations.Powerset.html#1423" class="Bound">ψ</a> <a id="1501" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a><a id="1502" class="Symbol">)))</a>

<a id="⊆-trans"></a><a id="1507" href="Cubical.Foundations.Powerset.html#1507" class="Function">⊆-trans</a> <a id="1515" class="Symbol">:</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1520" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1522" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1528" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1535" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1537" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1543" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1545" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1551" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1553" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a>
<a id="1555" href="Cubical.Foundations.Powerset.html#1507" class="Function">⊆-trans</a> <a id="1563" href="Cubical.Foundations.Powerset.html#1563" class="Bound">A</a> <a id="1565" href="Cubical.Foundations.Powerset.html#1565" class="Bound">B</a> <a id="1567" href="Cubical.Foundations.Powerset.html#1567" class="Bound">C</a> <a id="1569" href="Cubical.Foundations.Powerset.html#1569" class="Bound">φ</a> <a id="1571" href="Cubical.Foundations.Powerset.html#1571" class="Bound">ψ</a> <a id="1573" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a> <a id="1575" class="Symbol">=</a> <a id="1577" href="Cubical.Foundations.Powerset.html#1571" class="Bound">ψ</a> <a id="1579" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a> <a id="1581" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1583" href="Cubical.Foundations.Powerset.html#1569" class="Bound">φ</a> <a id="1585" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a>

<a id="⊆-antisym"></a><a id="1588" href="Cubical.Foundations.Powerset.html#1588" class="Function">⊆-antisym</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1603" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1609" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1616" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1618" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1624" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1626" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1632" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1634" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a>
<a id="1636" href="Cubical.Foundations.Powerset.html#1588" class="Function">⊆-antisym</a> <a id="1646" href="Cubical.Foundations.Powerset.html#1646" class="Bound">A</a> <a id="1648" href="Cubical.Foundations.Powerset.html#1648" class="Bound">B</a> <a id="1650" href="Cubical.Foundations.Powerset.html#1650" class="Bound">φ</a> <a id="1652" href="Cubical.Foundations.Powerset.html#1652" class="Bound">ψ</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1673" href="Cubical.Foundations.Powerset.html#1646" class="Bound">A</a> <a id="1675" href="Cubical.Foundations.Powerset.html#1648" class="Bound">B</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Foundations.Powerset.html#1650" class="Bound">φ</a> <a id="1680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1682" href="Cubical.Foundations.Powerset.html#1652" class="Bound">ψ</a><a id="1683" class="Symbol">)</a>

<a id="⊆-extensionalityEquiv"></a><a id="1686" href="Cubical.Foundations.Powerset.html#1686" class="Function">⊆-extensionalityEquiv</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1713" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1719" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">→</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1727" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1729" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a><a id="1730" class="Symbol">)</a> <a id="1732" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a> <a id="1737" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1739" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a><a id="1740" class="Symbol">)</a> <a id="1742" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1747" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1749" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a><a id="1750" class="Symbol">)</a>
<a id="1752" href="Cubical.Foundations.Powerset.html#1686" class="Function">⊆-extensionalityEquiv</a> <a id="1774" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1776" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1814" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1816" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="1817" class="Symbol">)</a>
                                            <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1883" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1885" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="1886" class="Symbol">)</a>
                                            <a id="1932" class="Symbol">(λ</a> <a id="1935" href="Cubical.Foundations.Powerset.html#1935" class="Bound">_</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="1946" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1948" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="1950" class="Symbol">_</a> <a id="1952" class="Symbol">_)</a>
                                            <a id="1999" class="Symbol">(λ</a> <a id="2002" href="Cubical.Foundations.Powerset.html#2002" class="Bound">_</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="2024" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="2026" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">(λ</a> <a id="2032" href="Cubical.Foundations.Powerset.html#2032" class="Bound">_</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="2045" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="2047" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">_</a> <a id="2052" class="Symbol">_))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Prelude.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Prelude</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file proves a variety of basic results about paths:

- refl, sym, cong and composition of paths. This is used to set up
  equational reasoning.

- Transport, subst and functional extensionality

- J and its computation rule (up to a path)

- Σ-types and contractibility of singletons

- Converting PathP to and from a homogeneous path with transp

- Direct definitions of lower h-levels

- Export natural numbers

- Export universe lifting

-}</a>
<a id="454" class="Keyword">module</a> <a id="461" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="489" class="Keyword">where</a>

<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="532" class="Keyword">public</a>

<a id="540" class="Keyword">infixr</a> <a id="547" class="Number">30</a> <a id="550" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
<a id="554" class="Keyword">infixr</a> <a id="561" class="Number">30</a> <a id="564" href="Cubical.Foundations.Prelude.html#18270" class="Function Operator">_∙₂_</a>
<a id="569" class="Keyword">infix</a>  <a id="576" class="Number">3</a> <a id="578" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a>
<a id="581" class="Keyword">infixr</a> <a id="588" class="Number">2</a> <a id="590" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="597" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">_≡⟨⟩_</a>
<a id="603" class="Keyword">infixr</a> <a id="610" class="Number">2.5</a> <a id="614" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">_≡⟨_⟩≡⟨_⟩_</a>
<a id="625" class="Keyword">infixl</a> <a id="632" class="Number">4</a> <a id="634" href="Cubical.Foundations.Prelude.html#12203" class="Function Operator">_≡$_</a> <a id="639" href="Cubical.Foundations.Prelude.html#12549" class="Function Operator">_≡$S_</a>

<a id="646" class="Comment">-- Basic theory about paths. These proofs should typically be</a>
<a id="708" class="Comment">-- inlined. This module also makes equational reasoning work with</a>
<a id="774" class="Comment">-- (non-dependent) paths.</a>

<a id="801" class="Keyword">private</a>
  <a id="811" class="Keyword">variable</a>
    <a id="824" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="826" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a> <a id="829" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a> <a id="833" class="Symbol">:</a> <a id="835" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="845" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="847" class="Symbol">:</a> <a id="849" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="854" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
    <a id="860" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="862" class="Symbol">:</a> <a id="864" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="866" class="Symbol">→</a> <a id="868" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="873" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
    <a id="879" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="881" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="883" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="885" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>

<a id="refl"></a><a id="892" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="903" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a>
<a id="905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="910" class="Symbol">{</a><a id="911" class="Argument">x</a> <a id="913" class="Symbol">=</a> <a id="915" href="Cubical.Foundations.Prelude.html#915" class="Bound">x</a><a id="916" class="Symbol">}</a> <a id="918" class="Symbol">_</a> <a id="920" class="Symbol">=</a> <a id="922" href="Cubical.Foundations.Prelude.html#915" class="Bound">x</a>
<a id="924" class="Symbol">{-#</a> <a id="928" class="Keyword">INLINE</a> <a id="935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="940" class="Symbol">#-}</a>

<a id="sym"></a><a id="945" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="953" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="955" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="961" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="963" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a>
<a id="965" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="969" href="Cubical.Foundations.Prelude.html#969" class="Bound">p</a> <a id="971" href="Cubical.Foundations.Prelude.html#971" class="Bound">i</a> <a id="973" class="Symbol">=</a> <a id="975" href="Cubical.Foundations.Prelude.html#969" class="Bound">p</a> <a id="977" class="Symbol">(</a><a id="978" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="980" href="Cubical.Foundations.Prelude.html#971" class="Bound">i</a><a id="981" class="Symbol">)</a>
<a id="983" class="Symbol">{-#</a> <a id="987" class="Keyword">INLINE</a> <a id="994" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="998" class="Symbol">#-}</a>

<a id="1003" class="Comment">-- symP infers the type of its argument from the type of its output</a>
<a id="symP"></a><a id="1071" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">{</a><a id="1079" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1092" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">→</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a> <a id="1100" class="Symbol">:</a> <a id="1102" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1104" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1106" class="Symbol">}</a> <a id="1108" class="Symbol">→</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1117" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1119" class="Symbol">}</a> <a id="1121" class="Symbol">→</a>
       <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Foundations.Prelude.html#1131" class="Bound">p</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1141" class="Symbol">(λ</a> <a id="1144" href="Cubical.Foundations.Prelude.html#1144" class="Bound">i</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1153" href="Cubical.Foundations.Prelude.html#1144" class="Bound">i</a><a id="1154" class="Symbol">))</a> <a id="1157" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a> <a id="1159" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a><a id="1160" class="Symbol">)</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1170" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1172" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a> <a id="1174" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a>
<a id="1176" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1181" href="Cubical.Foundations.Prelude.html#1181" class="Bound">p</a> <a id="1183" href="Cubical.Foundations.Prelude.html#1183" class="Bound">j</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Cubical.Foundations.Prelude.html#1181" class="Bound">p</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1192" href="Cubical.Foundations.Prelude.html#1183" class="Bound">j</a><a id="1193" class="Symbol">)</a>

<a id="1196" class="Comment">-- symP infers the type of its output from the type of its argument</a>
<a id="symP-fromGoal"></a><a id="1264" href="Cubical.Foundations.Prelude.html#1264" class="Function">symP-fromGoal</a> <a id="1278" class="Symbol">:</a> <a id="1280" class="Symbol">{</a><a id="1281" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1294" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1306" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1308" class="Symbol">}</a> <a id="1310" class="Symbol">→</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1319" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">→</a>
       <a id="1332" class="Symbol">(</a><a id="1333" href="Cubical.Foundations.Prelude.html#1333" class="Bound">p</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1343" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1345" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a> <a id="1347" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1358" class="Symbol">(λ</a> <a id="1361" href="Cubical.Foundations.Prelude.html#1361" class="Bound">i</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1370" href="Cubical.Foundations.Prelude.html#1361" class="Bound">i</a><a id="1371" class="Symbol">))</a> <a id="1374" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a> <a id="1376" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a>
<a id="1378" href="Cubical.Foundations.Prelude.html#1264" class="Function">symP-fromGoal</a> <a id="1392" href="Cubical.Foundations.Prelude.html#1392" class="Bound">p</a> <a id="1394" href="Cubical.Foundations.Prelude.html#1394" class="Bound">j</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Cubical.Foundations.Prelude.html#1392" class="Bound">p</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1403" href="Cubical.Foundations.Prelude.html#1394" class="Bound">j</a><a id="1404" class="Symbol">)</a>

<a id="cong"></a><a id="1407" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1412" class="Symbol">:</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1417" class="Symbol">:</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Foundations.Prelude.html#1420" class="Bound">a</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="1431" href="Cubical.Foundations.Prelude.html#1420" class="Bound">a</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.Foundations.Prelude.html#1435" class="Bound">p</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1441" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1443" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a>
       <a id="1455" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1461" class="Symbol">(λ</a> <a id="1464" href="Cubical.Foundations.Prelude.html#1464" class="Bound">i</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Cubical.Foundations.Prelude.html#1435" class="Bound">p</a> <a id="1473" href="Cubical.Foundations.Prelude.html#1464" class="Bound">i</a><a id="1474" class="Symbol">))</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1480" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="1481" class="Symbol">)</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1486" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1487" class="Symbol">)</a>
<a id="1489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1494" href="Cubical.Foundations.Prelude.html#1494" class="Bound">f</a> <a id="1496" href="Cubical.Foundations.Prelude.html#1496" class="Bound">p</a> <a id="1498" href="Cubical.Foundations.Prelude.html#1498" class="Bound">i</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Cubical.Foundations.Prelude.html#1494" class="Bound">f</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Cubical.Foundations.Prelude.html#1496" class="Bound">p</a> <a id="1507" href="Cubical.Foundations.Prelude.html#1498" class="Bound">i</a><a id="1508" class="Symbol">)</a>
<a id="1510" class="Symbol">{-#</a> <a id="1514" class="Keyword">INLINE</a> <a id="1521" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1526" class="Symbol">#-}</a>

<a id="1531" class="Comment">{- `S` stands for simply typed. Using `congS` instead of `cong`
   can help Agda to solve metavariables that may otherwise remain unsolved.
-}</a>
<a id="congS"></a><a id="1674" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">∀</a> <a id="1684" class="Symbol">{</a><a id="1685" href="Cubical.Foundations.Prelude.html#1685" class="Bound">B</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1694" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1695" class="Symbol">}</a> <a id="1697" class="Symbol">→</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Cubical.Foundations.Prelude.html#1685" class="Bound">B</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Foundations.Prelude.html#1712" class="Bound">p</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1718" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1720" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1721" class="Symbol">)</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1727" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1729" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1731" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1733" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="1735" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1741" href="Cubical.Foundations.Prelude.html#1741" class="Bound">f</a> <a id="1743" href="Cubical.Foundations.Prelude.html#1743" class="Bound">p</a> <a id="1745" href="Cubical.Foundations.Prelude.html#1745" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Foundations.Prelude.html#1741" class="Bound">f</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Foundations.Prelude.html#1743" class="Bound">p</a> <a id="1754" href="Cubical.Foundations.Prelude.html#1745" class="Bound">i</a><a id="1755" class="Symbol">)</a>
<a id="1757" class="Symbol">{-#</a> <a id="1761" class="Keyword">INLINE</a> <a id="1768" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1774" class="Symbol">#-}</a>

<a id="congP"></a><a id="1779" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1785" class="Symbol">:</a> <a id="1787" class="Symbol">{</a><a id="1788" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1801" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1802" class="Symbol">}</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1807" class="Symbol">:</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Foundations.Prelude.html#1810" class="Bound">i</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1821" href="Cubical.Foundations.Prelude.html#1810" class="Bound">i</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1830" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="1832" class="Symbol">}</a>
  <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1839" class="Symbol">:</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">→</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Prelude.html#1852" class="Bound">a</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1858" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1865" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a> <a id="1867" href="Cubical.Foundations.Prelude.html#1852" class="Bound">a</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1877" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">{</a><a id="1882" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1888" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1890" class="Symbol">}</a>
  <a id="1894" class="Symbol">(</a><a id="1895" href="Cubical.Foundations.Prelude.html#1895" class="Bound">p</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1905" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1907" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a> <a id="1909" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a><a id="1910" class="Symbol">)</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1920" class="Symbol">(λ</a> <a id="1923" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1929" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Foundations.Prelude.html#1895" class="Bound">p</a> <a id="1934" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a><a id="1935" class="Symbol">))</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1941" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="1944" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1950" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="1953" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a><a id="1954" class="Symbol">)</a>
<a id="1956" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1962" href="Cubical.Foundations.Prelude.html#1962" class="Bound">f</a> <a id="1964" href="Cubical.Foundations.Prelude.html#1964" class="Bound">p</a> <a id="1966" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Cubical.Foundations.Prelude.html#1962" class="Bound">f</a> <a id="1972" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Foundations.Prelude.html#1964" class="Bound">p</a> <a id="1977" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a><a id="1978" class="Symbol">)</a>
<a id="1980" class="Symbol">{-#</a> <a id="1984" class="Keyword">INLINE</a> <a id="1991" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1997" class="Symbol">#-}</a>

<a id="cong₂"></a><a id="2002" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2008" class="Symbol">:</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Cubical.Foundations.Prelude.html#2016" class="Bound">a</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2021" class="Symbol">)</a> <a id="2023" class="Symbol">→</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Cubical.Foundations.Prelude.html#2026" class="Bound">b</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2032" href="Cubical.Foundations.Prelude.html#2016" class="Bound">a</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2042" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2043" class="Symbol">}</a> <a id="2045" class="Symbol">→</a>
        <a id="2055" class="Symbol">(</a><a id="2056" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2058" class="Symbol">:</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2066" class="Symbol">)</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Cubical.Foundations.Prelude.html#2071" class="Bound">b</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2077" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2084" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a> <a id="2086" href="Cubical.Foundations.Prelude.html#2071" class="Bound">b</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">→</a>
        <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="2106" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2108" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a>
        <a id="2121" class="Symbol">{</a><a id="2122" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2128" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="2129" class="Symbol">}</a> <a id="2131" class="Symbol">{</a><a id="2132" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2138" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Foundations.Prelude.html#2142" class="Bound">q</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2152" class="Symbol">(λ</a> <a id="2155" href="Cubical.Foundations.Prelude.html#2155" class="Bound">i</a> <a id="2157" class="Symbol">→</a> <a id="2159" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2164" href="Cubical.Foundations.Prelude.html#2155" class="Bound">i</a><a id="2165" class="Symbol">))</a> <a id="2168" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a> <a id="2170" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">→</a>
        <a id="2183" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2189" class="Symbol">(λ</a> <a id="2192" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2201" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a><a id="2202" class="Symbol">)</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Cubical.Foundations.Prelude.html#2142" class="Bound">q</a> <a id="2207" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a><a id="2208" class="Symbol">))</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2214" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="2216" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2222" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="2224" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a><a id="2225" class="Symbol">)</a>
<a id="2227" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2233" href="Cubical.Foundations.Prelude.html#2233" class="Bound">f</a> <a id="2235" href="Cubical.Foundations.Prelude.html#2235" class="Bound">p</a> <a id="2237" href="Cubical.Foundations.Prelude.html#2237" class="Bound">q</a> <a id="2239" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Foundations.Prelude.html#2233" class="Bound">f</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.Foundations.Prelude.html#2235" class="Bound">p</a> <a id="2248" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Foundations.Prelude.html#2237" class="Bound">q</a> <a id="2254" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a><a id="2255" class="Symbol">)</a>
<a id="2257" class="Symbol">{-#</a> <a id="2261" class="Keyword">INLINE</a> <a id="2268" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2274" class="Symbol">#-}</a>

<a id="cong₃"></a><a id="2279" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2285" class="Symbol">:</a> <a id="2287" class="Symbol">{</a><a id="2288" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2290" class="Symbol">:</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Cubical.Foundations.Prelude.html#2293" class="Bound">a</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Prelude.html#2303" class="Bound">b</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2309" href="Cubical.Foundations.Prelude.html#2293" class="Bound">a</a><a id="2310" class="Symbol">)</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2319" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2320" class="Symbol">}</a>
        <a id="2330" class="Symbol">{</a><a id="2331" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2333" class="Symbol">:</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Foundations.Prelude.html#2344" class="Bound">b</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2350" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a><a id="2351" class="Symbol">)</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2357" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a> <a id="2359" href="Cubical.Foundations.Prelude.html#2344" class="Bound">b</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2368" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="2370" class="Symbol">}</a>
        <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2383" class="Symbol">:</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2400" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.Prelude.html#2404" class="Bound">c</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2410" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2412" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2419" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2421" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a> <a id="2423" href="Cubical.Foundations.Prelude.html#2404" class="Bound">c</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">→</a>
        <a id="2436" class="Symbol">{</a><a id="2437" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2439" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2444" class="Symbol">}</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2455" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a><a id="2456" class="Symbol">)</a>
        <a id="2466" class="Symbol">{</a><a id="2467" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2473" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">{</a><a id="2477" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2483" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a><a id="2484" class="Symbol">}</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2497" class="Symbol">(λ</a> <a id="2500" href="Cubical.Foundations.Prelude.html#2500" class="Bound">i</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2509" href="Cubical.Foundations.Prelude.html#2500" class="Bound">i</a><a id="2510" class="Symbol">))</a> <a id="2513" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2515" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a><a id="2516" class="Symbol">)</a>
        <a id="2526" class="Symbol">{</a><a id="2527" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2533" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2535" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a><a id="2536" class="Symbol">}</a> <a id="2538" class="Symbol">{</a><a id="2539" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a> <a id="2541" class="Symbol">:</a> <a id="2543" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2545" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2547" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a><a id="2548" class="Symbol">}</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Cubical.Foundations.Prelude.html#2551" class="Bound">r</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2561" class="Symbol">(λ</a> <a id="2564" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a> <a id="2566" class="Symbol">→</a> <a id="2568" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2573" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a><a id="2574" class="Symbol">)</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2579" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a><a id="2580" class="Symbol">))</a> <a id="2583" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a> <a id="2585" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a><a id="2586" class="Symbol">)</a>
      <a id="2594" class="Symbol">→</a> <a id="2596" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2602" class="Symbol">(λ</a> <a id="2605" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a> <a id="2607" class="Symbol">→</a> <a id="2609" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2614" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2615" class="Symbol">)</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2620" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Foundations.Prelude.html#2551" class="Bound">r</a> <a id="2626" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2627" class="Symbol">))</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2633" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2635" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2637" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2643" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2645" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a> <a id="2647" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a><a id="2648" class="Symbol">)</a>
<a id="2650" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2656" href="Cubical.Foundations.Prelude.html#2656" class="Bound">f</a> <a id="2658" href="Cubical.Foundations.Prelude.html#2658" class="Bound">p</a> <a id="2660" href="Cubical.Foundations.Prelude.html#2660" class="Bound">q</a> <a id="2662" href="Cubical.Foundations.Prelude.html#2662" class="Bound">r</a> <a id="2664" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="Cubical.Foundations.Prelude.html#2656" class="Bound">f</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Foundations.Prelude.html#2658" class="Bound">p</a> <a id="2673" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Cubical.Foundations.Prelude.html#2660" class="Bound">q</a> <a id="2679" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.Foundations.Prelude.html#2662" class="Bound">r</a> <a id="2685" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2686" class="Symbol">)</a>
<a id="2688" class="Symbol">{-#</a> <a id="2692" class="Keyword">INLINE</a> <a id="2699" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2705" class="Symbol">#-}</a>

<a id="congP₂"></a><a id="2710" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="2717" class="Symbol">:</a> <a id="2719" class="Symbol">{</a><a id="2720" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2733" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2734" class="Symbol">}</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2739" class="Symbol">:</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Foundations.Prelude.html#2742" class="Bound">i</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2747" class="Symbol">)</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2753" href="Cubical.Foundations.Prelude.html#2742" class="Bound">i</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2762" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="2764" class="Symbol">}</a>
  <a id="2768" class="Symbol">{</a><a id="2769" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2771" class="Symbol">:</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Foundations.Prelude.html#2782" class="Bound">a</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2788" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2795" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a> <a id="2797" href="Cubical.Foundations.Prelude.html#2782" class="Bound">a</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2806" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="2809" class="Symbol">}</a>
  <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="2816" class="Symbol">:</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="2824" class="Symbol">)</a> <a id="2826" class="Symbol">→</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2835" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">→</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Foundations.Prelude.html#2841" class="Bound">b</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2847" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2849" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2856" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2858" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a> <a id="2860" href="Cubical.Foundations.Prelude.html#2841" class="Bound">b</a><a id="2861" class="Symbol">)</a>
  <a id="2865" class="Symbol">{</a><a id="2866" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2872" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2883" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2885" class="Symbol">}</a> <a id="2887" class="Symbol">{</a><a id="2888" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2894" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="2897" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a><a id="2898" class="Symbol">}</a> <a id="2900" class="Symbol">{</a><a id="2901" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2907" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="2910" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a><a id="2911" class="Symbol">}</a>
  <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2926" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2928" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="2930" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Cubical.Foundations.Prelude.html#2934" class="Bound">q</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2944" class="Symbol">(λ</a> <a id="2947" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a> <a id="2949" class="Symbol">→</a> <a id="2951" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2953" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2958" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a><a id="2959" class="Symbol">))</a> <a id="2962" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a> <a id="2964" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a><a id="2965" class="Symbol">)</a>
  <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2977" class="Symbol">(λ</a> <a id="2980" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2986" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2991" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a><a id="2992" class="Symbol">)</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Cubical.Foundations.Prelude.html#2934" class="Bound">q</a> <a id="2997" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a><a id="2998" class="Symbol">))</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="3004" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="3007" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="3009" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="3015" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="3018" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a> <a id="3020" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a><a id="3021" class="Symbol">)</a>
<a id="3023" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="3030" href="Cubical.Foundations.Prelude.html#3030" class="Bound">f</a> <a id="3032" href="Cubical.Foundations.Prelude.html#3032" class="Bound">p</a> <a id="3034" href="Cubical.Foundations.Prelude.html#3034" class="Bound">q</a> <a id="3036" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Cubical.Foundations.Prelude.html#3030" class="Bound">f</a> <a id="3042" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Foundations.Prelude.html#3032" class="Bound">p</a> <a id="3047" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a><a id="3048" class="Symbol">)</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Foundations.Prelude.html#3034" class="Bound">q</a> <a id="3053" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a><a id="3054" class="Symbol">)</a>
<a id="3056" class="Symbol">{-#</a> <a id="3060" class="Keyword">INLINE</a> <a id="3067" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="3074" class="Symbol">#-}</a>

<a id="congL"></a><a id="3079" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">{</a><a id="3088" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3097" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="3098" class="Symbol">}</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3103" class="Symbol">:</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Foundations.Prelude.html#3106" class="Bound">a</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3121" href="Cubical.Foundations.Prelude.html#3106" class="Bound">a</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Foundations.Prelude.html#3125" class="Bound">p</a> <a id="3127" class="Symbol">:</a> <a id="3129" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3131" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3133" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3134" class="Symbol">)</a>
        <a id="3144" class="Symbol">→</a> <a id="3146" class="Symbol">{</a><a id="3147" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3162" class="Symbol">(λ</a> <a id="3165" href="Cubical.Foundations.Prelude.html#3165" class="Bound">i</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3171" class="Symbol">(</a><a id="3172" href="Cubical.Foundations.Prelude.html#3125" class="Bound">p</a> <a id="3174" href="Cubical.Foundations.Prelude.html#3165" class="Bound">i</a><a id="3175" class="Symbol">))</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3181" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3183" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3189" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="3191" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a><a id="3192" class="Symbol">)</a>
<a id="3194" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3200" href="Cubical.Foundations.Prelude.html#3200" class="Bound">f</a> <a id="3202" href="Cubical.Foundations.Prelude.html#3202" class="Bound">p</a> <a id="3204" class="Symbol">{</a><a id="3205" href="Cubical.Foundations.Prelude.html#3205" class="Bound">z</a><a id="3206" class="Symbol">}</a> <a id="3208" href="Cubical.Foundations.Prelude.html#3208" class="Bound">i</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="Cubical.Foundations.Prelude.html#3200" class="Bound">f</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Cubical.Foundations.Prelude.html#3202" class="Bound">p</a> <a id="3217" href="Cubical.Foundations.Prelude.html#3208" class="Bound">i</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Cubical.Foundations.Prelude.html#3205" class="Bound">z</a>
<a id="3222" class="Symbol">{-#</a> <a id="3226" class="Keyword">INLINE</a> <a id="3233" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3239" class="Symbol">#-}</a>

<a id="congR"></a><a id="3244" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3250" class="Symbol">:</a> <a id="3252" class="Symbol">{</a><a id="3253" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a> <a id="3255" class="Symbol">:</a> <a id="3257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3262" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a> <a id="3272" class="Symbol">→</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Cubical.Foundations.Prelude.html#3275" class="Bound">a</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3286" href="Cubical.Foundations.Prelude.html#3275" class="Bound">a</a><a id="3287" class="Symbol">)</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Foundations.Prelude.html#3290" class="Bound">p</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3296" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3298" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3299" class="Symbol">)</a>
        <a id="3309" class="Symbol">→</a> <a id="3311" class="Symbol">{</a><a id="3312" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3314" class="Symbol">:</a> <a id="3316" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3327" class="Symbol">(λ</a> <a id="3330" href="Cubical.Foundations.Prelude.html#3330" class="Bound">i</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Cubical.Foundations.Prelude.html#3290" class="Bound">p</a> <a id="3339" href="Cubical.Foundations.Prelude.html#3330" class="Bound">i</a><a id="3340" class="Symbol">))</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3346" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3348" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3354" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3356" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3357" class="Symbol">)</a>
<a id="3359" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3365" href="Cubical.Foundations.Prelude.html#3365" class="Bound">f</a> <a id="3367" href="Cubical.Foundations.Prelude.html#3367" class="Bound">p</a> <a id="3369" class="Symbol">{</a><a id="3370" href="Cubical.Foundations.Prelude.html#3370" class="Bound">z</a><a id="3371" class="Symbol">}</a> <a id="3373" href="Cubical.Foundations.Prelude.html#3373" class="Bound">i</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Cubical.Foundations.Prelude.html#3365" class="Bound">f</a> <a id="3379" href="Cubical.Foundations.Prelude.html#3370" class="Bound">z</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Cubical.Foundations.Prelude.html#3367" class="Bound">p</a> <a id="3384" href="Cubical.Foundations.Prelude.html#3373" class="Bound">i</a><a id="3385" class="Symbol">)</a>
<a id="3387" class="Symbol">{-#</a> <a id="3391" class="Keyword">INLINE</a> <a id="3398" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3404" class="Symbol">#-}</a>

<a id="3409" class="Comment">{- The most natural notion of homogenous path composition
    in a cubical setting is double composition:

       x ∙ ∙ ∙ &gt; w
       ^         ^
   p⁻¹ |         | r        ^
       |         |        j |
       y — — — &gt; z          ∙ — &gt;
            q                 i

   `p ∙∙ q ∙∙ r` gives the line at the top,
   `doubleCompPath-filler p q r` gives the whole square
-}</a>

<a id="doubleComp-faces"></a><a id="3785" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3802" class="Symbol">:</a> <a id="3804" class="Symbol">{</a><a id="3805" href="Cubical.Foundations.Prelude.html#3805" class="Bound">x</a> <a id="3807" href="Cubical.Foundations.Prelude.html#3807" class="Bound">y</a> <a id="3809" href="Cubical.Foundations.Prelude.html#3809" class="Bound">z</a> <a id="3811" href="Cubical.Foundations.Prelude.html#3811" class="Bound">w</a> <a id="3813" class="Symbol">:</a> <a id="3815" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Cubical.Foundations.Prelude.html#3819" class="Bound">p</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Cubical.Foundations.Prelude.html#3805" class="Bound">x</a> <a id="3825" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3827" href="Cubical.Foundations.Prelude.html#3807" class="Bound">y</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Foundations.Prelude.html#3831" class="Bound">r</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Cubical.Foundations.Prelude.html#3809" class="Bound">z</a> <a id="3837" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3839" href="Cubical.Foundations.Prelude.html#3811" class="Bound">w</a><a id="3840" class="Symbol">)</a>
                 <a id="3859" class="Symbol">→</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.Foundations.Prelude.html#3870" class="Bound">j</a> <a id="3872" class="Symbol">:</a> <a id="3874" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3875" class="Symbol">)</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a> <a id="3890" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="3892" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3894" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a><a id="3895" class="Symbol">)</a> <a id="3897" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="3899" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3916" href="Cubical.Foundations.Prelude.html#3916" class="Bound">p</a> <a id="3918" href="Cubical.Foundations.Prelude.html#3918" class="Bound">r</a> <a id="3920" href="Cubical.Foundations.Prelude.html#3920" class="Bound">i</a> <a id="3922" href="Cubical.Foundations.Prelude.html#3922" class="Bound">j</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Cubical.Foundations.Prelude.html#3920" class="Bound">i</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3931" class="Symbol">)</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Cubical.Foundations.Prelude.html#3916" class="Bound">p</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3940" href="Cubical.Foundations.Prelude.html#3922" class="Bound">j</a><a id="3941" class="Symbol">)</a>
<a id="3943" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3960" href="Cubical.Foundations.Prelude.html#3960" class="Bound">p</a> <a id="3962" href="Cubical.Foundations.Prelude.html#3962" class="Bound">r</a> <a id="3964" href="Cubical.Foundations.Prelude.html#3964" class="Bound">i</a> <a id="3966" href="Cubical.Foundations.Prelude.html#3966" class="Bound">j</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Prelude.html#3964" class="Bound">i</a> <a id="3971" class="Symbol">=</a> <a id="3973" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3975" class="Symbol">)</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Cubical.Foundations.Prelude.html#3962" class="Bound">r</a> <a id="3981" href="Cubical.Foundations.Prelude.html#3966" class="Bound">j</a>

<a id="_∙∙_∙∙_"></a><a id="3984" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">_∙∙_∙∙_</a> <a id="3992" class="Symbol">:</a> <a id="3994" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3996" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3998" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4000" class="Symbol">→</a> <a id="4002" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4004" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4006" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4008" class="Symbol">→</a> <a id="4010" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4014" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4020" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4022" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="4024" class="Symbol">(</a><a id="4025" href="Cubical.Foundations.Prelude.html#4025" class="Bound">p</a> <a id="4027" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4030" href="Cubical.Foundations.Prelude.html#4030" class="Bound">q</a> <a id="4032" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4035" href="Cubical.Foundations.Prelude.html#4035" class="Bound">r</a><a id="4036" class="Symbol">)</a> <a id="4038" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a> <a id="4040" class="Symbol">=</a>
  <a id="4044" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4068" href="Cubical.Foundations.Prelude.html#4025" class="Bound">p</a> <a id="4070" href="Cubical.Foundations.Prelude.html#4035" class="Bound">r</a> <a id="4072" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Cubical.Foundations.Prelude.html#4030" class="Bound">q</a> <a id="4078" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a><a id="4079" class="Symbol">)</a>

<a id="doubleCompPath-filler"></a><a id="4082" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="4104" class="Symbol">:</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4113" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4115" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="4116" class="Symbol">)</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4121" class="Symbol">:</a> <a id="4123" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4125" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4127" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4137" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4139" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a><a id="4140" class="Symbol">)</a>
                      <a id="4164" class="Symbol">→</a> <a id="4166" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4172" class="Symbol">(λ</a> <a id="4175" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a> <a id="4177" class="Symbol">→</a> <a id="4179" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4184" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a><a id="4185" class="Symbol">)</a> <a id="4187" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4189" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a> <a id="4191" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a><a id="4192" class="Symbol">)</a> <a id="4194" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4199" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4202" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4204" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4207" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a><a id="4208" class="Symbol">)</a>
<a id="4210" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="4232" href="Cubical.Foundations.Prelude.html#4232" class="Bound">p</a> <a id="4234" href="Cubical.Foundations.Prelude.html#4234" class="Bound">q</a> <a id="4236" href="Cubical.Foundations.Prelude.html#4236" class="Bound">r</a> <a id="4238" href="Cubical.Foundations.Prelude.html#4238" class="Bound">j</a> <a id="4240" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a> <a id="4242" class="Symbol">=</a>
  <a id="4246" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4270" href="Cubical.Foundations.Prelude.html#4232" class="Bound">p</a> <a id="4272" href="Cubical.Foundations.Prelude.html#4236" class="Bound">r</a> <a id="4274" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a><a id="4275" class="Symbol">)</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Cubical.Foundations.Prelude.html#4234" class="Bound">q</a> <a id="4285" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a><a id="4286" class="Symbol">))</a> <a id="4289" href="Cubical.Foundations.Prelude.html#4238" class="Bound">j</a>

<a id="4292" class="Comment">-- any two definitions of double composition are equal</a>
<a id="compPath-unique"></a><a id="4347" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="4363" class="Symbol">:</a> <a id="4365" class="Symbol">(</a><a id="4366" href="Cubical.Foundations.Prelude.html#4366" class="Bound">p</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4374" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="4375" class="Symbol">)</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Foundations.Prelude.html#4378" class="Bound">q</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4384" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4386" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="4387" class="Symbol">)</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Foundations.Prelude.html#4390" class="Bound">r</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4398" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a><a id="4399" class="Symbol">)</a>
                  <a id="4419" class="Symbol">→</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Cubical.Foundations.Prelude.html#4422" class="Bound">α</a> <a id="4424" href="Cubical.Foundations.Prelude.html#4424" class="Bound">β</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4431" href="Cubical.Foundations.Prelude.html#4431" class="Bound">s</a> <a id="4433" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4435" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4439" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="4441" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4443" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4449" class="Symbol">(λ</a> <a id="4452" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a> <a id="4454" class="Symbol">→</a> <a id="4456" href="Cubical.Foundations.Prelude.html#4366" class="Bound">p</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4461" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a><a id="4462" class="Symbol">)</a> <a id="4464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4466" href="Cubical.Foundations.Prelude.html#4390" class="Bound">r</a> <a id="4468" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a><a id="4469" class="Symbol">)</a> <a id="4471" href="Cubical.Foundations.Prelude.html#4378" class="Bound">q</a> <a id="4473" href="Cubical.Foundations.Prelude.html#4431" class="Bound">s</a><a id="4474" class="Symbol">)</a>
                  <a id="4494" class="Symbol">→</a> <a id="4496" href="Cubical.Foundations.Prelude.html#4422" class="Bound">α</a> <a id="4498" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4500" href="Cubical.Foundations.Prelude.html#4424" class="Bound">β</a>
<a id="4502" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="4518" href="Cubical.Foundations.Prelude.html#4518" class="Bound">p</a> <a id="4520" href="Cubical.Foundations.Prelude.html#4520" class="Bound">q</a> <a id="4522" href="Cubical.Foundations.Prelude.html#4522" class="Bound">r</a> <a id="4524" class="Symbol">(</a><a id="4525" href="Cubical.Foundations.Prelude.html#4525" class="Bound">α</a> <a id="4527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4529" href="Cubical.Foundations.Prelude.html#4529" class="Bound">α-filler</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Cubical.Foundations.Prelude.html#4540" class="Bound">β</a> <a id="4542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4544" href="Cubical.Foundations.Prelude.html#4544" class="Bound">β-filler</a><a id="4552" class="Symbol">)</a> <a id="4554" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a>
  <a id="4558" class="Symbol">=</a> <a id="4560" class="Symbol">(λ</a> <a id="4563" href="Cubical.Foundations.Prelude.html#4563" class="Bound">i</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4570" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="4573" href="Cubical.Foundations.Prelude.html#4563" class="Bound">i</a><a id="4574" class="Symbol">)</a> <a id="4576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4578" class="Symbol">(λ</a> <a id="4581" href="Cubical.Foundations.Prelude.html#4581" class="Bound">j</a> <a id="4583" href="Cubical.Foundations.Prelude.html#4583" class="Bound">i</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4590" href="Cubical.Foundations.Prelude.html#4581" class="Bound">j</a> <a id="4592" href="Cubical.Foundations.Prelude.html#4583" class="Bound">i</a><a id="4593" class="Symbol">)</a>
  <a id="4597" class="Keyword">where</a> <a id="4603" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4610" class="Symbol">→</a> <a id="4612" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4614" class="Symbol">→</a> <a id="4616" class="Symbol">_</a>
        <a id="4626" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4629" href="Cubical.Foundations.Prelude.html#4629" class="Bound">j</a> <a id="4631" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4633" class="Symbol">=</a> <a id="4635" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="4641" class="Symbol">(λ</a> <a id="4644" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4646" class="Symbol">→</a> <a id="4648" class="Symbol">λ</a> <a id="4650" class="Symbol">{</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4659" class="Symbol">)</a> <a id="4661" class="Symbol">→</a> <a id="4663" href="Cubical.Foundations.Prelude.html#4529" class="Bound">α-filler</a> <a id="4672" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4674" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a>
                                <a id="4708" class="Symbol">;</a> <a id="4710" class="Symbol">(</a><a id="4711" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a> <a id="4713" class="Symbol">=</a> <a id="4715" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4717" class="Symbol">)</a> <a id="4719" class="Symbol">→</a> <a id="4721" href="Cubical.Foundations.Prelude.html#4544" class="Bound">β-filler</a> <a id="4730" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4732" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a>
                                <a id="4766" class="Symbol">;</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4775" class="Symbol">)</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Cubical.Foundations.Prelude.html#4518" class="Bound">p</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="4784" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a><a id="4785" class="Symbol">)</a>
                                <a id="4819" class="Symbol">;</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4828" class="Symbol">)</a> <a id="4830" class="Symbol">→</a> <a id="4832" href="Cubical.Foundations.Prelude.html#4522" class="Bound">r</a> <a id="4834" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4836" class="Symbol">})</a>
                       <a id="4862" class="Symbol">(</a><a id="4863" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Cubical.Foundations.Prelude.html#4520" class="Bound">q</a> <a id="4870" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a><a id="4871" class="Symbol">))</a> <a id="4874" href="Cubical.Foundations.Prelude.html#4629" class="Bound">j</a>

<a id="4877" class="Comment">{- For single homogenous path composition, we take `p = refl`:

     x ∙ ∙ ∙ &gt; z
     ‖         ^
     ‖         | r        ^
     ‖         |        j |
     x — — — &gt; y          ∙ — &gt;
          q                 i

   `q ∙ r` gives the line at the top,
   `compPath-filler q r` gives the whole square
-}</a>

<a id="_∙_"></a><a id="5184" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5192" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5194" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5196" class="Symbol">→</a> <a id="5198" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5200" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5202" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="5204" class="Symbol">→</a> <a id="5206" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5208" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5210" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="5212" href="Cubical.Foundations.Prelude.html#5212" class="Bound">p</a> <a id="5214" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5216" href="Cubical.Foundations.Prelude.html#5216" class="Bound">q</a> <a id="5218" class="Symbol">=</a> <a id="5220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5225" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5228" href="Cubical.Foundations.Prelude.html#5212" class="Bound">p</a> <a id="5230" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5233" href="Cubical.Foundations.Prelude.html#5216" class="Bound">q</a>

<a id="compPath-filler"></a><a id="5236" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5252" class="Symbol">:</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5257" class="Symbol">:</a> <a id="5259" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5261" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5263" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5264" class="Symbol">)</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5273" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5275" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5276" class="Symbol">)</a> <a id="5278" class="Symbol">→</a> <a id="5280" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5286" class="Symbol">(λ</a> <a id="5289" href="Cubical.Foundations.Prelude.html#5289" class="Bound">j</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5297" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a> <a id="5299" href="Cubical.Foundations.Prelude.html#5289" class="Bound">j</a><a id="5300" class="Symbol">)</a> <a id="5302" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5307" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5309" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a><a id="5310" class="Symbol">)</a>
<a id="5312" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5328" href="Cubical.Foundations.Prelude.html#5328" class="Bound">p</a> <a id="5330" href="Cubical.Foundations.Prelude.html#5330" class="Bound">q</a> <a id="5332" class="Symbol">=</a> <a id="5334" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="5356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5361" href="Cubical.Foundations.Prelude.html#5328" class="Bound">p</a> <a id="5363" href="Cubical.Foundations.Prelude.html#5330" class="Bound">q</a>

<a id="5366" class="Comment">-- We could have also defined single composition by taking `r = refl`:</a>

<a id="_∙&#39;_"></a><a id="5438" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">_∙&#39;_</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5447" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5449" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5457" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="5459" class="Symbol">→</a> <a id="5461" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5463" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5465" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="5467" href="Cubical.Foundations.Prelude.html#5467" class="Bound">p</a> <a id="5469" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="5472" href="Cubical.Foundations.Prelude.html#5472" class="Bound">q</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="Cubical.Foundations.Prelude.html#5467" class="Bound">p</a> <a id="5478" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5481" href="Cubical.Foundations.Prelude.html#5472" class="Bound">q</a> <a id="5483" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPath&#39;-filler"></a><a id="5492" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="5509" class="Symbol">:</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5514" class="Symbol">:</a> <a id="5516" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5520" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5521" class="Symbol">)</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a> <a id="5526" class="Symbol">:</a> <a id="5528" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5530" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5532" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5543" class="Symbol">(λ</a> <a id="5546" href="Cubical.Foundations.Prelude.html#5546" class="Bound">j</a> <a id="5548" class="Symbol">→</a> <a id="5550" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5555" href="Cubical.Foundations.Prelude.html#5546" class="Bound">j</a><a id="5556" class="Symbol">)</a> <a id="5558" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5560" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5561" class="Symbol">)</a> <a id="5563" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5568" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="5571" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a><a id="5572" class="Symbol">)</a>
<a id="5574" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="5591" href="Cubical.Foundations.Prelude.html#5591" class="Bound">p</a> <a id="5593" href="Cubical.Foundations.Prelude.html#5593" class="Bound">q</a> <a id="5595" class="Symbol">=</a> <a id="5597" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="5619" href="Cubical.Foundations.Prelude.html#5591" class="Bound">p</a> <a id="5621" href="Cubical.Foundations.Prelude.html#5593" class="Bound">q</a> <a id="5623" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5629" class="Comment">-- It&#39;s easy to show that `p ∙ q` also has such a filler:</a>
<a id="compPath-filler&#39;"></a><a id="5687" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5704" class="Symbol">:</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5709" class="Symbol">:</a> <a id="5711" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5713" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5715" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5716" class="Symbol">)</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5725" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5727" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5738" class="Symbol">(λ</a> <a id="5741" href="Cubical.Foundations.Prelude.html#5741" class="Bound">j</a> <a id="5743" class="Symbol">→</a> <a id="5745" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5750" href="Cubical.Foundations.Prelude.html#5741" class="Bound">j</a><a id="5751" class="Symbol">)</a> <a id="5753" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5755" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5756" class="Symbol">)</a> <a id="5758" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5763" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5765" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5785" class="Symbol">{</a><a id="5786" class="Argument">z</a> <a id="5788" class="Symbol">=</a> <a id="5790" href="Cubical.Foundations.Prelude.html#5790" class="Bound">z</a><a id="5791" class="Symbol">}</a> <a id="5793" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5795" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5797" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a> <a id="5799" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5801" class="Symbol">=</a>
  <a id="5805" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5811" class="Symbol">(λ</a> <a id="5814" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a> <a id="5816" class="Symbol">→</a> <a id="5818" class="Symbol">λ</a> <a id="5820" class="Symbol">{</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a> <a id="5833" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5838" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a><a id="5839" class="Symbol">)</a>
                 <a id="5858" class="Symbol">;</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5863" class="Symbol">=</a> <a id="5865" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5867" class="Symbol">)</a> <a id="5869" class="Symbol">→</a> <a id="5871" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5873" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a>
                 <a id="5892" class="Symbol">;</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a> <a id="5897" class="Symbol">=</a> <a id="5899" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5901" class="Symbol">)</a> <a id="5903" class="Symbol">→</a> <a id="5905" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5907" class="Symbol">(</a><a id="5908" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5910" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5912" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a><a id="5913" class="Symbol">)</a> <a id="5915" class="Symbol">})</a>
        <a id="5926" class="Symbol">(</a><a id="5927" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5932" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5934" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5936" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a><a id="5937" class="Symbol">))</a>

<a id="compPath-filler&#39;&#39;"></a><a id="5941" href="Cubical.Foundations.Prelude.html#5941" class="Function">compPath-filler&#39;&#39;</a> <a id="5959" class="Symbol">:</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="5964" class="Symbol">:</a> <a id="5966" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5968" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5970" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5971" class="Symbol">)</a> <a id="5973" class="Symbol">(</a><a id="5974" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5980" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5982" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5983" class="Symbol">)</a>
    <a id="5989" class="Symbol">→</a> <a id="5991" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5997" class="Symbol">(λ</a> <a id="6000" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a> <a id="6002" class="Symbol">→</a> <a id="6004" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="6006" class="Symbol">(</a><a id="6007" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6009" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a><a id="6010" class="Symbol">)</a> <a id="6012" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6014" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a> <a id="6016" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a><a id="6017" class="Symbol">)</a> <a id="6019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6024" class="Symbol">(</a><a id="6025" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="6027" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6029" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a><a id="6030" class="Symbol">)</a>
<a id="6032" href="Cubical.Foundations.Prelude.html#5941" class="Function">compPath-filler&#39;&#39;</a> <a id="6050" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6052" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6054" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6056" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6058" class="Symbol">=</a>
  <a id="6062" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="6068" class="Symbol">(λ</a> <a id="6071" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a> <a id="6073" class="Symbol">→</a> <a id="6075" class="Symbol">λ</a> <a id="6077" class="Symbol">{(</a><a id="6079" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6081" class="Symbol">=</a> <a id="6083" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6085" class="Symbol">)</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6091" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
                 <a id="6111" class="Symbol">;</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="6140" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6142" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6144" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a> <a id="6146" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a>
                 <a id="6165" class="Symbol">;</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6170" class="Symbol">=</a> <a id="6172" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">→</a> <a id="6178" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6180" class="Symbol">(</a><a id="6181" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6183" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a><a id="6184" class="Symbol">)</a>
                 <a id="6203" class="Symbol">;</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6208" class="Symbol">=</a> <a id="6210" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6212" class="Symbol">)</a> <a id="6214" class="Symbol">→</a> <a id="6216" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6218" class="Symbol">(</a><a id="6219" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6221" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="6223" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a><a id="6224" class="Symbol">)})</a>
        <a id="6236" class="Symbol">(</a><a id="6237" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6242" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6244" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6246" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a><a id="6247" class="Symbol">))</a>

<a id="6251" class="Comment">-- Note: We can omit a (j = i1) case here since when (j = i1), the whole expression is</a>
<a id="6338" class="Comment">--  definitionally equal to `p ∙ q`. (Notice that `p ∙ q` is also an hcomp.) Nevertheless,</a>
<a id="6429" class="Comment">--  we could have given `compPath-filler p q k i` as the (j = i1) case.</a>

<a id="6502" class="Comment">-- From this, we can show that these two notions of composition are the same</a>
<a id="compPath≡compPath&#39;"></a><a id="6579" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="6598" class="Symbol">:</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6603" class="Symbol">:</a> <a id="6605" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="6607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6609" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="6610" class="Symbol">)</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a> <a id="6615" class="Symbol">:</a> <a id="6617" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="6619" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6621" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="6622" class="Symbol">)</a> <a id="6624" class="Symbol">→</a> <a id="6626" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6628" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6630" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a> <a id="6632" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6634" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6636" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="6639" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a>
<a id="6641" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="6660" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6662" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6664" href="Cubical.Foundations.Prelude.html#6664" class="Bound">j</a> <a id="6666" class="Symbol">=</a>
  <a id="6670" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="6686" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6688" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6690" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6695" class="Symbol">(</a><a id="6696" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6698" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6700" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a>  <a id="6703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6705" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="6722" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6724" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a><a id="6725" class="Symbol">)</a>
                           <a id="6754" class="Symbol">(</a><a id="6755" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6757" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="6760" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6764" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="6781" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6783" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a><a id="6784" class="Symbol">)</a> <a id="6786" href="Cubical.Foundations.Prelude.html#6664" class="Bound">j</a> <a id="6788" class="Symbol">.</a><a id="6789" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="6794" class="Comment">-- Double composition agrees with iterated single composition</a>
<a id="doubleCompPath≡compPath"></a><a id="6856" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a> <a id="6880" class="Symbol">:</a> <a id="6882" class="Symbol">{</a><a id="6883" href="Cubical.Foundations.Prelude.html#6883" class="Bound">x</a> <a id="6885" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a> <a id="6887" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a> <a id="6889" href="Cubical.Foundations.Prelude.html#6889" class="Bound">w</a> <a id="6891" class="Symbol">:</a> <a id="6893" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="6894" class="Symbol">}</a>
    <a id="6900" class="Symbol">(</a><a id="6901" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Cubical.Foundations.Prelude.html#6883" class="Bound">x</a> <a id="6907" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6909" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a><a id="6910" class="Symbol">)</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6915" class="Symbol">:</a> <a id="6917" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a> <a id="6919" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6921" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a><a id="6922" class="Symbol">)</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a> <a id="6927" class="Symbol">:</a> <a id="6929" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a> <a id="6931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6933" href="Cubical.Foundations.Prelude.html#6889" class="Bound">w</a><a id="6934" class="Symbol">)</a>
  <a id="6938" class="Symbol">→</a> <a id="6940" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6942" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6945" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6947" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6950" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a> <a id="6952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6954" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6956" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6958" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6960" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6962" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a>
<a id="6964" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a> <a id="6988" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="6990" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="6992" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="6994" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="6996" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="6998" class="Symbol">=</a>
  <a id="7002" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="7008" class="Symbol">(λ</a> <a id="7011" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a> <a id="7013" class="Symbol">→</a> <a id="7015" class="Symbol">λ</a> <a id="7017" class="Symbol">{</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7022" class="Symbol">=</a> <a id="7024" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7026" class="Symbol">)</a> <a id="7028" class="Symbol">→</a> <a id="7030" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="7047" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="7052" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7054" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a><a id="7055" class="Symbol">)</a> <a id="7057" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a> <a id="7059" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a>
                 <a id="7078" class="Symbol">;</a> <a id="7080" class="Symbol">(</a><a id="7081" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="7093" class="Symbol">(</a><a id="7094" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7096" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a><a id="7097" class="Symbol">)</a>
                 <a id="7116" class="Symbol">;</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7125" class="Symbol">)</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="7131" class="Symbol">(</a><a id="7132" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7134" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7136" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a><a id="7137" class="Symbol">)})</a>
        <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7166" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="7168" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="7170" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7172" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a><a id="7173" class="Symbol">)</a>

<a id="7176" class="Comment">-- Heterogeneous path composition and its filler:</a>

<a id="7227" class="Comment">-- Composition in a family indexed by the interval</a>
<a id="compPathP"></a><a id="7278" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="7288" class="Symbol">:</a> <a id="7290" class="Symbol">{</a><a id="7291" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7293" class="Symbol">:</a> <a id="7295" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7297" class="Symbol">→</a> <a id="7299" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7304" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="7305" class="Symbol">}</a> <a id="7307" class="Symbol">{</a><a id="7308" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7310" class="Symbol">:</a> <a id="7312" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7314" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7316" class="Symbol">}</a> <a id="7318" class="Symbol">{</a><a id="7319" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7321" class="Symbol">:</a> <a id="7323" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7325" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7327" class="Symbol">}</a> <a id="7329" class="Symbol">{</a><a id="7330" href="Cubical.Foundations.Prelude.html#7330" class="Bound Operator">B_i1</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7342" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="7343" class="Symbol">}</a> <a id="7345" class="Symbol">{</a><a id="7346" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7348" class="Symbol">:</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7353" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7355" class="Symbol">)</a> <a id="7357" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7359" href="Cubical.Foundations.Prelude.html#7330" class="Bound Operator">B_i1</a><a id="7363" class="Symbol">}</a> <a id="7365" class="Symbol">{</a><a id="7366" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7372" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7374" class="Symbol">}</a>
            <a id="7388" class="Symbol">→</a> <a id="7390" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7396" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7398" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7400" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7402" class="Symbol">→</a> <a id="7404" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7410" class="Symbol">(λ</a> <a id="7413" href="Cubical.Foundations.Prelude.html#7413" class="Bound">i</a> <a id="7415" class="Symbol">→</a> <a id="7417" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7419" href="Cubical.Foundations.Prelude.html#7413" class="Bound">i</a><a id="7420" class="Symbol">)</a> <a id="7422" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7424" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a> <a id="7426" class="Symbol">→</a> <a id="7428" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7434" class="Symbol">(λ</a> <a id="7437" href="Cubical.Foundations.Prelude.html#7437" class="Bound">j</a> <a id="7439" class="Symbol">→</a> <a id="7441" class="Symbol">((λ</a> <a id="7445" href="Cubical.Foundations.Prelude.html#7445" class="Bound">i</a> <a id="7447" class="Symbol">→</a> <a id="7449" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7451" href="Cubical.Foundations.Prelude.html#7445" class="Bound">i</a><a id="7452" class="Symbol">)</a> <a id="7454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7456" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a><a id="7457" class="Symbol">)</a> <a id="7459" href="Cubical.Foundations.Prelude.html#7437" class="Bound">j</a><a id="7460" class="Symbol">)</a> <a id="7462" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7464" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a>
<a id="7466" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="7476" class="Symbol">{</a><a id="7477" class="Argument">A</a> <a id="7479" class="Symbol">=</a> <a id="7481" href="Cubical.Foundations.Prelude.html#7481" class="Bound">A</a><a id="7482" class="Symbol">}</a> <a id="7484" class="Symbol">{</a><a id="7485" class="Argument">x</a> <a id="7487" class="Symbol">=</a> <a id="7489" href="Cubical.Foundations.Prelude.html#7489" class="Bound">x</a><a id="7490" class="Symbol">}</a> <a id="7492" class="Symbol">{</a><a id="7493" class="Argument">B</a> <a id="7495" class="Symbol">=</a> <a id="7497" href="Cubical.Foundations.Prelude.html#7497" class="Bound">B</a><a id="7498" class="Symbol">}</a> <a id="7500" href="Cubical.Foundations.Prelude.html#7500" class="Bound">p</a> <a id="7502" href="Cubical.Foundations.Prelude.html#7502" class="Bound">q</a> <a id="7504" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7506" class="Symbol">=</a>
  <a id="7510" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="7515" class="Symbol">(λ</a> <a id="7518" href="Cubical.Foundations.Prelude.html#7518" class="Bound">j</a> <a id="7520" class="Symbol">→</a> <a id="7522" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7538" class="Symbol">(λ</a> <a id="7541" href="Cubical.Foundations.Prelude.html#7541" class="Bound">i</a> <a id="7543" class="Symbol">→</a> <a id="7545" href="Cubical.Foundations.Prelude.html#7481" class="Bound">A</a> <a id="7547" href="Cubical.Foundations.Prelude.html#7541" class="Bound">i</a><a id="7548" class="Symbol">)</a> <a id="7550" href="Cubical.Foundations.Prelude.html#7497" class="Bound">B</a> <a id="7552" href="Cubical.Foundations.Prelude.html#7518" class="Bound">j</a> <a id="7554" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a><a id="7555" class="Symbol">)</a>
       <a id="7564" class="Symbol">(λ</a> <a id="7567" href="Cubical.Foundations.Prelude.html#7567" class="Bound">j</a> <a id="7569" class="Symbol">→</a> <a id="7571" class="Symbol">λ</a> <a id="7573" class="Symbol">{</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7578" class="Symbol">=</a> <a id="7580" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7582" class="Symbol">)</a> <a id="7584" class="Symbol">→</a> <a id="7586" href="Cubical.Foundations.Prelude.html#7489" class="Bound">x</a> <a id="7588" class="Symbol">;</a>
                  <a id="7608" class="Symbol">(</a><a id="7609" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7611" class="Symbol">=</a> <a id="7613" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7615" class="Symbol">)</a> <a id="7617" class="Symbol">→</a> <a id="7619" href="Cubical.Foundations.Prelude.html#7502" class="Bound">q</a> <a id="7621" href="Cubical.Foundations.Prelude.html#7567" class="Bound">j</a> <a id="7623" class="Symbol">})</a>
       <a id="7633" class="Symbol">(</a><a id="7634" href="Cubical.Foundations.Prelude.html#7500" class="Bound">p</a> <a id="7636" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a><a id="7637" class="Symbol">)</a>

<a id="7640" class="Comment">-- Composition in a family indexed by a type</a>
<a id="compPathP&#39;"></a><a id="7685" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="7696" class="Symbol">:</a> <a id="7698" class="Symbol">{</a><a id="7699" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7701" class="Symbol">:</a> <a id="7703" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="7705" class="Symbol">→</a> <a id="7707" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7712" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="7714" class="Symbol">}</a> <a id="7716" class="Symbol">{</a><a id="7717" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7720" class="Symbol">:</a> <a id="7722" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7724" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="7725" class="Symbol">}</a> <a id="7727" class="Symbol">{</a><a id="7728" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a> <a id="7731" class="Symbol">:</a> <a id="7733" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7735" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="7736" class="Symbol">}</a> <a id="7738" class="Symbol">{</a><a id="7739" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a> <a id="7742" class="Symbol">:</a> <a id="7744" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7746" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="7747" class="Symbol">}</a> <a id="7749" class="Symbol">{</a><a id="7750" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7752" class="Symbol">:</a> <a id="7754" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="7756" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7758" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="7759" class="Symbol">}</a> <a id="7761" class="Symbol">{</a><a id="7762" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="7768" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7770" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="7771" class="Symbol">}</a>
             <a id="7786" class="Symbol">(</a><a id="7787" href="Cubical.Foundations.Prelude.html#7787" class="Bound">P</a> <a id="7789" class="Symbol">:</a> <a id="7791" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7797" class="Symbol">(λ</a> <a id="7800" href="Cubical.Foundations.Prelude.html#7800" class="Bound">i</a> <a id="7802" class="Symbol">→</a> <a id="7804" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7809" href="Cubical.Foundations.Prelude.html#7800" class="Bound">i</a><a id="7810" class="Symbol">))</a> <a id="7813" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7816" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a><a id="7818" class="Symbol">)</a> <a id="7820" class="Symbol">(</a><a id="7821" href="Cubical.Foundations.Prelude.html#7821" class="Bound">Q</a> <a id="7823" class="Symbol">:</a> <a id="7825" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7831" class="Symbol">(λ</a> <a id="7834" href="Cubical.Foundations.Prelude.html#7834" class="Bound">i</a> <a id="7836" class="Symbol">→</a> <a id="7838" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7840" class="Symbol">(</a><a id="7841" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a> <a id="7843" href="Cubical.Foundations.Prelude.html#7834" class="Bound">i</a><a id="7844" class="Symbol">))</a> <a id="7847" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a> <a id="7850" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a><a id="7852" class="Symbol">)</a>
          <a id="7864" class="Symbol">→</a> <a id="7866" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7872" class="Symbol">(λ</a> <a id="7875" href="Cubical.Foundations.Prelude.html#7875" class="Bound">i</a> <a id="7877" class="Symbol">→</a> <a id="7879" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7881" class="Symbol">((</a><a id="7883" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7885" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7887" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a><a id="7888" class="Symbol">)</a> <a id="7890" href="Cubical.Foundations.Prelude.html#7875" class="Bound">i</a><a id="7891" class="Symbol">))</a> <a id="7894" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7897" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a>
<a id="7900" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="7911" class="Symbol">{</a><a id="7912" class="Argument">B</a> <a id="7914" class="Symbol">=</a> <a id="7916" href="Cubical.Foundations.Prelude.html#7916" class="Bound">B</a><a id="7917" class="Symbol">}</a> <a id="7919" class="Symbol">{</a><a id="7920" class="Argument">x&#39;</a> <a id="7923" class="Symbol">=</a> <a id="7925" href="Cubical.Foundations.Prelude.html#7925" class="Bound">x&#39;</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">{</a><a id="7930" class="Argument">p</a> <a id="7932" class="Symbol">=</a> <a id="7934" href="Cubical.Foundations.Prelude.html#7934" class="Bound">p</a><a id="7935" class="Symbol">}</a> <a id="7937" class="Symbol">{</a><a id="7938" class="Argument">q</a> <a id="7940" class="Symbol">=</a> <a id="7942" href="Cubical.Foundations.Prelude.html#7942" class="Bound">q</a><a id="7943" class="Symbol">}</a> <a id="7945" href="Cubical.Foundations.Prelude.html#7945" class="Bound">P</a> <a id="7947" href="Cubical.Foundations.Prelude.html#7947" class="Bound">Q</a> <a id="7949" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="7951" class="Symbol">=</a>
  <a id="7955" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="7960" class="Symbol">(λ</a> <a id="7963" href="Cubical.Foundations.Prelude.html#7963" class="Bound">j</a> <a id="7965" class="Symbol">→</a> <a id="7967" href="Cubical.Foundations.Prelude.html#7916" class="Bound">B</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7986" href="Cubical.Foundations.Prelude.html#7934" class="Bound">p</a> <a id="7988" href="Cubical.Foundations.Prelude.html#7942" class="Bound">q</a> <a id="7990" href="Cubical.Foundations.Prelude.html#7963" class="Bound">j</a> <a id="7992" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a><a id="7993" class="Symbol">))</a>
       <a id="8003" class="Symbol">(λ</a> <a id="8006" href="Cubical.Foundations.Prelude.html#8006" class="Bound">j</a> <a id="8008" class="Symbol">→</a> <a id="8010" class="Symbol">λ</a> <a id="8012" class="Symbol">{</a> <a id="8014" class="Symbol">(</a><a id="8015" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="8017" class="Symbol">=</a> <a id="8019" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8021" class="Symbol">)</a> <a id="8023" class="Symbol">→</a> <a id="8025" href="Cubical.Foundations.Prelude.html#7925" class="Bound">x&#39;</a>  <a id="8029" class="Symbol">;</a>
                  <a id="8049" class="Symbol">(</a><a id="8050" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="8052" class="Symbol">=</a> <a id="8054" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8056" class="Symbol">)</a> <a id="8058" class="Symbol">→</a> <a id="8060" href="Cubical.Foundations.Prelude.html#7947" class="Bound">Q</a> <a id="8062" href="Cubical.Foundations.Prelude.html#8006" class="Bound">j</a> <a id="8064" class="Symbol">})</a>
       <a id="8074" class="Symbol">(</a><a id="8075" href="Cubical.Foundations.Prelude.html#7945" class="Bound">P</a> <a id="8077" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a><a id="8078" class="Symbol">)</a>

<a id="compPathP-filler"></a><a id="8081" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="8098" class="Symbol">:</a> <a id="8100" class="Symbol">{</a><a id="8101" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8103" class="Symbol">:</a> <a id="8105" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8107" class="Symbol">→</a> <a id="8109" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8114" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="8115" class="Symbol">}</a> <a id="8117" class="Symbol">{</a><a id="8118" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8120" class="Symbol">:</a> <a id="8122" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8124" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8126" class="Symbol">}</a> <a id="8128" class="Symbol">{</a><a id="8129" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a> <a id="8131" class="Symbol">:</a> <a id="8133" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8135" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8137" class="Symbol">}</a> <a id="8139" class="Symbol">{</a><a id="8140" href="Cubical.Foundations.Prelude.html#8140" class="Bound Operator">B_i1</a> <a id="8145" class="Symbol">:</a> <a id="8147" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8152" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="8153" class="Symbol">}</a> <a id="8155" class="Symbol">{</a><a id="8156" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8158" class="Symbol">:</a> <a id="8160" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8162" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="8165" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8167" href="Cubical.Foundations.Prelude.html#8140" class="Bound Operator">B_i1</a><a id="8171" class="Symbol">}</a> <a id="8173" class="Symbol">{</a><a id="8174" href="Cubical.Foundations.Prelude.html#8174" class="Bound">z</a> <a id="8176" class="Symbol">:</a> <a id="8178" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8180" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8182" class="Symbol">}</a>
  <a id="8186" class="Symbol">(</a><a id="8187" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8189" class="Symbol">:</a> <a id="8191" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8197" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8199" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8201" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a><a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a> <a id="8207" class="Symbol">:</a> <a id="8209" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8215" class="Symbol">(λ</a> <a id="8218" href="Cubical.Foundations.Prelude.html#8218" class="Bound">i</a> <a id="8220" class="Symbol">→</a> <a id="8222" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8224" href="Cubical.Foundations.Prelude.html#8218" class="Bound">i</a><a id="8225" class="Symbol">)</a> <a id="8227" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a> <a id="8229" href="Cubical.Foundations.Prelude.html#8174" class="Bound">z</a><a id="8230" class="Symbol">)</a>
  <a id="8234" class="Symbol">→</a> <a id="8236" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8242" class="Symbol">(λ</a> <a id="8245" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a> <a id="8247" class="Symbol">→</a> <a id="8249" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8255" class="Symbol">(λ</a> <a id="8258" href="Cubical.Foundations.Prelude.html#8258" class="Bound">k</a> <a id="8260" class="Symbol">→</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8279" class="Symbol">(λ</a> <a id="8282" href="Cubical.Foundations.Prelude.html#8282" class="Bound">i</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8288" href="Cubical.Foundations.Prelude.html#8282" class="Bound">i</a><a id="8289" class="Symbol">)</a> <a id="8291" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8293" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a> <a id="8295" href="Cubical.Foundations.Prelude.html#8258" class="Bound">k</a><a id="8296" class="Symbol">))</a> <a id="8299" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8301" class="Symbol">(</a><a id="8302" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a> <a id="8304" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a><a id="8305" class="Symbol">))</a> <a id="8308" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8310" class="Symbol">(</a><a id="8311" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="8321" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8323" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a><a id="8324" class="Symbol">)</a>
<a id="8326" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="8343" class="Symbol">{</a><a id="8344" class="Argument">A</a> <a id="8346" class="Symbol">=</a> <a id="8348" href="Cubical.Foundations.Prelude.html#8348" class="Bound">A</a><a id="8349" class="Symbol">}</a> <a id="8351" class="Symbol">{</a><a id="8352" class="Argument">x</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="Cubical.Foundations.Prelude.html#8356" class="Bound">x</a><a id="8357" class="Symbol">}</a> <a id="8359" class="Symbol">{</a><a id="8360" class="Argument">B</a> <a id="8362" class="Symbol">=</a> <a id="8364" href="Cubical.Foundations.Prelude.html#8364" class="Bound">B</a><a id="8365" class="Symbol">}</a> <a id="8367" href="Cubical.Foundations.Prelude.html#8367" class="Bound">p</a> <a id="8369" href="Cubical.Foundations.Prelude.html#8369" class="Bound">q</a> <a id="8371" href="Cubical.Foundations.Prelude.html#8371" class="Bound">j</a> <a id="8373" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8375" class="Symbol">=</a>
  <a id="8379" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="8384" class="Symbol">(λ</a> <a id="8387" href="Cubical.Foundations.Prelude.html#8387" class="Bound">j</a> <a id="8389" class="Symbol">→</a> <a id="8391" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8407" class="Symbol">(λ</a> <a id="8410" href="Cubical.Foundations.Prelude.html#8410" class="Bound">i</a> <a id="8412" class="Symbol">→</a> <a id="8414" href="Cubical.Foundations.Prelude.html#8348" class="Bound">A</a> <a id="8416" href="Cubical.Foundations.Prelude.html#8410" class="Bound">i</a><a id="8417" class="Symbol">)</a> <a id="8419" href="Cubical.Foundations.Prelude.html#8364" class="Bound">B</a> <a id="8421" href="Cubical.Foundations.Prelude.html#8387" class="Bound">j</a> <a id="8423" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a><a id="8424" class="Symbol">)</a>
       <a id="8433" class="Symbol">(λ</a> <a id="8436" href="Cubical.Foundations.Prelude.html#8436" class="Bound">j</a> <a id="8438" class="Symbol">→</a> <a id="8440" class="Symbol">λ</a> <a id="8442" class="Symbol">{</a> <a id="8444" class="Symbol">(</a><a id="8445" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8447" class="Symbol">=</a> <a id="8449" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8451" class="Symbol">)</a> <a id="8453" class="Symbol">→</a> <a id="8455" href="Cubical.Foundations.Prelude.html#8356" class="Bound">x</a> <a id="8457" class="Symbol">;</a>
                  <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8484" class="Symbol">)</a> <a id="8486" class="Symbol">→</a> <a id="8488" href="Cubical.Foundations.Prelude.html#8369" class="Bound">q</a> <a id="8490" href="Cubical.Foundations.Prelude.html#8436" class="Bound">j</a> <a id="8492" class="Symbol">})</a>
       <a id="8502" class="Symbol">(</a><a id="8503" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Cubical.Foundations.Prelude.html#8367" class="Bound">p</a> <a id="8510" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a><a id="8511" class="Symbol">))</a> <a id="8514" href="Cubical.Foundations.Prelude.html#8371" class="Bound">j</a>

<a id="compPathP&#39;-filler"></a><a id="8517" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="8535" class="Symbol">:</a> <a id="8537" class="Symbol">{</a><a id="8538" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8540" class="Symbol">:</a> <a id="8542" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="8544" class="Symbol">→</a> <a id="8546" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8551" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="8553" class="Symbol">}</a> <a id="8555" class="Symbol">{</a><a id="8556" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8559" class="Symbol">:</a> <a id="8561" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8563" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="8564" class="Symbol">}</a> <a id="8566" class="Symbol">{</a><a id="8567" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a> <a id="8570" class="Symbol">:</a> <a id="8572" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8574" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="8575" class="Symbol">}</a> <a id="8577" class="Symbol">{</a><a id="8578" href="Cubical.Foundations.Prelude.html#8578" class="Bound">z&#39;</a> <a id="8581" class="Symbol">:</a> <a id="8583" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8585" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="8586" class="Symbol">}</a> <a id="8588" class="Symbol">{</a><a id="8589" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="8595" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8597" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="8598" class="Symbol">}</a> <a id="8600" class="Symbol">{</a><a id="8601" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8603" class="Symbol">:</a> <a id="8605" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="8607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8609" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="8610" class="Symbol">}</a>
  <a id="8614" class="Symbol">(</a><a id="8615" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8617" class="Symbol">:</a> <a id="8619" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8625" class="Symbol">(λ</a> <a id="8628" href="Cubical.Foundations.Prelude.html#8628" class="Bound">i</a> <a id="8630" class="Symbol">→</a> <a id="8632" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8634" class="Symbol">(</a><a id="8635" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8637" href="Cubical.Foundations.Prelude.html#8628" class="Bound">i</a><a id="8638" class="Symbol">))</a> <a id="8641" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8644" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a><a id="8646" class="Symbol">)</a> <a id="8648" class="Symbol">(</a><a id="8649" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a> <a id="8651" class="Symbol">:</a> <a id="8653" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8659" class="Symbol">(λ</a> <a id="8662" href="Cubical.Foundations.Prelude.html#8662" class="Bound">i</a> <a id="8664" class="Symbol">→</a> <a id="8666" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8668" class="Symbol">(</a><a id="8669" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8671" href="Cubical.Foundations.Prelude.html#8662" class="Bound">i</a><a id="8672" class="Symbol">))</a> <a id="8675" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a> <a id="8678" href="Cubical.Foundations.Prelude.html#8578" class="Bound">z&#39;</a><a id="8680" class="Symbol">)</a>
  <a id="8684" class="Symbol">→</a> <a id="8686" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8692" class="Symbol">(λ</a> <a id="8695" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a> <a id="8697" class="Symbol">→</a> <a id="8699" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8705" class="Symbol">(λ</a> <a id="8708" href="Cubical.Foundations.Prelude.html#8708" class="Bound">i</a> <a id="8710" class="Symbol">→</a> <a id="8712" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8731" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8733" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8735" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a> <a id="8737" href="Cubical.Foundations.Prelude.html#8708" class="Bound">i</a><a id="8738" class="Symbol">))</a> <a id="8741" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8744" class="Symbol">(</a><a id="8745" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a> <a id="8747" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a><a id="8748" class="Symbol">))</a> <a id="8751" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8753" class="Symbol">(</a><a id="8754" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="8765" class="Symbol">{</a><a id="8766" class="Argument">B</a> <a id="8768" class="Symbol">=</a> <a id="8770" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a><a id="8771" class="Symbol">}</a> <a id="8773" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8775" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a><a id="8776" class="Symbol">)</a>
<a id="8778" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="8796" class="Symbol">{</a><a id="8797" class="Argument">B</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Cubical.Foundations.Prelude.html#8801" class="Bound">B</a><a id="8802" class="Symbol">}</a> <a id="8804" class="Symbol">{</a><a id="8805" class="Argument">x&#39;</a> <a id="8808" class="Symbol">=</a> <a id="8810" href="Cubical.Foundations.Prelude.html#8810" class="Bound">x&#39;</a><a id="8812" class="Symbol">}</a> <a id="8814" class="Symbol">{</a><a id="8815" class="Argument">p</a> <a id="8817" class="Symbol">=</a> <a id="8819" href="Cubical.Foundations.Prelude.html#8819" class="Bound">p</a><a id="8820" class="Symbol">}</a> <a id="8822" class="Symbol">{</a><a id="8823" class="Argument">q</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Cubical.Foundations.Prelude.html#8827" class="Bound">q</a><a id="8828" class="Symbol">}</a> <a id="8830" href="Cubical.Foundations.Prelude.html#8830" class="Bound">P</a> <a id="8832" href="Cubical.Foundations.Prelude.html#8832" class="Bound">Q</a> <a id="8834" href="Cubical.Foundations.Prelude.html#8834" class="Bound">j</a> <a id="8836" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8838" class="Symbol">=</a>
  <a id="8842" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="8847" class="Symbol">(λ</a> <a id="8850" href="Cubical.Foundations.Prelude.html#8850" class="Bound">j</a> <a id="8852" class="Symbol">→</a> <a id="8854" href="Cubical.Foundations.Prelude.html#8801" class="Bound">B</a> <a id="8856" class="Symbol">(</a><a id="8857" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8873" href="Cubical.Foundations.Prelude.html#8819" class="Bound">p</a> <a id="8875" href="Cubical.Foundations.Prelude.html#8827" class="Bound">q</a> <a id="8877" href="Cubical.Foundations.Prelude.html#8850" class="Bound">j</a> <a id="8879" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a><a id="8880" class="Symbol">))</a>
       <a id="8890" class="Symbol">(λ</a> <a id="8893" href="Cubical.Foundations.Prelude.html#8893" class="Bound">j</a> <a id="8895" class="Symbol">→</a> <a id="8897" class="Symbol">λ</a> <a id="8899" class="Symbol">{</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8908" class="Symbol">)</a> <a id="8910" class="Symbol">→</a> <a id="8912" href="Cubical.Foundations.Prelude.html#8810" class="Bound">x&#39;</a>  <a id="8916" class="Symbol">;</a>
                  <a id="8936" class="Symbol">(</a><a id="8937" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8939" class="Symbol">=</a> <a id="8941" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8943" class="Symbol">)</a> <a id="8945" class="Symbol">→</a> <a id="8947" href="Cubical.Foundations.Prelude.html#8832" class="Bound">Q</a> <a id="8949" href="Cubical.Foundations.Prelude.html#8893" class="Bound">j</a> <a id="8951" class="Symbol">})</a>
       <a id="8961" class="Symbol">(</a><a id="8962" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="8966" class="Symbol">(</a><a id="8967" href="Cubical.Foundations.Prelude.html#8830" class="Bound">P</a> <a id="8969" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a><a id="8970" class="Symbol">))</a>
       <a id="8980" href="Cubical.Foundations.Prelude.html#8834" class="Bound">j</a>

<a id="8983" class="Comment">-- Syntax for chains of equational reasoning</a>

<a id="step-≡"></a><a id="9029" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9036" class="Symbol">:</a> <a id="9038" class="Symbol">(</a><a id="9039" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9041" class="Symbol">:</a> <a id="9043" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9044" class="Symbol">)</a> <a id="9046" class="Symbol">→</a> <a id="9048" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9050" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9052" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9054" class="Symbol">→</a> <a id="9056" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9058" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9060" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9062" class="Symbol">→</a> <a id="9064" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9066" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9068" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="9070" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9077" class="Symbol">_</a> <a id="9079" href="Cubical.Foundations.Prelude.html#9079" class="Bound">p</a> <a id="9081" href="Cubical.Foundations.Prelude.html#9081" class="Bound">q</a> <a id="9083" class="Symbol">=</a> <a id="9085" href="Cubical.Foundations.Prelude.html#9081" class="Bound">q</a> <a id="9087" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9089" href="Cubical.Foundations.Prelude.html#9079" class="Bound">p</a>

<a id="9092" class="Keyword">syntax</a> <a id="9099" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9106" class="Bound">x</a> <a id="9108" class="Bound">y</a> <a id="9110" class="Bound">p</a> <a id="9112" class="Symbol">=</a> <a id="9114" class="Bound">x</a> <a id="9116" class="Function">≡⟨</a> <a id="9119" class="Bound">p</a> <a id="9121" class="Function">⟩</a> <a id="9123" class="Bound">y</a>

<a id="≡⟨⟩-syntax"></a><a id="9126" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9137" class="Symbol">:</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9142" class="Symbol">:</a> <a id="9144" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9145" class="Symbol">)</a> <a id="9147" class="Symbol">→</a> <a id="9149" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9151" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9153" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9159" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9161" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9163" class="Symbol">→</a> <a id="9165" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9169" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="9171" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9182" class="Symbol">=</a> <a id="9184" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a>

<a id="9192" class="Keyword">infixr</a> <a id="9199" class="Number">2</a> <a id="9201" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a>
<a id="9212" class="Keyword">syntax</a> <a id="9219" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9230" class="Bound">x</a> <a id="9232" class="Bound">y</a> <a id="9234" class="Symbol">(λ</a> <a id="9237" class="Bound">i</a> <a id="9239" class="Symbol">→</a> <a id="9241" class="Bound">B</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">=</a> <a id="9246" class="Bound">x</a> <a id="9248" class="Function">≡[</a> <a id="9251" class="Bound">i</a> <a id="9253" class="Function">]⟨</a> <a id="9256" class="Bound">B</a> <a id="9258" class="Function">⟩</a> <a id="9260" class="Bound">y</a>

<a id="_≡⟨⟩_"></a><a id="9263" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">_≡⟨⟩_</a> <a id="9269" class="Symbol">:</a> <a id="9271" class="Symbol">(</a><a id="9272" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9274" class="Symbol">:</a> <a id="9276" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9277" class="Symbol">)</a> <a id="9279" class="Symbol">→</a> <a id="9281" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9283" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9285" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9293" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="9295" class="Symbol">_</a> <a id="9297" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">≡⟨⟩</a> <a id="9301" href="Cubical.Foundations.Prelude.html#9301" class="Bound">x≡y</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Cubical.Foundations.Prelude.html#9301" class="Bound">x≡y</a>

<a id="≡⟨⟩⟨⟩-syntax"></a><a id="9312" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9325" class="Symbol">:</a> <a id="9327" class="Symbol">(</a><a id="9328" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9330" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9332" class="Symbol">:</a> <a id="9334" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9335" class="Symbol">)</a> <a id="9337" class="Symbol">→</a> <a id="9339" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9343" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9345" class="Symbol">→</a> <a id="9347" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9349" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9351" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9353" class="Symbol">→</a> <a id="9355" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9357" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9359" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="9361" class="Symbol">→</a> <a id="9363" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9365" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9367" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="9369" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9382" href="Cubical.Foundations.Prelude.html#9382" class="Bound">x</a> <a id="9384" href="Cubical.Foundations.Prelude.html#9384" class="Bound">y</a> <a id="9386" href="Cubical.Foundations.Prelude.html#9386" class="Bound">p</a> <a id="9388" href="Cubical.Foundations.Prelude.html#9388" class="Bound">q</a> <a id="9390" href="Cubical.Foundations.Prelude.html#9390" class="Bound">r</a> <a id="9392" class="Symbol">=</a> <a id="9394" href="Cubical.Foundations.Prelude.html#9386" class="Bound">p</a> <a id="9396" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9399" href="Cubical.Foundations.Prelude.html#9388" class="Bound">q</a> <a id="9401" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9404" href="Cubical.Foundations.Prelude.html#9390" class="Bound">r</a>
<a id="9406" class="Keyword">infixr</a> <a id="9413" class="Number">3</a> <a id="9415" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a>
<a id="9428" class="Keyword">syntax</a> <a id="9435" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9448" class="Bound">x</a> <a id="9450" class="Bound">y</a> <a id="9452" class="Bound">B</a> <a id="9454" class="Bound">C</a> <a id="9456" class="Symbol">=</a> <a id="9458" class="Bound">x</a> <a id="9460" class="Function">≡⟨</a> <a id="9463" class="Bound">B</a> <a id="9465" class="Function">⟩≡</a> <a id="9468" class="Bound">y</a> <a id="9470" class="Function">≡⟨</a> <a id="9473" class="Bound">C</a> <a id="9475" class="Function">⟩≡</a>

<a id="_≡⟨_⟩≡⟨_⟩_"></a><a id="9479" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">_≡⟨_⟩≡⟨_⟩_</a> <a id="9490" class="Symbol">:</a> <a id="9492" class="Symbol">(</a><a id="9493" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9495" class="Symbol">:</a> <a id="9497" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9498" class="Symbol">)</a> <a id="9500" class="Symbol">→</a> <a id="9502" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9506" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9508" class="Symbol">→</a> <a id="9510" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9512" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9514" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9516" class="Symbol">→</a> <a id="9518" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9520" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9522" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="9524" class="Symbol">→</a> <a id="9526" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9530" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="9532" class="Symbol">_</a> <a id="9534" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">≡⟨</a> <a id="9537" href="Cubical.Foundations.Prelude.html#9537" class="Bound">x≡y</a> <a id="9541" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">⟩≡⟨</a> <a id="9545" href="Cubical.Foundations.Prelude.html#9545" class="Bound">y≡z</a> <a id="9549" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">⟩</a> <a id="9551" href="Cubical.Foundations.Prelude.html#9551" class="Bound">z≡w</a> <a id="9555" class="Symbol">=</a> <a id="9557" href="Cubical.Foundations.Prelude.html#9537" class="Bound">x≡y</a> <a id="9561" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9564" href="Cubical.Foundations.Prelude.html#9545" class="Bound">y≡z</a> <a id="9568" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9571" href="Cubical.Foundations.Prelude.html#9551" class="Bound">z≡w</a>

<a id="_∎"></a><a id="9576" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a> <a id="9579" class="Symbol">:</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a> <a id="9584" class="Symbol">:</a> <a id="9586" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9587" class="Symbol">)</a> <a id="9589" class="Symbol">→</a> <a id="9591" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a> <a id="9593" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9595" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a>
<a id="9597" class="Symbol">_</a> <a id="9599" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="9601" class="Symbol">=</a> <a id="9603" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9609" class="Comment">-- Transport and subst</a>

<a id="9633" class="Comment">-- transport is a special case of transp</a>
<a id="transport"></a><a id="9674" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9684" class="Symbol">:</a> <a id="9686" class="Symbol">{</a><a id="9687" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9689" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a> <a id="9691" class="Symbol">:</a> <a id="9693" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9698" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="9699" class="Symbol">}</a> <a id="9701" class="Symbol">→</a> <a id="9703" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9705" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9707" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a> <a id="9709" class="Symbol">→</a> <a id="9711" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9713" class="Symbol">→</a> <a id="9715" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a>
<a id="9717" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9727" href="Cubical.Foundations.Prelude.html#9727" class="Bound">p</a> <a id="9729" href="Cubical.Foundations.Prelude.html#9729" class="Bound">a</a> <a id="9731" class="Symbol">=</a> <a id="9733" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="9740" class="Symbol">(λ</a> <a id="9743" href="Cubical.Foundations.Prelude.html#9743" class="Bound">i</a> <a id="9745" class="Symbol">→</a> <a id="9747" href="Cubical.Foundations.Prelude.html#9727" class="Bound">p</a> <a id="9749" href="Cubical.Foundations.Prelude.html#9743" class="Bound">i</a><a id="9750" class="Symbol">)</a> <a id="9752" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="9755" href="Cubical.Foundations.Prelude.html#9729" class="Bound">a</a>

<a id="9758" class="Comment">-- Transporting in a constant family is the identity function (up to a</a>
<a id="9829" class="Comment">-- path). If we would have regularity this would be definitional.</a>
<a id="transportRefl"></a><a id="9895" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9909" class="Symbol">:</a> <a id="9911" class="Symbol">(</a><a id="9912" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a> <a id="9914" class="Symbol">:</a> <a id="9916" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9917" class="Symbol">)</a> <a id="9919" class="Symbol">→</a> <a id="9921" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9931" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9936" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a> <a id="9938" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9940" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a>
<a id="9942" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9956" class="Symbol">{</a><a id="9957" class="Argument">A</a> <a id="9959" class="Symbol">=</a> <a id="9961" href="Cubical.Foundations.Prelude.html#9961" class="Bound">A</a><a id="9962" class="Symbol">}</a> <a id="9964" href="Cubical.Foundations.Prelude.html#9964" class="Bound">x</a> <a id="9966" href="Cubical.Foundations.Prelude.html#9966" class="Bound">i</a> <a id="9968" class="Symbol">=</a> <a id="9970" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="9977" class="Symbol">(λ</a> <a id="9980" href="Cubical.Foundations.Prelude.html#9980" class="Bound">_</a> <a id="9982" class="Symbol">→</a> <a id="9984" href="Cubical.Foundations.Prelude.html#9961" class="Bound">A</a><a id="9985" class="Symbol">)</a> <a id="9987" href="Cubical.Foundations.Prelude.html#9966" class="Bound">i</a> <a id="9989" href="Cubical.Foundations.Prelude.html#9964" class="Bound">x</a>

<a id="transport-filler"></a><a id="9992" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10009" class="Symbol">:</a> <a id="10011" class="Symbol">∀</a> <a id="10013" class="Symbol">{</a><a id="10014" href="Cubical.Foundations.Prelude.html#10014" class="Bound">ℓ</a><a id="10015" class="Symbol">}</a> <a id="10017" class="Symbol">{</a><a id="10018" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a> <a id="10020" href="Cubical.Foundations.Prelude.html#10020" class="Bound">B</a> <a id="10022" class="Symbol">:</a> <a id="10024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10029" href="Cubical.Foundations.Prelude.html#10014" class="Bound">ℓ</a><a id="10030" class="Symbol">}</a> <a id="10032" class="Symbol">(</a><a id="10033" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10035" class="Symbol">:</a> <a id="10037" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a> <a id="10039" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10041" href="Cubical.Foundations.Prelude.html#10020" class="Bound">B</a><a id="10042" class="Symbol">)</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a><a id="10050" class="Symbol">)</a>
                   <a id="10071" class="Symbol">→</a> <a id="10073" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10079" class="Symbol">(λ</a> <a id="10082" href="Cubical.Foundations.Prelude.html#10082" class="Bound">i</a> <a id="10084" class="Symbol">→</a> <a id="10086" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10088" href="Cubical.Foundations.Prelude.html#10082" class="Bound">i</a><a id="10089" class="Symbol">)</a> <a id="10091" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a> <a id="10093" class="Symbol">(</a><a id="10094" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10104" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10106" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a><a id="10107" class="Symbol">)</a>
<a id="10109" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10126" href="Cubical.Foundations.Prelude.html#10126" class="Bound">p</a> <a id="10128" href="Cubical.Foundations.Prelude.html#10128" class="Bound">x</a> <a id="10130" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a> <a id="10132" class="Symbol">=</a> <a id="10134" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="10141" class="Symbol">(λ</a> <a id="10144" href="Cubical.Foundations.Prelude.html#10144" class="Bound">j</a> <a id="10146" class="Symbol">→</a> <a id="10148" href="Cubical.Foundations.Prelude.html#10126" class="Bound">p</a> <a id="10150" class="Symbol">(</a><a id="10151" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a> <a id="10153" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10155" href="Cubical.Foundations.Prelude.html#10144" class="Bound">j</a><a id="10156" class="Symbol">))</a> <a id="10159" class="Symbol">(</a><a id="10160" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10162" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a><a id="10163" class="Symbol">)</a> <a id="10165" href="Cubical.Foundations.Prelude.html#10128" class="Bound">x</a>

<a id="10168" class="Comment">-- We want B to be explicit in subst</a>
<a id="subst"></a><a id="10205" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10211" class="Symbol">:</a> <a id="10213" class="Symbol">(</a><a id="10214" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10216" class="Symbol">:</a> <a id="10218" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10220" class="Symbol">→</a> <a id="10222" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10227" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10229" class="Symbol">)</a> <a id="10231" class="Symbol">(</a><a id="10232" href="Cubical.Foundations.Prelude.html#10232" class="Bound">p</a> <a id="10234" class="Symbol">:</a> <a id="10236" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10238" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10240" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10241" class="Symbol">)</a> <a id="10243" class="Symbol">→</a> <a id="10245" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10247" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10249" class="Symbol">→</a> <a id="10251" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10253" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="10255" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10261" href="Cubical.Foundations.Prelude.html#10261" class="Bound">B</a> <a id="10263" href="Cubical.Foundations.Prelude.html#10263" class="Bound">p</a> <a id="10265" href="Cubical.Foundations.Prelude.html#10265" class="Bound">pa</a> <a id="10268" class="Symbol">=</a> <a id="10270" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10280" class="Symbol">(λ</a> <a id="10283" href="Cubical.Foundations.Prelude.html#10283" class="Bound">i</a> <a id="10285" class="Symbol">→</a> <a id="10287" href="Cubical.Foundations.Prelude.html#10261" class="Bound">B</a> <a id="10289" class="Symbol">(</a><a id="10290" href="Cubical.Foundations.Prelude.html#10263" class="Bound">p</a> <a id="10292" href="Cubical.Foundations.Prelude.html#10283" class="Bound">i</a><a id="10293" class="Symbol">))</a> <a id="10296" href="Cubical.Foundations.Prelude.html#10265" class="Bound">pa</a>

<a id="subst2"></a><a id="10300" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10307" class="Symbol">:</a> <a id="10309" class="Symbol">∀</a> <a id="10311" class="Symbol">{</a><a id="10312" href="Cubical.Foundations.Prelude.html#10312" class="Bound">ℓ&#39;</a> <a id="10315" href="Cubical.Foundations.Prelude.html#10315" class="Bound">ℓ&#39;&#39;</a><a id="10318" class="Symbol">}</a> <a id="10320" class="Symbol">{</a><a id="10321" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a> <a id="10323" class="Symbol">:</a> <a id="10325" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10330" href="Cubical.Foundations.Prelude.html#10312" class="Bound">ℓ&#39;</a><a id="10332" class="Symbol">}</a> <a id="10334" class="Symbol">{</a><a id="10335" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10337" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a> <a id="10339" class="Symbol">:</a> <a id="10341" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a><a id="10342" class="Symbol">}</a> <a id="10344" class="Symbol">(</a><a id="10345" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10347" class="Symbol">:</a> <a id="10349" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10351" class="Symbol">→</a> <a id="10353" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a> <a id="10355" class="Symbol">→</a> <a id="10357" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10362" href="Cubical.Foundations.Prelude.html#10315" class="Bound">ℓ&#39;&#39;</a><a id="10365" class="Symbol">)</a>
        <a id="10375" class="Symbol">(</a><a id="10376" href="Cubical.Foundations.Prelude.html#10376" class="Bound">p</a> <a id="10378" class="Symbol">:</a> <a id="10380" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10384" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10385" class="Symbol">)</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Cubical.Foundations.Prelude.html#10388" class="Bound">q</a> <a id="10390" class="Symbol">:</a> <a id="10392" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10394" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10396" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a><a id="10397" class="Symbol">)</a> <a id="10399" class="Symbol">→</a> <a id="10401" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10403" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10405" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10407" class="Symbol">→</a> <a id="10409" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10411" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="10413" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a>
<a id="10415" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10422" href="Cubical.Foundations.Prelude.html#10422" class="Bound">B</a> <a id="10424" href="Cubical.Foundations.Prelude.html#10424" class="Bound">p</a> <a id="10426" href="Cubical.Foundations.Prelude.html#10426" class="Bound">q</a> <a id="10428" href="Cubical.Foundations.Prelude.html#10428" class="Bound">b</a> <a id="10430" class="Symbol">=</a> <a id="10432" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10442" class="Symbol">(λ</a> <a id="10445" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a> <a id="10447" class="Symbol">→</a> <a id="10449" href="Cubical.Foundations.Prelude.html#10422" class="Bound">B</a> <a id="10451" class="Symbol">(</a><a id="10452" href="Cubical.Foundations.Prelude.html#10424" class="Bound">p</a> <a id="10454" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a><a id="10455" class="Symbol">)</a> <a id="10457" class="Symbol">(</a><a id="10458" href="Cubical.Foundations.Prelude.html#10426" class="Bound">q</a> <a id="10460" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a><a id="10461" class="Symbol">))</a> <a id="10464" href="Cubical.Foundations.Prelude.html#10428" class="Bound">b</a>

<a id="substRefl"></a><a id="10467" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="10477" class="Symbol">:</a> <a id="10479" class="Symbol">∀</a> <a id="10481" class="Symbol">{</a><a id="10482" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10484" class="Symbol">:</a> <a id="10486" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10488" class="Symbol">→</a> <a id="10490" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10495" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="10496" class="Symbol">}</a> <a id="10498" class="Symbol">{</a><a id="10499" href="Cubical.Foundations.Prelude.html#10499" class="Bound">x</a><a id="10500" class="Symbol">}</a> <a id="10502" class="Symbol">→</a> <a id="10504" class="Symbol">(</a><a id="10505" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a> <a id="10508" class="Symbol">:</a> <a id="10510" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10512" href="Cubical.Foundations.Prelude.html#10499" class="Bound">x</a><a id="10513" class="Symbol">)</a> <a id="10515" class="Symbol">→</a> <a id="10517" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10523" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10530" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a> <a id="10533" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10535" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a>
<a id="10538" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="10548" href="Cubical.Foundations.Prelude.html#10548" class="Bound">px</a> <a id="10551" class="Symbol">=</a> <a id="10553" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10567" href="Cubical.Foundations.Prelude.html#10548" class="Bound">px</a>

<a id="subst-filler"></a><a id="10571" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="10584" class="Symbol">:</a> <a id="10586" class="Symbol">(</a><a id="10587" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10589" class="Symbol">:</a> <a id="10591" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10593" class="Symbol">→</a> <a id="10595" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10600" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10602" class="Symbol">)</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10607" class="Symbol">:</a> <a id="10609" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10611" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10613" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10614" class="Symbol">)</a> <a id="10616" class="Symbol">(</a><a id="10617" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a> <a id="10619" class="Symbol">:</a> <a id="10621" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10623" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="10624" class="Symbol">)</a>
  <a id="10628" class="Symbol">→</a> <a id="10630" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10636" class="Symbol">(λ</a> <a id="10639" href="Cubical.Foundations.Prelude.html#10639" class="Bound">i</a> <a id="10641" class="Symbol">→</a> <a id="10643" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10645" class="Symbol">(</a><a id="10646" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10648" href="Cubical.Foundations.Prelude.html#10639" class="Bound">i</a><a id="10649" class="Symbol">))</a> <a id="10652" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a> <a id="10654" class="Symbol">(</a><a id="10655" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10661" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10663" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10665" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a><a id="10666" class="Symbol">)</a>
<a id="10668" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="10681" href="Cubical.Foundations.Prelude.html#10681" class="Bound">B</a> <a id="10683" href="Cubical.Foundations.Prelude.html#10683" class="Bound">p</a> <a id="10685" class="Symbol">=</a> <a id="10687" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10704" class="Symbol">(</a><a id="10705" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10710" href="Cubical.Foundations.Prelude.html#10681" class="Bound">B</a> <a id="10712" href="Cubical.Foundations.Prelude.html#10683" class="Bound">p</a><a id="10713" class="Symbol">)</a>

<a id="subst2-filler"></a><a id="10716" href="Cubical.Foundations.Prelude.html#10716" class="Function">subst2-filler</a> <a id="10730" class="Symbol">:</a> <a id="10732" class="Symbol">{</a><a id="10733" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a> <a id="10735" class="Symbol">:</a> <a id="10737" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10742" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10744" class="Symbol">}</a> <a id="10746" class="Symbol">{</a><a id="10747" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a> <a id="10749" href="Cubical.Foundations.Prelude.html#10749" class="Bound">w</a> <a id="10751" class="Symbol">:</a> <a id="10753" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a><a id="10754" class="Symbol">}</a> <a id="10756" class="Symbol">(</a><a id="10757" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10759" class="Symbol">:</a> <a id="10761" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10763" class="Symbol">→</a> <a id="10765" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a> <a id="10767" class="Symbol">→</a> <a id="10769" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10774" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="10777" class="Symbol">)</a>
                <a id="10795" class="Symbol">(</a><a id="10796" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10798" class="Symbol">:</a> <a id="10800" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10802" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10804" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10805" class="Symbol">)</a> <a id="10807" class="Symbol">(</a><a id="10808" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10810" class="Symbol">:</a> <a id="10812" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a> <a id="10814" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10816" href="Cubical.Foundations.Prelude.html#10749" class="Bound">w</a><a id="10817" class="Symbol">)</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a> <a id="10822" class="Symbol">:</a> <a id="10824" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10826" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10828" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a><a id="10829" class="Symbol">)</a>
              <a id="10845" class="Symbol">→</a> <a id="10847" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10853" class="Symbol">(λ</a> <a id="10856" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a> <a id="10858" class="Symbol">→</a> <a id="10860" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10865" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a><a id="10866" class="Symbol">)</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10871" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a><a id="10872" class="Symbol">))</a> <a id="10875" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a> <a id="10877" class="Symbol">(</a><a id="10878" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10885" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10887" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10889" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10891" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a><a id="10892" class="Symbol">)</a>
<a id="10894" href="Cubical.Foundations.Prelude.html#10716" class="Function">subst2-filler</a> <a id="10908" href="Cubical.Foundations.Prelude.html#10908" class="Bound">C</a> <a id="10910" href="Cubical.Foundations.Prelude.html#10910" class="Bound">p</a> <a id="10912" href="Cubical.Foundations.Prelude.html#10912" class="Bound">q</a> <a id="10914" class="Symbol">=</a> <a id="10916" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10933" class="Symbol">(</a><a id="10934" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10940" href="Cubical.Foundations.Prelude.html#10908" class="Bound">C</a> <a id="10942" href="Cubical.Foundations.Prelude.html#10910" class="Bound">p</a> <a id="10944" href="Cubical.Foundations.Prelude.html#10912" class="Bound">q</a><a id="10945" class="Symbol">)</a>

<a id="10948" class="Comment">-- Function extensionality</a>

<a id="funExt"></a><a id="10976" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10983" class="Symbol">:</a> <a id="10985" class="Symbol">{</a><a id="10986" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="10988" class="Symbol">:</a> <a id="10990" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10992" class="Symbol">→</a> <a id="10994" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="10996" class="Symbol">→</a> <a id="10998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11003" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11005" class="Symbol">}</a>
  <a id="11009" class="Symbol">{</a><a id="11010" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11012" class="Symbol">:</a> <a id="11014" class="Symbol">(</a><a id="11015" href="Cubical.Foundations.Prelude.html#11015" class="Bound">x</a> <a id="11017" class="Symbol">:</a> <a id="11019" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11020" class="Symbol">)</a> <a id="11022" class="Symbol">→</a> <a id="11024" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11026" href="Cubical.Foundations.Prelude.html#11015" class="Bound">x</a> <a id="11028" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11030" class="Symbol">}</a> <a id="11032" class="Symbol">{</a><a id="11033" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a> <a id="11035" class="Symbol">:</a> <a id="11037" class="Symbol">(</a><a id="11038" href="Cubical.Foundations.Prelude.html#11038" class="Bound">x</a> <a id="11040" class="Symbol">:</a> <a id="11042" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11043" class="Symbol">)</a> <a id="11045" class="Symbol">→</a> <a id="11047" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11049" href="Cubical.Foundations.Prelude.html#11038" class="Bound">x</a> <a id="11051" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11053" class="Symbol">}</a>
  <a id="11057" class="Symbol">→</a> <a id="11059" class="Symbol">((</a><a id="11061" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a> <a id="11063" class="Symbol">:</a> <a id="11065" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11066" class="Symbol">)</a> <a id="11068" class="Symbol">→</a> <a id="11070" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11076" class="Symbol">(</a><a id="11077" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11079" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11080" class="Symbol">)</a> <a id="11082" class="Symbol">(</a><a id="11083" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11085" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11086" class="Symbol">)</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a> <a id="11091" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11092" class="Symbol">))</a>
  <a id="11097" class="Symbol">→</a> <a id="11099" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11105" class="Symbol">(λ</a> <a id="11108" href="Cubical.Foundations.Prelude.html#11108" class="Bound">i</a> <a id="11110" class="Symbol">→</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Cubical.Foundations.Prelude.html#11113" class="Bound">x</a> <a id="11115" class="Symbol">:</a> <a id="11117" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11118" class="Symbol">)</a> <a id="11120" class="Symbol">→</a> <a id="11122" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11124" href="Cubical.Foundations.Prelude.html#11113" class="Bound">x</a> <a id="11126" href="Cubical.Foundations.Prelude.html#11108" class="Bound">i</a><a id="11127" class="Symbol">)</a> <a id="11129" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11131" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a>
<a id="11133" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11140" href="Cubical.Foundations.Prelude.html#11140" class="Bound">p</a> <a id="11142" href="Cubical.Foundations.Prelude.html#11142" class="Bound">i</a> <a id="11144" href="Cubical.Foundations.Prelude.html#11144" class="Bound">x</a> <a id="11146" class="Symbol">=</a> <a id="11148" href="Cubical.Foundations.Prelude.html#11140" class="Bound">p</a> <a id="11150" href="Cubical.Foundations.Prelude.html#11144" class="Bound">x</a> <a id="11152" href="Cubical.Foundations.Prelude.html#11142" class="Bound">i</a>

<a id="implicitFunExt"></a><a id="11155" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11170" class="Symbol">:</a> <a id="11172" class="Symbol">{</a><a id="11173" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11175" class="Symbol">:</a> <a id="11177" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="11179" class="Symbol">→</a> <a id="11181" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11183" class="Symbol">→</a> <a id="11185" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11190" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11192" class="Symbol">}</a>
  <a id="11196" class="Symbol">{</a><a id="11197" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11199" class="Symbol">:</a> <a id="11201" class="Symbol">{</a><a id="11202" href="Cubical.Foundations.Prelude.html#11202" class="Bound">x</a> <a id="11204" class="Symbol">:</a> <a id="11206" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11207" class="Symbol">}</a> <a id="11209" class="Symbol">→</a> <a id="11211" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11213" href="Cubical.Foundations.Prelude.html#11202" class="Bound">x</a> <a id="11215" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11217" class="Symbol">}</a> <a id="11219" class="Symbol">{</a><a id="11220" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a> <a id="11222" class="Symbol">:</a> <a id="11224" class="Symbol">{</a><a id="11225" href="Cubical.Foundations.Prelude.html#11225" class="Bound">x</a> <a id="11227" class="Symbol">:</a> <a id="11229" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11230" class="Symbol">}</a> <a id="11232" class="Symbol">→</a> <a id="11234" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11236" href="Cubical.Foundations.Prelude.html#11225" class="Bound">x</a> <a id="11238" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11240" class="Symbol">}</a>
  <a id="11244" class="Symbol">→</a> <a id="11246" class="Symbol">({</a><a id="11248" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a> <a id="11250" class="Symbol">:</a> <a id="11252" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11253" class="Symbol">}</a> <a id="11255" class="Symbol">→</a> <a id="11257" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11263" class="Symbol">(</a><a id="11264" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11266" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11267" class="Symbol">)</a> <a id="11269" class="Symbol">(</a><a id="11270" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11272" class="Symbol">{</a><a id="11273" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11274" class="Symbol">})</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a> <a id="11280" class="Symbol">{</a><a id="11281" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11282" class="Symbol">}))</a>
  <a id="11288" class="Symbol">→</a> <a id="11290" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11296" class="Symbol">(λ</a> <a id="11299" href="Cubical.Foundations.Prelude.html#11299" class="Bound">i</a> <a id="11301" class="Symbol">→</a> <a id="11303" class="Symbol">{</a><a id="11304" href="Cubical.Foundations.Prelude.html#11304" class="Bound">x</a> <a id="11306" class="Symbol">:</a> <a id="11308" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11309" class="Symbol">}</a> <a id="11311" class="Symbol">→</a> <a id="11313" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11315" href="Cubical.Foundations.Prelude.html#11304" class="Bound">x</a> <a id="11317" href="Cubical.Foundations.Prelude.html#11299" class="Bound">i</a><a id="11318" class="Symbol">)</a> <a id="11320" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11322" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a>
<a id="11324" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11339" href="Cubical.Foundations.Prelude.html#11339" class="Bound">p</a> <a id="11341" href="Cubical.Foundations.Prelude.html#11341" class="Bound">i</a> <a id="11343" class="Symbol">{</a><a id="11344" href="Cubical.Foundations.Prelude.html#11344" class="Bound">x</a><a id="11345" class="Symbol">}</a> <a id="11347" class="Symbol">=</a> <a id="11349" href="Cubical.Foundations.Prelude.html#11339" class="Bound">p</a> <a id="11351" class="Symbol">{</a><a id="11352" href="Cubical.Foundations.Prelude.html#11344" class="Bound">x</a><a id="11353" class="Symbol">}</a> <a id="11355" href="Cubical.Foundations.Prelude.html#11341" class="Bound">i</a>

<a id="11358" class="Comment">-- the inverse to funExt (see Functions.FunExtEquiv), converting paths</a>
<a id="11429" class="Comment">-- between functions to homotopies; `funExt⁻` is called `happly` and</a>
<a id="11498" class="Comment">-- defined by path induction in the HoTT book (see function 2.9.2 in</a>
<a id="11567" class="Comment">-- section 2.9)</a>
<a id="funExt⁻"></a><a id="11583" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11591" class="Symbol">:</a> <a id="11593" class="Symbol">{</a><a id="11594" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11596" class="Symbol">:</a> <a id="11598" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="11600" class="Symbol">→</a> <a id="11602" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11604" class="Symbol">→</a> <a id="11606" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11611" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11613" class="Symbol">}</a>
  <a id="11617" class="Symbol">{</a><a id="11618" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11620" class="Symbol">:</a> <a id="11622" class="Symbol">(</a><a id="11623" href="Cubical.Foundations.Prelude.html#11623" class="Bound">x</a> <a id="11625" class="Symbol">:</a> <a id="11627" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11628" class="Symbol">)</a> <a id="11630" class="Symbol">→</a> <a id="11632" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11634" href="Cubical.Foundations.Prelude.html#11623" class="Bound">x</a> <a id="11636" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11638" class="Symbol">}</a> <a id="11640" class="Symbol">{</a><a id="11641" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a> <a id="11643" class="Symbol">:</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Cubical.Foundations.Prelude.html#11646" class="Bound">x</a> <a id="11648" class="Symbol">:</a> <a id="11650" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11651" class="Symbol">)</a> <a id="11653" class="Symbol">→</a> <a id="11655" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11657" href="Cubical.Foundations.Prelude.html#11646" class="Bound">x</a> <a id="11659" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11661" class="Symbol">}</a>
  <a id="11665" class="Symbol">→</a> <a id="11667" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11673" class="Symbol">(λ</a> <a id="11676" href="Cubical.Foundations.Prelude.html#11676" class="Bound">i</a> <a id="11678" class="Symbol">→</a> <a id="11680" class="Symbol">(</a><a id="11681" href="Cubical.Foundations.Prelude.html#11681" class="Bound">x</a> <a id="11683" class="Symbol">:</a> <a id="11685" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11686" class="Symbol">)</a> <a id="11688" class="Symbol">→</a> <a id="11690" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11692" href="Cubical.Foundations.Prelude.html#11681" class="Bound">x</a> <a id="11694" href="Cubical.Foundations.Prelude.html#11676" class="Bound">i</a><a id="11695" class="Symbol">)</a> <a id="11697" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11699" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a>
  <a id="11703" class="Symbol">→</a> <a id="11705" class="Symbol">((</a><a id="11707" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a> <a id="11709" class="Symbol">:</a> <a id="11711" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11712" class="Symbol">)</a> <a id="11714" class="Symbol">→</a> <a id="11716" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11722" class="Symbol">(</a><a id="11723" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11725" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11726" class="Symbol">)</a> <a id="11728" class="Symbol">(</a><a id="11729" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11731" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11732" class="Symbol">)</a> <a id="11734" class="Symbol">(</a><a id="11735" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a> <a id="11737" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11738" class="Symbol">))</a>
<a id="11741" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11749" href="Cubical.Foundations.Prelude.html#11749" class="Bound">eq</a> <a id="11752" href="Cubical.Foundations.Prelude.html#11752" class="Bound">x</a> <a id="11754" href="Cubical.Foundations.Prelude.html#11754" class="Bound">i</a> <a id="11756" class="Symbol">=</a> <a id="11758" href="Cubical.Foundations.Prelude.html#11749" class="Bound">eq</a> <a id="11761" href="Cubical.Foundations.Prelude.html#11754" class="Bound">i</a> <a id="11763" href="Cubical.Foundations.Prelude.html#11752" class="Bound">x</a>

<a id="congP₂$"></a><a id="11766" href="Cubical.Foundations.Prelude.html#11766" class="Function">congP₂$</a> <a id="11774" class="Symbol">:</a> <a id="11776" class="Symbol">{</a><a id="11777" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11779" class="Symbol">:</a> <a id="11781" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="11783" class="Symbol">→</a> <a id="11785" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11790" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="11791" class="Symbol">}</a> <a id="11793" class="Symbol">{</a><a id="11794" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11796" class="Symbol">:</a> <a id="11798" class="Symbol">∀</a> <a id="11800" href="Cubical.Foundations.Prelude.html#11800" class="Bound">i</a> <a id="11802" class="Symbol">→</a> <a id="11804" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11806" href="Cubical.Foundations.Prelude.html#11800" class="Bound">i</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11815" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11817" class="Symbol">}</a>
  <a id="11821" class="Symbol">{</a><a id="11822" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11824" class="Symbol">:</a> <a id="11826" class="Symbol">∀</a> <a id="11828" href="Cubical.Foundations.Prelude.html#11828" class="Bound">x</a> <a id="11830" class="Symbol">→</a> <a id="11832" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11834" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="11837" href="Cubical.Foundations.Prelude.html#11828" class="Bound">x</a><a id="11838" class="Symbol">}</a> <a id="11840" class="Symbol">{</a><a id="11841" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a> <a id="11843" class="Symbol">:</a> <a id="11845" class="Symbol">∀</a> <a id="11847" href="Cubical.Foundations.Prelude.html#11847" class="Bound">y</a> <a id="11849" class="Symbol">→</a> <a id="11851" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11853" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="11856" href="Cubical.Foundations.Prelude.html#11847" class="Bound">y</a><a id="11857" class="Symbol">}</a>
  <a id="11861" class="Symbol">→</a> <a id="11863" class="Symbol">(</a><a id="11864" href="Cubical.Foundations.Prelude.html#11864" class="Bound">p</a> <a id="11866" class="Symbol">:</a> <a id="11868" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11874" class="Symbol">(λ</a> <a id="11877" href="Cubical.Foundations.Prelude.html#11877" class="Bound">i</a> <a id="11879" class="Symbol">→</a> <a id="11881" class="Symbol">∀</a> <a id="11883" href="Cubical.Foundations.Prelude.html#11883" class="Bound">x</a> <a id="11885" class="Symbol">→</a> <a id="11887" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11889" href="Cubical.Foundations.Prelude.html#11877" class="Bound">i</a> <a id="11891" href="Cubical.Foundations.Prelude.html#11883" class="Bound">x</a><a id="11892" class="Symbol">)</a> <a id="11894" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11896" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a><a id="11897" class="Symbol">)</a>
  <a id="11901" class="Symbol">→</a> <a id="11903" class="Symbol">∀</a> <a id="11905" class="Symbol">{</a><a id="11906" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a> <a id="11908" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11909" class="Symbol">}</a> <a id="11911" class="Symbol">(</a><a id="11912" href="Cubical.Foundations.Prelude.html#11912" class="Bound">p</a> <a id="11914" class="Symbol">:</a> <a id="11916" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11922" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11924" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a> <a id="11926" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11927" class="Symbol">)</a> <a id="11929" class="Symbol">→</a> <a id="11931" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11937" class="Symbol">(λ</a> <a id="11940" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a> <a id="11942" class="Symbol">→</a> <a id="11944" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11946" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a> <a id="11948" class="Symbol">(</a><a id="11949" href="Cubical.Foundations.Prelude.html#11912" class="Bound">p</a> <a id="11951" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a><a id="11952" class="Symbol">))</a> <a id="11955" class="Symbol">(</a><a id="11956" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11958" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a><a id="11959" class="Symbol">)</a> <a id="11961" class="Symbol">(</a><a id="11962" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a> <a id="11964" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11965" class="Symbol">)</a>
<a id="11967" href="Cubical.Foundations.Prelude.html#11766" class="Function">congP₂$</a> <a id="11975" href="Cubical.Foundations.Prelude.html#11975" class="Bound">eq</a> <a id="11978" href="Cubical.Foundations.Prelude.html#11978" class="Bound">x</a> <a id="11980" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="Cubical.Foundations.Prelude.html#11975" class="Bound">eq</a> <a id="11987" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Cubical.Foundations.Prelude.html#11978" class="Bound">x</a> <a id="11992" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a><a id="11993" class="Symbol">)</a>

<a id="implicitFunExt⁻"></a><a id="11996" href="Cubical.Foundations.Prelude.html#11996" class="Function">implicitFunExt⁻</a> <a id="12012" class="Symbol">:</a> <a id="12014" class="Symbol">{</a><a id="12015" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12017" class="Symbol">:</a> <a id="12019" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="12021" class="Symbol">→</a> <a id="12023" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12025" class="Symbol">→</a> <a id="12027" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12032" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12034" class="Symbol">}</a>
  <a id="12038" class="Symbol">{</a><a id="12039" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12041" class="Symbol">:</a> <a id="12043" class="Symbol">{</a><a id="12044" href="Cubical.Foundations.Prelude.html#12044" class="Bound">x</a> <a id="12046" class="Symbol">:</a> <a id="12048" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12049" class="Symbol">}</a> <a id="12051" class="Symbol">→</a> <a id="12053" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12055" href="Cubical.Foundations.Prelude.html#12044" class="Bound">x</a> <a id="12057" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12059" class="Symbol">}</a> <a id="12061" class="Symbol">{</a><a id="12062" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a> <a id="12064" class="Symbol">:</a> <a id="12066" class="Symbol">{</a><a id="12067" href="Cubical.Foundations.Prelude.html#12067" class="Bound">x</a> <a id="12069" class="Symbol">:</a> <a id="12071" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12072" class="Symbol">}</a> <a id="12074" class="Symbol">→</a> <a id="12076" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12078" href="Cubical.Foundations.Prelude.html#12067" class="Bound">x</a> <a id="12080" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12082" class="Symbol">}</a>
  <a id="12086" class="Symbol">→</a> <a id="12088" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12094" class="Symbol">(λ</a> <a id="12097" href="Cubical.Foundations.Prelude.html#12097" class="Bound">i</a> <a id="12099" class="Symbol">→</a> <a id="12101" class="Symbol">{</a><a id="12102" href="Cubical.Foundations.Prelude.html#12102" class="Bound">x</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12107" class="Symbol">}</a> <a id="12109" class="Symbol">→</a> <a id="12111" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12113" href="Cubical.Foundations.Prelude.html#12102" class="Bound">x</a> <a id="12115" href="Cubical.Foundations.Prelude.html#12097" class="Bound">i</a><a id="12116" class="Symbol">)</a> <a id="12118" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12120" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a>
  <a id="12124" class="Symbol">→</a> <a id="12126" class="Symbol">({</a><a id="12128" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a> <a id="12130" class="Symbol">:</a> <a id="12132" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12133" class="Symbol">}</a> <a id="12135" class="Symbol">→</a> <a id="12137" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12143" class="Symbol">(</a><a id="12144" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12146" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12147" class="Symbol">)</a> <a id="12149" class="Symbol">(</a><a id="12150" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12152" class="Symbol">{</a><a id="12153" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12154" class="Symbol">})</a> <a id="12157" class="Symbol">(</a><a id="12158" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a> <a id="12160" class="Symbol">{</a><a id="12161" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12162" class="Symbol">}))</a>
<a id="12166" href="Cubical.Foundations.Prelude.html#11996" class="Function">implicitFunExt⁻</a> <a id="12182" href="Cubical.Foundations.Prelude.html#12182" class="Bound">eq</a> <a id="12185" class="Symbol">{</a><a id="12186" href="Cubical.Foundations.Prelude.html#12186" class="Bound">x</a><a id="12187" class="Symbol">}</a> <a id="12189" href="Cubical.Foundations.Prelude.html#12189" class="Bound">i</a> <a id="12191" class="Symbol">=</a> <a id="12193" href="Cubical.Foundations.Prelude.html#12182" class="Bound">eq</a> <a id="12196" href="Cubical.Foundations.Prelude.html#12189" class="Bound">i</a> <a id="12198" class="Symbol">{</a><a id="12199" href="Cubical.Foundations.Prelude.html#12186" class="Bound">x</a><a id="12200" class="Symbol">}</a>

<a id="_≡$_"></a><a id="12203" href="Cubical.Foundations.Prelude.html#12203" class="Function Operator">_≡$_</a> <a id="12208" class="Symbol">=</a> <a id="12210" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a>

<a id="12219" class="Comment">{- `S` stands for simply typed. Using `funExtS⁻` instead of `funExt⁻`
   can help Agda to solve metavariables that may otherwise remain unsolved.
-}</a>
<a id="funExtS⁻"></a><a id="12368" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a> <a id="12377" class="Symbol">:</a> <a id="12379" class="Symbol">{</a><a id="12380" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12382" class="Symbol">:</a> <a id="12384" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="12386" class="Symbol">→</a> <a id="12388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12393" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12395" class="Symbol">}</a>
  <a id="12399" class="Symbol">{</a><a id="12400" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12402" class="Symbol">:</a> <a id="12404" class="Symbol">(</a><a id="12405" href="Cubical.Foundations.Prelude.html#12405" class="Bound">x</a> <a id="12407" class="Symbol">:</a> <a id="12409" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12410" class="Symbol">)</a> <a id="12412" class="Symbol">→</a> <a id="12414" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12416" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12418" class="Symbol">}</a> <a id="12420" class="Symbol">{</a><a id="12421" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a> <a id="12423" class="Symbol">:</a> <a id="12425" class="Symbol">(</a><a id="12426" href="Cubical.Foundations.Prelude.html#12426" class="Bound">x</a> <a id="12428" class="Symbol">:</a> <a id="12430" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12437" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12439" class="Symbol">}</a>
  <a id="12443" class="Symbol">→</a> <a id="12445" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12451" class="Symbol">(λ</a> <a id="12454" href="Cubical.Foundations.Prelude.html#12454" class="Bound">i</a> <a id="12456" class="Symbol">→</a> <a id="12458" class="Symbol">(</a><a id="12459" href="Cubical.Foundations.Prelude.html#12459" class="Bound">x</a> <a id="12461" class="Symbol">:</a> <a id="12463" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12464" class="Symbol">)</a> <a id="12466" class="Symbol">→</a> <a id="12468" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12470" href="Cubical.Foundations.Prelude.html#12454" class="Bound">i</a><a id="12471" class="Symbol">)</a> <a id="12473" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12475" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a>
  <a id="12479" class="Symbol">→</a> <a id="12481" class="Symbol">((</a><a id="12483" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a> <a id="12485" class="Symbol">:</a> <a id="12487" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12488" class="Symbol">)</a> <a id="12490" class="Symbol">→</a> <a id="12492" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12498" class="Symbol">(λ</a> <a id="12501" href="Cubical.Foundations.Prelude.html#12501" class="Bound">i</a> <a id="12503" class="Symbol">→</a> <a id="12505" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12507" href="Cubical.Foundations.Prelude.html#12501" class="Bound">i</a><a id="12508" class="Symbol">)</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12513" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a><a id="12514" class="Symbol">)</a> <a id="12516" class="Symbol">(</a><a id="12517" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a> <a id="12519" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a><a id="12520" class="Symbol">))</a>
<a id="12523" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a> <a id="12532" href="Cubical.Foundations.Prelude.html#12532" class="Bound">eq</a> <a id="12535" href="Cubical.Foundations.Prelude.html#12535" class="Bound">x</a> <a id="12537" href="Cubical.Foundations.Prelude.html#12537" class="Bound">i</a> <a id="12539" class="Symbol">=</a> <a id="12541" href="Cubical.Foundations.Prelude.html#12532" class="Bound">eq</a> <a id="12544" href="Cubical.Foundations.Prelude.html#12537" class="Bound">i</a> <a id="12546" href="Cubical.Foundations.Prelude.html#12535" class="Bound">x</a>

<a id="_≡$S_"></a><a id="12549" href="Cubical.Foundations.Prelude.html#12549" class="Function Operator">_≡$S_</a> <a id="12555" class="Symbol">=</a> <a id="12557" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a>

<a id="12567" class="Comment">-- J for paths and its computation rule</a>

<a id="12608" class="Keyword">module</a> <a id="12615" href="Cubical.Foundations.Prelude.html#12615" class="Module">_</a> <a id="12617" class="Symbol">(</a><a id="12618" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12620" class="Symbol">:</a> <a id="12622" class="Symbol">∀</a> <a id="12624" href="Cubical.Foundations.Prelude.html#12624" class="Bound">y</a> <a id="12626" class="Symbol">→</a> <a id="12628" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="12630" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12632" href="Cubical.Foundations.Prelude.html#12624" class="Bound">y</a> <a id="12634" class="Symbol">→</a> <a id="12636" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12641" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12643" class="Symbol">)</a> <a id="12645" class="Symbol">(</a><a id="12646" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a> <a id="12648" class="Symbol">:</a> <a id="12650" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12652" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="12654" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12658" class="Symbol">)</a> <a id="12660" class="Keyword">where</a>

  <a id="12669" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12671" class="Symbol">:</a> <a id="12673" class="Symbol">(</a><a id="12674" href="Cubical.Foundations.Prelude.html#12674" class="Bound">p</a> <a id="12676" class="Symbol">:</a> <a id="12678" href="Cubical.Foundations.Prelude.html#12628" class="Bound">x</a> <a id="12680" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12682" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">→</a> <a id="12687" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12689" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="12691" href="Cubical.Foundations.Prelude.html#12674" class="Bound">p</a>
  <a id="12695" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12697" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12699" class="Symbol">=</a> <a id="12701" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12711" class="Symbol">(λ</a> <a id="12714" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a> <a id="12716" class="Symbol">→</a> <a id="12718" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12720" class="Symbol">(</a><a id="12721" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12723" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a><a id="12724" class="Symbol">)</a> <a id="12726" class="Symbol">(λ</a> <a id="12729" href="Cubical.Foundations.Prelude.html#12729" class="Bound">j</a> <a id="12731" class="Symbol">→</a> <a id="12733" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12735" class="Symbol">(</a><a id="12736" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a> <a id="12738" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12740" href="Cubical.Foundations.Prelude.html#12729" class="Bound">j</a><a id="12741" class="Symbol">)))</a> <a id="12745" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>

  <a id="12750" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="12756" class="Symbol">:</a> <a id="12758" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12760" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12765" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12767" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>
  <a id="12771" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="12777" class="Symbol">=</a> <a id="12779" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12793" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>

  <a id="12798" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="12802" class="Symbol">:</a> <a id="12804" class="Symbol">(</a><a id="12805" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12807" class="Symbol">:</a> <a id="12809" href="Cubical.Foundations.Prelude.html#12628" class="Bound">x</a> <a id="12811" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12813" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="12814" class="Symbol">)</a> <a id="12816" class="Symbol">(</a><a id="12817" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12819" class="Symbol">:</a> <a id="12821" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="12823" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12825" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="12826" class="Symbol">)</a>
    <a id="12832" class="Symbol">→</a> <a id="12834" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12836" class="Symbol">(</a><a id="12837" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12839" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12841" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a><a id="12842" class="Symbol">)</a> <a id="12844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12846" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12856" class="Symbol">(λ</a> <a id="12859" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a> <a id="12861" class="Symbol">→</a> <a id="12863" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12865" class="Symbol">(</a><a id="12866" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12868" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a><a id="12869" class="Symbol">)</a> <a id="12871" class="Symbol">(λ</a> <a id="12874" href="Cubical.Foundations.Prelude.html#12874" class="Bound">j</a> <a id="12876" class="Symbol">→</a> <a id="12878" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12894" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12896" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12898" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a> <a id="12900" href="Cubical.Foundations.Prelude.html#12874" class="Bound">j</a><a id="12901" class="Symbol">))</a> <a id="12904" class="Symbol">(</a><a id="12905" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12907" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a><a id="12908" class="Symbol">)</a>
  <a id="12912" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="12916" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="12918" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12920" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a> <a id="12922" class="Symbol">=</a>
    <a id="12928" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="12941" class="Symbol">(λ</a> <a id="12944" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="12946" class="Symbol">→</a> <a id="12948" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12950" class="Symbol">(</a><a id="12951" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12953" class="Symbol">(</a><a id="12954" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="12956" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="12958" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12960" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="12961" class="Symbol">))</a>
      <a id="12970" class="Symbol">(λ</a> <a id="12973" href="Cubical.Foundations.Prelude.html#12973" class="Bound">j</a> <a id="12975" class="Symbol">→</a> <a id="12977" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12993" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="12995" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12997" class="Symbol">(</a><a id="12998" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="13000" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13002" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13004" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13005" class="Symbol">)</a> <a id="13007" href="Cubical.Foundations.Prelude.html#12973" class="Bound">j</a><a id="13008" class="Symbol">))</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13014" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13015" class="Symbol">)</a>
      <a id="13023" class="Symbol">(</a><a id="13024" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13026" class="Symbol">(λ</a> <a id="13029" href="Cubical.Foundations.Prelude.html#13029" class="Bound">j</a> <a id="13031" class="Symbol">→</a> <a id="13033" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="13049" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="13051" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="13053" class="Symbol">(</a><a id="13054" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13056" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13057" class="Symbol">)</a> <a id="13059" href="Cubical.Foundations.Prelude.html#13029" class="Bound">j</a><a id="13060" class="Symbol">))</a>

<a id="13064" class="Comment">-- Multi-variable versions of J</a>

<a id="13097" class="Keyword">module</a> <a id="13104" href="Cubical.Foundations.Prelude.html#13104" class="Module">_</a> <a id="13106" class="Symbol">{</a><a id="13107" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13109" class="Symbol">:</a> <a id="13111" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13113" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="13114" class="Symbol">}</a>
  <a id="13118" class="Symbol">(</a><a id="13119" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13121" class="Symbol">:</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a> <a id="13126" class="Symbol">:</a> <a id="13128" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13129" class="Symbol">)</a> <a id="13131" class="Symbol">(</a><a id="13132" href="Cubical.Foundations.Prelude.html#13132" class="Bound">p</a> <a id="13134" class="Symbol">:</a> <a id="13136" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="13138" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13140" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a><a id="13141" class="Symbol">)</a> <a id="13143" class="Symbol">(</a><a id="13144" href="Cubical.Foundations.Prelude.html#13144" class="Bound">z</a> <a id="13146" class="Symbol">:</a> <a id="13148" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13150" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a><a id="13151" class="Symbol">)</a> <a id="13153" class="Symbol">(</a><a id="13154" href="Cubical.Foundations.Prelude.html#13154" class="Bound">q</a> <a id="13156" class="Symbol">:</a> <a id="13158" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13164" class="Symbol">(λ</a> <a id="13167" href="Cubical.Foundations.Prelude.html#13167" class="Bound">i</a> <a id="13169" class="Symbol">→</a> <a id="13171" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13173" class="Symbol">(</a><a id="13174" href="Cubical.Foundations.Prelude.html#13132" class="Bound">p</a> <a id="13176" href="Cubical.Foundations.Prelude.html#13167" class="Bound">i</a><a id="13177" class="Symbol">))</a> <a id="13180" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13182" href="Cubical.Foundations.Prelude.html#13144" class="Bound">z</a><a id="13183" class="Symbol">)</a> <a id="13185" class="Symbol">→</a> <a id="13187" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13192" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="13195" class="Symbol">)</a>
  <a id="13199" class="Symbol">(</a><a id="13200" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a> <a id="13202" class="Symbol">:</a> <a id="13204" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13206" class="Symbol">_</a> <a id="13208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13213" class="Symbol">_</a> <a id="13215" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Keyword">where</a>

  <a id="13230" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13235" class="Symbol">:</a> <a id="13237" class="Symbol">{</a><a id="13238" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a> <a id="13240" class="Symbol">:</a> <a id="13242" href="Cubical.Foundations.Prelude.html#13128" class="Bound">A</a><a id="13243" class="Symbol">}</a> <a id="13245" class="Symbol">(</a><a id="13246" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13248" class="Symbol">:</a> <a id="13250" href="Cubical.Foundations.Prelude.html#13113" class="Bound">x</a> <a id="13252" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13254" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a><a id="13255" class="Symbol">)</a> <a id="13257" class="Symbol">{</a><a id="13258" href="Cubical.Foundations.Prelude.html#13258" class="Bound">z</a> <a id="13260" class="Symbol">:</a> <a id="13262" href="Cubical.Foundations.Prelude.html#13111" class="Bound">B</a> <a id="13264" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a><a id="13265" class="Symbol">}</a> <a id="13267" class="Symbol">(</a><a id="13268" href="Cubical.Foundations.Prelude.html#13268" class="Bound">q</a> <a id="13270" class="Symbol">:</a> <a id="13272" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="13278" class="Symbol">(λ</a> <a id="13281" href="Cubical.Foundations.Prelude.html#13281" class="Bound">i</a> <a id="13283" class="Symbol">→</a> <a id="13285" href="Cubical.Foundations.Prelude.html#13111" class="Bound">B</a> <a id="13287" class="Symbol">(</a><a id="13288" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13290" href="Cubical.Foundations.Prelude.html#13281" class="Bound">i</a><a id="13291" class="Symbol">))</a> <a id="13294" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13296" href="Cubical.Foundations.Prelude.html#13258" class="Bound">z</a><a id="13297" class="Symbol">)</a> <a id="13299" class="Symbol">→</a> <a id="13301" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13303" class="Symbol">_</a> <a id="13305" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13307" class="Symbol">_</a> <a id="13309" href="Cubical.Foundations.Prelude.html#13268" class="Bound">q</a>
  <a id="13313" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13318" class="Symbol">_</a> <a id="13320" href="Cubical.Foundations.Prelude.html#13320" class="Bound">q</a> <a id="13322" class="Symbol">=</a> <a id="13324" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13334" class="Symbol">(λ</a> <a id="13337" href="Cubical.Foundations.Prelude.html#13337" class="Bound">i</a> <a id="13339" class="Symbol">→</a> <a id="13341" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13343" class="Symbol">_</a> <a id="13345" class="Symbol">_</a> <a id="13347" class="Symbol">_</a> <a id="13349" class="Symbol">(λ</a> <a id="13352" href="Cubical.Foundations.Prelude.html#13352" class="Bound">j</a> <a id="13354" class="Symbol">→</a> <a id="13356" href="Cubical.Foundations.Prelude.html#13320" class="Bound">q</a> <a id="13358" class="Symbol">(</a><a id="13359" href="Cubical.Foundations.Prelude.html#13337" class="Bound">i</a> <a id="13361" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13363" href="Cubical.Foundations.Prelude.html#13352" class="Bound">j</a><a id="13364" class="Symbol">)))</a> <a id="13368" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>

  <a id="13373" href="Cubical.Foundations.Prelude.html#13373" class="Function">JDepRefl</a> <a id="13382" class="Symbol">:</a> <a id="13384" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13394" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13399" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13401" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>
  <a id="13405" href="Cubical.Foundations.Prelude.html#13373" class="Function">JDepRefl</a> <a id="13414" class="Symbol">=</a> <a id="13416" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13430" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>

<a id="13433" class="Keyword">module</a> <a id="13440" href="Cubical.Foundations.Prelude.html#13440" class="Module">_</a> <a id="13442" class="Symbol">{</a><a id="13443" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13445" class="Symbol">:</a> <a id="13447" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13448" class="Symbol">}</a>
  <a id="13452" class="Symbol">{</a><a id="13453" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13455" class="Symbol">:</a> <a id="13457" class="Symbol">(</a><a id="13458" href="Cubical.Foundations.Prelude.html#13458" class="Bound">y</a> <a id="13460" class="Symbol">:</a> <a id="13462" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13463" class="Symbol">)</a> <a id="13465" class="Symbol">→</a> <a id="13467" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13469" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13471" href="Cubical.Foundations.Prelude.html#13458" class="Bound">y</a> <a id="13473" class="Symbol">→</a> <a id="13475" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13480" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="13482" class="Symbol">}</a> <a id="13484" class="Symbol">{</a><a id="13485" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13487" class="Symbol">:</a> <a id="13489" class="Symbol">(</a><a id="13490" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a> <a id="13492" class="Symbol">:</a> <a id="13494" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13495" class="Symbol">)</a> <a id="13497" class="Symbol">(</a><a id="13498" href="Cubical.Foundations.Prelude.html#13498" class="Bound">p</a> <a id="13500" class="Symbol">:</a> <a id="13502" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13504" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13506" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a><a id="13507" class="Symbol">)</a> <a id="13509" class="Symbol">→</a> <a id="13511" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13513" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a> <a id="13515" href="Cubical.Foundations.Prelude.html#13498" class="Bound">p</a><a id="13516" class="Symbol">}</a>
  <a id="13520" class="Symbol">(</a><a id="13521" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13523" class="Symbol">:</a> <a id="13525" class="Symbol">(</a><a id="13526" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13528" class="Symbol">:</a> <a id="13530" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">(</a><a id="13534" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a> <a id="13536" class="Symbol">:</a> <a id="13538" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13540" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13542" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a><a id="13543" class="Symbol">)</a> <a id="13545" class="Symbol">(</a><a id="13546" href="Cubical.Foundations.Prelude.html#13546" class="Bound">z</a> <a id="13548" class="Symbol">:</a> <a id="13550" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13552" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13554" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a><a id="13555" class="Symbol">)</a> <a id="13557" class="Symbol">→</a> <a id="13559" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13561" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13563" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a> <a id="13565" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13567" href="Cubical.Foundations.Prelude.html#13546" class="Bound">z</a> <a id="13569" class="Symbol">→</a> <a id="13571" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13576" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="13579" class="Symbol">)</a>
  <a id="13583" class="Symbol">(</a><a id="13584" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a> <a id="13586" class="Symbol">:</a> <a id="13588" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13590" class="Symbol">_</a> <a id="13592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13597" class="Symbol">_</a> <a id="13599" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13603" class="Symbol">)</a> <a id="13605" class="Keyword">where</a>

  <a id="13614" class="Keyword">private</a>
    <a id="13626" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13629" class="Symbol">:</a> <a id="13631" class="Symbol">(</a><a id="13632" href="Cubical.Foundations.Prelude.html#13632" class="Bound">y</a> <a id="13634" class="Symbol">:</a> <a id="13636" href="Cubical.Foundations.Prelude.html#13447" class="Bound">A</a><a id="13637" class="Symbol">)</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13643" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13645" href="Cubical.Foundations.Prelude.html#13632" class="Bound">y</a> <a id="13647" class="Symbol">→</a> <a id="13649" class="Symbol">_</a>
    <a id="13655" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13658" href="Cubical.Foundations.Prelude.html#13658" class="Bound">y</a> <a id="13660" href="Cubical.Foundations.Prelude.html#13660" class="Bound">p</a> <a id="13662" class="Symbol">=</a> <a id="13664" class="Symbol">∀</a> <a id="13666" href="Cubical.Foundations.Prelude.html#13666" class="Bound">z</a> <a id="13668" href="Cubical.Foundations.Prelude.html#13668" class="Bound">q</a> <a id="13670" class="Symbol">→</a> <a id="13672" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13674" href="Cubical.Foundations.Prelude.html#13658" class="Bound">y</a> <a id="13676" href="Cubical.Foundations.Prelude.html#13660" class="Bound">p</a> <a id="13678" href="Cubical.Foundations.Prelude.html#13666" class="Bound">z</a> <a id="13680" href="Cubical.Foundations.Prelude.html#13668" class="Bound">q</a>

  <a id="13685" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13688" class="Symbol">:</a> <a id="13690" class="Symbol">{</a><a id="13691" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13693" class="Symbol">:</a> <a id="13695" href="Cubical.Foundations.Prelude.html#13447" class="Bound">A</a><a id="13696" class="Symbol">}</a> <a id="13698" class="Symbol">(</a><a id="13699" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13701" class="Symbol">:</a> <a id="13703" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13705" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13707" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a><a id="13708" class="Symbol">)</a> <a id="13710" class="Symbol">{</a><a id="13711" href="Cubical.Foundations.Prelude.html#13711" class="Bound">z</a> <a id="13713" class="Symbol">:</a> <a id="13715" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13717" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13719" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a><a id="13720" class="Symbol">}</a> <a id="13722" class="Symbol">(</a><a id="13723" href="Cubical.Foundations.Prelude.html#13723" class="Bound">q</a> <a id="13725" class="Symbol">:</a> <a id="13727" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13729" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13731" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13733" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13735" href="Cubical.Foundations.Prelude.html#13711" class="Bound">z</a><a id="13736" class="Symbol">)</a> <a id="13738" class="Symbol">→</a> <a id="13740" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13742" class="Symbol">_</a> <a id="13744" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13746" class="Symbol">_</a> <a id="13748" href="Cubical.Foundations.Prelude.html#13723" class="Bound">q</a>
  <a id="13752" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13755" href="Cubical.Foundations.Prelude.html#13755" class="Bound">p</a> <a id="13757" class="Symbol">=</a> <a id="13759" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13761" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13764" class="Symbol">(λ</a> <a id="13767" href="Cubical.Foundations.Prelude.html#13767" class="Bound">_</a> <a id="13769" class="Symbol">→</a> <a id="13771" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13773" class="Symbol">(</a><a id="13774" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13776" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13782" class="Symbol">)</a> <a id="13784" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a><a id="13785" class="Symbol">)</a> <a id="13787" href="Cubical.Foundations.Prelude.html#13755" class="Bound">p</a> <a id="13789" class="Symbol">_</a>

  <a id="13794" href="Cubical.Foundations.Prelude.html#13794" class="Function">J2Refl</a> <a id="13801" class="Symbol">:</a> <a id="13803" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13806" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13811" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13818" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a>
  <a id="13822" href="Cubical.Foundations.Prelude.html#13794" class="Function">J2Refl</a> <a id="13829" class="Symbol">=</a> <a id="13831" class="Symbol">(λ</a> <a id="13834" href="Cubical.Foundations.Prelude.html#13834" class="Bound">i</a> <a id="13836" class="Symbol">→</a> <a id="13838" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="13844" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13847" class="Symbol">(λ</a> <a id="13850" href="Cubical.Foundations.Prelude.html#13850" class="Bound">_</a> <a id="13852" class="Symbol">→</a> <a id="13854" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13856" class="Symbol">(</a><a id="13857" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13859" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13865" class="Symbol">)</a> <a id="13867" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a><a id="13868" class="Symbol">)</a> <a id="13870" href="Cubical.Foundations.Prelude.html#13834" class="Bound">i</a> <a id="13872" class="Symbol">_</a> <a id="13874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13878" class="Symbol">)</a> <a id="13880" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13882" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="13888" class="Symbol">(</a><a id="13889" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13891" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13893" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13897" class="Symbol">)</a> <a id="13899" class="Symbol">_</a>

<a id="13902" class="Comment">-- A prefix operator version of J that is more suitable to be nested</a>

<a id="13972" class="Keyword">module</a> <a id="13979" href="Cubical.Foundations.Prelude.html#13979" class="Module">_</a> <a id="13981" class="Symbol">{</a><a id="13982" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="13984" class="Symbol">:</a> <a id="13986" class="Symbol">∀</a> <a id="13988" href="Cubical.Foundations.Prelude.html#13988" class="Bound">y</a> <a id="13990" class="Symbol">→</a> <a id="13992" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="13994" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13996" href="Cubical.Foundations.Prelude.html#13988" class="Bound">y</a> <a id="13998" class="Symbol">→</a> <a id="14000" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14005" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="14007" class="Symbol">}</a> <a id="14009" class="Symbol">(</a><a id="14010" href="Cubical.Foundations.Prelude.html#14010" class="Bound">d</a> <a id="14012" class="Symbol">:</a> <a id="14014" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14016" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="14018" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14022" class="Symbol">)</a> <a id="14024" class="Keyword">where</a>

  <a id="14033" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a> <a id="14037" class="Symbol">:</a> <a id="14039" class="Symbol">∀</a> <a id="14041" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a> <a id="14043" class="Symbol">→</a> <a id="14045" class="Symbol">(</a><a id="14046" href="Cubical.Foundations.Prelude.html#14046" class="Bound">p</a> <a id="14048" class="Symbol">:</a> <a id="14050" href="Cubical.Foundations.Prelude.html#13992" class="Bound">x</a> <a id="14052" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14054" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a><a id="14055" class="Symbol">)</a> <a id="14057" class="Symbol">→</a> <a id="14059" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14061" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a> <a id="14063" href="Cubical.Foundations.Prelude.html#14046" class="Bound">p</a>
  <a id="14067" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a> <a id="14071" class="Symbol">_</a> <a id="14073" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14075" class="Symbol">=</a> <a id="14077" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14087" class="Symbol">(λ</a> <a id="14090" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a> <a id="14092" class="Symbol">→</a> <a id="14094" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14099" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a><a id="14100" class="Symbol">)</a> <a id="14102" class="Symbol">(λ</a> <a id="14105" href="Cubical.Foundations.Prelude.html#14105" class="Bound">j</a> <a id="14107" class="Symbol">→</a> <a id="14109" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a> <a id="14114" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14116" href="Cubical.Foundations.Prelude.html#14105" class="Bound">j</a><a id="14117" class="Symbol">)))</a> <a id="14121" href="Cubical.Foundations.Prelude.html#14010" class="Bound">d</a>

  <a id="14126" class="Keyword">infix</a> <a id="14132" class="Number">10</a> <a id="14135" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a>

<a id="14140" class="Comment">-- Converting to and from a PathP</a>

<a id="14175" class="Keyword">module</a> <a id="14182" href="Cubical.Foundations.Prelude.html#14182" class="Module">_</a> <a id="14184" class="Symbol">{</a><a id="14185" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14187" class="Symbol">:</a> <a id="14189" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14191" class="Symbol">→</a> <a id="14193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14198" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="14199" class="Symbol">}</a> <a id="14201" class="Symbol">{</a><a id="14202" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14204" class="Symbol">:</a> <a id="14206" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14208" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14210" class="Symbol">}</a> <a id="14212" class="Symbol">{</a><a id="14213" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14215" class="Symbol">:</a> <a id="14217" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14219" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14221" class="Symbol">}</a> <a id="14223" class="Keyword">where</a>
  <a id="14231" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14239" class="Symbol">:</a> <a id="14241" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14251" class="Symbol">(λ</a> <a id="14254" href="Cubical.Foundations.Prelude.html#14254" class="Bound">i</a> <a id="14256" class="Symbol">→</a> <a id="14258" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14260" href="Cubical.Foundations.Prelude.html#14254" class="Bound">i</a><a id="14261" class="Symbol">)</a> <a id="14263" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14265" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14267" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14269" class="Symbol">→</a> <a id="14271" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14277" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14279" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14281" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a>
  <a id="14285" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14293" href="Cubical.Foundations.Prelude.html#14293" class="Bound">p</a> <a id="14295" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14297" class="Symbol">=</a> <a id="14299" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14305" class="Symbol">(λ</a> <a id="14308" href="Cubical.Foundations.Prelude.html#14308" class="Bound">j</a> <a id="14310" class="Symbol">→</a> <a id="14312" class="Symbol">λ</a> <a id="14314" class="Symbol">{</a> <a id="14316" class="Symbol">(</a><a id="14317" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14319" class="Symbol">=</a> <a id="14321" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14323" class="Symbol">)</a> <a id="14325" class="Symbol">→</a> <a id="14327" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a>
                               <a id="14360" class="Symbol">;</a> <a id="14362" class="Symbol">(</a><a id="14363" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14365" class="Symbol">=</a> <a id="14367" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14369" class="Symbol">)</a> <a id="14371" class="Symbol">→</a> <a id="14373" href="Cubical.Foundations.Prelude.html#14293" class="Bound">p</a> <a id="14375" href="Cubical.Foundations.Prelude.html#14308" class="Bound">j</a> <a id="14377" class="Symbol">})</a>
                      <a id="14402" class="Symbol">(</a><a id="14403" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="14410" class="Symbol">(λ</a> <a id="14413" href="Cubical.Foundations.Prelude.html#14413" class="Bound">j</a> <a id="14415" class="Symbol">→</a> <a id="14417" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14422" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="14424" href="Cubical.Foundations.Prelude.html#14413" class="Bound">j</a><a id="14425" class="Symbol">))</a> <a id="14428" class="Symbol">(</a><a id="14429" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14431" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a><a id="14432" class="Symbol">)</a> <a id="14434" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a><a id="14435" class="Symbol">)</a>

  <a id="14440" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="14450" class="Symbol">:</a> <a id="14452" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14458" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14460" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14462" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14464" class="Symbol">→</a> <a id="14466" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14476" class="Symbol">(λ</a> <a id="14479" href="Cubical.Foundations.Prelude.html#14479" class="Bound">i</a> <a id="14481" class="Symbol">→</a> <a id="14483" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14485" href="Cubical.Foundations.Prelude.html#14479" class="Bound">i</a><a id="14486" class="Symbol">)</a> <a id="14488" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14490" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14492" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a>
  <a id="14496" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="14506" href="Cubical.Foundations.Prelude.html#14506" class="Bound">p</a> <a id="14508" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14510" class="Symbol">=</a> <a id="14512" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="14519" class="Symbol">(λ</a> <a id="14522" href="Cubical.Foundations.Prelude.html#14522" class="Bound">j</a> <a id="14524" class="Symbol">→</a> <a id="14526" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14528" class="Symbol">(</a><a id="14529" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14531" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="14533" href="Cubical.Foundations.Prelude.html#14522" class="Bound">j</a><a id="14534" class="Symbol">))</a> <a id="14537" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14539" class="Symbol">(</a><a id="14540" href="Cubical.Foundations.Prelude.html#14506" class="Bound">p</a> <a id="14542" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a><a id="14543" class="Symbol">)</a>

<a id="14546" class="Comment">-- Whiskering a dependent path by a path</a>
<a id="14587" class="Comment">-- Double whiskering</a>
<a id="_◁_▷_"></a><a id="14608" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">_◁_▷_</a> <a id="14614" class="Symbol">:</a> <a id="14616" class="Symbol">∀</a> <a id="14618" class="Symbol">{</a><a id="14619" href="Cubical.Foundations.Prelude.html#14619" class="Bound">ℓ</a><a id="14620" class="Symbol">}</a> <a id="14622" class="Symbol">{</a><a id="14623" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14625" class="Symbol">:</a> <a id="14627" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14629" class="Symbol">→</a> <a id="14631" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14636" href="Cubical.Foundations.Prelude.html#14619" class="Bound">ℓ</a><a id="14637" class="Symbol">}</a> <a id="14639" class="Symbol">{</a><a id="14640" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14643" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14647" class="Symbol">:</a> <a id="14649" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14651" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14653" class="Symbol">}</a> <a id="14655" class="Symbol">{</a><a id="14656" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14659" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a> <a id="14663" class="Symbol">:</a> <a id="14665" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14667" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14669" class="Symbol">}</a>
      <a id="14677" class="Symbol">→</a> <a id="14679" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14684" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14688" class="Symbol">→</a> <a id="14690" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14696" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14698" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14702" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14705" class="Symbol">→</a> <a id="14707" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14712" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a>
      <a id="14722" class="Symbol">→</a> <a id="14724" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14730" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14732" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14735" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a>
<a id="14739" class="Symbol">(</a><a id="14740" href="Cubical.Foundations.Prelude.html#14740" class="Bound">p</a> <a id="14742" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="14744" href="Cubical.Foundations.Prelude.html#14744" class="Bound">P</a> <a id="14746" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="14748" href="Cubical.Foundations.Prelude.html#14748" class="Bound">q</a><a id="14749" class="Symbol">)</a> <a id="14751" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14753" class="Symbol">=</a>
  <a id="14757" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="14763" class="Symbol">(λ</a> <a id="14766" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a> <a id="14768" class="Symbol">→</a> <a id="14770" class="Symbol">λ</a> <a id="14772" class="Symbol">{(</a><a id="14774" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14776" class="Symbol">=</a> <a id="14778" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14780" class="Symbol">)</a> <a id="14782" class="Symbol">→</a> <a id="14784" href="Cubical.Foundations.Prelude.html#14740" class="Bound">p</a> <a id="14786" class="Symbol">(</a><a id="14787" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14789" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a><a id="14790" class="Symbol">)</a> <a id="14792" class="Symbol">;</a> <a id="14794" class="Symbol">(</a><a id="14795" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14797" class="Symbol">=</a> <a id="14799" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14801" class="Symbol">)</a> <a id="14803" class="Symbol">→</a> <a id="14805" href="Cubical.Foundations.Prelude.html#14748" class="Bound">q</a> <a id="14807" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a><a id="14808" class="Symbol">})</a> <a id="14811" class="Symbol">(</a><a id="14812" href="Cubical.Foundations.Prelude.html#14744" class="Bound">P</a> <a id="14814" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a><a id="14815" class="Symbol">)</a>

<a id="doubleWhiskFiller"></a><a id="14818" href="Cubical.Foundations.Prelude.html#14818" class="Function">doubleWhiskFiller</a> <a id="14836" class="Symbol">:</a>
  <a id="14840" class="Symbol">∀</a> <a id="14842" class="Symbol">{</a><a id="14843" href="Cubical.Foundations.Prelude.html#14843" class="Bound">ℓ</a><a id="14844" class="Symbol">}</a> <a id="14846" class="Symbol">{</a><a id="14847" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14849" class="Symbol">:</a> <a id="14851" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="14853" class="Symbol">→</a> <a id="14855" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14860" href="Cubical.Foundations.Prelude.html#14843" class="Bound">ℓ</a><a id="14861" class="Symbol">}</a> <a id="14863" class="Symbol">{</a><a id="14864" href="Cubical.Foundations.Prelude.html#14864" class="Bound">a₀</a> <a id="14867" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a> <a id="14871" class="Symbol">:</a> <a id="14873" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14875" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="14877" class="Symbol">}</a> <a id="14879" class="Symbol">{</a><a id="14880" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a> <a id="14883" href="Cubical.Foundations.Prelude.html#14883" class="Bound">a₁&#39;</a> <a id="14887" class="Symbol">:</a> <a id="14889" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14891" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="14893" class="Symbol">}</a>
      <a id="14901" class="Symbol">→</a> <a id="14903" class="Symbol">(</a><a id="14904" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="14906" class="Symbol">:</a> <a id="14908" href="Cubical.Foundations.Prelude.html#14864" class="Bound">a₀</a> <a id="14911" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14913" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a><a id="14916" class="Symbol">)</a> <a id="14918" class="Symbol">(</a><a id="14919" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a> <a id="14922" class="Symbol">:</a> <a id="14924" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14930" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14932" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a> <a id="14936" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a><a id="14938" class="Symbol">)</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a> <a id="14943" class="Symbol">:</a> <a id="14945" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a> <a id="14948" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14950" href="Cubical.Foundations.Prelude.html#14883" class="Bound">a₁&#39;</a><a id="14953" class="Symbol">)</a>
      <a id="14961" class="Symbol">→</a> <a id="14963" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14969" class="Symbol">(λ</a> <a id="14972" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a> <a id="14974" class="Symbol">→</a> <a id="14976" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="14982" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14984" class="Symbol">(</a><a id="14985" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="14987" class="Symbol">(</a><a id="14988" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="14990" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a><a id="14991" class="Symbol">))</a> <a id="14994" class="Symbol">(</a><a id="14995" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a> <a id="14997" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a><a id="14998" class="Symbol">))</a>
               <a id="15016" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a>
               <a id="15034" class="Symbol">(</a><a id="15035" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="15037" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15039" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a> <a id="15042" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15044" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a><a id="15045" class="Symbol">)</a>
<a id="15047" href="Cubical.Foundations.Prelude.html#14818" class="Function">doubleWhiskFiller</a> <a id="15065" href="Cubical.Foundations.Prelude.html#15065" class="Bound">p</a> <a id="15067" href="Cubical.Foundations.Prelude.html#15067" class="Bound">pq</a> <a id="15070" href="Cubical.Foundations.Prelude.html#15070" class="Bound">q</a> <a id="15072" href="Cubical.Foundations.Prelude.html#15072" class="Bound">k</a> <a id="15074" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15076" class="Symbol">=</a>
  <a id="15080" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="15086" class="Symbol">(λ</a> <a id="15089" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a> <a id="15091" class="Symbol">→</a> <a id="15093" class="Symbol">λ</a> <a id="15095" class="Symbol">{(</a><a id="15097" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15099" class="Symbol">=</a> <a id="15101" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15103" class="Symbol">)</a> <a id="15105" class="Symbol">→</a> <a id="15107" href="Cubical.Foundations.Prelude.html#15065" class="Bound">p</a> <a id="15109" class="Symbol">(</a><a id="15110" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="15112" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a><a id="15113" class="Symbol">)</a> <a id="15115" class="Symbol">;</a> <a id="15117" class="Symbol">(</a><a id="15118" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15120" class="Symbol">=</a> <a id="15122" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15124" class="Symbol">)</a> <a id="15126" class="Symbol">→</a> <a id="15128" href="Cubical.Foundations.Prelude.html#15070" class="Bound">q</a> <a id="15130" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a><a id="15131" class="Symbol">})</a>
        <a id="15142" class="Symbol">(</a><a id="15143" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="15147" class="Symbol">(</a><a id="15148" href="Cubical.Foundations.Prelude.html#15067" class="Bound">pq</a> <a id="15151" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a><a id="15152" class="Symbol">))</a>
        <a id="15163" href="Cubical.Foundations.Prelude.html#15072" class="Bound">k</a>

<a id="_◁_"></a><a id="15166" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">_◁_</a> <a id="15170" class="Symbol">:</a> <a id="15172" class="Symbol">∀</a> <a id="15174" class="Symbol">{</a><a id="15175" href="Cubical.Foundations.Prelude.html#15175" class="Bound">ℓ</a><a id="15176" class="Symbol">}</a> <a id="15178" class="Symbol">{</a><a id="15179" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15181" class="Symbol">:</a> <a id="15183" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15185" class="Symbol">→</a> <a id="15187" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15192" href="Cubical.Foundations.Prelude.html#15175" class="Bound">ℓ</a><a id="15193" class="Symbol">}</a> <a id="15195" class="Symbol">{</a><a id="15196" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15199" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15203" class="Symbol">:</a> <a id="15205" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15207" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15209" class="Symbol">}</a> <a id="15211" class="Symbol">{</a><a id="15212" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a> <a id="15215" class="Symbol">:</a> <a id="15217" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15219" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15221" class="Symbol">}</a>
  <a id="15225" class="Symbol">→</a> <a id="15227" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15230" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15232" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15236" class="Symbol">→</a> <a id="15238" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15244" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15246" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15250" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a> <a id="15253" class="Symbol">→</a> <a id="15255" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15261" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15263" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15266" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a>
<a id="15269" class="Symbol">(</a><a id="15270" href="Cubical.Foundations.Prelude.html#15270" class="Bound">p</a> <a id="15272" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="15274" href="Cubical.Foundations.Prelude.html#15274" class="Bound">q</a><a id="15275" class="Symbol">)</a> <a id="15277" class="Symbol">=</a> <a id="15279" href="Cubical.Foundations.Prelude.html#15270" class="Bound">p</a> <a id="15281" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15283" href="Cubical.Foundations.Prelude.html#15274" class="Bound">q</a> <a id="15285" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="_▷_"></a><a id="15293" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">_▷_</a> <a id="15297" class="Symbol">:</a> <a id="15299" class="Symbol">∀</a> <a id="15301" class="Symbol">{</a><a id="15302" href="Cubical.Foundations.Prelude.html#15302" class="Bound">ℓ</a><a id="15303" class="Symbol">}</a> <a id="15305" class="Symbol">{</a><a id="15306" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15308" class="Symbol">:</a> <a id="15310" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15312" class="Symbol">→</a> <a id="15314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15319" href="Cubical.Foundations.Prelude.html#15302" class="Bound">ℓ</a><a id="15320" class="Symbol">}</a> <a id="15322" class="Symbol">{</a><a id="15323" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15326" class="Symbol">:</a> <a id="15328" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15330" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15332" class="Symbol">}</a> <a id="15334" class="Symbol">{</a><a id="15335" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15338" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a> <a id="15342" class="Symbol">:</a> <a id="15344" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15346" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15348" class="Symbol">}</a>
  <a id="15352" class="Symbol">→</a> <a id="15354" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15360" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15362" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15365" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15368" class="Symbol">→</a> <a id="15370" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15375" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a> <a id="15379" class="Symbol">→</a> <a id="15381" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15387" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15389" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15392" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a>
<a id="15396" href="Cubical.Foundations.Prelude.html#15396" class="Bound">p</a> <a id="15398" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="15400" href="Cubical.Foundations.Prelude.html#15400" class="Bound">q</a>  <a id="15403" class="Symbol">=</a> <a id="15405" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15410" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15412" href="Cubical.Foundations.Prelude.html#15396" class="Bound">p</a> <a id="15414" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15416" href="Cubical.Foundations.Prelude.html#15400" class="Bound">q</a>

<a id="15419" class="Comment">-- Direct definitions of lower h-levels</a>

<a id="isContr"></a><a id="15460" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15468" class="Symbol">:</a> <a id="15470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15475" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15477" class="Symbol">→</a> <a id="15479" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15484" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15486" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15494" href="Cubical.Foundations.Prelude.html#15494" class="Bound">A</a> <a id="15496" class="Symbol">=</a> <a id="15498" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15501" href="Cubical.Foundations.Prelude.html#15501" class="Bound">x</a> <a id="15503" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15505" href="Cubical.Foundations.Prelude.html#15494" class="Bound">A</a> <a id="15507" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15509" class="Symbol">(∀</a> <a id="15512" href="Cubical.Foundations.Prelude.html#15512" class="Bound">y</a> <a id="15514" class="Symbol">→</a> <a id="15516" href="Cubical.Foundations.Prelude.html#15501" class="Bound">x</a> <a id="15518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15520" href="Cubical.Foundations.Prelude.html#15512" class="Bound">y</a><a id="15521" class="Symbol">)</a>

<a id="isProp"></a><a id="15524" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15531" class="Symbol">:</a> <a id="15533" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15538" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15540" class="Symbol">→</a> <a id="15542" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15547" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15549" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15556" href="Cubical.Foundations.Prelude.html#15556" class="Bound">A</a> <a id="15558" class="Symbol">=</a> <a id="15560" class="Symbol">(</a><a id="15561" href="Cubical.Foundations.Prelude.html#15561" class="Bound">x</a> <a id="15563" href="Cubical.Foundations.Prelude.html#15563" class="Bound">y</a> <a id="15565" class="Symbol">:</a> <a id="15567" href="Cubical.Foundations.Prelude.html#15556" class="Bound">A</a><a id="15568" class="Symbol">)</a> <a id="15570" class="Symbol">→</a> <a id="15572" href="Cubical.Foundations.Prelude.html#15561" class="Bound">x</a> <a id="15574" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15576" href="Cubical.Foundations.Prelude.html#15563" class="Bound">y</a>

<a id="isSet"></a><a id="15579" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15585" class="Symbol">:</a> <a id="15587" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15592" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15594" class="Symbol">→</a> <a id="15596" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15601" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15603" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15609" href="Cubical.Foundations.Prelude.html#15609" class="Bound">A</a> <a id="15611" class="Symbol">=</a> <a id="15613" class="Symbol">(</a><a id="15614" href="Cubical.Foundations.Prelude.html#15614" class="Bound">x</a> <a id="15616" href="Cubical.Foundations.Prelude.html#15616" class="Bound">y</a> <a id="15618" class="Symbol">:</a> <a id="15620" href="Cubical.Foundations.Prelude.html#15609" class="Bound">A</a><a id="15621" class="Symbol">)</a> <a id="15623" class="Symbol">→</a> <a id="15625" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15632" class="Symbol">(</a><a id="15633" href="Cubical.Foundations.Prelude.html#15614" class="Bound">x</a> <a id="15635" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15637" href="Cubical.Foundations.Prelude.html#15616" class="Bound">y</a><a id="15638" class="Symbol">)</a>

<a id="isGroupoid"></a><a id="15641" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15652" class="Symbol">:</a> <a id="15654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15659" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15661" class="Symbol">→</a> <a id="15663" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15668" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15670" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15681" href="Cubical.Foundations.Prelude.html#15681" class="Bound">A</a> <a id="15683" class="Symbol">=</a> <a id="15685" class="Symbol">∀</a> <a id="15687" href="Cubical.Foundations.Prelude.html#15687" class="Bound">a</a> <a id="15689" href="Cubical.Foundations.Prelude.html#15689" class="Bound">b</a> <a id="15691" class="Symbol">→</a> <a id="15693" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="15705" href="Cubical.Foundations.Prelude.html#15681" class="Bound">A</a> <a id="15707" href="Cubical.Foundations.Prelude.html#15687" class="Bound">a</a> <a id="15709" href="Cubical.Foundations.Prelude.html#15689" class="Bound">b</a><a id="15710" class="Symbol">)</a>

<a id="is2Groupoid"></a><a id="15713" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15725" class="Symbol">:</a> <a id="15727" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15732" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15734" class="Symbol">→</a> <a id="15736" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15741" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15743" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15755" href="Cubical.Foundations.Prelude.html#15755" class="Bound">A</a> <a id="15757" class="Symbol">=</a> <a id="15759" class="Symbol">∀</a> <a id="15761" href="Cubical.Foundations.Prelude.html#15761" class="Bound">a</a> <a id="15763" href="Cubical.Foundations.Prelude.html#15763" class="Bound">b</a> <a id="15765" class="Symbol">→</a> <a id="15767" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15778" class="Symbol">(</a><a id="15779" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="15784" href="Cubical.Foundations.Prelude.html#15755" class="Bound">A</a> <a id="15786" href="Cubical.Foundations.Prelude.html#15761" class="Bound">a</a> <a id="15788" href="Cubical.Foundations.Prelude.html#15763" class="Bound">b</a><a id="15789" class="Symbol">)</a>

<a id="15792" class="Comment">-- Contractibility of singletons</a>

<a id="singlP"></a><a id="15826" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15833" class="Symbol">:</a> <a id="15835" class="Symbol">(</a><a id="15836" href="Cubical.Foundations.Prelude.html#15836" class="Bound">A</a> <a id="15838" class="Symbol">:</a> <a id="15840" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="15842" class="Symbol">→</a> <a id="15844" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15849" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="15850" class="Symbol">)</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Cubical.Foundations.Prelude.html#15853" class="Bound">a</a> <a id="15855" class="Symbol">:</a> <a id="15857" href="Cubical.Foundations.Prelude.html#15836" class="Bound">A</a> <a id="15859" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15861" class="Symbol">)</a> <a id="15863" class="Symbol">→</a> <a id="15865" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15870" class="Symbol">_</a>
<a id="15872" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15879" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15881" href="Cubical.Foundations.Prelude.html#15881" class="Bound">a</a> <a id="15883" class="Symbol">=</a> <a id="15885" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15888" href="Cubical.Foundations.Prelude.html#15888" class="Bound">x</a> <a id="15890" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15892" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15894" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="15897" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15899" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="15905" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15907" href="Cubical.Foundations.Prelude.html#15881" class="Bound">a</a> <a id="15909" href="Cubical.Foundations.Prelude.html#15888" class="Bound">x</a>

<a id="singl"></a><a id="15912" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="15918" class="Symbol">:</a> <a id="15920" class="Symbol">(</a><a id="15921" href="Cubical.Foundations.Prelude.html#15921" class="Bound">a</a> <a id="15923" class="Symbol">:</a> <a id="15925" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="15926" class="Symbol">)</a> <a id="15928" class="Symbol">→</a> <a id="15930" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15935" class="Symbol">_</a>
<a id="15937" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="15943" class="Symbol">{</a><a id="15944" class="Argument">A</a> <a id="15946" class="Symbol">=</a> <a id="15948" href="Cubical.Foundations.Prelude.html#15948" class="Bound">A</a><a id="15949" class="Symbol">}</a> <a id="15951" href="Cubical.Foundations.Prelude.html#15951" class="Bound">a</a> <a id="15953" class="Symbol">=</a> <a id="15955" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15962" class="Symbol">(λ</a> <a id="15965" href="Cubical.Foundations.Prelude.html#15965" class="Bound">_</a> <a id="15967" class="Symbol">→</a> <a id="15969" href="Cubical.Foundations.Prelude.html#15948" class="Bound">A</a><a id="15970" class="Symbol">)</a> <a id="15972" href="Cubical.Foundations.Prelude.html#15951" class="Bound">a</a>

<a id="isContrSingl"></a><a id="15975" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="15988" class="Symbol">:</a> <a id="15990" class="Symbol">(</a><a id="15991" href="Cubical.Foundations.Prelude.html#15991" class="Bound">a</a> <a id="15993" class="Symbol">:</a> <a id="15995" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="15996" class="Symbol">)</a> <a id="15998" class="Symbol">→</a> <a id="16000" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16008" class="Symbol">(</a><a id="16009" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="16015" href="Cubical.Foundations.Prelude.html#15991" class="Bound">a</a><a id="16016" class="Symbol">)</a>
<a id="16018" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16031" href="Cubical.Foundations.Prelude.html#16031" class="Bound">a</a> <a id="16033" class="Symbol">.</a><a id="16034" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16038" class="Symbol">=</a> <a id="16040" class="Symbol">(</a><a id="16041" href="Cubical.Foundations.Prelude.html#16031" class="Bound">a</a> <a id="16043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16049" class="Symbol">)</a>
<a id="16051" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16064" href="Cubical.Foundations.Prelude.html#16064" class="Bound">a</a> <a id="16066" class="Symbol">.</a><a id="16067" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16071" href="Cubical.Foundations.Prelude.html#16071" class="Bound">p</a> <a id="16073" href="Cubical.Foundations.Prelude.html#16073" class="Bound">i</a> <a id="16075" class="Symbol">.</a><a id="16076" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16080" class="Symbol">=</a> <a id="16082" href="Cubical.Foundations.Prelude.html#16071" class="Bound">p</a> <a id="16084" class="Symbol">.</a><a id="16085" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16089" href="Cubical.Foundations.Prelude.html#16073" class="Bound">i</a>
<a id="16091" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16104" href="Cubical.Foundations.Prelude.html#16104" class="Bound">a</a> <a id="16106" class="Symbol">.</a><a id="16107" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16111" href="Cubical.Foundations.Prelude.html#16111" class="Bound">p</a> <a id="16113" href="Cubical.Foundations.Prelude.html#16113" class="Bound">i</a> <a id="16115" class="Symbol">.</a><a id="16116" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16120" href="Cubical.Foundations.Prelude.html#16120" class="Bound">j</a> <a id="16122" class="Symbol">=</a> <a id="16124" href="Cubical.Foundations.Prelude.html#16111" class="Bound">p</a> <a id="16126" class="Symbol">.</a><a id="16127" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16131" class="Symbol">(</a><a id="16132" href="Cubical.Foundations.Prelude.html#16113" class="Bound">i</a> <a id="16134" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="16136" href="Cubical.Foundations.Prelude.html#16120" class="Bound">j</a><a id="16137" class="Symbol">)</a>

<a id="isContrSinglP"></a><a id="16140" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16154" class="Symbol">:</a> <a id="16156" class="Symbol">(</a><a id="16157" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16159" class="Symbol">:</a> <a id="16161" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16163" class="Symbol">→</a> <a id="16165" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16170" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="16171" class="Symbol">)</a> <a id="16173" class="Symbol">(</a><a id="16174" href="Cubical.Foundations.Prelude.html#16174" class="Bound">a</a> <a id="16176" class="Symbol">:</a> <a id="16178" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16180" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16182" class="Symbol">)</a> <a id="16184" class="Symbol">→</a> <a id="16186" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16194" class="Symbol">(</a><a id="16195" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="16202" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16204" href="Cubical.Foundations.Prelude.html#16174" class="Bound">a</a><a id="16205" class="Symbol">)</a>
<a id="16207" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16221" href="Cubical.Foundations.Prelude.html#16221" class="Bound">A</a> <a id="16223" href="Cubical.Foundations.Prelude.html#16223" class="Bound">a</a> <a id="16225" class="Symbol">.</a><a id="16226" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16230" class="Symbol">=</a> <a id="16232" class="Symbol">_</a> <a id="16234" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16236" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="16253" class="Symbol">(λ</a> <a id="16256" href="Cubical.Foundations.Prelude.html#16256" class="Bound">i</a> <a id="16258" class="Symbol">→</a> <a id="16260" href="Cubical.Foundations.Prelude.html#16221" class="Bound">A</a> <a id="16262" href="Cubical.Foundations.Prelude.html#16256" class="Bound">i</a><a id="16263" class="Symbol">)</a> <a id="16265" href="Cubical.Foundations.Prelude.html#16223" class="Bound">a</a>
<a id="16267" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16281" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16283" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a> <a id="16285" class="Symbol">.</a><a id="16286" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16290" class="Symbol">(</a><a id="16291" href="Cubical.Foundations.Prelude.html#16291" class="Bound">x</a> <a id="16293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16295" href="Cubical.Foundations.Prelude.html#16295" class="Bound">p</a><a id="16296" class="Symbol">)</a> <a id="16298" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16300" class="Symbol">=</a>
  <a id="16304" class="Symbol">_</a> <a id="16306" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16308" class="Symbol">λ</a> <a id="16310" href="Cubical.Foundations.Prelude.html#16310" class="Bound">j</a> <a id="16312" class="Symbol">→</a> <a id="16314" href="Cubical.Core.Primitives.html#5897" class="Function">fill</a> <a id="16319" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16321" class="Symbol">(λ</a> <a id="16324" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a> <a id="16326" class="Symbol">→</a> <a id="16328" class="Symbol">λ</a> <a id="16330" class="Symbol">{(</a><a id="16332" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16334" class="Symbol">=</a> <a id="16336" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16338" class="Symbol">)</a> <a id="16340" class="Symbol">→</a> <a id="16342" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="16359" class="Symbol">(λ</a> <a id="16362" href="Cubical.Foundations.Prelude.html#16362" class="Bound">i</a> <a id="16364" class="Symbol">→</a> <a id="16366" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16368" href="Cubical.Foundations.Prelude.html#16362" class="Bound">i</a><a id="16369" class="Symbol">)</a> <a id="16371" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a> <a id="16373" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a><a id="16374" class="Symbol">;</a> <a id="16376" class="Symbol">(</a><a id="16377" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16379" class="Symbol">=</a> <a id="16381" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16383" class="Symbol">)</a> <a id="16385" class="Symbol">→</a> <a id="16387" href="Cubical.Foundations.Prelude.html#16295" class="Bound">p</a> <a id="16389" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a><a id="16390" class="Symbol">})</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="16398" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a><a id="16399" class="Symbol">)</a> <a id="16401" href="Cubical.Foundations.Prelude.html#16310" class="Bound">j</a>

<a id="16404" class="Comment">-- Helpers for carrying equalities into with-abstractions</a>
<a id="16462" class="Comment">-- see `discreteℕ` in Data.Nat.Properties for an example of usage</a>

<a id="16529" class="Keyword">infixl</a> <a id="16536" class="Number">0</a> <a id="16538" href="Cubical.Foundations.Prelude.html#16705" class="Function Operator">_UsingEq</a>
<a id="16547" class="Keyword">infixl</a> <a id="16554" class="Number">0</a> <a id="16556" href="Cubical.Foundations.Prelude.html#16767" class="Function Operator">_i0:&gt;_UsingEqP</a>

<a id="16572" class="Comment">-- Similar to `inspect`, but more convenient when `a` is not a function</a>
<a id="16644" class="Comment">-- application, or when the applied function is not relevant</a>
<a id="_UsingEq"></a><a id="16705" href="Cubical.Foundations.Prelude.html#16705" class="Function Operator">_UsingEq</a> <a id="16714" class="Symbol">:</a> <a id="16716" class="Symbol">(</a><a id="16717" href="Cubical.Foundations.Prelude.html#16717" class="Bound">a</a> <a id="16719" class="Symbol">:</a> <a id="16721" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="16722" class="Symbol">)</a> <a id="16724" class="Symbol">→</a> <a id="16726" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="16732" href="Cubical.Foundations.Prelude.html#16717" class="Bound">a</a>
<a id="16734" href="Cubical.Foundations.Prelude.html#16734" class="Bound">a</a> <a id="16736" href="Cubical.Foundations.Prelude.html#16705" class="Function Operator">UsingEq</a> <a id="16744" class="Symbol">=</a> <a id="16746" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16759" href="Cubical.Foundations.Prelude.html#16734" class="Bound">a</a> <a id="16761" class="Symbol">.</a><a id="16762" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="_i0:&gt;_UsingEqP"></a><a id="16767" href="Cubical.Foundations.Prelude.html#16767" class="Function Operator">_i0:&gt;_UsingEqP</a> <a id="16782" class="Symbol">:</a> <a id="16784" class="Symbol">(</a><a id="16785" href="Cubical.Foundations.Prelude.html#16785" class="Bound">A</a> <a id="16787" class="Symbol">:</a> <a id="16789" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16791" class="Symbol">→</a> <a id="16793" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16798" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="16799" class="Symbol">)</a> <a id="16801" class="Symbol">(</a><a id="16802" href="Cubical.Foundations.Prelude.html#16802" class="Bound">a</a> <a id="16804" class="Symbol">:</a> <a id="16806" href="Cubical.Foundations.Prelude.html#16785" class="Bound">A</a> <a id="16808" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16810" class="Symbol">)</a> <a id="16812" class="Symbol">→</a> <a id="16814" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="16821" href="Cubical.Foundations.Prelude.html#16785" class="Bound">A</a> <a id="16823" href="Cubical.Foundations.Prelude.html#16802" class="Bound">a</a>
<a id="16825" href="Cubical.Foundations.Prelude.html#16825" class="Bound">A</a> <a id="16827" href="Cubical.Foundations.Prelude.html#16767" class="Function Operator">i0:&gt;</a> <a id="16832" href="Cubical.Foundations.Prelude.html#16832" class="Bound">a</a> <a id="16834" href="Cubical.Foundations.Prelude.html#16767" class="Function Operator">UsingEqP</a> <a id="16843" class="Symbol">=</a> <a id="16845" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16859" href="Cubical.Foundations.Prelude.html#16825" class="Bound">A</a> <a id="16861" href="Cubical.Foundations.Prelude.html#16832" class="Bound">a</a> <a id="16863" class="Symbol">.</a><a id="16864" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="16869" class="Comment">-- Higher cube types</a>

<a id="SquareP"></a><a id="16891" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="16899" class="Symbol">:</a>
  <a id="16903" class="Symbol">(</a><a id="16904" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="16906" class="Symbol">:</a> <a id="16908" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16910" class="Symbol">→</a> <a id="16912" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="16914" class="Symbol">→</a> <a id="16916" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16921" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="16922" class="Symbol">)</a>
  <a id="16926" class="Symbol">{</a><a id="16927" href="Cubical.Foundations.Prelude.html#16927" class="Bound">a₀₀</a> <a id="16931" class="Symbol">:</a> <a id="16933" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="16935" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="16938" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="16940" class="Symbol">}</a> <a id="16942" class="Symbol">{</a><a id="16943" href="Cubical.Foundations.Prelude.html#16943" class="Bound">a₀₁</a> <a id="16947" class="Symbol">:</a> <a id="16949" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="16951" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="16954" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="16956" class="Symbol">}</a> <a id="16958" class="Symbol">(</a><a id="16959" href="Cubical.Foundations.Prelude.html#16959" class="Bound">a₀₋</a> <a id="16963" class="Symbol">:</a> <a id="16965" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="16971" class="Symbol">(λ</a> <a id="16974" href="Cubical.Foundations.Prelude.html#16974" class="Bound">j</a> <a id="16976" class="Symbol">→</a> <a id="16978" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="16980" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="16983" href="Cubical.Foundations.Prelude.html#16974" class="Bound">j</a><a id="16984" class="Symbol">)</a> <a id="16986" href="Cubical.Foundations.Prelude.html#16927" class="Bound">a₀₀</a> <a id="16990" href="Cubical.Foundations.Prelude.html#16943" class="Bound">a₀₁</a><a id="16993" class="Symbol">)</a>
  <a id="16997" class="Symbol">{</a><a id="16998" href="Cubical.Foundations.Prelude.html#16998" class="Bound">a₁₀</a> <a id="17002" class="Symbol">:</a> <a id="17004" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="17006" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="17009" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17011" class="Symbol">}</a> <a id="17013" class="Symbol">{</a><a id="17014" href="Cubical.Foundations.Prelude.html#17014" class="Bound">a₁₁</a> <a id="17018" class="Symbol">:</a> <a id="17020" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="17022" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="17025" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17027" class="Symbol">}</a> <a id="17029" class="Symbol">(</a><a id="17030" href="Cubical.Foundations.Prelude.html#17030" class="Bound">a₁₋</a> <a id="17034" class="Symbol">:</a> <a id="17036" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="17042" class="Symbol">(λ</a> <a id="17045" href="Cubical.Foundations.Prelude.html#17045" class="Bound">j</a> <a id="17047" class="Symbol">→</a> <a id="17049" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="17051" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="17054" href="Cubical.Foundations.Prelude.html#17045" class="Bound">j</a><a id="17055" class="Symbol">)</a> <a id="17057" href="Cubical.Foundations.Prelude.html#16998" class="Bound">a₁₀</a> <a id="17061" href="Cubical.Foundations.Prelude.html#17014" class="Bound">a₁₁</a><a id="17064" class="Symbol">)</a>
  <a id="17068" class="Symbol">(</a><a id="17069" href="Cubical.Foundations.Prelude.html#17069" class="Bound">a₋₀</a> <a id="17073" class="Symbol">:</a> <a id="17075" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="17081" class="Symbol">(λ</a> <a id="17084" href="Cubical.Foundations.Prelude.html#17084" class="Bound">i</a> <a id="17086" class="Symbol">→</a> <a id="17088" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="17090" href="Cubical.Foundations.Prelude.html#17084" class="Bound">i</a> <a id="17092" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17094" class="Symbol">)</a> <a id="17096" href="Cubical.Foundations.Prelude.html#16927" class="Bound">a₀₀</a> <a id="17100" href="Cubical.Foundations.Prelude.html#16998" class="Bound">a₁₀</a><a id="17103" class="Symbol">)</a> <a id="17105" class="Symbol">(</a><a id="17106" href="Cubical.Foundations.Prelude.html#17106" class="Bound">a₋₁</a> <a id="17110" class="Symbol">:</a> <a id="17112" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="17118" class="Symbol">(λ</a> <a id="17121" href="Cubical.Foundations.Prelude.html#17121" class="Bound">i</a> <a id="17123" class="Symbol">→</a> <a id="17125" href="Cubical.Foundations.Prelude.html#16904" class="Bound">A</a> <a id="17127" href="Cubical.Foundations.Prelude.html#17121" class="Bound">i</a> <a id="17129" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17131" class="Symbol">)</a> <a id="17133" href="Cubical.Foundations.Prelude.html#16943" class="Bound">a₀₁</a> <a id="17137" href="Cubical.Foundations.Prelude.html#17014" class="Bound">a₁₁</a><a id="17140" class="Symbol">)</a>
  <a id="17144" class="Symbol">→</a> <a id="17146" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17151" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="17153" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="17161" href="Cubical.Foundations.Prelude.html#17161" class="Bound">A</a> <a id="17163" href="Cubical.Foundations.Prelude.html#17163" class="Bound">a₀₋</a> <a id="17167" href="Cubical.Foundations.Prelude.html#17167" class="Bound">a₁₋</a> <a id="17171" href="Cubical.Foundations.Prelude.html#17171" class="Bound">a₋₀</a> <a id="17175" href="Cubical.Foundations.Prelude.html#17175" class="Bound">a₋₁</a> <a id="17179" class="Symbol">=</a> <a id="17181" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="17187" class="Symbol">(λ</a> <a id="17190" href="Cubical.Foundations.Prelude.html#17190" class="Bound">i</a> <a id="17192" class="Symbol">→</a> <a id="17194" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="17200" class="Symbol">(λ</a> <a id="17203" href="Cubical.Foundations.Prelude.html#17203" class="Bound">j</a> <a id="17205" class="Symbol">→</a> <a id="17207" href="Cubical.Foundations.Prelude.html#17161" class="Bound">A</a> <a id="17209" href="Cubical.Foundations.Prelude.html#17190" class="Bound">i</a> <a id="17211" href="Cubical.Foundations.Prelude.html#17203" class="Bound">j</a><a id="17212" class="Symbol">)</a> <a id="17214" class="Symbol">(</a><a id="17215" href="Cubical.Foundations.Prelude.html#17171" class="Bound">a₋₀</a> <a id="17219" href="Cubical.Foundations.Prelude.html#17190" class="Bound">i</a><a id="17220" class="Symbol">)</a> <a id="17222" class="Symbol">(</a><a id="17223" href="Cubical.Foundations.Prelude.html#17175" class="Bound">a₋₁</a> <a id="17227" href="Cubical.Foundations.Prelude.html#17190" class="Bound">i</a><a id="17228" class="Symbol">))</a> <a id="17231" href="Cubical.Foundations.Prelude.html#17163" class="Bound">a₀₋</a> <a id="17235" href="Cubical.Foundations.Prelude.html#17167" class="Bound">a₁₋</a>

<a id="Square"></a><a id="17240" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17247" class="Symbol">:</a>
  <a id="17251" class="Symbol">{</a><a id="17252" href="Cubical.Foundations.Prelude.html#17252" class="Bound">a₀₀</a> <a id="17256" href="Cubical.Foundations.Prelude.html#17256" class="Bound">a₀₁</a> <a id="17260" class="Symbol">:</a> <a id="17262" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17263" class="Symbol">}</a> <a id="17265" class="Symbol">(</a><a id="17266" href="Cubical.Foundations.Prelude.html#17266" class="Bound">a₀₋</a> <a id="17270" class="Symbol">:</a> <a id="17272" href="Cubical.Foundations.Prelude.html#17252" class="Bound">a₀₀</a> <a id="17276" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17278" href="Cubical.Foundations.Prelude.html#17256" class="Bound">a₀₁</a><a id="17281" class="Symbol">)</a>
  <a id="17285" class="Symbol">{</a><a id="17286" href="Cubical.Foundations.Prelude.html#17286" class="Bound">a₁₀</a> <a id="17290" href="Cubical.Foundations.Prelude.html#17290" class="Bound">a₁₁</a> <a id="17294" class="Symbol">:</a> <a id="17296" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17297" class="Symbol">}</a> <a id="17299" class="Symbol">(</a><a id="17300" href="Cubical.Foundations.Prelude.html#17300" class="Bound">a₁₋</a> <a id="17304" class="Symbol">:</a> <a id="17306" href="Cubical.Foundations.Prelude.html#17286" class="Bound">a₁₀</a> <a id="17310" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17312" href="Cubical.Foundations.Prelude.html#17290" class="Bound">a₁₁</a><a id="17315" class="Symbol">)</a>
  <a id="17319" class="Symbol">(</a><a id="17320" href="Cubical.Foundations.Prelude.html#17320" class="Bound">a₋₀</a> <a id="17324" class="Symbol">:</a> <a id="17326" href="Cubical.Foundations.Prelude.html#17252" class="Bound">a₀₀</a> <a id="17330" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17332" href="Cubical.Foundations.Prelude.html#17286" class="Bound">a₁₀</a><a id="17335" class="Symbol">)</a> <a id="17337" class="Symbol">(</a><a id="17338" href="Cubical.Foundations.Prelude.html#17338" class="Bound">a₋₁</a> <a id="17342" class="Symbol">:</a> <a id="17344" href="Cubical.Foundations.Prelude.html#17256" class="Bound">a₀₁</a> <a id="17348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17350" href="Cubical.Foundations.Prelude.html#17290" class="Bound">a₁₁</a><a id="17353" class="Symbol">)</a>
  <a id="17357" class="Symbol">→</a> <a id="17359" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17364" class="Symbol">_</a>
<a id="17366" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17373" href="Cubical.Foundations.Prelude.html#17373" class="Bound">a₀₋</a> <a id="17377" href="Cubical.Foundations.Prelude.html#17377" class="Bound">a₁₋</a> <a id="17381" href="Cubical.Foundations.Prelude.html#17381" class="Bound">a₋₀</a> <a id="17385" href="Cubical.Foundations.Prelude.html#17385" class="Bound">a₋₁</a> <a id="17389" class="Symbol">=</a> <a id="17391" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="17397" class="Symbol">(λ</a> <a id="17400" href="Cubical.Foundations.Prelude.html#17400" class="Bound">i</a> <a id="17402" class="Symbol">→</a> <a id="17404" href="Cubical.Foundations.Prelude.html#17381" class="Bound">a₋₀</a> <a id="17408" href="Cubical.Foundations.Prelude.html#17400" class="Bound">i</a> <a id="17410" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17412" href="Cubical.Foundations.Prelude.html#17385" class="Bound">a₋₁</a> <a id="17416" href="Cubical.Foundations.Prelude.html#17400" class="Bound">i</a><a id="17417" class="Symbol">)</a> <a id="17419" href="Cubical.Foundations.Prelude.html#17373" class="Bound">a₀₋</a> <a id="17423" href="Cubical.Foundations.Prelude.html#17377" class="Bound">a₁₋</a>

<a id="Cube"></a><a id="17428" href="Cubical.Foundations.Prelude.html#17428" class="Function">Cube</a> <a id="17433" class="Symbol">:</a>
  <a id="17437" class="Symbol">{</a><a id="17438" href="Cubical.Foundations.Prelude.html#17438" class="Bound">a₀₀₀</a> <a id="17443" href="Cubical.Foundations.Prelude.html#17443" class="Bound">a₀₀₁</a> <a id="17448" class="Symbol">:</a> <a id="17450" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17451" class="Symbol">}</a> <a id="17453" class="Symbol">{</a><a id="17454" href="Cubical.Foundations.Prelude.html#17454" class="Bound">a₀₀₋</a> <a id="17459" class="Symbol">:</a> <a id="17461" href="Cubical.Foundations.Prelude.html#17438" class="Bound">a₀₀₀</a> <a id="17466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17468" href="Cubical.Foundations.Prelude.html#17443" class="Bound">a₀₀₁</a><a id="17472" class="Symbol">}</a>
  <a id="17476" class="Symbol">{</a><a id="17477" href="Cubical.Foundations.Prelude.html#17477" class="Bound">a₀₁₀</a> <a id="17482" href="Cubical.Foundations.Prelude.html#17482" class="Bound">a₀₁₁</a> <a id="17487" class="Symbol">:</a> <a id="17489" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17490" class="Symbol">}</a> <a id="17492" class="Symbol">{</a><a id="17493" href="Cubical.Foundations.Prelude.html#17493" class="Bound">a₀₁₋</a> <a id="17498" class="Symbol">:</a> <a id="17500" href="Cubical.Foundations.Prelude.html#17477" class="Bound">a₀₁₀</a> <a id="17505" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17507" href="Cubical.Foundations.Prelude.html#17482" class="Bound">a₀₁₁</a><a id="17511" class="Symbol">}</a>
  <a id="17515" class="Symbol">{</a><a id="17516" href="Cubical.Foundations.Prelude.html#17516" class="Bound">a₀₋₀</a> <a id="17521" class="Symbol">:</a> <a id="17523" href="Cubical.Foundations.Prelude.html#17438" class="Bound">a₀₀₀</a> <a id="17528" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17530" href="Cubical.Foundations.Prelude.html#17477" class="Bound">a₀₁₀</a><a id="17534" class="Symbol">}</a> <a id="17536" class="Symbol">{</a><a id="17537" href="Cubical.Foundations.Prelude.html#17537" class="Bound">a₀₋₁</a> <a id="17542" class="Symbol">:</a> <a id="17544" href="Cubical.Foundations.Prelude.html#17443" class="Bound">a₀₀₁</a> <a id="17549" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17551" href="Cubical.Foundations.Prelude.html#17482" class="Bound">a₀₁₁</a><a id="17555" class="Symbol">}</a>
  <a id="17559" class="Symbol">(</a><a id="17560" href="Cubical.Foundations.Prelude.html#17560" class="Bound">a₀₋₋</a> <a id="17565" class="Symbol">:</a> <a id="17567" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17574" href="Cubical.Foundations.Prelude.html#17454" class="Bound">a₀₀₋</a> <a id="17579" href="Cubical.Foundations.Prelude.html#17493" class="Bound">a₀₁₋</a> <a id="17584" href="Cubical.Foundations.Prelude.html#17516" class="Bound">a₀₋₀</a> <a id="17589" href="Cubical.Foundations.Prelude.html#17537" class="Bound">a₀₋₁</a><a id="17593" class="Symbol">)</a>
  <a id="17597" class="Symbol">{</a><a id="17598" href="Cubical.Foundations.Prelude.html#17598" class="Bound">a₁₀₀</a> <a id="17603" href="Cubical.Foundations.Prelude.html#17603" class="Bound">a₁₀₁</a> <a id="17608" class="Symbol">:</a> <a id="17610" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17611" class="Symbol">}</a> <a id="17613" class="Symbol">{</a><a id="17614" href="Cubical.Foundations.Prelude.html#17614" class="Bound">a₁₀₋</a> <a id="17619" class="Symbol">:</a> <a id="17621" href="Cubical.Foundations.Prelude.html#17598" class="Bound">a₁₀₀</a> <a id="17626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17628" href="Cubical.Foundations.Prelude.html#17603" class="Bound">a₁₀₁</a><a id="17632" class="Symbol">}</a>
  <a id="17636" class="Symbol">{</a><a id="17637" href="Cubical.Foundations.Prelude.html#17637" class="Bound">a₁₁₀</a> <a id="17642" href="Cubical.Foundations.Prelude.html#17642" class="Bound">a₁₁₁</a> <a id="17647" class="Symbol">:</a> <a id="17649" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17650" class="Symbol">}</a> <a id="17652" class="Symbol">{</a><a id="17653" href="Cubical.Foundations.Prelude.html#17653" class="Bound">a₁₁₋</a> <a id="17658" class="Symbol">:</a> <a id="17660" href="Cubical.Foundations.Prelude.html#17637" class="Bound">a₁₁₀</a> <a id="17665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17667" href="Cubical.Foundations.Prelude.html#17642" class="Bound">a₁₁₁</a><a id="17671" class="Symbol">}</a>
  <a id="17675" class="Symbol">{</a><a id="17676" href="Cubical.Foundations.Prelude.html#17676" class="Bound">a₁₋₀</a> <a id="17681" class="Symbol">:</a> <a id="17683" href="Cubical.Foundations.Prelude.html#17598" class="Bound">a₁₀₀</a> <a id="17688" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17690" href="Cubical.Foundations.Prelude.html#17637" class="Bound">a₁₁₀</a><a id="17694" class="Symbol">}</a> <a id="17696" class="Symbol">{</a><a id="17697" href="Cubical.Foundations.Prelude.html#17697" class="Bound">a₁₋₁</a> <a id="17702" class="Symbol">:</a> <a id="17704" href="Cubical.Foundations.Prelude.html#17603" class="Bound">a₁₀₁</a> <a id="17709" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17711" href="Cubical.Foundations.Prelude.html#17642" class="Bound">a₁₁₁</a><a id="17715" class="Symbol">}</a>
  <a id="17719" class="Symbol">(</a><a id="17720" href="Cubical.Foundations.Prelude.html#17720" class="Bound">a₁₋₋</a> <a id="17725" class="Symbol">:</a> <a id="17727" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17734" href="Cubical.Foundations.Prelude.html#17614" class="Bound">a₁₀₋</a> <a id="17739" href="Cubical.Foundations.Prelude.html#17653" class="Bound">a₁₁₋</a> <a id="17744" href="Cubical.Foundations.Prelude.html#17676" class="Bound">a₁₋₀</a> <a id="17749" href="Cubical.Foundations.Prelude.html#17697" class="Bound">a₁₋₁</a><a id="17753" class="Symbol">)</a>
  <a id="17757" class="Symbol">{</a><a id="17758" href="Cubical.Foundations.Prelude.html#17758" class="Bound">a₋₀₀</a> <a id="17763" class="Symbol">:</a> <a id="17765" href="Cubical.Foundations.Prelude.html#17438" class="Bound">a₀₀₀</a> <a id="17770" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17772" href="Cubical.Foundations.Prelude.html#17598" class="Bound">a₁₀₀</a><a id="17776" class="Symbol">}</a> <a id="17778" class="Symbol">{</a><a id="17779" href="Cubical.Foundations.Prelude.html#17779" class="Bound">a₋₀₁</a> <a id="17784" class="Symbol">:</a> <a id="17786" href="Cubical.Foundations.Prelude.html#17443" class="Bound">a₀₀₁</a> <a id="17791" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17793" href="Cubical.Foundations.Prelude.html#17603" class="Bound">a₁₀₁</a><a id="17797" class="Symbol">}</a>
  <a id="17801" class="Symbol">(</a><a id="17802" href="Cubical.Foundations.Prelude.html#17802" class="Bound">a₋₀₋</a> <a id="17807" class="Symbol">:</a> <a id="17809" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17816" href="Cubical.Foundations.Prelude.html#17454" class="Bound">a₀₀₋</a> <a id="17821" href="Cubical.Foundations.Prelude.html#17614" class="Bound">a₁₀₋</a> <a id="17826" href="Cubical.Foundations.Prelude.html#17758" class="Bound">a₋₀₀</a> <a id="17831" href="Cubical.Foundations.Prelude.html#17779" class="Bound">a₋₀₁</a><a id="17835" class="Symbol">)</a>
  <a id="17839" class="Symbol">{</a><a id="17840" href="Cubical.Foundations.Prelude.html#17840" class="Bound">a₋₁₀</a> <a id="17845" class="Symbol">:</a> <a id="17847" href="Cubical.Foundations.Prelude.html#17477" class="Bound">a₀₁₀</a> <a id="17852" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17854" href="Cubical.Foundations.Prelude.html#17637" class="Bound">a₁₁₀</a><a id="17858" class="Symbol">}</a> <a id="17860" class="Symbol">{</a><a id="17861" href="Cubical.Foundations.Prelude.html#17861" class="Bound">a₋₁₁</a> <a id="17866" class="Symbol">:</a> <a id="17868" href="Cubical.Foundations.Prelude.html#17482" class="Bound">a₀₁₁</a> <a id="17873" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17875" href="Cubical.Foundations.Prelude.html#17642" class="Bound">a₁₁₁</a><a id="17879" class="Symbol">}</a>
  <a id="17883" class="Symbol">(</a><a id="17884" href="Cubical.Foundations.Prelude.html#17884" class="Bound">a₋₁₋</a> <a id="17889" class="Symbol">:</a> <a id="17891" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17898" href="Cubical.Foundations.Prelude.html#17493" class="Bound">a₀₁₋</a> <a id="17903" href="Cubical.Foundations.Prelude.html#17653" class="Bound">a₁₁₋</a> <a id="17908" href="Cubical.Foundations.Prelude.html#17840" class="Bound">a₋₁₀</a> <a id="17913" href="Cubical.Foundations.Prelude.html#17861" class="Bound">a₋₁₁</a><a id="17917" class="Symbol">)</a>
  <a id="17921" class="Symbol">(</a><a id="17922" href="Cubical.Foundations.Prelude.html#17922" class="Bound">a₋₋₀</a> <a id="17927" class="Symbol">:</a> <a id="17929" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17936" href="Cubical.Foundations.Prelude.html#17516" class="Bound">a₀₋₀</a> <a id="17941" href="Cubical.Foundations.Prelude.html#17676" class="Bound">a₁₋₀</a> <a id="17946" href="Cubical.Foundations.Prelude.html#17758" class="Bound">a₋₀₀</a> <a id="17951" href="Cubical.Foundations.Prelude.html#17840" class="Bound">a₋₁₀</a><a id="17955" class="Symbol">)</a>
  <a id="17959" class="Symbol">(</a><a id="17960" href="Cubical.Foundations.Prelude.html#17960" class="Bound">a₋₋₁</a> <a id="17965" class="Symbol">:</a> <a id="17967" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="17974" href="Cubical.Foundations.Prelude.html#17537" class="Bound">a₀₋₁</a> <a id="17979" href="Cubical.Foundations.Prelude.html#17697" class="Bound">a₁₋₁</a> <a id="17984" href="Cubical.Foundations.Prelude.html#17779" class="Bound">a₋₀₁</a> <a id="17989" href="Cubical.Foundations.Prelude.html#17861" class="Bound">a₋₁₁</a><a id="17993" class="Symbol">)</a>
  <a id="17997" class="Symbol">→</a> <a id="17999" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18004" class="Symbol">_</a>
<a id="18006" href="Cubical.Foundations.Prelude.html#17428" class="Function">Cube</a> <a id="18011" href="Cubical.Foundations.Prelude.html#18011" class="Bound">a₀₋₋</a> <a id="18016" href="Cubical.Foundations.Prelude.html#18016" class="Bound">a₁₋₋</a> <a id="18021" href="Cubical.Foundations.Prelude.html#18021" class="Bound">a₋₀₋</a> <a id="18026" href="Cubical.Foundations.Prelude.html#18026" class="Bound">a₋₁₋</a> <a id="18031" href="Cubical.Foundations.Prelude.html#18031" class="Bound">a₋₋₀</a> <a id="18036" href="Cubical.Foundations.Prelude.html#18036" class="Bound">a₋₋₁</a> <a id="18041" class="Symbol">=</a>
  <a id="18045" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="18051" class="Symbol">(λ</a> <a id="18054" href="Cubical.Foundations.Prelude.html#18054" class="Bound">i</a> <a id="18056" class="Symbol">→</a> <a id="18058" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="18065" class="Symbol">(</a><a id="18066" href="Cubical.Foundations.Prelude.html#18021" class="Bound">a₋₀₋</a> <a id="18071" href="Cubical.Foundations.Prelude.html#18054" class="Bound">i</a><a id="18072" class="Symbol">)</a> <a id="18074" class="Symbol">(</a><a id="18075" href="Cubical.Foundations.Prelude.html#18026" class="Bound">a₋₁₋</a> <a id="18080" href="Cubical.Foundations.Prelude.html#18054" class="Bound">i</a><a id="18081" class="Symbol">)</a> <a id="18083" class="Symbol">(</a><a id="18084" href="Cubical.Foundations.Prelude.html#18031" class="Bound">a₋₋₀</a> <a id="18089" href="Cubical.Foundations.Prelude.html#18054" class="Bound">i</a><a id="18090" class="Symbol">)</a> <a id="18092" class="Symbol">(</a><a id="18093" href="Cubical.Foundations.Prelude.html#18036" class="Bound">a₋₋₁</a> <a id="18098" href="Cubical.Foundations.Prelude.html#18054" class="Bound">i</a><a id="18099" class="Symbol">))</a> <a id="18102" href="Cubical.Foundations.Prelude.html#18011" class="Bound">a₀₋₋</a> <a id="18107" href="Cubical.Foundations.Prelude.html#18016" class="Bound">a₁₋₋</a>

<a id="18113" class="Comment">-- See HLevels.agda for CubeP</a>

<a id="18144" class="Comment">-- Horizontal composition of squares (along their second dimension)</a>
<a id="18212" class="Comment">-- See Cubical.Foundations.Path for vertical composition</a>

<a id="_∙₂_"></a><a id="18270" href="Cubical.Foundations.Prelude.html#18270" class="Function Operator">_∙₂_</a> <a id="18275" class="Symbol">:</a>
  <a id="18279" class="Symbol">{</a><a id="18280" href="Cubical.Foundations.Prelude.html#18280" class="Bound">a₀₀</a> <a id="18284" href="Cubical.Foundations.Prelude.html#18284" class="Bound">a₀₁</a> <a id="18288" href="Cubical.Foundations.Prelude.html#18288" class="Bound">a₀₂</a> <a id="18292" class="Symbol">:</a> <a id="18294" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="18295" class="Symbol">}</a> <a id="18297" class="Symbol">{</a><a id="18298" href="Cubical.Foundations.Prelude.html#18298" class="Bound">a₀₋</a> <a id="18302" class="Symbol">:</a> <a id="18304" href="Cubical.Foundations.Prelude.html#18280" class="Bound">a₀₀</a> <a id="18308" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18310" href="Cubical.Foundations.Prelude.html#18284" class="Bound">a₀₁</a><a id="18313" class="Symbol">}</a> <a id="18315" class="Symbol">{</a><a id="18316" href="Cubical.Foundations.Prelude.html#18316" class="Bound">b₀₋</a> <a id="18320" class="Symbol">:</a> <a id="18322" href="Cubical.Foundations.Prelude.html#18284" class="Bound">a₀₁</a> <a id="18326" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18328" href="Cubical.Foundations.Prelude.html#18288" class="Bound">a₀₂</a><a id="18331" class="Symbol">}</a>
  <a id="18335" class="Symbol">{</a><a id="18336" href="Cubical.Foundations.Prelude.html#18336" class="Bound">a₁₀</a> <a id="18340" href="Cubical.Foundations.Prelude.html#18340" class="Bound">a₁₁</a> <a id="18344" href="Cubical.Foundations.Prelude.html#18344" class="Bound">a₁₂</a> <a id="18348" class="Symbol">:</a> <a id="18350" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="18351" class="Symbol">}</a> <a id="18353" class="Symbol">{</a><a id="18354" href="Cubical.Foundations.Prelude.html#18354" class="Bound">a₁₋</a> <a id="18358" class="Symbol">:</a> <a id="18360" href="Cubical.Foundations.Prelude.html#18336" class="Bound">a₁₀</a> <a id="18364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18366" href="Cubical.Foundations.Prelude.html#18340" class="Bound">a₁₁</a><a id="18369" class="Symbol">}</a> <a id="18371" class="Symbol">{</a><a id="18372" href="Cubical.Foundations.Prelude.html#18372" class="Bound">b₁₋</a> <a id="18376" class="Symbol">:</a> <a id="18378" href="Cubical.Foundations.Prelude.html#18340" class="Bound">a₁₁</a> <a id="18382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18384" href="Cubical.Foundations.Prelude.html#18344" class="Bound">a₁₂</a><a id="18387" class="Symbol">}</a>
  <a id="18391" class="Symbol">{</a><a id="18392" href="Cubical.Foundations.Prelude.html#18392" class="Bound">a₋₀</a> <a id="18396" class="Symbol">:</a> <a id="18398" href="Cubical.Foundations.Prelude.html#18280" class="Bound">a₀₀</a> <a id="18402" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18404" href="Cubical.Foundations.Prelude.html#18336" class="Bound">a₁₀</a><a id="18407" class="Symbol">}</a> <a id="18409" class="Symbol">{</a><a id="18410" href="Cubical.Foundations.Prelude.html#18410" class="Bound">a₋₁</a> <a id="18414" class="Symbol">:</a> <a id="18416" href="Cubical.Foundations.Prelude.html#18284" class="Bound">a₀₁</a> <a id="18420" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18422" href="Cubical.Foundations.Prelude.html#18340" class="Bound">a₁₁</a><a id="18425" class="Symbol">}</a> <a id="18427" class="Symbol">{</a><a id="18428" href="Cubical.Foundations.Prelude.html#18428" class="Bound">a₋₂</a> <a id="18432" class="Symbol">:</a> <a id="18434" href="Cubical.Foundations.Prelude.html#18288" class="Bound">a₀₂</a> <a id="18438" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18440" href="Cubical.Foundations.Prelude.html#18344" class="Bound">a₁₂</a><a id="18443" class="Symbol">}</a>
  <a id="18447" class="Symbol">(</a><a id="18448" href="Cubical.Foundations.Prelude.html#18448" class="Bound">p</a> <a id="18450" class="Symbol">:</a> <a id="18452" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="18459" href="Cubical.Foundations.Prelude.html#18298" class="Bound">a₀₋</a> <a id="18463" href="Cubical.Foundations.Prelude.html#18354" class="Bound">a₁₋</a> <a id="18467" href="Cubical.Foundations.Prelude.html#18392" class="Bound">a₋₀</a> <a id="18471" href="Cubical.Foundations.Prelude.html#18410" class="Bound">a₋₁</a><a id="18474" class="Symbol">)</a> <a id="18476" class="Symbol">(</a><a id="18477" href="Cubical.Foundations.Prelude.html#18477" class="Bound">q</a> <a id="18479" class="Symbol">:</a> <a id="18481" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="18488" href="Cubical.Foundations.Prelude.html#18316" class="Bound">b₀₋</a> <a id="18492" href="Cubical.Foundations.Prelude.html#18372" class="Bound">b₁₋</a> <a id="18496" href="Cubical.Foundations.Prelude.html#18410" class="Bound">a₋₁</a> <a id="18500" href="Cubical.Foundations.Prelude.html#18428" class="Bound">a₋₂</a><a id="18503" class="Symbol">)</a>
  <a id="18507" class="Symbol">→</a> <a id="18509" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="18516" class="Symbol">(</a><a id="18517" href="Cubical.Foundations.Prelude.html#18298" class="Bound">a₀₋</a> <a id="18521" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18523" href="Cubical.Foundations.Prelude.html#18316" class="Bound">b₀₋</a><a id="18526" class="Symbol">)</a> <a id="18528" class="Symbol">(</a><a id="18529" href="Cubical.Foundations.Prelude.html#18354" class="Bound">a₁₋</a> <a id="18533" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18535" href="Cubical.Foundations.Prelude.html#18372" class="Bound">b₁₋</a><a id="18538" class="Symbol">)</a> <a id="18540" href="Cubical.Foundations.Prelude.html#18392" class="Bound">a₋₀</a> <a id="18544" href="Cubical.Foundations.Prelude.html#18428" class="Bound">a₋₂</a>
<a id="18548" href="Cubical.Foundations.Prelude.html#18270" class="Function Operator">_∙₂_</a> <a id="18553" class="Symbol">=</a> <a id="18555" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="18562" class="Symbol">(λ</a> <a id="18565" href="Cubical.Foundations.Prelude.html#18565" class="Bound">_</a> <a id="18567" class="Symbol">→</a> <a id="18569" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a><a id="18572" class="Symbol">)</a>

<a id="18575" class="Comment">-- Alternative (equivalent) definitions of hlevel n that give fillers for n-cubes instead of n-globes</a>

<a id="isSet&#39;"></a><a id="18678" href="Cubical.Foundations.Prelude.html#18678" class="Function">isSet&#39;</a> <a id="18685" class="Symbol">:</a> <a id="18687" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18692" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="18694" class="Symbol">→</a> <a id="18696" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18701" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="18703" href="Cubical.Foundations.Prelude.html#18678" class="Function">isSet&#39;</a> <a id="18710" href="Cubical.Foundations.Prelude.html#18710" class="Bound">A</a> <a id="18712" class="Symbol">=</a>
  <a id="18716" class="Symbol">{</a><a id="18717" href="Cubical.Foundations.Prelude.html#18717" class="Bound">a₀₀</a> <a id="18721" href="Cubical.Foundations.Prelude.html#18721" class="Bound">a₀₁</a> <a id="18725" class="Symbol">:</a> <a id="18727" href="Cubical.Foundations.Prelude.html#18710" class="Bound">A</a><a id="18728" class="Symbol">}</a> <a id="18730" class="Symbol">(</a><a id="18731" href="Cubical.Foundations.Prelude.html#18731" class="Bound">a₀₋</a> <a id="18735" class="Symbol">:</a> <a id="18737" href="Cubical.Foundations.Prelude.html#18717" class="Bound">a₀₀</a> <a id="18741" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18743" href="Cubical.Foundations.Prelude.html#18721" class="Bound">a₀₁</a><a id="18746" class="Symbol">)</a>
  <a id="18750" class="Symbol">{</a><a id="18751" href="Cubical.Foundations.Prelude.html#18751" class="Bound">a₁₀</a> <a id="18755" href="Cubical.Foundations.Prelude.html#18755" class="Bound">a₁₁</a> <a id="18759" class="Symbol">:</a> <a id="18761" href="Cubical.Foundations.Prelude.html#18710" class="Bound">A</a><a id="18762" class="Symbol">}</a> <a id="18764" class="Symbol">(</a><a id="18765" href="Cubical.Foundations.Prelude.html#18765" class="Bound">a₁₋</a> <a id="18769" class="Symbol">:</a> <a id="18771" href="Cubical.Foundations.Prelude.html#18751" class="Bound">a₁₀</a> <a id="18775" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18777" href="Cubical.Foundations.Prelude.html#18755" class="Bound">a₁₁</a><a id="18780" class="Symbol">)</a>
  <a id="18784" class="Symbol">(</a><a id="18785" href="Cubical.Foundations.Prelude.html#18785" class="Bound">a₋₀</a> <a id="18789" class="Symbol">:</a> <a id="18791" href="Cubical.Foundations.Prelude.html#18717" class="Bound">a₀₀</a> <a id="18795" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18797" href="Cubical.Foundations.Prelude.html#18751" class="Bound">a₁₀</a><a id="18800" class="Symbol">)</a> <a id="18802" class="Symbol">(</a><a id="18803" href="Cubical.Foundations.Prelude.html#18803" class="Bound">a₋₁</a> <a id="18807" class="Symbol">:</a> <a id="18809" href="Cubical.Foundations.Prelude.html#18721" class="Bound">a₀₁</a> <a id="18813" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18815" href="Cubical.Foundations.Prelude.html#18755" class="Bound">a₁₁</a><a id="18818" class="Symbol">)</a>
  <a id="18822" class="Symbol">→</a> <a id="18824" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="18831" href="Cubical.Foundations.Prelude.html#18731" class="Bound">a₀₋</a> <a id="18835" href="Cubical.Foundations.Prelude.html#18765" class="Bound">a₁₋</a> <a id="18839" href="Cubical.Foundations.Prelude.html#18785" class="Bound">a₋₀</a> <a id="18843" href="Cubical.Foundations.Prelude.html#18803" class="Bound">a₋₁</a>

<a id="isSet→isSet&#39;"></a><a id="18848" href="Cubical.Foundations.Prelude.html#18848" class="Function">isSet→isSet&#39;</a> <a id="18861" class="Symbol">:</a> <a id="18863" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18869" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="18871" class="Symbol">→</a> <a id="18873" href="Cubical.Foundations.Prelude.html#18678" class="Function">isSet&#39;</a> <a id="18880" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="18882" href="Cubical.Foundations.Prelude.html#18848" class="Function">isSet→isSet&#39;</a> <a id="18895" href="Cubical.Foundations.Prelude.html#18895" class="Bound">Aset</a> <a id="18900" class="Symbol">_</a> <a id="18902" class="Symbol">_</a> <a id="18904" class="Symbol">_</a> <a id="18906" class="Symbol">_</a> <a id="18908" class="Symbol">=</a> <a id="18910" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="18918" class="Symbol">(</a><a id="18919" href="Cubical.Foundations.Prelude.html#18895" class="Bound">Aset</a> <a id="18924" class="Symbol">_</a> <a id="18926" class="Symbol">_</a> <a id="18928" class="Symbol">_</a> <a id="18930" class="Symbol">_)</a>

<a id="isSet&#39;→isSet"></a><a id="18934" href="Cubical.Foundations.Prelude.html#18934" class="Function">isSet&#39;→isSet</a> <a id="18947" class="Symbol">:</a> <a id="18949" href="Cubical.Foundations.Prelude.html#18678" class="Function">isSet&#39;</a> <a id="18956" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="18958" class="Symbol">→</a> <a id="18960" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18966" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="18968" href="Cubical.Foundations.Prelude.html#18934" class="Function">isSet&#39;→isSet</a> <a id="18981" href="Cubical.Foundations.Prelude.html#18981" class="Bound">Aset&#39;</a> <a id="18987" href="Cubical.Foundations.Prelude.html#18987" class="Bound">x</a> <a id="18989" href="Cubical.Foundations.Prelude.html#18989" class="Bound">y</a> <a id="18991" href="Cubical.Foundations.Prelude.html#18991" class="Bound">p</a> <a id="18993" href="Cubical.Foundations.Prelude.html#18993" class="Bound">q</a> <a id="18995" class="Symbol">=</a> <a id="18997" href="Cubical.Foundations.Prelude.html#18981" class="Bound">Aset&#39;</a> <a id="19003" href="Cubical.Foundations.Prelude.html#18991" class="Bound">p</a> <a id="19005" href="Cubical.Foundations.Prelude.html#18993" class="Bound">q</a> <a id="19007" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="19012" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isGroupoid&#39;"></a><a id="19018" href="Cubical.Foundations.Prelude.html#19018" class="Function">isGroupoid&#39;</a> <a id="19030" class="Symbol">:</a> <a id="19032" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19037" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="19039" class="Symbol">→</a> <a id="19041" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19046" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="19048" href="Cubical.Foundations.Prelude.html#19018" class="Function">isGroupoid&#39;</a> <a id="19060" href="Cubical.Foundations.Prelude.html#19060" class="Bound">A</a> <a id="19062" class="Symbol">=</a>
  <a id="19066" class="Symbol">{</a><a id="19067" href="Cubical.Foundations.Prelude.html#19067" class="Bound">a₀₀₀</a> <a id="19072" href="Cubical.Foundations.Prelude.html#19072" class="Bound">a₀₀₁</a> <a id="19077" class="Symbol">:</a> <a id="19079" href="Cubical.Foundations.Prelude.html#19060" class="Bound">A</a><a id="19080" class="Symbol">}</a> <a id="19082" class="Symbol">{</a><a id="19083" href="Cubical.Foundations.Prelude.html#19083" class="Bound">a₀₀₋</a> <a id="19088" class="Symbol">:</a> <a id="19090" href="Cubical.Foundations.Prelude.html#19067" class="Bound">a₀₀₀</a> <a id="19095" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19097" href="Cubical.Foundations.Prelude.html#19072" class="Bound">a₀₀₁</a><a id="19101" class="Symbol">}</a>
  <a id="19105" class="Symbol">{</a><a id="19106" href="Cubical.Foundations.Prelude.html#19106" class="Bound">a₀₁₀</a> <a id="19111" href="Cubical.Foundations.Prelude.html#19111" class="Bound">a₀₁₁</a> <a id="19116" class="Symbol">:</a> <a id="19118" href="Cubical.Foundations.Prelude.html#19060" class="Bound">A</a><a id="19119" class="Symbol">}</a> <a id="19121" class="Symbol">{</a><a id="19122" href="Cubical.Foundations.Prelude.html#19122" class="Bound">a₀₁₋</a> <a id="19127" class="Symbol">:</a> <a id="19129" href="Cubical.Foundations.Prelude.html#19106" class="Bound">a₀₁₀</a> <a id="19134" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19136" href="Cubical.Foundations.Prelude.html#19111" class="Bound">a₀₁₁</a><a id="19140" class="Symbol">}</a>
  <a id="19144" class="Symbol">{</a><a id="19145" href="Cubical.Foundations.Prelude.html#19145" class="Bound">a₀₋₀</a> <a id="19150" class="Symbol">:</a> <a id="19152" href="Cubical.Foundations.Prelude.html#19067" class="Bound">a₀₀₀</a> <a id="19157" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19159" href="Cubical.Foundations.Prelude.html#19106" class="Bound">a₀₁₀</a><a id="19163" class="Symbol">}</a> <a id="19165" class="Symbol">{</a><a id="19166" href="Cubical.Foundations.Prelude.html#19166" class="Bound">a₀₋₁</a> <a id="19171" class="Symbol">:</a> <a id="19173" href="Cubical.Foundations.Prelude.html#19072" class="Bound">a₀₀₁</a> <a id="19178" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19180" href="Cubical.Foundations.Prelude.html#19111" class="Bound">a₀₁₁</a><a id="19184" class="Symbol">}</a>
  <a id="19188" class="Symbol">(</a><a id="19189" href="Cubical.Foundations.Prelude.html#19189" class="Bound">a₀₋₋</a> <a id="19194" class="Symbol">:</a> <a id="19196" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19203" href="Cubical.Foundations.Prelude.html#19083" class="Bound">a₀₀₋</a> <a id="19208" href="Cubical.Foundations.Prelude.html#19122" class="Bound">a₀₁₋</a> <a id="19213" href="Cubical.Foundations.Prelude.html#19145" class="Bound">a₀₋₀</a> <a id="19218" href="Cubical.Foundations.Prelude.html#19166" class="Bound">a₀₋₁</a><a id="19222" class="Symbol">)</a>
  <a id="19226" class="Symbol">{</a><a id="19227" href="Cubical.Foundations.Prelude.html#19227" class="Bound">a₁₀₀</a> <a id="19232" href="Cubical.Foundations.Prelude.html#19232" class="Bound">a₁₀₁</a> <a id="19237" class="Symbol">:</a> <a id="19239" href="Cubical.Foundations.Prelude.html#19060" class="Bound">A</a><a id="19240" class="Symbol">}</a> <a id="19242" class="Symbol">{</a><a id="19243" href="Cubical.Foundations.Prelude.html#19243" class="Bound">a₁₀₋</a> <a id="19248" class="Symbol">:</a> <a id="19250" href="Cubical.Foundations.Prelude.html#19227" class="Bound">a₁₀₀</a> <a id="19255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19257" href="Cubical.Foundations.Prelude.html#19232" class="Bound">a₁₀₁</a><a id="19261" class="Symbol">}</a>
  <a id="19265" class="Symbol">{</a><a id="19266" href="Cubical.Foundations.Prelude.html#19266" class="Bound">a₁₁₀</a> <a id="19271" href="Cubical.Foundations.Prelude.html#19271" class="Bound">a₁₁₁</a> <a id="19276" class="Symbol">:</a> <a id="19278" href="Cubical.Foundations.Prelude.html#19060" class="Bound">A</a><a id="19279" class="Symbol">}</a> <a id="19281" class="Symbol">{</a><a id="19282" href="Cubical.Foundations.Prelude.html#19282" class="Bound">a₁₁₋</a> <a id="19287" class="Symbol">:</a> <a id="19289" href="Cubical.Foundations.Prelude.html#19266" class="Bound">a₁₁₀</a> <a id="19294" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19296" href="Cubical.Foundations.Prelude.html#19271" class="Bound">a₁₁₁</a><a id="19300" class="Symbol">}</a>
  <a id="19304" class="Symbol">{</a><a id="19305" href="Cubical.Foundations.Prelude.html#19305" class="Bound">a₁₋₀</a> <a id="19310" class="Symbol">:</a> <a id="19312" href="Cubical.Foundations.Prelude.html#19227" class="Bound">a₁₀₀</a> <a id="19317" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19319" href="Cubical.Foundations.Prelude.html#19266" class="Bound">a₁₁₀</a><a id="19323" class="Symbol">}</a> <a id="19325" class="Symbol">{</a><a id="19326" href="Cubical.Foundations.Prelude.html#19326" class="Bound">a₁₋₁</a> <a id="19331" class="Symbol">:</a> <a id="19333" href="Cubical.Foundations.Prelude.html#19232" class="Bound">a₁₀₁</a> <a id="19338" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19340" href="Cubical.Foundations.Prelude.html#19271" class="Bound">a₁₁₁</a><a id="19344" class="Symbol">}</a>
  <a id="19348" class="Symbol">(</a><a id="19349" href="Cubical.Foundations.Prelude.html#19349" class="Bound">a₁₋₋</a> <a id="19354" class="Symbol">:</a> <a id="19356" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19363" href="Cubical.Foundations.Prelude.html#19243" class="Bound">a₁₀₋</a> <a id="19368" href="Cubical.Foundations.Prelude.html#19282" class="Bound">a₁₁₋</a> <a id="19373" href="Cubical.Foundations.Prelude.html#19305" class="Bound">a₁₋₀</a> <a id="19378" href="Cubical.Foundations.Prelude.html#19326" class="Bound">a₁₋₁</a><a id="19382" class="Symbol">)</a>
  <a id="19386" class="Symbol">{</a><a id="19387" href="Cubical.Foundations.Prelude.html#19387" class="Bound">a₋₀₀</a> <a id="19392" class="Symbol">:</a> <a id="19394" href="Cubical.Foundations.Prelude.html#19067" class="Bound">a₀₀₀</a> <a id="19399" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19401" href="Cubical.Foundations.Prelude.html#19227" class="Bound">a₁₀₀</a><a id="19405" class="Symbol">}</a> <a id="19407" class="Symbol">{</a><a id="19408" href="Cubical.Foundations.Prelude.html#19408" class="Bound">a₋₀₁</a> <a id="19413" class="Symbol">:</a> <a id="19415" href="Cubical.Foundations.Prelude.html#19072" class="Bound">a₀₀₁</a> <a id="19420" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19422" href="Cubical.Foundations.Prelude.html#19232" class="Bound">a₁₀₁</a><a id="19426" class="Symbol">}</a>
  <a id="19430" class="Symbol">(</a><a id="19431" href="Cubical.Foundations.Prelude.html#19431" class="Bound">a₋₀₋</a> <a id="19436" class="Symbol">:</a> <a id="19438" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19445" href="Cubical.Foundations.Prelude.html#19083" class="Bound">a₀₀₋</a> <a id="19450" href="Cubical.Foundations.Prelude.html#19243" class="Bound">a₁₀₋</a> <a id="19455" href="Cubical.Foundations.Prelude.html#19387" class="Bound">a₋₀₀</a> <a id="19460" href="Cubical.Foundations.Prelude.html#19408" class="Bound">a₋₀₁</a><a id="19464" class="Symbol">)</a>
  <a id="19468" class="Symbol">{</a><a id="19469" href="Cubical.Foundations.Prelude.html#19469" class="Bound">a₋₁₀</a> <a id="19474" class="Symbol">:</a> <a id="19476" href="Cubical.Foundations.Prelude.html#19106" class="Bound">a₀₁₀</a> <a id="19481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19483" href="Cubical.Foundations.Prelude.html#19266" class="Bound">a₁₁₀</a><a id="19487" class="Symbol">}</a> <a id="19489" class="Symbol">{</a><a id="19490" href="Cubical.Foundations.Prelude.html#19490" class="Bound">a₋₁₁</a> <a id="19495" class="Symbol">:</a> <a id="19497" href="Cubical.Foundations.Prelude.html#19111" class="Bound">a₀₁₁</a> <a id="19502" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19504" href="Cubical.Foundations.Prelude.html#19271" class="Bound">a₁₁₁</a><a id="19508" class="Symbol">}</a>
  <a id="19512" class="Symbol">(</a><a id="19513" href="Cubical.Foundations.Prelude.html#19513" class="Bound">a₋₁₋</a> <a id="19518" class="Symbol">:</a> <a id="19520" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19527" href="Cubical.Foundations.Prelude.html#19122" class="Bound">a₀₁₋</a> <a id="19532" href="Cubical.Foundations.Prelude.html#19282" class="Bound">a₁₁₋</a> <a id="19537" href="Cubical.Foundations.Prelude.html#19469" class="Bound">a₋₁₀</a> <a id="19542" href="Cubical.Foundations.Prelude.html#19490" class="Bound">a₋₁₁</a><a id="19546" class="Symbol">)</a>
  <a id="19550" class="Symbol">(</a><a id="19551" href="Cubical.Foundations.Prelude.html#19551" class="Bound">a₋₋₀</a> <a id="19556" class="Symbol">:</a> <a id="19558" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19565" href="Cubical.Foundations.Prelude.html#19145" class="Bound">a₀₋₀</a> <a id="19570" href="Cubical.Foundations.Prelude.html#19305" class="Bound">a₁₋₀</a> <a id="19575" href="Cubical.Foundations.Prelude.html#19387" class="Bound">a₋₀₀</a> <a id="19580" href="Cubical.Foundations.Prelude.html#19469" class="Bound">a₋₁₀</a><a id="19584" class="Symbol">)</a>
  <a id="19588" class="Symbol">(</a><a id="19589" href="Cubical.Foundations.Prelude.html#19589" class="Bound">a₋₋₁</a> <a id="19594" class="Symbol">:</a> <a id="19596" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="19603" href="Cubical.Foundations.Prelude.html#19166" class="Bound">a₀₋₁</a> <a id="19608" href="Cubical.Foundations.Prelude.html#19326" class="Bound">a₁₋₁</a> <a id="19613" href="Cubical.Foundations.Prelude.html#19408" class="Bound">a₋₀₁</a> <a id="19618" href="Cubical.Foundations.Prelude.html#19490" class="Bound">a₋₁₁</a><a id="19622" class="Symbol">)</a>
  <a id="19626" class="Symbol">→</a> <a id="19628" href="Cubical.Foundations.Prelude.html#17428" class="Function">Cube</a> <a id="19633" href="Cubical.Foundations.Prelude.html#19189" class="Bound">a₀₋₋</a> <a id="19638" href="Cubical.Foundations.Prelude.html#19349" class="Bound">a₁₋₋</a> <a id="19643" href="Cubical.Foundations.Prelude.html#19431" class="Bound">a₋₀₋</a> <a id="19648" href="Cubical.Foundations.Prelude.html#19513" class="Bound">a₋₁₋</a> <a id="19653" href="Cubical.Foundations.Prelude.html#19551" class="Bound">a₋₋₀</a> <a id="19658" href="Cubical.Foundations.Prelude.html#19589" class="Bound">a₋₋₁</a>

<a id="19664" class="Comment">-- Essential properties of isProp and isContr</a>

<a id="isProp→PathP"></a><a id="19711" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="19724" class="Symbol">:</a> <a id="19726" class="Symbol">∀</a> <a id="19728" class="Symbol">{</a><a id="19729" href="Cubical.Foundations.Prelude.html#19729" class="Bound">B</a> <a id="19731" class="Symbol">:</a> <a id="19733" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="19735" class="Symbol">→</a> <a id="19737" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19742" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="19743" class="Symbol">}</a> <a id="19745" class="Symbol">→</a> <a id="19747" class="Symbol">((</a><a id="19749" href="Cubical.Foundations.Prelude.html#19749" class="Bound">i</a> <a id="19751" class="Symbol">:</a> <a id="19753" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="19754" class="Symbol">)</a> <a id="19756" class="Symbol">→</a> <a id="19758" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19765" class="Symbol">(</a><a id="19766" href="Cubical.Foundations.Prelude.html#19729" class="Bound">B</a> <a id="19768" href="Cubical.Foundations.Prelude.html#19749" class="Bound">i</a><a id="19769" class="Symbol">))</a>
               <a id="19787" class="Symbol">→</a> <a id="19789" class="Symbol">(</a><a id="19790" href="Cubical.Foundations.Prelude.html#19790" class="Bound">b0</a> <a id="19793" class="Symbol">:</a> <a id="19795" href="Cubical.Foundations.Prelude.html#19729" class="Bound">B</a> <a id="19797" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="19799" class="Symbol">)</a> <a id="19801" class="Symbol">(</a><a id="19802" href="Cubical.Foundations.Prelude.html#19802" class="Bound">b1</a> <a id="19805" class="Symbol">:</a> <a id="19807" href="Cubical.Foundations.Prelude.html#19729" class="Bound">B</a> <a id="19809" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="19811" class="Symbol">)</a>
               <a id="19828" class="Symbol">→</a> <a id="19830" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="19836" href="Cubical.Foundations.Prelude.html#19729" class="Bound">B</a> <a id="19838" href="Cubical.Foundations.Prelude.html#19790" class="Bound">b0</a> <a id="19841" href="Cubical.Foundations.Prelude.html#19802" class="Bound">b1</a>
<a id="19844" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="19857" href="Cubical.Foundations.Prelude.html#19857" class="Bound">hB</a> <a id="19860" href="Cubical.Foundations.Prelude.html#19860" class="Bound">b0</a> <a id="19863" href="Cubical.Foundations.Prelude.html#19863" class="Bound">b1</a> <a id="19866" class="Symbol">=</a> <a id="19868" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="19876" class="Symbol">(</a><a id="19877" href="Cubical.Foundations.Prelude.html#19857" class="Bound">hB</a> <a id="19880" class="Symbol">_</a> <a id="19882" class="Symbol">_</a> <a id="19884" class="Symbol">_)</a>

<a id="isPropIsContr"></a><a id="19888" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a> <a id="19902" class="Symbol">:</a> <a id="19904" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19911" class="Symbol">(</a><a id="19912" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="19920" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="19921" class="Symbol">)</a>
<a id="19923" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a> <a id="19937" class="Symbol">(</a><a id="19938" href="Cubical.Foundations.Prelude.html#19938" class="Bound">c0</a> <a id="19941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19943" href="Cubical.Foundations.Prelude.html#19943" class="Bound">h0</a><a id="19945" class="Symbol">)</a> <a id="19947" class="Symbol">(</a><a id="19948" href="Cubical.Foundations.Prelude.html#19948" class="Bound">c1</a> <a id="19951" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19953" href="Cubical.Foundations.Prelude.html#19953" class="Bound">h1</a><a id="19955" class="Symbol">)</a> <a id="19957" href="Cubical.Foundations.Prelude.html#19957" class="Bound">j</a> <a id="19959" class="Symbol">.</a><a id="19960" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="19964" class="Symbol">=</a> <a id="19966" href="Cubical.Foundations.Prelude.html#19943" class="Bound">h0</a> <a id="19969" href="Cubical.Foundations.Prelude.html#19948" class="Bound">c1</a> <a id="19972" href="Cubical.Foundations.Prelude.html#19957" class="Bound">j</a>
<a id="19974" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a> <a id="19988" class="Symbol">(</a><a id="19989" href="Cubical.Foundations.Prelude.html#19989" class="Bound">c0</a> <a id="19992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19994" href="Cubical.Foundations.Prelude.html#19994" class="Bound">h0</a><a id="19996" class="Symbol">)</a> <a id="19998" class="Symbol">(</a><a id="19999" href="Cubical.Foundations.Prelude.html#19999" class="Bound">c1</a> <a id="20002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20004" href="Cubical.Foundations.Prelude.html#20004" class="Bound">h1</a><a id="20006" class="Symbol">)</a> <a id="20008" href="Cubical.Foundations.Prelude.html#20008" class="Bound">j</a> <a id="20010" class="Symbol">.</a><a id="20011" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="20015" href="Cubical.Foundations.Prelude.html#20015" class="Bound">y</a> <a id="20017" href="Cubical.Foundations.Prelude.html#20017" class="Bound">i</a> <a id="20019" class="Symbol">=</a>
   <a id="20024" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="20030" class="Symbol">(λ</a> <a id="20033" href="Cubical.Foundations.Prelude.html#20033" class="Bound">k</a> <a id="20035" class="Symbol">→</a> <a id="20037" class="Symbol">λ</a> <a id="20039" class="Symbol">{</a> <a id="20041" class="Symbol">(</a><a id="20042" href="Cubical.Foundations.Prelude.html#20017" class="Bound">i</a> <a id="20044" class="Symbol">=</a> <a id="20046" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20048" class="Symbol">)</a> <a id="20050" class="Symbol">→</a> <a id="20052" href="Cubical.Foundations.Prelude.html#19994" class="Bound">h0</a> <a id="20055" class="Symbol">(</a><a id="20056" href="Cubical.Foundations.Prelude.html#19994" class="Bound">h0</a> <a id="20059" href="Cubical.Foundations.Prelude.html#19999" class="Bound">c1</a> <a id="20062" href="Cubical.Foundations.Prelude.html#20008" class="Bound">j</a><a id="20063" class="Symbol">)</a> <a id="20065" href="Cubical.Foundations.Prelude.html#20033" class="Bound">k</a><a id="20066" class="Symbol">;</a>
                    <a id="20088" class="Symbol">(</a><a id="20089" href="Cubical.Foundations.Prelude.html#20017" class="Bound">i</a> <a id="20091" class="Symbol">=</a> <a id="20093" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20095" class="Symbol">)</a> <a id="20097" class="Symbol">→</a> <a id="20099" href="Cubical.Foundations.Prelude.html#19994" class="Bound">h0</a> <a id="20102" href="Cubical.Foundations.Prelude.html#20015" class="Bound">y</a> <a id="20104" href="Cubical.Foundations.Prelude.html#20033" class="Bound">k</a><a id="20105" class="Symbol">;</a>
                    <a id="20127" class="Symbol">(</a><a id="20128" href="Cubical.Foundations.Prelude.html#20008" class="Bound">j</a> <a id="20130" class="Symbol">=</a> <a id="20132" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20134" class="Symbol">)</a> <a id="20136" class="Symbol">→</a> <a id="20138" href="Cubical.Foundations.Prelude.html#19994" class="Bound">h0</a> <a id="20141" class="Symbol">(</a><a id="20142" href="Cubical.Foundations.Prelude.html#19994" class="Bound">h0</a> <a id="20145" href="Cubical.Foundations.Prelude.html#20015" class="Bound">y</a> <a id="20147" href="Cubical.Foundations.Prelude.html#20017" class="Bound">i</a><a id="20148" class="Symbol">)</a> <a id="20150" href="Cubical.Foundations.Prelude.html#20033" class="Bound">k</a><a id="20151" class="Symbol">;</a>
                    <a id="20173" class="Symbol">(</a><a id="20174" href="Cubical.Foundations.Prelude.html#20008" class="Bound">j</a> <a id="20176" class="Symbol">=</a> <a id="20178" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20180" class="Symbol">)</a> <a id="20182" class="Symbol">→</a> <a id="20184" href="Cubical.Foundations.Prelude.html#19994" class="Bound">h0</a> <a id="20187" class="Symbol">(</a><a id="20188" href="Cubical.Foundations.Prelude.html#20004" class="Bound">h1</a> <a id="20191" href="Cubical.Foundations.Prelude.html#20015" class="Bound">y</a> <a id="20193" href="Cubical.Foundations.Prelude.html#20017" class="Bound">i</a><a id="20194" class="Symbol">)</a> <a id="20196" href="Cubical.Foundations.Prelude.html#20033" class="Bound">k</a><a id="20197" class="Symbol">})</a>
         <a id="20209" href="Cubical.Foundations.Prelude.html#19989" class="Bound">c0</a>

<a id="isContr→isProp"></a><a id="20213" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="20228" class="Symbol">:</a> <a id="20230" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="20238" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="20240" class="Symbol">→</a> <a id="20242" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20249" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="20251" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="20266" class="Symbol">(</a><a id="20267" href="Cubical.Foundations.Prelude.html#20267" class="Bound">x</a> <a id="20269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20271" href="Cubical.Foundations.Prelude.html#20271" class="Bound">p</a><a id="20272" class="Symbol">)</a> <a id="20274" href="Cubical.Foundations.Prelude.html#20274" class="Bound">a</a> <a id="20276" href="Cubical.Foundations.Prelude.html#20276" class="Bound">b</a> <a id="20278" class="Symbol">=</a> <a id="20280" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20284" class="Symbol">(</a><a id="20285" href="Cubical.Foundations.Prelude.html#20271" class="Bound">p</a> <a id="20287" href="Cubical.Foundations.Prelude.html#20274" class="Bound">a</a><a id="20288" class="Symbol">)</a> <a id="20290" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20292" href="Cubical.Foundations.Prelude.html#20271" class="Bound">p</a> <a id="20294" href="Cubical.Foundations.Prelude.html#20276" class="Bound">b</a>

<a id="isProp→isSet"></a><a id="20297" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="20310" class="Symbol">:</a> <a id="20312" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20319" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="20321" class="Symbol">→</a> <a id="20323" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20329" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="20331" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="20344" href="Cubical.Foundations.Prelude.html#20344" class="Bound">h</a> <a id="20346" href="Cubical.Foundations.Prelude.html#20346" class="Bound">a</a> <a id="20348" href="Cubical.Foundations.Prelude.html#20348" class="Bound">b</a> <a id="20350" href="Cubical.Foundations.Prelude.html#20350" class="Bound">p</a> <a id="20352" href="Cubical.Foundations.Prelude.html#20352" class="Bound">q</a> <a id="20354" href="Cubical.Foundations.Prelude.html#20354" class="Bound">j</a> <a id="20356" href="Cubical.Foundations.Prelude.html#20356" class="Bound">i</a> <a id="20358" class="Symbol">=</a>
  <a id="20362" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="20368" class="Symbol">(λ</a> <a id="20371" href="Cubical.Foundations.Prelude.html#20371" class="Bound">k</a> <a id="20373" class="Symbol">→</a> <a id="20375" class="Symbol">λ</a> <a id="20377" class="Symbol">{</a> <a id="20379" class="Symbol">(</a><a id="20380" href="Cubical.Foundations.Prelude.html#20356" class="Bound">i</a> <a id="20382" class="Symbol">=</a> <a id="20384" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20386" class="Symbol">)</a> <a id="20388" class="Symbol">→</a> <a id="20390" href="Cubical.Foundations.Prelude.html#20344" class="Bound">h</a> <a id="20392" href="Cubical.Foundations.Prelude.html#20346" class="Bound">a</a> <a id="20394" href="Cubical.Foundations.Prelude.html#20346" class="Bound">a</a> <a id="20396" href="Cubical.Foundations.Prelude.html#20371" class="Bound">k</a>
                 <a id="20415" class="Symbol">;</a> <a id="20417" class="Symbol">(</a><a id="20418" href="Cubical.Foundations.Prelude.html#20356" class="Bound">i</a> <a id="20420" class="Symbol">=</a> <a id="20422" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20424" class="Symbol">)</a> <a id="20426" class="Symbol">→</a> <a id="20428" href="Cubical.Foundations.Prelude.html#20344" class="Bound">h</a> <a id="20430" href="Cubical.Foundations.Prelude.html#20346" class="Bound">a</a> <a id="20432" href="Cubical.Foundations.Prelude.html#20348" class="Bound">b</a> <a id="20434" href="Cubical.Foundations.Prelude.html#20371" class="Bound">k</a>
                 <a id="20453" class="Symbol">;</a> <a id="20455" class="Symbol">(</a><a id="20456" href="Cubical.Foundations.Prelude.html#20354" class="Bound">j</a> <a id="20458" class="Symbol">=</a> <a id="20460" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20462" class="Symbol">)</a> <a id="20464" class="Symbol">→</a> <a id="20466" href="Cubical.Foundations.Prelude.html#20344" class="Bound">h</a> <a id="20468" href="Cubical.Foundations.Prelude.html#20346" class="Bound">a</a> <a id="20470" class="Symbol">(</a><a id="20471" href="Cubical.Foundations.Prelude.html#20350" class="Bound">p</a> <a id="20473" href="Cubical.Foundations.Prelude.html#20356" class="Bound">i</a><a id="20474" class="Symbol">)</a> <a id="20476" href="Cubical.Foundations.Prelude.html#20371" class="Bound">k</a>
                 <a id="20495" class="Symbol">;</a> <a id="20497" class="Symbol">(</a><a id="20498" href="Cubical.Foundations.Prelude.html#20354" class="Bound">j</a> <a id="20500" class="Symbol">=</a> <a id="20502" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20504" class="Symbol">)</a> <a id="20506" class="Symbol">→</a> <a id="20508" href="Cubical.Foundations.Prelude.html#20344" class="Bound">h</a> <a id="20510" href="Cubical.Foundations.Prelude.html#20346" class="Bound">a</a> <a id="20512" class="Symbol">(</a><a id="20513" href="Cubical.Foundations.Prelude.html#20352" class="Bound">q</a> <a id="20515" href="Cubical.Foundations.Prelude.html#20356" class="Bound">i</a><a id="20516" class="Symbol">)</a> <a id="20518" href="Cubical.Foundations.Prelude.html#20371" class="Bound">k</a> <a id="20520" class="Symbol">})</a> <a id="20523" href="Cubical.Foundations.Prelude.html#20346" class="Bound">a</a>

<a id="isProp→isSet&#39;"></a><a id="20526" href="Cubical.Foundations.Prelude.html#20526" class="Function">isProp→isSet&#39;</a> <a id="20540" class="Symbol">:</a> <a id="20542" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20549" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="20551" class="Symbol">→</a> <a id="20553" href="Cubical.Foundations.Prelude.html#18678" class="Function">isSet&#39;</a> <a id="20560" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="20562" href="Cubical.Foundations.Prelude.html#20526" class="Function">isProp→isSet&#39;</a> <a id="20576" href="Cubical.Foundations.Prelude.html#20576" class="Bound">h</a> <a id="20578" class="Symbol">{</a><a id="20579" href="Cubical.Foundations.Prelude.html#20579" class="Bound">a</a><a id="20580" class="Symbol">}</a> <a id="20582" href="Cubical.Foundations.Prelude.html#20582" class="Bound">p</a> <a id="20584" href="Cubical.Foundations.Prelude.html#20584" class="Bound">q</a> <a id="20586" href="Cubical.Foundations.Prelude.html#20586" class="Bound">r</a> <a id="20588" href="Cubical.Foundations.Prelude.html#20588" class="Bound">s</a> <a id="20590" href="Cubical.Foundations.Prelude.html#20590" class="Bound">i</a> <a id="20592" href="Cubical.Foundations.Prelude.html#20592" class="Bound">j</a> <a id="20594" class="Symbol">=</a>
  <a id="20598" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="20604" class="Symbol">(λ</a> <a id="20607" href="Cubical.Foundations.Prelude.html#20607" class="Bound">k</a> <a id="20609" class="Symbol">→</a> <a id="20611" class="Symbol">λ</a> <a id="20613" class="Symbol">{</a> <a id="20615" class="Symbol">(</a><a id="20616" href="Cubical.Foundations.Prelude.html#20590" class="Bound">i</a> <a id="20618" class="Symbol">=</a> <a id="20620" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20622" class="Symbol">)</a> <a id="20624" class="Symbol">→</a> <a id="20626" href="Cubical.Foundations.Prelude.html#20576" class="Bound">h</a> <a id="20628" href="Cubical.Foundations.Prelude.html#20579" class="Bound">a</a> <a id="20630" class="Symbol">(</a><a id="20631" href="Cubical.Foundations.Prelude.html#20582" class="Bound">p</a> <a id="20633" href="Cubical.Foundations.Prelude.html#20592" class="Bound">j</a><a id="20634" class="Symbol">)</a> <a id="20636" href="Cubical.Foundations.Prelude.html#20607" class="Bound">k</a>
                 <a id="20655" class="Symbol">;</a> <a id="20657" class="Symbol">(</a><a id="20658" href="Cubical.Foundations.Prelude.html#20590" class="Bound">i</a> <a id="20660" class="Symbol">=</a> <a id="20662" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20664" class="Symbol">)</a> <a id="20666" class="Symbol">→</a> <a id="20668" href="Cubical.Foundations.Prelude.html#20576" class="Bound">h</a> <a id="20670" href="Cubical.Foundations.Prelude.html#20579" class="Bound">a</a> <a id="20672" class="Symbol">(</a><a id="20673" href="Cubical.Foundations.Prelude.html#20584" class="Bound">q</a> <a id="20675" href="Cubical.Foundations.Prelude.html#20592" class="Bound">j</a><a id="20676" class="Symbol">)</a> <a id="20678" href="Cubical.Foundations.Prelude.html#20607" class="Bound">k</a>
                 <a id="20697" class="Symbol">;</a> <a id="20699" class="Symbol">(</a><a id="20700" href="Cubical.Foundations.Prelude.html#20592" class="Bound">j</a> <a id="20702" class="Symbol">=</a> <a id="20704" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20706" class="Symbol">)</a> <a id="20708" class="Symbol">→</a> <a id="20710" href="Cubical.Foundations.Prelude.html#20576" class="Bound">h</a> <a id="20712" href="Cubical.Foundations.Prelude.html#20579" class="Bound">a</a> <a id="20714" class="Symbol">(</a><a id="20715" href="Cubical.Foundations.Prelude.html#20586" class="Bound">r</a> <a id="20717" href="Cubical.Foundations.Prelude.html#20590" class="Bound">i</a><a id="20718" class="Symbol">)</a> <a id="20720" href="Cubical.Foundations.Prelude.html#20607" class="Bound">k</a>
                 <a id="20739" class="Symbol">;</a> <a id="20741" class="Symbol">(</a><a id="20742" href="Cubical.Foundations.Prelude.html#20592" class="Bound">j</a> <a id="20744" class="Symbol">=</a> <a id="20746" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="20748" class="Symbol">)</a> <a id="20750" class="Symbol">→</a> <a id="20752" href="Cubical.Foundations.Prelude.html#20576" class="Bound">h</a> <a id="20754" href="Cubical.Foundations.Prelude.html#20579" class="Bound">a</a> <a id="20756" class="Symbol">(</a><a id="20757" href="Cubical.Foundations.Prelude.html#20588" class="Bound">s</a> <a id="20759" href="Cubical.Foundations.Prelude.html#20590" class="Bound">i</a><a id="20760" class="Symbol">)</a> <a id="20762" href="Cubical.Foundations.Prelude.html#20607" class="Bound">k</a><a id="20763" class="Symbol">})</a> <a id="20766" href="Cubical.Foundations.Prelude.html#20579" class="Bound">a</a>

<a id="isPropIsProp"></a><a id="20769" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="20782" class="Symbol">:</a> <a id="20784" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20791" class="Symbol">(</a><a id="20792" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20799" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="20800" class="Symbol">)</a>
<a id="20802" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a> <a id="20815" href="Cubical.Foundations.Prelude.html#20815" class="Bound">f</a> <a id="20817" href="Cubical.Foundations.Prelude.html#20817" class="Bound">g</a> <a id="20819" href="Cubical.Foundations.Prelude.html#20819" class="Bound">i</a> <a id="20821" href="Cubical.Foundations.Prelude.html#20821" class="Bound">a</a> <a id="20823" href="Cubical.Foundations.Prelude.html#20823" class="Bound">b</a> <a id="20825" class="Symbol">=</a> <a id="20827" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="20840" href="Cubical.Foundations.Prelude.html#20815" class="Bound">f</a> <a id="20842" href="Cubical.Foundations.Prelude.html#20821" class="Bound">a</a> <a id="20844" href="Cubical.Foundations.Prelude.html#20823" class="Bound">b</a> <a id="20846" class="Symbol">(</a><a id="20847" href="Cubical.Foundations.Prelude.html#20815" class="Bound">f</a> <a id="20849" href="Cubical.Foundations.Prelude.html#20821" class="Bound">a</a> <a id="20851" href="Cubical.Foundations.Prelude.html#20823" class="Bound">b</a><a id="20852" class="Symbol">)</a> <a id="20854" class="Symbol">(</a><a id="20855" href="Cubical.Foundations.Prelude.html#20817" class="Bound">g</a> <a id="20857" href="Cubical.Foundations.Prelude.html#20821" class="Bound">a</a> <a id="20859" href="Cubical.Foundations.Prelude.html#20823" class="Bound">b</a><a id="20860" class="Symbol">)</a> <a id="20862" href="Cubical.Foundations.Prelude.html#20819" class="Bound">i</a>

<a id="isPropSingl"></a><a id="20865" href="Cubical.Foundations.Prelude.html#20865" class="Function">isPropSingl</a> <a id="20877" class="Symbol">:</a> <a id="20879" class="Symbol">{</a><a id="20880" href="Cubical.Foundations.Prelude.html#20880" class="Bound">a</a> <a id="20882" class="Symbol">:</a> <a id="20884" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="20885" class="Symbol">}</a> <a id="20887" class="Symbol">→</a> <a id="20889" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20896" class="Symbol">(</a><a id="20897" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="20903" href="Cubical.Foundations.Prelude.html#20880" class="Bound">a</a><a id="20904" class="Symbol">)</a>
<a id="20906" href="Cubical.Foundations.Prelude.html#20865" class="Function">isPropSingl</a> <a id="20918" class="Symbol">=</a> <a id="20920" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="20935" class="Symbol">(</a><a id="20936" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="20949" class="Symbol">_)</a>

<a id="isPropSinglP"></a><a id="20953" href="Cubical.Foundations.Prelude.html#20953" class="Function">isPropSinglP</a> <a id="20966" class="Symbol">:</a> <a id="20968" class="Symbol">{</a><a id="20969" href="Cubical.Foundations.Prelude.html#20969" class="Bound">A</a> <a id="20971" class="Symbol">:</a> <a id="20973" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="20975" class="Symbol">→</a> <a id="20977" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20982" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="20983" class="Symbol">}</a> <a id="20985" class="Symbol">{</a><a id="20986" href="Cubical.Foundations.Prelude.html#20986" class="Bound">a</a> <a id="20988" class="Symbol">:</a> <a id="20990" href="Cubical.Foundations.Prelude.html#20969" class="Bound">A</a> <a id="20992" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="20994" class="Symbol">}</a> <a id="20996" class="Symbol">→</a> <a id="20998" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="21005" class="Symbol">(</a><a id="21006" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="21013" href="Cubical.Foundations.Prelude.html#20969" class="Bound">A</a> <a id="21015" href="Cubical.Foundations.Prelude.html#20986" class="Bound">a</a><a id="21016" class="Symbol">)</a>
<a id="21018" href="Cubical.Foundations.Prelude.html#20953" class="Function">isPropSinglP</a> <a id="21031" class="Symbol">=</a> <a id="21033" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="21048" class="Symbol">(</a><a id="21049" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="21063" class="Symbol">_</a> <a id="21065" class="Symbol">_)</a>

<a id="21069" class="Comment">-- Universe lifting</a>

<a id="21090" class="Keyword">record</a> <a id="Lift"></a><a id="21097" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="21102" class="Symbol">{</a><a id="21103" href="Cubical.Foundations.Prelude.html#21103" class="Bound">i</a> <a id="21105" href="Cubical.Foundations.Prelude.html#21105" class="Bound">j</a><a id="21106" class="Symbol">}</a> <a id="21108" class="Symbol">(</a><a id="21109" href="Cubical.Foundations.Prelude.html#21109" class="Bound">A</a> <a id="21111" class="Symbol">:</a> <a id="21113" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21118" href="Cubical.Foundations.Prelude.html#21103" class="Bound">i</a><a id="21119" class="Symbol">)</a> <a id="21121" class="Symbol">:</a> <a id="21123" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21128" class="Symbol">(</a><a id="21129" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="21135" href="Cubical.Foundations.Prelude.html#21103" class="Bound">i</a> <a id="21137" href="Cubical.Foundations.Prelude.html#21105" class="Bound">j</a><a id="21138" class="Symbol">)</a> <a id="21140" class="Keyword">where</a>
  <a id="21148" class="Keyword">constructor</a> <a id="lift"></a><a id="21160" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a>
  <a id="21167" class="Keyword">field</a>
    <a id="Lift.lower"></a><a id="21177" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="21183" class="Symbol">:</a> <a id="21185" href="Cubical.Foundations.Prelude.html#21109" class="Bound">A</a>

<a id="21188" class="Keyword">open</a> <a id="21193" href="Cubical.Foundations.Prelude.html#21097" class="Module">Lift</a> <a id="21198" class="Keyword">public</a>

<a id="liftExt"></a><a id="21206" href="Cubical.Foundations.Prelude.html#21206" class="Function">liftExt</a> <a id="21214" class="Symbol">:</a> <a id="21216" class="Symbol">∀</a> <a id="21218" class="Symbol">{</a><a id="21219" href="Cubical.Foundations.Prelude.html#21219" class="Bound">A</a> <a id="21221" class="Symbol">:</a> <a id="21223" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21228" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="21229" class="Symbol">}</a> <a id="21231" class="Symbol">{</a><a id="21232" href="Cubical.Foundations.Prelude.html#21232" class="Bound">a</a> <a id="21234" href="Cubical.Foundations.Prelude.html#21234" class="Bound">b</a> <a id="21236" class="Symbol">:</a> <a id="21238" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="21243" class="Symbol">{</a><a id="21244" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="21245" class="Symbol">}</a> <a id="21247" class="Symbol">{</a><a id="21248" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="21250" class="Symbol">}</a> <a id="21252" href="Cubical.Foundations.Prelude.html#21219" class="Bound">A</a><a id="21253" class="Symbol">}</a> <a id="21255" class="Symbol">→</a> <a id="21257" class="Symbol">(</a><a id="21258" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="21264" href="Cubical.Foundations.Prelude.html#21232" class="Bound">a</a> <a id="21266" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21268" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="21274" href="Cubical.Foundations.Prelude.html#21234" class="Bound">b</a><a id="21275" class="Symbol">)</a> <a id="21277" class="Symbol">→</a> <a id="21279" href="Cubical.Foundations.Prelude.html#21232" class="Bound">a</a> <a id="21281" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21283" href="Cubical.Foundations.Prelude.html#21234" class="Bound">b</a>
<a id="21285" href="Cubical.Foundations.Prelude.html#21206" class="Function">liftExt</a> <a id="21293" href="Cubical.Foundations.Prelude.html#21293" class="Bound">x</a> <a id="21295" href="Cubical.Foundations.Prelude.html#21295" class="Bound">i</a> <a id="21297" class="Symbol">=</a> <a id="21299" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="21304" class="Symbol">(</a><a id="21305" href="Cubical.Foundations.Prelude.html#21293" class="Bound">x</a> <a id="21307" href="Cubical.Foundations.Prelude.html#21295" class="Bound">i</a><a id="21308" class="Symbol">)</a>

<a id="liftFun"></a><a id="21311" href="Cubical.Foundations.Prelude.html#21311" class="Function">liftFun</a> <a id="21319" class="Symbol">:</a> <a id="21321" class="Symbol">∀</a> <a id="21323" class="Symbol">{</a><a id="21324" href="Cubical.Foundations.Prelude.html#21324" class="Bound">ℓ</a> <a id="21326" href="Cubical.Foundations.Prelude.html#21326" class="Bound">ℓ&#39;</a> <a id="21329" href="Cubical.Foundations.Prelude.html#21329" class="Bound">ℓ&#39;&#39;</a> <a id="21333" href="Cubical.Foundations.Prelude.html#21333" class="Bound">ℓ&#39;&#39;&#39;</a><a id="21337" class="Symbol">}</a> <a id="21339" class="Symbol">{</a><a id="21340" href="Cubical.Foundations.Prelude.html#21340" class="Bound">A</a> <a id="21342" class="Symbol">:</a> <a id="21344" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21349" href="Cubical.Foundations.Prelude.html#21324" class="Bound">ℓ</a><a id="21350" class="Symbol">}</a> <a id="21352" class="Symbol">{</a><a id="21353" href="Cubical.Foundations.Prelude.html#21353" class="Bound">B</a> <a id="21355" class="Symbol">:</a> <a id="21357" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="21362" href="Cubical.Foundations.Prelude.html#21326" class="Bound">ℓ&#39;</a><a id="21364" class="Symbol">}</a>
  <a id="21368" class="Symbol">(</a><a id="21369" href="Cubical.Foundations.Prelude.html#21369" class="Bound">f</a> <a id="21371" class="Symbol">:</a> <a id="21373" href="Cubical.Foundations.Prelude.html#21340" class="Bound">A</a> <a id="21375" class="Symbol">→</a> <a id="21377" href="Cubical.Foundations.Prelude.html#21353" class="Bound">B</a><a id="21378" class="Symbol">)</a> <a id="21380" class="Symbol">→</a> <a id="21382" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="21387" class="Symbol">{</a><a id="21388" class="Argument">j</a> <a id="21390" class="Symbol">=</a> <a id="21392" href="Cubical.Foundations.Prelude.html#21329" class="Bound">ℓ&#39;&#39;</a><a id="21395" class="Symbol">}</a> <a id="21397" href="Cubical.Foundations.Prelude.html#21340" class="Bound">A</a> <a id="21399" class="Symbol">→</a> <a id="21401" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="21406" class="Symbol">{</a><a id="21407" class="Argument">j</a> <a id="21409" class="Symbol">=</a> <a id="21411" href="Cubical.Foundations.Prelude.html#21333" class="Bound">ℓ&#39;&#39;&#39;</a><a id="21415" class="Symbol">}</a> <a id="21417" href="Cubical.Foundations.Prelude.html#21353" class="Bound">B</a>
<a id="21419" href="Cubical.Foundations.Prelude.html#21311" class="Function">liftFun</a> <a id="21427" href="Cubical.Foundations.Prelude.html#21427" class="Bound">f</a> <a id="21429" class="Symbol">(</a><a id="21430" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="21435" href="Cubical.Foundations.Prelude.html#21435" class="Bound">a</a><a id="21436" class="Symbol">)</a> <a id="21438" class="Symbol">=</a> <a id="21440" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="21445" class="Symbol">(</a><a id="21446" href="Cubical.Foundations.Prelude.html#21427" class="Bound">f</a> <a id="21448" href="Cubical.Foundations.Prelude.html#21435" class="Bound">a</a><a id="21449" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.SIP.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.SIP</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

In this file we apply the cubical machinery to Martin Hötzel-Escardó&#39;s
structure identity principle:

https://www.cs.bham.ac.uk/~mhe/HoTT-UF-in-Agda-Lecture-Notes/HoTT-UF-Agda.html#sns

-}</a>
<a id="194" class="Keyword">module</a> <a id="201" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a> <a id="225" class="Keyword">where</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="315" class="Keyword">renaming</a> <a id="324" class="Symbol">(</a><a id="325" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="340" class="Symbol">to</a> <a id="343" class="Function">ua-pathToEquiv&#39;</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="636" class="Keyword">public</a>

<a id="644" class="Keyword">private</a>
  <a id="654" class="Keyword">variable</a>
    <a id="667" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="669" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="672" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a> <a id="675" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a> <a id="678" href="Cubical.Foundations.SIP.html#678" class="Generalizable">ℓ₄</a> <a id="681" href="Cubical.Foundations.SIP.html#681" class="Generalizable">ℓ₅</a> <a id="684" class="Symbol">:</a> <a id="686" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="696" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="698" class="Symbol">:</a> <a id="700" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="705" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="708" class="Symbol">→</a> <a id="710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="715" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a>

<a id="719" class="Comment">-- Note that for any equivalence (f , e) : X ≃ Y the type  ι (X , s) (Y , t) (f , e) need not to be</a>
<a id="819" class="Comment">-- a proposition. Indeed this type should correspond to the ways s and t can be identified</a>
<a id="910" class="Comment">-- as S-structures. This we call a standard notion of structure or SNS.</a>
<a id="982" class="Comment">-- We will use a different definition, but the two definitions are interchangeable.</a>
<a id="SNS"></a><a id="1066" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="1070" class="Symbol">:</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Foundations.SIP.html#1073" class="Bound">S</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1082" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1092" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Cubical.Foundations.SIP.html#1097" class="Bound">ι</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1110" href="Cubical.Foundations.SIP.html#1073" class="Bound">S</a> <a id="1112" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1114" class="Symbol">)</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1144" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="1146" class="Symbol">)</a> <a id="1148" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1150" class="Symbol">)</a> <a id="1152" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1154" class="Symbol">)</a>
<a id="1156" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="1160" class="Symbol">{</a><a id="1161" href="Cubical.Foundations.SIP.html#1161" class="Bound">ℓ₁</a><a id="1163" class="Symbol">}</a> <a id="1165" href="Cubical.Foundations.SIP.html#1165" class="Bound">S</a> <a id="1167" href="Cubical.Foundations.SIP.html#1167" class="Bound">ι</a> <a id="1169" class="Symbol">=</a> <a id="1171" class="Symbol">∀</a> <a id="1173" class="Symbol">{</a><a id="1174" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1183" href="Cubical.Foundations.SIP.html#1161" class="Bound">ℓ₁</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a> <a id="1190" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Foundations.SIP.html#1165" class="Bound">S</a> <a id="1196" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Cubical.Foundations.SIP.html#1167" class="Bound">ι</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1206" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1208" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1214" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1216" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a><a id="1217" class="Symbol">)</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1228" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a><a id="1229" class="Symbol">)</a> <a id="1231" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a> <a id="1236" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1238" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a><a id="1239" class="Symbol">)</a>

<a id="1242" class="Comment">-- We introduce the notation for structure preserving equivalences a</a>
<a id="1311" class="Comment">-- bit differently, but this definition doesn&#39;t actually change from</a>
<a id="1380" class="Comment">-- Escardó&#39;s notes.</a>
<a id="_≃[_]_"></a><a id="1400" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">_≃[_]_</a> <a id="1407" class="Symbol">:</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Foundations.SIP.html#1410" class="Bound">A</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1426" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1429" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Cubical.Foundations.SIP.html#1433" class="Bound">ι</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1446" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="1448" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Foundations.SIP.html#1453" class="Bound">B</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1469" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1472" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a><a id="1473" class="Symbol">)</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1489" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1492" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1494" class="Symbol">)</a>
<a id="1496" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1498" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="1501" href="Cubical.Foundations.SIP.html#1501" class="Bound">ι</a> <a id="1503" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="1505" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1512" href="Cubical.Foundations.SIP.html#1512" class="Bound">e</a> <a id="1514" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1516" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1520" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1522" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1524" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1528" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1530" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Cubical.Foundations.SIP.html#1501" class="Bound">ι</a> <a id="1535" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1537" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1539" href="Cubical.Foundations.SIP.html#1512" class="Bound">e</a><a id="1540" class="Symbol">)</a>



<a id="1545" class="Comment">-- The following PathP version of SNS is a bit easier to work with</a>
<a id="1612" class="Comment">-- for the proof of the SIP</a>
<a id="UnivalentStr"></a><a id="1640" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1653" class="Symbol">:</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Cubical.Foundations.SIP.html#1656" class="Bound">S</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1665" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1675" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Foundations.SIP.html#1680" class="Bound">ι</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1693" href="Cubical.Foundations.SIP.html#1656" class="Bound">S</a> <a id="1695" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1697" class="Symbol">)</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1727" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="1729" class="Symbol">)</a> <a id="1731" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1737" class="Symbol">)</a>
<a id="1739" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1752" class="Symbol">{</a><a id="1753" href="Cubical.Foundations.SIP.html#1753" class="Bound">ℓ₁</a><a id="1755" class="Symbol">}</a> <a id="1757" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a> <a id="1759" href="Cubical.Foundations.SIP.html#1759" class="Bound">ι</a> <a id="1761" class="Symbol">=</a>
  <a id="1765" class="Symbol">{</a><a id="1766" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1768" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1784" href="Cubical.Foundations.SIP.html#1753" class="Bound">ℓ₁</a> <a id="1787" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1799" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1801" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1803" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1807" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a><a id="1808" class="Symbol">)</a>
  <a id="1812" class="Symbol">→</a> <a id="1814" href="Cubical.Foundations.SIP.html#1759" class="Bound">ι</a> <a id="1816" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1818" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a> <a id="1820" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1822" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1824" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1830" class="Symbol">(λ</a> <a id="1833" href="Cubical.Foundations.SIP.html#1833" class="Bound">i</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1843" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1845" href="Cubical.Foundations.SIP.html#1833" class="Bound">i</a><a id="1846" class="Symbol">))</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1854" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1862" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a><a id="1863" class="Symbol">)</a>

<a id="1866" class="Comment">-- A quick sanity-check that our definition is interchangeable with</a>
<a id="1934" class="Comment">-- Escardó&#39;s. The direction SNS→UnivalentStr corresponds more or less</a>
<a id="2004" class="Comment">-- to a dependent EquivJ formulation of Escardó&#39;s homomorphism-lemma.</a>
<a id="UnivalentStr→SNS"></a><a id="2074" href="Cubical.Foundations.SIP.html#2074" class="Function">UnivalentStr→SNS</a> <a id="2091" class="Symbol">:</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2103" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2113" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2131" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2133" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="2135" class="Symbol">)</a>
  <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2154" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2156" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="2164" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2166" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a>
<a id="2168" href="Cubical.Foundations.SIP.html#2074" class="Function">UnivalentStr→SNS</a> <a id="2185" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2187" href="Cubical.Foundations.SIP.html#2187" class="Bound">ι</a> <a id="2189" href="Cubical.Foundations.SIP.html#2189" class="Bound">θ</a> <a id="2191" class="Symbol">{</a><a id="2192" class="Argument">X</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2197" class="Symbol">}</a> <a id="2199" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2201" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a> <a id="2203" class="Symbol">=</a>
  <a id="2207" href="Cubical.Foundations.SIP.html#2187" class="Bound">ι</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a> <a id="2212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2214" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a><a id="2215" class="Symbol">)</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a> <a id="2220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2222" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2234" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2235" class="Symbol">)</a>
    <a id="2241" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="2244" href="Cubical.Foundations.SIP.html#2189" class="Bound">θ</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2255" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2256" class="Symbol">)</a> <a id="2258" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
  <a id="2262" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2268" class="Symbol">(λ</a> <a id="2271" href="Cubical.Foundations.SIP.html#2271" class="Bound">i</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2290" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2291" class="Symbol">)</a> <a id="2293" href="Cubical.Foundations.SIP.html#2271" class="Bound">i</a><a id="2294" class="Symbol">))</a> <a id="2297" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2299" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a>
    <a id="2305" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="2308" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2320" class="Symbol">(λ</a> <a id="2323" href="Cubical.Foundations.SIP.html#2323" class="Bound">j</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2333" class="Symbol">(λ</a> <a id="2336" href="Cubical.Foundations.SIP.html#2336" class="Bound">i</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="2353" class="Symbol">{</a><a id="2354" class="Argument">A</a> <a id="2356" class="Symbol">=</a> <a id="2358" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2359" class="Symbol">}</a> <a id="2361" href="Cubical.Foundations.SIP.html#2323" class="Bound">j</a> <a id="2363" href="Cubical.Foundations.SIP.html#2336" class="Bound">i</a><a id="2364" class="Symbol">))</a> <a id="2367" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2369" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a><a id="2370" class="Symbol">)</a> <a id="2372" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
  <a id="2376" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2380" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a>
  <a id="2384" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>


<a id="SNS→UnivalentStr"></a><a id="2388" href="Cubical.Foundations.SIP.html#2388" class="Function">SNS→UnivalentStr</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2421" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2423" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">→</a> <a id="2429" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="2433" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2435" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2452" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2454" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a>
<a id="2456" href="Cubical.Foundations.SIP.html#2388" class="Function">SNS→UnivalentStr</a> <a id="2473" class="Symbol">{</a><a id="2474" class="Argument">S</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a><a id="2479" class="Symbol">}</a> <a id="2481" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2483" href="Cubical.Foundations.SIP.html#2483" class="Bound">θ</a> <a id="2485" class="Symbol">{</a><a id="2486" class="Argument">A</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Cubical.Foundations.SIP.html#2490" class="Bound">A</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">{</a><a id="2494" class="Argument">B</a> <a id="2496" class="Symbol">=</a> <a id="2498" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a><a id="2499" class="Symbol">}</a> <a id="2501" href="Cubical.Foundations.SIP.html#2501" class="Bound">e</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="2512" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2514" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2516" href="Cubical.Foundations.SIP.html#2501" class="Bound">e</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2523" href="Cubical.Foundations.SIP.html#2490" class="Bound">A</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2531" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a><a id="2532" class="Symbol">)</a>
  <a id="2536" class="Keyword">where</a>
  <a id="2544" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2552" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a>

  <a id="2557" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2559" class="Symbol">:</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Cubical.Foundations.SIP.html#2562" class="Bound">X</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2571" class="Symbol">_)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Cubical.Foundations.SIP.html#2562" class="Bound">X</a> <a id="2578" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2580" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2589" class="Symbol">_</a>
  <a id="2593" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2595" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a> <a id="2597" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2600" class="Symbol">=</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2609" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2619" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a> <a id="2629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2631" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2639" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a><a id="2640" class="Symbol">)</a> <a id="2642" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2645" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2647" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2653" class="Symbol">(λ</a> <a id="2656" href="Cubical.Foundations.SIP.html#2656" class="Bound">i</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2666" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2669" href="Cubical.Foundations.SIP.html#2656" class="Bound">i</a><a id="2670" class="Symbol">))</a> <a id="2673" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a> <a id="2675" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a>

  <a id="2680" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2682" class="Symbol">:</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a> <a id="2687" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2693" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2705" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2713" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2725" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2730" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2736" class="Symbol">(λ</a> <a id="2739" href="Cubical.Foundations.SIP.html#2739" class="Bound">i</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2758" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Cubical.Foundations.SIP.html#2739" class="Bound">i</a><a id="2762" class="Symbol">))</a> <a id="2765" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a> <a id="2767" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a>
  <a id="2771" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2773" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2775" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a> <a id="2777" class="Symbol">=</a>
    <a id="2783" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2790" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2798" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2810" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2811" class="Symbol">)</a>
      <a id="2819" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="2822" href="Cubical.Foundations.SIP.html#2483" class="Bound">θ</a> <a id="2824" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2826" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a> <a id="2828" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
    <a id="2834" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2836" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2838" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a>
      <a id="2846" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="2849" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2861" class="Symbol">(λ</a> <a id="2864" href="Cubical.Foundations.SIP.html#2864" class="Bound">j</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2874" class="Symbol">(λ</a> <a id="2877" href="Cubical.Foundations.SIP.html#2877" class="Bound">i</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="2894" class="Symbol">{</a><a id="2895" class="Argument">A</a> <a id="2897" class="Symbol">=</a> <a id="2899" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2905" href="Cubical.Foundations.SIP.html#2864" class="Bound">j</a><a id="2906" class="Symbol">)</a> <a id="2908" href="Cubical.Foundations.SIP.html#2877" class="Bound">i</a><a id="2909" class="Symbol">))</a> <a id="2912" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2914" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a><a id="2915" class="Symbol">)</a> <a id="2917" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
    <a id="2923" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2929" class="Symbol">(λ</a> <a id="2932" href="Cubical.Foundations.SIP.html#2932" class="Bound">i</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2951" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2952" class="Symbol">)</a> <a id="2954" href="Cubical.Foundations.SIP.html#2932" class="Bound">i</a><a id="2955" class="Symbol">))</a> <a id="2958" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2960" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a>
    <a id="2966" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>

<a id="TransportStr"></a><a id="2969" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="2982" class="Symbol">:</a> <a id="2984" class="Symbol">{</a><a id="2985" href="Cubical.Foundations.SIP.html#2985" class="Bound">S</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2994" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3003" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3005" class="Symbol">}</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Foundations.SIP.html#3008" class="Bound">α</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3024" href="Cubical.Foundations.SIP.html#2985" class="Bound">S</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="3048" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a><a id="3049" class="Symbol">)</a> <a id="3051" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3053" class="Symbol">)</a>
<a id="3055" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3068" class="Symbol">{</a><a id="3069" href="Cubical.Foundations.SIP.html#3069" class="Bound">ℓ</a><a id="3070" class="Symbol">}</a> <a id="3072" class="Symbol">{</a><a id="3073" class="Argument">S</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a><a id="3078" class="Symbol">}</a> <a id="3080" href="Cubical.Foundations.SIP.html#3080" class="Bound">α</a> <a id="3082" class="Symbol">=</a>
  <a id="3086" class="Symbol">{</a><a id="3087" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a> <a id="3089" href="Cubical.Foundations.SIP.html#3089" class="Bound">Y</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3098" href="Cubical.Foundations.SIP.html#3069" class="Bound">ℓ</a><a id="3099" class="Symbol">}</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a> <a id="3108" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3110" href="Cubical.Foundations.SIP.html#3089" class="Bound">Y</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a> <a id="3116" class="Symbol">:</a> <a id="3118" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a> <a id="3120" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Cubical.Foundations.SIP.html#3080" class="Bound">α</a> <a id="3137" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a><a id="3138" class="Symbol">)</a> <a id="3140" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a> <a id="3142" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3144" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3150" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3156" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a><a id="3157" class="Symbol">)</a> <a id="3159" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a>

<a id="TransportStr→UnivalentStr"></a><a id="3162" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="3188" class="Symbol">:</a> <a id="3190" class="Symbol">{</a><a id="3191" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3200" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3209" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3211" class="Symbol">}</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3230" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a><a id="3231" class="Symbol">)</a>
  <a id="3235" class="Symbol">→</a> <a id="3237" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3250" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3267" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="3291" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a><a id="3292" class="Symbol">)</a>
<a id="3294" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="3320" class="Symbol">{</a><a id="3321" class="Argument">S</a> <a id="3323" class="Symbol">=</a> <a id="3325" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a><a id="3326" class="Symbol">}</a> <a id="3328" href="Cubical.Foundations.SIP.html#3328" class="Bound">α</a> <a id="3330" href="Cubical.Foundations.SIP.html#3330" class="Bound">τ</a> <a id="3332" class="Symbol">{</a><a id="3333" href="Cubical.Foundations.SIP.html#3333" class="Bound">X</a> <a id="3335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3337" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a><a id="3338" class="Symbol">}</a> <a id="3340" class="Symbol">{</a><a id="3341" href="Cubical.Foundations.SIP.html#3341" class="Bound">Y</a> <a id="3343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3345" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a><a id="3346" class="Symbol">}</a> <a id="3348" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3350" class="Symbol">=</a>
  <a id="3354" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Cubical.Foundations.SIP.html#3328" class="Bound">α</a> <a id="3366" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3371" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3373" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
    <a id="3379" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="3382" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">_≡</a> <a id="3404" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Foundations.SIP.html#3330" class="Bound">τ</a> <a id="3410" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3412" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a><a id="3413" class="Symbol">))</a> <a id="3416" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
  <a id="3420" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3426" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3432" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a><a id="3433" class="Symbol">)</a> <a id="3435" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3439" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
    <a id="3445" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="3448" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="3469" class="Symbol">_</a> <a id="3471" class="Symbol">_</a> <a id="3473" class="Symbol">_)</a> <a id="3476" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
  <a id="3480" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3486" class="Symbol">(λ</a> <a id="3489" href="Cubical.Foundations.SIP.html#3489" class="Bound">i</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3499" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3501" href="Cubical.Foundations.SIP.html#3489" class="Bound">i</a><a id="3502" class="Symbol">))</a> <a id="3505" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3507" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
  <a id="3511" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>

<a id="UnivalentStr→TransportStr"></a><a id="3514" href="Cubical.Foundations.SIP.html#3514" class="Function">UnivalentStr→TransportStr</a> <a id="3540" class="Symbol">:</a> <a id="3542" class="Symbol">{</a><a id="3543" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a> <a id="3545" class="Symbol">:</a> <a id="3547" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3552" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3554" class="Symbol">→</a> <a id="3556" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3561" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3563" class="Symbol">}</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3582" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a><a id="3583" class="Symbol">)</a>
  <a id="3587" class="Symbol">→</a> <a id="3589" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3602" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="3626" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a><a id="3627" class="Symbol">)</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3644" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a>
<a id="3646" href="Cubical.Foundations.SIP.html#3514" class="Function">UnivalentStr→TransportStr</a> <a id="3672" class="Symbol">{</a><a id="3673" class="Argument">S</a> <a id="3675" class="Symbol">=</a> <a id="3677" href="Cubical.Foundations.SIP.html#3677" class="Bound">S</a><a id="3678" class="Symbol">}</a> <a id="3680" href="Cubical.Foundations.SIP.html#3680" class="Bound">α</a> <a id="3682" href="Cubical.Foundations.SIP.html#3682" class="Bound">θ</a> <a id="3684" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a> <a id="3686" href="Cubical.Foundations.SIP.html#3686" class="Bound">s</a> <a id="3688" class="Symbol">=</a>
  <a id="3692" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Cubical.Foundations.SIP.html#3682" class="Bound">θ</a> <a id="3701" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3728" href="Cubical.Foundations.SIP.html#3677" class="Bound">S</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3734" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a><a id="3735" class="Symbol">))</a> <a id="3738" href="Cubical.Foundations.SIP.html#3686" class="Bound">s</a><a id="3739" class="Symbol">)</a>

<a id="invTransportStr"></a><a id="3742" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="3758" class="Symbol">:</a> <a id="3760" class="Symbol">{</a><a id="3761" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3770" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3772" class="Symbol">→</a> <a id="3774" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3779" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="3781" class="Symbol">}</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3800" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Foundations.SIP.html#3804" class="Bound">τ</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3821" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a><a id="3822" class="Symbol">)</a>
  <a id="3826" class="Symbol">{</a><a id="3827" href="Cubical.Foundations.SIP.html#3827" class="Bound">X</a> <a id="3829" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3838" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a><a id="3839" class="Symbol">}</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a> <a id="3844" class="Symbol">:</a> <a id="3846" href="Cubical.Foundations.SIP.html#3827" class="Bound">X</a> <a id="3848" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3850" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a> <a id="3856" class="Symbol">:</a> <a id="3858" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3860" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a><a id="3861" class="Symbol">)</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a> <a id="3874" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a><a id="3875" class="Symbol">)</a> <a id="3877" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a> <a id="3879" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3881" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3888" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3894" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a><a id="3895" class="Symbol">)</a> <a id="3897" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a>
<a id="3899" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="3915" class="Symbol">{</a><a id="3916" class="Argument">S</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a><a id="3921" class="Symbol">}</a> <a id="3923" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="3925" href="Cubical.Foundations.SIP.html#3925" class="Bound">τ</a> <a id="3927" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a> <a id="3929" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a> <a id="3931" class="Symbol">=</a>
  <a id="3935" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="3960" class="Symbol">(</a><a id="3961" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3966" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3972" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="3973" class="Symbol">))</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="3986" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="3987" class="Symbol">)</a> <a id="3989" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="3990" class="Symbol">))</a>
  <a id="3995" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3998" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4016" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4022" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4023" class="Symbol">))</a> <a id="4026" class="Symbol">(</a><a id="4027" href="Cubical.Foundations.SIP.html#3925" class="Bound">τ</a> <a id="4029" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4038" class="Symbol">(</a><a id="4039" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="4041" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4042" class="Symbol">)</a> <a id="4044" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="4045" class="Symbol">)))</a>
  <a id="4051" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4067" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4073" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4074" class="Symbol">))</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="4087" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4088" class="Symbol">)</a> <a id="4090" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="4091" class="Symbol">)</a>


<a id="4095" class="Comment">--- We can now define an invertible function</a>
<a id="4140" class="Comment">---</a>
<a id="4144" class="Comment">---    sip : A ≃[ ι ] B → A ≡ B</a>

<a id="4177" class="Keyword">module</a> <a id="4184" href="Cubical.Foundations.SIP.html#4184" class="Module">_</a> <a id="4186" class="Symbol">{</a><a id="4187" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4189" class="Symbol">:</a> <a id="4191" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4196" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="4199" class="Symbol">→</a> <a id="4201" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4206" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="4208" class="Symbol">}</a> <a id="4210" class="Symbol">{</a><a id="4211" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="4224" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4226" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="4228" class="Symbol">}</a>
  <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a> <a id="4235" class="Symbol">:</a> <a id="4237" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="4250" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4252" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a><a id="4253" class="Symbol">)</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4258" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4260" class="Symbol">:</a> <a id="4262" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="4274" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="4277" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a><a id="4278" class="Symbol">)</a>
  <a id="4282" class="Keyword">where</a>

  <a id="4291" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4295" class="Symbol">:</a> <a id="4297" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4299" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4302" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4304" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4306" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4312" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4314" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a>
  <a id="4318" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4327" href="Cubical.Foundations.SIP.html#4327" class="Bound">p</a><a id="4328" class="Symbol">)</a> <a id="4330" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4337" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4339" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a> <a id="4341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4343" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a> <a id="4345" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4347" class="Symbol">.</a><a id="4348" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4352" href="Cubical.Foundations.SIP.html#4327" class="Bound">p</a> <a id="4354" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a>

  <a id="4359" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4367" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4370" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4372" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4374" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4376" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4381" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4383" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a><a id="4384" class="Symbol">)</a>
  <a id="4388" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="4392" class="Symbol">=</a>
    <a id="4398" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4404" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Data.Sigma.Properties.html#9932" class="Function">Σ-cong-iso</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="4446" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="4459" class="Symbol">)</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4473" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4475" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a><a id="4476" class="Symbol">))</a> <a id="4479" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a><a id="4492" class="Symbol">)</a>

  <a id="4497" href="Cubical.Foundations.SIP.html#4497" class="Function">sip⁻</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4506" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4508" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4510" class="Symbol">→</a> <a id="4512" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4514" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4517" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4519" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4521" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a>
  <a id="4525" href="Cubical.Foundations.SIP.html#4497" class="Function">sip⁻</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4538" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Structure.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Structure</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="124" class="Keyword">private</a>
  <a id="134" class="Keyword">variable</a>
    <a id="147" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="149" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a> <a id="152" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a> <a id="156" class="Symbol">:</a> <a id="158" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="168" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="170" class="Symbol">:</a> <a id="172" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="177" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="179" class="Symbol">→</a> <a id="181" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="186" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a>

<a id="190" class="Comment">-- A structure is a type-family S : Type ℓ → Type ℓ&#39;, i.e. for X : Type ℓ and s : S X,</a>
<a id="277" class="Comment">-- the pair (X , s) : TypeWithStr ℓ S means that X is equipped with an S-structure, witnessed by s.</a>

<a id="TypeWithStr"></a><a id="378" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="390" class="Symbol">:</a> <a id="392" class="Symbol">(</a><a id="393" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="402" class="Symbol">)</a> <a id="404" class="Symbol">(</a><a id="405" href="Cubical.Foundations.Structure.html#405" class="Bound">S</a> <a id="407" class="Symbol">:</a> <a id="409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="414" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="423" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="425" class="Symbol">)</a> <a id="427" class="Symbol">→</a> <a id="429" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="441" class="Symbol">(</a><a id="442" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="448" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a><a id="449" class="Symbol">)</a> <a id="451" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="453" class="Symbol">)</a>
<a id="455" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="467" href="Cubical.Foundations.Structure.html#467" class="Bound">ℓ</a> <a id="469" href="Cubical.Foundations.Structure.html#469" class="Bound">S</a> <a id="471" class="Symbol">=</a> <a id="473" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="476" href="Cubical.Foundations.Structure.html#476" class="Bound">X</a> <a id="478" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="480" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="485" href="Cubical.Foundations.Structure.html#467" class="Bound">ℓ</a> <a id="487" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="489" href="Cubical.Foundations.Structure.html#469" class="Bound">S</a> <a id="491" href="Cubical.Foundations.Structure.html#476" class="Bound">X</a>

<a id="494" class="Comment">{-
 A helper to make a definition or the second component of a type with structure
 opaque. It is a good idea to use this for set-level structures,
 where the second component consists only of proofs of identities
 or other propositions
-}</a>
<a id="makeOpaque"></a><a id="734" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="745" class="Symbol">:</a> <a id="747" class="Symbol">{</a><a id="748" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="757" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="759" class="Symbol">}</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a> <a id="765" class="Symbol">→</a> <a id="767" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a>
<a id="769" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="780" class="Symbol">{</a><a id="781" class="Argument">A</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Foundations.Structure.html#785" class="Bound">A</a><a id="786" class="Symbol">}</a> <a id="788" href="Cubical.Foundations.Structure.html#788" class="Bound">a</a> <a id="790" class="Symbol">=</a> <a id="792" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a>
  <a id="797" class="Keyword">where</a>
    <a id="807" class="Keyword">opaque</a>
      <a id="820" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a> <a id="823" class="Symbol">:</a> <a id="825" href="Cubical.Foundations.Structure.html#785" class="Bound">A</a>
      <a id="833" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a> <a id="836" class="Symbol">=</a> <a id="838" href="Cubical.Foundations.Structure.html#788" class="Bound">a</a>

<a id="withOpaqueStr"></a><a id="841" href="Cubical.Foundations.Structure.html#841" class="Function">withOpaqueStr</a> <a id="855" class="Symbol">:</a> <a id="857" class="Symbol">{</a><a id="858" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="860" class="Symbol">:</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="867" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="869" class="Symbol">}</a> <a id="871" class="Symbol">{</a><a id="872" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="874" class="Symbol">:</a> <a id="876" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="878" class="Symbol">→</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="885" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="888" class="Symbol">}</a>
               <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="910" href="Cubical.Foundations.Structure.html#910" class="Bound">x</a> <a id="912" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="914" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="916" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="918" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="920" href="Cubical.Foundations.Structure.html#910" class="Bound">x</a>
               <a id="937" class="Symbol">→</a> <a id="939" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="942" href="Cubical.Foundations.Structure.html#942" class="Bound">x</a> <a id="944" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="946" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="948" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="950" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="952" href="Cubical.Foundations.Structure.html#942" class="Bound">x</a>
<a id="954" href="Cubical.Foundations.Structure.html#841" class="Function">withOpaqueStr</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">B</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Foundations.Structure.html#973" class="Bound">B</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Structure.html#977" class="Bound">x</a> <a id="979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="981" href="Cubical.Foundations.Structure.html#981" class="Bound">str</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">=</a> <a id="988" href="Cubical.Foundations.Structure.html#977" class="Bound">x</a> <a id="990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="992" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="1003" href="Cubical.Foundations.Structure.html#981" class="Bound">str</a>


<a id="typ"></a><a id="1009" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1027" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1029" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1038" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a>
<a id="1040" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1044" class="Symbol">=</a> <a id="1046" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="str"></a><a id="1051" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Cubical.Foundations.Structure.html#1058" class="Bound">A</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1074" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1076" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1088" href="Cubical.Foundations.Structure.html#1058" class="Bound">A</a><a id="1089" class="Symbol">)</a>
<a id="1091" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="1102" class="Comment">-- Alternative notation for typ</a>
<a id="⟨_⟩"></a><a id="1134" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1152" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1154" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1163" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a>
<a id="1165" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a>

<a id="1176" class="Keyword">instance</a>
  <a id="mkTypeWithStr"></a><a id="1187" href="Cubical.Foundations.Structure.html#1187" class="Function">mkTypeWithStr</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">∀</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a><a id="1207" class="Symbol">}</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1219" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1228" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">{</a><a id="1233" href="Cubical.Foundations.Structure.html#1233" class="Bound">X</a><a id="1234" class="Symbol">}</a> <a id="1236" class="Symbol">→</a> <a id="1238" class="Symbol">{{</a><a id="1240" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a> <a id="1242" href="Cubical.Foundations.Structure.html#1233" class="Bound">X</a><a id="1243" class="Symbol">}}</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1260" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a> <a id="1262" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a>
  <a id="1266" href="Cubical.Foundations.Structure.html#1187" class="Function">mkTypeWithStr</a> <a id="1280" class="Symbol">{{</a><a id="1282" href="Cubical.Foundations.Structure.html#1282" class="Bound">i</a><a id="1283" class="Symbol">}}</a> <a id="1286" class="Symbol">=</a> <a id="1288" class="Symbol">_</a> <a id="1290" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1292" href="Cubical.Foundations.Structure.html#1282" class="Bound">i</a>

<a id="1295" class="Comment">-- An S-structure should have a notion of S-homomorphism, or rather S-isomorphism.</a>
<a id="1378" class="Comment">-- This will be implemented by a function ι : StrEquiv S ℓ&#39;</a>
<a id="1438" class="Comment">-- that gives us for any two types with S-structure (X , s) and (Y , t) a family:</a>
<a id="1520" class="Comment">--    ι (X , s) (Y , t) : (X ≃ Y) → Type ℓ&#39;&#39;</a>
<a id="StrEquiv"></a><a id="1565" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1574" class="Symbol">:</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Foundations.Structure.html#1577" class="Bound">S</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1586" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1595" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1598" class="Symbol">)</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Foundations.Structure.html#1601" class="Bound">ℓ&#39;</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1641" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1643" href="Cubical.Foundations.Structure.html#1601" class="Bound">ℓ&#39;</a><a id="1645" class="Symbol">))</a> <a id="1648" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1651" class="Symbol">)</a>
<a id="1653" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1662" class="Symbol">{</a><a id="1663" href="Cubical.Foundations.Structure.html#1663" class="Bound">ℓ</a><a id="1664" class="Symbol">}</a> <a id="1666" href="Cubical.Foundations.Structure.html#1666" class="Bound">S</a> <a id="1668" href="Cubical.Foundations.Structure.html#1668" class="Bound">ℓ&#39;</a> <a id="1671" class="Symbol">=</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Foundations.Structure.html#1674" class="Bound">A</a> <a id="1676" href="Cubical.Foundations.Structure.html#1676" class="Bound">B</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1692" href="Cubical.Foundations.Structure.html#1663" class="Bound">ℓ</a> <a id="1694" href="Cubical.Foundations.Structure.html#1666" class="Bound">S</a><a id="1695" class="Symbol">)</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1703" href="Cubical.Foundations.Structure.html#1674" class="Bound">A</a> <a id="1705" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1707" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1711" href="Cubical.Foundations.Structure.html#1676" class="Bound">B</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1720" href="Cubical.Foundations.Structure.html#1668" class="Bound">ℓ&#39;</a>

<a id="1724" class="Comment">-- An S-structure may instead be equipped with an action on equivalences, which will</a>
<a id="1809" class="Comment">-- induce a notion of S-homomorphism</a>

<a id="EquivAction"></a><a id="1847" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1859" class="Symbol">:</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Foundations.Structure.html#1862" class="Bound">S</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1871" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1880" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="1906" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a><a id="1907" class="Symbol">)</a> <a id="1909" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1912" class="Symbol">)</a>
<a id="1914" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1926" class="Symbol">{</a><a id="1927" href="Cubical.Foundations.Structure.html#1927" class="Bound">ℓ</a><a id="1928" class="Symbol">}</a> <a id="1930" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1932" class="Symbol">=</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1937" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a> <a id="1939" class="Symbol">:</a> <a id="1941" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1946" href="Cubical.Foundations.Structure.html#1927" class="Bound">ℓ</a><a id="1947" class="Symbol">}</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1953" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1955" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1961" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1963" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1965" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1967" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a>

<a id="EquivAction→StrEquiv"></a><a id="1970" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="1991" class="Symbol">:</a> <a id="1993" class="Symbol">{</a><a id="1994" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2003" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2012" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="2015" class="Symbol">}</a>
  <a id="2019" class="Symbol">→</a> <a id="2021" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2033" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2046" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="2048" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a>
<a id="2052" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="2073" href="Cubical.Foundations.Structure.html#2073" class="Bound">α</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Cubical.Foundations.Structure.html#2076" class="Bound">X</a> <a id="2078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2080" href="Cubical.Foundations.Structure.html#2080" class="Bound">s</a><a id="2081" class="Symbol">)</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Cubical.Foundations.Structure.html#2084" class="Bound">Y</a> <a id="2086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2088" href="Cubical.Foundations.Structure.html#2088" class="Bound">t</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Cubical.Foundations.Structure.html#2091" class="Bound">e</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Foundations.Structure.html#2073" class="Bound">α</a> <a id="2107" href="Cubical.Foundations.Structure.html#2091" class="Bound">e</a><a id="2108" class="Symbol">)</a> <a id="2110" href="Cubical.Foundations.Structure.html#2080" class="Bound">s</a> <a id="2112" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2114" href="Cubical.Foundations.Structure.html#2088" class="Bound">t</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Transport.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Transport</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{- Basic theory about transport:

- transport is invertible
- transport is an equivalence ([pathToEquiv])

-}</a>
<a id="111" class="Keyword">module</a> <a id="118" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a> <a id="148" class="Keyword">where</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a> <a id="233" class="Symbol">as</a> <a id="236" class="Module">Equiv</a> <a id="242" class="Keyword">hiding</a> <a id="249" class="Symbol">(</a><a id="250" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a><a id="261" class="Symbol">)</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a><a id="446" class="Symbol">)</a>

<a id="449" class="Comment">-- Direct definition of transport filler, note that we have to</a>
<a id="512" class="Comment">-- explicitly tell Agda that the type is constant (like in CHM)</a>
<a id="transpFill"></a><a id="576" href="Cubical.Foundations.Transport.html#576" class="Function">transpFill</a> <a id="587" class="Symbol">:</a> <a id="589" class="Symbol">∀</a> <a id="591" class="Symbol">{</a><a id="592" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">{</a><a id="596" href="Cubical.Foundations.Transport.html#596" class="Bound">A</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="605" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a><a id="606" class="Symbol">}</a>
             <a id="621" class="Symbol">(</a><a id="622" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="627" class="Symbol">)</a>
             <a id="642" class="Symbol">(</a><a id="643" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="645" class="Symbol">:</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Foundations.Transport.html#648" class="Bound">i</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="653" class="Symbol">)</a> <a id="655" class="Symbol">→</a> <a id="657" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="662" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a> <a id="664" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="666" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="668" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="670" class="Symbol">(λ</a> <a id="673" href="Cubical.Foundations.Transport.html#673" class="Bound">_</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Transport.html#596" class="Bound">A</a><a id="678" class="Symbol">)</a> <a id="680" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="681" class="Symbol">)</a>
             <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a> <a id="700" class="Symbol">:</a> <a id="702" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="710" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="712" class="Symbol">))</a>
           <a id="726" class="Symbol">→</a> <a id="728" class="Comment">--------------------------------------</a>
             <a id="780" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="786" class="Symbol">(λ</a> <a id="789" href="Cubical.Foundations.Transport.html#789" class="Bound">i</a> <a id="791" class="Symbol">→</a> <a id="793" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="801" href="Cubical.Foundations.Transport.html#789" class="Bound">i</a><a id="802" class="Symbol">))</a> <a id="805" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a> <a id="808" class="Symbol">(</a><a id="809" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="816" class="Symbol">(λ</a> <a id="819" href="Cubical.Foundations.Transport.html#819" class="Bound">i</a> <a id="821" class="Symbol">→</a> <a id="823" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="831" href="Cubical.Foundations.Transport.html#819" class="Bound">i</a><a id="832" class="Symbol">))</a> <a id="835" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="837" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a><a id="839" class="Symbol">)</a>
<a id="841" href="Cubical.Foundations.Transport.html#576" class="Function">transpFill</a> <a id="852" href="Cubical.Foundations.Transport.html#852" class="Bound">φ</a> <a id="854" href="Cubical.Foundations.Transport.html#854" class="Bound">A</a> <a id="856" href="Cubical.Foundations.Transport.html#856" class="Bound">u0</a> <a id="859" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="861" class="Symbol">=</a> <a id="863" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="870" class="Symbol">(λ</a> <a id="873" href="Cubical.Foundations.Transport.html#873" class="Bound">j</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Foundations.Transport.html#854" class="Bound">A</a> <a id="885" class="Symbol">(</a><a id="886" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="888" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="890" href="Cubical.Foundations.Transport.html#873" class="Bound">j</a><a id="891" class="Symbol">)))</a> <a id="895" class="Symbol">(</a><a id="896" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="898" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="900" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="902" href="Cubical.Foundations.Transport.html#852" class="Bound">φ</a><a id="903" class="Symbol">)</a> <a id="905" href="Cubical.Foundations.Transport.html#856" class="Bound">u0</a>

<a id="transport⁻"></a><a id="909" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="920" class="Symbol">:</a> <a id="922" class="Symbol">∀</a> <a id="924" class="Symbol">{</a><a id="925" href="Cubical.Foundations.Transport.html#925" class="Bound">ℓ</a><a id="926" class="Symbol">}</a> <a id="928" class="Symbol">{</a><a id="929" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a> <a id="931" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="933" class="Symbol">:</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="940" href="Cubical.Foundations.Transport.html#925" class="Bound">ℓ</a><a id="941" class="Symbol">}</a> <a id="943" class="Symbol">→</a> <a id="945" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a> <a id="947" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="949" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="951" class="Symbol">→</a> <a id="953" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="955" class="Symbol">→</a> <a id="957" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a>
<a id="959" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="970" href="Cubical.Foundations.Transport.html#970" class="Bound">p</a> <a id="972" class="Symbol">=</a> <a id="974" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="984" class="Symbol">(λ</a> <a id="987" href="Cubical.Foundations.Transport.html#987" class="Bound">i</a> <a id="989" class="Symbol">→</a> <a id="991" href="Cubical.Foundations.Transport.html#970" class="Bound">p</a> <a id="993" class="Symbol">(</a><a id="994" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="996" href="Cubical.Foundations.Transport.html#987" class="Bound">i</a><a id="997" class="Symbol">))</a>

<a id="subst⁻"></a><a id="1001" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1008" class="Symbol">:</a> <a id="1010" class="Symbol">∀</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Cubical.Foundations.Transport.html#1013" class="Bound">ℓ</a> <a id="1015" href="Cubical.Foundations.Transport.html#1015" class="Bound">ℓ&#39;</a><a id="1017" class="Symbol">}</a> <a id="1019" class="Symbol">{</a><a id="1020" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1029" href="Cubical.Foundations.Transport.html#1013" class="Bound">ℓ</a><a id="1030" class="Symbol">}</a> <a id="1032" class="Symbol">{</a><a id="1033" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a> <a id="1035" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a><a id="1040" class="Symbol">}</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1056" href="Cubical.Foundations.Transport.html#1015" class="Bound">ℓ&#39;</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Cubical.Foundations.Transport.html#1061" class="Bound">p</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a> <a id="1067" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1069" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1076" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1082" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a>
<a id="1084" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1091" href="Cubical.Foundations.Transport.html#1091" class="Bound">B</a> <a id="1093" href="Cubical.Foundations.Transport.html#1093" class="Bound">p</a> <a id="1095" href="Cubical.Foundations.Transport.html#1095" class="Bound">pa</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1111" class="Symbol">(λ</a> <a id="1114" href="Cubical.Foundations.Transport.html#1114" class="Bound">i</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Foundations.Transport.html#1091" class="Bound">B</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Cubical.Foundations.Transport.html#1093" class="Bound">p</a> <a id="1123" href="Cubical.Foundations.Transport.html#1114" class="Bound">i</a><a id="1124" class="Symbol">))</a> <a id="1127" href="Cubical.Foundations.Transport.html#1095" class="Bound">pa</a>

<a id="subst⁻-filler"></a><a id="1131" href="Cubical.Foundations.Transport.html#1131" class="Function">subst⁻-filler</a> <a id="1145" class="Symbol">:</a> <a id="1147" class="Symbol">∀</a> <a id="1149" class="Symbol">{</a><a id="1150" href="Cubical.Foundations.Transport.html#1150" class="Bound">ℓ</a> <a id="1152" href="Cubical.Foundations.Transport.html#1152" class="Bound">ℓ&#39;</a><a id="1154" class="Symbol">}</a> <a id="1156" class="Symbol">{</a><a id="1157" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1166" href="Cubical.Foundations.Transport.html#1150" class="Bound">ℓ</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">{</a><a id="1170" href="Cubical.Foundations.Transport.html#1170" class="Bound">x</a> <a id="1172" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a><a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1193" href="Cubical.Foundations.Transport.html#1152" class="Bound">ℓ&#39;</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Cubical.Foundations.Transport.html#1170" class="Bound">x</a> <a id="1204" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1206" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1216" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a><a id="1217" class="Symbol">)</a>
  <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1229" class="Symbol">(λ</a> <a id="1232" href="Cubical.Foundations.Transport.html#1232" class="Bound">i</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1244" href="Cubical.Foundations.Transport.html#1232" class="Bound">i</a><a id="1245" class="Symbol">)))</a> <a id="1249" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1259" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1261" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1263" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a><a id="1264" class="Symbol">)</a>
<a id="1266" href="Cubical.Foundations.Transport.html#1131" class="Function">subst⁻-filler</a> <a id="1280" href="Cubical.Foundations.Transport.html#1280" class="Bound">B</a> <a id="1282" href="Cubical.Foundations.Transport.html#1282" class="Bound">p</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="1299" href="Cubical.Foundations.Transport.html#1280" class="Bound">B</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1306" href="Cubical.Foundations.Transport.html#1282" class="Bound">p</a><a id="1307" class="Symbol">)</a>

<a id="transport-fillerExt"></a><a id="1310" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="1330" class="Symbol">:</a> <a id="1332" class="Symbol">∀</a> <a id="1334" class="Symbol">{</a><a id="1335" href="Cubical.Foundations.Transport.html#1335" class="Bound">ℓ</a><a id="1336" class="Symbol">}</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1341" href="Cubical.Foundations.Transport.html#1341" class="Bound">B</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1350" href="Cubical.Foundations.Transport.html#1335" class="Bound">ℓ</a><a id="1351" class="Symbol">}</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1362" href="Cubical.Foundations.Transport.html#1341" class="Bound">B</a><a id="1363" class="Symbol">)</a>
                    <a id="1385" class="Symbol">→</a> <a id="1387" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1393" class="Symbol">(λ</a> <a id="1396" href="Cubical.Foundations.Transport.html#1396" class="Bound">i</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a> <a id="1406" href="Cubical.Foundations.Transport.html#1396" class="Bound">i</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">(λ</a> <a id="1412" href="Cubical.Foundations.Transport.html#1412" class="Bound">x</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Cubical.Foundations.Transport.html#1412" class="Bound">x</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1430" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a><a id="1431" class="Symbol">)</a>
<a id="1433" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="1453" href="Cubical.Foundations.Transport.html#1453" class="Bound">p</a> <a id="1455" href="Cubical.Foundations.Transport.html#1455" class="Bound">i</a> <a id="1457" href="Cubical.Foundations.Transport.html#1457" class="Bound">x</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="1478" href="Cubical.Foundations.Transport.html#1453" class="Bound">p</a> <a id="1480" href="Cubical.Foundations.Transport.html#1457" class="Bound">x</a> <a id="1482" href="Cubical.Foundations.Transport.html#1455" class="Bound">i</a>

<a id="transport⁻-fillerExt"></a><a id="1485" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1506" class="Symbol">:</a> <a id="1508" class="Symbol">∀</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Cubical.Foundations.Transport.html#1511" class="Bound">ℓ</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a> <a id="1517" href="Cubical.Foundations.Transport.html#1517" class="Bound">B</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1526" href="Cubical.Foundations.Transport.html#1511" class="Bound">ℓ</a><a id="1527" class="Symbol">}</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a> <a id="1536" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1538" href="Cubical.Foundations.Transport.html#1517" class="Bound">B</a><a id="1539" class="Symbol">)</a>
                     <a id="1562" class="Symbol">→</a> <a id="1564" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1570" class="Symbol">(λ</a> <a id="1573" href="Cubical.Foundations.Transport.html#1573" class="Bound">i</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a> <a id="1579" href="Cubical.Foundations.Transport.html#1573" class="Bound">i</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Symbol">(λ</a> <a id="1589" href="Cubical.Foundations.Transport.html#1589" class="Bound">x</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="Cubical.Foundations.Transport.html#1589" class="Bound">x</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1608" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a><a id="1609" class="Symbol">)</a>
<a id="1611" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1632" href="Cubical.Foundations.Transport.html#1632" class="Bound">p</a> <a id="1634" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a> <a id="1636" href="Cubical.Foundations.Transport.html#1636" class="Bound">x</a> <a id="1638" class="Symbol">=</a> <a id="1640" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="1647" class="Symbol">(λ</a> <a id="1650" href="Cubical.Foundations.Transport.html#1650" class="Bound">j</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Cubical.Foundations.Transport.html#1632" class="Bound">p</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a> <a id="1659" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1661" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.Transport.html#1650" class="Bound">j</a><a id="1664" class="Symbol">))</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1670" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a><a id="1671" class="Symbol">)</a> <a id="1673" href="Cubical.Foundations.Transport.html#1636" class="Bound">x</a>

<a id="transport-fillerExt⁻"></a><a id="1676" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="1697" class="Symbol">:</a> <a id="1699" class="Symbol">∀</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Cubical.Foundations.Transport.html#1702" class="Bound">ℓ</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Cubical.Foundations.Transport.html#1706" class="Bound">A</a> <a id="1708" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1717" href="Cubical.Foundations.Transport.html#1702" class="Bound">ℓ</a><a id="1718" class="Symbol">}</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Cubical.Foundations.Transport.html#1706" class="Bound">A</a> <a id="1727" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1729" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a><a id="1730" class="Symbol">)</a>
                    <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1760" class="Symbol">(λ</a> <a id="1763" href="Cubical.Foundations.Transport.html#1763" class="Bound">i</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a> <a id="1769" href="Cubical.Foundations.Transport.html#1763" class="Bound">i</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1787" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">(λ</a> <a id="1793" href="Cubical.Foundations.Transport.html#1793" class="Bound">x</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Cubical.Foundations.Transport.html#1793" class="Bound">x</a><a id="1798" class="Symbol">)</a>
<a id="1800" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="1821" href="Cubical.Foundations.Transport.html#1821" class="Bound">p</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1857" href="Cubical.Foundations.Transport.html#1821" class="Bound">p</a><a id="1858" class="Symbol">))</a>

<a id="transport⁻-fillerExt⁻"></a><a id="1862" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="1884" class="Symbol">:</a> <a id="1886" class="Symbol">∀</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Cubical.Foundations.Transport.html#1889" class="Bound">ℓ</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Cubical.Foundations.Transport.html#1893" class="Bound">A</a> <a id="1895" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1904" href="Cubical.Foundations.Transport.html#1889" class="Bound">ℓ</a><a id="1905" class="Symbol">}</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Cubical.Foundations.Transport.html#1893" class="Bound">A</a> <a id="1914" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1916" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a><a id="1917" class="Symbol">)</a>
                     <a id="1940" class="Symbol">→</a> <a id="1942" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1948" class="Symbol">(λ</a> <a id="1951" href="Cubical.Foundations.Transport.html#1951" class="Bound">i</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a> <a id="1961" href="Cubical.Foundations.Transport.html#1951" class="Bound">i</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1976" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(λ</a> <a id="1982" href="Cubical.Foundations.Transport.html#1982" class="Bound">x</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Cubical.Foundations.Transport.html#1982" class="Bound">x</a><a id="1987" class="Symbol">)</a>
<a id="1989" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="2011" href="Cubical.Foundations.Transport.html#2011" class="Bound">p</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2046" href="Cubical.Foundations.Transport.html#2011" class="Bound">p</a><a id="2047" class="Symbol">))</a>


<a id="transport⁻-filler"></a><a id="2052" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Cubical.Foundations.Transport.html#2075" class="Bound">ℓ</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">{</a><a id="2079" href="Cubical.Foundations.Transport.html#2079" class="Bound">A</a> <a id="2081" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2090" href="Cubical.Foundations.Transport.html#2075" class="Bound">ℓ</a><a id="2091" class="Symbol">}</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Cubical.Foundations.Transport.html#2079" class="Bound">A</a> <a id="2100" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2102" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a><a id="2111" class="Symbol">)</a>
                   <a id="2132" class="Symbol">→</a> <a id="2134" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2140" class="Symbol">(λ</a> <a id="2143" href="Cubical.Foundations.Transport.html#2143" class="Bound">i</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2152" href="Cubical.Foundations.Transport.html#2143" class="Bound">i</a><a id="2153" class="Symbol">))</a> <a id="2156" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2170" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2172" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a><a id="2173" class="Symbol">)</a>
<a id="2175" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="2193" href="Cubical.Foundations.Transport.html#2193" class="Bound">p</a> <a id="2195" href="Cubical.Foundations.Transport.html#2195" class="Bound">x</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="2216" class="Symbol">(λ</a> <a id="2219" href="Cubical.Foundations.Transport.html#2219" class="Bound">i</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Cubical.Foundations.Transport.html#2193" class="Bound">p</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2228" href="Cubical.Foundations.Transport.html#2219" class="Bound">i</a><a id="2229" class="Symbol">))</a> <a id="2232" href="Cubical.Foundations.Transport.html#2195" class="Bound">x</a>

<a id="transport⁻Transport"></a><a id="2235" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2255" class="Symbol">:</a> <a id="2257" class="Symbol">∀</a> <a id="2259" class="Symbol">{</a><a id="2260" href="Cubical.Foundations.Transport.html#2260" class="Bound">ℓ</a><a id="2261" class="Symbol">}</a> <a id="2263" class="Symbol">{</a><a id="2264" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a> <a id="2266" href="Cubical.Foundations.Transport.html#2266" class="Bound">B</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2275" href="Cubical.Foundations.Transport.html#2260" class="Bound">ℓ</a><a id="2276" class="Symbol">}</a> <a id="2278" class="Symbol">→</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a> <a id="2287" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2289" href="Cubical.Foundations.Transport.html#2266" class="Bound">B</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">→</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">→</a>
                          <a id="2330" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2341" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2354" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2356" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a><a id="2357" class="Symbol">)</a> <a id="2359" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2361" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a>
<a id="2363" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2383" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2385" href="Cubical.Foundations.Transport.html#2385" class="Bound">a</a> <a id="2387" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="2412" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2417" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="2441" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2446" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a><a id="2447" class="Symbol">)</a> <a id="2449" href="Cubical.Foundations.Transport.html#2385" class="Bound">a</a><a id="2450" class="Symbol">)</a>

<a id="transportTransport⁻"></a><a id="2453" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="2473" class="Symbol">:</a> <a id="2475" class="Symbol">∀</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Cubical.Foundations.Transport.html#2478" class="Bound">ℓ</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Cubical.Foundations.Transport.html#2482" class="Bound">A</a> <a id="2484" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2493" href="Cubical.Foundations.Transport.html#2478" class="Bound">ℓ</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">→</a> <a id="2498" class="Symbol">(</a><a id="2499" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Cubical.Foundations.Transport.html#2482" class="Bound">A</a> <a id="2505" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2507" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">→</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a>
                        <a id="2546" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2556" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2570" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2572" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a><a id="2573" class="Symbol">)</a> <a id="2575" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2577" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a>
<a id="2579" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="2599" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2601" href="Cubical.Foundations.Transport.html#2601" class="Bound">b</a> <a id="2603" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="2628" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2630" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="2655" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2657" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2659" href="Cubical.Foundations.Transport.html#2601" class="Bound">b</a><a id="2660" class="Symbol">)</a>

<a id="subst⁻Subst"></a><a id="2663" href="Cubical.Foundations.Transport.html#2663" class="Function">subst⁻Subst</a> <a id="2675" class="Symbol">:</a> <a id="2677" class="Symbol">∀</a> <a id="2679" class="Symbol">{</a><a id="2680" href="Cubical.Foundations.Transport.html#2680" class="Bound">ℓ</a> <a id="2682" href="Cubical.Foundations.Transport.html#2682" class="Bound">ℓ&#39;</a><a id="2684" class="Symbol">}</a> <a id="2686" class="Symbol">{</a><a id="2687" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2696" href="Cubical.Foundations.Transport.html#2680" class="Bound">ℓ</a><a id="2697" class="Symbol">}</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a> <a id="2702" href="Cubical.Foundations.Transport.html#2702" class="Bound">y</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a><a id="2707" class="Symbol">}</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2723" href="Cubical.Foundations.Transport.html#2682" class="Bound">ℓ&#39;</a><a id="2725" class="Symbol">)</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a> <a id="2734" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2736" href="Cubical.Foundations.Transport.html#2702" class="Bound">y</a><a id="2737" class="Symbol">)</a>
              <a id="2753" class="Symbol">→</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2762" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="2774" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2776" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2785" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2787" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2789" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a><a id="2790" class="Symbol">)</a> <a id="2792" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2794" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a>
<a id="2796" href="Cubical.Foundations.Transport.html#2663" class="Function">subst⁻Subst</a> <a id="2808" class="Symbol">{</a><a id="2809" class="Argument">x</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Cubical.Foundations.Transport.html#2813" class="Bound">x</a><a id="2814" class="Symbol">}</a> <a id="2816" class="Symbol">{</a><a id="2817" class="Argument">y</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Cubical.Foundations.Transport.html#2821" class="Bound">y</a><a id="2822" class="Symbol">}</a> <a id="2824" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2826" href="Cubical.Foundations.Transport.html#2826" class="Bound">p</a> <a id="2828" href="Cubical.Foundations.Transport.html#2828" class="Bound">u</a> <a id="2830" class="Symbol">=</a> <a id="2832" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2852" class="Symbol">{</a><a id="2853" class="Argument">A</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2859" href="Cubical.Foundations.Transport.html#2813" class="Bound">x</a><a id="2860" class="Symbol">}</a> <a id="2862" class="Symbol">{</a><a id="2863" class="Argument">B</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2869" href="Cubical.Foundations.Transport.html#2821" class="Bound">y</a><a id="2870" class="Symbol">}</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2878" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2880" href="Cubical.Foundations.Transport.html#2826" class="Bound">p</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Cubical.Foundations.Transport.html#2828" class="Bound">u</a>

<a id="substSubst⁻"></a><a id="2886" href="Cubical.Foundations.Transport.html#2886" class="Function">substSubst⁻</a> <a id="2898" class="Symbol">:</a> <a id="2900" class="Symbol">∀</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Foundations.Transport.html#2903" class="Bound">ℓ</a> <a id="2905" href="Cubical.Foundations.Transport.html#2905" class="Bound">ℓ&#39;</a><a id="2907" class="Symbol">}</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2919" href="Cubical.Foundations.Transport.html#2903" class="Bound">ℓ</a><a id="2920" class="Symbol">}</a> <a id="2922" class="Symbol">{</a><a id="2923" href="Cubical.Foundations.Transport.html#2923" class="Bound">x</a> <a id="2925" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a><a id="2930" class="Symbol">}</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a> <a id="2939" class="Symbol">→</a> <a id="2941" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2946" href="Cubical.Foundations.Transport.html#2905" class="Bound">ℓ&#39;</a><a id="2948" class="Symbol">)</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Cubical.Foundations.Transport.html#2923" class="Bound">x</a> <a id="2957" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2959" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a><a id="2960" class="Symbol">)</a>
              <a id="2976" class="Symbol">→</a> <a id="2978" class="Symbol">(</a><a id="2979" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2985" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a><a id="2986" class="Symbol">)</a> <a id="2988" class="Symbol">→</a> <a id="2990" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2996" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2998" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3008" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="3010" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="3012" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a><a id="3013" class="Symbol">)</a> <a id="3015" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3017" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a>
<a id="3019" href="Cubical.Foundations.Transport.html#2886" class="Function">substSubst⁻</a> <a id="3031" class="Symbol">{</a><a id="3032" class="Argument">x</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Cubical.Foundations.Transport.html#3036" class="Bound">x</a><a id="3037" class="Symbol">}</a> <a id="3039" class="Symbol">{</a><a id="3040" class="Argument">y</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Cubical.Foundations.Transport.html#3044" class="Bound">y</a><a id="3045" class="Symbol">}</a> <a id="3047" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3049" href="Cubical.Foundations.Transport.html#3049" class="Bound">p</a> <a id="3051" href="Cubical.Foundations.Transport.html#3051" class="Bound">v</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="3075" class="Symbol">{</a><a id="3076" class="Argument">A</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3082" href="Cubical.Foundations.Transport.html#3036" class="Bound">x</a><a id="3083" class="Symbol">}</a> <a id="3085" class="Symbol">{</a><a id="3086" class="Argument">B</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3092" href="Cubical.Foundations.Transport.html#3044" class="Bound">y</a><a id="3093" class="Symbol">}</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3101" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3103" href="Cubical.Foundations.Transport.html#3049" class="Bound">p</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Cubical.Foundations.Transport.html#3051" class="Bound">v</a>

<a id="substEquiv"></a><a id="3109" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">∀</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Cubical.Foundations.Transport.html#3125" class="Bound">ℓ</a> <a id="3127" href="Cubical.Foundations.Transport.html#3127" class="Bound">ℓ&#39;</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Symbol">{</a><a id="3132" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a> <a id="3134" class="Symbol">:</a> <a id="3136" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3141" href="Cubical.Foundations.Transport.html#3125" class="Bound">ℓ</a><a id="3142" class="Symbol">}</a> <a id="3144" class="Symbol">{</a><a id="3145" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3147" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a><a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3169" href="Cubical.Foundations.Transport.html#3127" class="Bound">ℓ&#39;</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Foundations.Transport.html#3174" class="Bound">p</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3180" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3182" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3190" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3192" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3194" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3196" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a>
<a id="3199" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3210" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3212" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3214" class="Symbol">=</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3223" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3225" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3227" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3229" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="3246" class="Symbol">(λ</a> <a id="3249" href="Cubical.Foundations.Transport.html#3249" class="Bound">i</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3258" href="Cubical.Foundations.Transport.html#3249" class="Bound">i</a><a id="3259" class="Symbol">)))</a>

<a id="subst2Equiv"></a><a id="3264" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="3276" class="Symbol">:</a> <a id="3278" class="Symbol">∀</a> <a id="3280" class="Symbol">{</a><a id="3281" href="Cubical.Foundations.Transport.html#3281" class="Bound">ℓ</a> <a id="3283" href="Cubical.Foundations.Transport.html#3283" class="Bound">ℓ&#39;</a> <a id="3286" href="Cubical.Foundations.Transport.html#3286" class="Bound">ℓ&#39;&#39;</a><a id="3289" class="Symbol">}</a> <a id="3291" class="Symbol">{</a><a id="3292" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3301" href="Cubical.Foundations.Transport.html#3281" class="Bound">ℓ</a><a id="3302" class="Symbol">}</a> <a id="3304" class="Symbol">{</a><a id="3305" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3314" href="Cubical.Foundations.Transport.html#3283" class="Bound">ℓ&#39;</a><a id="3316" class="Symbol">}</a> <a id="3318" class="Symbol">{</a><a id="3319" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3321" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">{</a><a id="3330" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3332" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a> <a id="3335" class="Symbol">:</a> <a id="3337" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a><a id="3338" class="Symbol">}</a> <a id="3340" class="Symbol">(</a><a id="3341" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a> <a id="3347" class="Symbol">→</a> <a id="3349" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3358" href="Cubical.Foundations.Transport.html#3286" class="Bound">ℓ&#39;&#39;</a><a id="3361" class="Symbol">)</a>
            <a id="3375" class="Symbol">(</a><a id="3376" href="Cubical.Foundations.Transport.html#3376" class="Bound">p</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3384" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Cubical.Foundations.Transport.html#3389" class="Bound">q</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3397" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3405" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3407" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3409" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3411" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3413" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a> <a id="3416" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a>
<a id="3419" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="3431" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3433" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3435" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3437" class="Symbol">=</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="3447" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3449" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3451" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3455" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="3472" class="Symbol">(λ</a> <a id="3475" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3484" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3490" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a><a id="3491" class="Symbol">)))</a>

<a id="liftEquiv"></a><a id="3496" href="Cubical.Foundations.Transport.html#3496" class="Function">liftEquiv</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">∀</a> <a id="3510" class="Symbol">{</a><a id="3511" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a> <a id="3513" href="Cubical.Foundations.Transport.html#3513" class="Bound">ℓ&#39;</a><a id="3515" class="Symbol">}</a> <a id="3517" class="Symbol">{</a><a id="3518" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3520" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3529" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a><a id="3530" class="Symbol">}</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3542" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3551" href="Cubical.Foundations.Transport.html#3513" class="Bound">ℓ&#39;</a><a id="3553" class="Symbol">)</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Cubical.Foundations.Transport.html#3556" class="Bound">e</a> <a id="3558" class="Symbol">:</a> <a id="3560" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3562" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3564" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">→</a> <a id="3569" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3571" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3573" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3575" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3577" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a>
<a id="3579" href="Cubical.Foundations.Transport.html#3496" class="Function">liftEquiv</a> <a id="3589" href="Cubical.Foundations.Transport.html#3589" class="Bound">P</a> <a id="3591" href="Cubical.Foundations.Transport.html#3591" class="Bound">e</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3606" href="Cubical.Foundations.Transport.html#3589" class="Bound">P</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3612" href="Cubical.Foundations.Transport.html#3591" class="Bound">e</a><a id="3613" class="Symbol">)</a>

<a id="transpEquiv"></a><a id="3616" href="Cubical.Foundations.Transport.html#3616" class="Function">transpEquiv</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="Symbol">∀</a> <a id="3632" class="Symbol">{</a><a id="3633" href="Cubical.Foundations.Transport.html#3633" class="Bound">ℓ</a><a id="3634" class="Symbol">}</a> <a id="3636" class="Symbol">{</a><a id="3637" href="Cubical.Foundations.Transport.html#3637" class="Bound">A</a> <a id="3639" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3648" href="Cubical.Foundations.Transport.html#3633" class="Bound">ℓ</a><a id="3649" class="Symbol">}</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Cubical.Foundations.Transport.html#3652" class="Bound">p</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Cubical.Foundations.Transport.html#3637" class="Bound">A</a> <a id="3658" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3660" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">→</a> <a id="3665" class="Symbol">∀</a> <a id="3667" href="Cubical.Foundations.Transport.html#3667" class="Bound">i</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Cubical.Foundations.Transport.html#3652" class="Bound">p</a> <a id="3673" href="Cubical.Foundations.Transport.html#3667" class="Bound">i</a> <a id="3675" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3677" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a>
<a id="3679" href="Cubical.Foundations.Transport.html#3616" class="Function">transpEquiv</a> <a id="3691" href="Cubical.Foundations.Transport.html#3691" class="Bound">p</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">Equiv.transpEquiv</a> <a id="3713" class="Symbol">(λ</a> <a id="3716" href="Cubical.Foundations.Transport.html#3716" class="Bound">i</a> <a id="3718" class="Symbol">→</a> <a id="3720" href="Cubical.Foundations.Transport.html#3691" class="Bound">p</a> <a id="3722" href="Cubical.Foundations.Transport.html#3716" class="Bound">i</a><a id="3723" class="Symbol">)</a>
<a id="3725" class="Symbol">{-#</a> <a id="3729" class="Keyword">WARNING_ON_USAGE</a> <a id="3746" class="Pragma">transpEquiv</a> <a id="3758" class="String">&quot;Deprecated: Use the more general `transpEquiv` from `Cubical.Foundations.Equiv` instead&quot;</a> <a id="3848" class="Symbol">#-}</a>

<a id="uaTransportη"></a><a id="3853" href="Cubical.Foundations.Transport.html#3853" class="Function">uaTransportη</a> <a id="3866" class="Symbol">:</a> <a id="3868" class="Symbol">∀</a> <a id="3870" class="Symbol">{</a><a id="3871" href="Cubical.Foundations.Transport.html#3871" class="Bound">ℓ</a><a id="3872" class="Symbol">}</a> <a id="3874" class="Symbol">{</a><a id="3875" href="Cubical.Foundations.Transport.html#3875" class="Bound">A</a> <a id="3877" href="Cubical.Foundations.Transport.html#3877" class="Bound">B</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3886" href="Cubical.Foundations.Transport.html#3871" class="Bound">ℓ</a><a id="3887" class="Symbol">}</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="Cubical.Foundations.Transport.html#3875" class="Bound">A</a> <a id="3896" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3898" href="Cubical.Foundations.Transport.html#3877" class="Bound">B</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">→</a> <a id="3903" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3919" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a><a id="3920" class="Symbol">)</a> <a id="3922" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3924" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a>
<a id="3926" href="Cubical.Foundations.Transport.html#3853" class="Function">uaTransportη</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a>
<a id="3945" class="Symbol">{-#</a> <a id="3949" class="Keyword">WARNING_ON_USAGE</a> <a id="3966" class="Pragma">uaTransportη</a> <a id="3979" class="String">&quot;Deprecated: Use `uaη` from `Cubical.Foundations.Univalence` instead of `uaTransportη`&quot;</a> <a id="4067" class="Symbol">#-}</a>

<a id="pathToIso"></a><a id="4072" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4082" class="Symbol">:</a> <a id="4084" class="Symbol">∀</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Cubical.Foundations.Transport.html#4087" class="Bound">ℓ</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4093" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a> <a id="4095" class="Symbol">:</a> <a id="4097" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4102" href="Cubical.Foundations.Transport.html#4087" class="Bound">ℓ</a><a id="4103" class="Symbol">}</a> <a id="4105" class="Symbol">→</a> <a id="4107" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4111" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4119" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4121" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a>
<a id="4123" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4142" href="Cubical.Foundations.Transport.html#4142" class="Bound">x</a><a id="4143" class="Symbol">)</a> <a id="4145" class="Symbol">=</a> <a id="4147" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4157" href="Cubical.Foundations.Transport.html#4142" class="Bound">x</a>
<a id="4159" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4167" class="Symbol">(</a><a id="4168" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4178" href="Cubical.Foundations.Transport.html#4178" class="Bound">x</a><a id="4179" class="Symbol">)</a> <a id="4181" class="Symbol">=</a> <a id="4183" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4194" href="Cubical.Foundations.Transport.html#4178" class="Bound">x</a>
<a id="4196" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4215" href="Cubical.Foundations.Transport.html#4215" class="Bound">x</a><a id="4216" class="Symbol">)</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="4240" href="Cubical.Foundations.Transport.html#4215" class="Bound">x</a>
<a id="4242" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4261" href="Cubical.Foundations.Transport.html#4261" class="Bound">x</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="4286" href="Cubical.Foundations.Transport.html#4261" class="Bound">x</a>

<a id="substIso"></a><a id="4289" href="Cubical.Foundations.Transport.html#4289" class="Function">substIso</a> <a id="4298" class="Symbol">:</a> <a id="4300" class="Symbol">∀</a> <a id="4302" class="Symbol">{</a><a id="4303" href="Cubical.Foundations.Transport.html#4303" class="Bound">ℓ</a> <a id="4305" href="Cubical.Foundations.Transport.html#4305" class="Bound">ℓ&#39;</a><a id="4307" class="Symbol">}</a> <a id="4309" class="Symbol">{</a><a id="4310" href="Cubical.Foundations.Transport.html#4310" class="Bound">A</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4319" href="Cubical.Foundations.Transport.html#4303" class="Bound">ℓ</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.Transport.html#4323" class="Bound">B</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Cubical.Foundations.Transport.html#4310" class="Bound">A</a> <a id="4329" class="Symbol">→</a> <a id="4331" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4336" href="Cubical.Foundations.Transport.html#4305" class="Bound">ℓ&#39;</a><a id="4338" class="Symbol">)</a> <a id="4340" class="Symbol">{</a><a id="4341" href="Cubical.Foundations.Transport.html#4341" class="Bound">x</a> <a id="4343" href="Cubical.Foundations.Transport.html#4343" class="Bound">y</a> <a id="4345" class="Symbol">:</a> <a id="4347" href="Cubical.Foundations.Transport.html#4310" class="Bound">A</a><a id="4348" class="Symbol">}</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Foundations.Transport.html#4351" class="Bound">p</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Cubical.Foundations.Transport.html#4341" class="Bound">x</a> <a id="4357" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4359" href="Cubical.Foundations.Transport.html#4343" class="Bound">y</a><a id="4360" class="Symbol">)</a> <a id="4362" class="Symbol">→</a> <a id="4364" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Foundations.Transport.html#4323" class="Bound">B</a> <a id="4371" href="Cubical.Foundations.Transport.html#4341" class="Bound">x</a><a id="4372" class="Symbol">)</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Cubical.Foundations.Transport.html#4323" class="Bound">B</a> <a id="4377" href="Cubical.Foundations.Transport.html#4343" class="Bound">y</a><a id="4378" class="Symbol">)</a>
<a id="4380" href="Cubical.Foundations.Transport.html#4289" class="Function">substIso</a> <a id="4389" href="Cubical.Foundations.Transport.html#4389" class="Bound">B</a> <a id="4391" href="Cubical.Foundations.Transport.html#4391" class="Bound">p</a> <a id="4393" class="Symbol">=</a> <a id="4395" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4411" href="Cubical.Foundations.Transport.html#4389" class="Bound">B</a> <a id="4413" href="Cubical.Foundations.Transport.html#4391" class="Bound">p</a><a id="4414" class="Symbol">)</a>

<a id="4417" class="Comment">-- Redefining substEquiv in terms of substIso gives an explicit inverse</a>
<a id="substEquiv&#39;"></a><a id="4489" href="Cubical.Foundations.Transport.html#4489" class="Function">substEquiv&#39;</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">∀</a> <a id="4505" class="Symbol">{</a><a id="4506" href="Cubical.Foundations.Transport.html#4506" class="Bound">ℓ</a> <a id="4508" href="Cubical.Foundations.Transport.html#4508" class="Bound">ℓ&#39;</a><a id="4510" class="Symbol">}</a> <a id="4512" class="Symbol">{</a><a id="4513" href="Cubical.Foundations.Transport.html#4513" class="Bound">A</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4522" href="Cubical.Foundations.Transport.html#4506" class="Bound">ℓ</a><a id="4523" class="Symbol">}</a> <a id="4525" class="Symbol">(</a><a id="4526" href="Cubical.Foundations.Transport.html#4526" class="Bound">B</a> <a id="4528" class="Symbol">:</a> <a id="4530" href="Cubical.Foundations.Transport.html#4513" class="Bound">A</a> <a id="4532" class="Symbol">→</a> <a id="4534" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4539" href="Cubical.Foundations.Transport.html#4508" class="Bound">ℓ&#39;</a><a id="4541" class="Symbol">)</a> <a id="4543" class="Symbol">{</a><a id="4544" href="Cubical.Foundations.Transport.html#4544" class="Bound">x</a> <a id="4546" href="Cubical.Foundations.Transport.html#4546" class="Bound">y</a> <a id="4548" class="Symbol">:</a> <a id="4550" href="Cubical.Foundations.Transport.html#4513" class="Bound">A</a><a id="4551" class="Symbol">}</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Cubical.Foundations.Transport.html#4554" class="Bound">p</a> <a id="4556" class="Symbol">:</a> <a id="4558" href="Cubical.Foundations.Transport.html#4544" class="Bound">x</a> <a id="4560" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4562" href="Cubical.Foundations.Transport.html#4546" class="Bound">y</a><a id="4563" class="Symbol">)</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.Foundations.Transport.html#4526" class="Bound">B</a> <a id="4569" href="Cubical.Foundations.Transport.html#4544" class="Bound">x</a> <a id="4571" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4573" href="Cubical.Foundations.Transport.html#4526" class="Bound">B</a> <a id="4575" href="Cubical.Foundations.Transport.html#4546" class="Bound">y</a>
<a id="4577" href="Cubical.Foundations.Transport.html#4489" class="Function">substEquiv&#39;</a> <a id="4589" href="Cubical.Foundations.Transport.html#4589" class="Bound">B</a> <a id="4591" href="Cubical.Foundations.Transport.html#4591" class="Bound">p</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Foundations.Transport.html#4289" class="Function">substIso</a> <a id="4616" href="Cubical.Foundations.Transport.html#4589" class="Bound">B</a> <a id="4618" href="Cubical.Foundations.Transport.html#4591" class="Bound">p</a><a id="4619" class="Symbol">)</a>

<a id="isInjectiveTransport"></a><a id="4622" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="4643" class="Symbol">:</a> <a id="4645" class="Symbol">∀</a> <a id="4647" class="Symbol">{</a><a id="4648" href="Cubical.Foundations.Transport.html#4648" class="Bound">ℓ</a> <a id="4650" class="Symbol">:</a> <a id="4652" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4657" class="Symbol">}</a> <a id="4659" class="Symbol">{</a><a id="4660" href="Cubical.Foundations.Transport.html#4660" class="Bound">A</a> <a id="4662" href="Cubical.Foundations.Transport.html#4662" class="Bound">B</a> <a id="4664" class="Symbol">:</a> <a id="4666" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4671" href="Cubical.Foundations.Transport.html#4648" class="Bound">ℓ</a><a id="4672" class="Symbol">}</a> <a id="4674" class="Symbol">{</a><a id="4675" href="Cubical.Foundations.Transport.html#4675" class="Bound">p</a> <a id="4677" href="Cubical.Foundations.Transport.html#4677" class="Bound">q</a> <a id="4679" class="Symbol">:</a> <a id="4681" href="Cubical.Foundations.Transport.html#4660" class="Bound">A</a> <a id="4683" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4685" href="Cubical.Foundations.Transport.html#4662" class="Bound">B</a><a id="4686" class="Symbol">}</a>
  <a id="4690" class="Symbol">→</a> <a id="4692" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4702" href="Cubical.Foundations.Transport.html#4675" class="Bound">p</a> <a id="4704" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4706" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4716" href="Cubical.Foundations.Transport.html#4677" class="Bound">q</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="Cubical.Foundations.Transport.html#4675" class="Bound">p</a> <a id="4722" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4724" href="Cubical.Foundations.Transport.html#4677" class="Bound">q</a>
<a id="4726" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="4747" class="Symbol">{</a><a id="4748" class="Argument">p</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="Cubical.Foundations.Transport.html#4752" class="Bound">p</a><a id="4753" class="Symbol">}</a> <a id="4755" class="Symbol">{</a><a id="4756" href="Cubical.Foundations.Transport.html#4756" class="Bound">q</a><a id="4757" class="Symbol">}</a> <a id="4759" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="4761" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4763" class="Symbol">=</a>
  <a id="4767" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="4777" class="Symbol">(λ</a> <a id="4780" href="Cubical.Foundations.Transport.html#4780" class="Bound">j</a> <a id="4782" class="Symbol">→</a> <a id="4784" class="Symbol">λ</a>
      <a id="4792" class="Symbol">{</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4801" class="Symbol">)</a> <a id="4803" class="Symbol">→</a> <a id="4805" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4811" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="4822" href="Cubical.Foundations.Transport.html#4752" class="Bound">p</a> <a id="4824" href="Cubical.Foundations.Transport.html#4780" class="Bound">j</a>
      <a id="4832" class="Symbol">;</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4837" class="Symbol">=</a> <a id="4839" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4851" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="4862" href="Cubical.Foundations.Transport.html#4756" class="Bound">q</a> <a id="4864" href="Cubical.Foundations.Transport.html#4780" class="Bound">j</a>
      <a id="4872" class="Symbol">})</a>
    <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4886" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="4897" class="Symbol">((λ</a> <a id="4901" href="Cubical.Foundations.Transport.html#4901" class="Bound">a</a> <a id="4903" class="Symbol">→</a> <a id="4905" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="4907" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4909" href="Cubical.Foundations.Transport.html#4901" class="Bound">a</a><a id="4910" class="Symbol">)</a> <a id="4912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4914" href="Cubical.Foundations.Transport.html#4930" class="Function">t</a> <a id="4916" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a><a id="4917" class="Symbol">))</a>
  <a id="4922" class="Keyword">where</a>
  <a id="4930" href="Cubical.Foundations.Transport.html#4930" class="Function">t</a> <a id="4932" class="Symbol">:</a> <a id="4934" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4940" class="Symbol">(λ</a> <a id="4943" href="Cubical.Foundations.Transport.html#4943" class="Bound">i</a> <a id="4945" class="Symbol">→</a> <a id="4947" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4955" class="Symbol">(λ</a> <a id="4958" href="Cubical.Foundations.Transport.html#4958" class="Bound">a</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="4964" href="Cubical.Foundations.Transport.html#4943" class="Bound">i</a> <a id="4966" href="Cubical.Foundations.Transport.html#4958" class="Bound">a</a><a id="4967" class="Symbol">))</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="4983" href="Cubical.Foundations.Transport.html#4752" class="Bound">p</a> <a id="4985" class="Symbol">.</a><a id="4986" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="4989" class="Symbol">)</a> <a id="4991" class="Symbol">(</a><a id="4992" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="5004" href="Cubical.Foundations.Transport.html#4756" class="Bound">q</a> <a id="5006" class="Symbol">.</a><a id="5007" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5010" class="Symbol">)</a>
  <a id="5014" href="Cubical.Foundations.Transport.html#4930" class="Function">t</a> <a id="5016" class="Symbol">=</a> <a id="5018" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="5031" class="Symbol">(λ</a> <a id="5034" href="Cubical.Foundations.Transport.html#5034" class="Bound">i</a> <a id="5036" class="Symbol">→</a> <a id="5038" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="5052" class="Symbol">(λ</a> <a id="5055" href="Cubical.Foundations.Transport.html#5055" class="Bound">a</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="5061" href="Cubical.Foundations.Transport.html#5034" class="Bound">i</a> <a id="5063" href="Cubical.Foundations.Transport.html#5055" class="Bound">a</a><a id="5064" class="Symbol">))</a> <a id="5067" class="Symbol">_</a> <a id="5069" class="Symbol">_</a>

<a id="transportUaInv"></a><a id="5072" href="Cubical.Foundations.Transport.html#5072" class="Function">transportUaInv</a> <a id="5087" class="Symbol">:</a> <a id="5089" class="Symbol">∀</a> <a id="5091" class="Symbol">{</a><a id="5092" href="Cubical.Foundations.Transport.html#5092" class="Bound">ℓ</a><a id="5093" class="Symbol">}</a> <a id="5095" class="Symbol">{</a><a id="5096" href="Cubical.Foundations.Transport.html#5096" class="Bound">A</a> <a id="5098" href="Cubical.Foundations.Transport.html#5098" class="Bound">B</a> <a id="5100" class="Symbol">:</a> <a id="5102" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5107" href="Cubical.Foundations.Transport.html#5092" class="Bound">ℓ</a><a id="5108" class="Symbol">}</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Cubical.Foundations.Transport.html#5111" class="Bound">e</a> <a id="5113" class="Symbol">:</a> <a id="5115" href="Cubical.Foundations.Transport.html#5096" class="Bound">A</a> <a id="5117" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5119" href="Cubical.Foundations.Transport.html#5098" class="Bound">B</a><a id="5120" class="Symbol">)</a> <a id="5122" class="Symbol">→</a> <a id="5124" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5148" href="Cubical.Foundations.Transport.html#5111" class="Bound">e</a><a id="5149" class="Symbol">))</a> <a id="5152" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5154" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="5173" href="Cubical.Foundations.Transport.html#5111" class="Bound">e</a><a id="5174" class="Symbol">))</a>
<a id="5177" href="Cubical.Foundations.Transport.html#5072" class="Function">transportUaInv</a> <a id="5192" href="Cubical.Foundations.Transport.html#5192" class="Bound">e</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5201" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Cubical.Foundations.Univalence.html#14004" class="Function">uaInvEquiv</a> <a id="5223" href="Cubical.Foundations.Transport.html#5192" class="Bound">e</a><a id="5224" class="Symbol">)</a>
<a id="5226" class="Comment">-- notice that transport (ua e) would reduce, thus an alternative definition using EquivJ can give</a>
<a id="5325" class="Comment">-- refl for the case of idEquiv:</a>
<a id="5358" class="Comment">-- transportUaInv e = EquivJ (λ _ e → transport (ua (invEquiv e)) ≡ transport (sym (ua e))) refl e</a>

<a id="isSet-subst"></a><a id="5458" href="Cubical.Foundations.Transport.html#5458" class="Function">isSet-subst</a> <a id="5470" class="Symbol">:</a> <a id="5472" class="Symbol">∀</a> <a id="5474" class="Symbol">{</a><a id="5475" href="Cubical.Foundations.Transport.html#5475" class="Bound">ℓ</a> <a id="5477" href="Cubical.Foundations.Transport.html#5477" class="Bound">ℓ&#39;</a><a id="5479" class="Symbol">}</a> <a id="5481" class="Symbol">{</a><a id="5482" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a> <a id="5484" class="Symbol">:</a> <a id="5486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5491" href="Cubical.Foundations.Transport.html#5475" class="Bound">ℓ</a><a id="5492" class="Symbol">}</a> <a id="5494" class="Symbol">{</a><a id="5495" href="Cubical.Foundations.Transport.html#5495" class="Bound">B</a> <a id="5497" class="Symbol">:</a> <a id="5499" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a> <a id="5501" class="Symbol">→</a> <a id="5503" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5508" href="Cubical.Foundations.Transport.html#5477" class="Bound">ℓ&#39;</a><a id="5510" class="Symbol">}</a>
                <a id="5528" class="Symbol">→</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Cubical.Foundations.Transport.html#5531" class="Bound">isSet-A</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5547" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a><a id="5548" class="Symbol">)</a>
                <a id="5566" class="Symbol">→</a> <a id="5568" class="Symbol">∀</a> <a id="5570" class="Symbol">{</a><a id="5571" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a><a id="5576" class="Symbol">}</a>
                <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Cubical.Foundations.Transport.html#5597" class="Bound">p</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a> <a id="5603" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5605" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a><a id="5606" class="Symbol">)</a> <a id="5608" class="Symbol">→</a> <a id="5610" class="Symbol">(</a><a id="5611" href="Cubical.Foundations.Transport.html#5611" class="Bound">x</a> <a id="5613" class="Symbol">:</a> <a id="5615" href="Cubical.Foundations.Transport.html#5495" class="Bound">B</a> <a id="5617" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a><a id="5618" class="Symbol">)</a> <a id="5620" class="Symbol">→</a> <a id="5622" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5628" href="Cubical.Foundations.Transport.html#5495" class="Bound">B</a> <a id="5630" href="Cubical.Foundations.Transport.html#5597" class="Bound">p</a> <a id="5632" href="Cubical.Foundations.Transport.html#5611" class="Bound">x</a> <a id="5634" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5636" href="Cubical.Foundations.Transport.html#5611" class="Bound">x</a>
<a id="5638" href="Cubical.Foundations.Transport.html#5458" class="Function">isSet-subst</a> <a id="5650" class="Symbol">{</a><a id="5651" class="Argument">B</a> <a id="5653" class="Symbol">=</a> <a id="5655" href="Cubical.Foundations.Transport.html#5655" class="Bound">B</a><a id="5656" class="Symbol">}</a> <a id="5658" href="Cubical.Foundations.Transport.html#5658" class="Bound">isSet-A</a> <a id="5666" href="Cubical.Foundations.Transport.html#5666" class="Bound">p</a> <a id="5668" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a> <a id="5670" class="Symbol">=</a> <a id="5672" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5678" class="Symbol">(λ</a> <a id="5681" href="Cubical.Foundations.Transport.html#5681" class="Bound">p′</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5692" href="Cubical.Foundations.Transport.html#5655" class="Bound">B</a> <a id="5694" href="Cubical.Foundations.Transport.html#5681" class="Bound">p′</a> <a id="5697" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a> <a id="5699" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5701" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a><a id="5702" class="Symbol">)</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Cubical.Foundations.Transport.html#5658" class="Bound">isSet-A</a> <a id="5713" class="Symbol">_</a> <a id="5715" class="Symbol">_</a> <a id="5717" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5722" href="Cubical.Foundations.Transport.html#5666" class="Bound">p</a><a id="5723" class="Symbol">)</a> <a id="5725" class="Symbol">(</a><a id="5726" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="5736" class="Symbol">{</a><a id="5737" class="Argument">B</a> <a id="5739" class="Symbol">=</a> <a id="5741" href="Cubical.Foundations.Transport.html#5655" class="Bound">B</a><a id="5742" class="Symbol">}</a> <a id="5744" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a><a id="5745" class="Symbol">)</a>

<a id="5748" class="Comment">-- substituting along a composite path is equivalent to substituting twice</a>
<a id="substComposite"></a><a id="5823" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="5838" class="Symbol">:</a> <a id="5840" class="Symbol">∀</a> <a id="5842" class="Symbol">{</a><a id="5843" href="Cubical.Foundations.Transport.html#5843" class="Bound">ℓ</a> <a id="5845" href="Cubical.Foundations.Transport.html#5845" class="Bound">ℓ&#39;</a><a id="5847" class="Symbol">}</a> <a id="5849" class="Symbol">{</a><a id="5850" href="Cubical.Foundations.Transport.html#5850" class="Bound">A</a> <a id="5852" class="Symbol">:</a> <a id="5854" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5859" href="Cubical.Foundations.Transport.html#5843" class="Bound">ℓ</a><a id="5860" class="Symbol">}</a> <a id="5862" class="Symbol">→</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Cubical.Foundations.Transport.html#5850" class="Bound">A</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5878" href="Cubical.Foundations.Transport.html#5845" class="Bound">ℓ&#39;</a><a id="5880" class="Symbol">)</a>
                 <a id="5899" class="Symbol">→</a> <a id="5901" class="Symbol">{</a><a id="5902" href="Cubical.Foundations.Transport.html#5902" class="Bound">x</a> <a id="5904" href="Cubical.Foundations.Transport.html#5904" class="Bound">y</a> <a id="5906" href="Cubical.Foundations.Transport.html#5906" class="Bound">z</a> <a id="5908" class="Symbol">:</a> <a id="5910" href="Cubical.Foundations.Transport.html#5850" class="Bound">A</a><a id="5911" class="Symbol">}</a> <a id="5913" class="Symbol">(</a><a id="5914" href="Cubical.Foundations.Transport.html#5914" class="Bound">p</a> <a id="5916" class="Symbol">:</a> <a id="5918" href="Cubical.Foundations.Transport.html#5902" class="Bound">x</a> <a id="5920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5922" href="Cubical.Foundations.Transport.html#5904" class="Bound">y</a><a id="5923" class="Symbol">)</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Cubical.Foundations.Transport.html#5926" class="Bound">q</a> <a id="5928" class="Symbol">:</a> <a id="5930" href="Cubical.Foundations.Transport.html#5904" class="Bound">y</a> <a id="5932" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5934" href="Cubical.Foundations.Transport.html#5906" class="Bound">z</a><a id="5935" class="Symbol">)</a> <a id="5937" class="Symbol">(</a><a id="5938" href="Cubical.Foundations.Transport.html#5938" class="Bound">u</a> <a id="5940" class="Symbol">:</a> <a id="5942" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5944" href="Cubical.Foundations.Transport.html#5902" class="Bound">x</a><a id="5945" class="Symbol">)</a>
                 <a id="5964" class="Symbol">→</a> <a id="5966" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5972" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5974" class="Symbol">(</a><a id="5975" href="Cubical.Foundations.Transport.html#5914" class="Bound">p</a> <a id="5977" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5979" href="Cubical.Foundations.Transport.html#5926" class="Bound">q</a><a id="5980" class="Symbol">)</a> <a id="5982" href="Cubical.Foundations.Transport.html#5938" class="Bound">u</a> <a id="5984" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5986" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5992" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5994" href="Cubical.Foundations.Transport.html#5926" class="Bound">q</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6003" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="6005" href="Cubical.Foundations.Transport.html#5914" class="Bound">p</a> <a id="6007" href="Cubical.Foundations.Transport.html#5938" class="Bound">u</a><a id="6008" class="Symbol">)</a>
<a id="6010" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="6025" href="Cubical.Foundations.Transport.html#6025" class="Bound">B</a> <a id="6027" href="Cubical.Foundations.Transport.html#6027" class="Bound">p</a> <a id="6029" href="Cubical.Foundations.Transport.html#6029" class="Bound">q</a> <a id="6031" href="Cubical.Foundations.Transport.html#6031" class="Bound">Bx</a> <a id="6034" href="Cubical.Foundations.Transport.html#6034" class="Bound">i</a> <a id="6036" class="Symbol">=</a>
  <a id="6040" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6050" class="Symbol">(</a><a id="6051" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6056" href="Cubical.Foundations.Transport.html#6025" class="Bound">B</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="6076" href="Cubical.Foundations.Transport.html#6027" class="Bound">p</a> <a id="6078" href="Cubical.Foundations.Transport.html#6029" class="Bound">q</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6083" href="Cubical.Foundations.Transport.html#6034" class="Bound">i</a><a id="6084" class="Symbol">)))</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6115" href="Cubical.Foundations.Transport.html#6025" class="Bound">B</a> <a id="6117" href="Cubical.Foundations.Transport.html#6027" class="Bound">p</a><a id="6118" class="Symbol">)</a> <a id="6120" href="Cubical.Foundations.Transport.html#6034" class="Bound">i</a> <a id="6122" href="Cubical.Foundations.Transport.html#6031" class="Bound">Bx</a><a id="6124" class="Symbol">)</a>

<a id="6127" class="Comment">-- transporting along a composite path is equivalent to transporting twice</a>
<a id="transportComposite"></a><a id="6202" href="Cubical.Foundations.Transport.html#6202" class="Function">transportComposite</a> <a id="6221" class="Symbol">:</a> <a id="6223" class="Symbol">∀</a> <a id="6225" class="Symbol">{</a><a id="6226" href="Cubical.Foundations.Transport.html#6226" class="Bound">ℓ</a><a id="6227" class="Symbol">}</a> <a id="6229" class="Symbol">{</a><a id="6230" href="Cubical.Foundations.Transport.html#6230" class="Bound">A</a> <a id="6232" href="Cubical.Foundations.Transport.html#6232" class="Bound">B</a> <a id="6234" href="Cubical.Foundations.Transport.html#6234" class="Bound">C</a> <a id="6236" class="Symbol">:</a> <a id="6238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6243" href="Cubical.Foundations.Transport.html#6226" class="Bound">ℓ</a><a id="6244" class="Symbol">}</a> <a id="6246" class="Symbol">(</a><a id="6247" href="Cubical.Foundations.Transport.html#6247" class="Bound">p</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Cubical.Foundations.Transport.html#6230" class="Bound">A</a> <a id="6253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6255" href="Cubical.Foundations.Transport.html#6232" class="Bound">B</a><a id="6256" class="Symbol">)</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Cubical.Foundations.Transport.html#6259" class="Bound">q</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="Cubical.Foundations.Transport.html#6232" class="Bound">B</a> <a id="6265" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6267" href="Cubical.Foundations.Transport.html#6234" class="Bound">C</a><a id="6268" class="Symbol">)</a> <a id="6270" class="Symbol">(</a><a id="6271" href="Cubical.Foundations.Transport.html#6271" class="Bound">x</a> <a id="6273" class="Symbol">:</a> <a id="6275" href="Cubical.Foundations.Transport.html#6230" class="Bound">A</a><a id="6276" class="Symbol">)</a>
                 <a id="6295" class="Symbol">→</a> <a id="6297" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6307" class="Symbol">(</a><a id="6308" href="Cubical.Foundations.Transport.html#6247" class="Bound">p</a> <a id="6310" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6312" href="Cubical.Foundations.Transport.html#6259" class="Bound">q</a><a id="6313" class="Symbol">)</a> <a id="6315" href="Cubical.Foundations.Transport.html#6271" class="Bound">x</a> <a id="6317" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6319" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6329" href="Cubical.Foundations.Transport.html#6259" class="Bound">q</a> <a id="6331" class="Symbol">(</a><a id="6332" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6342" href="Cubical.Foundations.Transport.html#6247" class="Bound">p</a> <a id="6344" href="Cubical.Foundations.Transport.html#6271" class="Bound">x</a><a id="6345" class="Symbol">)</a>
<a id="6347" href="Cubical.Foundations.Transport.html#6202" class="Function">transportComposite</a> <a id="6366" class="Symbol">=</a> <a id="6368" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="6383" class="Symbol">(λ</a> <a id="6386" href="Cubical.Foundations.Transport.html#6386" class="Bound">D</a> <a id="6388" class="Symbol">→</a> <a id="6390" href="Cubical.Foundations.Transport.html#6386" class="Bound">D</a><a id="6391" class="Symbol">)</a>

<a id="6394" class="Comment">-- substitution commutes with morphisms in slices</a>
<a id="substCommSlice"></a><a id="6444" href="Cubical.Foundations.Transport.html#6444" class="Function">substCommSlice</a> <a id="6459" class="Symbol">:</a> <a id="6461" class="Symbol">∀</a> <a id="6463" class="Symbol">{</a><a id="6464" href="Cubical.Foundations.Transport.html#6464" class="Bound">ℓ</a> <a id="6466" href="Cubical.Foundations.Transport.html#6466" class="Bound">ℓ&#39;</a> <a id="6469" href="Cubical.Foundations.Transport.html#6469" class="Bound">ℓ&#39;&#39;</a><a id="6472" class="Symbol">}</a> <a id="6474" class="Symbol">{</a><a id="6475" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6484" href="Cubical.Foundations.Transport.html#6464" class="Bound">ℓ</a><a id="6485" class="Symbol">}</a>
                   <a id="6506" class="Symbol">→</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6511" class="Symbol">:</a> <a id="6513" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a> <a id="6515" class="Symbol">→</a> <a id="6517" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6522" href="Cubical.Foundations.Transport.html#6466" class="Bound">ℓ&#39;</a><a id="6524" class="Symbol">)</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Cubical.Foundations.Transport.html#6527" class="Bound">C</a> <a id="6529" class="Symbol">:</a> <a id="6531" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a> <a id="6533" class="Symbol">→</a> <a id="6535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6540" href="Cubical.Foundations.Transport.html#6469" class="Bound">ℓ&#39;&#39;</a><a id="6543" class="Symbol">)</a>
                   <a id="6564" class="Symbol">→</a> <a id="6566" class="Symbol">(</a><a id="6567" href="Cubical.Foundations.Transport.html#6567" class="Bound">F</a> <a id="6569" class="Symbol">:</a> <a id="6571" class="Symbol">∀</a> <a id="6573" href="Cubical.Foundations.Transport.html#6573" class="Bound">a</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6579" href="Cubical.Foundations.Transport.html#6573" class="Bound">a</a> <a id="6581" class="Symbol">→</a> <a id="6583" href="Cubical.Foundations.Transport.html#6527" class="Bound">C</a> <a id="6585" href="Cubical.Foundations.Transport.html#6573" class="Bound">a</a><a id="6586" class="Symbol">)</a>
                   <a id="6607" class="Symbol">→</a> <a id="6609" class="Symbol">{</a><a id="6610" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a> <a id="6612" href="Cubical.Foundations.Transport.html#6612" class="Bound">y</a> <a id="6614" class="Symbol">:</a> <a id="6616" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a><a id="6617" class="Symbol">}</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Cubical.Foundations.Transport.html#6620" class="Bound">p</a> <a id="6622" class="Symbol">:</a> <a id="6624" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a> <a id="6626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6628" href="Cubical.Foundations.Transport.html#6612" class="Bound">y</a><a id="6629" class="Symbol">)</a> <a id="6631" class="Symbol">(</a><a id="6632" href="Cubical.Foundations.Transport.html#6632" class="Bound">u</a> <a id="6634" class="Symbol">:</a> <a id="6636" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6638" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a><a id="6639" class="Symbol">)</a>
                   <a id="6660" class="Symbol">→</a> <a id="6662" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6668" href="Cubical.Foundations.Transport.html#6527" class="Bound">C</a> <a id="6670" href="Cubical.Foundations.Transport.html#6620" class="Bound">p</a> <a id="6672" class="Symbol">(</a><a id="6673" href="Cubical.Foundations.Transport.html#6567" class="Bound">F</a> <a id="6675" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a> <a id="6677" href="Cubical.Foundations.Transport.html#6632" class="Bound">u</a><a id="6678" class="Symbol">)</a> <a id="6680" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6682" href="Cubical.Foundations.Transport.html#6567" class="Bound">F</a> <a id="6684" href="Cubical.Foundations.Transport.html#6612" class="Bound">y</a> <a id="6686" class="Symbol">(</a><a id="6687" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6693" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6695" href="Cubical.Foundations.Transport.html#6620" class="Bound">p</a> <a id="6697" href="Cubical.Foundations.Transport.html#6632" class="Bound">u</a><a id="6698" class="Symbol">)</a>
<a id="6700" href="Cubical.Foundations.Transport.html#6444" class="Function">substCommSlice</a> <a id="6715" href="Cubical.Foundations.Transport.html#6715" class="Bound">B</a> <a id="6717" href="Cubical.Foundations.Transport.html#6717" class="Bound">C</a> <a id="6719" href="Cubical.Foundations.Transport.html#6719" class="Bound">F</a> <a id="6721" href="Cubical.Foundations.Transport.html#6721" class="Bound">p</a> <a id="6723" href="Cubical.Foundations.Transport.html#6723" class="Bound">Bx</a> <a id="6726" href="Cubical.Foundations.Transport.html#6726" class="Bound">a</a> <a id="6728" class="Symbol">=</a>
  <a id="6732" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="6753" class="Symbol">(</a><a id="6754" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6759" href="Cubical.Foundations.Transport.html#6717" class="Bound">C</a> <a id="6761" href="Cubical.Foundations.Transport.html#6721" class="Bound">p</a><a id="6762" class="Symbol">)</a> <a id="6764" href="Cubical.Foundations.Transport.html#6726" class="Bound">a</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Foundations.Transport.html#6719" class="Bound">F</a> <a id="6769" class="Symbol">_</a> <a id="6771" class="Symbol">(</a><a id="6772" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6798" href="Cubical.Foundations.Transport.html#6715" class="Bound">B</a> <a id="6800" href="Cubical.Foundations.Transport.html#6721" class="Bound">p</a><a id="6801" class="Symbol">)</a> <a id="6803" href="Cubical.Foundations.Transport.html#6726" class="Bound">a</a> <a id="6805" href="Cubical.Foundations.Transport.html#6723" class="Bound">Bx</a><a id="6807" class="Symbol">))</a>

<a id="constSubstCommSlice"></a><a id="6811" href="Cubical.Foundations.Transport.html#6811" class="Function">constSubstCommSlice</a> <a id="6831" class="Symbol">:</a> <a id="6833" class="Symbol">∀</a> <a id="6835" class="Symbol">{</a><a id="6836" href="Cubical.Foundations.Transport.html#6836" class="Bound">ℓ</a> <a id="6838" href="Cubical.Foundations.Transport.html#6838" class="Bound">ℓ&#39;</a> <a id="6841" href="Cubical.Foundations.Transport.html#6841" class="Bound">ℓ&#39;&#39;</a><a id="6844" class="Symbol">}</a> <a id="6846" class="Symbol">{</a><a id="6847" href="Cubical.Foundations.Transport.html#6847" class="Bound">A</a> <a id="6849" class="Symbol">:</a> <a id="6851" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6856" href="Cubical.Foundations.Transport.html#6836" class="Bound">ℓ</a><a id="6857" class="Symbol">}</a>
                   <a id="6878" class="Symbol">→</a> <a id="6880" class="Symbol">(</a><a id="6881" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="6883" class="Symbol">:</a> <a id="6885" href="Cubical.Foundations.Transport.html#6847" class="Bound">A</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6894" href="Cubical.Foundations.Transport.html#6838" class="Bound">ℓ&#39;</a><a id="6896" class="Symbol">)</a>
                   <a id="6917" class="Symbol">→</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Cubical.Foundations.Transport.html#6920" class="Bound">C</a> <a id="6922" class="Symbol">:</a> <a id="6924" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6929" href="Cubical.Foundations.Transport.html#6841" class="Bound">ℓ&#39;&#39;</a><a id="6932" class="Symbol">)</a>
                   <a id="6953" class="Symbol">→</a> <a id="6955" class="Symbol">(</a><a id="6956" href="Cubical.Foundations.Transport.html#6956" class="Bound">F</a> <a id="6958" class="Symbol">:</a> <a id="6960" class="Symbol">∀</a> <a id="6962" href="Cubical.Foundations.Transport.html#6962" class="Bound">a</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="6968" href="Cubical.Foundations.Transport.html#6962" class="Bound">a</a> <a id="6970" class="Symbol">→</a> <a id="6972" href="Cubical.Foundations.Transport.html#6920" class="Bound">C</a><a id="6973" class="Symbol">)</a>
                   <a id="6994" class="Symbol">→</a> <a id="6996" class="Symbol">{</a><a id="6997" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a> <a id="6999" href="Cubical.Foundations.Transport.html#6999" class="Bound">y</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="Cubical.Foundations.Transport.html#6847" class="Bound">A</a><a id="7004" class="Symbol">}</a> <a id="7006" class="Symbol">(</a><a id="7007" href="Cubical.Foundations.Transport.html#7007" class="Bound">p</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a> <a id="7013" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7015" href="Cubical.Foundations.Transport.html#6999" class="Bound">y</a><a id="7016" class="Symbol">)</a> <a id="7018" class="Symbol">(</a><a id="7019" href="Cubical.Foundations.Transport.html#7019" class="Bound">u</a> <a id="7021" class="Symbol">:</a> <a id="7023" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="7025" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a><a id="7026" class="Symbol">)</a>
                   <a id="7047" class="Symbol">→</a>  <a id="7050" class="Symbol">(</a><a id="7051" href="Cubical.Foundations.Transport.html#6956" class="Bound">F</a> <a id="7053" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a> <a id="7055" href="Cubical.Foundations.Transport.html#7019" class="Bound">u</a><a id="7056" class="Symbol">)</a> <a id="7058" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7060" href="Cubical.Foundations.Transport.html#6956" class="Bound">F</a> <a id="7062" href="Cubical.Foundations.Transport.html#6999" class="Bound">y</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7071" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="7073" href="Cubical.Foundations.Transport.html#7007" class="Bound">p</a> <a id="7075" href="Cubical.Foundations.Transport.html#7019" class="Bound">u</a><a id="7076" class="Symbol">)</a>
<a id="7078" href="Cubical.Foundations.Transport.html#6811" class="Function">constSubstCommSlice</a> <a id="7098" href="Cubical.Foundations.Transport.html#7098" class="Bound">B</a> <a id="7100" href="Cubical.Foundations.Transport.html#7100" class="Bound">C</a> <a id="7102" href="Cubical.Foundations.Transport.html#7102" class="Bound">F</a> <a id="7104" href="Cubical.Foundations.Transport.html#7104" class="Bound">p</a> <a id="7106" href="Cubical.Foundations.Transport.html#7106" class="Bound">Bx</a> <a id="7109" class="Symbol">=</a> <a id="7111" class="Symbol">(</a><a id="7112" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7131" class="Symbol">(</a><a id="7132" href="Cubical.Foundations.Transport.html#7102" class="Bound">F</a> <a id="7134" class="Symbol">_</a> <a id="7136" href="Cubical.Foundations.Transport.html#7106" class="Bound">Bx</a><a id="7138" class="Symbol">))</a> <a id="7141" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7143" href="Cubical.Foundations.Transport.html#6444" class="Function">substCommSlice</a> <a id="7158" href="Cubical.Foundations.Transport.html#7098" class="Bound">B</a> <a id="7160" class="Symbol">(λ</a> <a id="7163" href="Cubical.Foundations.Transport.html#7163" class="Bound">_</a> <a id="7165" class="Symbol">→</a> <a id="7167" href="Cubical.Foundations.Transport.html#7100" class="Bound">C</a><a id="7168" class="Symbol">)</a> <a id="7170" href="Cubical.Foundations.Transport.html#7102" class="Bound">F</a> <a id="7172" href="Cubical.Foundations.Transport.html#7104" class="Bound">p</a> <a id="7174" href="Cubical.Foundations.Transport.html#7106" class="Bound">Bx</a><a id="7176" class="Symbol">)</a>

<a id="7179" class="Comment">-- transporting over (λ i → B (p i) → C (p i)) divides the transport into</a>
<a id="7253" class="Comment">-- transports over (λ i → C (p i)) and (λ i → B (p (~ i)))</a>
<a id="funTypeTransp"></a><a id="7312" href="Cubical.Foundations.Transport.html#7312" class="Function">funTypeTransp</a> <a id="7326" class="Symbol">:</a> <a id="7328" class="Symbol">∀</a> <a id="7330" class="Symbol">{</a><a id="7331" href="Cubical.Foundations.Transport.html#7331" class="Bound">ℓ</a> <a id="7333" href="Cubical.Foundations.Transport.html#7333" class="Bound">ℓ&#39;</a> <a id="7336" href="Cubical.Foundations.Transport.html#7336" class="Bound">ℓ&#39;&#39;</a><a id="7339" class="Symbol">}</a> <a id="7341" class="Symbol">{</a><a id="7342" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a> <a id="7344" class="Symbol">:</a> <a id="7346" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7351" href="Cubical.Foundations.Transport.html#7331" class="Bound">ℓ</a><a id="7352" class="Symbol">}</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7357" class="Symbol">:</a> <a id="7359" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a> <a id="7361" class="Symbol">→</a> <a id="7363" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7368" href="Cubical.Foundations.Transport.html#7333" class="Bound">ℓ&#39;</a><a id="7370" class="Symbol">)</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7375" class="Symbol">:</a> <a id="7377" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7386" href="Cubical.Foundations.Transport.html#7336" class="Bound">ℓ&#39;&#39;</a><a id="7389" class="Symbol">)</a> <a id="7391" class="Symbol">{</a><a id="7392" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a> <a id="7394" href="Cubical.Foundations.Transport.html#7394" class="Bound">y</a> <a id="7396" class="Symbol">:</a> <a id="7398" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a><a id="7399" class="Symbol">}</a> <a id="7401" class="Symbol">(</a><a id="7402" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7404" class="Symbol">:</a> <a id="7406" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a> <a id="7408" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7410" href="Cubical.Foundations.Transport.html#7394" class="Bound">y</a><a id="7411" class="Symbol">)</a> <a id="7413" class="Symbol">(</a><a id="7414" href="Cubical.Foundations.Transport.html#7414" class="Bound">f</a> <a id="7416" class="Symbol">:</a> <a id="7418" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7420" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a> <a id="7422" class="Symbol">→</a> <a id="7424" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7426" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a><a id="7427" class="Symbol">)</a>
         <a id="7438" class="Symbol">→</a> <a id="7440" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7446" class="Symbol">(λ</a> <a id="7449" href="Cubical.Foundations.Transport.html#7449" class="Bound">i</a> <a id="7451" class="Symbol">→</a> <a id="7453" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7458" href="Cubical.Foundations.Transport.html#7449" class="Bound">i</a><a id="7459" class="Symbol">)</a> <a id="7461" class="Symbol">→</a> <a id="7463" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7465" class="Symbol">(</a><a id="7466" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7468" href="Cubical.Foundations.Transport.html#7449" class="Bound">i</a><a id="7469" class="Symbol">))</a> <a id="7472" href="Cubical.Foundations.Transport.html#7414" class="Bound">f</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7481" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7483" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7485" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7487" href="Cubical.Foundations.Transport.html#7414" class="Bound">f</a> <a id="7489" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7491" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7497" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7504" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a><a id="7505" class="Symbol">))</a>
<a id="7508" href="Cubical.Foundations.Transport.html#7312" class="Function">funTypeTransp</a> <a id="7522" href="Cubical.Foundations.Transport.html#7522" class="Bound">B</a> <a id="7524" href="Cubical.Foundations.Transport.html#7524" class="Bound">C</a> <a id="7526" class="Symbol">{</a><a id="7527" class="Argument">x</a> <a id="7529" class="Symbol">=</a> <a id="7531" href="Cubical.Foundations.Transport.html#7531" class="Bound">x</a><a id="7532" class="Symbol">}</a> <a id="7534" href="Cubical.Foundations.Transport.html#7534" class="Bound">p</a> <a id="7536" href="Cubical.Foundations.Transport.html#7536" class="Bound">f</a> <a id="7538" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a> <a id="7540" href="Cubical.Foundations.Transport.html#7540" class="Bound">b</a> <a id="7542" class="Symbol">=</a>
  <a id="7546" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="7553" class="Symbol">(λ</a> <a id="7556" href="Cubical.Foundations.Transport.html#7556" class="Bound">j</a> <a id="7558" class="Symbol">→</a> <a id="7560" href="Cubical.Foundations.Transport.html#7524" class="Bound">C</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.Foundations.Transport.html#7534" class="Bound">p</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Cubical.Foundations.Transport.html#7556" class="Bound">j</a> <a id="7568" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="7570" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a><a id="7571" class="Symbol">)))</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7578" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a><a id="7579" class="Symbol">)</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Cubical.Foundations.Transport.html#7536" class="Bound">f</a> <a id="7584" class="Symbol">(</a><a id="7585" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="7592" class="Symbol">(λ</a> <a id="7595" href="Cubical.Foundations.Transport.html#7595" class="Bound">j</a> <a id="7597" class="Symbol">→</a> <a id="7599" href="Cubical.Foundations.Transport.html#7522" class="Bound">B</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Cubical.Foundations.Transport.html#7534" class="Bound">p</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a> <a id="7607" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="7609" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7611" href="Cubical.Foundations.Transport.html#7595" class="Bound">j</a><a id="7612" class="Symbol">)))</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7619" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a><a id="7620" class="Symbol">)</a> <a id="7622" href="Cubical.Foundations.Transport.html#7540" class="Bound">b</a><a id="7623" class="Symbol">))</a>

<a id="7627" class="Comment">-- transports between loop spaces preserve path composition</a>
<a id="overPathFunct"></a><a id="7687" href="Cubical.Foundations.Transport.html#7687" class="Function">overPathFunct</a> <a id="7701" class="Symbol">:</a> <a id="7703" class="Symbol">∀</a> <a id="7705" class="Symbol">{</a><a id="7706" href="Cubical.Foundations.Transport.html#7706" class="Bound">ℓ</a><a id="7707" class="Symbol">}</a> <a id="7709" class="Symbol">{</a><a id="7710" href="Cubical.Foundations.Transport.html#7710" class="Bound">A</a> <a id="7712" class="Symbol">:</a> <a id="7714" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7719" href="Cubical.Foundations.Transport.html#7706" class="Bound">ℓ</a><a id="7720" class="Symbol">}</a> <a id="7722" class="Symbol">{</a><a id="7723" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a> <a id="7725" href="Cubical.Foundations.Transport.html#7725" class="Bound">y</a> <a id="7727" class="Symbol">:</a> <a id="7729" href="Cubical.Foundations.Transport.html#7710" class="Bound">A</a><a id="7730" class="Symbol">}</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Cubical.Foundations.Transport.html#7733" class="Bound">p</a> <a id="7735" href="Cubical.Foundations.Transport.html#7735" class="Bound">q</a> <a id="7737" class="Symbol">:</a> <a id="7739" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a> <a id="7741" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7743" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a><a id="7744" class="Symbol">)</a> <a id="7746" class="Symbol">(</a><a id="7747" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7749" class="Symbol">:</a> <a id="7751" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a> <a id="7753" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7755" href="Cubical.Foundations.Transport.html#7725" class="Bound">y</a><a id="7756" class="Symbol">)</a>
           <a id="7769" class="Symbol">→</a> <a id="7771" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7781" class="Symbol">(λ</a> <a id="7784" href="Cubical.Foundations.Transport.html#7784" class="Bound">i</a> <a id="7786" class="Symbol">→</a> <a id="7788" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7790" href="Cubical.Foundations.Transport.html#7784" class="Bound">i</a> <a id="7792" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7794" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7796" href="Cubical.Foundations.Transport.html#7784" class="Bound">i</a><a id="7797" class="Symbol">)</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Cubical.Foundations.Transport.html#7733" class="Bound">p</a> <a id="7802" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7804" href="Cubical.Foundations.Transport.html#7735" class="Bound">q</a><a id="7805" class="Symbol">)</a>
            <a id="7819" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7821" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7831" class="Symbol">(λ</a> <a id="7834" href="Cubical.Foundations.Transport.html#7834" class="Bound">i</a> <a id="7836" class="Symbol">→</a> <a id="7838" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7840" href="Cubical.Foundations.Transport.html#7834" class="Bound">i</a> <a id="7842" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7844" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7846" href="Cubical.Foundations.Transport.html#7834" class="Bound">i</a><a id="7847" class="Symbol">)</a> <a id="7849" href="Cubical.Foundations.Transport.html#7733" class="Bound">p</a> <a id="7851" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7853" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7863" class="Symbol">(λ</a> <a id="7866" href="Cubical.Foundations.Transport.html#7866" class="Bound">i</a> <a id="7868" class="Symbol">→</a> <a id="7870" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7872" href="Cubical.Foundations.Transport.html#7866" class="Bound">i</a> <a id="7874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7876" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7878" href="Cubical.Foundations.Transport.html#7866" class="Bound">i</a><a id="7879" class="Symbol">)</a> <a id="7881" href="Cubical.Foundations.Transport.html#7735" class="Bound">q</a>
<a id="7883" href="Cubical.Foundations.Transport.html#7687" class="Function">overPathFunct</a> <a id="7897" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="7899" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a> <a id="7901" class="Symbol">=</a>
  <a id="7905" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7907" class="Symbol">(λ</a> <a id="7910" href="Cubical.Foundations.Transport.html#7910" class="Bound">y</a> <a id="7912" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7914" class="Symbol">→</a> <a id="7916" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7926" class="Symbol">(λ</a> <a id="7929" href="Cubical.Foundations.Transport.html#7929" class="Bound">i</a> <a id="7931" class="Symbol">→</a> <a id="7933" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7935" href="Cubical.Foundations.Transport.html#7929" class="Bound">i</a> <a id="7937" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7939" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7941" href="Cubical.Foundations.Transport.html#7929" class="Bound">i</a><a id="7942" class="Symbol">)</a> <a id="7944" class="Symbol">(</a><a id="7945" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="7947" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7949" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="7950" class="Symbol">)</a> <a id="7952" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7954" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7964" class="Symbol">(λ</a> <a id="7967" href="Cubical.Foundations.Transport.html#7967" class="Bound">i</a> <a id="7969" class="Symbol">→</a> <a id="7971" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7973" href="Cubical.Foundations.Transport.html#7967" class="Bound">i</a> <a id="7975" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7977" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7979" href="Cubical.Foundations.Transport.html#7967" class="Bound">i</a><a id="7980" class="Symbol">)</a> <a id="7982" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="7984" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7986" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7996" class="Symbol">(λ</a> <a id="7999" href="Cubical.Foundations.Transport.html#7999" class="Bound">i</a> <a id="8001" class="Symbol">→</a> <a id="8003" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="8005" href="Cubical.Foundations.Transport.html#7999" class="Bound">i</a> <a id="8007" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8009" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="8011" href="Cubical.Foundations.Transport.html#7999" class="Bound">i</a><a id="8012" class="Symbol">)</a> <a id="8014" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="8015" class="Symbol">)</a>
    <a id="8021" class="Symbol">(</a><a id="8022" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8036" class="Symbol">(</a><a id="8037" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="8039" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8041" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="8042" class="Symbol">)</a> <a id="8044" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8046" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="8052" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="8056" class="Symbol">(</a><a id="8057" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8076" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a><a id="8077" class="Symbol">))</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8085" class="Symbol">(</a><a id="8086" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8100" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="8101" class="Symbol">)))</a>

<a id="8106" class="Comment">-- substition over families of paths</a>
<a id="8143" class="Comment">-- theorem 2.11.3 in The Book</a>
<a id="substInPaths"></a><a id="8173" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="8186" class="Symbol">:</a> <a id="8188" class="Symbol">∀</a> <a id="8190" class="Symbol">{</a><a id="8191" href="Cubical.Foundations.Transport.html#8191" class="Bound">ℓ</a> <a id="8193" href="Cubical.Foundations.Transport.html#8193" class="Bound">ℓ&#39;</a><a id="8195" class="Symbol">}</a> <a id="8197" class="Symbol">{</a><a id="8198" href="Cubical.Foundations.Transport.html#8198" class="Bound">A</a> <a id="8200" class="Symbol">:</a> <a id="8202" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8207" href="Cubical.Foundations.Transport.html#8191" class="Bound">ℓ</a><a id="8208" class="Symbol">}</a> <a id="8210" class="Symbol">{</a><a id="8211" href="Cubical.Foundations.Transport.html#8211" class="Bound">B</a> <a id="8213" class="Symbol">:</a> <a id="8215" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8220" href="Cubical.Foundations.Transport.html#8193" class="Bound">ℓ&#39;</a><a id="8222" class="Symbol">}</a>  <a id="8225" class="Symbol">{</a><a id="8226" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a> <a id="8228" href="Cubical.Foundations.Transport.html#8228" class="Bound">a&#39;</a> <a id="8231" class="Symbol">:</a> <a id="8233" href="Cubical.Foundations.Transport.html#8198" class="Bound">A</a><a id="8234" class="Symbol">}</a>
                 <a id="8253" class="Symbol">→</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8258" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8260" class="Symbol">:</a> <a id="8262" href="Cubical.Foundations.Transport.html#8198" class="Bound">A</a> <a id="8264" class="Symbol">→</a> <a id="8266" href="Cubical.Foundations.Transport.html#8211" class="Bound">B</a><a id="8267" class="Symbol">)</a> <a id="8269" class="Symbol">→</a> <a id="8271" class="Symbol">(</a><a id="8272" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a> <a id="8274" class="Symbol">:</a> <a id="8276" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a> <a id="8278" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8280" href="Cubical.Foundations.Transport.html#8228" class="Bound">a&#39;</a><a id="8282" class="Symbol">)</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Cubical.Foundations.Transport.html#8285" class="Bound">q</a> <a id="8287" class="Symbol">:</a> <a id="8289" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8291" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a> <a id="8293" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8295" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8297" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a><a id="8298" class="Symbol">)</a>
                 <a id="8317" class="Symbol">→</a> <a id="8319" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8325" class="Symbol">(λ</a> <a id="8328" href="Cubical.Foundations.Transport.html#8328" class="Bound">x</a> <a id="8330" class="Symbol">→</a> <a id="8332" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8334" href="Cubical.Foundations.Transport.html#8328" class="Bound">x</a> <a id="8336" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8338" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8340" href="Cubical.Foundations.Transport.html#8328" class="Bound">x</a><a id="8341" class="Symbol">)</a> <a id="8343" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a> <a id="8345" href="Cubical.Foundations.Transport.html#8285" class="Bound">q</a> <a id="8347" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8349" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8359" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8361" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a><a id="8362" class="Symbol">)</a> <a id="8364" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8366" href="Cubical.Foundations.Transport.html#8285" class="Bound">q</a> <a id="8368" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8370" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8375" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8377" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a>
<a id="8379" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="8392" class="Symbol">{</a><a id="8393" class="Argument">a</a> <a id="8395" class="Symbol">=</a> <a id="8397" href="Cubical.Foundations.Transport.html#8397" class="Bound">a</a><a id="8398" class="Symbol">}</a> <a id="8400" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8402" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8404" href="Cubical.Foundations.Transport.html#8404" class="Bound">p</a> <a id="8406" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8408" class="Symbol">=</a>
  <a id="8412" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="8414" class="Symbol">(λ</a> <a id="8417" href="Cubical.Foundations.Transport.html#8417" class="Bound">x</a> <a id="8419" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a> <a id="8422" class="Symbol">→</a> <a id="8424" class="Symbol">(</a><a id="8425" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8431" class="Symbol">(λ</a> <a id="8434" href="Cubical.Foundations.Transport.html#8434" class="Bound">y</a> <a id="8436" class="Symbol">→</a> <a id="8438" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8440" href="Cubical.Foundations.Transport.html#8434" class="Bound">y</a> <a id="8442" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8444" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8446" href="Cubical.Foundations.Transport.html#8434" class="Bound">y</a><a id="8447" class="Symbol">)</a> <a id="8449" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a> <a id="8452" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a><a id="8453" class="Symbol">)</a> <a id="8455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8457" class="Symbol">(</a><a id="8458" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8468" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8470" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a><a id="8472" class="Symbol">)</a> <a id="8474" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8476" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8478" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8480" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8485" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8487" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a><a id="8489" class="Symbol">))</a>
    <a id="8496" href="Cubical.Foundations.Transport.html#8519" class="Function">p=refl</a> <a id="8503" href="Cubical.Foundations.Transport.html#8404" class="Bound">p</a>
    <a id="8509" class="Keyword">where</a>
    <a id="8519" href="Cubical.Foundations.Transport.html#8519" class="Function">p=refl</a> <a id="8526" class="Symbol">:</a> <a id="8528" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8534" class="Symbol">(λ</a> <a id="8537" href="Cubical.Foundations.Transport.html#8537" class="Bound">y</a> <a id="8539" class="Symbol">→</a> <a id="8541" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8543" href="Cubical.Foundations.Transport.html#8537" class="Bound">y</a> <a id="8545" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8547" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8549" href="Cubical.Foundations.Transport.html#8537" class="Bound">y</a><a id="8550" class="Symbol">)</a> <a id="8552" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8557" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a>
           <a id="8570" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8577" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8579" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8581" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8583" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="8592" href="Cubical.Foundations.Transport.html#8519" class="Function">p=refl</a> <a id="8599" class="Symbol">=</a> <a id="8601" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8607" class="Symbol">(λ</a> <a id="8610" href="Cubical.Foundations.Transport.html#8610" class="Bound">y</a> <a id="8612" class="Symbol">→</a> <a id="8614" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8616" href="Cubical.Foundations.Transport.html#8610" class="Bound">y</a> <a id="8618" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8620" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8622" href="Cubical.Foundations.Transport.html#8610" class="Bound">y</a><a id="8623" class="Symbol">)</a> <a id="8625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8630" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a>
           <a id="8643" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8646" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="8656" class="Symbol">{</a><a id="8657" class="Argument">B</a> <a id="8659" class="Symbol">=</a> <a id="8661" class="Symbol">(λ</a> <a id="8664" href="Cubical.Foundations.Transport.html#8664" class="Bound">y</a> <a id="8666" class="Symbol">→</a> <a id="8668" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8670" href="Cubical.Foundations.Transport.html#8664" class="Bound">y</a> <a id="8672" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8674" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8676" href="Cubical.Foundations.Transport.html#8664" class="Bound">y</a><a id="8677" class="Symbol">)}</a> <a id="8680" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8682" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8684" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a>
           <a id="8697" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8707" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a><a id="8708" class="Symbol">)</a> <a id="8710" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8712" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="8718" class="Symbol">(</a><a id="8719" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8721" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8723" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8727" class="Symbol">)</a> <a id="8729" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8736" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8738" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8740" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8747" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="flipTransport"></a><a id="8750" href="Cubical.Foundations.Transport.html#8750" class="Function">flipTransport</a> <a id="8764" class="Symbol">:</a> <a id="8766" class="Symbol">∀</a> <a id="8768" class="Symbol">{</a><a id="8769" href="Cubical.Foundations.Transport.html#8769" class="Bound">ℓ</a><a id="8770" class="Symbol">}</a> <a id="8772" class="Symbol">{</a><a id="8773" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8775" class="Symbol">:</a> <a id="8777" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8779" class="Symbol">→</a> <a id="8781" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8786" href="Cubical.Foundations.Transport.html#8769" class="Bound">ℓ</a><a id="8787" class="Symbol">}</a> <a id="8789" class="Symbol">{</a><a id="8790" href="Cubical.Foundations.Transport.html#8790" class="Bound">x</a> <a id="8792" class="Symbol">:</a> <a id="8794" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8796" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="8798" class="Symbol">}</a> <a id="8800" class="Symbol">{</a><a id="8801" href="Cubical.Foundations.Transport.html#8801" class="Bound">y</a> <a id="8803" class="Symbol">:</a> <a id="8805" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8807" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8809" class="Symbol">}</a>
  <a id="8813" class="Symbol">→</a> <a id="8815" href="Cubical.Foundations.Transport.html#8790" class="Bound">x</a> <a id="8817" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8819" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="8830" class="Symbol">(λ</a> <a id="8833" href="Cubical.Foundations.Transport.html#8833" class="Bound">i</a> <a id="8835" class="Symbol">→</a> <a id="8837" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8839" href="Cubical.Foundations.Transport.html#8833" class="Bound">i</a><a id="8840" class="Symbol">)</a> <a id="8842" href="Cubical.Foundations.Transport.html#8801" class="Bound">y</a>
  <a id="8846" class="Symbol">→</a> <a id="8848" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8858" class="Symbol">(λ</a> <a id="8861" href="Cubical.Foundations.Transport.html#8861" class="Bound">i</a> <a id="8863" class="Symbol">→</a> <a id="8865" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8867" href="Cubical.Foundations.Transport.html#8861" class="Bound">i</a><a id="8868" class="Symbol">)</a> <a id="8870" href="Cubical.Foundations.Transport.html#8790" class="Bound">x</a> <a id="8872" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8874" href="Cubical.Foundations.Transport.html#8801" class="Bound">y</a>
<a id="8876" href="Cubical.Foundations.Transport.html#8750" class="Function">flipTransport</a> <a id="8890" class="Symbol">{</a><a id="8891" class="Argument">A</a> <a id="8893" class="Symbol">=</a> <a id="8895" href="Cubical.Foundations.Transport.html#8895" class="Bound">A</a><a id="8896" class="Symbol">}</a> <a id="8898" class="Symbol">{</a><a id="8899" class="Argument">y</a> <a id="8901" class="Symbol">=</a> <a id="8903" href="Cubical.Foundations.Transport.html#8903" class="Bound">y</a><a id="8904" class="Symbol">}</a> <a id="8906" href="Cubical.Foundations.Transport.html#8906" class="Bound">p</a> <a id="8908" class="Symbol">=</a>
  <a id="8912" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8917" class="Symbol">(</a><a id="8918" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8928" class="Symbol">(λ</a> <a id="8931" href="Cubical.Foundations.Transport.html#8931" class="Bound">i</a> <a id="8933" class="Symbol">→</a> <a id="8935" href="Cubical.Foundations.Transport.html#8895" class="Bound">A</a> <a id="8937" href="Cubical.Foundations.Transport.html#8931" class="Bound">i</a><a id="8938" class="Symbol">))</a> <a id="8941" href="Cubical.Foundations.Transport.html#8906" class="Bound">p</a> <a id="8943" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8945" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="8965" class="Symbol">(λ</a> <a id="8968" href="Cubical.Foundations.Transport.html#8968" class="Bound">i</a> <a id="8970" class="Symbol">→</a> <a id="8972" href="Cubical.Foundations.Transport.html#8895" class="Bound">A</a> <a id="8974" href="Cubical.Foundations.Transport.html#8968" class="Bound">i</a><a id="8975" class="Symbol">)</a> <a id="8977" href="Cubical.Foundations.Transport.html#8903" class="Bound">y</a>

<a id="8980" class="Comment">-- special cases of substInPaths from lemma 2.11.2 in The Book</a>
<a id="9043" class="Keyword">module</a> <a id="9050" href="Cubical.Foundations.Transport.html#9050" class="Module">_</a> <a id="9052" class="Symbol">{</a><a id="9053" href="Cubical.Foundations.Transport.html#9053" class="Bound">ℓ</a> <a id="9055" class="Symbol">:</a> <a id="9057" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9062" class="Symbol">}</a> <a id="9064" class="Symbol">{</a><a id="9065" href="Cubical.Foundations.Transport.html#9065" class="Bound">A</a> <a id="9067" class="Symbol">:</a> <a id="9069" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9074" href="Cubical.Foundations.Transport.html#9053" class="Bound">ℓ</a><a id="9075" class="Symbol">}</a> <a id="9077" class="Symbol">{</a><a id="9078" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9080" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a> <a id="9083" href="Cubical.Foundations.Transport.html#9083" class="Bound">x2</a> <a id="9086" class="Symbol">:</a> <a id="9088" href="Cubical.Foundations.Transport.html#9065" class="Bound">A</a><a id="9089" class="Symbol">}</a> <a id="9091" class="Symbol">(</a><a id="9092" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9094" class="Symbol">:</a> <a id="9096" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a> <a id="9099" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9101" href="Cubical.Foundations.Transport.html#9083" class="Bound">x2</a><a id="9103" class="Symbol">)</a> <a id="9105" class="Keyword">where</a>
  <a id="9113" href="Cubical.Foundations.Transport.html#9113" class="Function">substInPathsL</a> <a id="9127" class="Symbol">:</a> <a id="9129" class="Symbol">(</a><a id="9130" href="Cubical.Foundations.Transport.html#9130" class="Bound">q</a> <a id="9132" class="Symbol">:</a> <a id="9134" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9136" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9138" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a><a id="9140" class="Symbol">)</a> <a id="9142" class="Symbol">→</a> <a id="9144" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9150" class="Symbol">(λ</a> <a id="9153" href="Cubical.Foundations.Transport.html#9153" class="Bound">x</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9159" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9161" href="Cubical.Foundations.Transport.html#9153" class="Bound">x</a><a id="9162" class="Symbol">)</a> <a id="9164" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9166" href="Cubical.Foundations.Transport.html#9130" class="Bound">q</a> <a id="9168" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9170" href="Cubical.Foundations.Transport.html#9130" class="Bound">q</a> <a id="9172" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9174" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
  <a id="9178" href="Cubical.Foundations.Transport.html#9113" class="Function">substInPathsL</a> <a id="9192" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9194" class="Symbol">=</a> <a id="9196" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9202" class="Symbol">(λ</a> <a id="9205" href="Cubical.Foundations.Transport.html#9205" class="Bound">x</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9211" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9213" href="Cubical.Foundations.Transport.html#9205" class="Bound">x</a><a id="9214" class="Symbol">)</a> <a id="9216" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9218" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a>
    <a id="9224" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9227" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="9240" class="Symbol">(λ</a> <a id="9243" href="Cubical.Foundations.Transport.html#9243" class="Bound">_</a> <a id="9245" class="Symbol">→</a> <a id="9247" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9248" class="Symbol">)</a> <a id="9250" class="Symbol">(λ</a> <a id="9253" href="Cubical.Foundations.Transport.html#9253" class="Bound">x</a> <a id="9255" class="Symbol">→</a> <a id="9257" href="Cubical.Foundations.Transport.html#9253" class="Bound">x</a><a id="9258" class="Symbol">)</a> <a id="9260" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9262" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9264" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9272" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9276" class="Symbol">(</a><a id="9277" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9282" class="Symbol">(λ</a> <a id="9285" href="Cubical.Foundations.Transport.html#9285" class="Bound">_</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9290" class="Symbol">)</a> <a id="9292" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9297" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9299" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9301" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9306" class="Symbol">(λ</a> <a id="9309" href="Cubical.Foundations.Transport.html#9309" class="Bound">x</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Foundations.Transport.html#9309" class="Bound">x</a><a id="9314" class="Symbol">)</a> <a id="9316" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
    <a id="9322" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9325" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="9331" class="Symbol">(λ</a> <a id="9334" href="Cubical.Foundations.Transport.html#9334" class="Bound">_</a> <a id="9336" class="Symbol">→</a> <a id="9338" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9339" class="Symbol">)</a> <a id="9341" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9343" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9345" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9353" class="Symbol">(</a><a id="9354" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9359" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9361" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a><a id="9362" class="Symbol">)</a> <a id="9364" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9366" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
    <a id="9372" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9375" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9380" class="Symbol">(</a><a id="9381" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="9384" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9385" class="Symbol">)</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9392" class="Symbol">(</a><a id="9393" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="9399" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a><a id="9400" class="Symbol">))</a> <a id="9403" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9405" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9407" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9409" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9411" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="9416" href="Cubical.Foundations.Transport.html#9416" class="Function">substInPathsR</a> <a id="9430" class="Symbol">:</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Cubical.Foundations.Transport.html#9433" class="Bound">q</a> <a id="9435" class="Symbol">:</a> <a id="9437" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a> <a id="9440" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9442" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9443" class="Symbol">)</a> <a id="9445" class="Symbol">→</a> <a id="9447" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9453" class="Symbol">(λ</a> <a id="9456" href="Cubical.Foundations.Transport.html#9456" class="Bound">x</a> <a id="9458" class="Symbol">→</a> <a id="9460" href="Cubical.Foundations.Transport.html#9456" class="Bound">x</a> <a id="9462" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9464" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9465" class="Symbol">)</a> <a id="9467" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9469" href="Cubical.Foundations.Transport.html#9433" class="Bound">q</a> <a id="9471" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9473" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9477" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9479" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9481" href="Cubical.Foundations.Transport.html#9433" class="Bound">q</a>
  <a id="9485" href="Cubical.Foundations.Transport.html#9416" class="Function">substInPathsR</a> <a id="9499" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9501" class="Symbol">=</a> <a id="9503" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9509" class="Symbol">(λ</a> <a id="9512" href="Cubical.Foundations.Transport.html#9512" class="Bound">x</a> <a id="9514" class="Symbol">→</a> <a id="9516" href="Cubical.Foundations.Transport.html#9512" class="Bound">x</a> <a id="9518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9520" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9521" class="Symbol">)</a> <a id="9523" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9525" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a>
    <a id="9531" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9534" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="9547" class="Symbol">(λ</a> <a id="9550" href="Cubical.Foundations.Transport.html#9550" class="Bound">x</a> <a id="9552" class="Symbol">→</a> <a id="9554" href="Cubical.Foundations.Transport.html#9550" class="Bound">x</a><a id="9555" class="Symbol">)</a> <a id="9557" class="Symbol">(λ</a> <a id="9560" href="Cubical.Foundations.Transport.html#9560" class="Bound">_</a> <a id="9562" class="Symbol">→</a> <a id="9564" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9565" class="Symbol">)</a> <a id="9567" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9569" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9571" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9579" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9583" class="Symbol">(</a><a id="9584" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9589" class="Symbol">(λ</a> <a id="9592" href="Cubical.Foundations.Transport.html#9592" class="Bound">x</a> <a id="9594" class="Symbol">→</a> <a id="9596" href="Cubical.Foundations.Transport.html#9592" class="Bound">x</a><a id="9597" class="Symbol">)</a> <a id="9599" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9600" class="Symbol">)</a> <a id="9602" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9604" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9606" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9608" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9613" class="Symbol">(λ</a> <a id="9616" href="Cubical.Foundations.Transport.html#9616" class="Bound">_</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9621" class="Symbol">)</a> <a id="9623" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
    <a id="9629" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9632" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="9638" class="Symbol">(</a><a id="9639" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9643" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9644" class="Symbol">)</a> <a id="9646" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9648" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9653" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9661" class="Symbol">(</a><a id="9662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9666" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9668" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9670" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a><a id="9671" class="Symbol">)</a> <a id="9673" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9675" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="9684" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9687" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9691" class="Symbol">(</a><a id="9692" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9698" class="Symbol">(</a><a id="9699" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9703" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9705" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9707" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a><a id="9708" class="Symbol">))</a><a id="9710" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9712" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9716" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9718" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9720" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9722" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="transport-filler-ua"></a><a id="9725" href="Cubical.Foundations.Transport.html#9725" class="Function">transport-filler-ua</a> <a id="9745" class="Symbol">:</a> <a id="9747" class="Symbol">∀</a> <a id="9749" class="Symbol">{</a><a id="9750" href="Cubical.Foundations.Transport.html#9750" class="Bound">ℓ</a><a id="9751" class="Symbol">}</a> <a id="9753" class="Symbol">{</a><a id="9754" href="Cubical.Foundations.Transport.html#9754" class="Bound">A</a> <a id="9756" href="Cubical.Foundations.Transport.html#9756" class="Bound">B</a> <a id="9758" class="Symbol">:</a> <a id="9760" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9765" href="Cubical.Foundations.Transport.html#9750" class="Bound">ℓ</a><a id="9766" class="Symbol">}</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9771" class="Symbol">:</a> <a id="9773" href="Cubical.Foundations.Transport.html#9754" class="Bound">A</a> <a id="9775" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9777" href="Cubical.Foundations.Transport.html#9756" class="Bound">B</a><a id="9778" class="Symbol">)</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Cubical.Foundations.Transport.html#9781" class="Bound">a</a> <a id="9783" class="Symbol">:</a> <a id="9785" href="Cubical.Foundations.Transport.html#9754" class="Bound">A</a><a id="9786" class="Symbol">)</a>
  <a id="9790" class="Symbol">→</a> <a id="9792" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="9800" class="Symbol">(λ</a> <a id="9803" href="Cubical.Foundations.Transport.html#9803" class="Bound">_</a> <a id="9805" href="Cubical.Foundations.Transport.html#9805" class="Bound">i</a> <a id="9807" class="Symbol">→</a> <a id="9809" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9812" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9814" href="Cubical.Foundations.Transport.html#9805" class="Bound">i</a><a id="9815" class="Symbol">)</a>
     <a id="9822" class="Symbol">(</a><a id="9823" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9840" class="Symbol">(</a><a id="9841" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9844" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a><a id="9845" class="Symbol">)</a> <a id="9847" href="Cubical.Foundations.Transport.html#9781" class="Bound">a</a><a id="9848" class="Symbol">)</a>
     <a id="9855" class="Symbol">(</a><a id="9856" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="9868" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9870" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9874" class="Symbol">)</a>
     <a id="9881" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="9891" class="Symbol">(</a><a id="9892" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9911" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9913" href="Cubical.Foundations.Transport.html#9781" class="Bound">a</a><a id="9914" class="Symbol">))</a>
<a id="9917" href="Cubical.Foundations.Transport.html#9725" class="Function">transport-filler-ua</a> <a id="9937" class="Symbol">{</a><a id="9938" class="Argument">A</a> <a id="9940" class="Symbol">=</a> <a id="9942" href="Cubical.Foundations.Transport.html#9942" class="Bound">A</a><a id="9943" class="Symbol">}</a> <a id="9945" class="Symbol">{</a><a id="9946" class="Argument">B</a> <a id="9948" class="Symbol">=</a> <a id="9950" href="Cubical.Foundations.Transport.html#9950" class="Bound">B</a><a id="9951" class="Symbol">}</a> <a id="9953" class="Symbol">(</a><a id="9954" href="Cubical.Foundations.Transport.html#9954" class="Bound">e</a> <a id="9956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9958" class="Symbol">_)</a> <a id="9961" href="Cubical.Foundations.Transport.html#9961" class="Bound">a</a> <a id="9963" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="9965" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="9967" class="Symbol">=</a>
 <a id="9970" class="Keyword">let</a> <a id="9974" href="Cubical.Foundations.Transport.html#9974" class="Bound">b</a> <a id="9976" class="Symbol">=</a> <a id="9978" href="Cubical.Foundations.Transport.html#9954" class="Bound">e</a> <a id="9980" href="Cubical.Foundations.Transport.html#9961" class="Bound">a</a>
     <a id="9987" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="9990" class="Symbol">=</a> <a id="9992" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10006" href="Cubical.Foundations.Transport.html#9974" class="Bound">b</a>
     <a id="10013" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a> <a id="10015" class="Symbol">=</a> <a id="10017" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10020" class="Symbol">(</a><a id="10021" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10023" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10025" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10027" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a><a id="10028" class="Symbol">)</a>
 <a id="10031" class="Keyword">in</a> <a id="10034" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="10039" class="Symbol">(λ</a> <a id="10042" class="Symbol">{</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10047" class="Symbol">=</a> <a id="10049" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10051" class="Symbol">)</a> <a id="10053" class="Symbol">→</a> <a id="10055" href="Cubical.Foundations.Transport.html#9961" class="Bound">a</a> <a id="10057" class="Symbol">;</a> <a id="10059" class="Symbol">(</a><a id="10060" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10062" class="Symbol">=</a> <a id="10064" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10066" class="Symbol">)</a> <a id="10068" class="Symbol">→</a> <a id="10070" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10073" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10075" class="Symbol">})</a>
      <a id="10084" class="Symbol">(</a><a id="10085" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10091" class="Symbol">(λ</a> <a id="10094" href="Cubical.Foundations.Transport.html#10094" class="Bound">k</a> <a id="10096" class="Symbol">→</a> <a id="10098" class="Symbol">λ</a> <a id="10100" class="Symbol">{</a> <a id="10102" class="Symbol">(</a><a id="10103" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10105" class="Symbol">=</a> <a id="10107" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10109" class="Symbol">)</a> <a id="10111" class="Symbol">→</a> <a id="10113" href="Cubical.Foundations.Transport.html#9974" class="Bound">b</a> <a id="10115" class="Symbol">;</a> <a id="10117" class="Symbol">(</a><a id="10118" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10120" class="Symbol">=</a> <a id="10122" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10124" class="Symbol">)</a> <a id="10126" class="Symbol">→</a> <a id="10128" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10131" class="Symbol">(</a><a id="10132" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10134" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="10136" href="Cubical.Foundations.Transport.html#10094" class="Bound">k</a><a id="10137" class="Symbol">)</a> <a id="10139" class="Symbol">;</a> <a id="10141" class="Symbol">(</a><a id="10142" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10144" class="Symbol">=</a> <a id="10146" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10148" class="Symbol">)</a> <a id="10150" class="Symbol">→</a> <a id="10152" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10155" class="Symbol">(</a><a id="10156" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="10158" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10160" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="10162" href="Cubical.Foundations.Transport.html#10094" class="Bound">k</a><a id="10163" class="Symbol">)</a>  <a id="10166" class="Symbol">})</a>
      <a id="10175" class="Symbol">(</a><a id="10176" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="10182" class="Symbol">(λ</a> <a id="10185" href="Cubical.Foundations.Transport.html#10185" class="Bound">k</a> <a id="10187" class="Symbol">→</a> <a id="10189" class="Symbol">λ</a> <a id="10191" class="Symbol">{</a> <a id="10193" class="Symbol">(</a><a id="10194" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10196" class="Symbol">=</a> <a id="10198" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="10200" class="Symbol">)</a> <a id="10202" class="Symbol">→</a> <a id="10204" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10207" class="Symbol">(</a><a id="10208" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10210" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="10212" href="Cubical.Foundations.Transport.html#10185" class="Bound">k</a><a id="10213" class="Symbol">)</a> <a id="10215" class="Symbol">;</a> <a id="10217" class="Symbol">(</a><a id="10218" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10220" class="Symbol">=</a> <a id="10222" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10224" class="Symbol">)</a> <a id="10226" class="Symbol">→</a> <a id="10228" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a> <a id="10230" class="Symbol">;</a> <a id="10232" class="Symbol">(</a><a id="10233" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10235" class="Symbol">=</a> <a id="10237" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="10239" class="Symbol">)</a> <a id="10241" class="Symbol">→</a> <a id="10243" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a> <a id="10245" class="Symbol">})</a> <a id="10248" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a><a id="10249" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Univalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Univalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Proof of the standard formulation of the univalence theorem and
various consequences of univalence

- Re-exports Glue types from Cubical.Core.Glue
- The ua constant and its computation rule (up to a path)
- Proof of univalence using that unglue is an equivalence ([EquivContr])
- Equivalence induction ([EquivJ], [elimEquiv])
- Univalence theorem ([univalence])
- The computation rule for ua ([uaβ])
- Isomorphism induction ([elimIso])

-}</a>
<a id="445" class="Keyword">module</a> <a id="452" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="483" class="Keyword">where</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="766" class="Keyword">public</a>
  <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="787" class="Symbol">;</a> <a id="789" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="794" class="Symbol">;</a> <a id="796" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a><a id="802" class="Symbol">)</a>

<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="849" class="Keyword">private</a>
  <a id="859" class="Keyword">variable</a>
    <a id="872" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="874" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a> <a id="877" class="Symbol">:</a> <a id="879" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="886" class="Comment">-- The ua constant</a>
<a id="ua"></a><a id="905" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="908" class="Symbol">:</a> <a id="910" class="Symbol">∀</a> <a id="912" class="Symbol">{</a><a id="913" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="915" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="924" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">→</a> <a id="929" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="931" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="933" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a> <a id="935" class="Symbol">→</a> <a id="937" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="939" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="941" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a>
<a id="943" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="946" class="Symbol">{</a><a id="947" class="Argument">A</a> <a id="949" class="Symbol">=</a> <a id="951" href="Cubical.Foundations.Univalence.html#951" class="Bound">A</a><a id="952" class="Symbol">}</a> <a id="954" class="Symbol">{</a><a id="955" class="Argument">B</a> <a id="957" class="Symbol">=</a> <a id="959" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a><a id="960" class="Symbol">}</a> <a id="962" href="Cubical.Foundations.Univalence.html#962" class="Bound">e</a> <a id="964" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="966" class="Symbol">=</a> <a id="968" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="973" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a> <a id="975" class="Symbol">(λ</a> <a id="978" class="Symbol">{</a> <a id="980" class="Symbol">(</a><a id="981" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="983" class="Symbol">=</a> <a id="985" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="987" class="Symbol">)</a> <a id="989" class="Symbol">→</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.Foundations.Univalence.html#951" class="Bound">A</a> <a id="994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="996" href="Cubical.Foundations.Univalence.html#962" class="Bound">e</a><a id="997" class="Symbol">)</a>
                                   <a id="1034" class="Symbol">;</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">→</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a> <a id="1050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1052" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1060" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">})</a>

<a id="uaIdEquiv"></a><a id="1067" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1077" class="Symbol">:</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Cubical.Foundations.Univalence.html#1080" class="Bound">A</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1089" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1090" class="Symbol">}</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1106" href="Cubical.Foundations.Univalence.html#1080" class="Bound">A</a><a id="1107" class="Symbol">)</a> <a id="1109" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1111" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1116" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1126" class="Symbol">{</a><a id="1127" class="Argument">A</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a><a id="1132" class="Symbol">}</a> <a id="1134" href="Cubical.Foundations.Univalence.html#1134" class="Bound">i</a> <a id="1136" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1145" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a> <a id="1147" class="Symbol">{</a><a id="1148" class="Argument">φ</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Foundations.Univalence.html#1134" class="Bound">i</a> <a id="1154" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1156" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1158" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a> <a id="1160" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1162" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">(λ</a> <a id="1168" href="Cubical.Foundations.Univalence.html#1168" class="Bound">_</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a> <a id="1174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1176" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1184" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a><a id="1185" class="Symbol">)</a>

<a id="1188" class="Comment">-- Propositional extensionality</a>
<a id="hPropExt"></a><a id="1220" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1229" class="Symbol">:</a> <a id="1231" class="Symbol">{</a><a id="1232" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1234" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1243" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1244" class="Symbol">}</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1255" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1266" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1268" class="Symbol">→</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a><a id="1276" class="Symbol">)</a> <a id="1278" class="Symbol">→</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1292" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1294" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a>
<a id="1296" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1305" href="Cubical.Foundations.Univalence.html#1305" class="Bound">Aprop</a> <a id="1311" href="Cubical.Foundations.Univalence.html#1311" class="Bound">Bprop</a> <a id="1317" href="Cubical.Foundations.Univalence.html#1317" class="Bound">f</a> <a id="1319" href="Cubical.Foundations.Univalence.html#1319" class="Bound">g</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="1344" href="Cubical.Foundations.Univalence.html#1305" class="Bound">Aprop</a> <a id="1350" href="Cubical.Foundations.Univalence.html#1311" class="Bound">Bprop</a> <a id="1356" href="Cubical.Foundations.Univalence.html#1317" class="Bound">f</a> <a id="1358" href="Cubical.Foundations.Univalence.html#1319" class="Bound">g</a><a id="1359" class="Symbol">)</a>

<a id="1362" class="Comment">-- the unglue and glue primitives specialized to the case of ua</a>

<a id="ua-unglue"></a><a id="1427" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="1437" class="Symbol">:</a> <a id="1439" class="Symbol">∀</a> <a id="1441" class="Symbol">{</a><a id="1442" href="Cubical.Foundations.Univalence.html#1442" class="Bound">A</a> <a id="1444" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1453" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Foundations.Univalence.html#1457" class="Bound">e</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Cubical.Foundations.Univalence.html#1442" class="Bound">A</a> <a id="1463" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1465" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Foundations.Univalence.html#1469" class="Bound">i</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.Univalence.html#1477" class="Bound">x</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1484" href="Cubical.Foundations.Univalence.html#1457" class="Bound">e</a> <a id="1486" href="Cubical.Foundations.Univalence.html#1469" class="Bound">i</a><a id="1487" class="Symbol">)</a>
            <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a> <a id="1505" class="Comment">{- [ _ ↦ (λ { (i = i0) → e .fst x ; (i = i1) → x }) ] -}</a>
<a id="1562" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="1572" href="Cubical.Foundations.Univalence.html#1572" class="Bound">e</a> <a id="1574" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a> <a id="1576" href="Cubical.Foundations.Univalence.html#1576" class="Bound">x</a> <a id="1578" class="Symbol">=</a> <a id="1580" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a> <a id="1590" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1592" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1594" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Cubical.Foundations.Univalence.html#1576" class="Bound">x</a>

<a id="ua-glue"></a><a id="1600" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a> <a id="1615" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1624" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a> <a id="1634" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1636" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Cubical.Foundations.Univalence.html#1648" class="Bound">x</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a><a id="1664" class="Symbol">)</a> <a id="1666" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a><a id="1667" class="Symbol">)</a>
            <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Foundations.Univalence.html#1682" class="Bound">y</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a> <a id="1688" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="1690" class="Symbol">_</a> <a id="1692" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="1694" class="Symbol">(λ</a> <a id="1697" class="Symbol">{</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1712" class="Symbol">.</a><a id="1713" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.Foundations.Univalence.html#1648" class="Bound">x</a> <a id="1720" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a><a id="1723" class="Symbol">)</a> <a id="1725" class="Symbol">})</a> <a id="1728" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="1729" class="Symbol">)</a>
          <a id="1741" class="Symbol">→</a> <a id="1743" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1746" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1748" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1750" class="Comment">{- [ _ ↦ (λ { (i = i0) → x 1=1 ; (i = i1) → outS y }) ] -}</a>
<a id="1809" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="1817" href="Cubical.Foundations.Univalence.html#1817" class="Bound">e</a> <a id="1819" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1821" href="Cubical.Foundations.Univalence.html#1821" class="Bound">x</a> <a id="1823" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="1832" class="Symbol">{</a><a id="1833" class="Argument">φ</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1839" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1841" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1843" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a><a id="1844" class="Symbol">}</a> <a id="1846" class="Symbol">(λ</a> <a id="1849" class="Symbol">{</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1858" class="Symbol">)</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Cubical.Foundations.Univalence.html#1821" class="Bound">x</a> <a id="1864" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="1868" class="Symbol">;</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">→</a> <a id="1881" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="1886" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a> <a id="1888" class="Symbol">})</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="1897" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a><a id="1898" class="Symbol">)</a>

<a id="1901" class="Keyword">module</a> <a id="1908" href="Cubical.Foundations.Univalence.html#1908" class="Module">_</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a> <a id="1913" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1922" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a> <a id="1932" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1934" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">{</a><a id="1938" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a><a id="1943" class="Symbol">}</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Keyword">where</a>
  <a id="1961" class="Comment">-- sometimes more useful are versions of these functions with the (i : I) factored in</a>

  <a id="2050" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2072" class="Symbol">(λ</a> <a id="2075" href="Cubical.Foundations.Univalence.html#2075" class="Bound">i</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2082" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2084" href="Cubical.Foundations.Univalence.html#2075" class="Bound">i</a><a id="2085" class="Symbol">)</a> <a id="2087" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2089" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2095" class="Symbol">.</a><a id="2096" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2100" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2102" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2104" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a>
  <a id="2108" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2122" href="Cubical.Foundations.Univalence.html#2122" class="Bound">p</a> <a id="2124" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2138" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2140" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Foundations.Univalence.html#2122" class="Bound">p</a> <a id="2145" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a><a id="2146" class="Symbol">)</a>

  <a id="2151" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2167" class="Symbol">.</a><a id="2168" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2172" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2174" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2176" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2186" class="Symbol">(λ</a> <a id="2189" href="Cubical.Foundations.Univalence.html#2189" class="Bound">i</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2196" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2198" href="Cubical.Foundations.Univalence.html#2189" class="Bound">i</a><a id="2199" class="Symbol">)</a> <a id="2201" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2203" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a>
  <a id="2207" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2219" href="Cubical.Foundations.Univalence.html#2219" class="Bound">p</a> <a id="2221" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="2233" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2235" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2237" class="Symbol">(λ</a> <a id="2240" class="Symbol">{</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2255" class="Symbol">})</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Foundations.Univalence.html#2219" class="Bound">p</a> <a id="2266" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a><a id="2267" class="Symbol">))</a>

  <a id="2273" class="Comment">-- ua-ungluePath and ua-gluePath are definitional inverses</a>
  <a id="2334" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2354" class="Symbol">:</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2363" class="Symbol">(λ</a> <a id="2366" href="Cubical.Foundations.Univalence.html#2366" class="Bound">i</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2373" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2375" href="Cubical.Foundations.Univalence.html#2366" class="Bound">i</a><a id="2376" class="Symbol">)</a> <a id="2378" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2380" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a><a id="2381" class="Symbol">)</a> <a id="2383" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2388" class="Symbol">.</a><a id="2389" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2393" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2395" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2397" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a><a id="2398" class="Symbol">)</a>
  <a id="2402" class="Keyword">unquoteDef</a> <a id="2413" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2433" class="Symbol">=</a>
    <a id="2439" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="2454" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2474" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2488" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a>

<a id="ua-ungluePathExt"></a><a id="2501" href="Cubical.Foundations.Univalence.html#2501" class="Function">ua-ungluePathExt</a> <a id="2518" class="Symbol">:</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Cubical.Foundations.Univalence.html#2521" class="Bound">A</a> <a id="2523" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a> <a id="2525" class="Symbol">:</a> <a id="2527" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2532" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2533" class="Symbol">}</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Cubical.Foundations.Univalence.html#2521" class="Bound">A</a> <a id="2542" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2544" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2555" class="Symbol">(λ</a> <a id="2558" href="Cubical.Foundations.Univalence.html#2558" class="Bound">i</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2565" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a> <a id="2567" href="Cubical.Foundations.Univalence.html#2558" class="Bound">i</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2579" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2589" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2590" class="Symbol">)</a>
<a id="2592" href="Cubical.Foundations.Univalence.html#2501" class="Function">ua-ungluePathExt</a> <a id="2609" href="Cubical.Foundations.Univalence.html#2609" class="Bound">e</a> <a id="2611" href="Cubical.Foundations.Univalence.html#2611" class="Bound">i</a> <a id="2613" class="Symbol">=</a> <a id="2615" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2625" href="Cubical.Foundations.Univalence.html#2609" class="Bound">e</a> <a id="2627" href="Cubical.Foundations.Univalence.html#2611" class="Bound">i</a>

<a id="ua-gluePathExt"></a><a id="2630" href="Cubical.Foundations.Univalence.html#2630" class="Function">ua-gluePathExt</a> <a id="2645" class="Symbol">:</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2650" href="Cubical.Foundations.Univalence.html#2650" class="Bound">B</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2659" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2669" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2671" href="Cubical.Foundations.Univalence.html#2650" class="Bound">B</a><a id="2672" class="Symbol">)</a> <a id="2674" class="Symbol">→</a> <a id="2676" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2682" class="Symbol">(λ</a> <a id="2685" href="Cubical.Foundations.Univalence.html#2685" class="Bound">i</a> <a id="2687" class="Symbol">→</a> <a id="2689" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2696" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a> <a id="2698" href="Cubical.Foundations.Univalence.html#2685" class="Bound">i</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2708" class="Symbol">_)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2716" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a><a id="2717" class="Symbol">)</a>
<a id="2719" href="Cubical.Foundations.Univalence.html#2630" class="Function">ua-gluePathExt</a> <a id="2734" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2736" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2738" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a> <a id="2740" class="Symbol">=</a>
  <a id="2744" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="2752" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2754" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2756" class="Symbol">(λ</a> <a id="2759" class="Symbol">{</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a> <a id="2774" class="Symbol">})</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2787" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2789" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a><a id="2790" class="Symbol">))</a>

<a id="2794" class="Comment">-- ua-unglue and ua-glue are also definitional inverses, in a way</a>
<a id="2860" class="Comment">-- strengthening the types of ua-unglue and ua-glue gives a nicer formulation of this, see below</a>

<a id="ua-unglue-glue"></a><a id="2958" href="Cubical.Foundations.Univalence.html#2958" class="Function">ua-unglue-glue</a> <a id="2973" class="Symbol">:</a> <a id="2975" class="Symbol">∀</a> <a id="2977" class="Symbol">{</a><a id="2978" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a> <a id="2980" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2989" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2990" class="Symbol">}</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="2995" class="Symbol">:</a> <a id="2997" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a> <a id="2999" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3001" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a><a id="3002" class="Symbol">)</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Foundations.Univalence.html#3013" class="Bound">x</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3028" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a><a id="3029" class="Symbol">)</a> <a id="3031" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a> <a id="3037" class="Symbol">:</a> <a id="3039" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a> <a id="3041" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3043" class="Symbol">_</a> <a id="3045" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3047" class="Symbol">_</a> <a id="3049" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="3050" class="Symbol">)</a>
                 <a id="3069" class="Symbol">→</a> <a id="3071" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3081" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="3083" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3094" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="3096" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3098" href="Cubical.Foundations.Univalence.html#3013" class="Bound">x</a> <a id="3100" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a><a id="3101" class="Symbol">)</a> <a id="3103" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3105" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3110" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a>
<a id="3112" href="Cubical.Foundations.Univalence.html#2958" class="Function">ua-unglue-glue</a> <a id="3127" class="Symbol">_</a> <a id="3129" class="Symbol">_</a> <a id="3131" class="Symbol">_</a> <a id="3133" class="Symbol">_</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ua-glue-unglue"></a><a id="3143" href="Cubical.Foundations.Univalence.html#3143" class="Function">ua-glue-unglue</a> <a id="3158" class="Symbol">:</a> <a id="3160" class="Symbol">∀</a> <a id="3162" class="Symbol">{</a><a id="3163" href="Cubical.Foundations.Univalence.html#3163" class="Bound">A</a> <a id="3165" href="Cubical.Foundations.Univalence.html#3165" class="Bound">B</a> <a id="3167" class="Symbol">:</a> <a id="3169" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3174" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3175" class="Symbol">}</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Cubical.Foundations.Univalence.html#3163" class="Bound">A</a> <a id="3184" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3186" href="Cubical.Foundations.Univalence.html#3165" class="Bound">B</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">(</a><a id="3190" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3195" class="Symbol">)</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3205" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3207" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a><a id="3208" class="Symbol">)</a>
                 <a id="3227" class="Symbol">→</a> <a id="3229" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3237" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3239" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3241" class="Symbol">(λ</a> <a id="3244" class="Symbol">{</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3249" class="Symbol">=</a> <a id="3251" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a> <a id="3259" class="Symbol">})</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3278" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3280" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3282" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a><a id="3283" class="Symbol">))</a> <a id="3286" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3288" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a>
<a id="3290" href="Cubical.Foundations.Univalence.html#3143" class="Function">ua-glue-unglue</a> <a id="3305" class="Symbol">_</a> <a id="3307" class="Symbol">_</a> <a id="3309" class="Symbol">_</a> <a id="3311" class="Symbol">=</a> <a id="3313" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3319" class="Comment">-- mainly for documentation purposes, ua-unglue and ua-glue wrapped in cubical subtypes</a>

<a id="ua-unglueS"></a><a id="3408" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="3419" class="Symbol">:</a> <a id="3421" class="Symbol">∀</a> <a id="3423" class="Symbol">{</a><a id="3424" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a> <a id="3426" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3435" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3441" class="Symbol">:</a> <a id="3443" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a> <a id="3445" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3447" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a><a id="3448" class="Symbol">)</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3456" class="Symbol">)</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a><a id="3472" class="Symbol">)</a>
             <a id="3487" class="Symbol">→</a> <a id="3489" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3492" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3494" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3496" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3498" class="Symbol">_</a> <a id="3500" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3502" class="Symbol">(λ</a> <a id="3505" class="Symbol">{</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3514" class="Symbol">)</a> <a id="3516" class="Symbol">→</a> <a id="3518" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a>        <a id="3527" class="Symbol">;</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3542" class="Symbol">})</a> <a id="3545" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
             <a id="3560" class="Symbol">→</a> <a id="3562" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a>      <a id="3569" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3571" class="Symbol">_</a> <a id="3573" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3575" class="Symbol">(λ</a> <a id="3578" class="Symbol">{</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3587" class="Symbol">)</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3593" class="Symbol">.</a><a id="3594" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3598" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a> <a id="3600" class="Symbol">;</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3615" class="Symbol">})</a> <a id="3618" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="3620" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="3631" href="Cubical.Foundations.Univalence.html#3631" class="Bound">e</a> <a id="3633" href="Cubical.Foundations.Univalence.html#3633" class="Bound">i</a> <a id="3635" href="Cubical.Foundations.Univalence.html#3635" class="Bound">x</a> <a id="3637" href="Cubical.Foundations.Univalence.html#3637" class="Bound">y</a> <a id="3639" href="Cubical.Foundations.Univalence.html#3639" class="Bound">s</a> <a id="3641" class="Symbol">=</a> <a id="3643" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3647" class="Symbol">(</a><a id="3648" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3658" href="Cubical.Foundations.Univalence.html#3631" class="Bound">e</a> <a id="3660" href="Cubical.Foundations.Univalence.html#3633" class="Bound">i</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3668" href="Cubical.Foundations.Univalence.html#3639" class="Bound">s</a><a id="3669" class="Symbol">))</a>

<a id="ua-glueS"></a><a id="3673" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="3682" class="Symbol">:</a> <a id="3684" class="Symbol">∀</a> <a id="3686" class="Symbol">{</a><a id="3687" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a> <a id="3689" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3698" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3699" class="Symbol">}</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3704" class="Symbol">:</a> <a id="3706" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a> <a id="3708" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3710" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a><a id="3711" class="Symbol">)</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="3719" class="Symbol">)</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a><a id="3735" class="Symbol">)</a>
           <a id="3748" class="Symbol">→</a> <a id="3750" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a>      <a id="3757" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3759" class="Symbol">_</a> <a id="3761" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3763" class="Symbol">(λ</a> <a id="3766" class="Symbol">{</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3781" class="Symbol">.</a><a id="3782" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3786" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a> <a id="3788" class="Symbol">;</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3793" class="Symbol">=</a> <a id="3795" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3803" class="Symbol">})</a> <a id="3806" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
           <a id="3819" class="Symbol">→</a> <a id="3821" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3824" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3826" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3828" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="3830" class="Symbol">_</a> <a id="3832" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="3834" class="Symbol">(λ</a> <a id="3837" class="Symbol">{</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3842" class="Symbol">=</a> <a id="3844" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a>        <a id="3859" class="Symbol">;</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3868" class="Symbol">)</a> <a id="3870" class="Symbol">→</a> <a id="3872" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3874" class="Symbol">})</a> <a id="3877" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a>
<a id="3879" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="3888" href="Cubical.Foundations.Univalence.html#3888" class="Bound">e</a> <a id="3890" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3892" href="Cubical.Foundations.Univalence.html#3892" class="Bound">x</a> <a id="3894" href="Cubical.Foundations.Univalence.html#3894" class="Bound">y</a> <a id="3896" href="Cubical.Foundations.Univalence.html#3896" class="Bound">s</a> <a id="3898" class="Symbol">=</a> <a id="3900" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3913" href="Cubical.Foundations.Univalence.html#3888" class="Bound">e</a> <a id="3915" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3917" class="Symbol">(λ</a> <a id="3920" class="Symbol">{</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3925" class="Symbol">=</a> <a id="3927" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3929" class="Symbol">)</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Cubical.Foundations.Univalence.html#3892" class="Bound">x</a> <a id="3935" class="Symbol">})</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="3949" href="Cubical.Foundations.Univalence.html#3896" class="Bound">s</a><a id="3950" class="Symbol">)))</a>

<a id="ua-unglueS-glueS"></a><a id="3955" href="Cubical.Foundations.Univalence.html#3955" class="Function">ua-unglueS-glueS</a> <a id="3972" class="Symbol">:</a> <a id="3974" class="Symbol">∀</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a> <a id="3979" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3988" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">(</a><a id="3992" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a> <a id="3998" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4000" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4009" class="Symbol">)</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4014" class="Symbol">:</a> <a id="4016" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4022" class="Symbol">:</a> <a id="4024" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a><a id="4025" class="Symbol">)</a>
                     <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a> <a id="4055" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4057" class="Symbol">_</a> <a id="4059" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4061" class="Symbol">(λ</a> <a id="4064" class="Symbol">{</a> <a id="4066" class="Symbol">(</a><a id="4067" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4069" class="Symbol">=</a> <a id="4071" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">→</a> <a id="4077" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4079" class="Symbol">.</a><a id="4080" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4084" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4086" class="Symbol">;</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4091" class="Symbol">=</a> <a id="4093" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4101" class="Symbol">})</a> <a id="4104" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4105" class="Symbol">)</a>
                   <a id="4126" class="Symbol">→</a> <a id="4128" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="4145" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4147" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4149" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4151" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="4163" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4165" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4167" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4169" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4171" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a><a id="4172" class="Symbol">))</a> <a id="4175" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4177" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4182" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a>
<a id="4184" href="Cubical.Foundations.Univalence.html#3955" class="Function">ua-unglueS-glueS</a> <a id="4201" class="Symbol">_</a> <a id="4203" class="Symbol">_</a> <a id="4205" class="Symbol">_</a> <a id="4207" class="Symbol">_</a> <a id="4209" class="Symbol">_</a> <a id="4211" class="Symbol">=</a> <a id="4213" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ua-glueS-unglueS"></a><a id="4219" href="Cubical.Foundations.Univalence.html#4219" class="Function">ua-glueS-unglueS</a> <a id="4236" class="Symbol">:</a> <a id="4238" class="Symbol">∀</a> <a id="4240" class="Symbol">{</a><a id="4241" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a> <a id="4243" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4252" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4258" class="Symbol">:</a> <a id="4260" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a> <a id="4262" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4264" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4278" class="Symbol">:</a> <a id="4280" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4286" class="Symbol">:</a> <a id="4288" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a><a id="4289" class="Symbol">)</a>
                     <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a> <a id="4315" class="Symbol">:</a> <a id="4317" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4320" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4322" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4324" href="Cubical.Core.Primitives.html#3447" class="Function Operator">[</a> <a id="4326" class="Symbol">_</a> <a id="4328" href="Cubical.Core.Primitives.html#3447" class="Function Operator">↦</a> <a id="4330" class="Symbol">(λ</a> <a id="4333" class="Symbol">{</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4348" class="Symbol">;</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4353" class="Symbol">=</a> <a id="4355" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4357" class="Symbol">)</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4363" class="Symbol">})</a> <a id="4366" href="Cubical.Core.Primitives.html#3447" class="Function Operator">]</a><a id="4367" class="Symbol">)</a>
                   <a id="4388" class="Symbol">→</a> <a id="4390" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="4405" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4407" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4409" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4411" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="4425" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4427" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4429" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4431" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4433" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a><a id="4434" class="Symbol">))</a> <a id="4437" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4439" href="Agda.Builtin.Cubical.Sub.html#380" class="Primitive">outS</a> <a id="4444" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a>
<a id="4446" href="Cubical.Foundations.Univalence.html#4219" class="Function">ua-glueS-unglueS</a> <a id="4463" class="Symbol">_</a> <a id="4465" class="Symbol">_</a> <a id="4467" class="Symbol">_</a> <a id="4469" class="Symbol">_</a> <a id="4471" class="Symbol">_</a> <a id="4473" class="Symbol">=</a> <a id="4475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="4482" class="Comment">-- a version of ua-glue with a single endpoint, identical to `ua-gluePath e {x} refl i`</a>
<a id="ua-gluePt"></a><a id="4570" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">∀</a> <a id="4584" class="Symbol">{</a><a id="4585" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a> <a id="4587" href="Cubical.Foundations.Univalence.html#4587" class="Bound">B</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4596" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4597" class="Symbol">}</a> <a id="4599" class="Symbol">(</a><a id="4600" href="Cubical.Foundations.Univalence.html#4600" class="Bound">e</a> <a id="4602" class="Symbol">:</a> <a id="4604" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a> <a id="4606" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4608" href="Cubical.Foundations.Univalence.html#4587" class="Bound">B</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Cubical.Foundations.Univalence.html#4612" class="Bound">i</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4617" class="Symbol">)</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Cubical.Foundations.Univalence.html#4620" class="Bound">x</a> <a id="4622" class="Symbol">:</a> <a id="4624" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a><a id="4625" class="Symbol">)</a>
            <a id="4639" class="Symbol">→</a> <a id="4641" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4644" href="Cubical.Foundations.Univalence.html#4600" class="Bound">e</a> <a id="4646" href="Cubical.Foundations.Univalence.html#4612" class="Bound">i</a> <a id="4648" class="Comment">{- [ _ ↦ (λ { (i = i0) → x ; (i = i1) → e .fst x }) ] -}</a>
<a id="4705" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="4715" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4717" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4719" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="4731" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4733" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4735" class="Symbol">(λ</a> <a id="4738" class="Symbol">{</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4743" class="Symbol">=</a> <a id="4745" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4747" class="Symbol">)</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a> <a id="4753" class="Symbol">})</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4764" class="Symbol">.</a><a id="4765" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4769" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a><a id="4770" class="Symbol">))</a>


<a id="4775" class="Comment">-- Proof of univalence using that unglue is an equivalence:</a>

<a id="4836" class="Comment">-- unglue is an equivalence</a>
<a id="unglueIsEquiv"></a><a id="4864" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="4878" class="Symbol">:</a> <a id="4880" class="Symbol">∀</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4892" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4893" class="Symbol">)</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a> <a id="4898" class="Symbol">:</a> <a id="4900" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="4901" class="Symbol">)</a>
                <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Foundations.Univalence.html#4920" class="Bound">f</a> <a id="4922" class="Symbol">:</a> <a id="4924" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="4933" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a> <a id="4935" class="Symbol">(λ</a> <a id="4938" href="Cubical.Foundations.Univalence.html#4938" class="Bound">o</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4945" href="Cubical.Foundations.Univalence.html#4945" class="Bound">T</a> <a id="4947" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4949" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4954" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="4956" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4958" href="Cubical.Foundations.Univalence.html#4945" class="Bound">T</a> <a id="4960" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4962" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a><a id="4963" class="Symbol">))</a> <a id="4966" class="Symbol">→</a>
                <a id="4984" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4992" class="Symbol">{</a><a id="4993" class="Argument">A</a> <a id="4995" class="Symbol">=</a> <a id="4997" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="5002" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a> <a id="5004" href="Cubical.Foundations.Univalence.html#4920" class="Bound">f</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5015" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a><a id="5016" class="Symbol">)</a>
<a id="5018" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="5045" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a> <a id="5047" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5049" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a><a id="5050" class="Symbol">)</a> <a id="5052" class="Symbol">=</a> <a id="5054" class="Symbol">λ</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a><a id="5062" class="Symbol">)</a> <a id="5064" class="Symbol">→</a>
  <a id="5068" class="Keyword">let</a> <a id="5072" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5074" class="Symbol">:</a> <a id="5076" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5088" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5090" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a>
      <a id="5098" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5100" href="Cubical.Foundations.Univalence.html#5100" class="Bound">i</a> <a id="5102" class="Symbol">=</a> <a id="5104" class="Symbol">λ{</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5114" class="Symbol">)</a> <a id="5116" class="Symbol">→</a> <a id="5118" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5130" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5134" class="Symbol">.</a><a id="5135" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5138" class="Symbol">)</a> <a id="5140" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5142" class="Symbol">.</a><a id="5143" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5150" href="Cubical.Foundations.Univalence.html#5100" class="Bound">i</a><a id="5151" class="Symbol">)</a> <a id="5153" class="Symbol">}</a>
      <a id="5161" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5181" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a><a id="5182" class="Symbol">)</a> <a id="5184" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a>
      <a id="5192" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a> <a id="5196" class="Symbol">=</a> <a id="5198" class="Symbol">(</a> <a id="5200" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="5205" class="Symbol">(λ</a> <a id="5208" class="Symbol">{</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5213" class="Symbol">=</a> <a id="5215" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5217" class="Symbol">)</a> <a id="5219" class="Symbol">→</a> <a id="5221" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5233" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5237" class="Symbol">.</a><a id="5238" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5241" class="Symbol">)</a> <a id="5243" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5245" class="Symbol">.</a><a id="5246" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5250" class="Symbol">})</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5260" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5262" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5263" class="Symbol">)</a>
            <a id="5277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5279" class="Symbol">λ</a> <a id="5281" href="Cubical.Foundations.Univalence.html#5281" class="Bound">j</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5291" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5298" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5299" class="Symbol">)</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5304" href="Cubical.Foundations.Univalence.html#5281" class="Bound">j</a><a id="5305" class="Symbol">))</a>
  <a id="5310" class="Keyword">in</a> <a id="5313" class="Symbol">(</a> <a id="5315" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a>
     <a id="5324" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5326" class="Symbol">λ</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5331" class="Symbol">:</a> <a id="5333" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="5339" class="Symbol">(</a><a id="5340" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5347" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a><a id="5348" class="Symbol">)</a> <a id="5350" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5355" class="Symbol">→</a>
         <a id="5366" class="Keyword">let</a> <a id="5370" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5373" class="Symbol">:</a> <a id="5375" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5377" class="Symbol">→</a> <a id="5379" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="5387" class="Symbol">(</a><a id="5388" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5390" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5392" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5394" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5396" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5398" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a><a id="5399" class="Symbol">)</a> <a id="5401" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a>
             <a id="5416" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5419" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a> <a id="5421" class="Symbol">=</a> <a id="5423" class="Symbol">λ</a> <a id="5425" class="Symbol">{</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5430" class="Symbol">=</a> <a id="5432" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5434" class="Symbol">)</a> <a id="5436" class="Symbol">→</a> <a id="5438" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5454" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5458" class="Symbol">.</a><a id="5459" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5462" class="Symbol">)</a> <a id="5464" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5466" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5468" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5470" class="Symbol">.</a><a id="5471" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5475" class="Symbol">(</a><a id="5476" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5478" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a><a id="5479" class="Symbol">)</a>
                      <a id="5503" class="Symbol">;</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5522" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5529" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5530" class="Symbol">)</a> <a id="5532" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a>
                      <a id="5556" class="Symbol">;</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5561" class="Symbol">=</a> <a id="5563" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5571" class="Symbol">.</a><a id="5572" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5579" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">}</a>
         <a id="5593" class="Keyword">in</a> <a id="5596" class="Symbol">(</a> <a id="5598" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="5603" class="Symbol">(λ</a> <a id="5606" class="Symbol">{</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5611" class="Symbol">=</a> <a id="5613" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5615" class="Symbol">)</a> <a id="5617" class="Symbol">→</a> <a id="5619" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5635" href="Cubical.Core.Primitives.html#671" class="Postulate">1=1</a> <a id="5639" class="Symbol">.</a><a id="5640" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="5643" class="Symbol">)</a> <a id="5645" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5647" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5649" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5651" class="Symbol">.</a><a id="5652" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5656" class="Symbol">})</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5666" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5669" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5670" class="Symbol">)</a>
            <a id="5684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5686" class="Symbol">λ</a> <a id="5688" href="Cubical.Foundations.Univalence.html#5688" class="Bound">j</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="5698" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="5706" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5712" href="Cubical.Foundations.Univalence.html#5688" class="Bound">j</a><a id="5713" class="Symbol">)))</a>

<a id="5718" class="Comment">-- Any partial family of equivalences can be extended to a total one</a>
<a id="5787" class="Comment">-- from Glue [ φ ↦ (T,f) ] A to A</a>
<a id="unglueEquiv"></a><a id="5821" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="5833" class="Symbol">:</a> <a id="5835" class="Symbol">∀</a> <a id="5837" class="Symbol">(</a><a id="5838" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a> <a id="5840" class="Symbol">:</a> <a id="5842" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5847" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Cubical.Foundations.Univalence.html#5851" class="Bound">φ</a> <a id="5853" class="Symbol">:</a> <a id="5855" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5856" class="Symbol">)</a>
              <a id="5872" class="Symbol">(</a><a id="5873" href="Cubical.Foundations.Univalence.html#5873" class="Bound">f</a> <a id="5875" class="Symbol">:</a> <a id="5877" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="5886" href="Cubical.Foundations.Univalence.html#5851" class="Bound">φ</a> <a id="5888" class="Symbol">(λ</a> <a id="5891" href="Cubical.Foundations.Univalence.html#5891" class="Bound">o</a> <a id="5893" class="Symbol">→</a> <a id="5895" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="5898" href="Cubical.Foundations.Univalence.html#5898" class="Bound">T</a> <a id="5900" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="5902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5907" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="5909" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="5911" href="Cubical.Foundations.Univalence.html#5898" class="Bound">T</a> <a id="5913" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5915" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a><a id="5916" class="Symbol">))</a> <a id="5919" class="Symbol">→</a>
              <a id="5935" class="Symbol">(</a><a id="5936" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="5941" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a> <a id="5943" href="Cubical.Foundations.Univalence.html#5873" class="Bound">f</a><a id="5944" class="Symbol">)</a> <a id="5946" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5948" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a>
<a id="5950" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="5962" href="Cubical.Foundations.Univalence.html#5962" class="Bound">A</a> <a id="5964" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="5966" href="Cubical.Foundations.Univalence.html#5966" class="Bound">f</a> <a id="5968" class="Symbol">=</a> <a id="5970" class="Symbol">(</a> <a id="5972" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5979" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="5981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5983" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="5997" href="Cubical.Foundations.Univalence.html#5962" class="Bound">A</a> <a id="5999" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="6001" href="Cubical.Foundations.Univalence.html#5966" class="Bound">f</a> <a id="6003" class="Symbol">)</a>

<a id="ua-unglueEquiv"></a><a id="6006" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6021" class="Symbol">:</a> <a id="6023" class="Symbol">∀</a> <a id="6025" class="Symbol">{</a><a id="6026" href="Cubical.Foundations.Univalence.html#6026" class="Bound">A</a> <a id="6028" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a> <a id="6030" class="Symbol">:</a> <a id="6032" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6037" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="6038" class="Symbol">}</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a> <a id="6043" class="Symbol">:</a> <a id="6045" href="Cubical.Foundations.Univalence.html#6026" class="Bound">A</a> <a id="6047" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6049" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a><a id="6050" class="Symbol">)</a> <a id="6052" class="Symbol">→</a>
                    <a id="6074" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6080" class="Symbol">(λ</a> <a id="6083" href="Cubical.Foundations.Univalence.html#6083" class="Bound">i</a> <a id="6085" class="Symbol">→</a> <a id="6087" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6090" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a> <a id="6092" href="Cubical.Foundations.Univalence.html#6083" class="Bound">i</a> <a id="6094" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6096" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a><a id="6097" class="Symbol">)</a>
                       <a id="6122" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a>
                       <a id="6147" class="Symbol">(</a><a id="6148" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6156" class="Symbol">_)</a>
<a id="6159" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6163" class="Symbol">(</a><a id="6164" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6179" href="Cubical.Foundations.Univalence.html#6179" class="Bound">e</a> <a id="6181" href="Cubical.Foundations.Univalence.html#6181" class="Bound">i</a><a id="6182" class="Symbol">)</a> <a id="6184" class="Symbol">=</a> <a id="6186" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="6196" href="Cubical.Foundations.Univalence.html#6179" class="Bound">e</a> <a id="6198" href="Cubical.Foundations.Univalence.html#6181" class="Bound">i</a>
<a id="6200" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6220" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a> <a id="6222" href="Cubical.Foundations.Univalence.html#6222" class="Bound">i</a><a id="6223" class="Symbol">)</a> <a id="6225" class="Symbol">=</a>
  <a id="6229" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="6242" class="Symbol">(λ</a> <a id="6245" href="Cubical.Foundations.Univalence.html#6245" class="Bound">i</a> <a id="6247" class="Symbol">→</a> <a id="6249" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="6274" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a> <a id="6276" href="Cubical.Foundations.Univalence.html#6245" class="Bound">i</a><a id="6277" class="Symbol">))</a>
   <a id="6283" class="Symbol">(</a><a id="6284" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6288" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a><a id="6289" class="Symbol">)</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="6302" class="Symbol">_)</a> <a id="6305" href="Cubical.Foundations.Univalence.html#6222" class="Bound">i</a>

<a id="6308" class="Comment">-- The following is a formulation of univalence proposed by Martín Escardó:</a>
<a id="6384" class="Comment">-- https://groups.google.com/forum/#!msg/homotopytypetheory/HfCB_b-PNEU/Ibb48LvUMeUJ</a>
<a id="6469" class="Comment">-- See also Theorem 5.8.4 of the HoTT Book.</a>
<a id="6513" class="Comment">--</a>
<a id="6516" class="Comment">-- The reason we have this formulation in the core library and not the</a>
<a id="6587" class="Comment">-- standard one is that this one is more direct to prove using that</a>
<a id="6655" class="Comment">-- unglue is an equivalence. The standard formulation can be found in</a>
<a id="6725" class="Comment">-- Cubical/Basics/Univalence.</a>
<a id="6755" class="Comment">--</a>
<a id="EquivContr"></a><a id="6758" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="6769" class="Symbol">:</a> <a id="6771" class="Symbol">∀</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Cubical.Foundations.Univalence.html#6774" class="Bound">A</a> <a id="6776" class="Symbol">:</a> <a id="6778" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6783" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="6784" class="Symbol">)</a> <a id="6786" class="Symbol">→</a> <a id="6788" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="6792" href="Cubical.Foundations.Univalence.html#6792" class="Bound">T</a> <a id="6794" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="6796" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6801" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="6803" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Cubical.Foundations.Univalence.html#6792" class="Bound">T</a> <a id="6808" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6810" href="Cubical.Foundations.Univalence.html#6774" class="Bound">A</a><a id="6811" class="Symbol">)</a>
<a id="6813" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="6824" class="Symbol">{</a><a id="6825" class="Argument">ℓ</a> <a id="6827" class="Symbol">=</a> <a id="6829" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a><a id="6830" class="Symbol">}</a> <a id="6832" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6834" class="Symbol">=</a>
  <a id="6838" class="Symbol">(</a> <a id="6840" class="Symbol">(</a><a id="6841" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6845" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6853" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6854" class="Symbol">)</a>
  <a id="6858" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6860" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6869" class="Symbol">)</a>
 <a id="6872" class="Keyword">where</a>
  <a id="6880" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6889" class="Symbol">:</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Cubical.Foundations.Univalence.html#6892" class="Bound">y</a> <a id="6894" class="Symbol">:</a> <a id="6896" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6904" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a><a id="6905" class="Symbol">)</a> <a id="6907" class="Symbol">(λ</a> <a id="6910" href="Cubical.Foundations.Univalence.html#6910" class="Bound">T</a> <a id="6912" class="Symbol">→</a> <a id="6914" href="Cubical.Foundations.Univalence.html#6910" class="Bound">T</a> <a id="6916" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6918" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6919" class="Symbol">))</a> <a id="6922" class="Symbol">→</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6927" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6929" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6937" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6938" class="Symbol">)</a> <a id="6940" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6942" href="Cubical.Foundations.Univalence.html#6892" class="Bound">y</a>
  <a id="6946" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6955" href="Cubical.Foundations.Univalence.html#6955" class="Bound">w</a> <a id="6957" class="Symbol">=</a> <a id="6959" class="Symbol">\</a> <a id="6961" class="Symbol">{</a> <a id="6963" href="Cubical.Foundations.Univalence.html#6963" class="Bound">i</a> <a id="6965" class="Symbol">.</a><a id="6966" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>                   <a id="6988" class="Symbol">→</a> <a id="6990" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="6995" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6997" class="Symbol">(</a><a id="6998" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7000" href="Cubical.Foundations.Univalence.html#6963" class="Bound">i</a><a id="7001" class="Symbol">)</a>
                 <a id="7020" class="Symbol">;</a> <a id="7022" href="Cubical.Foundations.Univalence.html#7022" class="Bound">i</a> <a id="7024" class="Symbol">.</a><a id="7025" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7029" class="Symbol">.</a><a id="7030" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>              <a id="7047" class="Symbol">→</a> <a id="7049" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="7061" class="Symbol">_</a> <a id="7063" class="Symbol">_</a> <a id="7065" class="Symbol">(</a><a id="7066" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7068" href="Cubical.Foundations.Univalence.html#7022" class="Bound">i</a><a id="7069" class="Symbol">)</a> <a id="7071" class="Symbol">.</a><a id="7072" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
                 <a id="7093" class="Symbol">;</a> <a id="7095" href="Cubical.Foundations.Univalence.html#7095" class="Bound">i</a> <a id="7097" class="Symbol">.</a><a id="7098" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7102" class="Symbol">.</a><a id="7103" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7107" class="Symbol">.</a><a id="7108" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="7120" class="Symbol">→</a> <a id="7122" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="7134" class="Symbol">_</a> <a id="7136" class="Symbol">_</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7141" href="Cubical.Foundations.Univalence.html#7095" class="Bound">i</a><a id="7142" class="Symbol">)</a> <a id="7144" class="Symbol">.</a><a id="7145" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7149" class="Symbol">.</a><a id="7150" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a>
                 <a id="7179" class="Symbol">}</a>
    <a id="7185" class="Keyword">where</a>
      <a id="7197" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7199" class="Symbol">:</a> <a id="7201" class="Symbol">∀</a> <a id="7203" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Agda.Primitive.Cubical.html#1149" class="Primitive">PartialP</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="7219" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a> <a id="7221" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="7223" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a><a id="7224" class="Symbol">)</a> <a id="7226" class="Symbol">(λ</a> <a id="7229" href="Cubical.Foundations.Univalence.html#7229" class="Bound">x</a> <a id="7231" class="Symbol">→</a> <a id="7233" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7236" href="Cubical.Foundations.Univalence.html#7236" class="Bound">T</a> <a id="7238" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7245" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a> <a id="7247" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7249" href="Cubical.Foundations.Univalence.html#7236" class="Bound">T</a> <a id="7251" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7253" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="7254" class="Symbol">)</a>
      <a id="7262" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7264" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7266" class="Symbol">=</a> <a id="7268" class="Symbol">λ</a> <a id="7270" class="Symbol">{</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7275" class="Symbol">=</a> <a id="7277" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7279" class="Symbol">)</a> <a id="7281" class="Symbol">→</a> <a id="7283" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="7285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7287" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7295" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="7297" class="Symbol">;</a> <a id="7299" class="Symbol">(</a><a id="7300" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7306" class="Symbol">)</a> <a id="7308" class="Symbol">→</a> <a id="7310" href="Cubical.Foundations.Univalence.html#6955" class="Bound">w</a> <a id="7312" class="Symbol">}</a>

<a id="contrSinglEquiv"></a><a id="7315" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7331" class="Symbol">:</a> <a id="7333" class="Symbol">{</a><a id="7334" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7336" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a> <a id="7338" class="Symbol">:</a> <a id="7340" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7345" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7346" class="Symbol">}</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Cubical.Foundations.Univalence.html#7349" class="Bound">e</a> <a id="7351" class="Symbol">:</a> <a id="7353" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7355" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7357" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a><a id="7358" class="Symbol">)</a> <a id="7360" class="Symbol">→</a> <a id="7362" class="Symbol">(</a><a id="7363" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a> <a id="7365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7367" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7375" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a><a id="7376" class="Symbol">)</a> <a id="7378" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7380" class="Symbol">(</a><a id="7381" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7385" href="Cubical.Foundations.Univalence.html#7349" class="Bound">e</a><a id="7386" class="Symbol">)</a>
<a id="7388" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7404" class="Symbol">{</a><a id="7405" class="Argument">A</a> <a id="7407" class="Symbol">=</a> <a id="7409" href="Cubical.Foundations.Univalence.html#7409" class="Bound">A</a><a id="7410" class="Symbol">}</a> <a id="7412" class="Symbol">{</a><a id="7413" class="Argument">B</a> <a id="7415" class="Symbol">=</a> <a id="7417" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7418" class="Symbol">}</a> <a id="7420" href="Cubical.Foundations.Univalence.html#7420" class="Bound">e</a> <a id="7422" class="Symbol">=</a>
  <a id="7426" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="7453" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7454" class="Symbol">)</a> <a id="7456" class="Symbol">(</a><a id="7457" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a> <a id="7459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7461" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7469" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7470" class="Symbol">)</a> <a id="7472" class="Symbol">(</a><a id="7473" href="Cubical.Foundations.Univalence.html#7409" class="Bound">A</a> <a id="7475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7477" href="Cubical.Foundations.Univalence.html#7420" class="Bound">e</a><a id="7478" class="Symbol">)</a>

<a id="7481" class="Comment">-- Equivalence induction</a>
<a id="EquivJ"></a><a id="7506" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="7513" class="Symbol">:</a> <a id="7515" class="Symbol">{</a><a id="7516" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7518" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a> <a id="7520" class="Symbol">:</a> <a id="7522" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7527" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7528" class="Symbol">}</a> <a id="7530" class="Symbol">(</a><a id="7531" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7533" class="Symbol">:</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Cubical.Foundations.Univalence.html#7536" class="Bound">A</a> <a id="7538" class="Symbol">:</a> <a id="7540" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7545" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7546" class="Symbol">)</a> <a id="7548" class="Symbol">→</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Cubical.Foundations.Univalence.html#7551" class="Bound">e</a> <a id="7553" class="Symbol">:</a> <a id="7555" href="Cubical.Foundations.Univalence.html#7536" class="Bound">A</a> <a id="7557" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7559" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7560" class="Symbol">)</a> <a id="7562" class="Symbol">→</a> <a id="7564" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7569" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="7571" class="Symbol">)</a>
       <a id="7580" class="Symbol">→</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Cubical.Foundations.Univalence.html#7583" class="Bound">r</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7589" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a> <a id="7591" class="Symbol">(</a><a id="7592" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7600" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7601" class="Symbol">))</a> <a id="7604" class="Symbol">→</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Cubical.Foundations.Univalence.html#7607" class="Bound">e</a> <a id="7609" class="Symbol">:</a> <a id="7611" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7613" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7615" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7622" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7624" href="Cubical.Foundations.Univalence.html#7607" class="Bound">e</a>
<a id="7626" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="7633" href="Cubical.Foundations.Univalence.html#7633" class="Bound">P</a> <a id="7635" href="Cubical.Foundations.Univalence.html#7635" class="Bound">r</a> <a id="7637" href="Cubical.Foundations.Univalence.html#7637" class="Bound">e</a> <a id="7639" class="Symbol">=</a> <a id="7641" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7647" class="Symbol">(λ</a> <a id="7650" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Foundations.Univalence.html#7633" class="Bound">P</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7659" class="Symbol">.</a><a id="7660" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7663" class="Symbol">)</a> <a id="7665" class="Symbol">(</a><a id="7666" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7668" class="Symbol">.</a><a id="7669" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7672" class="Symbol">))</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7692" href="Cubical.Foundations.Univalence.html#7637" class="Bound">e</a><a id="7693" class="Symbol">)</a> <a id="7695" href="Cubical.Foundations.Univalence.html#7635" class="Bound">r</a>

<a id="7698" class="Comment">-- Transport along a path is an equivalence.</a>
<a id="7743" class="Comment">-- The proof is a special case of isEquivTransp where the line of types is</a>
<a id="7818" class="Comment">-- given by p, and the extend φ -- where the transport is constant -- is i0.</a>
<a id="isEquivTransport"></a><a id="7895" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="7912" class="Symbol">:</a> <a id="7914" class="Symbol">{</a><a id="7915" href="Cubical.Foundations.Univalence.html#7915" class="Bound">A</a> <a id="7917" href="Cubical.Foundations.Univalence.html#7917" class="Bound">B</a> <a id="7919" class="Symbol">:</a> <a id="7921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7926" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Cubical.Foundations.Univalence.html#7930" class="Bound">p</a> <a id="7932" class="Symbol">:</a> <a id="7934" href="Cubical.Foundations.Univalence.html#7915" class="Bound">A</a> <a id="7936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7938" href="Cubical.Foundations.Univalence.html#7917" class="Bound">B</a><a id="7939" class="Symbol">)</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="7951" class="Symbol">(</a><a id="7952" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7962" href="Cubical.Foundations.Univalence.html#7930" class="Bound">p</a><a id="7963" class="Symbol">)</a>
<a id="7965" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="7982" href="Cubical.Foundations.Univalence.html#7982" class="Bound">p</a> <a id="7984" class="Symbol">=</a> <a id="7986" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="8000" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8002" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8004" class="Keyword">where</a>
  <a id="8012" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8014" class="Symbol">:</a> <a id="8016" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="8018" class="Symbol">→</a> <a id="8020" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8025" class="Symbol">_</a>
  <a id="8029" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8031" href="Cubical.Foundations.Univalence.html#8031" class="Bound">i</a> <a id="8033" class="Symbol">=</a> <a id="8035" href="Cubical.Foundations.Univalence.html#7982" class="Bound">p</a> <a id="8037" href="Cubical.Foundations.Univalence.html#8031" class="Bound">i</a>

  <a id="8042" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8044" class="Symbol">:</a> <a id="8046" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a>
  <a id="8050" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8052" class="Symbol">=</a> <a id="8054" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a>

<a id="pathToEquiv"></a><a id="8058" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8070" class="Symbol">:</a> <a id="8072" class="Symbol">{</a><a id="8073" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8075" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a> <a id="8077" class="Symbol">:</a> <a id="8079" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8084" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8085" class="Symbol">}</a> <a id="8087" class="Symbol">→</a> <a id="8089" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8091" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8093" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a> <a id="8095" class="Symbol">→</a> <a id="8097" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8099" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8101" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a>
<a id="8103" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8115" href="Cubical.Foundations.Univalence.html#8115" class="Bound">p</a> <a id="8117" class="Symbol">.</a><a id="8118" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8134" href="Cubical.Foundations.Univalence.html#8115" class="Bound">p</a>
<a id="8136" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8148" href="Cubical.Foundations.Univalence.html#8148" class="Bound">p</a> <a id="8150" class="Symbol">.</a><a id="8151" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="8174" href="Cubical.Foundations.Univalence.html#8148" class="Bound">p</a>

<a id="pathToEquivRefl"></a><a id="8177" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="8193" class="Symbol">:</a> <a id="8195" class="Symbol">{</a><a id="8196" href="Cubical.Foundations.Univalence.html#8196" class="Bound">A</a> <a id="8198" class="Symbol">:</a> <a id="8200" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8205" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8206" class="Symbol">}</a> <a id="8208" class="Symbol">→</a> <a id="8210" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8222" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8227" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8229" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="8237" href="Cubical.Foundations.Univalence.html#8196" class="Bound">A</a>
<a id="8239" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="8255" class="Symbol">{</a><a id="8256" class="Argument">A</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Cubical.Foundations.Univalence.html#8260" class="Bound">A</a><a id="8261" class="Symbol">}</a> <a id="8263" class="Symbol">=</a> <a id="8265" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="8273" class="Symbol">(λ</a> <a id="8276" href="Cubical.Foundations.Univalence.html#8276" class="Bound">i</a> <a id="8278" href="Cubical.Foundations.Univalence.html#8278" class="Bound">x</a> <a id="8280" class="Symbol">→</a> <a id="8282" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="8289" class="Symbol">(λ</a> <a id="8292" href="Cubical.Foundations.Univalence.html#8292" class="Bound">_</a> <a id="8294" class="Symbol">→</a> <a id="8296" href="Cubical.Foundations.Univalence.html#8260" class="Bound">A</a><a id="8297" class="Symbol">)</a> <a id="8299" href="Cubical.Foundations.Univalence.html#8276" class="Bound">i</a> <a id="8301" href="Cubical.Foundations.Univalence.html#8278" class="Bound">x</a><a id="8302" class="Symbol">)</a>

<a id="8305" class="Comment">-- The computation rule for ua. Because of &quot;ghcomp&quot; it is now very</a>
<a id="8372" class="Comment">-- simple compared to cubicaltt:</a>
<a id="8405" class="Comment">-- https://github.com/mortberg/cubicaltt/blob/master/examples/univalence.ctt#L202</a>
<a id="uaβ"></a><a id="8487" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="8491" class="Symbol">:</a> <a id="8493" class="Symbol">{</a><a id="8494" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a> <a id="8496" href="Cubical.Foundations.Univalence.html#8496" class="Bound">B</a> <a id="8498" class="Symbol">:</a> <a id="8500" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8505" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8506" class="Symbol">}</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a> <a id="8511" class="Symbol">:</a> <a id="8513" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a> <a id="8515" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8517" href="Cubical.Foundations.Univalence.html#8496" class="Bound">B</a><a id="8518" class="Symbol">)</a> <a id="8520" class="Symbol">(</a><a id="8521" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a> <a id="8523" class="Symbol">:</a> <a id="8525" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a><a id="8526" class="Symbol">)</a> <a id="8528" class="Symbol">→</a> <a id="8530" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8540" class="Symbol">(</a><a id="8541" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8544" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a><a id="8545" class="Symbol">)</a> <a id="8547" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a> <a id="8549" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8551" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8560" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a> <a id="8562" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a>
<a id="8564" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="8568" href="Cubical.Foundations.Univalence.html#8568" class="Bound">e</a> <a id="8570" href="Cubical.Foundations.Univalence.html#8570" class="Bound">x</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8588" class="Symbol">(</a><a id="8589" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8598" href="Cubical.Foundations.Univalence.html#8568" class="Bound">e</a> <a id="8600" href="Cubical.Foundations.Univalence.html#8570" class="Bound">x</a><a id="8601" class="Symbol">)</a>

<a id="~uaβ"></a><a id="8604" href="Cubical.Foundations.Univalence.html#8604" class="Function">~uaβ</a> <a id="8609" class="Symbol">:</a> <a id="8611" class="Symbol">{</a><a id="8612" href="Cubical.Foundations.Univalence.html#8612" class="Bound">A</a> <a id="8614" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a> <a id="8616" class="Symbol">:</a> <a id="8618" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8623" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8624" class="Symbol">}</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a> <a id="8629" class="Symbol">:</a> <a id="8631" href="Cubical.Foundations.Univalence.html#8612" class="Bound">A</a> <a id="8633" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8635" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a><a id="8636" class="Symbol">)</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a> <a id="8641" class="Symbol">:</a> <a id="8643" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a><a id="8644" class="Symbol">)</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8658" class="Symbol">(</a><a id="8659" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8667" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a><a id="8668" class="Symbol">))</a> <a id="8671" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a> <a id="8673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8675" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8681" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a> <a id="8683" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a>
<a id="8685" href="Cubical.Foundations.Univalence.html#8604" class="Function">~uaβ</a> <a id="8690" href="Cubical.Foundations.Univalence.html#8690" class="Bound">e</a> <a id="8692" href="Cubical.Foundations.Univalence.html#8692" class="Bound">x</a> <a id="8694" class="Symbol">=</a> <a id="8696" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8708" href="Cubical.Foundations.Univalence.html#8690" class="Bound">e</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">(</a><a id="8712" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8726" href="Cubical.Foundations.Univalence.html#8692" class="Bound">x</a><a id="8727" class="Symbol">)</a>

<a id="uaη"></a><a id="8730" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a> <a id="8734" class="Symbol">:</a> <a id="8736" class="Symbol">∀</a> <a id="8738" class="Symbol">{</a><a id="8739" href="Cubical.Foundations.Univalence.html#8739" class="Bound">A</a> <a id="8741" href="Cubical.Foundations.Univalence.html#8741" class="Bound">B</a> <a id="8743" class="Symbol">:</a> <a id="8745" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8750" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8751" class="Symbol">}</a> <a id="8753" class="Symbol">→</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a> <a id="8758" class="Symbol">:</a> <a id="8760" href="Cubical.Foundations.Univalence.html#8739" class="Bound">A</a> <a id="8762" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8764" href="Cubical.Foundations.Univalence.html#8741" class="Bound">B</a><a id="8765" class="Symbol">)</a> <a id="8767" class="Symbol">→</a> <a id="8769" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8785" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a><a id="8786" class="Symbol">)</a> <a id="8788" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8790" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a>
<a id="8792" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a> <a id="8796" class="Symbol">{</a><a id="8797" class="Argument">A</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Cubical.Foundations.Univalence.html#8801" class="Bound">A</a><a id="8802" class="Symbol">}</a> <a id="8804" class="Symbol">{</a><a id="8805" class="Argument">B</a> <a id="8807" class="Symbol">=</a> <a id="8809" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a><a id="8810" class="Symbol">}</a> <a id="8812" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="8814" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8816" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8818" class="Symbol">=</a> <a id="8820" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="8825" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a> <a id="8827" class="Symbol">{</a><a id="8828" class="Argument">φ</a> <a id="8830" class="Symbol">=</a> <a id="8832" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a><a id="8833" class="Symbol">}</a> <a id="8835" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8841" class="Keyword">where</a>
  <a id="8849" class="Comment">-- Adapted from a proof by @dolio, cf. commit e42a6fa1</a>
  <a id="8906" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a> <a id="8908" class="Symbol">=</a> <a id="8910" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8912" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8914" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8916" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8918" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="8920" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a>

  <a id="8925" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8931" class="Symbol">:</a> <a id="8933" href="Agda.Primitive.Cubical.html#1115" class="Primitive">Partial</a> <a id="8941" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8947" href="Cubical.Foundations.Univalence.html#8947" class="Bound">T</a> <a id="8949" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8951" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8956" class="Symbol">_</a> <a id="8958" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8960" href="Cubical.Foundations.Univalence.html#8947" class="Bound">T</a> <a id="8962" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8964" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a><a id="8965" class="Symbol">)</a>
  <a id="8969" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8975" class="Symbol">(</a><a id="8976" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8978" class="Symbol">=</a> <a id="8980" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="8982" class="Symbol">)</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="8988" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8992" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="9004" class="Symbol">(λ</a> <a id="9007" href="Cubical.Foundations.Univalence.html#9007" class="Bound">k</a> <a id="9009" class="Symbol">→</a> <a id="9011" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="9013" href="Cubical.Foundations.Univalence.html#9007" class="Bound">k</a><a id="9014" class="Symbol">)</a> <a id="9016" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a>
  <a id="9020" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="9026" class="Symbol">(</a><a id="9027" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="9029" class="Symbol">=</a> <a id="9031" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="9033" class="Symbol">)</a> <a id="9035" class="Symbol">=</a> <a id="9037" href="Cubical.Foundations.Univalence.html#8801" class="Bound">A</a> <a id="9039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9041" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9053" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a>
  <a id="9057" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="9063" class="Symbol">(</a><a id="9064" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="9066" class="Symbol">=</a> <a id="9068" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="9070" class="Symbol">)</a> <a id="9072" class="Symbol">=</a> <a id="9074" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a> <a id="9076" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9078" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="9086" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a>

<a id="pathToEquiv-ua"></a><a id="9089" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a> <a id="9104" class="Symbol">:</a> <a id="9106" class="Symbol">{</a><a id="9107" href="Cubical.Foundations.Univalence.html#9107" class="Bound">A</a> <a id="9109" href="Cubical.Foundations.Univalence.html#9109" class="Bound">B</a> <a id="9111" class="Symbol">:</a> <a id="9113" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9118" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9119" class="Symbol">}</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a> <a id="9124" class="Symbol">:</a> <a id="9126" href="Cubical.Foundations.Univalence.html#9107" class="Bound">A</a> <a id="9128" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9130" href="Cubical.Foundations.Univalence.html#9109" class="Bound">B</a><a id="9131" class="Symbol">)</a> <a id="9133" class="Symbol">→</a> <a id="9135" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9147" class="Symbol">(</a><a id="9148" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9151" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a><a id="9152" class="Symbol">)</a> <a id="9154" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9156" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a>
<a id="9158" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a> <a id="9173" href="Cubical.Foundations.Univalence.html#9173" class="Bound">e</a> <a id="9175" class="Symbol">=</a> <a id="9177" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="9185" class="Symbol">(</a><a id="9186" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="9198" href="Cubical.Foundations.Univalence.html#9173" class="Bound">e</a><a id="9199" class="Symbol">))</a>

<a id="ua-pathToEquiv"></a><a id="9203" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="9218" class="Symbol">:</a> <a id="9220" class="Symbol">{</a><a id="9221" href="Cubical.Foundations.Univalence.html#9221" class="Bound">A</a> <a id="9223" href="Cubical.Foundations.Univalence.html#9223" class="Bound">B</a> <a id="9225" class="Symbol">:</a> <a id="9227" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9232" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9233" class="Symbol">}</a> <a id="9235" class="Symbol">(</a><a id="9236" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a> <a id="9238" class="Symbol">:</a> <a id="9240" href="Cubical.Foundations.Univalence.html#9221" class="Bound">A</a> <a id="9242" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9244" href="Cubical.Foundations.Univalence.html#9223" class="Bound">B</a><a id="9245" class="Symbol">)</a> <a id="9247" class="Symbol">→</a> <a id="9249" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9265" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a><a id="9266" class="Symbol">)</a> <a id="9268" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9270" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a>
<a id="9272" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="9287" class="Symbol">=</a> <a id="9289" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a>

<a id="9294" class="Comment">-- Univalence</a>
<a id="univalenceIso"></a><a id="9308" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9322" class="Symbol">:</a> <a id="9324" class="Symbol">{</a><a id="9325" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9327" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a> <a id="9329" class="Symbol">:</a> <a id="9331" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9336" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9337" class="Symbol">}</a> <a id="9339" class="Symbol">→</a> <a id="9341" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9345" class="Symbol">(</a><a id="9346" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9350" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a><a id="9351" class="Symbol">)</a> <a id="9353" class="Symbol">(</a><a id="9354" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9356" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9358" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a><a id="9359" class="Symbol">)</a>
<a id="9361" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9375" class="Symbol">.</a><a id="9376" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9384" class="Symbol">=</a> <a id="9386" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a>
<a id="9398" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9412" class="Symbol">.</a><a id="9413" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9421" class="Symbol">=</a> <a id="9423" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
<a id="9426" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9440" class="Symbol">.</a><a id="9441" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9449" class="Symbol">=</a> <a id="9451" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a>
<a id="9466" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9480" class="Symbol">.</a><a id="9481" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9489" class="Symbol">=</a> <a id="9491" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a>

<a id="isEquivPathToEquiv"></a><a id="9507" href="Cubical.Foundations.Univalence.html#9507" class="Function">isEquivPathToEquiv</a> <a id="9526" class="Symbol">:</a> <a id="9528" class="Symbol">{</a><a id="9529" href="Cubical.Foundations.Univalence.html#9529" class="Bound">A</a> <a id="9531" href="Cubical.Foundations.Univalence.html#9531" class="Bound">B</a> <a id="9533" class="Symbol">:</a> <a id="9535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9540" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9541" class="Symbol">}</a> <a id="9543" class="Symbol">→</a> <a id="9545" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9566" class="Symbol">{</a><a id="9567" class="Argument">A</a> <a id="9569" class="Symbol">=</a> <a id="9571" href="Cubical.Foundations.Univalence.html#9529" class="Bound">A</a><a id="9572" class="Symbol">}</a> <a id="9574" class="Symbol">{</a><a id="9575" class="Argument">B</a> <a id="9577" class="Symbol">=</a> <a id="9579" href="Cubical.Foundations.Univalence.html#9531" class="Bound">B</a><a id="9580" class="Symbol">})</a>
<a id="9583" href="Cubical.Foundations.Univalence.html#9507" class="Function">isEquivPathToEquiv</a> <a id="9602" class="Symbol">=</a> <a id="9604" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="9617" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a>

<a id="univalence"></a><a id="9632" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="9643" class="Symbol">:</a> <a id="9645" class="Symbol">{</a><a id="9646" href="Cubical.Foundations.Univalence.html#9646" class="Bound">A</a> <a id="9648" href="Cubical.Foundations.Univalence.html#9648" class="Bound">B</a> <a id="9650" class="Symbol">:</a> <a id="9652" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9657" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9658" class="Symbol">}</a> <a id="9660" class="Symbol">→</a> <a id="9662" class="Symbol">(</a><a id="9663" href="Cubical.Foundations.Univalence.html#9646" class="Bound">A</a> <a id="9665" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9667" href="Cubical.Foundations.Univalence.html#9648" class="Bound">B</a><a id="9668" class="Symbol">)</a> <a id="9670" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9672" class="Symbol">(</a><a id="9673" href="Cubical.Foundations.Univalence.html#9646" class="Bound">A</a> <a id="9675" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9677" href="Cubical.Foundations.Univalence.html#9648" class="Bound">B</a><a id="9678" class="Symbol">)</a>
<a id="9680" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="9691" class="Symbol">.</a><a id="9692" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9696" class="Symbol">=</a> <a id="9698" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a>
<a id="9710" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="9721" class="Symbol">.</a><a id="9722" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9726" class="Symbol">=</a> <a id="9728" href="Cubical.Foundations.Univalence.html#9507" class="Function">isEquivPathToEquiv</a>

<a id="9748" class="Comment">-- Assuming that we have an inverse to ua we can easily prove univalence</a>
<a id="9821" class="Keyword">module</a> <a id="Univalence"></a><a id="9828" href="Cubical.Foundations.Univalence.html#9828" class="Module">Univalence</a> <a id="9839" class="Symbol">(</a><a id="9840" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="9843" class="Symbol">:</a> <a id="9845" class="Symbol">∀</a> <a id="9847" class="Symbol">{</a><a id="9848" href="Cubical.Foundations.Univalence.html#9848" class="Bound">ℓ</a><a id="9849" class="Symbol">}</a> <a id="9851" class="Symbol">{</a><a id="9852" href="Cubical.Foundations.Univalence.html#9852" class="Bound">A</a> <a id="9854" href="Cubical.Foundations.Univalence.html#9854" class="Bound">B</a> <a id="9856" class="Symbol">:</a> <a id="9858" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9863" href="Cubical.Foundations.Univalence.html#9848" class="Bound">ℓ</a><a id="9864" class="Symbol">}</a> <a id="9866" class="Symbol">→</a> <a id="9868" href="Cubical.Foundations.Univalence.html#9852" class="Bound">A</a> <a id="9870" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9872" href="Cubical.Foundations.Univalence.html#9854" class="Bound">B</a> <a id="9874" class="Symbol">→</a> <a id="9876" href="Cubical.Foundations.Univalence.html#9852" class="Bound">A</a> <a id="9878" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9880" href="Cubical.Foundations.Univalence.html#9854" class="Bound">B</a><a id="9881" class="Symbol">)</a>
                  <a id="9901" class="Symbol">(</a><a id="9902" href="Cubical.Foundations.Univalence.html#9902" class="Bound">aurefl</a> <a id="9909" class="Symbol">:</a> <a id="9911" class="Symbol">∀</a> <a id="9913" class="Symbol">{</a><a id="9914" href="Cubical.Foundations.Univalence.html#9914" class="Bound">ℓ</a><a id="9915" class="Symbol">}</a> <a id="9917" class="Symbol">{</a><a id="9918" href="Cubical.Foundations.Univalence.html#9918" class="Bound">A</a> <a id="9920" class="Symbol">:</a> <a id="9922" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9927" href="Cubical.Foundations.Univalence.html#9914" class="Bound">ℓ</a><a id="9928" class="Symbol">}</a> <a id="9930" class="Symbol">→</a> <a id="9932" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="9935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9940" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9942" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="9950" href="Cubical.Foundations.Univalence.html#9918" class="Bound">A</a><a id="9951" class="Symbol">)</a> <a id="9953" class="Keyword">where</a>

  <a id="Univalence.ua-au"></a><a id="9962" href="Cubical.Foundations.Univalence.html#9962" class="Function">ua-au</a> <a id="9968" class="Symbol">:</a> <a id="9970" class="Symbol">{</a><a id="9971" href="Cubical.Foundations.Univalence.html#9971" class="Bound">A</a> <a id="9973" href="Cubical.Foundations.Univalence.html#9973" class="Bound">B</a> <a id="9975" class="Symbol">:</a> <a id="9977" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9982" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9983" class="Symbol">}</a> <a id="9985" class="Symbol">(</a><a id="9986" href="Cubical.Foundations.Univalence.html#9986" class="Bound">p</a> <a id="9988" class="Symbol">:</a> <a id="9990" href="Cubical.Foundations.Univalence.html#9971" class="Bound">A</a> <a id="9992" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9994" href="Cubical.Foundations.Univalence.html#9973" class="Bound">B</a><a id="9995" class="Symbol">)</a> <a id="9997" class="Symbol">→</a> <a id="9999" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10006" href="Cubical.Foundations.Univalence.html#9986" class="Bound">p</a><a id="10007" class="Symbol">)</a> <a id="10009" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10011" href="Cubical.Foundations.Univalence.html#9986" class="Bound">p</a>
  <a id="10015" href="Cubical.Foundations.Univalence.html#9962" class="Function">ua-au</a> <a id="10021" class="Symbol">{</a><a id="10022" class="Argument">B</a> <a id="10024" class="Symbol">=</a> <a id="10026" href="Cubical.Foundations.Univalence.html#10026" class="Bound">B</a><a id="10027" class="Symbol">}</a> <a id="10029" class="Symbol">=</a> <a id="10031" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10033" class="Symbol">(λ</a> <a id="10036" href="Cubical.Foundations.Univalence.html#10036" class="Bound">_</a> <a id="10038" href="Cubical.Foundations.Univalence.html#10038" class="Bound">p</a> <a id="10040" class="Symbol">→</a> <a id="10042" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10045" class="Symbol">(</a><a id="10046" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10049" href="Cubical.Foundations.Univalence.html#10038" class="Bound">p</a><a id="10050" class="Symbol">)</a> <a id="10052" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10054" href="Cubical.Foundations.Univalence.html#10038" class="Bound">p</a><a id="10055" class="Symbol">)</a>
                    <a id="10077" class="Symbol">(</a><a id="10078" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10083" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10086" href="Cubical.Foundations.Univalence.html#9902" class="Bound">aurefl</a> <a id="10093" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10095" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a><a id="10104" class="Symbol">)</a>

  <a id="Univalence.au-ua"></a><a id="10109" href="Cubical.Foundations.Univalence.html#10109" class="Function">au-ua</a> <a id="10115" class="Symbol">:</a> <a id="10117" class="Symbol">{</a><a id="10118" href="Cubical.Foundations.Univalence.html#10118" class="Bound">A</a> <a id="10120" href="Cubical.Foundations.Univalence.html#10120" class="Bound">B</a> <a id="10122" class="Symbol">:</a> <a id="10124" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10129" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10130" class="Symbol">}</a> <a id="10132" class="Symbol">(</a><a id="10133" href="Cubical.Foundations.Univalence.html#10133" class="Bound">e</a> <a id="10135" class="Symbol">:</a> <a id="10137" href="Cubical.Foundations.Univalence.html#10118" class="Bound">A</a> <a id="10139" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10141" href="Cubical.Foundations.Univalence.html#10120" class="Bound">B</a><a id="10142" class="Symbol">)</a> <a id="10144" class="Symbol">→</a> <a id="10146" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10149" class="Symbol">(</a><a id="10150" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10153" href="Cubical.Foundations.Univalence.html#10133" class="Bound">e</a><a id="10154" class="Symbol">)</a> <a id="10156" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10158" href="Cubical.Foundations.Univalence.html#10133" class="Bound">e</a>
  <a id="10162" href="Cubical.Foundations.Univalence.html#10109" class="Function">au-ua</a> <a id="10168" class="Symbol">{</a><a id="10169" class="Argument">B</a> <a id="10171" class="Symbol">=</a> <a id="10173" href="Cubical.Foundations.Univalence.html#10173" class="Bound">B</a><a id="10174" class="Symbol">}</a> <a id="10176" class="Symbol">=</a> <a id="10178" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="10185" class="Symbol">(λ</a> <a id="10188" href="Cubical.Foundations.Univalence.html#10188" class="Bound">_</a> <a id="10190" href="Cubical.Foundations.Univalence.html#10190" class="Bound">f</a> <a id="10192" class="Symbol">→</a> <a id="10194" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10197" class="Symbol">(</a><a id="10198" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10201" href="Cubical.Foundations.Univalence.html#10190" class="Bound">f</a><a id="10202" class="Symbol">)</a> <a id="10204" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10206" href="Cubical.Foundations.Univalence.html#10190" class="Bound">f</a><a id="10207" class="Symbol">)</a>
                         <a id="10234" class="Symbol">(</a><a id="10235" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10241" class="Symbol">(λ</a> <a id="10244" href="Cubical.Foundations.Univalence.html#10244" class="Bound">r</a> <a id="10246" class="Symbol">→</a> <a id="10248" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10251" href="Cubical.Foundations.Univalence.html#10244" class="Bound">r</a> <a id="10253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10255" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10263" class="Symbol">_)</a> <a id="10266" class="Symbol">(</a><a id="10267" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10271" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a><a id="10280" class="Symbol">)</a> <a id="10282" href="Cubical.Foundations.Univalence.html#9902" class="Bound">aurefl</a><a id="10288" class="Symbol">)</a>

  <a id="Univalence.isoThm"></a><a id="10293" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10300" class="Symbol">:</a> <a id="10302" class="Symbol">∀</a> <a id="10304" class="Symbol">{</a><a id="10305" href="Cubical.Foundations.Univalence.html#10305" class="Bound">ℓ</a><a id="10306" class="Symbol">}</a> <a id="10308" class="Symbol">{</a><a id="10309" href="Cubical.Foundations.Univalence.html#10309" class="Bound">A</a> <a id="10311" href="Cubical.Foundations.Univalence.html#10311" class="Bound">B</a> <a id="10313" class="Symbol">:</a> <a id="10315" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10320" href="Cubical.Foundations.Univalence.html#10305" class="Bound">ℓ</a><a id="10321" class="Symbol">}</a> <a id="10323" class="Symbol">→</a> <a id="10325" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10329" class="Symbol">(</a><a id="10330" href="Cubical.Foundations.Univalence.html#10309" class="Bound">A</a> <a id="10332" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10334" href="Cubical.Foundations.Univalence.html#10311" class="Bound">B</a><a id="10335" class="Symbol">)</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Foundations.Univalence.html#10309" class="Bound">A</a> <a id="10340" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10342" href="Cubical.Foundations.Univalence.html#10311" class="Bound">B</a><a id="10343" class="Symbol">)</a>
  <a id="10347" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10354" class="Symbol">.</a><a id="10355" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10363" class="Symbol">=</a> <a id="10365" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a>
  <a id="10370" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10377" class="Symbol">.</a><a id="10378" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10386" class="Symbol">=</a> <a id="10388" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
  <a id="10393" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10400" class="Symbol">.</a><a id="10401" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10409" class="Symbol">=</a> <a id="10411" href="Cubical.Foundations.Univalence.html#10109" class="Function">au-ua</a>
  <a id="10419" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10426" class="Symbol">.</a><a id="10427" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10435" class="Symbol">=</a> <a id="10437" href="Cubical.Foundations.Univalence.html#9962" class="Function">ua-au</a>

  <a id="Univalence.thm"></a><a id="10446" href="Cubical.Foundations.Univalence.html#10446" class="Function">thm</a> <a id="10450" class="Symbol">:</a> <a id="10452" class="Symbol">∀</a> <a id="10454" class="Symbol">{</a><a id="10455" href="Cubical.Foundations.Univalence.html#10455" class="Bound">ℓ</a><a id="10456" class="Symbol">}</a> <a id="10458" class="Symbol">{</a><a id="10459" href="Cubical.Foundations.Univalence.html#10459" class="Bound">A</a> <a id="10461" href="Cubical.Foundations.Univalence.html#10461" class="Bound">B</a> <a id="10463" class="Symbol">:</a> <a id="10465" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10470" href="Cubical.Foundations.Univalence.html#10455" class="Bound">ℓ</a><a id="10471" class="Symbol">}</a> <a id="10473" class="Symbol">→</a> <a id="10475" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10483" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a>
  <a id="10488" href="Cubical.Foundations.Univalence.html#10446" class="Function">thm</a> <a id="10492" class="Symbol">{</a><a id="10493" class="Argument">A</a> <a id="10495" class="Symbol">=</a> <a id="10497" href="Cubical.Foundations.Univalence.html#10497" class="Bound">A</a><a id="10498" class="Symbol">}</a> <a id="10500" class="Symbol">{</a><a id="10501" class="Argument">B</a> <a id="10503" class="Symbol">=</a> <a id="10505" href="Cubical.Foundations.Univalence.html#10505" class="Bound">B</a><a id="10506" class="Symbol">}</a> <a id="10508" class="Symbol">=</a> <a id="10510" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="10523" class="Symbol">{</a><a id="10524" class="Argument">B</a> <a id="10526" class="Symbol">=</a> <a id="10528" href="Cubical.Foundations.Univalence.html#10497" class="Bound">A</a> <a id="10530" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10532" href="Cubical.Foundations.Univalence.html#10505" class="Bound">B</a><a id="10533" class="Symbol">}</a> <a id="10535" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a>

<a id="10543" class="Comment">-- The original map from UniMath/Foundations</a>
<a id="eqweqmap"></a><a id="10588" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10597" class="Symbol">:</a> <a id="10599" class="Symbol">{</a><a id="10600" href="Cubical.Foundations.Univalence.html#10600" class="Bound">A</a> <a id="10602" href="Cubical.Foundations.Univalence.html#10602" class="Bound">B</a> <a id="10604" class="Symbol">:</a> <a id="10606" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10611" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10612" class="Symbol">}</a> <a id="10614" class="Symbol">→</a> <a id="10616" href="Cubical.Foundations.Univalence.html#10600" class="Bound">A</a> <a id="10618" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10620" href="Cubical.Foundations.Univalence.html#10602" class="Bound">B</a> <a id="10622" class="Symbol">→</a> <a id="10624" href="Cubical.Foundations.Univalence.html#10600" class="Bound">A</a> <a id="10626" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10628" href="Cubical.Foundations.Univalence.html#10602" class="Bound">B</a>
<a id="10630" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10639" class="Symbol">{</a><a id="10640" class="Argument">A</a> <a id="10642" class="Symbol">=</a> <a id="10644" href="Cubical.Foundations.Univalence.html#10644" class="Bound">A</a><a id="10645" class="Symbol">}</a> <a id="10647" href="Cubical.Foundations.Univalence.html#10647" class="Bound">e</a> <a id="10649" class="Symbol">=</a> <a id="10651" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10653" class="Symbol">(λ</a> <a id="10656" href="Cubical.Foundations.Univalence.html#10656" class="Bound">X</a> <a id="10658" href="Cubical.Foundations.Univalence.html#10658" class="Bound">_</a> <a id="10660" class="Symbol">→</a> <a id="10662" href="Cubical.Foundations.Univalence.html#10644" class="Bound">A</a> <a id="10664" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10666" href="Cubical.Foundations.Univalence.html#10656" class="Bound">X</a><a id="10667" class="Symbol">)</a> <a id="10669" class="Symbol">(</a><a id="10670" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10678" href="Cubical.Foundations.Univalence.html#10644" class="Bound">A</a><a id="10679" class="Symbol">)</a> <a id="10681" href="Cubical.Foundations.Univalence.html#10647" class="Bound">e</a>

<a id="eqweqmapid"></a><a id="10684" href="Cubical.Foundations.Univalence.html#10684" class="Function">eqweqmapid</a> <a id="10695" class="Symbol">:</a> <a id="10697" class="Symbol">{</a><a id="10698" href="Cubical.Foundations.Univalence.html#10698" class="Bound">A</a> <a id="10700" class="Symbol">:</a> <a id="10702" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10707" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10708" class="Symbol">}</a> <a id="10710" class="Symbol">→</a> <a id="10712" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10721" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10728" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10736" href="Cubical.Foundations.Univalence.html#10698" class="Bound">A</a>
<a id="10738" href="Cubical.Foundations.Univalence.html#10684" class="Function">eqweqmapid</a> <a id="10749" class="Symbol">{</a><a id="10750" class="Argument">A</a> <a id="10752" class="Symbol">=</a> <a id="10754" href="Cubical.Foundations.Univalence.html#10754" class="Bound">A</a><a id="10755" class="Symbol">}</a> <a id="10757" class="Symbol">=</a> <a id="10759" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="10765" class="Symbol">(λ</a> <a id="10768" href="Cubical.Foundations.Univalence.html#10768" class="Bound">X</a> <a id="10770" href="Cubical.Foundations.Univalence.html#10770" class="Bound">_</a> <a id="10772" class="Symbol">→</a> <a id="10774" href="Cubical.Foundations.Univalence.html#10754" class="Bound">A</a> <a id="10776" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10778" href="Cubical.Foundations.Univalence.html#10768" class="Bound">X</a><a id="10779" class="Symbol">)</a> <a id="10781" class="Symbol">(</a><a id="10782" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10790" href="Cubical.Foundations.Univalence.html#10754" class="Bound">A</a><a id="10791" class="Symbol">)</a>

<a id="univalenceStatement"></a><a id="10794" href="Cubical.Foundations.Univalence.html#10794" class="Function">univalenceStatement</a> <a id="10814" class="Symbol">:</a> <a id="10816" class="Symbol">{</a><a id="10817" href="Cubical.Foundations.Univalence.html#10817" class="Bound">A</a> <a id="10819" href="Cubical.Foundations.Univalence.html#10819" class="Bound">B</a> <a id="10821" class="Symbol">:</a> <a id="10823" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10828" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10829" class="Symbol">}</a> <a id="10831" class="Symbol">→</a> <a id="10833" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="10841" class="Symbol">(</a><a id="10842" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10851" class="Symbol">{</a><a id="10852" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10853" class="Symbol">}</a> <a id="10855" class="Symbol">{</a><a id="10856" href="Cubical.Foundations.Univalence.html#10817" class="Bound">A</a><a id="10857" class="Symbol">}</a> <a id="10859" class="Symbol">{</a><a id="10860" href="Cubical.Foundations.Univalence.html#10819" class="Bound">B</a><a id="10861" class="Symbol">})</a>
<a id="10864" href="Cubical.Foundations.Univalence.html#10794" class="Function">univalenceStatement</a> <a id="10884" class="Symbol">=</a> <a id="10886" href="Cubical.Foundations.Univalence.html#10446" class="Function">Univalence.thm</a> <a id="10901" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10910" href="Cubical.Foundations.Univalence.html#10684" class="Function">eqweqmapid</a>

<a id="univalenceUAH"></a><a id="10922" href="Cubical.Foundations.Univalence.html#10922" class="Function">univalenceUAH</a> <a id="10936" class="Symbol">:</a> <a id="10938" class="Symbol">{</a><a id="10939" href="Cubical.Foundations.Univalence.html#10939" class="Bound">A</a> <a id="10941" href="Cubical.Foundations.Univalence.html#10941" class="Bound">B</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10950" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10951" class="Symbol">}</a> <a id="10953" class="Symbol">→</a> <a id="10955" class="Symbol">(</a><a id="10956" href="Cubical.Foundations.Univalence.html#10939" class="Bound">A</a> <a id="10958" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10960" href="Cubical.Foundations.Univalence.html#10941" class="Bound">B</a><a id="10961" class="Symbol">)</a> <a id="10963" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Cubical.Foundations.Univalence.html#10939" class="Bound">A</a> <a id="10968" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10970" href="Cubical.Foundations.Univalence.html#10941" class="Bound">B</a><a id="10971" class="Symbol">)</a>
<a id="10973" href="Cubical.Foundations.Univalence.html#10922" class="Function">univalenceUAH</a> <a id="10987" class="Symbol">=</a> <a id="10989" class="Symbol">(</a> <a id="10991" class="Symbol">_</a> <a id="10993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10995" href="Cubical.Foundations.Univalence.html#10794" class="Function">univalenceStatement</a> <a id="11015" class="Symbol">)</a>

<a id="univalencePath"></a><a id="11018" href="Cubical.Foundations.Univalence.html#11018" class="Function">univalencePath</a> <a id="11033" class="Symbol">:</a> <a id="11035" class="Symbol">{</a><a id="11036" href="Cubical.Foundations.Univalence.html#11036" class="Bound">A</a> <a id="11038" href="Cubical.Foundations.Univalence.html#11038" class="Bound">B</a> <a id="11040" class="Symbol">:</a> <a id="11042" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11047" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="11048" class="Symbol">}</a> <a id="11050" class="Symbol">→</a> <a id="11052" class="Symbol">(</a><a id="11053" href="Cubical.Foundations.Univalence.html#11036" class="Bound">A</a> <a id="11055" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11057" href="Cubical.Foundations.Univalence.html#11038" class="Bound">B</a><a id="11058" class="Symbol">)</a> <a id="11060" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11062" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="11067" class="Symbol">(</a><a id="11068" href="Cubical.Foundations.Univalence.html#11036" class="Bound">A</a> <a id="11070" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11072" href="Cubical.Foundations.Univalence.html#11038" class="Bound">B</a><a id="11073" class="Symbol">)</a>
<a id="11075" href="Cubical.Foundations.Univalence.html#11018" class="Function">univalencePath</a> <a id="11090" class="Symbol">=</a> <a id="11092" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11095" class="Symbol">(</a><a id="11096" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="11106" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="11117" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="11126" class="Symbol">)</a>

<a id="11129" class="Comment">-- Lemmas for constructing and destructing dependent paths in a function type where the domain is ua.</a>
<a id="ua→"></a><a id="11231" href="Cubical.Foundations.Univalence.html#11231" class="Function">ua→</a> <a id="11235" class="Symbol">:</a> <a id="11237" class="Symbol">∀</a> <a id="11239" class="Symbol">{</a><a id="11240" href="Cubical.Foundations.Univalence.html#11240" class="Bound">ℓ</a> <a id="11242" href="Cubical.Foundations.Univalence.html#11242" class="Bound">ℓ&#39;</a><a id="11244" class="Symbol">}</a> <a id="11246" class="Symbol">{</a><a id="11247" href="Cubical.Foundations.Univalence.html#11247" class="Bound">A₀</a> <a id="11250" href="Cubical.Foundations.Univalence.html#11250" class="Bound">A₁</a> <a id="11253" class="Symbol">:</a> <a id="11255" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11260" href="Cubical.Foundations.Univalence.html#11240" class="Bound">ℓ</a><a id="11261" class="Symbol">}</a> <a id="11263" class="Symbol">{</a><a id="11264" href="Cubical.Foundations.Univalence.html#11264" class="Bound">e</a> <a id="11266" class="Symbol">:</a> <a id="11268" href="Cubical.Foundations.Univalence.html#11247" class="Bound">A₀</a> <a id="11271" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11273" href="Cubical.Foundations.Univalence.html#11250" class="Bound">A₁</a><a id="11275" class="Symbol">}</a> <a id="11277" class="Symbol">{</a><a id="11278" href="Cubical.Foundations.Univalence.html#11278" class="Bound">B</a> <a id="11280" class="Symbol">:</a> <a id="11282" class="Symbol">(</a><a id="11283" href="Cubical.Foundations.Univalence.html#11283" class="Bound">i</a> <a id="11285" class="Symbol">:</a> <a id="11287" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="11288" class="Symbol">)</a> <a id="11290" class="Symbol">→</a> <a id="11292" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11297" href="Cubical.Foundations.Univalence.html#11242" class="Bound">ℓ&#39;</a><a id="11299" class="Symbol">}</a>
  <a id="11303" class="Symbol">{</a><a id="11304" href="Cubical.Foundations.Univalence.html#11304" class="Bound">f₀</a> <a id="11307" class="Symbol">:</a> <a id="11309" href="Cubical.Foundations.Univalence.html#11247" class="Bound">A₀</a> <a id="11312" class="Symbol">→</a> <a id="11314" href="Cubical.Foundations.Univalence.html#11278" class="Bound">B</a> <a id="11316" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11318" class="Symbol">}</a> <a id="11320" class="Symbol">{</a><a id="11321" href="Cubical.Foundations.Univalence.html#11321" class="Bound">f₁</a> <a id="11324" class="Symbol">:</a> <a id="11326" href="Cubical.Foundations.Univalence.html#11250" class="Bound">A₁</a> <a id="11329" class="Symbol">→</a> <a id="11331" href="Cubical.Foundations.Univalence.html#11278" class="Bound">B</a> <a id="11333" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11335" class="Symbol">}</a>
  <a id="11339" class="Symbol">→</a> <a id="11341" class="Symbol">((</a><a id="11343" href="Cubical.Foundations.Univalence.html#11343" class="Bound">a</a> <a id="11345" class="Symbol">:</a> <a id="11347" href="Cubical.Foundations.Univalence.html#11247" class="Bound">A₀</a><a id="11349" class="Symbol">)</a> <a id="11351" class="Symbol">→</a> <a id="11353" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11359" href="Cubical.Foundations.Univalence.html#11278" class="Bound">B</a> <a id="11361" class="Symbol">(</a><a id="11362" href="Cubical.Foundations.Univalence.html#11304" class="Bound">f₀</a> <a id="11365" href="Cubical.Foundations.Univalence.html#11343" class="Bound">a</a><a id="11366" class="Symbol">)</a> <a id="11368" class="Symbol">(</a><a id="11369" href="Cubical.Foundations.Univalence.html#11321" class="Bound">f₁</a> <a id="11372" class="Symbol">(</a><a id="11373" href="Cubical.Foundations.Univalence.html#11264" class="Bound">e</a> <a id="11375" class="Symbol">.</a><a id="11376" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11380" href="Cubical.Foundations.Univalence.html#11343" class="Bound">a</a><a id="11381" class="Symbol">)))</a>
  <a id="11387" class="Symbol">→</a> <a id="11389" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11395" class="Symbol">(λ</a> <a id="11398" href="Cubical.Foundations.Univalence.html#11398" class="Bound">i</a> <a id="11400" class="Symbol">→</a> <a id="11402" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11405" href="Cubical.Foundations.Univalence.html#11264" class="Bound">e</a> <a id="11407" href="Cubical.Foundations.Univalence.html#11398" class="Bound">i</a> <a id="11409" class="Symbol">→</a> <a id="11411" href="Cubical.Foundations.Univalence.html#11278" class="Bound">B</a> <a id="11413" href="Cubical.Foundations.Univalence.html#11398" class="Bound">i</a><a id="11414" class="Symbol">)</a> <a id="11416" href="Cubical.Foundations.Univalence.html#11304" class="Bound">f₀</a> <a id="11419" href="Cubical.Foundations.Univalence.html#11321" class="Bound">f₁</a>
<a id="11422" href="Cubical.Foundations.Univalence.html#11231" class="Function">ua→</a> <a id="11426" class="Symbol">{</a><a id="11427" class="Argument">e</a> <a id="11429" class="Symbol">=</a> <a id="11431" href="Cubical.Foundations.Univalence.html#11431" class="Bound">e</a><a id="11432" class="Symbol">}</a> <a id="11434" class="Symbol">{</a><a id="11435" class="Argument">f₀</a> <a id="11438" class="Symbol">=</a> <a id="11440" href="Cubical.Foundations.Univalence.html#11440" class="Bound">f₀</a><a id="11442" class="Symbol">}</a> <a id="11444" class="Symbol">{</a><a id="11445" href="Cubical.Foundations.Univalence.html#11445" class="Bound">f₁</a><a id="11447" class="Symbol">}</a> <a id="11449" href="Cubical.Foundations.Univalence.html#11449" class="Bound">h</a> <a id="11451" href="Cubical.Foundations.Univalence.html#11451" class="Bound">i</a> <a id="11453" href="Cubical.Foundations.Univalence.html#11453" class="Bound">a</a> <a id="11455" class="Symbol">=</a>
  <a id="11459" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="11469" class="Symbol">(λ</a> <a id="11472" href="Cubical.Foundations.Univalence.html#11472" class="Bound">j</a> <a id="11474" class="Symbol">→</a> <a id="11476" class="Symbol">λ</a>
      <a id="11484" class="Symbol">{</a> <a id="11486" class="Symbol">(</a><a id="11487" href="Cubical.Foundations.Univalence.html#11451" class="Bound">i</a> <a id="11489" class="Symbol">=</a> <a id="11491" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11493" class="Symbol">)</a> <a id="11495" class="Symbol">→</a> <a id="11497" href="Cubical.Foundations.Univalence.html#11440" class="Bound">f₀</a> <a id="11500" href="Cubical.Foundations.Univalence.html#11453" class="Bound">a</a>
      <a id="11508" class="Symbol">;</a> <a id="11510" class="Symbol">(</a><a id="11511" href="Cubical.Foundations.Univalence.html#11451" class="Bound">i</a> <a id="11513" class="Symbol">=</a> <a id="11515" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11517" class="Symbol">)</a> <a id="11519" class="Symbol">→</a> <a id="11521" href="Cubical.Foundations.Univalence.html#11445" class="Bound">f₁</a> <a id="11524" class="Symbol">(</a><a id="11525" href="Cubical.Foundations.Univalence.html#11603" class="Function">lem</a> <a id="11529" href="Cubical.Foundations.Univalence.html#11453" class="Bound">a</a> <a id="11531" href="Cubical.Foundations.Univalence.html#11472" class="Bound">j</a><a id="11532" class="Symbol">)</a>
      <a id="11540" class="Symbol">})</a>
    <a id="11547" class="Symbol">(</a><a id="11548" href="Cubical.Foundations.Univalence.html#11449" class="Bound">h</a> <a id="11550" class="Symbol">(</a><a id="11551" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="11558" class="Symbol">(λ</a> <a id="11561" href="Cubical.Foundations.Univalence.html#11561" class="Bound">j</a> <a id="11563" class="Symbol">→</a> <a id="11565" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11568" href="Cubical.Foundations.Univalence.html#11431" class="Bound">e</a> <a id="11570" class="Symbol">(</a><a id="11571" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11573" href="Cubical.Foundations.Univalence.html#11561" class="Bound">j</a> <a id="11575" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="11577" href="Cubical.Foundations.Univalence.html#11451" class="Bound">i</a><a id="11578" class="Symbol">))</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="11584" href="Cubical.Foundations.Univalence.html#11451" class="Bound">i</a><a id="11585" class="Symbol">)</a> <a id="11587" href="Cubical.Foundations.Univalence.html#11453" class="Bound">a</a><a id="11588" class="Symbol">)</a> <a id="11590" href="Cubical.Foundations.Univalence.html#11451" class="Bound">i</a><a id="11591" class="Symbol">)</a>
  <a id="11595" class="Keyword">where</a>
  <a id="11603" href="Cubical.Foundations.Univalence.html#11603" class="Function">lem</a> <a id="11607" class="Symbol">:</a> <a id="11609" class="Symbol">∀</a> <a id="11611" href="Cubical.Foundations.Univalence.html#11611" class="Bound">a₁</a> <a id="11614" class="Symbol">→</a> <a id="11616" href="Cubical.Foundations.Univalence.html#11431" class="Bound">e</a> <a id="11618" class="Symbol">.</a><a id="11619" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11623" class="Symbol">(</a><a id="11624" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11634" class="Symbol">(</a><a id="11635" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11639" class="Symbol">(</a><a id="11640" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11643" href="Cubical.Foundations.Univalence.html#11431" class="Bound">e</a><a id="11644" class="Symbol">))</a> <a id="11647" href="Cubical.Foundations.Univalence.html#11611" class="Bound">a₁</a><a id="11649" class="Symbol">)</a> <a id="11651" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11653" href="Cubical.Foundations.Univalence.html#11611" class="Bound">a₁</a>
  <a id="11658" href="Cubical.Foundations.Univalence.html#11603" class="Function">lem</a> <a id="11662" href="Cubical.Foundations.Univalence.html#11662" class="Bound">a₁</a> <a id="11665" class="Symbol">=</a> <a id="11667" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="11673" href="Cubical.Foundations.Univalence.html#11431" class="Bound">e</a> <a id="11675" class="Symbol">_</a> <a id="11677" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11679" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="11693" class="Symbol">_</a>

<a id="ua→⁻"></a><a id="11696" href="Cubical.Foundations.Univalence.html#11696" class="Function">ua→⁻</a> <a id="11701" class="Symbol">:</a> <a id="11703" class="Symbol">∀</a> <a id="11705" class="Symbol">{</a><a id="11706" href="Cubical.Foundations.Univalence.html#11706" class="Bound">ℓ</a> <a id="11708" href="Cubical.Foundations.Univalence.html#11708" class="Bound">ℓ&#39;</a><a id="11710" class="Symbol">}</a> <a id="11712" class="Symbol">{</a><a id="11713" href="Cubical.Foundations.Univalence.html#11713" class="Bound">A₀</a> <a id="11716" href="Cubical.Foundations.Univalence.html#11716" class="Bound">A₁</a> <a id="11719" class="Symbol">:</a> <a id="11721" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11726" href="Cubical.Foundations.Univalence.html#11706" class="Bound">ℓ</a><a id="11727" class="Symbol">}</a> <a id="11729" class="Symbol">{</a><a id="11730" href="Cubical.Foundations.Univalence.html#11730" class="Bound">e</a> <a id="11732" class="Symbol">:</a> <a id="11734" href="Cubical.Foundations.Univalence.html#11713" class="Bound">A₀</a> <a id="11737" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11739" href="Cubical.Foundations.Univalence.html#11716" class="Bound">A₁</a><a id="11741" class="Symbol">}</a> <a id="11743" class="Symbol">{</a><a id="11744" href="Cubical.Foundations.Univalence.html#11744" class="Bound">B</a> <a id="11746" class="Symbol">:</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Cubical.Foundations.Univalence.html#11749" class="Bound">i</a> <a id="11751" class="Symbol">:</a> <a id="11753" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="11754" class="Symbol">)</a> <a id="11756" class="Symbol">→</a> <a id="11758" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11763" href="Cubical.Foundations.Univalence.html#11708" class="Bound">ℓ&#39;</a><a id="11765" class="Symbol">}</a>
  <a id="11769" class="Symbol">{</a><a id="11770" href="Cubical.Foundations.Univalence.html#11770" class="Bound">f₀</a> <a id="11773" class="Symbol">:</a> <a id="11775" href="Cubical.Foundations.Univalence.html#11713" class="Bound">A₀</a> <a id="11778" class="Symbol">→</a> <a id="11780" href="Cubical.Foundations.Univalence.html#11744" class="Bound">B</a> <a id="11782" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11784" class="Symbol">}</a> <a id="11786" class="Symbol">{</a><a id="11787" href="Cubical.Foundations.Univalence.html#11787" class="Bound">f₁</a> <a id="11790" class="Symbol">:</a> <a id="11792" href="Cubical.Foundations.Univalence.html#11716" class="Bound">A₁</a> <a id="11795" class="Symbol">→</a> <a id="11797" href="Cubical.Foundations.Univalence.html#11744" class="Bound">B</a> <a id="11799" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11801" class="Symbol">}</a>
  <a id="11805" class="Symbol">→</a> <a id="11807" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11813" class="Symbol">(λ</a> <a id="11816" href="Cubical.Foundations.Univalence.html#11816" class="Bound">i</a> <a id="11818" class="Symbol">→</a> <a id="11820" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11823" href="Cubical.Foundations.Univalence.html#11730" class="Bound">e</a> <a id="11825" href="Cubical.Foundations.Univalence.html#11816" class="Bound">i</a> <a id="11827" class="Symbol">→</a> <a id="11829" href="Cubical.Foundations.Univalence.html#11744" class="Bound">B</a> <a id="11831" href="Cubical.Foundations.Univalence.html#11816" class="Bound">i</a><a id="11832" class="Symbol">)</a> <a id="11834" href="Cubical.Foundations.Univalence.html#11770" class="Bound">f₀</a> <a id="11837" href="Cubical.Foundations.Univalence.html#11787" class="Bound">f₁</a>
  <a id="11842" class="Symbol">→</a> <a id="11844" class="Symbol">((</a><a id="11846" href="Cubical.Foundations.Univalence.html#11846" class="Bound">a</a> <a id="11848" class="Symbol">:</a> <a id="11850" href="Cubical.Foundations.Univalence.html#11713" class="Bound">A₀</a><a id="11852" class="Symbol">)</a> <a id="11854" class="Symbol">→</a> <a id="11856" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11862" href="Cubical.Foundations.Univalence.html#11744" class="Bound">B</a> <a id="11864" class="Symbol">(</a><a id="11865" href="Cubical.Foundations.Univalence.html#11770" class="Bound">f₀</a> <a id="11868" href="Cubical.Foundations.Univalence.html#11846" class="Bound">a</a><a id="11869" class="Symbol">)</a> <a id="11871" class="Symbol">(</a><a id="11872" href="Cubical.Foundations.Univalence.html#11787" class="Bound">f₁</a> <a id="11875" class="Symbol">(</a><a id="11876" href="Cubical.Foundations.Univalence.html#11730" class="Bound">e</a> <a id="11878" class="Symbol">.</a><a id="11879" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11883" href="Cubical.Foundations.Univalence.html#11846" class="Bound">a</a><a id="11884" class="Symbol">)))</a>
<a id="11888" href="Cubical.Foundations.Univalence.html#11696" class="Function">ua→⁻</a> <a id="11893" class="Symbol">{</a><a id="11894" class="Argument">e</a> <a id="11896" class="Symbol">=</a> <a id="11898" href="Cubical.Foundations.Univalence.html#11898" class="Bound">e</a><a id="11899" class="Symbol">}</a> <a id="11901" class="Symbol">{</a><a id="11902" class="Argument">f₀</a> <a id="11905" class="Symbol">=</a> <a id="11907" href="Cubical.Foundations.Univalence.html#11907" class="Bound">f₀</a><a id="11909" class="Symbol">}</a> <a id="11911" class="Symbol">{</a><a id="11912" href="Cubical.Foundations.Univalence.html#11912" class="Bound">f₁</a><a id="11914" class="Symbol">}</a> <a id="11916" href="Cubical.Foundations.Univalence.html#11916" class="Bound">p</a> <a id="11918" href="Cubical.Foundations.Univalence.html#11918" class="Bound">a</a> <a id="11920" href="Cubical.Foundations.Univalence.html#11920" class="Bound">i</a> <a id="11922" class="Symbol">=</a>
  <a id="11926" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a>
    <a id="11936" class="Symbol">(λ</a> <a id="11939" href="Cubical.Foundations.Univalence.html#11939" class="Bound">k</a> <a id="11941" class="Symbol">→</a> <a id="11943" class="Symbol">λ</a>
      <a id="11951" class="Symbol">{</a> <a id="11953" class="Symbol">(</a><a id="11954" href="Cubical.Foundations.Univalence.html#11920" class="Bound">i</a> <a id="11956" class="Symbol">=</a> <a id="11958" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="11960" class="Symbol">)</a> <a id="11962" class="Symbol">→</a> <a id="11964" href="Cubical.Foundations.Univalence.html#11907" class="Bound">f₀</a> <a id="11967" href="Cubical.Foundations.Univalence.html#11918" class="Bound">a</a>
      <a id="11975" class="Symbol">;</a> <a id="11977" class="Symbol">(</a><a id="11978" href="Cubical.Foundations.Univalence.html#11920" class="Bound">i</a> <a id="11980" class="Symbol">=</a> <a id="11982" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="11984" class="Symbol">)</a> <a id="11986" class="Symbol">→</a> <a id="11988" href="Cubical.Foundations.Univalence.html#11912" class="Bound">f₁</a> <a id="11991" class="Symbol">(</a><a id="11992" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="11996" href="Cubical.Foundations.Univalence.html#11898" class="Bound">e</a> <a id="11998" href="Cubical.Foundations.Univalence.html#11918" class="Bound">a</a> <a id="12000" href="Cubical.Foundations.Univalence.html#11939" class="Bound">k</a><a id="12001" class="Symbol">)</a>
      <a id="12009" class="Symbol">})</a>
    <a id="12016" class="Symbol">(</a><a id="12017" href="Cubical.Foundations.Univalence.html#11916" class="Bound">p</a> <a id="12019" href="Cubical.Foundations.Univalence.html#11920" class="Bound">i</a> <a id="12021" class="Symbol">(</a><a id="12022" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="12029" class="Symbol">(λ</a> <a id="12032" href="Cubical.Foundations.Univalence.html#12032" class="Bound">j</a> <a id="12034" class="Symbol">→</a> <a id="12036" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12039" href="Cubical.Foundations.Univalence.html#11898" class="Bound">e</a> <a id="12041" class="Symbol">(</a><a id="12042" href="Cubical.Foundations.Univalence.html#12032" class="Bound">j</a> <a id="12044" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="12046" href="Cubical.Foundations.Univalence.html#11920" class="Bound">i</a><a id="12047" class="Symbol">))</a> <a id="12050" class="Symbol">(</a><a id="12051" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="12053" href="Cubical.Foundations.Univalence.html#11920" class="Bound">i</a><a id="12054" class="Symbol">)</a> <a id="12056" href="Cubical.Foundations.Univalence.html#11918" class="Bound">a</a><a id="12057" class="Symbol">))</a>

<a id="ua→2"></a><a id="12061" href="Cubical.Foundations.Univalence.html#12061" class="Function">ua→2</a> <a id="12066" class="Symbol">:</a> <a id="12068" class="Symbol">∀</a> <a id="12070" class="Symbol">{</a><a id="12071" href="Cubical.Foundations.Univalence.html#12071" class="Bound">ℓ</a> <a id="12073" href="Cubical.Foundations.Univalence.html#12073" class="Bound">ℓ&#39;</a> <a id="12076" href="Cubical.Foundations.Univalence.html#12076" class="Bound">ℓ&#39;&#39;</a><a id="12079" class="Symbol">}</a> <a id="12081" class="Symbol">{</a><a id="12082" href="Cubical.Foundations.Univalence.html#12082" class="Bound">A₀</a> <a id="12085" href="Cubical.Foundations.Univalence.html#12085" class="Bound">A₁</a> <a id="12088" class="Symbol">:</a> <a id="12090" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12095" href="Cubical.Foundations.Univalence.html#12071" class="Bound">ℓ</a><a id="12096" class="Symbol">}</a> <a id="12098" class="Symbol">{</a><a id="12099" href="Cubical.Foundations.Univalence.html#12099" class="Bound">e₁</a> <a id="12102" class="Symbol">:</a> <a id="12104" href="Cubical.Foundations.Univalence.html#12082" class="Bound">A₀</a> <a id="12107" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12109" href="Cubical.Foundations.Univalence.html#12085" class="Bound">A₁</a><a id="12111" class="Symbol">}</a>
  <a id="12115" class="Symbol">{</a><a id="12116" href="Cubical.Foundations.Univalence.html#12116" class="Bound">B₀</a> <a id="12119" href="Cubical.Foundations.Univalence.html#12119" class="Bound">B₁</a> <a id="12122" class="Symbol">:</a> <a id="12124" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12129" href="Cubical.Foundations.Univalence.html#12073" class="Bound">ℓ&#39;</a><a id="12131" class="Symbol">}</a> <a id="12133" class="Symbol">{</a><a id="12134" href="Cubical.Foundations.Univalence.html#12134" class="Bound">e₂</a> <a id="12137" class="Symbol">:</a> <a id="12139" href="Cubical.Foundations.Univalence.html#12116" class="Bound">B₀</a> <a id="12142" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12144" href="Cubical.Foundations.Univalence.html#12119" class="Bound">B₁</a><a id="12146" class="Symbol">}</a>
  <a id="12150" class="Symbol">{</a><a id="12151" href="Cubical.Foundations.Univalence.html#12151" class="Bound">C</a> <a id="12153" class="Symbol">:</a> <a id="12155" class="Symbol">(</a><a id="12156" href="Cubical.Foundations.Univalence.html#12156" class="Bound">i</a> <a id="12158" class="Symbol">:</a> <a id="12160" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="12161" class="Symbol">)</a> <a id="12163" class="Symbol">→</a> <a id="12165" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12170" href="Cubical.Foundations.Univalence.html#12076" class="Bound">ℓ&#39;&#39;</a><a id="12173" class="Symbol">}</a>
  <a id="12177" class="Symbol">{</a><a id="12178" href="Cubical.Foundations.Univalence.html#12178" class="Bound">f₀</a> <a id="12181" class="Symbol">:</a> <a id="12183" href="Cubical.Foundations.Univalence.html#12082" class="Bound">A₀</a> <a id="12186" class="Symbol">→</a> <a id="12188" href="Cubical.Foundations.Univalence.html#12116" class="Bound">B₀</a> <a id="12191" class="Symbol">→</a> <a id="12193" href="Cubical.Foundations.Univalence.html#12151" class="Bound">C</a> <a id="12195" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="12197" class="Symbol">}</a> <a id="12199" class="Symbol">{</a><a id="12200" href="Cubical.Foundations.Univalence.html#12200" class="Bound">f₁</a> <a id="12203" class="Symbol">:</a> <a id="12205" href="Cubical.Foundations.Univalence.html#12085" class="Bound">A₁</a> <a id="12208" class="Symbol">→</a> <a id="12210" href="Cubical.Foundations.Univalence.html#12119" class="Bound">B₁</a> <a id="12213" class="Symbol">→</a> <a id="12215" href="Cubical.Foundations.Univalence.html#12151" class="Bound">C</a> <a id="12217" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="12219" class="Symbol">}</a>
  <a id="12223" class="Symbol">→</a> <a id="12225" class="Symbol">(∀</a> <a id="12228" href="Cubical.Foundations.Univalence.html#12228" class="Bound">a</a> <a id="12230" href="Cubical.Foundations.Univalence.html#12230" class="Bound">b</a> <a id="12232" class="Symbol">→</a> <a id="12234" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12240" href="Cubical.Foundations.Univalence.html#12151" class="Bound">C</a> <a id="12242" class="Symbol">(</a><a id="12243" href="Cubical.Foundations.Univalence.html#12178" class="Bound">f₀</a> <a id="12246" href="Cubical.Foundations.Univalence.html#12228" class="Bound">a</a> <a id="12248" href="Cubical.Foundations.Univalence.html#12230" class="Bound">b</a><a id="12249" class="Symbol">)</a> <a id="12251" class="Symbol">(</a><a id="12252" href="Cubical.Foundations.Univalence.html#12200" class="Bound">f₁</a> <a id="12255" class="Symbol">(</a><a id="12256" href="Cubical.Foundations.Univalence.html#12099" class="Bound">e₁</a> <a id="12259" class="Symbol">.</a><a id="12260" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12264" href="Cubical.Foundations.Univalence.html#12228" class="Bound">a</a><a id="12265" class="Symbol">)</a> <a id="12267" class="Symbol">(</a><a id="12268" href="Cubical.Foundations.Univalence.html#12134" class="Bound">e₂</a> <a id="12271" class="Symbol">.</a><a id="12272" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12276" href="Cubical.Foundations.Univalence.html#12230" class="Bound">b</a><a id="12277" class="Symbol">)))</a>
  <a id="12283" class="Symbol">→</a> <a id="12285" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12291" class="Symbol">(λ</a> <a id="12294" href="Cubical.Foundations.Univalence.html#12294" class="Bound">i</a> <a id="12296" class="Symbol">→</a> <a id="12298" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12301" href="Cubical.Foundations.Univalence.html#12099" class="Bound">e₁</a> <a id="12304" href="Cubical.Foundations.Univalence.html#12294" class="Bound">i</a> <a id="12306" class="Symbol">→</a> <a id="12308" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12311" href="Cubical.Foundations.Univalence.html#12134" class="Bound">e₂</a> <a id="12314" href="Cubical.Foundations.Univalence.html#12294" class="Bound">i</a> <a id="12316" class="Symbol">→</a> <a id="12318" href="Cubical.Foundations.Univalence.html#12151" class="Bound">C</a> <a id="12320" href="Cubical.Foundations.Univalence.html#12294" class="Bound">i</a><a id="12321" class="Symbol">)</a> <a id="12323" href="Cubical.Foundations.Univalence.html#12178" class="Bound">f₀</a> <a id="12326" href="Cubical.Foundations.Univalence.html#12200" class="Bound">f₁</a>
<a id="12329" href="Cubical.Foundations.Univalence.html#12061" class="Function">ua→2</a> <a id="12334" href="Cubical.Foundations.Univalence.html#12334" class="Bound">h</a> <a id="12336" class="Symbol">=</a> <a id="12338" href="Cubical.Foundations.Univalence.html#11231" class="Function">ua→</a> <a id="12342" class="Symbol">(</a><a id="12343" href="Cubical.Foundations.Univalence.html#11231" class="Function">ua→</a> <a id="12347" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12349" href="Cubical.Foundations.Univalence.html#12334" class="Bound">h</a><a id="12350" class="Symbol">)</a>

<a id="12353" class="Comment">-- Useful lemma for unfolding a transported function over ua</a>
<a id="12414" class="Comment">-- If we would have regularity this would be refl</a>
<a id="transportUAop₁"></a><a id="12464" href="Cubical.Foundations.Univalence.html#12464" class="Function">transportUAop₁</a> <a id="12479" class="Symbol">:</a> <a id="12481" class="Symbol">∀</a> <a id="12483" class="Symbol">{</a><a id="12484" href="Cubical.Foundations.Univalence.html#12484" class="Bound">A</a> <a id="12486" href="Cubical.Foundations.Univalence.html#12486" class="Bound">B</a> <a id="12488" class="Symbol">:</a> <a id="12490" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12495" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="12496" class="Symbol">}</a> <a id="12498" class="Symbol">→</a> <a id="12500" class="Symbol">(</a><a id="12501" href="Cubical.Foundations.Univalence.html#12501" class="Bound">e</a> <a id="12503" class="Symbol">:</a> <a id="12505" href="Cubical.Foundations.Univalence.html#12484" class="Bound">A</a> <a id="12507" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12509" href="Cubical.Foundations.Univalence.html#12486" class="Bound">B</a><a id="12510" class="Symbol">)</a> <a id="12512" class="Symbol">(</a><a id="12513" href="Cubical.Foundations.Univalence.html#12513" class="Bound">f</a> <a id="12515" class="Symbol">:</a> <a id="12517" href="Cubical.Foundations.Univalence.html#12484" class="Bound">A</a> <a id="12519" class="Symbol">→</a> <a id="12521" href="Cubical.Foundations.Univalence.html#12484" class="Bound">A</a><a id="12522" class="Symbol">)</a> <a id="12524" class="Symbol">(</a><a id="12525" href="Cubical.Foundations.Univalence.html#12525" class="Bound">x</a> <a id="12527" class="Symbol">:</a> <a id="12529" href="Cubical.Foundations.Univalence.html#12486" class="Bound">B</a><a id="12530" class="Symbol">)</a>
               <a id="12547" class="Symbol">→</a> <a id="12549" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12559" class="Symbol">(λ</a> <a id="12562" href="Cubical.Foundations.Univalence.html#12562" class="Bound">i</a> <a id="12564" class="Symbol">→</a> <a id="12566" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12569" href="Cubical.Foundations.Univalence.html#12501" class="Bound">e</a> <a id="12571" href="Cubical.Foundations.Univalence.html#12562" class="Bound">i</a> <a id="12573" class="Symbol">→</a> <a id="12575" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12578" href="Cubical.Foundations.Univalence.html#12501" class="Bound">e</a> <a id="12580" href="Cubical.Foundations.Univalence.html#12562" class="Bound">i</a><a id="12581" class="Symbol">)</a> <a id="12583" href="Cubical.Foundations.Univalence.html#12513" class="Bound">f</a> <a id="12585" href="Cubical.Foundations.Univalence.html#12525" class="Bound">x</a> <a id="12587" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12589" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12598" href="Cubical.Foundations.Univalence.html#12501" class="Bound">e</a> <a id="12600" class="Symbol">(</a><a id="12601" href="Cubical.Foundations.Univalence.html#12513" class="Bound">f</a> <a id="12603" class="Symbol">(</a><a id="12604" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12610" href="Cubical.Foundations.Univalence.html#12501" class="Bound">e</a> <a id="12612" href="Cubical.Foundations.Univalence.html#12525" class="Bound">x</a><a id="12613" class="Symbol">))</a>
<a id="12616" href="Cubical.Foundations.Univalence.html#12464" class="Function">transportUAop₁</a> <a id="12631" href="Cubical.Foundations.Univalence.html#12631" class="Bound">e</a> <a id="12633" href="Cubical.Foundations.Univalence.html#12633" class="Bound">f</a> <a id="12635" href="Cubical.Foundations.Univalence.html#12635" class="Bound">x</a> <a id="12637" href="Cubical.Foundations.Univalence.html#12637" class="Bound">i</a> <a id="12639" class="Symbol">=</a> <a id="12641" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12655" class="Symbol">(</a><a id="12656" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12665" href="Cubical.Foundations.Univalence.html#12631" class="Bound">e</a> <a id="12667" class="Symbol">(</a><a id="12668" href="Cubical.Foundations.Univalence.html#12633" class="Bound">f</a> <a id="12670" class="Symbol">(</a><a id="12671" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12677" href="Cubical.Foundations.Univalence.html#12631" class="Bound">e</a> <a id="12679" class="Symbol">(</a><a id="12680" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12694" href="Cubical.Foundations.Univalence.html#12635" class="Bound">x</a> <a id="12696" href="Cubical.Foundations.Univalence.html#12637" class="Bound">i</a><a id="12697" class="Symbol">))))</a> <a id="12702" href="Cubical.Foundations.Univalence.html#12637" class="Bound">i</a>

<a id="12705" class="Comment">-- Binary version</a>
<a id="transportUAop₂"></a><a id="12723" href="Cubical.Foundations.Univalence.html#12723" class="Function">transportUAop₂</a> <a id="12738" class="Symbol">:</a> <a id="12740" class="Symbol">∀</a> <a id="12742" class="Symbol">{</a><a id="12743" href="Cubical.Foundations.Univalence.html#12743" class="Bound">ℓ</a><a id="12744" class="Symbol">}</a> <a id="12746" class="Symbol">{</a><a id="12747" href="Cubical.Foundations.Univalence.html#12747" class="Bound">A</a> <a id="12749" href="Cubical.Foundations.Univalence.html#12749" class="Bound">B</a> <a id="12751" class="Symbol">:</a> <a id="12753" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12758" href="Cubical.Foundations.Univalence.html#12743" class="Bound">ℓ</a><a id="12759" class="Symbol">}</a> <a id="12761" class="Symbol">→</a> <a id="12763" class="Symbol">(</a><a id="12764" href="Cubical.Foundations.Univalence.html#12764" class="Bound">e</a> <a id="12766" class="Symbol">:</a> <a id="12768" href="Cubical.Foundations.Univalence.html#12747" class="Bound">A</a> <a id="12770" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12772" href="Cubical.Foundations.Univalence.html#12749" class="Bound">B</a><a id="12773" class="Symbol">)</a> <a id="12775" class="Symbol">(</a><a id="12776" href="Cubical.Foundations.Univalence.html#12776" class="Bound">f</a> <a id="12778" class="Symbol">:</a> <a id="12780" href="Cubical.Foundations.Univalence.html#12747" class="Bound">A</a> <a id="12782" class="Symbol">→</a> <a id="12784" href="Cubical.Foundations.Univalence.html#12747" class="Bound">A</a> <a id="12786" class="Symbol">→</a> <a id="12788" href="Cubical.Foundations.Univalence.html#12747" class="Bound">A</a><a id="12789" class="Symbol">)</a> <a id="12791" class="Symbol">(</a><a id="12792" href="Cubical.Foundations.Univalence.html#12792" class="Bound">x</a> <a id="12794" href="Cubical.Foundations.Univalence.html#12794" class="Bound">y</a> <a id="12796" class="Symbol">:</a> <a id="12798" href="Cubical.Foundations.Univalence.html#12749" class="Bound">B</a><a id="12799" class="Symbol">)</a>
               <a id="12816" class="Symbol">→</a> <a id="12818" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12828" class="Symbol">(λ</a> <a id="12831" href="Cubical.Foundations.Univalence.html#12831" class="Bound">i</a> <a id="12833" class="Symbol">→</a> <a id="12835" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12838" href="Cubical.Foundations.Univalence.html#12764" class="Bound">e</a> <a id="12840" href="Cubical.Foundations.Univalence.html#12831" class="Bound">i</a> <a id="12842" class="Symbol">→</a> <a id="12844" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12847" href="Cubical.Foundations.Univalence.html#12764" class="Bound">e</a> <a id="12849" href="Cubical.Foundations.Univalence.html#12831" class="Bound">i</a> <a id="12851" class="Symbol">→</a> <a id="12853" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12856" href="Cubical.Foundations.Univalence.html#12764" class="Bound">e</a> <a id="12858" href="Cubical.Foundations.Univalence.html#12831" class="Bound">i</a><a id="12859" class="Symbol">)</a> <a id="12861" href="Cubical.Foundations.Univalence.html#12776" class="Bound">f</a> <a id="12863" href="Cubical.Foundations.Univalence.html#12792" class="Bound">x</a> <a id="12865" href="Cubical.Foundations.Univalence.html#12794" class="Bound">y</a> <a id="12867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>
                 <a id="12886" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12895" href="Cubical.Foundations.Univalence.html#12764" class="Bound">e</a> <a id="12897" class="Symbol">(</a><a id="12898" href="Cubical.Foundations.Univalence.html#12776" class="Bound">f</a> <a id="12900" class="Symbol">(</a><a id="12901" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12907" href="Cubical.Foundations.Univalence.html#12764" class="Bound">e</a> <a id="12909" href="Cubical.Foundations.Univalence.html#12792" class="Bound">x</a><a id="12910" class="Symbol">)</a> <a id="12912" class="Symbol">(</a><a id="12913" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12919" href="Cubical.Foundations.Univalence.html#12764" class="Bound">e</a> <a id="12921" href="Cubical.Foundations.Univalence.html#12794" class="Bound">y</a><a id="12922" class="Symbol">))</a>
<a id="12925" href="Cubical.Foundations.Univalence.html#12723" class="Function">transportUAop₂</a> <a id="12940" href="Cubical.Foundations.Univalence.html#12940" class="Bound">e</a> <a id="12942" href="Cubical.Foundations.Univalence.html#12942" class="Bound">f</a> <a id="12944" href="Cubical.Foundations.Univalence.html#12944" class="Bound">x</a> <a id="12946" href="Cubical.Foundations.Univalence.html#12946" class="Bound">y</a> <a id="12948" href="Cubical.Foundations.Univalence.html#12948" class="Bound">i</a> <a id="12950" class="Symbol">=</a>
    <a id="12956" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12970" class="Symbol">(</a><a id="12971" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="12980" href="Cubical.Foundations.Univalence.html#12940" class="Bound">e</a> <a id="12982" class="Symbol">(</a><a id="12983" href="Cubical.Foundations.Univalence.html#12942" class="Bound">f</a> <a id="12985" class="Symbol">(</a><a id="12986" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12992" href="Cubical.Foundations.Univalence.html#12940" class="Bound">e</a> <a id="12994" class="Symbol">(</a><a id="12995" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13009" href="Cubical.Foundations.Univalence.html#12944" class="Bound">x</a> <a id="13011" href="Cubical.Foundations.Univalence.html#12948" class="Bound">i</a><a id="13012" class="Symbol">))</a>
                                 <a id="13048" class="Symbol">(</a><a id="13049" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13055" href="Cubical.Foundations.Univalence.html#12940" class="Bound">e</a> <a id="13057" class="Symbol">(</a><a id="13058" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13072" href="Cubical.Foundations.Univalence.html#12946" class="Bound">y</a> <a id="13074" href="Cubical.Foundations.Univalence.html#12948" class="Bound">i</a><a id="13075" class="Symbol">))))</a> <a id="13080" href="Cubical.Foundations.Univalence.html#12948" class="Bound">i</a>

<a id="13083" class="Comment">-- Alternative version of EquivJ that only requires a predicate on functions</a>
<a id="elimEquivFun"></a><a id="13160" href="Cubical.Foundations.Univalence.html#13160" class="Function">elimEquivFun</a> <a id="13173" class="Symbol">:</a> <a id="13175" class="Symbol">{</a><a id="13176" href="Cubical.Foundations.Univalence.html#13176" class="Bound">A</a> <a id="13178" href="Cubical.Foundations.Univalence.html#13178" class="Bound">B</a> <a id="13180" class="Symbol">:</a> <a id="13182" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13187" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13188" class="Symbol">}</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Cubical.Foundations.Univalence.html#13191" class="Bound">P</a> <a id="13193" class="Symbol">:</a> <a id="13195" class="Symbol">(</a><a id="13196" href="Cubical.Foundations.Univalence.html#13196" class="Bound">A</a> <a id="13198" class="Symbol">:</a> <a id="13200" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13205" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13206" class="Symbol">)</a> <a id="13208" class="Symbol">→</a> <a id="13210" class="Symbol">(</a><a id="13211" href="Cubical.Foundations.Univalence.html#13196" class="Bound">A</a> <a id="13213" class="Symbol">→</a> <a id="13215" href="Cubical.Foundations.Univalence.html#13178" class="Bound">B</a><a id="13216" class="Symbol">)</a> <a id="13218" class="Symbol">→</a> <a id="13220" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13225" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="13227" class="Symbol">)</a>
             <a id="13242" class="Symbol">→</a> <a id="13244" class="Symbol">(</a><a id="13245" href="Cubical.Foundations.Univalence.html#13245" class="Bound">r</a> <a id="13247" class="Symbol">:</a> <a id="13249" href="Cubical.Foundations.Univalence.html#13191" class="Bound">P</a> <a id="13251" href="Cubical.Foundations.Univalence.html#13178" class="Bound">B</a> <a id="13253" class="Symbol">(</a><a id="13254" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13260" href="Cubical.Foundations.Univalence.html#13178" class="Bound">B</a><a id="13261" class="Symbol">))</a> <a id="13264" class="Symbol">→</a> <a id="13266" class="Symbol">(</a><a id="13267" href="Cubical.Foundations.Univalence.html#13267" class="Bound">e</a> <a id="13269" class="Symbol">:</a> <a id="13271" href="Cubical.Foundations.Univalence.html#13176" class="Bound">A</a> <a id="13273" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13275" href="Cubical.Foundations.Univalence.html#13178" class="Bound">B</a><a id="13276" class="Symbol">)</a> <a id="13278" class="Symbol">→</a> <a id="13280" href="Cubical.Foundations.Univalence.html#13191" class="Bound">P</a> <a id="13282" href="Cubical.Foundations.Univalence.html#13176" class="Bound">A</a> <a id="13284" class="Symbol">(</a><a id="13285" href="Cubical.Foundations.Univalence.html#13267" class="Bound">e</a> <a id="13287" class="Symbol">.</a><a id="13288" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13291" class="Symbol">)</a>
<a id="13293" href="Cubical.Foundations.Univalence.html#13160" class="Function">elimEquivFun</a> <a id="13306" href="Cubical.Foundations.Univalence.html#13306" class="Bound">P</a> <a id="13308" href="Cubical.Foundations.Univalence.html#13308" class="Bound">r</a> <a id="13310" href="Cubical.Foundations.Univalence.html#13310" class="Bound">e</a> <a id="13312" class="Symbol">=</a> <a id="13314" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13320" class="Symbol">(λ</a> <a id="13323" href="Cubical.Foundations.Univalence.html#13323" class="Bound">x</a> <a id="13325" class="Symbol">→</a> <a id="13327" href="Cubical.Foundations.Univalence.html#13306" class="Bound">P</a> <a id="13329" class="Symbol">(</a><a id="13330" href="Cubical.Foundations.Univalence.html#13323" class="Bound">x</a> <a id="13332" class="Symbol">.</a><a id="13333" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13336" class="Symbol">)</a> <a id="13338" class="Symbol">(</a><a id="13339" href="Cubical.Foundations.Univalence.html#13323" class="Bound">x</a> <a id="13341" class="Symbol">.</a><a id="13342" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="13346" class="Symbol">.</a><a id="13347" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13350" class="Symbol">))</a> <a id="13353" class="Symbol">(</a><a id="13354" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="13370" href="Cubical.Foundations.Univalence.html#13310" class="Bound">e</a><a id="13371" class="Symbol">)</a> <a id="13373" href="Cubical.Foundations.Univalence.html#13308" class="Bound">r</a>

<a id="13376" class="Comment">-- Isomorphism induction</a>
<a id="elimIso"></a><a id="13401" href="Cubical.Foundations.Univalence.html#13401" class="Function">elimIso</a> <a id="13409" class="Symbol">:</a> <a id="13411" class="Symbol">{</a><a id="13412" href="Cubical.Foundations.Univalence.html#13412" class="Bound">B</a> <a id="13414" class="Symbol">:</a> <a id="13416" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13421" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13422" class="Symbol">}</a> <a id="13424" class="Symbol">→</a> <a id="13426" class="Symbol">(</a><a id="13427" href="Cubical.Foundations.Univalence.html#13427" class="Bound">Q</a> <a id="13429" class="Symbol">:</a> <a id="13431" class="Symbol">{</a><a id="13432" href="Cubical.Foundations.Univalence.html#13432" class="Bound">A</a> <a id="13434" class="Symbol">:</a> <a id="13436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13441" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13442" class="Symbol">}</a> <a id="13444" class="Symbol">→</a> <a id="13446" class="Symbol">(</a><a id="13447" href="Cubical.Foundations.Univalence.html#13432" class="Bound">A</a> <a id="13449" class="Symbol">→</a> <a id="13451" href="Cubical.Foundations.Univalence.html#13412" class="Bound">B</a><a id="13452" class="Symbol">)</a> <a id="13454" class="Symbol">→</a> <a id="13456" class="Symbol">(</a><a id="13457" href="Cubical.Foundations.Univalence.html#13412" class="Bound">B</a> <a id="13459" class="Symbol">→</a> <a id="13461" href="Cubical.Foundations.Univalence.html#13432" class="Bound">A</a><a id="13462" class="Symbol">)</a> <a id="13464" class="Symbol">→</a> <a id="13466" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13471" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="13473" class="Symbol">)</a> <a id="13475" class="Symbol">→</a>
          <a id="13487" class="Symbol">(</a><a id="13488" href="Cubical.Foundations.Univalence.html#13488" class="Bound">h</a> <a id="13490" class="Symbol">:</a> <a id="13492" href="Cubical.Foundations.Univalence.html#13427" class="Bound">Q</a> <a id="13494" class="Symbol">(</a><a id="13495" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13501" href="Cubical.Foundations.Univalence.html#13412" class="Bound">B</a><a id="13502" class="Symbol">)</a> <a id="13504" class="Symbol">(</a><a id="13505" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13511" href="Cubical.Foundations.Univalence.html#13412" class="Bound">B</a><a id="13512" class="Symbol">))</a> <a id="13515" class="Symbol">→</a> <a id="13517" class="Symbol">{</a><a id="13518" href="Cubical.Foundations.Univalence.html#13518" class="Bound">A</a> <a id="13520" class="Symbol">:</a> <a id="13522" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13527" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13528" class="Symbol">}</a> <a id="13530" class="Symbol">→</a>
          <a id="13542" class="Symbol">(</a><a id="13543" href="Cubical.Foundations.Univalence.html#13543" class="Bound">f</a> <a id="13545" class="Symbol">:</a> <a id="13547" href="Cubical.Foundations.Univalence.html#13518" class="Bound">A</a> <a id="13549" class="Symbol">→</a> <a id="13551" href="Cubical.Foundations.Univalence.html#13412" class="Bound">B</a><a id="13552" class="Symbol">)</a> <a id="13554" class="Symbol">→</a> <a id="13556" class="Symbol">(</a><a id="13557" href="Cubical.Foundations.Univalence.html#13557" class="Bound">g</a> <a id="13559" class="Symbol">:</a> <a id="13561" href="Cubical.Foundations.Univalence.html#13412" class="Bound">B</a> <a id="13563" class="Symbol">→</a> <a id="13565" href="Cubical.Foundations.Univalence.html#13518" class="Bound">A</a><a id="13566" class="Symbol">)</a> <a id="13568" class="Symbol">→</a> <a id="13570" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13578" href="Cubical.Foundations.Univalence.html#13543" class="Bound">f</a> <a id="13580" href="Cubical.Foundations.Univalence.html#13557" class="Bound">g</a> <a id="13582" class="Symbol">→</a> <a id="13584" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="13592" href="Cubical.Foundations.Univalence.html#13543" class="Bound">f</a> <a id="13594" href="Cubical.Foundations.Univalence.html#13557" class="Bound">g</a> <a id="13596" class="Symbol">→</a> <a id="13598" href="Cubical.Foundations.Univalence.html#13427" class="Bound">Q</a> <a id="13600" href="Cubical.Foundations.Univalence.html#13543" class="Bound">f</a> <a id="13602" href="Cubical.Foundations.Univalence.html#13557" class="Bound">g</a>
<a id="13604" href="Cubical.Foundations.Univalence.html#13401" class="Function">elimIso</a> <a id="13612" class="Symbol">{</a><a id="13613" href="Cubical.Foundations.Univalence.html#13613" class="Bound">ℓ</a><a id="13614" class="Symbol">}</a> <a id="13616" class="Symbol">{</a><a id="13617" href="Cubical.Foundations.Univalence.html#13617" class="Bound">ℓ&#39;</a><a id="13619" class="Symbol">}</a> <a id="13621" class="Symbol">{</a><a id="13622" href="Cubical.Foundations.Univalence.html#13622" class="Bound">B</a><a id="13623" class="Symbol">}</a> <a id="13625" href="Cubical.Foundations.Univalence.html#13625" class="Bound">Q</a> <a id="13627" href="Cubical.Foundations.Univalence.html#13627" class="Bound">h</a> <a id="13629" class="Symbol">{</a><a id="13630" href="Cubical.Foundations.Univalence.html#13630" class="Bound">A</a><a id="13631" class="Symbol">}</a> <a id="13633" href="Cubical.Foundations.Univalence.html#13633" class="Bound">f</a> <a id="13635" href="Cubical.Foundations.Univalence.html#13635" class="Bound">g</a> <a id="13637" href="Cubical.Foundations.Univalence.html#13637" class="Bound">sfg</a> <a id="13641" href="Cubical.Foundations.Univalence.html#13641" class="Bound">rfg</a> <a id="13645" class="Symbol">=</a> <a id="13647" href="Cubical.Foundations.Univalence.html#13873" class="Function">rem1</a> <a id="13652" href="Cubical.Foundations.Univalence.html#13633" class="Bound">f</a> <a id="13654" href="Cubical.Foundations.Univalence.html#13635" class="Bound">g</a> <a id="13656" href="Cubical.Foundations.Univalence.html#13637" class="Bound">sfg</a> <a id="13660" href="Cubical.Foundations.Univalence.html#13641" class="Bound">rfg</a>
  <a id="13666" class="Keyword">where</a>
  <a id="13674" href="Cubical.Foundations.Univalence.html#13674" class="Function">P</a> <a id="13676" class="Symbol">:</a> <a id="13678" class="Symbol">(</a><a id="13679" href="Cubical.Foundations.Univalence.html#13679" class="Bound">A</a> <a id="13681" class="Symbol">:</a> <a id="13683" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13688" href="Cubical.Foundations.Univalence.html#13613" class="Bound">ℓ</a><a id="13689" class="Symbol">)</a> <a id="13691" class="Symbol">→</a> <a id="13693" class="Symbol">(</a><a id="13694" href="Cubical.Foundations.Univalence.html#13694" class="Bound">f</a> <a id="13696" class="Symbol">:</a> <a id="13698" href="Cubical.Foundations.Univalence.html#13679" class="Bound">A</a> <a id="13700" class="Symbol">→</a> <a id="13702" href="Cubical.Foundations.Univalence.html#13622" class="Bound">B</a><a id="13703" class="Symbol">)</a> <a id="13705" class="Symbol">→</a> <a id="13707" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13712" class="Symbol">(</a><a id="13713" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="13719" href="Cubical.Foundations.Univalence.html#13617" class="Bound">ℓ&#39;</a> <a id="13722" href="Cubical.Foundations.Univalence.html#13613" class="Bound">ℓ</a><a id="13723" class="Symbol">)</a>
  <a id="13727" href="Cubical.Foundations.Univalence.html#13674" class="Function">P</a> <a id="13729" href="Cubical.Foundations.Univalence.html#13729" class="Bound">A</a> <a id="13731" href="Cubical.Foundations.Univalence.html#13731" class="Bound">f</a> <a id="13733" class="Symbol">=</a> <a id="13735" class="Symbol">(</a><a id="13736" href="Cubical.Foundations.Univalence.html#13736" class="Bound">g</a> <a id="13738" class="Symbol">:</a> <a id="13740" href="Cubical.Foundations.Univalence.html#13622" class="Bound">B</a> <a id="13742" class="Symbol">→</a> <a id="13744" href="Cubical.Foundations.Univalence.html#13729" class="Bound">A</a><a id="13745" class="Symbol">)</a> <a id="13747" class="Symbol">→</a> <a id="13749" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13757" href="Cubical.Foundations.Univalence.html#13731" class="Bound">f</a> <a id="13759" href="Cubical.Foundations.Univalence.html#13736" class="Bound">g</a> <a id="13761" class="Symbol">→</a> <a id="13763" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="13771" href="Cubical.Foundations.Univalence.html#13731" class="Bound">f</a> <a id="13773" href="Cubical.Foundations.Univalence.html#13736" class="Bound">g</a> <a id="13775" class="Symbol">→</a> <a id="13777" href="Cubical.Foundations.Univalence.html#13625" class="Bound">Q</a> <a id="13779" href="Cubical.Foundations.Univalence.html#13731" class="Bound">f</a> <a id="13781" href="Cubical.Foundations.Univalence.html#13736" class="Bound">g</a>

  <a id="13786" href="Cubical.Foundations.Univalence.html#13786" class="Function">rem</a> <a id="13790" class="Symbol">:</a> <a id="13792" href="Cubical.Foundations.Univalence.html#13674" class="Function">P</a> <a id="13794" href="Cubical.Foundations.Univalence.html#13622" class="Bound">B</a> <a id="13796" class="Symbol">(</a><a id="13797" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13803" href="Cubical.Foundations.Univalence.html#13622" class="Bound">B</a><a id="13804" class="Symbol">)</a>
  <a id="13808" href="Cubical.Foundations.Univalence.html#13786" class="Function">rem</a> <a id="13812" href="Cubical.Foundations.Univalence.html#13812" class="Bound">g</a> <a id="13814" href="Cubical.Foundations.Univalence.html#13814" class="Bound">sfg</a> <a id="13818" href="Cubical.Foundations.Univalence.html#13818" class="Bound">rfg</a> <a id="13822" class="Symbol">=</a> <a id="13824" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13830" class="Symbol">(</a><a id="13831" href="Cubical.Foundations.Univalence.html#13625" class="Bound">Q</a> <a id="13833" class="Symbol">(</a><a id="13834" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13840" href="Cubical.Foundations.Univalence.html#13622" class="Bound">B</a><a id="13841" class="Symbol">))</a> <a id="13844" class="Symbol">(λ</a> <a id="13847" href="Cubical.Foundations.Univalence.html#13847" class="Bound">i</a> <a id="13849" href="Cubical.Foundations.Univalence.html#13849" class="Bound">b</a> <a id="13851" class="Symbol">→</a> <a id="13853" class="Symbol">(</a><a id="13854" href="Cubical.Foundations.Univalence.html#13814" class="Bound">sfg</a> <a id="13858" href="Cubical.Foundations.Univalence.html#13849" class="Bound">b</a><a id="13859" class="Symbol">)</a> <a id="13861" class="Symbol">(</a><a id="13862" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13864" href="Cubical.Foundations.Univalence.html#13847" class="Bound">i</a><a id="13865" class="Symbol">))</a> <a id="13868" href="Cubical.Foundations.Univalence.html#13627" class="Bound">h</a>

  <a id="13873" href="Cubical.Foundations.Univalence.html#13873" class="Function">rem1</a> <a id="13878" class="Symbol">:</a> <a id="13880" class="Symbol">{</a><a id="13881" href="Cubical.Foundations.Univalence.html#13881" class="Bound">A</a> <a id="13883" class="Symbol">:</a> <a id="13885" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13890" href="Cubical.Foundations.Univalence.html#13613" class="Bound">ℓ</a><a id="13891" class="Symbol">}</a> <a id="13893" class="Symbol">→</a> <a id="13895" class="Symbol">(</a><a id="13896" href="Cubical.Foundations.Univalence.html#13896" class="Bound">f</a> <a id="13898" class="Symbol">:</a> <a id="13900" href="Cubical.Foundations.Univalence.html#13881" class="Bound">A</a> <a id="13902" class="Symbol">→</a> <a id="13904" href="Cubical.Foundations.Univalence.html#13622" class="Bound">B</a><a id="13905" class="Symbol">)</a> <a id="13907" class="Symbol">→</a> <a id="13909" href="Cubical.Foundations.Univalence.html#13674" class="Function">P</a> <a id="13911" href="Cubical.Foundations.Univalence.html#13881" class="Bound">A</a> <a id="13913" href="Cubical.Foundations.Univalence.html#13896" class="Bound">f</a>
  <a id="13917" href="Cubical.Foundations.Univalence.html#13873" class="Function">rem1</a> <a id="13922" href="Cubical.Foundations.Univalence.html#13922" class="Bound">f</a> <a id="13924" href="Cubical.Foundations.Univalence.html#13924" class="Bound">g</a> <a id="13926" href="Cubical.Foundations.Univalence.html#13926" class="Bound">sfg</a> <a id="13930" href="Cubical.Foundations.Univalence.html#13930" class="Bound">rfg</a> <a id="13934" class="Symbol">=</a> <a id="13936" href="Cubical.Foundations.Univalence.html#13160" class="Function">elimEquivFun</a> <a id="13949" href="Cubical.Foundations.Univalence.html#13674" class="Function">P</a> <a id="13951" href="Cubical.Foundations.Univalence.html#13786" class="Function">rem</a> <a id="13955" class="Symbol">(</a><a id="13956" href="Cubical.Foundations.Univalence.html#13922" class="Bound">f</a> <a id="13958" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13960" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="13973" class="Symbol">(</a><a id="13974" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="13978" href="Cubical.Foundations.Univalence.html#13922" class="Bound">f</a> <a id="13980" href="Cubical.Foundations.Univalence.html#13924" class="Bound">g</a> <a id="13982" href="Cubical.Foundations.Univalence.html#13926" class="Bound">sfg</a> <a id="13986" href="Cubical.Foundations.Univalence.html#13930" class="Bound">rfg</a><a id="13989" class="Symbol">))</a> <a id="13992" href="Cubical.Foundations.Univalence.html#13924" class="Bound">g</a> <a id="13994" href="Cubical.Foundations.Univalence.html#13926" class="Bound">sfg</a> <a id="13998" href="Cubical.Foundations.Univalence.html#13930" class="Bound">rfg</a>


<a id="uaInvEquiv"></a><a id="14004" href="Cubical.Foundations.Univalence.html#14004" class="Function">uaInvEquiv</a> <a id="14015" class="Symbol">:</a> <a id="14017" class="Symbol">∀</a> <a id="14019" class="Symbol">{</a><a id="14020" href="Cubical.Foundations.Univalence.html#14020" class="Bound">A</a> <a id="14022" href="Cubical.Foundations.Univalence.html#14022" class="Bound">B</a> <a id="14024" class="Symbol">:</a> <a id="14026" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14031" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="14032" class="Symbol">}</a> <a id="14034" class="Symbol">→</a> <a id="14036" class="Symbol">(</a><a id="14037" href="Cubical.Foundations.Univalence.html#14037" class="Bound">e</a> <a id="14039" class="Symbol">:</a> <a id="14041" href="Cubical.Foundations.Univalence.html#14020" class="Bound">A</a> <a id="14043" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14045" href="Cubical.Foundations.Univalence.html#14022" class="Bound">B</a><a id="14046" class="Symbol">)</a> <a id="14048" class="Symbol">→</a> <a id="14050" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14053" class="Symbol">(</a><a id="14054" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="14063" href="Cubical.Foundations.Univalence.html#14037" class="Bound">e</a><a id="14064" class="Symbol">)</a> <a id="14066" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14068" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14072" class="Symbol">(</a><a id="14073" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14076" href="Cubical.Foundations.Univalence.html#14037" class="Bound">e</a><a id="14077" class="Symbol">)</a>
<a id="14079" href="Cubical.Foundations.Univalence.html#14004" class="Function">uaInvEquiv</a> <a id="14090" class="Symbol">{</a><a id="14091" class="Argument">B</a> <a id="14093" class="Symbol">=</a> <a id="14095" href="Cubical.Foundations.Univalence.html#14095" class="Bound">B</a><a id="14096" class="Symbol">}</a> <a id="14098" class="Symbol">=</a> <a id="14100" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="14107" class="Symbol">(λ</a> <a id="14110" href="Cubical.Foundations.Univalence.html#14110" class="Bound">_</a> <a id="14112" href="Cubical.Foundations.Univalence.html#14112" class="Bound">e</a> <a id="14114" class="Symbol">→</a> <a id="14116" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14119" class="Symbol">(</a><a id="14120" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="14129" href="Cubical.Foundations.Univalence.html#14112" class="Bound">e</a><a id="14130" class="Symbol">)</a> <a id="14132" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14134" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14138" class="Symbol">(</a><a id="14139" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14142" href="Cubical.Foundations.Univalence.html#14112" class="Bound">e</a><a id="14143" class="Symbol">))</a>
                            <a id="14174" class="Symbol">(</a><a id="14175" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14180" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14183" class="Symbol">(</a><a id="14184" href="Cubical.Foundations.Equiv.html#3618" class="Function">invEquivIdEquiv</a> <a id="14200" href="Cubical.Foundations.Univalence.html#14095" class="Bound">B</a><a id="14201" class="Symbol">))</a>

<a id="uaCompEquiv"></a><a id="14205" href="Cubical.Foundations.Univalence.html#14205" class="Function">uaCompEquiv</a> <a id="14217" class="Symbol">:</a> <a id="14219" class="Symbol">∀</a> <a id="14221" class="Symbol">{</a><a id="14222" href="Cubical.Foundations.Univalence.html#14222" class="Bound">A</a> <a id="14224" href="Cubical.Foundations.Univalence.html#14224" class="Bound">B</a> <a id="14226" href="Cubical.Foundations.Univalence.html#14226" class="Bound">C</a> <a id="14228" class="Symbol">:</a> <a id="14230" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14235" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="14236" class="Symbol">}</a> <a id="14238" class="Symbol">→</a> <a id="14240" class="Symbol">(</a><a id="14241" href="Cubical.Foundations.Univalence.html#14241" class="Bound">e</a> <a id="14243" class="Symbol">:</a> <a id="14245" href="Cubical.Foundations.Univalence.html#14222" class="Bound">A</a> <a id="14247" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14249" href="Cubical.Foundations.Univalence.html#14224" class="Bound">B</a><a id="14250" class="Symbol">)</a> <a id="14252" class="Symbol">(</a><a id="14253" href="Cubical.Foundations.Univalence.html#14253" class="Bound">f</a> <a id="14255" class="Symbol">:</a> <a id="14257" href="Cubical.Foundations.Univalence.html#14224" class="Bound">B</a> <a id="14259" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14261" href="Cubical.Foundations.Univalence.html#14226" class="Bound">C</a><a id="14262" class="Symbol">)</a> <a id="14264" class="Symbol">→</a> <a id="14266" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14269" class="Symbol">(</a><a id="14270" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="14280" href="Cubical.Foundations.Univalence.html#14241" class="Bound">e</a> <a id="14282" href="Cubical.Foundations.Univalence.html#14253" class="Bound">f</a><a id="14283" class="Symbol">)</a> <a id="14285" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14287" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14290" href="Cubical.Foundations.Univalence.html#14241" class="Bound">e</a> <a id="14292" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14294" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14297" href="Cubical.Foundations.Univalence.html#14253" class="Bound">f</a>
<a id="14299" href="Cubical.Foundations.Univalence.html#14205" class="Function">uaCompEquiv</a> <a id="14311" class="Symbol">{</a><a id="14312" class="Argument">B</a> <a id="14314" class="Symbol">=</a> <a id="14316" href="Cubical.Foundations.Univalence.html#14316" class="Bound">B</a><a id="14317" class="Symbol">}</a> <a id="14319" class="Symbol">{</a><a id="14320" href="Cubical.Foundations.Univalence.html#14320" class="Bound">C</a><a id="14321" class="Symbol">}</a> <a id="14323" class="Symbol">=</a> <a id="14325" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="14332" class="Symbol">(λ</a> <a id="14335" href="Cubical.Foundations.Univalence.html#14335" class="Bound">_</a> <a id="14337" href="Cubical.Foundations.Univalence.html#14337" class="Bound">e</a> <a id="14339" class="Symbol">→</a> <a id="14341" class="Symbol">(</a><a id="14342" href="Cubical.Foundations.Univalence.html#14342" class="Bound">f</a> <a id="14344" class="Symbol">:</a> <a id="14346" href="Cubical.Foundations.Univalence.html#14316" class="Bound">B</a> <a id="14348" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14350" href="Cubical.Foundations.Univalence.html#14320" class="Bound">C</a><a id="14351" class="Symbol">)</a> <a id="14353" class="Symbol">→</a> <a id="14355" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14358" class="Symbol">(</a><a id="14359" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="14369" href="Cubical.Foundations.Univalence.html#14337" class="Bound">e</a> <a id="14371" href="Cubical.Foundations.Univalence.html#14342" class="Bound">f</a><a id="14372" class="Symbol">)</a> <a id="14374" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14376" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14379" href="Cubical.Foundations.Univalence.html#14337" class="Bound">e</a> <a id="14381" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14383" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14386" href="Cubical.Foundations.Univalence.html#14342" class="Bound">f</a><a id="14387" class="Symbol">)</a>
                                 <a id="14422" class="Symbol">(λ</a> <a id="14425" href="Cubical.Foundations.Univalence.html#14425" class="Bound">f</a> <a id="14427" class="Symbol">→</a> <a id="14429" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14434" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14437" class="Symbol">(</a><a id="14438" href="Cubical.Foundations.Equiv.html#4875" class="Function">compEquivIdEquiv</a> <a id="14455" href="Cubical.Foundations.Univalence.html#14425" class="Bound">f</a><a id="14456" class="Symbol">)</a>
                                        <a id="14498" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14500" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14504" class="Symbol">(</a><a id="14505" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14510" class="Symbol">(λ</a> <a id="14513" href="Cubical.Foundations.Univalence.html#14513" class="Bound">x</a> <a id="14515" class="Symbol">→</a> <a id="14517" href="Cubical.Foundations.Univalence.html#14513" class="Bound">x</a> <a id="14519" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14521" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14524" href="Cubical.Foundations.Univalence.html#14425" class="Bound">f</a><a id="14525" class="Symbol">)</a> <a id="14527" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>
                                        <a id="14577" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14579" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14583" class="Symbol">(</a><a id="14584" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14590" class="Symbol">(</a><a id="14591" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14594" href="Cubical.Foundations.Univalence.html#14425" class="Bound">f</a><a id="14595" class="Symbol">))))</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Embedding.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Embedding</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a><a id="557" class="Symbol">;</a> <a id="559" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a><a id="569" class="Symbol">;</a> <a id="571" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>

<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="827" class="Keyword">open</a> <a id="832" class="Keyword">import</a> <a id="839" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a><a id="879" class="Symbol">;</a> <a id="881" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="884" class="Symbol">;</a> <a id="886" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="888" class="Symbol">)</a>
<a id="890" class="Keyword">open</a> <a id="895" class="Keyword">import</a> <a id="902" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a>

<a id="929" class="Keyword">open</a> <a id="934" class="Keyword">import</a> <a id="941" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="973" class="Keyword">open</a> <a id="978" class="Keyword">import</a> <a id="985" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="1002" class="Keyword">using</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1016" class="Symbol">;</a> <a id="1018" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1021" class="Symbol">)</a>

<a id="1024" class="Keyword">private</a>
  <a id="1034" class="Keyword">variable</a>
    <a id="1047" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="1049" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="1052" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a> <a id="1056" href="Cubical.Functions.Embedding.html#1056" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1073" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1075" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="1077" href="Cubical.Functions.Embedding.html#1077" class="Generalizable">C</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1086" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a>
    <a id="1092" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="1094" href="Cubical.Functions.Embedding.html#1094" class="Generalizable">h</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1100" class="Symbol">→</a> <a id="1102" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a>
    <a id="1108" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="1110" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
    <a id="1120" href="Cubical.Functions.Embedding.html#1120" class="Generalizable">y</a> <a id="1122" href="Cubical.Functions.Embedding.html#1122" class="Generalizable">z</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a>

<a id="1129" class="Comment">-- Embeddings are generalizations of injections. The usual</a>
<a id="1188" class="Comment">-- definition of injection as:</a>
<a id="1219" class="Comment">--</a>
<a id="1222" class="Comment">--    f x ≡ f y → x ≡ y</a>
<a id="1246" class="Comment">--</a>
<a id="1249" class="Comment">-- is not well-behaved with higher h-levels, while embeddings</a>
<a id="1311" class="Comment">-- are.</a>
<a id="isEmbedding"></a><a id="1319" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1331" class="Symbol">:</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="1339" class="Symbol">)</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1348" class="Symbol">_</a>
<a id="1350" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1362" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1364" class="Symbol">=</a> <a id="1366" class="Symbol">∀</a> <a id="1368" href="Cubical.Functions.Embedding.html#1368" class="Bound">w</a> <a id="1370" href="Cubical.Functions.Embedding.html#1370" class="Bound">x</a> <a id="1372" class="Symbol">→</a> <a id="1374" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1388" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1390" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Functions.Embedding.html#1368" class="Bound">w</a> <a id="1396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1398" href="Cubical.Functions.Embedding.html#1370" class="Bound">x</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1404" href="Cubical.Functions.Embedding.html#1368" class="Bound">w</a> <a id="1406" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1408" href="Cubical.Functions.Embedding.html#1362" class="Bound">f</a> <a id="1410" href="Cubical.Functions.Embedding.html#1370" class="Bound">x</a><a id="1411" class="Symbol">))</a>

<a id="isPropIsEmbedding"></a><a id="1415" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1455" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a><a id="1456" class="Symbol">)</a>
<a id="1458" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a> <a id="1476" class="Symbol">{</a><a id="1477" class="Argument">f</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Cubical.Functions.Embedding.html#1481" class="Bound">f</a><a id="1482" class="Symbol">}</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="1495" class="Symbol">λ</a> <a id="1497" href="Cubical.Functions.Embedding.html#1497" class="Bound">_</a> <a id="1499" href="Cubical.Functions.Embedding.html#1499" class="Bound">_</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1523" href="Cubical.Functions.Embedding.html#1481" class="Bound">f</a><a id="1524" class="Symbol">)</a>

<a id="1527" class="Comment">-- Embedding is injection in the aforementioned sense:</a>
<a id="isEmbedding→Inj"></a><a id="1582" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a>
  <a id="1600" class="Symbol">:</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="1612" class="Symbol">}</a>
  <a id="1616" class="Symbol">→</a> <a id="1618" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="1630" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a>
  <a id="1634" class="Symbol">→</a> <a id="1636" class="Symbol">∀</a> <a id="1638" href="Cubical.Functions.Embedding.html#1638" class="Bound">w</a> <a id="1640" href="Cubical.Functions.Embedding.html#1640" class="Bound">x</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a> <a id="1646" href="Cubical.Functions.Embedding.html#1638" class="Bound">w</a> <a id="1648" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1650" href="Cubical.Functions.Embedding.html#1603" class="Bound">f</a> <a id="1652" href="Cubical.Functions.Embedding.html#1640" class="Bound">x</a> <a id="1654" class="Symbol">→</a> <a id="1656" href="Cubical.Functions.Embedding.html#1638" class="Bound">w</a> <a id="1658" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1660" href="Cubical.Functions.Embedding.html#1640" class="Bound">x</a>
<a id="1662" href="Cubical.Functions.Embedding.html#1582" class="Function">isEmbedding→Inj</a> <a id="1678" href="Cubical.Functions.Embedding.html#1678" class="Bound">embb</a> <a id="1683" href="Cubical.Functions.Embedding.html#1683" class="Bound">w</a> <a id="1685" href="Cubical.Functions.Embedding.html#1685" class="Bound">x</a> <a id="1687" href="Cubical.Functions.Embedding.html#1687" class="Bound">p</a> <a id="1689" class="Symbol">=</a> <a id="1691" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Functions.Embedding.html#1678" class="Bound">embb</a> <a id="1705" href="Cubical.Functions.Embedding.html#1683" class="Bound">w</a> <a id="1707" href="Cubical.Functions.Embedding.html#1685" class="Bound">x</a><a id="1708" class="Symbol">)</a> <a id="1710" href="Cubical.Functions.Embedding.html#1687" class="Bound">p</a>

<a id="1713" class="Comment">-- The converse implication holds if B is an h-set, see injEmbedding below.</a>


<a id="1791" class="Comment">-- If `f` is an embedding, we&#39;d expect the fibers of `f` to be</a>
<a id="1854" class="Comment">-- propositions, like an injective function.</a>
<a id="hasPropFibers"></a><a id="1899" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="1913" class="Symbol">:</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1930" class="Symbol">_</a>
<a id="1932" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="1946" href="Cubical.Functions.Embedding.html#1946" class="Bound">f</a> <a id="1948" class="Symbol">=</a> <a id="1950" class="Symbol">∀</a> <a id="1952" href="Cubical.Functions.Embedding.html#1952" class="Bound">y</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1970" href="Cubical.Functions.Embedding.html#1946" class="Bound">f</a> <a id="1972" href="Cubical.Functions.Embedding.html#1952" class="Bound">y</a><a id="1973" class="Symbol">)</a>

<a id="1976" class="Comment">-- This can be relaxed to having all prop fibers over the image, see [hasPropFibersOfImage→isEmbedding]</a>
<a id="hasPropFibersOfImage"></a><a id="2080" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="2101" class="Symbol">:</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2118" class="Symbol">_</a>
<a id="2120" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="2141" href="Cubical.Functions.Embedding.html#2141" class="Bound">f</a> <a id="2143" class="Symbol">=</a> <a id="2145" class="Symbol">∀</a> <a id="2147" href="Cubical.Functions.Embedding.html#2147" class="Bound">x</a> <a id="2149" class="Symbol">→</a> <a id="2151" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2165" href="Cubical.Functions.Embedding.html#2141" class="Bound">f</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Functions.Embedding.html#2141" class="Bound">f</a> <a id="2170" href="Cubical.Functions.Embedding.html#2147" class="Bound">x</a><a id="2171" class="Symbol">))</a>

<a id="2175" class="Comment">-- some notation</a>
<a id="_↪_"></a><a id="2192" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">_↪_</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2203" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2213" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2231" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="2234" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="2237" class="Symbol">)</a>
<a id="2239" href="Cubical.Functions.Embedding.html#2239" class="Bound">A</a> <a id="2241" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="2243" href="Cubical.Functions.Embedding.html#2243" class="Bound">B</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2250" href="Cubical.Functions.Embedding.html#2250" class="Bound">f</a> <a id="2252" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Cubical.Functions.Embedding.html#2239" class="Bound">A</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Cubical.Functions.Embedding.html#2243" class="Bound">B</a><a id="2260" class="Symbol">)</a> <a id="2262" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2264" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2276" href="Cubical.Functions.Embedding.html#2250" class="Bound">f</a>

<a id="hasPropFibersIsProp"></a><a id="2279" href="Cubical.Functions.Embedding.html#2279" class="Function">hasPropFibersIsProp</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="2323" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a><a id="2324" class="Symbol">)</a>
<a id="2326" href="Cubical.Functions.Embedding.html#2279" class="Function">hasPropFibersIsProp</a> <a id="2346" class="Symbol">=</a> <a id="2348" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="2356" class="Symbol">(λ</a> <a id="2359" href="Cubical.Functions.Embedding.html#2359" class="Bound">_</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="2375" class="Symbol">)</a>

<a id="2378" class="Keyword">private</a>
  <a id="lemma₀"></a><a id="2388" href="Cubical.Functions.Embedding.html#2388" class="Function">lemma₀</a> <a id="2395" class="Symbol">:</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Functions.Embedding.html#2398" class="Bound">p</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Functions.Embedding.html#1120" class="Generalizable">y</a> <a id="2404" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2406" href="Cubical.Functions.Embedding.html#1122" class="Generalizable">z</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2417" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2419" href="Cubical.Functions.Embedding.html#1120" class="Generalizable">y</a> <a id="2421" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2423" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2429" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2431" href="Cubical.Functions.Embedding.html#1122" class="Generalizable">z</a>
  <a id="2435" href="Cubical.Functions.Embedding.html#2388" class="Function">lemma₀</a> <a id="2442" class="Symbol">{</a><a id="2443" class="Argument">f</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="Cubical.Functions.Embedding.html#2447" class="Bound">f</a><a id="2448" class="Symbol">}</a> <a id="2450" href="Cubical.Functions.Embedding.html#2450" class="Bound">p</a> <a id="2452" class="Symbol">=</a> <a id="2454" class="Symbol">λ</a> <a id="2456" href="Cubical.Functions.Embedding.html#2456" class="Bound">i</a> <a id="2458" class="Symbol">→</a> <a id="2460" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2466" href="Cubical.Functions.Embedding.html#2447" class="Bound">f</a> <a id="2468" class="Symbol">(</a><a id="2469" href="Cubical.Functions.Embedding.html#2450" class="Bound">p</a> <a id="2471" href="Cubical.Functions.Embedding.html#2456" class="Bound">i</a><a id="2472" class="Symbol">)</a>

  <a id="lemma₁"></a><a id="2477" href="Cubical.Functions.Embedding.html#2477" class="Function">lemma₁</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2498" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2500" class="Symbol">→</a> <a id="2502" class="Symbol">∀</a> <a id="2504" href="Cubical.Functions.Embedding.html#2504" class="Bound">x</a> <a id="2506" class="Symbol">→</a> <a id="2508" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2516" class="Symbol">(</a><a id="2517" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2523" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2528" href="Cubical.Functions.Embedding.html#2504" class="Bound">x</a><a id="2529" class="Symbol">))</a>
  <a id="2534" href="Cubical.Functions.Embedding.html#2477" class="Function">lemma₁</a> <a id="2541" class="Symbol">{</a><a id="2542" class="Argument">f</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a><a id="2547" class="Symbol">}</a> <a id="2549" href="Cubical.Functions.Embedding.html#2549" class="Bound">iE</a> <a id="2552" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a> <a id="2554" class="Symbol">=</a> <a id="2556" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2564" href="Cubical.Functions.Embedding.html#2633" class="Function">path</a>
    <a id="2573" class="Keyword">where</a>
    <a id="2583" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2597" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2602" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a><a id="2603" class="Symbol">)</a>
    <a id="2609" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2615" class="Symbol">=</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a> <a id="2620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2622" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2626" class="Symbol">)</a>

    <a id="2633" href="Cubical.Functions.Embedding.html#2633" class="Function">path</a> <a id="2638" class="Symbol">:</a> <a id="2640" class="Symbol">∀(</a><a id="2642" href="Cubical.Functions.Embedding.html#2642" class="Bound">fi</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2653" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2658" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a><a id="2659" class="Symbol">))</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Cubical.Functions.Embedding.html#2583" class="Function">value</a> <a id="2670" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2672" href="Cubical.Functions.Embedding.html#2642" class="Bound">fi</a>
    <a id="2679" href="Cubical.Functions.Embedding.html#2633" class="Function">path</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Functions.Embedding.html#2685" class="Bound">w</a> <a id="2687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2689" href="Cubical.Functions.Embedding.html#2689" class="Bound">p</a><a id="2690" class="Symbol">)</a> <a id="2692" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a>
      <a id="2700" class="Symbol">=</a> <a id="2702" href="Cubical.Foundations.Function.html#1672" class="Function Operator">case</a> <a id="2707" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.Functions.Embedding.html#2549" class="Bound">iE</a> <a id="2723" href="Cubical.Functions.Embedding.html#2685" class="Bound">w</a> <a id="2725" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Cubical.Functions.Embedding.html#2689" class="Bound">p</a> <a id="2730" href="Cubical.Foundations.Function.html#1672" class="Function Operator">of</a> <a id="2733" class="Symbol">λ</a>
      <a id="2741" class="Symbol">{</a> <a id="2743" class="Symbol">((</a><a id="2745" href="Cubical.Functions.Embedding.html#2745" class="Bound">q</a> <a id="2747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2749" href="Cubical.Functions.Embedding.html#2749" class="Bound">sq</a><a id="2751" class="Symbol">)</a> <a id="2753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2755" class="Symbol">_)</a>
      <a id="2764" class="Symbol">→</a> <a id="2766" href="Cubical.Core.Primitives.html#5084" class="Function">hfill</a> <a id="2772" class="Symbol">(λ</a> <a id="2775" href="Cubical.Functions.Embedding.html#2775" class="Bound">j</a> <a id="2777" class="Symbol">→</a> <a id="2779" class="Symbol">λ</a> <a id="2781" class="Symbol">{</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">→</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Cubical.Functions.Embedding.html#2552" class="Bound">x</a> <a id="2797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2803" class="Symbol">)</a>
                      <a id="2827" class="Symbol">;</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">→</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Functions.Embedding.html#2685" class="Bound">w</a> <a id="2843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2845" href="Cubical.Functions.Embedding.html#2749" class="Bound">sq</a> <a id="2848" href="Cubical.Functions.Embedding.html#2775" class="Bound">j</a><a id="2849" class="Symbol">)</a>
                      <a id="2873" class="Symbol">})</a>
          <a id="2886" class="Symbol">(</a><a id="2887" href="Agda.Builtin.Cubical.Sub.html#196" class="Postulate">inS</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Cubical.Functions.Embedding.html#2745" class="Bound">q</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2897" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a><a id="2898" class="Symbol">)</a> <a id="2900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2902" class="Symbol">λ</a> <a id="2904" href="Cubical.Functions.Embedding.html#2904" class="Bound">j</a> <a id="2906" class="Symbol">→</a> <a id="2908" href="Cubical.Functions.Embedding.html#2546" class="Bound">f</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Cubical.Functions.Embedding.html#2745" class="Bound">q</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2916" href="Cubical.Functions.Embedding.html#2692" class="Bound">i</a> <a id="2918" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="2920" href="Cubical.Functions.Embedding.html#2904" class="Bound">j</a><a id="2921" class="Symbol">))))</a>
          <a id="2936" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a>
      <a id="2945" class="Symbol">}</a>

<a id="isEmbedding→hasPropFibers"></a><a id="2948" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="2974" class="Symbol">:</a> <a id="2976" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="2988" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="3006" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="3008" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="3034" href="Cubical.Functions.Embedding.html#3034" class="Bound">iE</a> <a id="3037" href="Cubical.Functions.Embedding.html#3037" class="Bound">y</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.Functions.Embedding.html#3040" class="Bound">x</a> <a id="3042" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3044" href="Cubical.Functions.Embedding.html#3044" class="Bound">p</a><a id="3045" class="Symbol">)</a>
  <a id="3049" class="Symbol">=</a> <a id="3051" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3057" class="Symbol">(λ</a> <a id="3060" href="Cubical.Functions.Embedding.html#3060" class="Bound">f</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3071" href="Cubical.Functions.Embedding.html#3060" class="Bound">f</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Functions.Embedding.html#2388" class="Function">lemma₀</a> <a id="3082" href="Cubical.Functions.Embedding.html#3044" class="Bound">p</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.Functions.Embedding.html#2477" class="Function">lemma₁</a> <a id="3109" href="Cubical.Functions.Embedding.html#3034" class="Bound">iE</a> <a id="3112" href="Cubical.Functions.Embedding.html#3040" class="Bound">x</a><a id="3113" class="Symbol">))</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Cubical.Functions.Embedding.html#3040" class="Bound">x</a> <a id="3119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3121" href="Cubical.Functions.Embedding.html#3044" class="Bound">p</a><a id="3122" class="Symbol">)</a>

<a id="3125" class="Keyword">private</a>
  <a id="fibCong→PathP"></a><a id="3135" href="Cubical.Functions.Embedding.html#3135" class="Function">fibCong→PathP</a>
    <a id="3153" class="Symbol">:</a> <a id="3155" class="Symbol">{</a><a id="3156" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="3165" class="Symbol">}</a>
    <a id="3171" class="Symbol">→</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Functions.Embedding.html#3174" class="Bound">p</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3180" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3182" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3184" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3186" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a><a id="3187" class="Symbol">)</a>
    <a id="3193" class="Symbol">→</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.Functions.Embedding.html#3196" class="Bound">fi</a> <a id="3199" class="Symbol">:</a> <a id="3201" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3213" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a><a id="3214" class="Symbol">)</a> <a id="3216" href="Cubical.Functions.Embedding.html#3174" class="Bound">p</a><a id="3217" class="Symbol">)</a>
    <a id="3223" class="Symbol">→</a> <a id="3225" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3231" class="Symbol">(λ</a> <a id="3234" href="Cubical.Functions.Embedding.html#3234" class="Bound">i</a> <a id="3236" class="Symbol">→</a> <a id="3238" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3244" href="Cubical.Functions.Embedding.html#3156" class="Bound">f</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Functions.Embedding.html#3174" class="Bound">p</a> <a id="3249" href="Cubical.Functions.Embedding.html#3234" class="Bound">i</a><a id="3250" class="Symbol">))</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3258" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="3267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3269" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3273" class="Symbol">)</a>
  <a id="3277" href="Cubical.Functions.Embedding.html#3135" class="Function">fibCong→PathP</a> <a id="3291" href="Cubical.Functions.Embedding.html#3291" class="Bound">p</a> <a id="3293" class="Symbol">(</a><a id="3294" href="Cubical.Functions.Embedding.html#3294" class="Bound">q</a> <a id="3296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3298" href="Cubical.Functions.Embedding.html#3298" class="Bound">r</a><a id="3299" class="Symbol">)</a> <a id="3301" href="Cubical.Functions.Embedding.html#3301" class="Bound">i</a> <a id="3303" class="Symbol">=</a> <a id="3305" href="Cubical.Functions.Embedding.html#3294" class="Bound">q</a> <a id="3307" href="Cubical.Functions.Embedding.html#3301" class="Bound">i</a> <a id="3309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3311" class="Symbol">λ</a> <a id="3313" href="Cubical.Functions.Embedding.html#3313" class="Bound">j</a> <a id="3315" class="Symbol">→</a> <a id="3317" href="Cubical.Functions.Embedding.html#3298" class="Bound">r</a> <a id="3319" href="Cubical.Functions.Embedding.html#3313" class="Bound">j</a> <a id="3321" href="Cubical.Functions.Embedding.html#3301" class="Bound">i</a>

  <a id="PathP→fibCong"></a><a id="3326" href="Cubical.Functions.Embedding.html#3326" class="Function">PathP→fibCong</a>
    <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">{</a><a id="3347" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="3353" class="Symbol">→</a> <a id="3355" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="3356" class="Symbol">}</a>
    <a id="3362" class="Symbol">→</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Cubical.Functions.Embedding.html#3365" class="Bound">p</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3371" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3375" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3377" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a><a id="3378" class="Symbol">)</a>
    <a id="3384" class="Symbol">→</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Cubical.Functions.Embedding.html#3387" class="Bound">pp</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3398" class="Symbol">(λ</a> <a id="3401" href="Cubical.Functions.Embedding.html#3401" class="Bound">i</a> <a id="3403" class="Symbol">→</a> <a id="3405" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3411" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Cubical.Functions.Embedding.html#3365" class="Bound">p</a> <a id="3416" href="Cubical.Functions.Embedding.html#3401" class="Bound">i</a><a id="3417" class="Symbol">))</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3423" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3425" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="3434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3436" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3440" class="Symbol">))</a>
    <a id="3447" class="Symbol">→</a> <a id="3449" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3461" href="Cubical.Functions.Embedding.html#3347" class="Bound">f</a><a id="3462" class="Symbol">)</a> <a id="3464" href="Cubical.Functions.Embedding.html#3365" class="Bound">p</a>
  <a id="3468" href="Cubical.Functions.Embedding.html#3326" class="Function">PathP→fibCong</a> <a id="3482" href="Cubical.Functions.Embedding.html#3482" class="Bound">p</a> <a id="3484" href="Cubical.Functions.Embedding.html#3484" class="Bound">pp</a> <a id="3487" class="Symbol">=</a> <a id="3489" class="Symbol">(λ</a> <a id="3492" href="Cubical.Functions.Embedding.html#3492" class="Bound">i</a> <a id="3494" class="Symbol">→</a> <a id="3496" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Cubical.Functions.Embedding.html#3484" class="Bound">pp</a> <a id="3504" href="Cubical.Functions.Embedding.html#3492" class="Bound">i</a><a id="3505" class="Symbol">))</a> <a id="3508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3510" class="Symbol">(λ</a> <a id="3513" href="Cubical.Functions.Embedding.html#3513" class="Bound">j</a> <a id="3515" href="Cubical.Functions.Embedding.html#3515" class="Bound">i</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Cubical.Functions.Embedding.html#3484" class="Bound">pp</a> <a id="3527" href="Cubical.Functions.Embedding.html#3515" class="Bound">i</a><a id="3528" class="Symbol">)</a> <a id="3530" href="Cubical.Functions.Embedding.html#3513" class="Bound">j</a><a id="3531" class="Symbol">)</a>

<a id="PathP≡fibCong"></a><a id="3534" href="Cubical.Functions.Embedding.html#3534" class="Function">PathP≡fibCong</a>
  <a id="3550" class="Symbol">:</a> <a id="3552" class="Symbol">{</a><a id="3553" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="3562" class="Symbol">}</a>
  <a id="3566" class="Symbol">→</a> <a id="3568" class="Symbol">(</a><a id="3569" href="Cubical.Functions.Embedding.html#3569" class="Bound">p</a> <a id="3571" class="Symbol">:</a> <a id="3573" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3575" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3577" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3579" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3581" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a><a id="3582" class="Symbol">)</a>
  <a id="3586" class="Symbol">→</a> <a id="3588" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3594" class="Symbol">(λ</a> <a id="3597" href="Cubical.Functions.Embedding.html#3597" class="Bound">i</a> <a id="3599" class="Symbol">→</a> <a id="3601" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3607" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Cubical.Functions.Embedding.html#3569" class="Bound">p</a> <a id="3612" href="Cubical.Functions.Embedding.html#3597" class="Bound">i</a><a id="3613" class="Symbol">))</a> <a id="3616" class="Symbol">(</a><a id="3617" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="3619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3621" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3625" class="Symbol">)</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="3630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3632" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3636" class="Symbol">)</a> <a id="3638" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3640" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3652" href="Cubical.Functions.Embedding.html#3553" class="Bound">f</a><a id="3653" class="Symbol">)</a> <a id="3655" href="Cubical.Functions.Embedding.html#3569" class="Bound">p</a>
<a id="3657" href="Cubical.Functions.Embedding.html#3534" class="Function">PathP≡fibCong</a> <a id="3671" href="Cubical.Functions.Embedding.html#3671" class="Bound">p</a>
  <a id="3675" class="Symbol">=</a> <a id="3677" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Functions.Embedding.html#3326" class="Function">PathP→fibCong</a> <a id="3707" href="Cubical.Functions.Embedding.html#3671" class="Bound">p</a><a id="3708" class="Symbol">)</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Functions.Embedding.html#3135" class="Function">fibCong→PathP</a> <a id="3725" href="Cubical.Functions.Embedding.html#3671" class="Bound">p</a><a id="3726" class="Symbol">)</a> <a id="3728" class="Symbol">(λ</a> <a id="3731" href="Cubical.Functions.Embedding.html#3731" class="Bound">_</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3739" class="Symbol">)</a> <a id="3741" class="Symbol">(λ</a> <a id="3744" href="Cubical.Functions.Embedding.html#3744" class="Bound">_</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3752" class="Symbol">))</a>

<a id="hasPropFibers→isEmbedding"></a><a id="3756" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="3798" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="3814" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="3816" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="3842" class="Symbol">{</a><a id="3843" class="Argument">f</a> <a id="3845" class="Symbol">=</a> <a id="3847" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a><a id="3848" class="Symbol">}</a> <a id="3850" href="Cubical.Functions.Embedding.html#3850" class="Bound">iP</a> <a id="3853" href="Cubical.Functions.Embedding.html#3853" class="Bound">w</a> <a id="3855" href="Cubical.Functions.Embedding.html#3855" class="Bound">x</a> <a id="3857" class="Symbol">.</a><a id="3858" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="3870" href="Cubical.Functions.Embedding.html#3870" class="Bound">p</a>
  <a id="3874" class="Symbol">=</a> <a id="3876" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3882" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Functions.Embedding.html#3534" class="Function">PathP≡fibCong</a> <a id="3905" href="Cubical.Functions.Embedding.html#3870" class="Bound">p</a><a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Foundations.Path.html#6062" class="Function">isProp→isContrPathP</a> <a id="3929" class="Symbol">(λ</a> <a id="3932" href="Cubical.Functions.Embedding.html#3932" class="Bound">i</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Cubical.Functions.Embedding.html#3850" class="Bound">iP</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Functions.Embedding.html#3870" class="Bound">p</a> <a id="3942" href="Cubical.Functions.Embedding.html#3932" class="Bound">i</a><a id="3943" class="Symbol">))</a> <a id="3946" href="Cubical.Functions.Embedding.html#3963" class="Function">fw</a> <a id="3949" href="Cubical.Functions.Embedding.html#4003" class="Function">fx</a><a id="3951" class="Symbol">)</a>
  <a id="3955" class="Keyword">where</a>
  <a id="3963" href="Cubical.Functions.Embedding.html#3963" class="Function">fw</a> <a id="3966" class="Symbol">:</a> <a id="3968" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3974" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="3979" href="Cubical.Functions.Embedding.html#3853" class="Bound">w</a><a id="3980" class="Symbol">)</a>
  <a id="3984" href="Cubical.Functions.Embedding.html#3963" class="Function">fw</a> <a id="3987" class="Symbol">=</a> <a id="3989" class="Symbol">(</a><a id="3990" href="Cubical.Functions.Embedding.html#3853" class="Bound">w</a> <a id="3992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3994" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3998" class="Symbol">)</a>

  <a id="4003" href="Cubical.Functions.Embedding.html#4003" class="Function">fx</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4014" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Cubical.Functions.Embedding.html#3847" class="Bound">f</a> <a id="4019" href="Cubical.Functions.Embedding.html#3855" class="Bound">x</a><a id="4020" class="Symbol">)</a>
  <a id="4024" href="Cubical.Functions.Embedding.html#4003" class="Function">fx</a> <a id="4027" class="Symbol">=</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Cubical.Functions.Embedding.html#3855" class="Bound">x</a> <a id="4032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4034" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4038" class="Symbol">)</a>

<a id="hasPropFibersOfImage→hasPropFibers"></a><a id="4041" href="Cubical.Functions.Embedding.html#4041" class="Function">hasPropFibersOfImage→hasPropFibers</a> <a id="4076" class="Symbol">:</a> <a id="4078" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="4099" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="4101" class="Symbol">→</a> <a id="4103" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="4117" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="4119" href="Cubical.Functions.Embedding.html#4041" class="Function">hasPropFibersOfImage→hasPropFibers</a> <a id="4154" class="Symbol">{</a><a id="4155" class="Argument">f</a> <a id="4157" class="Symbol">=</a> <a id="4159" href="Cubical.Functions.Embedding.html#4159" class="Bound">f</a><a id="4160" class="Symbol">}</a> <a id="4162" href="Cubical.Functions.Embedding.html#4162" class="Bound">fibImg</a> <a id="4169" href="Cubical.Functions.Embedding.html#4169" class="Bound">y</a> <a id="4171" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a> <a id="4173" href="Cubical.Functions.Embedding.html#4173" class="Bound">b</a> <a id="4175" class="Symbol">=</a>
  <a id="4179" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4185" class="Symbol">(λ</a> <a id="4188" href="Cubical.Functions.Embedding.html#4188" class="Bound">y</a> <a id="4190" class="Symbol">→</a> <a id="4192" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4199" class="Symbol">(</a><a id="4200" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4206" href="Cubical.Functions.Embedding.html#4159" class="Bound">f</a> <a id="4208" href="Cubical.Functions.Embedding.html#4188" class="Bound">y</a><a id="4209" class="Symbol">))</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="4217" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a><a id="4218" class="Symbol">)</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Functions.Embedding.html#4162" class="Bound">fibImg</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="4233" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a><a id="4234" class="Symbol">))</a> <a id="4237" href="Cubical.Functions.Embedding.html#4171" class="Bound">a</a> <a id="4239" href="Cubical.Functions.Embedding.html#4173" class="Bound">b</a>

<a id="hasPropFibersOfImage→isEmbedding"></a><a id="4242" href="Cubical.Functions.Embedding.html#4242" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="4298" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="4300" class="Symbol">→</a> <a id="4302" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="4314" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="4316" href="Cubical.Functions.Embedding.html#4242" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="4349" class="Symbol">=</a> <a id="4351" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="4377" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4379" href="Cubical.Functions.Embedding.html#4041" class="Function">hasPropFibersOfImage→hasPropFibers</a>

<a id="isEmbedding≡hasPropFibers"></a><a id="4415" href="Cubical.Functions.Embedding.html#4415" class="Function">isEmbedding≡hasPropFibers</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="4455" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="4457" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4459" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="4473" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="4475" href="Cubical.Functions.Embedding.html#4415" class="Function">isEmbedding≡hasPropFibers</a>
  <a id="4503" class="Symbol">=</a> <a id="4505" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a>
      <a id="4521" class="Symbol">(</a><a id="4522" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4526" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a>
           <a id="4563" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a>
           <a id="4600" class="Symbol">(λ</a> <a id="4603" href="Cubical.Functions.Embedding.html#4603" class="Bound">_</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Cubical.Functions.Embedding.html#2279" class="Function">hasPropFibersIsProp</a> <a id="4627" class="Symbol">_</a> <a id="4629" class="Symbol">_)</a>
           <a id="4643" class="Symbol">(λ</a> <a id="4646" href="Cubical.Functions.Embedding.html#4646" class="Bound">_</a> <a id="4648" class="Symbol">→</a> <a id="4650" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a> <a id="4668" class="Symbol">_</a> <a id="4670" class="Symbol">_))</a>

<a id="4675" class="Comment">-- We use the characterization as hasPropFibers to show that naive injectivity</a>
<a id="4754" class="Comment">-- implies isEmbedding as long as B is an h-set.</a>
<a id="4803" class="Keyword">module</a> <a id="4810" href="Cubical.Functions.Embedding.html#4810" class="Module">_</a>
  <a id="4814" class="Symbol">{</a><a id="4815" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="4817" class="Symbol">:</a> <a id="4819" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="4824" class="Symbol">}</a>
  <a id="4828" class="Symbol">(</a><a id="4829" href="Cubical.Functions.Embedding.html#4829" class="Bound">isSetB</a> <a id="4836" class="Symbol">:</a> <a id="4838" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4844" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="4845" class="Symbol">)</a>
  <a id="4849" class="Keyword">where</a>

  <a id="4858" class="Keyword">module</a> <a id="4865" href="Cubical.Functions.Embedding.html#4865" class="Module">_</a>
    <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Functions.Embedding.html#4872" class="Bound">inj</a> <a id="4876" class="Symbol">:</a> <a id="4878" class="Symbol">∀{</a><a id="4880" href="Cubical.Functions.Embedding.html#4880" class="Bound">w</a> <a id="4882" href="Cubical.Functions.Embedding.html#4882" class="Bound">x</a><a id="4883" class="Symbol">}</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="4889" href="Cubical.Functions.Embedding.html#4880" class="Bound">w</a> <a id="4891" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4893" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="4895" href="Cubical.Functions.Embedding.html#4882" class="Bound">x</a> <a id="4897" class="Symbol">→</a> <a id="4899" href="Cubical.Functions.Embedding.html#4880" class="Bound">w</a> <a id="4901" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4903" href="Cubical.Functions.Embedding.html#4882" class="Bound">x</a><a id="4904" class="Symbol">)</a>
    <a id="4910" class="Keyword">where</a>

    <a id="4921" href="Cubical.Functions.Embedding.html#4921" class="Function">injective→hasPropFibers</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="4961" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a>
    <a id="4967" href="Cubical.Functions.Embedding.html#4921" class="Function">injective→hasPropFibers</a> <a id="4991" href="Cubical.Functions.Embedding.html#4991" class="Bound">y</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Cubical.Functions.Embedding.html#4994" class="Bound">x</a> <a id="4996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4998" href="Cubical.Functions.Embedding.html#4998" class="Bound">fx≡y</a><a id="5002" class="Symbol">)</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Cubical.Functions.Embedding.html#5005" class="Bound">x&#39;</a> <a id="5008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5010" href="Cubical.Functions.Embedding.html#5010" class="Bound">fx&#39;≡y</a><a id="5015" class="Symbol">)</a> <a id="5017" class="Symbol">=</a>
      <a id="5025" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a>
        <a id="5040" class="Symbol">(λ</a> <a id="5043" href="Cubical.Functions.Embedding.html#5043" class="Bound">_</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Cubical.Functions.Embedding.html#4829" class="Bound">isSetB</a> <a id="5054" class="Symbol">_</a> <a id="5056" class="Symbol">_)</a>
        <a id="5067" class="Symbol">(</a><a id="5068" href="Cubical.Functions.Embedding.html#4872" class="Bound">inj</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Cubical.Functions.Embedding.html#4998" class="Bound">fx≡y</a> <a id="5078" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5080" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Cubical.Functions.Embedding.html#5010" class="Bound">fx&#39;≡y</a><a id="5090" class="Symbol">)))</a>

    <a id="5099" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="5112" class="Symbol">:</a> <a id="5114" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5126" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a>
    <a id="5132" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="5173" href="Cubical.Functions.Embedding.html#4921" class="Function">injective→hasPropFibers</a>

  <a id="5200" href="Cubical.Functions.Embedding.html#5200" class="Function">retractableIntoSet→isEmbedding</a> <a id="5231" class="Symbol">:</a> <a id="5233" href="Cubical.Foundations.Equiv.Properties.html#2496" class="Function">hasRetract</a> <a id="5244" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="5246" class="Symbol">→</a> <a id="5248" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5260" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a>
  <a id="5264" href="Cubical.Functions.Embedding.html#5200" class="Function">retractableIntoSet→isEmbedding</a> <a id="5295" class="Symbol">(</a><a id="5296" href="Cubical.Functions.Embedding.html#5296" class="Bound">g</a> <a id="5298" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5300" href="Cubical.Functions.Embedding.html#5300" class="Bound">ret</a><a id="5303" class="Symbol">)</a> <a id="5305" class="Symbol">=</a> <a id="5307" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="5320" href="Cubical.Functions.Embedding.html#5338" class="Function">inj</a>
    <a id="5328" class="Keyword">where</a>
    <a id="5338" href="Cubical.Functions.Embedding.html#5338" class="Function">inj</a> <a id="5342" class="Symbol">:</a> <a id="5344" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="5346" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="5348" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5350" href="Cubical.Functions.Embedding.html#4815" class="Bound">f</a> <a id="5352" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a> <a id="5354" class="Symbol">→</a> <a id="5356" href="Cubical.Functions.Embedding.html#1108" class="Generalizable">w</a> <a id="5358" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5360" href="Cubical.Functions.Embedding.html#1110" class="Generalizable">x</a>
    <a id="5366" href="Cubical.Functions.Embedding.html#5338" class="Function">inj</a> <a id="5370" class="Symbol">{</a><a id="5371" class="Argument">w</a> <a id="5373" class="Symbol">=</a> <a id="5375" href="Cubical.Functions.Embedding.html#5375" class="Bound">w</a><a id="5376" class="Symbol">}</a> <a id="5378" class="Symbol">{</a><a id="5379" class="Argument">x</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Cubical.Functions.Embedding.html#5383" class="Bound">x</a><a id="5384" class="Symbol">}</a> <a id="5386" href="Cubical.Functions.Embedding.html#5386" class="Bound">p</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Cubical.Functions.Embedding.html#5300" class="Bound">ret</a> <a id="5399" href="Cubical.Functions.Embedding.html#5375" class="Bound">w</a><a id="5400" class="Symbol">)</a> <a id="5402" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5405" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5410" href="Cubical.Functions.Embedding.html#5296" class="Bound">g</a> <a id="5412" href="Cubical.Functions.Embedding.html#5386" class="Bound">p</a> <a id="5414" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5417" href="Cubical.Functions.Embedding.html#5300" class="Bound">ret</a> <a id="5421" href="Cubical.Functions.Embedding.html#5383" class="Bound">x</a>

<a id="isEquiv→hasPropFibers"></a><a id="5424" href="Cubical.Functions.Embedding.html#5424" class="Function">isEquiv→hasPropFibers</a> <a id="5446" class="Symbol">:</a> <a id="5448" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5456" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="5474" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="5476" href="Cubical.Functions.Embedding.html#5424" class="Function">isEquiv→hasPropFibers</a> <a id="5498" href="Cubical.Functions.Embedding.html#5498" class="Bound">e</a> <a id="5500" href="Cubical.Functions.Embedding.html#5500" class="Bound">b</a> <a id="5502" class="Symbol">=</a> <a id="5504" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="5532" href="Cubical.Functions.Embedding.html#5498" class="Bound">e</a> <a id="5534" href="Cubical.Functions.Embedding.html#5500" class="Bound">b</a><a id="5535" class="Symbol">)</a>

<a id="isEquiv→isEmbedding"></a><a id="5538" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5558" class="Symbol">:</a> <a id="5560" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="5568" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="5570" class="Symbol">→</a> <a id="5572" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5584" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="5586" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5606" href="Cubical.Functions.Embedding.html#5606" class="Bound">e</a> <a id="5608" class="Symbol">=</a> <a id="5610" class="Symbol">λ</a> <a id="5612" href="Cubical.Functions.Embedding.html#5612" class="Bound">_</a> <a id="5614" href="Cubical.Functions.Embedding.html#5614" class="Bound">_</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="5628" class="Symbol">(_</a> <a id="5631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5633" href="Cubical.Functions.Embedding.html#5606" class="Bound">e</a><a id="5634" class="Symbol">)</a> <a id="5636" class="Symbol">.</a><a id="5637" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="Equiv→Embedding"></a><a id="5642" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="5658" class="Symbol">:</a> <a id="5660" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="5662" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5664" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="5666" class="Symbol">→</a> <a id="5668" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="5670" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="5672" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a>
<a id="5674" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Functions.Embedding.html#5691" class="Bound">f</a> <a id="5693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5695" href="Cubical.Functions.Embedding.html#5695" class="Bound">isEquivF</a><a id="5703" class="Symbol">)</a> <a id="5705" class="Symbol">=</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Cubical.Functions.Embedding.html#5691" class="Bound">f</a> <a id="5710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5712" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5732" href="Cubical.Functions.Embedding.html#5695" class="Bound">isEquivF</a><a id="5740" class="Symbol">)</a>

<a id="id↪"></a><a id="5743" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="5747" class="Symbol">:</a> <a id="5749" class="Symbol">∀</a> <a id="5751" class="Symbol">{</a><a id="5752" href="Cubical.Functions.Embedding.html#5752" class="Bound">ℓ</a><a id="5753" class="Symbol">}</a> <a id="5755" class="Symbol">→</a> <a id="5757" class="Symbol">(</a><a id="5758" href="Cubical.Functions.Embedding.html#5758" class="Bound">A</a> <a id="5760" class="Symbol">:</a> <a id="5762" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5767" href="Cubical.Functions.Embedding.html#5752" class="Bound">ℓ</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a> <a id="5772" href="Cubical.Functions.Embedding.html#5758" class="Bound">A</a> <a id="5774" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="5776" href="Cubical.Functions.Embedding.html#5758" class="Bound">A</a>
<a id="5778" href="Cubical.Functions.Embedding.html#5743" class="Function">id↪</a> <a id="5782" href="Cubical.Functions.Embedding.html#5782" class="Bound">A</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5811" href="Cubical.Functions.Embedding.html#5782" class="Bound">A</a><a id="5812" class="Symbol">)</a>

<a id="iso→isEmbedding"></a><a id="5815" href="Cubical.Functions.Embedding.html#5815" class="Function">iso→isEmbedding</a> <a id="5831" class="Symbol">:</a> <a id="5833" class="Symbol">∀</a> <a id="5835" class="Symbol">{</a><a id="5836" href="Cubical.Functions.Embedding.html#5836" class="Bound">ℓ</a><a id="5837" class="Symbol">}</a> <a id="5839" class="Symbol">{</a><a id="5840" href="Cubical.Functions.Embedding.html#5840" class="Bound">A</a> <a id="5842" href="Cubical.Functions.Embedding.html#5842" class="Bound">B</a> <a id="5844" class="Symbol">:</a> <a id="5846" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5851" href="Cubical.Functions.Embedding.html#5836" class="Bound">ℓ</a><a id="5852" class="Symbol">}</a>
  <a id="5856" class="Symbol">→</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Cubical.Functions.Embedding.html#5859" class="Bound">isom</a> <a id="5864" class="Symbol">:</a> <a id="5866" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5870" href="Cubical.Functions.Embedding.html#5840" class="Bound">A</a> <a id="5872" href="Cubical.Functions.Embedding.html#5842" class="Bound">B</a><a id="5873" class="Symbol">)</a>
  <a id="5877" class="Comment">-------------------------------</a>
  <a id="5911" class="Symbol">→</a> <a id="5913" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5934" href="Cubical.Functions.Embedding.html#5859" class="Bound">isom</a><a id="5938" class="Symbol">)</a>
<a id="5940" href="Cubical.Functions.Embedding.html#5815" class="Function">iso→isEmbedding</a> <a id="5956" class="Symbol">{</a><a id="5957" class="Argument">A</a> <a id="5959" class="Symbol">=</a> <a id="5961" href="Cubical.Functions.Embedding.html#5961" class="Bound">A</a><a id="5962" class="Symbol">}</a> <a id="5964" class="Symbol">{</a><a id="5965" href="Cubical.Functions.Embedding.html#5965" class="Bound">B</a><a id="5966" class="Symbol">}</a> <a id="5968" href="Cubical.Functions.Embedding.html#5968" class="Bound">isom</a> <a id="5973" class="Symbol">=</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Cubical.Functions.Embedding.html#5538" class="Function">isEquiv→isEmbedding</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="6010" class="Symbol">(</a><a id="6011" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6022" href="Cubical.Functions.Embedding.html#5968" class="Bound">isom</a><a id="6026" class="Symbol">)))</a>

<a id="Iso→Embedding"></a><a id="6031" href="Cubical.Functions.Embedding.html#6031" class="Function">Iso→Embedding</a> <a id="6045" class="Symbol">:</a> <a id="6047" class="Symbol">∀</a> <a id="6049" class="Symbol">{</a><a id="6050" href="Cubical.Functions.Embedding.html#6050" class="Bound">ℓ</a><a id="6051" class="Symbol">}</a> <a id="6053" class="Symbol">{</a><a id="6054" href="Cubical.Functions.Embedding.html#6054" class="Bound">A</a> <a id="6056" href="Cubical.Functions.Embedding.html#6056" class="Bound">B</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6065" href="Cubical.Functions.Embedding.html#6050" class="Bound">ℓ</a><a id="6066" class="Symbol">}</a>
  <a id="6070" class="Symbol">→</a> <a id="6072" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6076" href="Cubical.Functions.Embedding.html#6054" class="Bound">A</a> <a id="6078" href="Cubical.Functions.Embedding.html#6056" class="Bound">B</a> <a id="6080" class="Symbol">→</a> <a id="6082" href="Cubical.Functions.Embedding.html#6054" class="Bound">A</a> <a id="6084" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6086" href="Cubical.Functions.Embedding.html#6056" class="Bound">B</a>
<a id="6088" href="Cubical.Functions.Embedding.html#6031" class="Function">Iso→Embedding</a> <a id="6102" href="Cubical.Functions.Embedding.html#6102" class="Bound">isom</a> <a id="6107" class="Symbol">=</a> <a id="6109" class="Symbol">_</a> <a id="6111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6113" href="Cubical.Functions.Embedding.html#5815" class="Function">iso→isEmbedding</a> <a id="6129" href="Cubical.Functions.Embedding.html#6102" class="Bound">isom</a>

<a id="isEmbedding→Injection"></a><a id="6135" href="Cubical.Functions.Embedding.html#6135" class="Function">isEmbedding→Injection</a> <a id="6157" class="Symbol">:</a>
  <a id="6161" class="Symbol">∀</a> <a id="6163" class="Symbol">{</a><a id="6164" href="Cubical.Functions.Embedding.html#6164" class="Bound">ℓ</a><a id="6165" class="Symbol">}</a> <a id="6167" class="Symbol">{</a><a id="6168" href="Cubical.Functions.Embedding.html#6168" class="Bound">A</a> <a id="6170" href="Cubical.Functions.Embedding.html#6170" class="Bound">B</a> <a id="6172" href="Cubical.Functions.Embedding.html#6172" class="Bound">C</a> <a id="6174" class="Symbol">:</a> <a id="6176" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6181" href="Cubical.Functions.Embedding.html#6164" class="Bound">ℓ</a><a id="6182" class="Symbol">}</a>
  <a id="6186" class="Symbol">→</a> <a id="6188" class="Symbol">(</a><a id="6189" href="Cubical.Functions.Embedding.html#6189" class="Bound">a</a> <a id="6191" class="Symbol">:</a> <a id="6193" href="Cubical.Functions.Embedding.html#6168" class="Bound">A</a> <a id="6195" class="Symbol">→</a> <a id="6197" href="Cubical.Functions.Embedding.html#6170" class="Bound">B</a><a id="6198" class="Symbol">)</a>
  <a id="6202" class="Symbol">→</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Functions.Embedding.html#6205" class="Bound">e</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="6221" href="Cubical.Functions.Embedding.html#6189" class="Bound">a</a><a id="6222" class="Symbol">)</a>
  <a id="6226" class="Comment">----------------------</a>
  <a id="6251" class="Symbol">→</a> <a id="6253" class="Symbol">∀</a> <a id="6255" class="Symbol">{</a><a id="6256" href="Cubical.Functions.Embedding.html#6256" class="Bound">f</a> <a id="6258" href="Cubical.Functions.Embedding.html#6258" class="Bound">g</a> <a id="6260" class="Symbol">:</a> <a id="6262" href="Cubical.Functions.Embedding.html#6172" class="Bound">C</a> <a id="6264" class="Symbol">→</a> <a id="6266" href="Cubical.Functions.Embedding.html#6168" class="Bound">A</a><a id="6267" class="Symbol">}</a> <a id="6269" class="Symbol">→</a>
  <a id="6273" class="Symbol">∀</a> <a id="6275" href="Cubical.Functions.Embedding.html#6275" class="Bound">x</a> <a id="6277" class="Symbol">→</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Cubical.Functions.Embedding.html#6189" class="Bound">a</a> <a id="6282" class="Symbol">(</a><a id="6283" href="Cubical.Functions.Embedding.html#6256" class="Bound">f</a> <a id="6285" href="Cubical.Functions.Embedding.html#6275" class="Bound">x</a><a id="6286" class="Symbol">)</a> <a id="6288" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6290" href="Cubical.Functions.Embedding.html#6189" class="Bound">a</a> <a id="6292" class="Symbol">(</a><a id="6293" href="Cubical.Functions.Embedding.html#6258" class="Bound">g</a> <a id="6295" href="Cubical.Functions.Embedding.html#6275" class="Bound">x</a><a id="6296" class="Symbol">))</a> <a id="6299" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Cubical.Functions.Embedding.html#6256" class="Bound">f</a> <a id="6304" href="Cubical.Functions.Embedding.html#6275" class="Bound">x</a> <a id="6306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6308" href="Cubical.Functions.Embedding.html#6258" class="Bound">g</a> <a id="6310" href="Cubical.Functions.Embedding.html#6275" class="Bound">x</a><a id="6311" class="Symbol">)</a>
<a id="6313" href="Cubical.Functions.Embedding.html#6135" class="Function">isEmbedding→Injection</a> <a id="6335" href="Cubical.Functions.Embedding.html#6335" class="Bound">a</a> <a id="6337" href="Cubical.Functions.Embedding.html#6337" class="Bound">e</a> <a id="6339" class="Symbol">{</a><a id="6340" class="Argument">f</a> <a id="6342" class="Symbol">=</a> <a id="6344" href="Cubical.Functions.Embedding.html#6344" class="Bound">f</a><a id="6345" class="Symbol">}</a> <a id="6347" class="Symbol">{</a><a id="6348" href="Cubical.Functions.Embedding.html#6348" class="Bound">g</a><a id="6349" class="Symbol">}</a> <a id="6351" href="Cubical.Functions.Embedding.html#6351" class="Bound">x</a> <a id="6353" class="Symbol">=</a> <a id="6355" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6359" class="Symbol">(</a><a id="6360" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6363" class="Symbol">(</a><a id="6364" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6369" href="Cubical.Functions.Embedding.html#6335" class="Bound">a</a> <a id="6371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6373" href="Cubical.Functions.Embedding.html#6337" class="Bound">e</a> <a id="6375" class="Symbol">(</a><a id="6376" href="Cubical.Functions.Embedding.html#6344" class="Bound">f</a> <a id="6378" href="Cubical.Functions.Embedding.html#6351" class="Bound">x</a><a id="6379" class="Symbol">)</a> <a id="6381" class="Symbol">(</a><a id="6382" href="Cubical.Functions.Embedding.html#6348" class="Bound">g</a> <a id="6384" href="Cubical.Functions.Embedding.html#6351" class="Bound">x</a><a id="6385" class="Symbol">)))</a>

<a id="Embedding-into-Discrete→Discrete"></a><a id="6390" href="Cubical.Functions.Embedding.html#6390" class="Function">Embedding-into-Discrete→Discrete</a> <a id="6423" class="Symbol">:</a> <a id="6425" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="6427" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6429" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6431" class="Symbol">→</a> <a id="6433" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="6442" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6444" class="Symbol">→</a> <a id="6446" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="6455" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="6457" href="Cubical.Functions.Embedding.html#6390" class="Function">Embedding-into-Discrete→Discrete</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Cubical.Functions.Embedding.html#6491" class="Bound">f</a> <a id="6493" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6495" href="Cubical.Functions.Embedding.html#6495" class="Bound">isEmbeddingF</a><a id="6507" class="Symbol">)</a> <a id="6509" href="Cubical.Functions.Embedding.html#6509" class="Bound Operator">_≟_</a> <a id="6513" href="Cubical.Functions.Embedding.html#6513" class="Bound">x</a> <a id="6515" href="Cubical.Functions.Embedding.html#6515" class="Bound">y</a> <a id="6517" class="Keyword">with</a> <a id="6522" href="Cubical.Functions.Embedding.html#6491" class="Bound">f</a> <a id="6524" href="Cubical.Functions.Embedding.html#6513" class="Bound">x</a> <a id="6526" href="Cubical.Functions.Embedding.html#6509" class="Bound Operator">≟</a> <a id="6528" href="Cubical.Functions.Embedding.html#6491" class="Bound">f</a> <a id="6530" href="Cubical.Functions.Embedding.html#6515" class="Bound">y</a>
<a id="6532" class="Symbol">...</a> <a id="6536" class="Symbol">|</a> <a id="6538" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6542" href="Cubical.Functions.Embedding.html#6542" class="Bound">p</a> <a id="6544" class="Symbol">=</a> <a id="6546" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="6559" class="Symbol">(</a><a id="6560" class="Bound">isEmbeddingF</a> <a id="6573" class="Bound">x</a> <a id="6575" class="Bound">y</a><a id="6576" class="Symbol">)</a> <a id="6578" href="Cubical.Functions.Embedding.html#6542" class="Bound">p</a><a id="6579" class="Symbol">)</a>
<a id="6581" class="Symbol">...</a> <a id="6585" class="Symbol">|</a> <a id="6587" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6590" href="Cubical.Functions.Embedding.html#6590" class="Bound">¬p</a> <a id="6593" class="Symbol">=</a> <a id="6595" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6598" class="Symbol">(</a><a id="6599" href="Cubical.Functions.Embedding.html#6590" class="Bound">¬p</a> <a id="6602" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6604" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6609" class="Bound">f</a><a id="6610" class="Symbol">)</a>

<a id="Embedding-into-hLevel→hLevel"></a><a id="6613" href="Cubical.Functions.Embedding.html#6613" class="Function">Embedding-into-hLevel→hLevel</a>
  <a id="6644" class="Symbol">:</a> <a id="6646" class="Symbol">∀</a> <a id="6648" href="Cubical.Functions.Embedding.html#6648" class="Bound">n</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="6654" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6656" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6658" class="Symbol">→</a> <a id="6660" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6676" href="Cubical.Functions.Embedding.html#6648" class="Bound">n</a><a id="6677" class="Symbol">)</a> <a id="6679" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6681" class="Symbol">→</a> <a id="6683" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6699" href="Cubical.Functions.Embedding.html#6648" class="Bound">n</a><a id="6700" class="Symbol">)</a> <a id="6702" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="6704" href="Cubical.Functions.Embedding.html#6613" class="Function">Embedding-into-hLevel→hLevel</a> <a id="6733" href="Cubical.Functions.Embedding.html#6733" class="Bound">n</a> <a id="6735" class="Symbol">(</a><a id="6736" href="Cubical.Functions.Embedding.html#6736" class="Bound">f</a> <a id="6738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6740" href="Cubical.Functions.Embedding.html#6740" class="Bound">isEmbeddingF</a><a id="6752" class="Symbol">)</a> <a id="6754" href="Cubical.Functions.Embedding.html#6754" class="Bound">isOfHLevelB</a> <a id="6766" class="Symbol">=</a>
  <a id="6770" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="6787" href="Cubical.Functions.Embedding.html#6733" class="Bound">n</a>
    <a id="6793" class="Symbol">(λ</a> <a id="6796" href="Cubical.Functions.Embedding.html#6796" class="Bound">a</a> <a id="6798" href="Cubical.Functions.Embedding.html#6798" class="Bound">a&#39;</a> <a id="6801" class="Symbol">→</a>
      <a id="6809" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="6832" href="Cubical.Functions.Embedding.html#6733" class="Bound">n</a>
        <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="6852" class="Symbol">(</a><a id="6853" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6858" href="Cubical.Functions.Embedding.html#6736" class="Bound">f</a> <a id="6860" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6862" href="Cubical.Functions.Embedding.html#6740" class="Bound">isEmbeddingF</a> <a id="6875" href="Cubical.Functions.Embedding.html#6796" class="Bound">a</a> <a id="6877" href="Cubical.Functions.Embedding.html#6798" class="Bound">a&#39;</a><a id="6879" class="Symbol">))</a>
        <a id="6890" class="Symbol">(</a><a id="6891" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="6907" href="Cubical.Functions.Embedding.html#6733" class="Bound">n</a> <a id="6909" href="Cubical.Functions.Embedding.html#6754" class="Bound">isOfHLevelB</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Cubical.Functions.Embedding.html#6736" class="Bound">f</a> <a id="6924" href="Cubical.Functions.Embedding.html#6796" class="Bound">a</a><a id="6925" class="Symbol">)</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Cubical.Functions.Embedding.html#6736" class="Bound">f</a> <a id="6930" href="Cubical.Functions.Embedding.html#6798" class="Bound">a&#39;</a><a id="6932" class="Symbol">)))</a>

<a id="Embedding-into-isProp→isProp"></a><a id="6937" href="Cubical.Functions.Embedding.html#6937" class="Function">Embedding-into-isProp→isProp</a> <a id="6966" class="Symbol">:</a> <a id="6968" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="6970" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="6972" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6974" class="Symbol">→</a> <a id="6976" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6983" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="6985" class="Symbol">→</a> <a id="6987" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6994" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="6996" href="Cubical.Functions.Embedding.html#6937" class="Function">Embedding-into-isProp→isProp</a> <a id="7025" class="Symbol">=</a> <a id="7027" href="Cubical.Functions.Embedding.html#6613" class="Function">Embedding-into-hLevel→hLevel</a> <a id="7056" class="Number">0</a>

<a id="Embedding-into-isSet→isSet"></a><a id="7059" href="Cubical.Functions.Embedding.html#7059" class="Function">Embedding-into-isSet→isSet</a> <a id="7086" class="Symbol">:</a> <a id="7088" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="7090" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7092" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="7094" class="Symbol">→</a> <a id="7096" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7102" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="7104" class="Symbol">→</a> <a id="7106" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7112" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a>
<a id="7114" href="Cubical.Functions.Embedding.html#7059" class="Function">Embedding-into-isSet→isSet</a> <a id="7141" class="Symbol">=</a> <a id="7143" href="Cubical.Functions.Embedding.html#6613" class="Function">Embedding-into-hLevel→hLevel</a> <a id="7172" class="Number">1</a>

<a id="7175" class="Comment">-- We now show that the powerset is the subtype classifier</a>
<a id="7234" class="Comment">-- i.e. ℙ X ≃ Σ[A ∈ Type ℓ] (A ↪ X)</a>
<a id="Embedding→Subset"></a><a id="7270" href="Cubical.Functions.Embedding.html#7270" class="Function">Embedding→Subset</a> <a id="7287" class="Symbol">:</a> <a id="7289" class="Symbol">{</a><a id="7290" href="Cubical.Functions.Embedding.html#7290" class="Bound">X</a> <a id="7292" class="Symbol">:</a> <a id="7294" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7299" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7300" class="Symbol">}</a> <a id="7302" class="Symbol">→</a> <a id="7304" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7307" href="Cubical.Functions.Embedding.html#7307" class="Bound">A</a> <a id="7309" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7316" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="7318" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7320" class="Symbol">(</a><a id="7321" href="Cubical.Functions.Embedding.html#7307" class="Bound">A</a> <a id="7323" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7325" href="Cubical.Functions.Embedding.html#7290" class="Bound">X</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">→</a> <a id="7330" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="7332" href="Cubical.Functions.Embedding.html#7290" class="Bound">X</a>
<a id="7334" href="Cubical.Functions.Embedding.html#7270" class="Function">Embedding→Subset</a> <a id="7351" class="Symbol">(_</a> <a id="7354" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7356" href="Cubical.Functions.Embedding.html#7356" class="Bound">f</a> <a id="7358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7360" href="Cubical.Functions.Embedding.html#7360" class="Bound">isEmbeddingF</a><a id="7372" class="Symbol">)</a> <a id="7374" href="Cubical.Functions.Embedding.html#7374" class="Bound">x</a> <a id="7376" class="Symbol">=</a> <a id="7378" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7384" href="Cubical.Functions.Embedding.html#7356" class="Bound">f</a> <a id="7386" href="Cubical.Functions.Embedding.html#7374" class="Bound">x</a> <a id="7388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7390" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="7416" href="Cubical.Functions.Embedding.html#7360" class="Bound">isEmbeddingF</a> <a id="7429" href="Cubical.Functions.Embedding.html#7374" class="Bound">x</a>

<a id="Subset→Embedding"></a><a id="7432" href="Cubical.Functions.Embedding.html#7432" class="Function">Subset→Embedding</a> <a id="7449" class="Symbol">:</a> <a id="7451" class="Symbol">{</a><a id="7452" href="Cubical.Functions.Embedding.html#7452" class="Bound">X</a> <a id="7454" class="Symbol">:</a> <a id="7456" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7461" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7462" class="Symbol">}</a> <a id="7464" class="Symbol">→</a> <a id="7466" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="7468" href="Cubical.Functions.Embedding.html#7452" class="Bound">X</a> <a id="7470" class="Symbol">→</a> <a id="7472" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7475" href="Cubical.Functions.Embedding.html#7475" class="Bound">A</a> <a id="7477" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7479" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7484" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="7486" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7488" class="Symbol">(</a><a id="7489" href="Cubical.Functions.Embedding.html#7475" class="Bound">A</a> <a id="7491" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="7493" href="Cubical.Functions.Embedding.html#7452" class="Bound">X</a><a id="7494" class="Symbol">)</a>
<a id="7496" href="Cubical.Functions.Embedding.html#7432" class="Function">Subset→Embedding</a> <a id="7513" class="Symbol">{</a><a id="7514" class="Argument">X</a> <a id="7516" class="Symbol">=</a> <a id="7518" href="Cubical.Functions.Embedding.html#7518" class="Bound">X</a><a id="7519" class="Symbol">}</a> <a id="7521" href="Cubical.Functions.Embedding.html#7521" class="Bound">A</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="Cubical.Functions.Embedding.html#7546" class="Function">D</a> <a id="7527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7529" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7533" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7535" href="Cubical.Functions.Embedding.html#7570" class="Function">Ψ</a>
 <a id="7538" class="Keyword">where</a>
  <a id="7546" href="Cubical.Functions.Embedding.html#7546" class="Function">D</a> <a id="7548" class="Symbol">=</a> <a id="7550" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7553" href="Cubical.Functions.Embedding.html#7553" class="Bound">x</a> <a id="7555" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7557" href="Cubical.Functions.Embedding.html#7518" class="Bound">X</a> <a id="7559" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7561" href="Cubical.Functions.Embedding.html#7553" class="Bound">x</a> <a id="7563" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="7565" href="Cubical.Functions.Embedding.html#7521" class="Bound">A</a>

  <a id="7570" href="Cubical.Functions.Embedding.html#7570" class="Function">Ψ</a> <a id="7572" class="Symbol">:</a> <a id="7574" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="7586" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="7592" href="Cubical.Functions.Embedding.html#7570" class="Function">Ψ</a> <a id="7594" href="Cubical.Functions.Embedding.html#7594" class="Bound">w</a> <a id="7596" href="Cubical.Functions.Embedding.html#7596" class="Bound">x</a> <a id="7598" class="Symbol">=</a> <a id="7600" href="Cubical.Data.Sigma.Properties.html#12720" class="Function">isEmbeddingFstΣProp</a> <a id="7620" class="Symbol">(</a><a id="7621" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="7630" href="Cubical.Functions.Embedding.html#7521" class="Bound">A</a><a id="7631" class="Symbol">)</a>

<a id="Subset→Embedding→Subset"></a><a id="7634" href="Cubical.Functions.Embedding.html#7634" class="Function">Subset→Embedding→Subset</a> <a id="7658" class="Symbol">:</a> <a id="7660" class="Symbol">{</a><a id="7661" href="Cubical.Functions.Embedding.html#7661" class="Bound">X</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7670" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7671" class="Symbol">}</a> <a id="7673" class="Symbol">→</a> <a id="7675" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="7683" class="Symbol">(</a><a id="7684" href="Cubical.Functions.Embedding.html#7270" class="Function">Embedding→Subset</a> <a id="7701" class="Symbol">{</a><a id="7702" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7703" class="Symbol">}</a> <a id="7705" class="Symbol">{</a><a id="7706" href="Cubical.Functions.Embedding.html#7661" class="Bound">X</a><a id="7707" class="Symbol">})</a> <a id="7710" class="Symbol">(</a><a id="7711" href="Cubical.Functions.Embedding.html#7432" class="Function">Subset→Embedding</a> <a id="7728" class="Symbol">{</a><a id="7729" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7730" class="Symbol">}</a> <a id="7732" class="Symbol">{</a><a id="7733" href="Cubical.Functions.Embedding.html#7661" class="Bound">X</a><a id="7734" class="Symbol">})</a>
<a id="7737" href="Cubical.Functions.Embedding.html#7634" class="Function">Subset→Embedding→Subset</a> <a id="7761" class="Symbol">_</a> <a id="7763" class="Symbol">=</a> <a id="7765" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7772" class="Symbol">λ</a> <a id="7774" href="Cubical.Functions.Embedding.html#7774" class="Bound">x</a> <a id="7776" class="Symbol">→</a> <a id="7778" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="7785" class="Symbol">(λ</a> <a id="7788" href="Cubical.Functions.Embedding.html#7788" class="Bound">_</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="7804" class="Symbol">)</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Cubical.Functions.Fibration.html#1346" class="Function">FiberIso.fiberEquiv</a> <a id="7831" class="Symbol">_</a> <a id="7833" href="Cubical.Functions.Embedding.html#7774" class="Bound">x</a><a id="7834" class="Symbol">))</a>

<a id="Embedding→Subset→Embedding"></a><a id="7838" href="Cubical.Functions.Embedding.html#7838" class="Function">Embedding→Subset→Embedding</a> <a id="7865" class="Symbol">:</a> <a id="7867" class="Symbol">{</a><a id="7868" href="Cubical.Functions.Embedding.html#7868" class="Bound">X</a> <a id="7870" class="Symbol">:</a> <a id="7872" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7877" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7878" class="Symbol">}</a> <a id="7880" class="Symbol">→</a> <a id="7882" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="7890" class="Symbol">(</a><a id="7891" href="Cubical.Functions.Embedding.html#7270" class="Function">Embedding→Subset</a> <a id="7908" class="Symbol">{</a><a id="7909" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7910" class="Symbol">}</a> <a id="7912" class="Symbol">{</a><a id="7913" href="Cubical.Functions.Embedding.html#7868" class="Bound">X</a><a id="7914" class="Symbol">})</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Cubical.Functions.Embedding.html#7432" class="Function">Subset→Embedding</a> <a id="7935" class="Symbol">{</a><a id="7936" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="7937" class="Symbol">}</a> <a id="7939" class="Symbol">{</a><a id="7940" href="Cubical.Functions.Embedding.html#7868" class="Bound">X</a><a id="7941" class="Symbol">})</a>
<a id="7944" href="Cubical.Functions.Embedding.html#7838" class="Function">Embedding→Subset→Embedding</a> <a id="7971" class="Symbol">{</a><a id="7972" class="Argument">ℓ</a> <a id="7974" class="Symbol">=</a> <a id="7976" href="Cubical.Functions.Embedding.html#7976" class="Bound">ℓ</a><a id="7977" class="Symbol">}</a> <a id="7979" class="Symbol">{</a><a id="7980" class="Argument">X</a> <a id="7982" class="Symbol">=</a> <a id="7984" href="Cubical.Functions.Embedding.html#7984" class="Bound">X</a><a id="7985" class="Symbol">}</a> <a id="7987" class="Symbol">(</a><a id="7988" href="Cubical.Functions.Embedding.html#7988" class="Bound">A</a> <a id="7990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7992" href="Cubical.Functions.Embedding.html#7992" class="Bound">f</a> <a id="7994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7996" href="Cubical.Functions.Embedding.html#7996" class="Bound">ψ</a><a id="7997" class="Symbol">)</a> <a id="7999" class="Symbol">=</a>
  <a id="8003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8008" class="Symbol">(</a><a id="8009" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="8018" href="Cubical.Data.Sigma.Properties.html#5914" class="Function">Σ-assoc-≃</a><a id="8027" class="Symbol">)</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="8037" class="Symbol">(λ</a> <a id="8040" href="Cubical.Functions.Embedding.html#8040" class="Bound">_</a> <a id="8042" class="Symbol">→</a> <a id="8044" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8070" class="Symbol">(</a><a id="8071" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="8086" href="Cubical.Functions.Embedding.html#7984" class="Bound">X</a> <a id="8088" href="Cubical.Functions.Embedding.html#7976" class="Bound">ℓ</a><a id="8089" class="Symbol">)</a> <a id="8091" class="Symbol">(</a><a id="8092" href="Cubical.Functions.Embedding.html#7988" class="Bound">A</a> <a id="8094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8096" href="Cubical.Functions.Embedding.html#7992" class="Bound">f</a><a id="8097" class="Symbol">)))</a>

<a id="Subset≃Embedding"></a><a id="8102" href="Cubical.Functions.Embedding.html#8102" class="Function">Subset≃Embedding</a> <a id="8119" class="Symbol">:</a> <a id="8121" class="Symbol">{</a><a id="8122" href="Cubical.Functions.Embedding.html#8122" class="Bound">X</a> <a id="8124" class="Symbol">:</a> <a id="8126" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8131" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="8132" class="Symbol">}</a> <a id="8134" class="Symbol">→</a> <a id="8136" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="8138" href="Cubical.Functions.Embedding.html#8122" class="Bound">X</a> <a id="8140" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8142" class="Symbol">(</a><a id="8143" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8146" href="Cubical.Functions.Embedding.html#8146" class="Bound">A</a> <a id="8148" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8150" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8155" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="8157" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8159" class="Symbol">(</a><a id="8160" href="Cubical.Functions.Embedding.html#8146" class="Bound">A</a> <a id="8162" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8164" href="Cubical.Functions.Embedding.html#8122" class="Bound">X</a><a id="8165" class="Symbol">))</a>
<a id="8168" href="Cubical.Functions.Embedding.html#8102" class="Function">Subset≃Embedding</a> <a id="8185" class="Symbol">=</a> <a id="8187" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8198" class="Symbol">(</a><a id="8199" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8203" href="Cubical.Functions.Embedding.html#7432" class="Function">Subset→Embedding</a> <a id="8220" href="Cubical.Functions.Embedding.html#7270" class="Function">Embedding→Subset</a>
                                    <a id="8273" href="Cubical.Functions.Embedding.html#7838" class="Function">Embedding→Subset→Embedding</a> <a id="8300" href="Cubical.Functions.Embedding.html#7634" class="Function">Subset→Embedding→Subset</a><a id="8323" class="Symbol">)</a>

<a id="Subset≡Embedding"></a><a id="8326" href="Cubical.Functions.Embedding.html#8326" class="Function">Subset≡Embedding</a> <a id="8343" class="Symbol">:</a> <a id="8345" class="Symbol">{</a><a id="8346" href="Cubical.Functions.Embedding.html#8346" class="Bound">X</a> <a id="8348" class="Symbol">:</a> <a id="8350" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8355" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="8356" class="Symbol">}</a> <a id="8358" class="Symbol">→</a> <a id="8360" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="8362" href="Cubical.Functions.Embedding.html#8346" class="Bound">X</a> <a id="8364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8366" class="Symbol">(</a><a id="8367" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="8370" href="Cubical.Functions.Embedding.html#8370" class="Bound">A</a> <a id="8372" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="8374" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8379" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="8381" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Functions.Embedding.html#8370" class="Bound">A</a> <a id="8386" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8388" href="Cubical.Functions.Embedding.html#8346" class="Bound">X</a><a id="8389" class="Symbol">))</a>
<a id="8392" href="Cubical.Functions.Embedding.html#8326" class="Function">Subset≡Embedding</a> <a id="8409" class="Symbol">=</a> <a id="8411" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8414" href="Cubical.Functions.Embedding.html#8102" class="Function">Subset≃Embedding</a>

<a id="isEmbedding-∘"></a><a id="8432" href="Cubical.Functions.Embedding.html#8432" class="Function">isEmbedding-∘</a> <a id="8446" class="Symbol">:</a> <a id="8448" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8460" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="8462" class="Symbol">→</a> <a id="8464" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8476" href="Cubical.Functions.Embedding.html#1094" class="Generalizable">h</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8492" class="Symbol">(</a><a id="8493" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="8495" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8497" href="Cubical.Functions.Embedding.html#1094" class="Generalizable">h</a><a id="8498" class="Symbol">)</a>
<a id="8500" href="Cubical.Functions.Embedding.html#8432" class="Function">isEmbedding-∘</a> <a id="8514" class="Symbol">{</a><a id="8515" class="Argument">f</a> <a id="8517" class="Symbol">=</a> <a id="8519" href="Cubical.Functions.Embedding.html#8519" class="Bound">f</a><a id="8520" class="Symbol">}</a> <a id="8522" class="Symbol">{</a><a id="8523" class="Argument">h</a> <a id="8525" class="Symbol">=</a> <a id="8527" href="Cubical.Functions.Embedding.html#8527" class="Bound">h</a><a id="8528" class="Symbol">}</a> <a id="8530" href="Cubical.Functions.Embedding.html#8530" class="Bound">Embf</a> <a id="8535" href="Cubical.Functions.Embedding.html#8535" class="Bound">Embh</a> <a id="8540" href="Cubical.Functions.Embedding.html#8540" class="Bound">w</a> <a id="8542" href="Cubical.Functions.Embedding.html#8542" class="Bound">x</a>
  <a id="8546" class="Symbol">=</a> <a id="8548" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="8558" class="Symbol">(</a><a id="8559" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8564" href="Cubical.Functions.Embedding.html#8527" class="Bound">h</a> <a id="8566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8568" href="Cubical.Functions.Embedding.html#8535" class="Bound">Embh</a> <a id="8573" href="Cubical.Functions.Embedding.html#8540" class="Bound">w</a> <a id="8575" href="Cubical.Functions.Embedding.html#8542" class="Bound">x</a><a id="8576" class="Symbol">)</a> <a id="8578" class="Symbol">(</a><a id="8579" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8584" href="Cubical.Functions.Embedding.html#8519" class="Bound">f</a> <a id="8586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8588" href="Cubical.Functions.Embedding.html#8530" class="Bound">Embf</a> <a id="8593" class="Symbol">(</a><a id="8594" href="Cubical.Functions.Embedding.html#8527" class="Bound">h</a> <a id="8596" href="Cubical.Functions.Embedding.html#8540" class="Bound">w</a><a id="8597" class="Symbol">)</a> <a id="8599" class="Symbol">(</a><a id="8600" href="Cubical.Functions.Embedding.html#8527" class="Bound">h</a> <a id="8602" href="Cubical.Functions.Embedding.html#8542" class="Bound">x</a><a id="8603" class="Symbol">))</a> <a id="8606" class="Symbol">.</a><a id="8607" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="compEmbedding"></a><a id="8612" href="Cubical.Functions.Embedding.html#8612" class="Function">compEmbedding</a> <a id="8626" class="Symbol">:</a> <a id="8628" class="Symbol">(</a><a id="8629" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a> <a id="8631" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8633" href="Cubical.Functions.Embedding.html#1077" class="Generalizable">C</a><a id="8634" class="Symbol">)</a> <a id="8636" class="Symbol">→</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="8641" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8643" href="Cubical.Functions.Embedding.html#1075" class="Generalizable">B</a><a id="8644" class="Symbol">)</a> <a id="8646" class="Symbol">→</a> <a id="8648" class="Symbol">(</a><a id="8649" href="Cubical.Functions.Embedding.html#1073" class="Generalizable">A</a> <a id="8651" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8653" href="Cubical.Functions.Embedding.html#1077" class="Generalizable">C</a><a id="8654" class="Symbol">)</a>
<a id="8656" class="Symbol">(</a><a id="8657" href="Cubical.Functions.Embedding.html#8612" class="Function">compEmbedding</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Cubical.Functions.Embedding.html#8672" class="Bound">g</a> <a id="8674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8676" class="Symbol">_</a> <a id="8678" class="Symbol">)</a> <a id="8680" class="Symbol">(</a><a id="8681" href="Cubical.Functions.Embedding.html#8681" class="Bound">f</a> <a id="8683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8685" class="Symbol">_</a> <a id="8687" class="Symbol">)).</a><a id="8690" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8694" class="Symbol">=</a> <a id="8696" href="Cubical.Functions.Embedding.html#8672" class="Bound">g</a> <a id="8698" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8700" href="Cubical.Functions.Embedding.html#8681" class="Bound">f</a>
<a id="8702" class="Symbol">(</a><a id="8703" href="Cubical.Functions.Embedding.html#8612" class="Function">compEmbedding</a> <a id="8717" class="Symbol">(_</a> <a id="8720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8722" href="Cubical.Functions.Embedding.html#8722" class="Bound">g↪</a><a id="8724" class="Symbol">)</a> <a id="8726" class="Symbol">(_</a> <a id="8729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8731" href="Cubical.Functions.Embedding.html#8731" class="Bound">f↪</a><a id="8733" class="Symbol">)).</a><a id="8736" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8740" class="Symbol">=</a> <a id="8742" href="Cubical.Functions.Embedding.html#8432" class="Function">isEmbedding-∘</a> <a id="8756" href="Cubical.Functions.Embedding.html#8722" class="Bound">g↪</a> <a id="8759" href="Cubical.Functions.Embedding.html#8731" class="Bound">f↪</a>

<a id="isEmbedding→embedsFibersIntoSingl"></a><a id="8763" href="Cubical.Functions.Embedding.html#8763" class="Function">isEmbedding→embedsFibersIntoSingl</a>
  <a id="8799" class="Symbol">:</a> <a id="8801" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8813" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
  <a id="8817" class="Symbol">→</a> <a id="8819" class="Symbol">∀</a> <a id="8821" href="Cubical.Functions.Embedding.html#8821" class="Bound">z</a> <a id="8823" class="Symbol">→</a> <a id="8825" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8831" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="8833" href="Cubical.Functions.Embedding.html#8821" class="Bound">z</a> <a id="8835" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="8837" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="8843" href="Cubical.Functions.Embedding.html#8821" class="Bound">z</a>
<a id="8845" href="Cubical.Functions.Embedding.html#8763" class="Function">isEmbedding→embedsFibersIntoSingl</a> <a id="8879" class="Symbol">{</a><a id="8880" class="Argument">f</a> <a id="8882" class="Symbol">=</a> <a id="8884" href="Cubical.Functions.Embedding.html#8884" class="Bound">f</a><a id="8885" class="Symbol">}</a> <a id="8887" href="Cubical.Functions.Embedding.html#8887" class="Bound">isE</a> <a id="8891" href="Cubical.Functions.Embedding.html#8891" class="Bound">z</a> <a id="8893" class="Symbol">=</a> <a id="8895" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a> <a id="8897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8899" href="Cubical.Functions.Embedding.html#8973" class="Function">isEmbE</a> <a id="8906" class="Keyword">where</a>
  <a id="8914" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a> <a id="8916" class="Symbol">:</a> <a id="8918" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8924" href="Cubical.Functions.Embedding.html#8884" class="Bound">f</a> <a id="8926" href="Cubical.Functions.Embedding.html#8891" class="Bound">z</a> <a id="8928" class="Symbol">→</a> <a id="8930" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="8936" href="Cubical.Functions.Embedding.html#8891" class="Bound">z</a>
  <a id="8940" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a> <a id="8942" href="Cubical.Functions.Embedding.html#8942" class="Bound">x</a> <a id="8944" class="Symbol">=</a> <a id="8946" href="Cubical.Functions.Embedding.html#8884" class="Bound">f</a> <a id="8948" class="Symbol">(</a><a id="8949" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8953" href="Cubical.Functions.Embedding.html#8942" class="Bound">x</a><a id="8954" class="Symbol">)</a> <a id="8956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8958" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8967" href="Cubical.Functions.Embedding.html#8942" class="Bound">x</a><a id="8968" class="Symbol">)</a>

  <a id="8973" href="Cubical.Functions.Embedding.html#8973" class="Function">isEmbE</a> <a id="8980" class="Symbol">:</a> <a id="8982" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="8994" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a>
  <a id="8998" href="Cubical.Functions.Embedding.html#8973" class="Function">isEmbE</a> <a id="9005" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9007" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a> <a id="9009" class="Symbol">=</a> <a id="9011" href="Cubical.Functions.Embedding.html#9712" class="Function">goal</a> <a id="9016" class="Keyword">where</a>
    <a id="9026" class="Comment">-- &quot;adjust&quot; ΣeqCf by trivial equivalences that hold judgementally, which should save compositions</a>
    <a id="9128" href="Cubical.Functions.Embedding.html#9128" class="Function">Dom′</a> <a id="9133" class="Symbol">:</a> <a id="9135" class="Symbol">∀</a> <a id="9137" href="Cubical.Functions.Embedding.html#9137" class="Bound">u</a> <a id="9139" href="Cubical.Functions.Embedding.html#9139" class="Bound">v</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9148" class="Symbol">_</a>
    <a id="9154" href="Cubical.Functions.Embedding.html#9128" class="Function">Dom′</a> <a id="9159" href="Cubical.Functions.Embedding.html#9159" class="Bound">u</a> <a id="9161" href="Cubical.Functions.Embedding.html#9161" class="Bound">v</a> <a id="9163" class="Symbol">=</a> <a id="9165" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9168" href="Cubical.Functions.Embedding.html#9168" class="Bound">p</a> <a id="9170" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a>    <a id="9175" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9179" href="Cubical.Functions.Embedding.html#9159" class="Bound">u</a>  <a id="9182" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a>    <a id="9187" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9191" href="Cubical.Functions.Embedding.html#9161" class="Bound">v</a>  <a id="9194" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9196" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9202" class="Symbol">(λ</a> <a id="9205" href="Cubical.Functions.Embedding.html#9205" class="Bound">i</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Cubical.Functions.Embedding.html#8884" class="Bound">f</a> <a id="9211" class="Symbol">(</a><a id="9212" href="Cubical.Functions.Embedding.html#9168" class="Bound">p</a> <a id="9214" href="Cubical.Functions.Embedding.html#9205" class="Bound">i</a><a id="9215" class="Symbol">)</a> <a id="9217" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9219" href="Cubical.Functions.Embedding.html#8891" class="Bound">z</a><a id="9220" class="Symbol">)</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9227" href="Cubical.Functions.Embedding.html#9159" class="Bound">u</a><a id="9228" class="Symbol">)</a> <a id="9230" class="Symbol">(</a><a id="9231" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9235" href="Cubical.Functions.Embedding.html#9161" class="Bound">v</a><a id="9236" class="Symbol">)</a>
    <a id="9242" href="Cubical.Functions.Embedding.html#9242" class="Function">Cod′</a> <a id="9247" class="Symbol">:</a> <a id="9249" class="Symbol">∀</a> <a id="9251" href="Cubical.Functions.Embedding.html#9251" class="Bound">u</a> <a id="9253" href="Cubical.Functions.Embedding.html#9253" class="Bound">v</a> <a id="9255" class="Symbol">→</a> <a id="9257" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9262" class="Symbol">_</a>
    <a id="9268" href="Cubical.Functions.Embedding.html#9242" class="Function">Cod′</a> <a id="9273" href="Cubical.Functions.Embedding.html#9273" class="Bound">u</a> <a id="9275" href="Cubical.Functions.Embedding.html#9275" class="Bound">v</a> <a id="9277" class="Symbol">=</a> <a id="9279" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="9282" href="Cubical.Functions.Embedding.html#9282" class="Bound">p</a> <a id="9284" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="9286" href="Cubical.Functions.Embedding.html#8884" class="Bound">f</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9293" href="Cubical.Functions.Embedding.html#9273" class="Bound">u</a><a id="9294" class="Symbol">)</a> <a id="9296" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9298" href="Cubical.Functions.Embedding.html#8884" class="Bound">f</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9305" href="Cubical.Functions.Embedding.html#9275" class="Bound">v</a><a id="9306" class="Symbol">)</a> <a id="9308" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="9310" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="9316" class="Symbol">(λ</a> <a id="9319" href="Cubical.Functions.Embedding.html#9319" class="Bound">i</a> <a id="9321" class="Symbol">→</a>    <a id="9326" href="Cubical.Functions.Embedding.html#9282" class="Bound">p</a> <a id="9328" href="Cubical.Functions.Embedding.html#9319" class="Bound">i</a>  <a id="9331" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9333" href="Cubical.Functions.Embedding.html#8891" class="Bound">z</a><a id="9334" class="Symbol">)</a> <a id="9336" class="Symbol">(</a><a id="9337" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9341" href="Cubical.Functions.Embedding.html#9273" class="Bound">u</a><a id="9342" class="Symbol">)</a> <a id="9344" class="Symbol">(</a><a id="9345" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9349" href="Cubical.Functions.Embedding.html#9275" class="Bound">v</a><a id="9350" class="Symbol">)</a>
    <a id="9356" href="Cubical.Functions.Embedding.html#9356" class="Function">ΣeqCf</a> <a id="9362" class="Symbol">:</a> <a id="9364" href="Cubical.Functions.Embedding.html#9128" class="Function">Dom′</a> <a id="9369" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9371" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a> <a id="9373" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9375" href="Cubical.Functions.Embedding.html#9242" class="Function">Cod′</a> <a id="9380" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9382" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a>
    <a id="9388" href="Cubical.Functions.Embedding.html#9356" class="Function">ΣeqCf</a> <a id="9394" class="Symbol">=</a> <a id="9396" href="Cubical.Data.Sigma.Properties.html#7839" class="Function">Σ-cong-equiv-fst</a> <a id="9413" class="Symbol">(_</a> <a id="9416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9418" href="Cubical.Functions.Embedding.html#8887" class="Bound">isE</a> <a id="9422" class="Symbol">_</a> <a id="9424" class="Symbol">_)</a>

    <a id="9432" href="Cubical.Functions.Embedding.html#9432" class="Function">dom→</a> <a id="9437" class="Symbol">:</a> <a id="9439" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9441" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9443" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a> <a id="9445" class="Symbol">→</a> <a id="9447" href="Cubical.Functions.Embedding.html#9128" class="Function">Dom′</a> <a id="9452" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9454" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a>
    <a id="9460" href="Cubical.Functions.Embedding.html#9432" class="Function">dom→</a> <a id="9465" href="Cubical.Functions.Embedding.html#9465" class="Bound">p</a> <a id="9467" class="Symbol">=</a> <a id="9469" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9474" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9478" href="Cubical.Functions.Embedding.html#9465" class="Bound">p</a> <a id="9480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9482" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9487" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9491" href="Cubical.Functions.Embedding.html#9465" class="Bound">p</a>
    <a id="9497" href="Cubical.Functions.Embedding.html#9497" class="Function">dom←</a> <a id="9502" class="Symbol">:</a> <a id="9504" href="Cubical.Functions.Embedding.html#9128" class="Function">Dom′</a> <a id="9509" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9511" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a> <a id="9513" class="Symbol">→</a> <a id="9515" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9517" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9519" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a>
    <a id="9525" href="Cubical.Functions.Embedding.html#9497" class="Function">dom←</a> <a id="9530" href="Cubical.Functions.Embedding.html#9530" class="Bound">p</a> <a id="9532" href="Cubical.Functions.Embedding.html#9532" class="Bound">i</a> <a id="9534" class="Symbol">=</a> <a id="9536" href="Cubical.Functions.Embedding.html#9530" class="Bound">p</a> <a id="9538" class="Symbol">.</a><a id="9539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9543" href="Cubical.Functions.Embedding.html#9532" class="Bound">i</a> <a id="9545" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9547" href="Cubical.Functions.Embedding.html#9530" class="Bound">p</a> <a id="9549" class="Symbol">.</a><a id="9550" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9554" href="Cubical.Functions.Embedding.html#9532" class="Bound">i</a>

    <a id="9561" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="9566" class="Symbol">:</a> <a id="9568" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a> <a id="9570" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9574" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a> <a id="9576" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a> <a id="9578" class="Symbol">→</a> <a id="9580" href="Cubical.Functions.Embedding.html#9242" class="Function">Cod′</a> <a id="9585" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9587" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a>
    <a id="9593" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="9598" href="Cubical.Functions.Embedding.html#9598" class="Bound">p</a> <a id="9600" class="Symbol">=</a> <a id="9602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9607" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9611" href="Cubical.Functions.Embedding.html#9598" class="Bound">p</a> <a id="9613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9615" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9620" class="Symbol">(</a><a id="9621" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9625" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9627" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="9630" class="Symbol">)</a> <a id="9632" href="Cubical.Functions.Embedding.html#9598" class="Bound">p</a>
    <a id="9638" href="Cubical.Functions.Embedding.html#9638" class="Function">cod←</a> <a id="9643" class="Symbol">:</a> <a id="9645" href="Cubical.Functions.Embedding.html#9242" class="Function">Cod′</a> <a id="9650" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9652" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a> <a id="9654" class="Symbol">→</a> <a id="9656" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a> <a id="9658" href="Cubical.Functions.Embedding.html#9005" class="Bound">u</a> <a id="9660" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9662" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a> <a id="9664" href="Cubical.Functions.Embedding.html#9007" class="Bound">v</a>
    <a id="9670" href="Cubical.Functions.Embedding.html#9638" class="Function">cod←</a> <a id="9675" href="Cubical.Functions.Embedding.html#9675" class="Bound">p</a> <a id="9677" href="Cubical.Functions.Embedding.html#9677" class="Bound">i</a> <a id="9679" class="Symbol">=</a> <a id="9681" href="Cubical.Functions.Embedding.html#9675" class="Bound">p</a> <a id="9683" class="Symbol">.</a><a id="9684" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9688" href="Cubical.Functions.Embedding.html#9677" class="Bound">i</a> <a id="9690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9692" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9696" class="Symbol">(</a><a id="9697" href="Cubical.Functions.Embedding.html#9675" class="Bound">p</a> <a id="9699" class="Symbol">.</a><a id="9700" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9704" href="Cubical.Functions.Embedding.html#9677" class="Bound">i</a><a id="9705" class="Symbol">)</a>

    <a id="9712" href="Cubical.Functions.Embedding.html#9712" class="Function">goal</a> <a id="9717" class="Symbol">:</a> <a id="9719" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9733" href="Cubical.Functions.Embedding.html#8914" class="Function">e</a><a id="9734" class="Symbol">)</a>
    <a id="9740" href="Cubical.Functions.Embedding.html#9712" class="Function">goal</a> <a id="9745" class="Symbol">.</a><a id="9746" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="9758" href="Cubical.Functions.Embedding.html#9758" class="Bound">x</a> <a id="9760" class="Symbol">.</a><a id="9761" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9765" class="Symbol">.</a><a id="9766" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9770" class="Symbol">=</a>
      <a id="9778" href="Cubical.Functions.Embedding.html#9497" class="Function">dom←</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="9793" href="Cubical.Functions.Embedding.html#9356" class="Function">ΣeqCf</a> <a id="9799" class="Symbol">(</a><a id="9800" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="9805" href="Cubical.Functions.Embedding.html#9758" class="Bound">x</a><a id="9806" class="Symbol">)</a> <a id="9808" class="Symbol">.</a><a id="9809" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="9812" class="Symbol">)</a>
    <a id="9818" href="Cubical.Functions.Embedding.html#9712" class="Function">goal</a> <a id="9823" class="Symbol">.</a><a id="9824" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="9836" href="Cubical.Functions.Embedding.html#9836" class="Bound">x</a> <a id="9838" class="Symbol">.</a><a id="9839" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9843" class="Symbol">.</a><a id="9844" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9848" href="Cubical.Functions.Embedding.html#9848" class="Bound">j</a> <a id="9850" class="Symbol">=</a>
      <a id="9858" href="Cubical.Functions.Embedding.html#9638" class="Function">cod←</a> <a id="9863" class="Symbol">(</a><a id="9864" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="9873" href="Cubical.Functions.Embedding.html#9356" class="Function">ΣeqCf</a> <a id="9879" class="Symbol">(</a><a id="9880" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="9885" href="Cubical.Functions.Embedding.html#9836" class="Bound">x</a><a id="9886" class="Symbol">)</a> <a id="9888" class="Symbol">.</a><a id="9889" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9893" href="Cubical.Functions.Embedding.html#9848" class="Bound">j</a><a id="9894" class="Symbol">)</a>
    <a id="9900" href="Cubical.Functions.Embedding.html#9712" class="Function">goal</a> <a id="9905" class="Symbol">.</a><a id="9906" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="9918" href="Cubical.Functions.Embedding.html#9918" class="Bound">x</a> <a id="9920" class="Symbol">.</a><a id="9921" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9925" class="Symbol">(</a><a id="9926" href="Cubical.Functions.Embedding.html#9926" class="Bound">g</a> <a id="9928" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9930" href="Cubical.Functions.Embedding.html#9930" class="Bound">p</a><a id="9931" class="Symbol">)</a> <a id="9933" href="Cubical.Functions.Embedding.html#9933" class="Bound">i</a> <a id="9935" class="Symbol">.</a><a id="9936" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9940" class="Symbol">=</a>
      <a id="9948" href="Cubical.Functions.Embedding.html#9497" class="Function">dom←</a> <a id="9953" class="Symbol">(</a><a id="9954" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="9967" href="Cubical.Functions.Embedding.html#9356" class="Function">ΣeqCf</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="9979" href="Cubical.Functions.Embedding.html#9918" class="Bound">x</a><a id="9980" class="Symbol">)</a> <a id="9982" class="Symbol">(</a><a id="9983" href="Cubical.Functions.Embedding.html#9432" class="Function">dom→</a> <a id="9988" href="Cubical.Functions.Embedding.html#9926" class="Bound">g</a> <a id="9990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9992" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9997" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="10002" href="Cubical.Functions.Embedding.html#9930" class="Bound">p</a><a id="10003" class="Symbol">)</a> <a id="10005" href="Cubical.Functions.Embedding.html#9933" class="Bound">i</a> <a id="10007" class="Symbol">.</a><a id="10008" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="10011" class="Symbol">)</a>
    <a id="10017" href="Cubical.Functions.Embedding.html#9712" class="Function">goal</a> <a id="10022" class="Symbol">.</a><a id="10023" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="10035" href="Cubical.Functions.Embedding.html#10035" class="Bound">x</a> <a id="10037" class="Symbol">.</a><a id="10038" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10042" class="Symbol">(</a><a id="10043" href="Cubical.Functions.Embedding.html#10043" class="Bound">g</a> <a id="10045" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10047" href="Cubical.Functions.Embedding.html#10047" class="Bound">p</a><a id="10048" class="Symbol">)</a> <a id="10050" href="Cubical.Functions.Embedding.html#10050" class="Bound">i</a> <a id="10052" class="Symbol">.</a><a id="10053" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10057" href="Cubical.Functions.Embedding.html#10057" class="Bound">j</a> <a id="10059" class="Symbol">=</a>
      <a id="10067" href="Cubical.Functions.Embedding.html#9638" class="Function">cod←</a> <a id="10072" class="Symbol">(</a><a id="10073" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="10086" href="Cubical.Functions.Embedding.html#9356" class="Function">ΣeqCf</a> <a id="10092" class="Symbol">(</a><a id="10093" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="10098" href="Cubical.Functions.Embedding.html#10035" class="Bound">x</a><a id="10099" class="Symbol">)</a> <a id="10101" class="Symbol">(</a><a id="10102" href="Cubical.Functions.Embedding.html#9432" class="Function">dom→</a> <a id="10107" href="Cubical.Functions.Embedding.html#10043" class="Bound">g</a> <a id="10109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10111" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10116" href="Cubical.Functions.Embedding.html#9561" class="Function">cod→</a> <a id="10121" href="Cubical.Functions.Embedding.html#10047" class="Bound">p</a><a id="10122" class="Symbol">)</a> <a id="10124" href="Cubical.Functions.Embedding.html#10050" class="Bound">i</a> <a id="10126" class="Symbol">.</a><a id="10127" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="10131" href="Cubical.Functions.Embedding.html#10057" class="Bound">j</a><a id="10132" class="Symbol">)</a>

<a id="isEmbedding→hasPropFibers′"></a><a id="10135" href="Cubical.Functions.Embedding.html#10135" class="Function">isEmbedding→hasPropFibers′</a> <a id="10162" class="Symbol">:</a> <a id="10164" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="10176" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a> <a id="10178" class="Symbol">→</a> <a id="10180" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="10194" href="Cubical.Functions.Embedding.html#1092" class="Generalizable">f</a>
<a id="10196" href="Cubical.Functions.Embedding.html#10135" class="Function">isEmbedding→hasPropFibers′</a> <a id="10223" class="Symbol">{</a><a id="10224" class="Argument">f</a> <a id="10226" class="Symbol">=</a> <a id="10228" href="Cubical.Functions.Embedding.html#10228" class="Bound">f</a><a id="10229" class="Symbol">}</a> <a id="10231" href="Cubical.Functions.Embedding.html#10231" class="Bound">iE</a> <a id="10234" href="Cubical.Functions.Embedding.html#10234" class="Bound">z</a> <a id="10236" class="Symbol">=</a>
  <a id="10240" href="Cubical.Functions.Embedding.html#6937" class="Function">Embedding-into-isProp→isProp</a> <a id="10269" class="Symbol">(</a><a id="10270" href="Cubical.Functions.Embedding.html#8763" class="Function">isEmbedding→embedsFibersIntoSingl</a> <a id="10304" href="Cubical.Functions.Embedding.html#10231" class="Bound">iE</a> <a id="10307" href="Cubical.Functions.Embedding.html#10234" class="Bound">z</a><a id="10308" class="Symbol">)</a> <a id="10310" href="Cubical.Foundations.Prelude.html#20865" class="Function">isPropSingl</a>

<a id="universeEmbedding"></a><a id="10323" href="Cubical.Functions.Embedding.html#10323" class="Function">universeEmbedding</a> <a id="10341" class="Symbol">:</a>
  <a id="10345" class="Symbol">∀</a> <a id="10347" class="Symbol">{</a><a id="10348" href="Cubical.Functions.Embedding.html#10348" class="Bound">ℓ</a> <a id="10350" href="Cubical.Functions.Embedding.html#10350" class="Bound">ℓ&#39;</a> <a id="10353" class="Symbol">:</a> <a id="10355" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10360" class="Symbol">}</a>
  <a id="10364" class="Symbol">→</a> <a id="10366" class="Symbol">(</a><a id="10367" href="Cubical.Functions.Embedding.html#10367" class="Bound">F</a> <a id="10369" class="Symbol">:</a> <a id="10371" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10376" href="Cubical.Functions.Embedding.html#10348" class="Bound">ℓ</a> <a id="10378" class="Symbol">→</a> <a id="10380" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10385" href="Cubical.Functions.Embedding.html#10350" class="Bound">ℓ&#39;</a><a id="10387" class="Symbol">)</a>
  <a id="10391" class="Symbol">→</a> <a id="10393" class="Symbol">(∀</a> <a id="10396" href="Cubical.Functions.Embedding.html#10396" class="Bound">X</a> <a id="10398" class="Symbol">→</a> <a id="10400" href="Cubical.Functions.Embedding.html#10367" class="Bound">F</a> <a id="10402" href="Cubical.Functions.Embedding.html#10396" class="Bound">X</a> <a id="10404" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10406" href="Cubical.Functions.Embedding.html#10396" class="Bound">X</a><a id="10407" class="Symbol">)</a>
  <a id="10411" class="Symbol">→</a> <a id="10413" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="10425" href="Cubical.Functions.Embedding.html#10367" class="Bound">F</a>
<a id="10427" href="Cubical.Functions.Embedding.html#10323" class="Function">universeEmbedding</a> <a id="10445" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10447" href="Cubical.Functions.Embedding.html#10447" class="Bound">liftingEquiv</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Cubical.Functions.Embedding.html#4242" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="10495" href="Cubical.Functions.Embedding.html#10895" class="Function">propFibersF</a> <a id="10507" class="Keyword">where</a>
  <a id="10515" href="Cubical.Functions.Embedding.html#10515" class="Function">lemma</a> <a id="10521" class="Symbol">:</a> <a id="10523" class="Symbol">∀</a> <a id="10525" href="Cubical.Functions.Embedding.html#10525" class="Bound">A</a> <a id="10527" href="Cubical.Functions.Embedding.html#10527" class="Bound">B</a> <a id="10529" class="Symbol">→</a> <a id="10531" class="Symbol">(</a><a id="10532" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10534" href="Cubical.Functions.Embedding.html#10525" class="Bound">A</a> <a id="10536" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10538" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10540" href="Cubical.Functions.Embedding.html#10527" class="Bound">B</a><a id="10541" class="Symbol">)</a> <a id="10543" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10545" class="Symbol">(</a><a id="10546" href="Cubical.Functions.Embedding.html#10527" class="Bound">B</a> <a id="10548" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10550" href="Cubical.Functions.Embedding.html#10525" class="Bound">A</a><a id="10551" class="Symbol">)</a>
  <a id="10555" href="Cubical.Functions.Embedding.html#10515" class="Function">lemma</a> <a id="10561" href="Cubical.Functions.Embedding.html#10561" class="Bound">A</a> <a id="10563" href="Cubical.Functions.Embedding.html#10563" class="Bound">B</a> <a id="10565" class="Symbol">=</a> <a id="10567" class="Symbol">(</a><a id="10568" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10570" href="Cubical.Functions.Embedding.html#10561" class="Bound">A</a> <a id="10572" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10574" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10576" href="Cubical.Functions.Embedding.html#10563" class="Bound">B</a><a id="10577" class="Symbol">)</a>  <a id="10580" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="10583" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="10594" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
              <a id="10610" class="Symbol">(</a><a id="10611" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10613" href="Cubical.Functions.Embedding.html#10561" class="Bound">A</a> <a id="10615" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10617" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10619" href="Cubical.Functions.Embedding.html#10563" class="Bound">B</a><a id="10620" class="Symbol">)</a> <a id="10622" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="10625" href="Cubical.Foundations.Equiv.html#10170" class="Function">equivComp</a> <a id="10635" class="Symbol">(</a><a id="10636" href="Cubical.Functions.Embedding.html#10447" class="Bound">liftingEquiv</a> <a id="10649" href="Cubical.Functions.Embedding.html#10561" class="Bound">A</a><a id="10650" class="Symbol">)</a> <a id="10652" class="Symbol">(</a><a id="10653" href="Cubical.Functions.Embedding.html#10447" class="Bound">liftingEquiv</a> <a id="10666" href="Cubical.Functions.Embedding.html#10563" class="Bound">B</a><a id="10667" class="Symbol">)</a> <a id="10669" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
              <a id="10685" class="Symbol">(</a><a id="10686" href="Cubical.Functions.Embedding.html#10561" class="Bound">A</a> <a id="10688" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10690" href="Cubical.Functions.Embedding.html#10563" class="Bound">B</a><a id="10691" class="Symbol">)</a>     <a id="10697" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="10700" href="Cubical.Foundations.Equiv.Properties.html#1274" class="Function">invEquivEquiv</a> <a id="10714" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
              <a id="10730" class="Symbol">(</a><a id="10731" href="Cubical.Functions.Embedding.html#10563" class="Bound">B</a> <a id="10733" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10735" href="Cubical.Functions.Embedding.html#10561" class="Bound">A</a><a id="10736" class="Symbol">)</a>     <a id="10742" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="10745" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10754" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="10765" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
              <a id="10781" class="Symbol">(</a><a id="10782" href="Cubical.Functions.Embedding.html#10563" class="Bound">B</a> <a id="10784" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10786" href="Cubical.Functions.Embedding.html#10561" class="Bound">A</a><a id="10787" class="Symbol">)</a>      <a id="10794" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>
  <a id="10798" href="Cubical.Functions.Embedding.html#10798" class="Function">fiberSingl</a> <a id="10809" class="Symbol">:</a> <a id="10811" class="Symbol">∀</a> <a id="10813" href="Cubical.Functions.Embedding.html#10813" class="Bound">X</a> <a id="10815" class="Symbol">→</a> <a id="10817" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="10823" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10825" class="Symbol">(</a><a id="10826" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a> <a id="10828" href="Cubical.Functions.Embedding.html#10813" class="Bound">X</a><a id="10829" class="Symbol">)</a> <a id="10831" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10833" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="10839" href="Cubical.Functions.Embedding.html#10813" class="Bound">X</a>
  <a id="10843" href="Cubical.Functions.Embedding.html#10798" class="Function">fiberSingl</a> <a id="10854" href="Cubical.Functions.Embedding.html#10854" class="Bound">X</a> <a id="10856" class="Symbol">=</a> <a id="10858" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="10875" class="Symbol">(λ</a> <a id="10878" href="Cubical.Functions.Embedding.html#10878" class="Bound">_</a> <a id="10880" class="Symbol">→</a> <a id="10882" href="Cubical.Functions.Embedding.html#10515" class="Function">lemma</a> <a id="10888" class="Symbol">_</a> <a id="10890" class="Symbol">_)</a>
  <a id="10895" href="Cubical.Functions.Embedding.html#10895" class="Function">propFibersF</a> <a id="10907" class="Symbol">:</a> <a id="10909" href="Cubical.Functions.Embedding.html#2080" class="Function">hasPropFibersOfImage</a> <a id="10930" href="Cubical.Functions.Embedding.html#10445" class="Bound">F</a>
  <a id="10934" href="Cubical.Functions.Embedding.html#10895" class="Function">propFibersF</a> <a id="10946" href="Cubical.Functions.Embedding.html#10946" class="Bound">X</a> <a id="10948" class="Symbol">=</a> <a id="10950" href="Cubical.Functions.Embedding.html#6937" class="Function">Embedding-into-isProp→isProp</a> <a id="10979" class="Symbol">(</a><a id="10980" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="10996" class="Symbol">(</a><a id="10997" href="Cubical.Functions.Embedding.html#10798" class="Function">fiberSingl</a> <a id="11008" href="Cubical.Functions.Embedding.html#10946" class="Bound">X</a><a id="11009" class="Symbol">))</a> <a id="11012" href="Cubical.Foundations.Prelude.html#20865" class="Function">isPropSingl</a>

<a id="liftEmbedding"></a><a id="11025" href="Cubical.Functions.Embedding.html#11025" class="Function">liftEmbedding</a> <a id="11039" class="Symbol">:</a> <a id="11041" class="Symbol">(</a><a id="11042" href="Cubical.Functions.Embedding.html#11042" class="Bound">ℓ</a> <a id="11044" href="Cubical.Functions.Embedding.html#11044" class="Bound">ℓ&#39;</a> <a id="11047" class="Symbol">:</a> <a id="11049" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="11054" class="Symbol">)</a>
              <a id="11070" class="Symbol">→</a> <a id="11072" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="11090" class="Symbol">{</a><a id="11091" class="Argument">i</a> <a id="11093" class="Symbol">=</a> <a id="11095" href="Cubical.Functions.Embedding.html#11042" class="Bound">ℓ</a><a id="11096" class="Symbol">}</a> <a id="11098" class="Symbol">{</a><a id="11099" class="Argument">j</a> <a id="11101" class="Symbol">=</a> <a id="11103" href="Cubical.Functions.Embedding.html#11044" class="Bound">ℓ&#39;</a><a id="11105" class="Symbol">})</a>
<a id="11108" href="Cubical.Functions.Embedding.html#11025" class="Function">liftEmbedding</a> <a id="11122" href="Cubical.Functions.Embedding.html#11122" class="Bound">ℓ</a> <a id="11124" href="Cubical.Functions.Embedding.html#11124" class="Bound">ℓ&#39;</a> <a id="11127" class="Symbol">=</a> <a id="11129" href="Cubical.Functions.Embedding.html#10323" class="Function">universeEmbedding</a> <a id="11147" class="Symbol">(</a><a id="11148" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="11153" class="Symbol">{</a><a id="11154" class="Argument">j</a> <a id="11156" class="Symbol">=</a> <a id="11158" href="Cubical.Functions.Embedding.html#11124" class="Bound">ℓ&#39;</a><a id="11160" class="Symbol">})</a> <a id="11163" class="Symbol">(λ</a> <a id="11166" href="Cubical.Functions.Embedding.html#11166" class="Bound">_</a> <a id="11168" class="Symbol">→</a> <a id="11170" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11179" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="11188" class="Symbol">)</a>

<a id="11191" class="Keyword">module</a> <a id="FibrationIdentityPrinciple"></a><a id="11198" href="Cubical.Functions.Embedding.html#11198" class="Module">FibrationIdentityPrinciple</a> <a id="11225" class="Symbol">{</a><a id="11226" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a> <a id="11228" class="Symbol">:</a> <a id="11230" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11235" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="11236" class="Symbol">}</a> <a id="11238" class="Symbol">{</a><a id="11239" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a><a id="11241" class="Symbol">}</a> <a id="11243" class="Keyword">where</a>
  <a id="11251" class="Comment">-- note that fibrationEquiv (for good reason) uses ℓ&#39; = ℓ-max ℓ ℓ&#39;, so we have to work</a>
  <a id="11340" class="Comment">-- some universe magic to achieve good universe polymorphism</a>

  <a id="11404" class="Comment">-- First, prove it for the case that&#39;s dealt with in fibrationEquiv</a>
  <a id="FibrationIdentityPrinciple.Fibration′"></a><a id="11474" href="Cubical.Functions.Embedding.html#11474" class="Function">Fibration′</a> <a id="11485" class="Symbol">=</a> <a id="11487" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="11497" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a> <a id="11499" class="Symbol">(</a><a id="11500" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="11506" href="Cubical.Functions.Embedding.html#11235" class="Bound">ℓ</a> <a id="11508" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a><a id="11510" class="Symbol">)</a>

  <a id="11515" class="Keyword">module</a> <a id="FibrationIdentityPrinciple.Lifted"></a><a id="11522" href="Cubical.Functions.Embedding.html#11522" class="Module">Lifted</a> <a id="11529" class="Symbol">(</a><a id="11530" href="Cubical.Functions.Embedding.html#11530" class="Bound">f</a> <a id="11532" href="Cubical.Functions.Embedding.html#11532" class="Bound">g</a> <a id="11534" class="Symbol">:</a> <a id="11536" href="Cubical.Functions.Embedding.html#11474" class="Function">Fibration′</a><a id="11546" class="Symbol">)</a> <a id="11548" class="Keyword">where</a>
    <a id="FibrationIdentityPrinciple.Lifted.f≃g′"></a><a id="11558" href="Cubical.Functions.Embedding.html#11558" class="Function">f≃g′</a> <a id="11563" class="Symbol">:</a> <a id="11565" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11570" class="Symbol">(</a><a id="11571" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="11577" href="Cubical.Functions.Embedding.html#11235" class="Bound">ℓ</a> <a id="11579" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a><a id="11581" class="Symbol">)</a>
    <a id="11587" href="Cubical.Functions.Embedding.html#11558" class="Function">f≃g′</a> <a id="11592" class="Symbol">=</a> <a id="11594" class="Symbol">∀</a> <a id="11596" href="Cubical.Functions.Embedding.html#11596" class="Bound">b</a> <a id="11598" class="Symbol">→</a> <a id="11600" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11606" class="Symbol">(</a><a id="11607" href="Cubical.Functions.Embedding.html#11530" class="Bound">f</a> <a id="11609" class="Symbol">.</a><a id="11610" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11613" class="Symbol">)</a> <a id="11615" href="Cubical.Functions.Embedding.html#11596" class="Bound">b</a> <a id="11617" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11619" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11625" class="Symbol">(</a><a id="11626" href="Cubical.Functions.Embedding.html#11532" class="Bound">g</a> <a id="11628" class="Symbol">.</a><a id="11629" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11632" class="Symbol">)</a> <a id="11634" href="Cubical.Functions.Embedding.html#11596" class="Bound">b</a>

    <a id="FibrationIdentityPrinciple.Lifted.Fibration′IP"></a><a id="11641" href="Cubical.Functions.Embedding.html#11641" class="Function">Fibration′IP</a> <a id="11654" class="Symbol">:</a> <a id="11656" href="Cubical.Functions.Embedding.html#11558" class="Function">f≃g′</a> <a id="11661" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="11663" class="Symbol">(</a><a id="11664" href="Cubical.Functions.Embedding.html#11530" class="Bound">f</a> <a id="11666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11668" href="Cubical.Functions.Embedding.html#11532" class="Bound">g</a><a id="11669" class="Symbol">)</a>
    <a id="11675" href="Cubical.Functions.Embedding.html#11641" class="Function">Fibration′IP</a> <a id="11688" class="Symbol">=</a>
        <a id="11698" href="Cubical.Functions.Embedding.html#11558" class="Function">f≃g′</a>
      <a id="11709" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="11712" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="11722" class="Symbol">(λ</a> <a id="11725" href="Cubical.Functions.Embedding.html#11725" class="Bound">_</a> <a id="11727" class="Symbol">→</a> <a id="11729" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11738" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a><a id="11748" class="Symbol">)</a> <a id="11750" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
        <a id="11760" class="Symbol">(∀</a> <a id="11763" href="Cubical.Functions.Embedding.html#11763" class="Bound">b</a> <a id="11765" class="Symbol">→</a> <a id="11767" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11773" class="Symbol">(</a><a id="11774" href="Cubical.Functions.Embedding.html#11530" class="Bound">f</a> <a id="11776" class="Symbol">.</a><a id="11777" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11780" class="Symbol">)</a> <a id="11782" href="Cubical.Functions.Embedding.html#11763" class="Bound">b</a> <a id="11784" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11786" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11792" class="Symbol">(</a><a id="11793" href="Cubical.Functions.Embedding.html#11532" class="Bound">g</a> <a id="11795" class="Symbol">.</a><a id="11796" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11799" class="Symbol">)</a> <a id="11801" href="Cubical.Functions.Embedding.html#11763" class="Bound">b</a><a id="11802" class="Symbol">)</a>
      <a id="11810" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="11813" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="11825" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
        <a id="11835" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11841" class="Symbol">(</a><a id="11842" href="Cubical.Functions.Embedding.html#11530" class="Bound">f</a> <a id="11844" class="Symbol">.</a><a id="11845" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11848" class="Symbol">)</a> <a id="11850" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11852" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11858" class="Symbol">(</a><a id="11859" href="Cubical.Functions.Embedding.html#11532" class="Bound">g</a> <a id="11861" class="Symbol">.</a><a id="11862" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="11865" class="Symbol">)</a>
      <a id="11873" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="11876" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11885" class="Symbol">(</a><a id="11886" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="11896" class="Symbol">(</a><a id="11897" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="11912" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a> <a id="11914" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a><a id="11916" class="Symbol">))</a> <a id="11919" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
        <a id="11929" href="Cubical.Functions.Embedding.html#11530" class="Bound">f</a> <a id="11931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11933" href="Cubical.Functions.Embedding.html#11532" class="Bound">g</a>
      <a id="11941" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>

  <a id="11946" class="Comment">-- Then embed into the above case by lifting the type</a>
  <a id="FibrationIdentityPrinciple.L"></a><a id="12002" href="Cubical.Functions.Embedding.html#12002" class="Function">L</a> <a id="12004" class="Symbol">:</a> <a id="12006" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12011" class="Symbol">_</a> <a id="12013" class="Symbol">→</a> <a id="12015" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12020" class="Symbol">_</a> <a id="12022" class="Comment">-- local synonym fixing the levels of Lift</a>
  <a id="12067" href="Cubical.Functions.Embedding.html#12002" class="Function">L</a> <a id="12069" class="Symbol">=</a> <a id="12071" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="12076" class="Symbol">{</a><a id="12077" class="Argument">i</a> <a id="12079" class="Symbol">=</a> <a id="12081" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a><a id="12083" class="Symbol">}</a> <a id="12085" class="Symbol">{</a><a id="12086" class="Argument">j</a> <a id="12088" class="Symbol">=</a> <a id="12090" href="Cubical.Functions.Embedding.html#11235" class="Bound">ℓ</a><a id="12091" class="Symbol">}</a>

  <a id="FibrationIdentityPrinciple.liftFibration"></a><a id="12096" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="12110" class="Symbol">:</a> <a id="12112" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="12122" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a> <a id="12124" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a> <a id="12127" class="Symbol">→</a> <a id="12129" href="Cubical.Functions.Embedding.html#11474" class="Function">Fibration′</a>
  <a id="12142" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="12156" class="Symbol">(</a><a id="12157" href="Cubical.Functions.Embedding.html#12157" class="Bound">A</a> <a id="12159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12161" href="Cubical.Functions.Embedding.html#12161" class="Bound">f</a><a id="12162" class="Symbol">)</a> <a id="12164" class="Symbol">=</a> <a id="12166" href="Cubical.Functions.Embedding.html#12002" class="Function">L</a> <a id="12168" href="Cubical.Functions.Embedding.html#12157" class="Bound">A</a> <a id="12170" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12172" href="Cubical.Functions.Embedding.html#12161" class="Bound">f</a> <a id="12174" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12176" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a>

  <a id="FibrationIdentityPrinciple.hasPropFibersLiftFibration"></a><a id="12185" href="Cubical.Functions.Embedding.html#12185" class="Function">hasPropFibersLiftFibration</a> <a id="12212" class="Symbol">:</a> <a id="12214" href="Cubical.Functions.Embedding.html#1899" class="Function">hasPropFibers</a> <a id="12228" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a>
  <a id="12244" href="Cubical.Functions.Embedding.html#12185" class="Function">hasPropFibersLiftFibration</a> <a id="12271" class="Symbol">(</a><a id="12272" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a> <a id="12274" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12276" href="Cubical.Functions.Embedding.html#12276" class="Bound">f</a><a id="12277" class="Symbol">)</a> <a id="12279" class="Symbol">=</a>
    <a id="12285" href="Cubical.Functions.Embedding.html#6937" class="Function">Embedding-into-isProp→isProp</a> <a id="12314" class="Symbol">(</a><a id="12315" href="Cubical.Functions.Embedding.html#5642" class="Function">Equiv→Embedding</a> <a id="12331" href="Cubical.Functions.Embedding.html#12509" class="Function">fiberChar</a><a id="12340" class="Symbol">)</a>
      <a id="12348" class="Symbol">(</a><a id="12349" href="Cubical.Foundations.HLevels.html#12903" class="Function">isPropΣ</a> <a id="12357" class="Symbol">(</a><a id="12358" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="12384" class="Symbol">(</a><a id="12385" href="Cubical.Functions.Embedding.html#11025" class="Function">liftEmbedding</a> <a id="12399" class="Symbol">_</a> <a id="12401" class="Symbol">_)</a> <a id="12404" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a><a id="12405" class="Symbol">)</a>
               <a id="12422" class="Symbol">λ</a> <a id="12424" href="Cubical.Functions.Embedding.html#12424" class="Bound">_</a> <a id="12426" class="Symbol">→</a> <a id="12428" href="Cubical.Functions.Embedding.html#5424" class="Function">isEquiv→hasPropFibers</a> <a id="12450" class="Symbol">(</a><a id="12451" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12455" class="Symbol">(</a><a id="12456" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="12465" class="Symbol">(</a><a id="12466" href="Cubical.Foundations.Equiv.Properties.html#2033" class="Function">preCompEquiv</a> <a id="12479" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="12488" class="Symbol">)))</a> <a id="12492" class="Symbol">_)</a>
    <a id="12499" class="Keyword">where</a>
    <a id="12509" href="Cubical.Functions.Embedding.html#12509" class="Function">fiberChar</a> <a id="12519" class="Symbol">:</a> <a id="12521" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12527" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="12541" class="Symbol">(</a><a id="12542" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a> <a id="12544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12546" href="Cubical.Functions.Embedding.html#12276" class="Bound">f</a><a id="12547" class="Symbol">)</a>
              <a id="12563" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="12565" class="Symbol">(</a><a id="12566" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12569" href="Cubical.Functions.Embedding.html#12569" class="Bound">(</a><a id="12570" href="Cubical.Functions.Embedding.html#12570" class="Bound">E</a> <a id="12572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12574" href="Cubical.Functions.Embedding.html#12574" class="Bound">eq</a><a id="12576" href="Cubical.Functions.Embedding.html#12569" class="Bound">)</a> <a id="12578" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12580" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12586" href="Cubical.Functions.Embedding.html#12002" class="Function">L</a> <a id="12588" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a> <a id="12590" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12592" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12598" class="Symbol">(</a><a id="12599" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="12602" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="12607" class="Symbol">)</a> <a id="12609" class="Symbol">(</a><a id="12610" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="12621" class="Symbol">(λ</a> <a id="12624" href="Cubical.Functions.Embedding.html#12624" class="Bound">i</a> <a id="12626" class="Symbol">→</a> <a id="12628" href="Cubical.Functions.Embedding.html#12574" class="Bound">eq</a> <a id="12631" href="Cubical.Functions.Embedding.html#12624" class="Bound">i</a> <a id="12633" class="Symbol">→</a> <a id="12635" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a><a id="12636" class="Symbol">)</a> <a id="12638" href="Cubical.Functions.Embedding.html#12276" class="Bound">f</a><a id="12639" class="Symbol">))</a>
    <a id="12646" href="Cubical.Functions.Embedding.html#12509" class="Function">fiberChar</a> <a id="12656" class="Symbol">=</a>
        <a id="12666" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12672" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a> <a id="12689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12691" href="Cubical.Functions.Embedding.html#12276" class="Bound">f</a><a id="12692" class="Symbol">)</a>
      <a id="12700" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="12703" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="12720" class="Symbol">(λ</a> <a id="12723" href="Cubical.Functions.Embedding.html#12723" class="Bound">_</a> <a id="12725" class="Symbol">→</a> <a id="12727" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="12736" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a><a id="12747" class="Symbol">)</a> <a id="12749" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
        <a id="12759" class="Symbol">(</a><a id="12760" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12763" href="Cubical.Functions.Embedding.html#12763" class="Bound">(</a><a id="12764" href="Cubical.Functions.Embedding.html#12764" class="Bound">E</a> <a id="12766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12768" href="Cubical.Functions.Embedding.html#12768" class="Bound">g</a><a id="12769" href="Cubical.Functions.Embedding.html#12763" class="Bound">)</a> <a id="12771" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12773" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="12783" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a> <a id="12785" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a> <a id="12788" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12790" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12793" href="Cubical.Functions.Embedding.html#12793" class="Bound">eq</a> <a id="12796" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12798" class="Symbol">(</a><a id="12799" href="Cubical.Functions.Embedding.html#12002" class="Function">L</a> <a id="12801" href="Cubical.Functions.Embedding.html#12764" class="Bound">E</a> <a id="12803" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12805" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a><a id="12806" class="Symbol">)</a> <a id="12808" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12810" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12816" class="Symbol">(λ</a> <a id="12819" href="Cubical.Functions.Embedding.html#12819" class="Bound">i</a> <a id="12821" class="Symbol">→</a> <a id="12823" href="Cubical.Functions.Embedding.html#12793" class="Bound">eq</a> <a id="12826" href="Cubical.Functions.Embedding.html#12819" class="Bound">i</a> <a id="12828" class="Symbol">→</a> <a id="12830" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a><a id="12831" class="Symbol">)</a> <a id="12833" class="Symbol">(</a><a id="12834" href="Cubical.Functions.Embedding.html#12768" class="Bound">g</a> <a id="12836" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12838" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="12843" class="Symbol">)</a> <a id="12845" href="Cubical.Functions.Embedding.html#12276" class="Bound">f</a><a id="12846" class="Symbol">)</a>
      <a id="12854" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="12857" href="Cubical.Functions.Embedding.html#13168" class="Function">boringSwap</a> <a id="12868" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
        <a id="12878" class="Symbol">(</a><a id="12879" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12882" href="Cubical.Functions.Embedding.html#12882" class="Bound">(</a><a id="12883" href="Cubical.Functions.Embedding.html#12883" class="Bound">E</a> <a id="12885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12887" href="Cubical.Functions.Embedding.html#12887" class="Bound">eq</a><a id="12889" href="Cubical.Functions.Embedding.html#12882" class="Bound">)</a> <a id="12891" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12893" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12899" href="Cubical.Functions.Embedding.html#12002" class="Function">L</a> <a id="12901" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a> <a id="12903" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12905" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12908" href="Cubical.Functions.Embedding.html#12908" class="Bound">g</a> <a id="12910" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12912" class="Symbol">(</a><a id="12913" href="Cubical.Functions.Embedding.html#12883" class="Bound">E</a> <a id="12915" class="Symbol">→</a> <a id="12917" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a><a id="12918" class="Symbol">)</a> <a id="12920" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12922" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12928" class="Symbol">(λ</a> <a id="12931" href="Cubical.Functions.Embedding.html#12931" class="Bound">i</a> <a id="12933" class="Symbol">→</a> <a id="12935" href="Cubical.Functions.Embedding.html#12887" class="Bound">eq</a> <a id="12938" href="Cubical.Functions.Embedding.html#12931" class="Bound">i</a> <a id="12940" class="Symbol">→</a> <a id="12942" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a><a id="12943" class="Symbol">)</a> <a id="12945" class="Symbol">(</a><a id="12946" href="Cubical.Functions.Embedding.html#12908" class="Bound">g</a> <a id="12948" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12950" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="12955" class="Symbol">)</a> <a id="12957" href="Cubical.Functions.Embedding.html#12276" class="Bound">f</a><a id="12958" class="Symbol">)</a>
      <a id="12966" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="12969" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="12986" class="Symbol">(λ</a> <a id="12989" href="Cubical.Functions.Embedding.html#12989" class="Bound">_</a> <a id="12991" class="Symbol">→</a> <a id="12993" href="Cubical.Data.Sigma.Properties.html#9712" class="Function">Σ-cong-equiv-snd</a> <a id="13010" class="Symbol">λ</a> <a id="13012" href="Cubical.Functions.Embedding.html#13012" class="Bound">_</a> <a id="13014" class="Symbol">→</a> <a id="13016" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="13028" class="Symbol">(</a><a id="13029" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="13041" class="Symbol">_</a> <a id="13043" class="Symbol">_</a> <a id="13045" class="Symbol">_))</a> <a id="13049" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
        <a id="13059" class="Symbol">(</a><a id="13060" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13063" href="Cubical.Functions.Embedding.html#13063" class="Bound">(</a><a id="13064" href="Cubical.Functions.Embedding.html#13064" class="Bound">E</a> <a id="13066" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13068" href="Cubical.Functions.Embedding.html#13068" class="Bound">eq</a><a id="13070" href="Cubical.Functions.Embedding.html#13063" class="Bound">)</a> <a id="13072" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13074" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13080" href="Cubical.Functions.Embedding.html#12002" class="Function">L</a> <a id="13082" href="Cubical.Functions.Embedding.html#12272" class="Bound">A</a> <a id="13084" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13086" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13092" class="Symbol">(</a><a id="13093" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="13096" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a><a id="13101" class="Symbol">)</a> <a id="13103" class="Symbol">(</a><a id="13104" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="13115" class="Symbol">(λ</a> <a id="13118" href="Cubical.Functions.Embedding.html#13118" class="Bound">i</a> <a id="13120" class="Symbol">→</a> <a id="13122" href="Cubical.Functions.Embedding.html#13068" class="Bound">eq</a> <a id="13125" href="Cubical.Functions.Embedding.html#13118" class="Bound">i</a> <a id="13127" class="Symbol">→</a> <a id="13129" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a><a id="13130" class="Symbol">)</a> <a id="13132" href="Cubical.Functions.Embedding.html#12276" class="Bound">f</a><a id="13133" class="Symbol">))</a>
      <a id="13142" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a> <a id="13144" class="Keyword">where</a>
      <a id="13156" class="Keyword">unquoteDecl</a> <a id="13168" href="Cubical.Functions.Embedding.html#13168" class="Function">boringSwap</a> <a id="13179" class="Symbol">=</a>
        <a id="13189" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="13205" href="Cubical.Functions.Embedding.html#13168" class="Function">boringSwap</a>
          <a id="13226" class="Symbol">(λ</a> <a id="13229" class="Symbol">((</a><a id="13231" href="Cubical.Functions.Embedding.html#13231" class="Bound">E</a> <a id="13233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13235" href="Cubical.Functions.Embedding.html#13235" class="Bound">g</a><a id="13236" class="Symbol">)</a> <a id="13238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13240" class="Symbol">(</a><a id="13241" href="Cubical.Functions.Embedding.html#13241" class="Bound">eq</a> <a id="13244" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13246" href="Cubical.Functions.Embedding.html#13246" class="Bound">p</a><a id="13247" class="Symbol">))</a> <a id="13250" class="Symbol">→</a> <a id="13252" class="Symbol">((</a><a id="13254" href="Cubical.Functions.Embedding.html#13231" class="Bound">E</a> <a id="13256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13258" href="Cubical.Functions.Embedding.html#13241" class="Bound">eq</a><a id="13260" class="Symbol">)</a> <a id="13262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13264" class="Symbol">(</a><a id="13265" href="Cubical.Functions.Embedding.html#13235" class="Bound">g</a> <a id="13267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13269" href="Cubical.Functions.Embedding.html#13246" class="Bound">p</a><a id="13270" class="Symbol">)))</a>
          <a id="13284" class="Symbol">(λ</a> <a id="13287" class="Symbol">((</a><a id="13289" href="Cubical.Functions.Embedding.html#13289" class="Bound">E</a> <a id="13291" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13293" href="Cubical.Functions.Embedding.html#13293" class="Bound">g</a><a id="13294" class="Symbol">)</a> <a id="13296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13298" class="Symbol">(</a><a id="13299" href="Cubical.Functions.Embedding.html#13299" class="Bound">eq</a> <a id="13302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13304" href="Cubical.Functions.Embedding.html#13304" class="Bound">p</a><a id="13305" class="Symbol">))</a> <a id="13308" class="Symbol">→</a> <a id="13310" class="Symbol">((</a><a id="13312" href="Cubical.Functions.Embedding.html#13289" class="Bound">E</a> <a id="13314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13316" href="Cubical.Functions.Embedding.html#13299" class="Bound">eq</a><a id="13318" class="Symbol">)</a> <a id="13320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13322" class="Symbol">(</a><a id="13323" href="Cubical.Functions.Embedding.html#13293" class="Bound">g</a> <a id="13325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13327" href="Cubical.Functions.Embedding.html#13304" class="Bound">p</a><a id="13328" class="Symbol">)))</a>

  <a id="FibrationIdentityPrinciple.isEmbeddingLiftFibration"></a><a id="13335" href="Cubical.Functions.Embedding.html#13335" class="Function">isEmbeddingLiftFibration</a> <a id="13360" class="Symbol">:</a> <a id="13362" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="13374" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a>
  <a id="13390" href="Cubical.Functions.Embedding.html#13335" class="Function">isEmbeddingLiftFibration</a> <a id="13415" class="Symbol">=</a> <a id="13417" href="Cubical.Functions.Embedding.html#3756" class="Function">hasPropFibers→isEmbedding</a> <a id="13443" href="Cubical.Functions.Embedding.html#12185" class="Function">hasPropFibersLiftFibration</a>

  <a id="13473" class="Comment">-- and finish off</a>
  <a id="13493" class="Keyword">module</a> <a id="13500" href="Cubical.Functions.Embedding.html#13500" class="Module">_</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Cubical.Functions.Embedding.html#13503" class="Bound">f</a> <a id="13505" href="Cubical.Functions.Embedding.html#13505" class="Bound">g</a> <a id="13507" class="Symbol">:</a> <a id="13509" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="13519" href="Cubical.Functions.Embedding.html#11226" class="Bound">B</a> <a id="13521" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a><a id="13523" class="Symbol">)</a> <a id="13525" class="Keyword">where</a>
    <a id="13535" class="Keyword">open</a> <a id="13540" href="Cubical.Functions.Embedding.html#11522" class="Module">Lifted</a> <a id="13547" class="Symbol">(</a><a id="13548" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="13562" href="Cubical.Functions.Embedding.html#13503" class="Bound">f</a><a id="13563" class="Symbol">)</a> <a id="13565" class="Symbol">(</a><a id="13566" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="13580" href="Cubical.Functions.Embedding.html#13505" class="Bound">g</a><a id="13581" class="Symbol">)</a>
    <a id="13587" href="Cubical.Functions.Embedding.html#13587" class="Function">f≃g</a> <a id="13591" class="Symbol">:</a> <a id="13593" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13598" class="Symbol">(</a><a id="13599" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="13605" href="Cubical.Functions.Embedding.html#11235" class="Bound">ℓ</a> <a id="13607" href="Cubical.Functions.Embedding.html#11239" class="Bound">ℓ&#39;</a><a id="13609" class="Symbol">)</a>
    <a id="13615" href="Cubical.Functions.Embedding.html#13587" class="Function">f≃g</a> <a id="13619" class="Symbol">=</a> <a id="13621" class="Symbol">∀</a> <a id="13623" href="Cubical.Functions.Embedding.html#13623" class="Bound">b</a> <a id="13625" class="Symbol">→</a> <a id="13627" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13633" class="Symbol">(</a><a id="13634" href="Cubical.Functions.Embedding.html#13503" class="Bound">f</a> <a id="13636" class="Symbol">.</a><a id="13637" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13640" class="Symbol">)</a> <a id="13642" href="Cubical.Functions.Embedding.html#13623" class="Bound">b</a> <a id="13644" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13646" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13652" class="Symbol">(</a><a id="13653" href="Cubical.Functions.Embedding.html#13505" class="Bound">g</a> <a id="13655" class="Symbol">.</a><a id="13656" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="13659" class="Symbol">)</a> <a id="13661" href="Cubical.Functions.Embedding.html#13623" class="Bound">b</a>

    <a id="13668" href="Cubical.Functions.Embedding.html#13668" class="Function">FibrationIP</a> <a id="13680" class="Symbol">:</a> <a id="13682" href="Cubical.Functions.Embedding.html#13587" class="Function">f≃g</a> <a id="13686" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="13688" class="Symbol">(</a><a id="13689" href="Cubical.Functions.Embedding.html#13503" class="Bound">f</a> <a id="13691" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13693" href="Cubical.Functions.Embedding.html#13505" class="Bound">g</a><a id="13694" class="Symbol">)</a>
    <a id="13700" href="Cubical.Functions.Embedding.html#13668" class="Function">FibrationIP</a> <a id="13712" class="Symbol">=</a>
      <a id="13720" href="Cubical.Functions.Embedding.html#13587" class="Function">f≃g</a>  <a id="13725" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="13728" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="13738" class="Symbol">(λ</a> <a id="13741" href="Cubical.Functions.Embedding.html#13741" class="Bound">b</a> <a id="13743" class="Symbol">→</a> <a id="13745" href="Cubical.Foundations.Equiv.html#10170" class="Function">equivComp</a> <a id="13755" class="Symbol">(</a><a id="13756" href="Cubical.Data.Sigma.Properties.html#7839" class="Function">Σ-cong-equiv-fst</a> <a id="13773" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="13782" class="Symbol">)</a>
                                          <a id="13826" class="Symbol">(</a><a id="13827" href="Cubical.Data.Sigma.Properties.html#7839" class="Function">Σ-cong-equiv-fst</a> <a id="13844" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="13853" class="Symbol">))</a> <a id="13856" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
      <a id="13864" href="Cubical.Functions.Embedding.html#11558" class="Function">f≃g′</a> <a id="13869" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="13872" href="Cubical.Functions.Embedding.html#11641" class="Function">Fibration′IP</a> <a id="13885" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
      <a id="13893" class="Symbol">(</a><a id="13894" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="13908" href="Cubical.Functions.Embedding.html#13503" class="Bound">f</a> <a id="13910" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13912" href="Cubical.Functions.Embedding.html#12096" class="Function">liftFibration</a> <a id="13926" href="Cubical.Functions.Embedding.html#13505" class="Bound">g</a><a id="13927" class="Symbol">)</a> <a id="13929" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="13932" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="13941" class="Symbol">(_</a> <a id="13944" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13946" href="Cubical.Functions.Embedding.html#13335" class="Function">isEmbeddingLiftFibration</a> <a id="13971" class="Symbol">_</a> <a id="13973" class="Symbol">_)</a> <a id="13976" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
      <a id="13984" class="Symbol">(</a><a id="13985" href="Cubical.Functions.Embedding.html#13503" class="Bound">f</a> <a id="13987" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13989" href="Cubical.Functions.Embedding.html#13505" class="Bound">g</a><a id="13990" class="Symbol">)</a> <a id="13992" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>

<a id="_≃Fib_"></a><a id="13995" href="Cubical.Functions.Embedding.html#13995" class="Function Operator">_≃Fib_</a> <a id="14002" class="Symbol">:</a> <a id="14004" class="Symbol">{</a><a id="14005" href="Cubical.Functions.Embedding.html#14005" class="Bound">B</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14014" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="14015" class="Symbol">}</a> <a id="14017" class="Symbol">(</a><a id="14018" href="Cubical.Functions.Embedding.html#14018" class="Bound">f</a> <a id="14020" href="Cubical.Functions.Embedding.html#14020" class="Bound">g</a> <a id="14022" class="Symbol">:</a> <a id="14024" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="14034" href="Cubical.Functions.Embedding.html#14005" class="Bound">B</a> <a id="14036" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="14038" class="Symbol">)</a> <a id="14040" class="Symbol">→</a> <a id="14042" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14047" class="Symbol">(</a><a id="14048" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="14054" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="14056" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="14058" class="Symbol">)</a>
<a id="14060" href="Cubical.Functions.Embedding.html#13995" class="Function Operator">_≃Fib_</a> <a id="14067" class="Symbol">=</a> <a id="14069" href="Cubical.Functions.Embedding.html#13587" class="Function">FibrationIdentityPrinciple.f≃g</a>

<a id="FibrationIP"></a><a id="14101" href="Cubical.Functions.Embedding.html#14101" class="Function">FibrationIP</a> <a id="14113" class="Symbol">:</a> <a id="14115" class="Symbol">{</a><a id="14116" href="Cubical.Functions.Embedding.html#14116" class="Bound">B</a> <a id="14118" class="Symbol">:</a> <a id="14120" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14125" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="14126" class="Symbol">}</a> <a id="14128" class="Symbol">(</a><a id="14129" href="Cubical.Functions.Embedding.html#14129" class="Bound">f</a> <a id="14131" href="Cubical.Functions.Embedding.html#14131" class="Bound">g</a> <a id="14133" class="Symbol">:</a> <a id="14135" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="14145" href="Cubical.Functions.Embedding.html#14116" class="Bound">B</a> <a id="14147" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="14149" class="Symbol">)</a> <a id="14151" class="Symbol">→</a> <a id="14153" href="Cubical.Functions.Embedding.html#14129" class="Bound">f</a> <a id="14155" href="Cubical.Functions.Embedding.html#13995" class="Function Operator">≃Fib</a> <a id="14160" href="Cubical.Functions.Embedding.html#14131" class="Bound">g</a> <a id="14162" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14164" class="Symbol">(</a><a id="14165" href="Cubical.Functions.Embedding.html#14129" class="Bound">f</a> <a id="14167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14169" href="Cubical.Functions.Embedding.html#14131" class="Bound">g</a><a id="14170" class="Symbol">)</a>
<a id="14172" href="Cubical.Functions.Embedding.html#14101" class="Function">FibrationIP</a> <a id="14184" class="Symbol">=</a> <a id="14186" href="Cubical.Functions.Embedding.html#13668" class="Function">FibrationIdentityPrinciple.FibrationIP</a>

<a id="Embedding"></a><a id="14226" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="14236" class="Symbol">:</a> <a id="14238" class="Symbol">(</a><a id="14239" href="Cubical.Functions.Embedding.html#14239" class="Bound">B</a> <a id="14241" class="Symbol">:</a> <a id="14243" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14248" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="14250" class="Symbol">)</a> <a id="14252" class="Symbol">→</a> <a id="14254" class="Symbol">(</a><a id="14255" href="Cubical.Functions.Embedding.html#14255" class="Bound">ℓ</a> <a id="14257" class="Symbol">:</a> <a id="14259" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="14264" class="Symbol">)</a> <a id="14266" class="Symbol">→</a> <a id="14268" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14273" class="Symbol">(</a><a id="14274" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="14280" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="14283" class="Symbol">(</a><a id="14284" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="14290" href="Cubical.Functions.Embedding.html#14255" class="Bound">ℓ</a><a id="14291" class="Symbol">))</a>
<a id="14294" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="14304" href="Cubical.Functions.Embedding.html#14304" class="Bound">B</a> <a id="14306" href="Cubical.Functions.Embedding.html#14306" class="Bound">ℓ</a> <a id="14308" class="Symbol">=</a> <a id="14310" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14313" href="Cubical.Functions.Embedding.html#14313" class="Bound">A</a> <a id="14315" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14317" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14322" href="Cubical.Functions.Embedding.html#14306" class="Bound">ℓ</a> <a id="14324" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14326" href="Cubical.Functions.Embedding.html#14313" class="Bound">A</a> <a id="14328" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="14330" href="Cubical.Functions.Embedding.html#14304" class="Bound">B</a>

<a id="14333" class="Keyword">module</a> <a id="EmbeddingIdentityPrinciple"></a><a id="14340" href="Cubical.Functions.Embedding.html#14340" class="Module">EmbeddingIdentityPrinciple</a> <a id="14367" class="Symbol">{</a><a id="14368" href="Cubical.Functions.Embedding.html#14368" class="Bound">B</a> <a id="14370" class="Symbol">:</a> <a id="14372" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14377" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="14378" class="Symbol">}</a> <a id="14380" class="Symbol">{</a><a id="14381" href="Cubical.Functions.Embedding.html#14381" class="Bound">ℓ&#39;</a><a id="14383" class="Symbol">}</a> <a id="14385" class="Symbol">(</a><a id="14386" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a> <a id="14388" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a> <a id="14390" class="Symbol">:</a> <a id="14392" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="14402" href="Cubical.Functions.Embedding.html#14368" class="Bound">B</a> <a id="14404" href="Cubical.Functions.Embedding.html#14381" class="Bound">ℓ&#39;</a><a id="14406" class="Symbol">)</a> <a id="14408" class="Keyword">where</a>
  <a id="14416" class="Keyword">open</a> <a id="14421" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14423" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a> <a id="14425" class="Keyword">renaming</a> <a id="14434" class="Symbol">(</a><a id="14435" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14439" class="Symbol">to</a> <a id="14442" class="Field">F</a><a id="14443" class="Symbol">)</a>
  <a id="14447" class="Keyword">open</a> <a id="14452" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14454" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a> <a id="14456" class="Keyword">renaming</a> <a id="14465" class="Symbol">(</a><a id="14466" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14470" class="Symbol">to</a> <a id="14473" class="Field">G</a><a id="14474" class="Symbol">)</a>
  <a id="14478" class="Keyword">open</a> <a id="14483" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14485" class="Symbol">(</a><a id="14486" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a> <a id="14488" class="Symbol">.</a><a id="14489" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14492" class="Symbol">)</a> <a id="14494" class="Keyword">renaming</a> <a id="14503" class="Symbol">(</a><a id="14504" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14508" class="Symbol">to</a> <a id="14511" class="Field">ffun</a><a id="14515" class="Symbol">;</a> <a id="14517" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14521" class="Symbol">to</a> <a id="14524" class="Field">isEmbF</a><a id="14530" class="Symbol">)</a>
  <a id="14534" class="Keyword">open</a> <a id="14539" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="14541" class="Symbol">(</a><a id="14542" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a> <a id="14544" class="Symbol">.</a><a id="14545" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="14548" class="Symbol">)</a> <a id="14550" class="Keyword">renaming</a> <a id="14559" class="Symbol">(</a><a id="14560" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14564" class="Symbol">to</a> <a id="14567" class="Field">gfun</a><a id="14571" class="Symbol">;</a> <a id="14573" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14577" class="Symbol">to</a> <a id="14580" class="Field">isEmbG</a><a id="14586" class="Symbol">)</a>
  <a id="EmbeddingIdentityPrinciple.f≃g"></a><a id="14590" href="Cubical.Functions.Embedding.html#14590" class="Function">f≃g</a> <a id="14594" class="Symbol">:</a> <a id="14596" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14601" class="Symbol">_</a>
  <a id="14605" href="Cubical.Functions.Embedding.html#14590" class="Function">f≃g</a> <a id="14609" class="Symbol">=</a> <a id="14611" class="Symbol">(∀</a> <a id="14614" href="Cubical.Functions.Embedding.html#14614" class="Bound">b</a> <a id="14616" class="Symbol">→</a> <a id="14618" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14624" href="Cubical.Functions.Embedding.html#14511" class="Function">ffun</a> <a id="14629" href="Cubical.Functions.Embedding.html#14614" class="Bound">b</a> <a id="14631" class="Symbol">→</a> <a id="14633" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14639" href="Cubical.Functions.Embedding.html#14567" class="Function">gfun</a> <a id="14644" href="Cubical.Functions.Embedding.html#14614" class="Bound">b</a><a id="14645" class="Symbol">)</a> <a id="14647" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
         <a id="14658" class="Symbol">(∀</a> <a id="14661" href="Cubical.Functions.Embedding.html#14661" class="Bound">b</a> <a id="14663" class="Symbol">→</a> <a id="14665" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14671" href="Cubical.Functions.Embedding.html#14567" class="Function">gfun</a> <a id="14676" href="Cubical.Functions.Embedding.html#14661" class="Bound">b</a> <a id="14678" class="Symbol">→</a> <a id="14680" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="14686" href="Cubical.Functions.Embedding.html#14511" class="Function">ffun</a> <a id="14691" href="Cubical.Functions.Embedding.html#14661" class="Bound">b</a><a id="14692" class="Symbol">)</a>
  <a id="EmbeddingIdentityPrinciple.toFibr"></a><a id="14696" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="14703" class="Symbol">:</a> <a id="14705" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="14715" href="Cubical.Functions.Embedding.html#14368" class="Bound">B</a> <a id="14717" href="Cubical.Functions.Embedding.html#14381" class="Bound">ℓ&#39;</a> <a id="14720" class="Symbol">→</a> <a id="14722" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="14732" href="Cubical.Functions.Embedding.html#14368" class="Bound">B</a> <a id="14734" href="Cubical.Functions.Embedding.html#14381" class="Bound">ℓ&#39;</a>
  <a id="14739" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="14746" class="Symbol">(</a><a id="14747" href="Cubical.Functions.Embedding.html#14747" class="Bound">A</a> <a id="14749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14751" class="Symbol">(</a><a id="14752" href="Cubical.Functions.Embedding.html#14752" class="Bound">f</a> <a id="14754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14756" class="Symbol">_))</a> <a id="14760" class="Symbol">=</a> <a id="14762" class="Symbol">(</a><a id="14763" href="Cubical.Functions.Embedding.html#14747" class="Bound">A</a> <a id="14765" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14767" href="Cubical.Functions.Embedding.html#14752" class="Bound">f</a><a id="14768" class="Symbol">)</a>

  <a id="EmbeddingIdentityPrinciple.isEmbeddingToFibr"></a><a id="14773" href="Cubical.Functions.Embedding.html#14773" class="Function">isEmbeddingToFibr</a> <a id="14791" class="Symbol">:</a> <a id="14793" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="14805" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a>
  <a id="14814" href="Cubical.Functions.Embedding.html#14773" class="Function">isEmbeddingToFibr</a> <a id="14832" href="Cubical.Functions.Embedding.html#14832" class="Bound">w</a> <a id="14834" href="Cubical.Functions.Embedding.html#14834" class="Bound">x</a> <a id="14836" class="Symbol">=</a> <a id="14838" href="Cubical.Functions.Embedding.html#14931" class="Function">fullEquiv</a> <a id="14848" class="Symbol">.</a><a id="14849" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14853" class="Keyword">where</a>
    <a id="14863" class="Comment">-- carefully managed such that (cong toFibr) is the equivalence</a>
    <a id="14931" href="Cubical.Functions.Embedding.html#14931" class="Function">fullEquiv</a> <a id="14941" class="Symbol">:</a> <a id="14943" class="Symbol">(</a><a id="14944" href="Cubical.Functions.Embedding.html#14832" class="Bound">w</a> <a id="14946" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14948" href="Cubical.Functions.Embedding.html#14834" class="Bound">x</a><a id="14949" class="Symbol">)</a> <a id="14951" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="14953" class="Symbol">(</a><a id="14954" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="14961" href="Cubical.Functions.Embedding.html#14832" class="Bound">w</a> <a id="14963" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14965" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="14972" href="Cubical.Functions.Embedding.html#14834" class="Bound">x</a><a id="14973" class="Symbol">)</a>
    <a id="14979" href="Cubical.Functions.Embedding.html#14931" class="Function">fullEquiv</a> <a id="14989" class="Symbol">=</a> <a id="14991" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="15001" class="Symbol">(</a><a id="15002" href="Cubical.Foundations.Equiv.Properties.html#1484" class="Function">congEquiv</a> <a id="15012" class="Symbol">(</a><a id="15013" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="15022" href="Cubical.Data.Sigma.Properties.html#5914" class="Function">Σ-assoc-≃</a><a id="15031" class="Symbol">))</a> <a id="15034" class="Symbol">(</a><a id="15035" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="15044" class="Symbol">(</a><a id="15045" href="Cubical.Data.Sigma.Properties.html#13494" class="Function">Σ≡PropEquiv</a> <a id="15057" class="Symbol">(λ</a> <a id="15060" href="Cubical.Functions.Embedding.html#15060" class="Bound">_</a> <a id="15062" class="Symbol">→</a> <a id="15064" href="Cubical.Functions.Embedding.html#1415" class="Function">isPropIsEmbedding</a><a id="15081" class="Symbol">)))</a>

  <a id="EmbeddingIdentityPrinciple.EmbeddingIP"></a><a id="15088" href="Cubical.Functions.Embedding.html#15088" class="Function">EmbeddingIP</a> <a id="15100" class="Symbol">:</a> <a id="15102" href="Cubical.Functions.Embedding.html#14590" class="Function">f≃g</a> <a id="15106" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15108" class="Symbol">(</a><a id="15109" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a> <a id="15111" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15113" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a><a id="15114" class="Symbol">)</a>
  <a id="15118" href="Cubical.Functions.Embedding.html#15088" class="Function">EmbeddingIP</a> <a id="15130" class="Symbol">=</a>
      <a id="15138" href="Cubical.Functions.Embedding.html#14590" class="Function">f≃g</a>
    <a id="15146" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="15149" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="15166" class="Symbol">(</a><a id="15167" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="15174" href="Cubical.Data.Sigma.Properties.html#16168" class="Function">toProdIso</a><a id="15183" class="Symbol">)</a> <a id="15185" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
      <a id="15193" class="Symbol">(∀</a> <a id="15196" href="Cubical.Functions.Embedding.html#15196" class="Bound">b</a> <a id="15198" class="Symbol">→</a> <a id="15200" class="Symbol">(</a><a id="15201" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15207" href="Cubical.Functions.Embedding.html#14511" class="Function">ffun</a> <a id="15212" href="Cubical.Functions.Embedding.html#15196" class="Bound">b</a> <a id="15214" class="Symbol">→</a> <a id="15216" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15222" href="Cubical.Functions.Embedding.html#14567" class="Function">gfun</a> <a id="15227" href="Cubical.Functions.Embedding.html#15196" class="Bound">b</a><a id="15228" class="Symbol">)</a> <a id="15230" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15232" class="Symbol">(</a><a id="15233" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15239" href="Cubical.Functions.Embedding.html#14567" class="Function">gfun</a> <a id="15244" href="Cubical.Functions.Embedding.html#15196" class="Bound">b</a> <a id="15246" class="Symbol">→</a> <a id="15248" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15254" href="Cubical.Functions.Embedding.html#14511" class="Function">ffun</a> <a id="15259" href="Cubical.Functions.Embedding.html#15196" class="Bound">b</a><a id="15260" class="Symbol">))</a>
    <a id="15267" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="15270" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="15280" class="Symbol">(λ</a> <a id="15283" href="Cubical.Functions.Embedding.html#15283" class="Bound">_</a> <a id="15285" class="Symbol">→</a> <a id="15287" href="Cubical.Foundations.Equiv.html#6700" class="Function">isEquivPropBiimpl→Equiv</a> <a id="15311" class="Symbol">(</a><a id="15312" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="15338" href="Cubical.Functions.Embedding.html#14524" class="Function">isEmbF</a> <a id="15345" class="Symbol">_)</a>
                                                 <a id="15397" class="Symbol">(</a><a id="15398" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="15424" href="Cubical.Functions.Embedding.html#14580" class="Function">isEmbG</a> <a id="15431" class="Symbol">_))</a> <a id="15435" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
      <a id="15443" class="Symbol">(∀</a> <a id="15446" href="Cubical.Functions.Embedding.html#15446" class="Bound">b</a> <a id="15448" class="Symbol">→</a> <a id="15450" class="Symbol">(</a><a id="15451" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15457" class="Symbol">(</a><a id="15458" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a> <a id="15460" class="Symbol">.</a><a id="15461" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15465" class="Symbol">.</a><a id="15466" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="15469" class="Symbol">)</a> <a id="15471" href="Cubical.Functions.Embedding.html#15446" class="Bound">b</a><a id="15472" class="Symbol">)</a> <a id="15474" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15476" class="Symbol">(</a><a id="15477" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15483" class="Symbol">(</a><a id="15484" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a> <a id="15486" class="Symbol">.</a><a id="15487" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15491" class="Symbol">.</a><a id="15492" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="15495" class="Symbol">)</a> <a id="15497" href="Cubical.Functions.Embedding.html#15446" class="Bound">b</a><a id="15498" class="Symbol">))</a>
    <a id="15505" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="15508" href="Cubical.Functions.Embedding.html#14101" class="Function">FibrationIP</a> <a id="15520" class="Symbol">(</a><a id="15521" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="15528" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a><a id="15529" class="Symbol">)</a> <a id="15531" class="Symbol">(</a><a id="15532" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="15539" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a><a id="15540" class="Symbol">)</a> <a id="15542" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
      <a id="15550" class="Symbol">(</a><a id="15551" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="15558" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a> <a id="15560" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15562" href="Cubical.Functions.Embedding.html#14696" class="Function">toFibr</a> <a id="15569" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a><a id="15570" class="Symbol">)</a>
    <a id="15576" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="15579" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="15588" class="Symbol">(_</a> <a id="15591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15593" href="Cubical.Functions.Embedding.html#14773" class="Function">isEmbeddingToFibr</a> <a id="15611" class="Symbol">_</a> <a id="15613" class="Symbol">_)</a> <a id="15616" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
      <a id="15624" href="Cubical.Functions.Embedding.html#14386" class="Bound">f</a> <a id="15626" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15628" href="Cubical.Functions.Embedding.html#14388" class="Bound">g</a>
    <a id="15634" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>

<a id="_≃Emb_"></a><a id="15637" href="Cubical.Functions.Embedding.html#15637" class="Function Operator">_≃Emb_</a> <a id="15644" class="Symbol">:</a> <a id="15646" class="Symbol">{</a><a id="15647" href="Cubical.Functions.Embedding.html#15647" class="Bound">B</a> <a id="15649" class="Symbol">:</a> <a id="15651" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15656" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="15657" class="Symbol">}</a> <a id="15659" class="Symbol">(</a><a id="15660" href="Cubical.Functions.Embedding.html#15660" class="Bound">f</a> <a id="15662" href="Cubical.Functions.Embedding.html#15662" class="Bound">g</a> <a id="15664" class="Symbol">:</a> <a id="15666" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="15676" href="Cubical.Functions.Embedding.html#15647" class="Bound">B</a> <a id="15678" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="15680" class="Symbol">)</a> <a id="15682" class="Symbol">→</a> <a id="15684" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15689" class="Symbol">_</a>
<a id="15691" href="Cubical.Functions.Embedding.html#15637" class="Function Operator">_≃Emb_</a> <a id="15698" class="Symbol">=</a> <a id="15700" href="Cubical.Functions.Embedding.html#14590" class="Function">EmbeddingIdentityPrinciple.f≃g</a>

<a id="EmbeddingIP"></a><a id="15732" href="Cubical.Functions.Embedding.html#15732" class="Function">EmbeddingIP</a> <a id="15744" class="Symbol">:</a> <a id="15746" class="Symbol">{</a><a id="15747" href="Cubical.Functions.Embedding.html#15747" class="Bound">B</a> <a id="15749" class="Symbol">:</a> <a id="15751" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15756" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="15757" class="Symbol">}</a> <a id="15759" class="Symbol">(</a><a id="15760" href="Cubical.Functions.Embedding.html#15760" class="Bound">f</a> <a id="15762" href="Cubical.Functions.Embedding.html#15762" class="Bound">g</a> <a id="15764" class="Symbol">:</a> <a id="15766" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="15776" href="Cubical.Functions.Embedding.html#15747" class="Bound">B</a> <a id="15778" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="15780" class="Symbol">)</a> <a id="15782" class="Symbol">→</a> <a id="15784" href="Cubical.Functions.Embedding.html#15760" class="Bound">f</a> <a id="15786" href="Cubical.Functions.Embedding.html#15637" class="Function Operator">≃Emb</a> <a id="15791" href="Cubical.Functions.Embedding.html#15762" class="Bound">g</a> <a id="15793" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Cubical.Functions.Embedding.html#15760" class="Bound">f</a> <a id="15798" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15800" href="Cubical.Functions.Embedding.html#15762" class="Bound">g</a><a id="15801" class="Symbol">)</a>
<a id="15803" href="Cubical.Functions.Embedding.html#15732" class="Function">EmbeddingIP</a> <a id="15815" class="Symbol">=</a> <a id="15817" href="Cubical.Functions.Embedding.html#15088" class="Function">EmbeddingIdentityPrinciple.EmbeddingIP</a>

<a id="15857" class="Comment">-- Using the above, we can show that the collection of embeddings forms a set</a>
<a id="isSetEmbedding"></a><a id="15935" href="Cubical.Functions.Embedding.html#15935" class="Function">isSetEmbedding</a> <a id="15950" class="Symbol">:</a> <a id="15952" class="Symbol">{</a><a id="15953" href="Cubical.Functions.Embedding.html#15953" class="Bound">B</a> <a id="15955" class="Symbol">:</a> <a id="15957" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15962" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="15963" class="Symbol">}</a> <a id="15965" class="Symbol">{</a><a id="15966" href="Cubical.Functions.Embedding.html#15966" class="Bound">ℓ&#39;</a> <a id="15969" class="Symbol">:</a> <a id="15971" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="15976" class="Symbol">}</a> <a id="15978" class="Symbol">→</a> <a id="15980" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15986" class="Symbol">(</a><a id="15987" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="15997" href="Cubical.Functions.Embedding.html#15953" class="Bound">B</a> <a id="15999" href="Cubical.Functions.Embedding.html#15966" class="Bound">ℓ&#39;</a><a id="16001" class="Symbol">)</a>
<a id="16003" href="Cubical.Functions.Embedding.html#15935" class="Function">isSetEmbedding</a> <a id="16018" href="Cubical.Functions.Embedding.html#16018" class="Bound">M</a> <a id="16020" href="Cubical.Functions.Embedding.html#16020" class="Bound">N</a>
  <a id="16024" class="Symbol">=</a> <a id="16026" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="16049" class="Number">1</a>
      <a id="16057" class="Symbol">(</a><a id="16058" href="Cubical.Functions.Embedding.html#15732" class="Function">EmbeddingIP</a> <a id="16070" href="Cubical.Functions.Embedding.html#16018" class="Bound">M</a> <a id="16072" href="Cubical.Functions.Embedding.html#16020" class="Bound">N</a><a id="16073" class="Symbol">)</a>
      <a id="16081" class="Symbol">(</a><a id="16082" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="16090" class="Symbol">(</a><a id="16091" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="16100" class="Symbol">(λ</a> <a id="16103" href="Cubical.Functions.Embedding.html#16103" class="Bound">b</a> <a id="16105" href="Cubical.Functions.Embedding.html#16105" class="Bound">_</a> <a id="16107" class="Symbol">→</a> <a id="16109" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="16135" class="Symbol">(</a><a id="16136" href="Cubical.Functions.Embedding.html#16020" class="Bound">N</a> <a id="16138" class="Symbol">.</a><a id="16139" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16143" class="Symbol">.</a><a id="16144" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="16147" class="Symbol">)</a> <a id="16149" href="Cubical.Functions.Embedding.html#16103" class="Bound">b</a><a id="16150" class="Symbol">))</a>
               <a id="16168" class="Symbol">(</a><a id="16169" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a>  <a id="16179" class="Symbol">λ</a> <a id="16181" href="Cubical.Functions.Embedding.html#16181" class="Bound">b</a> <a id="16183" href="Cubical.Functions.Embedding.html#16183" class="Bound">_</a> <a id="16185" class="Symbol">→</a> <a id="16187" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="16213" class="Symbol">(</a><a id="16214" href="Cubical.Functions.Embedding.html#16018" class="Bound">M</a> <a id="16216" class="Symbol">.</a><a id="16217" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16221" class="Symbol">.</a><a id="16222" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="16225" class="Symbol">)</a> <a id="16227" href="Cubical.Functions.Embedding.html#16181" class="Bound">b</a><a id="16228" class="Symbol">))</a>

<a id="16232" class="Comment">-- Cantor&#39;s theorem for sets</a>
<a id="Set-Embedding-into-Powerset"></a><a id="16261" href="Cubical.Functions.Embedding.html#16261" class="Function">Set-Embedding-into-Powerset</a> <a id="16289" class="Symbol">:</a> <a id="16291" class="Symbol">{</a><a id="16292" href="Cubical.Functions.Embedding.html#16292" class="Bound">A</a> <a id="16294" class="Symbol">:</a> <a id="16296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16301" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="16302" class="Symbol">}</a> <a id="16304" class="Symbol">→</a> <a id="16306" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="16312" href="Cubical.Functions.Embedding.html#16292" class="Bound">A</a> <a id="16314" class="Symbol">→</a> <a id="16316" href="Cubical.Functions.Embedding.html#16292" class="Bound">A</a> <a id="16318" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16320" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="16322" href="Cubical.Functions.Embedding.html#16292" class="Bound">A</a>
<a id="16324" href="Cubical.Functions.Embedding.html#16261" class="Function">Set-Embedding-into-Powerset</a> <a id="16352" class="Symbol">{</a><a id="16353" class="Argument">A</a> <a id="16355" class="Symbol">=</a> <a id="16357" href="Cubical.Functions.Embedding.html#16357" class="Bound">A</a><a id="16358" class="Symbol">}</a> <a id="16360" href="Cubical.Functions.Embedding.html#16360" class="Bound">setA</a>
  <a id="16367" class="Symbol">=</a> <a id="16369" href="Cubical.Functions.Embedding.html#16429" class="Function">fun</a> <a id="16373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16375" class="Symbol">(</a><a id="16376" href="Cubical.Functions.Embedding.html#5099" class="Function">injEmbedding</a> <a id="16389" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="16396" class="Symbol">(λ</a> <a id="16399" href="Cubical.Functions.Embedding.html#16399" class="Bound">y</a> <a id="16401" class="Symbol">→</a> <a id="16403" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16407" class="Symbol">(</a><a id="16408" href="Cubical.Functions.Embedding.html#16611" class="Function">H₃</a> <a id="16411" class="Symbol">(</a><a id="16412" href="Cubical.Functions.Embedding.html#16491" class="Function">H₂</a> <a id="16415" href="Cubical.Functions.Embedding.html#16399" class="Bound">y</a><a id="16416" class="Symbol">))))</a>
  <a id="16423" class="Keyword">where</a> <a id="16429" href="Cubical.Functions.Embedding.html#16429" class="Function">fun</a> <a id="16433" class="Symbol">:</a> <a id="16435" href="Cubical.Functions.Embedding.html#16357" class="Bound">A</a> <a id="16437" class="Symbol">→</a> <a id="16439" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="16441" href="Cubical.Functions.Embedding.html#16357" class="Bound">A</a>
        <a id="16451" href="Cubical.Functions.Embedding.html#16429" class="Function">fun</a> <a id="16455" href="Cubical.Functions.Embedding.html#16455" class="Bound">a</a> <a id="16457" href="Cubical.Functions.Embedding.html#16457" class="Bound">b</a> <a id="16459" class="Symbol">=</a> <a id="16461" class="Symbol">(</a><a id="16462" href="Cubical.Functions.Embedding.html#16455" class="Bound">a</a> <a id="16464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16466" href="Cubical.Functions.Embedding.html#16457" class="Bound">b</a><a id="16467" class="Symbol">)</a> <a id="16469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16471" class="Symbol">(</a><a id="16472" href="Cubical.Functions.Embedding.html#16360" class="Bound">setA</a> <a id="16477" href="Cubical.Functions.Embedding.html#16455" class="Bound">a</a> <a id="16479" href="Cubical.Functions.Embedding.html#16457" class="Bound">b</a><a id="16480" class="Symbol">)</a>

        <a id="16491" href="Cubical.Functions.Embedding.html#16491" class="Function">H₂</a> <a id="16494" class="Symbol">:</a> <a id="16496" class="Symbol">{</a><a id="16497" href="Cubical.Functions.Embedding.html#16497" class="Bound">a</a> <a id="16499" href="Cubical.Functions.Embedding.html#16499" class="Bound">b</a> <a id="16501" class="Symbol">:</a> <a id="16503" href="Cubical.Functions.Embedding.html#16357" class="Bound">A</a><a id="16504" class="Symbol">}</a> <a id="16506" class="Symbol">→</a> <a id="16508" href="Cubical.Functions.Embedding.html#16429" class="Function">fun</a> <a id="16512" href="Cubical.Functions.Embedding.html#16497" class="Bound">a</a> <a id="16514" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16516" href="Cubical.Functions.Embedding.html#16429" class="Function">fun</a> <a id="16520" href="Cubical.Functions.Embedding.html#16499" class="Bound">b</a> <a id="16522" class="Symbol">→</a> <a id="16524" href="Cubical.Functions.Embedding.html#16497" class="Bound">a</a> <a id="16526" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="16528" class="Symbol">(</a><a id="16529" href="Cubical.Functions.Embedding.html#16429" class="Function">fun</a> <a id="16533" href="Cubical.Functions.Embedding.html#16499" class="Bound">b</a><a id="16534" class="Symbol">)</a>
        <a id="16544" href="Cubical.Functions.Embedding.html#16491" class="Function">H₂</a> <a id="16547" class="Symbol">{</a><a id="16548" href="Cubical.Functions.Embedding.html#16548" class="Bound">a</a><a id="16549" class="Symbol">}</a> <a id="16551" href="Cubical.Functions.Embedding.html#16551" class="Bound">fa≡fb</a> <a id="16557" class="Symbol">=</a> <a id="16559" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="16569" class="Symbol">(</a><a id="16570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16575" class="Symbol">(</a><a id="16576" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16580" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16582" class="Symbol">(</a><a id="16583" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="16586" href="Cubical.Functions.Embedding.html#16548" class="Bound">a</a><a id="16587" class="Symbol">))</a> <a id="16590" href="Cubical.Functions.Embedding.html#16551" class="Bound">fa≡fb</a><a id="16595" class="Symbol">)</a> <a id="16597" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="16611" href="Cubical.Functions.Embedding.html#16611" class="Function">H₃</a> <a id="16614" class="Symbol">:</a> <a id="16616" class="Symbol">{</a><a id="16617" href="Cubical.Functions.Embedding.html#16617" class="Bound">a</a> <a id="16619" href="Cubical.Functions.Embedding.html#16619" class="Bound">b</a> <a id="16621" class="Symbol">:</a> <a id="16623" href="Cubical.Functions.Embedding.html#16357" class="Bound">A</a><a id="16624" class="Symbol">}</a> <a id="16626" class="Symbol">→</a> <a id="16628" href="Cubical.Functions.Embedding.html#16619" class="Bound">b</a> <a id="16630" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="16632" class="Symbol">(</a><a id="16633" href="Cubical.Functions.Embedding.html#16429" class="Function">fun</a> <a id="16637" href="Cubical.Functions.Embedding.html#16617" class="Bound">a</a><a id="16638" class="Symbol">)</a> <a id="16640" class="Symbol">→</a> <a id="16642" href="Cubical.Functions.Embedding.html#16617" class="Bound">a</a> <a id="16644" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16646" href="Cubical.Functions.Embedding.html#16619" class="Bound">b</a>
        <a id="16656" href="Cubical.Functions.Embedding.html#16611" class="Function">H₃</a> <a id="16659" href="Cubical.Functions.Embedding.html#16659" class="Bound">b∈fa</a> <a id="16664" class="Symbol">=</a> <a id="16666" href="Cubical.Functions.Embedding.html#16659" class="Bound">b∈fa</a>

<a id="×Monotone↪"></a><a id="16672" href="Cubical.Functions.Embedding.html#16672" class="Function">×Monotone↪</a> <a id="16683" class="Symbol">:</a> <a id="16685" class="Symbol">∀</a> <a id="16687" class="Symbol">{</a><a id="16688" href="Cubical.Functions.Embedding.html#16688" class="Bound">ℓa</a> <a id="16691" href="Cubical.Functions.Embedding.html#16691" class="Bound">ℓb</a> <a id="16694" href="Cubical.Functions.Embedding.html#16694" class="Bound">ℓc</a> <a id="16697" href="Cubical.Functions.Embedding.html#16697" class="Bound">ℓd</a><a id="16699" class="Symbol">}</a>
                <a id="16717" class="Symbol">{</a><a id="16718" href="Cubical.Functions.Embedding.html#16718" class="Bound">A</a> <a id="16720" class="Symbol">:</a> <a id="16722" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16727" href="Cubical.Functions.Embedding.html#16688" class="Bound">ℓa</a><a id="16729" class="Symbol">}</a> <a id="16731" class="Symbol">{</a><a id="16732" href="Cubical.Functions.Embedding.html#16732" class="Bound">B</a> <a id="16734" class="Symbol">:</a> <a id="16736" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16741" href="Cubical.Functions.Embedding.html#16691" class="Bound">ℓb</a><a id="16743" class="Symbol">}</a> <a id="16745" class="Symbol">{</a><a id="16746" href="Cubical.Functions.Embedding.html#16746" class="Bound">C</a> <a id="16748" class="Symbol">:</a> <a id="16750" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16755" href="Cubical.Functions.Embedding.html#16694" class="Bound">ℓc</a><a id="16757" class="Symbol">}</a> <a id="16759" class="Symbol">{</a><a id="16760" href="Cubical.Functions.Embedding.html#16760" class="Bound">D</a> <a id="16762" class="Symbol">:</a> <a id="16764" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16769" href="Cubical.Functions.Embedding.html#16697" class="Bound">ℓd</a><a id="16771" class="Symbol">}</a>
            <a id="16785" class="Symbol">→</a> <a id="16787" href="Cubical.Functions.Embedding.html#16718" class="Bound">A</a> <a id="16789" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16791" href="Cubical.Functions.Embedding.html#16746" class="Bound">C</a> <a id="16793" class="Symbol">→</a> <a id="16795" href="Cubical.Functions.Embedding.html#16732" class="Bound">B</a> <a id="16797" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16799" href="Cubical.Functions.Embedding.html#16760" class="Bound">D</a> <a id="16801" class="Symbol">→</a> <a id="16803" class="Symbol">(</a><a id="16804" href="Cubical.Functions.Embedding.html#16718" class="Bound">A</a> <a id="16806" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16808" href="Cubical.Functions.Embedding.html#16732" class="Bound">B</a><a id="16809" class="Symbol">)</a> <a id="16811" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="16813" class="Symbol">(</a><a id="16814" href="Cubical.Functions.Embedding.html#16746" class="Bound">C</a> <a id="16816" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16818" href="Cubical.Functions.Embedding.html#16760" class="Bound">D</a><a id="16819" class="Symbol">)</a>
<a id="16821" href="Cubical.Functions.Embedding.html#16672" class="Function">×Monotone↪</a> <a id="16832" class="Symbol">{</a><a id="16833" class="Argument">A</a> <a id="16835" class="Symbol">=</a> <a id="16837" href="Cubical.Functions.Embedding.html#16837" class="Bound">A</a><a id="16838" class="Symbol">}</a> <a id="16840" class="Symbol">{</a><a id="16841" class="Argument">B</a> <a id="16843" class="Symbol">=</a> <a id="16845" href="Cubical.Functions.Embedding.html#16845" class="Bound">B</a><a id="16846" class="Symbol">}</a> <a id="16848" class="Symbol">{</a><a id="16849" class="Argument">C</a> <a id="16851" class="Symbol">=</a> <a id="16853" href="Cubical.Functions.Embedding.html#16853" class="Bound">C</a><a id="16854" class="Symbol">}</a> <a id="16856" class="Symbol">{</a><a id="16857" class="Argument">D</a> <a id="16859" class="Symbol">=</a> <a id="16861" href="Cubical.Functions.Embedding.html#16861" class="Bound">D</a><a id="16862" class="Symbol">}</a> <a id="16864" class="Symbol">(</a><a id="16865" href="Cubical.Functions.Embedding.html#16865" class="Bound">f</a> <a id="16867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16869" href="Cubical.Functions.Embedding.html#16869" class="Bound">embf</a><a id="16873" class="Symbol">)</a> <a id="16875" class="Symbol">(</a><a id="16876" href="Cubical.Functions.Embedding.html#16876" class="Bound">g</a> <a id="16878" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16880" href="Cubical.Functions.Embedding.html#16880" class="Bound">embg</a><a id="16884" class="Symbol">)</a>
  <a id="16888" class="Symbol">=</a> <a id="16890" class="Symbol">(</a><a id="16891" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="16897" href="Cubical.Functions.Embedding.html#16865" class="Bound">f</a> <a id="16899" href="Cubical.Functions.Embedding.html#16876" class="Bound">g</a><a id="16900" class="Symbol">)</a> <a id="16902" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16904" href="Cubical.Functions.Embedding.html#17322" class="Function">emb</a>
    <a id="16912" class="Keyword">where</a> <a id="16918" href="Cubical.Functions.Embedding.html#16918" class="Function">apmap</a> <a id="16924" class="Symbol">:</a> <a id="16926" class="Symbol">∀</a> <a id="16928" href="Cubical.Functions.Embedding.html#16928" class="Bound">x</a> <a id="16930" href="Cubical.Functions.Embedding.html#16930" class="Bound">y</a> <a id="16932" class="Symbol">→</a> <a id="16934" href="Cubical.Functions.Embedding.html#16928" class="Bound">x</a> <a id="16936" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16938" href="Cubical.Functions.Embedding.html#16930" class="Bound">y</a> <a id="16940" class="Symbol">→</a> <a id="16942" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="16948" href="Cubical.Functions.Embedding.html#16865" class="Bound">f</a> <a id="16950" href="Cubical.Functions.Embedding.html#16876" class="Bound">g</a> <a id="16952" href="Cubical.Functions.Embedding.html#16928" class="Bound">x</a> <a id="16954" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16956" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="16962" href="Cubical.Functions.Embedding.html#16865" class="Bound">f</a> <a id="16964" href="Cubical.Functions.Embedding.html#16876" class="Bound">g</a> <a id="16966" href="Cubical.Functions.Embedding.html#16930" class="Bound">y</a>
          <a id="16978" href="Cubical.Functions.Embedding.html#16918" class="Function">apmap</a> <a id="16984" href="Cubical.Functions.Embedding.html#16984" class="Bound">x</a> <a id="16986" href="Cubical.Functions.Embedding.html#16986" class="Bound">y</a> <a id="16988" href="Cubical.Functions.Embedding.html#16988" class="Bound">x≡y</a> <a id="16992" class="Symbol">=</a> <a id="16994" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="17001" class="Symbol">(</a><a id="17002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17007" class="Symbol">(</a><a id="17008" href="Cubical.Functions.Embedding.html#16865" class="Bound">f</a> <a id="17010" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17012" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="17015" class="Symbol">)</a> <a id="17017" href="Cubical.Functions.Embedding.html#16988" class="Bound">x≡y</a> <a id="17021" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17023" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17028" class="Symbol">(</a><a id="17029" href="Cubical.Functions.Embedding.html#16876" class="Bound">g</a> <a id="17031" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17033" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="17036" class="Symbol">)</a> <a id="17038" href="Cubical.Functions.Embedding.html#16988" class="Bound">x≡y</a><a id="17041" class="Symbol">)</a>

          <a id="17054" href="Cubical.Functions.Embedding.html#17054" class="Function">equiv</a> <a id="17060" class="Symbol">:</a> <a id="17062" class="Symbol">∀</a> <a id="17064" href="Cubical.Functions.Embedding.html#17064" class="Bound">x</a> <a id="17066" href="Cubical.Functions.Embedding.html#17066" class="Bound">y</a> <a id="17068" class="Symbol">→</a> <a id="17070" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="17078" class="Symbol">(</a><a id="17079" href="Cubical.Functions.Embedding.html#16918" class="Function">apmap</a> <a id="17085" href="Cubical.Functions.Embedding.html#17064" class="Bound">x</a> <a id="17087" href="Cubical.Functions.Embedding.html#17066" class="Bound">y</a><a id="17088" class="Symbol">)</a>
          <a id="17100" href="Cubical.Functions.Embedding.html#17054" class="Function">equiv</a> <a id="17106" href="Cubical.Functions.Embedding.html#17106" class="Bound">x</a> <a id="17108" href="Cubical.Functions.Embedding.html#17108" class="Bound">y</a> <a id="17110" class="Symbol">=</a> <a id="17112" class="Symbol">((</a><a id="17114" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="17123" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a><a id="17136" class="Symbol">)</a>
                    <a id="17158" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="17161" class="Symbol">(</a><a id="17162" href="Cubical.Data.Sigma.Properties.html#14401" class="Function">≃-×</a> <a id="17166" class="Symbol">((</a><a id="17168" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17173" href="Cubical.Functions.Embedding.html#16865" class="Bound">f</a><a id="17174" class="Symbol">)</a> <a id="17176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17178" class="Symbol">(</a><a id="17179" href="Cubical.Functions.Embedding.html#16869" class="Bound">embf</a> <a id="17184" class="Symbol">(</a><a id="17185" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17189" href="Cubical.Functions.Embedding.html#17106" class="Bound">x</a><a id="17190" class="Symbol">)</a> <a id="17192" class="Symbol">(</a><a id="17193" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17197" href="Cubical.Functions.Embedding.html#17108" class="Bound">y</a><a id="17198" class="Symbol">)))</a>
                             <a id="17231" class="Symbol">((</a><a id="17233" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17238" href="Cubical.Functions.Embedding.html#16876" class="Bound">g</a><a id="17239" class="Symbol">)</a> <a id="17241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17243" class="Symbol">(</a><a id="17244" href="Cubical.Functions.Embedding.html#16880" class="Bound">embg</a> <a id="17249" class="Symbol">(</a><a id="17250" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17254" href="Cubical.Functions.Embedding.html#17106" class="Bound">x</a><a id="17255" class="Symbol">)</a> <a id="17257" class="Symbol">(</a><a id="17258" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17262" href="Cubical.Functions.Embedding.html#17108" class="Bound">y</a><a id="17263" class="Symbol">))))</a>
                    <a id="17288" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="17291" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a><a id="17304" class="Symbol">)</a> <a id="17306" class="Symbol">.</a><a id="17307" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

          <a id="17322" href="Cubical.Functions.Embedding.html#17322" class="Function">emb</a> <a id="17326" class="Symbol">:</a> <a id="17328" href="Cubical.Functions.Embedding.html#1319" class="Function">isEmbedding</a> <a id="17340" class="Symbol">(</a><a id="17341" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="17347" href="Cubical.Functions.Embedding.html#16865" class="Bound">f</a> <a id="17349" href="Cubical.Functions.Embedding.html#16876" class="Bound">g</a><a id="17350" class="Symbol">)</a>
          <a id="17362" href="Cubical.Functions.Embedding.html#17322" class="Function">emb</a> <a id="17366" href="Cubical.Functions.Embedding.html#17366" class="Bound">x</a> <a id="17368" href="Cubical.Functions.Embedding.html#17368" class="Bound">y</a> <a id="17370" class="Symbol">=</a> <a id="17372" href="Cubical.Functions.Embedding.html#17054" class="Function">equiv</a> <a id="17378" href="Cubical.Functions.Embedding.html#17366" class="Bound">x</a> <a id="17380" href="Cubical.Functions.Embedding.html#17368" class="Bound">y</a>

<a id="EmbeddingΣProp"></a><a id="17383" href="Cubical.Functions.Embedding.html#17383" class="Function">EmbeddingΣProp</a> <a id="17398" class="Symbol">:</a> <a id="17400" class="Symbol">{</a><a id="17401" href="Cubical.Functions.Embedding.html#17401" class="Bound">A</a> <a id="17403" class="Symbol">:</a> <a id="17405" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17410" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17411" class="Symbol">}</a> <a id="17413" class="Symbol">→</a> <a id="17415" class="Symbol">{</a><a id="17416" href="Cubical.Functions.Embedding.html#17416" class="Bound">B</a> <a id="17418" class="Symbol">:</a> <a id="17420" href="Cubical.Functions.Embedding.html#17401" class="Bound">A</a> <a id="17422" class="Symbol">→</a> <a id="17424" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17429" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17431" class="Symbol">}</a> <a id="17433" class="Symbol">→</a> <a id="17435" class="Symbol">(∀</a> <a id="17438" href="Cubical.Functions.Embedding.html#17438" class="Bound">a</a> <a id="17440" class="Symbol">→</a> <a id="17442" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17449" class="Symbol">(</a><a id="17450" href="Cubical.Functions.Embedding.html#17416" class="Bound">B</a> <a id="17452" href="Cubical.Functions.Embedding.html#17438" class="Bound">a</a><a id="17453" class="Symbol">))</a> <a id="17456" class="Symbol">→</a> <a id="17458" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17460" href="Cubical.Functions.Embedding.html#17401" class="Bound">A</a> <a id="17462" href="Cubical.Functions.Embedding.html#17416" class="Bound">B</a> <a id="17464" href="Cubical.Functions.Embedding.html#2192" class="Function Operator">↪</a> <a id="17466" href="Cubical.Functions.Embedding.html#17401" class="Bound">A</a>
<a id="17468" href="Cubical.Functions.Embedding.html#17383" class="Function">EmbeddingΣProp</a> <a id="17483" href="Cubical.Functions.Embedding.html#17483" class="Bound">f</a> <a id="17485" class="Symbol">=</a> <a id="17487" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17493" class="Symbol">(λ</a> <a id="17496" href="Cubical.Functions.Embedding.html#17496" class="Bound">_</a> <a id="17498" href="Cubical.Functions.Embedding.html#17498" class="Bound">_</a> <a id="17500" class="Symbol">→</a> <a id="17502" href="Cubical.Data.Sigma.Properties.html#12720" class="Function">isEmbeddingFstΣProp</a> <a id="17522" href="Cubical.Functions.Embedding.html#17483" class="Bound">f</a><a id="17523" class="Symbol">)</a>

<a id="17526" class="Comment">-- Since embeddings are equivalent to subsets, we can create some notation around this</a>
<a id="_∈ₑ_"></a><a id="17613" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">_∈ₑ_</a> <a id="17618" class="Symbol">:</a> <a id="17620" class="Symbol">{</a><a id="17621" href="Cubical.Functions.Embedding.html#17621" class="Bound">A</a> <a id="17623" class="Symbol">:</a> <a id="17625" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17630" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17631" class="Symbol">}</a> <a id="17633" class="Symbol">→</a> <a id="17635" href="Cubical.Functions.Embedding.html#17621" class="Bound">A</a> <a id="17637" class="Symbol">→</a> <a id="17639" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="17649" href="Cubical.Functions.Embedding.html#17621" class="Bound">A</a> <a id="17651" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="17654" class="Symbol">→</a> <a id="17656" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17661" class="Symbol">(</a><a id="17662" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17668" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="17670" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17672" class="Symbol">)</a>
<a id="17674" href="Cubical.Functions.Embedding.html#17674" class="Bound">x</a> <a id="17676" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="17679" class="Symbol">(_</a> <a id="17682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17684" class="Symbol">(</a><a id="17685" href="Cubical.Functions.Embedding.html#17685" class="Bound">f</a> <a id="17687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17689" class="Symbol">_))</a> <a id="17693" class="Symbol">=</a> <a id="17695" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17701" href="Cubical.Functions.Embedding.html#17685" class="Bound">f</a> <a id="17703" href="Cubical.Functions.Embedding.html#17674" class="Bound">x</a>

<a id="isProp∈ₑ"></a><a id="17706" href="Cubical.Functions.Embedding.html#17706" class="Function">isProp∈ₑ</a> <a id="17715" class="Symbol">:</a> <a id="17717" class="Symbol">{</a><a id="17718" href="Cubical.Functions.Embedding.html#17718" class="Bound">A</a> <a id="17720" class="Symbol">:</a> <a id="17722" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17727" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17728" class="Symbol">}</a> <a id="17730" class="Symbol">(</a><a id="17731" href="Cubical.Functions.Embedding.html#17731" class="Bound">x</a> <a id="17733" class="Symbol">:</a> <a id="17735" href="Cubical.Functions.Embedding.html#17718" class="Bound">A</a><a id="17736" class="Symbol">)</a> <a id="17738" class="Symbol">(</a><a id="17739" href="Cubical.Functions.Embedding.html#17739" class="Bound">S</a> <a id="17741" class="Symbol">:</a> <a id="17743" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="17753" href="Cubical.Functions.Embedding.html#17718" class="Bound">A</a> <a id="17755" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17757" class="Symbol">)</a> <a id="17759" class="Symbol">→</a> <a id="17761" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17768" class="Symbol">(</a><a id="17769" href="Cubical.Functions.Embedding.html#17731" class="Bound">x</a> <a id="17771" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="17774" href="Cubical.Functions.Embedding.html#17739" class="Bound">S</a><a id="17775" class="Symbol">)</a>
<a id="17777" href="Cubical.Functions.Embedding.html#17706" class="Function">isProp∈ₑ</a> <a id="17786" href="Cubical.Functions.Embedding.html#17786" class="Bound">x</a> <a id="17788" href="Cubical.Functions.Embedding.html#17788" class="Bound">S</a> <a id="17790" class="Symbol">=</a> <a id="17792" href="Cubical.Functions.Embedding.html#2948" class="Function">isEmbedding→hasPropFibers</a> <a id="17818" class="Symbol">(</a><a id="17819" href="Cubical.Functions.Embedding.html#17788" class="Bound">S</a> <a id="17821" class="Symbol">.</a><a id="17822" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17826" class="Symbol">.</a><a id="17827" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="17830" class="Symbol">)</a> <a id="17832" href="Cubical.Functions.Embedding.html#17786" class="Bound">x</a>

<a id="_⊆ₑ_"></a><a id="17835" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">_⊆ₑ_</a> <a id="17840" class="Symbol">:</a> <a id="17842" class="Symbol">{</a><a id="17843" href="Cubical.Functions.Embedding.html#17843" class="Bound">A</a> <a id="17845" class="Symbol">:</a> <a id="17847" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17852" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17853" class="Symbol">}</a> <a id="17855" class="Symbol">→</a> <a id="17857" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="17867" href="Cubical.Functions.Embedding.html#17843" class="Bound">A</a> <a id="17869" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a> <a id="17872" class="Symbol">→</a> <a id="17874" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="17884" href="Cubical.Functions.Embedding.html#17843" class="Bound">A</a> <a id="17886" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a> <a id="17890" class="Symbol">→</a> <a id="17892" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17897" class="Symbol">(</a><a id="17898" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17904" class="Symbol">(</a><a id="17905" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17911" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="17913" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17915" class="Symbol">)</a> <a id="17917" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="17920" class="Symbol">)</a>
<a id="17922" href="Cubical.Functions.Embedding.html#17922" class="Bound">X</a> <a id="17924" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="17927" href="Cubical.Functions.Embedding.html#17927" class="Bound">Y</a> <a id="17929" class="Symbol">=</a> <a id="17931" class="Symbol">∀</a> <a id="17933" href="Cubical.Functions.Embedding.html#17933" class="Bound">x</a> <a id="17935" class="Symbol">→</a> <a id="17937" href="Cubical.Functions.Embedding.html#17933" class="Bound">x</a> <a id="17939" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="17942" href="Cubical.Functions.Embedding.html#17922" class="Bound">X</a> <a id="17944" class="Symbol">→</a> <a id="17946" href="Cubical.Functions.Embedding.html#17933" class="Bound">x</a> <a id="17948" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="17951" href="Cubical.Functions.Embedding.html#17927" class="Bound">Y</a>

<a id="isProp⊆ₑ"></a><a id="17954" href="Cubical.Functions.Embedding.html#17954" class="Function">isProp⊆ₑ</a> <a id="17963" class="Symbol">:</a> <a id="17965" class="Symbol">{</a><a id="17966" href="Cubical.Functions.Embedding.html#17966" class="Bound">A</a> <a id="17968" class="Symbol">:</a> <a id="17970" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17975" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="17976" class="Symbol">}</a> <a id="17978" class="Symbol">(</a><a id="17979" href="Cubical.Functions.Embedding.html#17979" class="Bound">X</a> <a id="17981" class="Symbol">:</a> <a id="17983" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="17993" href="Cubical.Functions.Embedding.html#17966" class="Bound">A</a> <a id="17995" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="17997" class="Symbol">)</a> <a id="17999" class="Symbol">(</a><a id="18000" href="Cubical.Functions.Embedding.html#18000" class="Bound">Y</a> <a id="18002" class="Symbol">:</a> <a id="18004" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18014" href="Cubical.Functions.Embedding.html#17966" class="Bound">A</a> <a id="18016" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18019" class="Symbol">)</a>
         <a id="18030" class="Symbol">→</a> <a id="18032" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18039" class="Symbol">(</a><a id="18040" href="Cubical.Functions.Embedding.html#17979" class="Bound">X</a> <a id="18042" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="18045" href="Cubical.Functions.Embedding.html#18000" class="Bound">Y</a><a id="18046" class="Symbol">)</a>
<a id="18048" href="Cubical.Functions.Embedding.html#17954" class="Function">isProp⊆ₑ</a> <a id="18057" class="Symbol">_</a> <a id="18059" href="Cubical.Functions.Embedding.html#18059" class="Bound">Y</a> <a id="18061" class="Symbol">=</a> <a id="18063" href="Cubical.Foundations.HLevels.html#16968" class="Function">isPropΠ2</a> <a id="18072" class="Symbol">λ</a> <a id="18074" href="Cubical.Functions.Embedding.html#18074" class="Bound">x</a> <a id="18076" href="Cubical.Functions.Embedding.html#18076" class="Bound">_</a> <a id="18078" class="Symbol">→</a> <a id="18080" href="Cubical.Functions.Embedding.html#17706" class="Function">isProp∈ₑ</a> <a id="18089" href="Cubical.Functions.Embedding.html#18074" class="Bound">x</a> <a id="18091" href="Cubical.Functions.Embedding.html#18059" class="Bound">Y</a>

<a id="isRefl⊆ₑ"></a><a id="18094" href="Cubical.Functions.Embedding.html#18094" class="Function">isRefl⊆ₑ</a> <a id="18103" class="Symbol">:</a> <a id="18105" class="Symbol">{</a><a id="18106" href="Cubical.Functions.Embedding.html#18106" class="Bound">A</a> <a id="18108" class="Symbol">:</a> <a id="18110" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18115" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18116" class="Symbol">}</a> <a id="18118" class="Symbol">→</a> <a id="18120" class="Symbol">(</a><a id="18121" href="Cubical.Functions.Embedding.html#18121" class="Bound">S</a> <a id="18123" class="Symbol">:</a> <a id="18125" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18135" href="Cubical.Functions.Embedding.html#18106" class="Bound">A</a> <a id="18137" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18139" class="Symbol">)</a> <a id="18141" class="Symbol">→</a> <a id="18143" href="Cubical.Functions.Embedding.html#18121" class="Bound">S</a> <a id="18145" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="18148" href="Cubical.Functions.Embedding.html#18121" class="Bound">S</a>
<a id="18150" href="Cubical.Functions.Embedding.html#18094" class="Function">isRefl⊆ₑ</a> <a id="18159" href="Cubical.Functions.Embedding.html#18159" class="Bound">S</a> <a id="18161" href="Cubical.Functions.Embedding.html#18161" class="Bound">x</a> <a id="18163" href="Cubical.Functions.Embedding.html#18163" class="Bound">x∈S</a> <a id="18167" class="Symbol">=</a> <a id="18169" href="Cubical.Functions.Embedding.html#18163" class="Bound">x∈S</a>

<a id="isAntisym⊆ₑ"></a><a id="18174" href="Cubical.Functions.Embedding.html#18174" class="Function">isAntisym⊆ₑ</a> <a id="18186" class="Symbol">:</a> <a id="18188" class="Symbol">{</a><a id="18189" href="Cubical.Functions.Embedding.html#18189" class="Bound">A</a> <a id="18191" class="Symbol">:</a> <a id="18193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18198" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18199" class="Symbol">}</a>
             <a id="18214" class="Symbol">(</a><a id="18215" href="Cubical.Functions.Embedding.html#18215" class="Bound">X</a> <a id="18217" href="Cubical.Functions.Embedding.html#18217" class="Bound">Y</a> <a id="18219" class="Symbol">:</a> <a id="18221" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18231" href="Cubical.Functions.Embedding.html#18189" class="Bound">A</a> <a id="18233" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18235" class="Symbol">)</a>
            <a id="18249" class="Symbol">→</a> <a id="18251" href="Cubical.Functions.Embedding.html#18215" class="Bound">X</a> <a id="18253" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="18256" href="Cubical.Functions.Embedding.html#18217" class="Bound">Y</a>
            <a id="18270" class="Symbol">→</a> <a id="18272" href="Cubical.Functions.Embedding.html#18217" class="Bound">Y</a> <a id="18274" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="18277" href="Cubical.Functions.Embedding.html#18215" class="Bound">X</a>
            <a id="18291" class="Symbol">→</a> <a id="18293" href="Cubical.Functions.Embedding.html#18215" class="Bound">X</a> <a id="18295" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18297" href="Cubical.Functions.Embedding.html#18217" class="Bound">Y</a>
<a id="18299" href="Cubical.Functions.Embedding.html#18174" class="Function">isAntisym⊆ₑ</a> <a id="18311" href="Cubical.Functions.Embedding.html#18311" class="Bound">X</a> <a id="18313" href="Cubical.Functions.Embedding.html#18313" class="Bound">Y</a> <a id="18315" href="Cubical.Functions.Embedding.html#18315" class="Bound">X⊆Y</a> <a id="18319" href="Cubical.Functions.Embedding.html#18319" class="Bound">Y⊆X</a> <a id="18323" class="Symbol">=</a> <a id="18325" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="18334" class="Symbol">(</a><a id="18335" href="Cubical.Functions.Embedding.html#15732" class="Function">EmbeddingIP</a> <a id="18347" href="Cubical.Functions.Embedding.html#18311" class="Bound">X</a> <a id="18349" href="Cubical.Functions.Embedding.html#18313" class="Bound">Y</a><a id="18350" class="Symbol">)</a> <a id="18352" class="Symbol">(</a><a id="18353" href="Cubical.Functions.Embedding.html#18315" class="Bound">X⊆Y</a> <a id="18357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18359" href="Cubical.Functions.Embedding.html#18319" class="Bound">Y⊆X</a><a id="18362" class="Symbol">)</a>

<a id="isTrans⊆ₑ"></a><a id="18365" href="Cubical.Functions.Embedding.html#18365" class="Function">isTrans⊆ₑ</a> <a id="18375" class="Symbol">:</a> <a id="18377" class="Symbol">{</a><a id="18378" href="Cubical.Functions.Embedding.html#18378" class="Bound">A</a> <a id="18380" class="Symbol">:</a> <a id="18382" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18387" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18388" class="Symbol">}</a>
            <a id="18402" class="Symbol">(</a><a id="18403" href="Cubical.Functions.Embedding.html#18403" class="Bound">X</a> <a id="18405" class="Symbol">:</a> <a id="18407" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18417" href="Cubical.Functions.Embedding.html#18378" class="Bound">A</a> <a id="18419" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18421" class="Symbol">)</a>
            <a id="18435" class="Symbol">(</a><a id="18436" href="Cubical.Functions.Embedding.html#18436" class="Bound">Y</a> <a id="18438" class="Symbol">:</a> <a id="18440" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18450" href="Cubical.Functions.Embedding.html#18378" class="Bound">A</a> <a id="18452" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18455" class="Symbol">)</a>
            <a id="18469" class="Symbol">(</a><a id="18470" href="Cubical.Functions.Embedding.html#18470" class="Bound">Z</a> <a id="18472" class="Symbol">:</a> <a id="18474" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18484" href="Cubical.Functions.Embedding.html#18378" class="Bound">A</a> <a id="18486" href="Cubical.Functions.Embedding.html#1056" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="18490" class="Symbol">)</a>
          <a id="18502" class="Symbol">→</a> <a id="18504" href="Cubical.Functions.Embedding.html#18403" class="Bound">X</a> <a id="18506" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="18509" href="Cubical.Functions.Embedding.html#18436" class="Bound">Y</a>
          <a id="18521" class="Symbol">→</a> <a id="18523" href="Cubical.Functions.Embedding.html#18436" class="Bound">Y</a> <a id="18525" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="18528" href="Cubical.Functions.Embedding.html#18470" class="Bound">Z</a>
          <a id="18540" class="Symbol">→</a> <a id="18542" href="Cubical.Functions.Embedding.html#18403" class="Bound">X</a> <a id="18544" href="Cubical.Functions.Embedding.html#17835" class="Function Operator">⊆ₑ</a> <a id="18547" href="Cubical.Functions.Embedding.html#18470" class="Bound">Z</a>
<a id="18549" href="Cubical.Functions.Embedding.html#18365" class="Function">isTrans⊆ₑ</a> <a id="18559" href="Cubical.Functions.Embedding.html#18559" class="Bound">X</a> <a id="18561" href="Cubical.Functions.Embedding.html#18561" class="Bound">Y</a> <a id="18563" href="Cubical.Functions.Embedding.html#18563" class="Bound">Z</a> <a id="18565" href="Cubical.Functions.Embedding.html#18565" class="Bound">X⊆Y</a> <a id="18569" href="Cubical.Functions.Embedding.html#18569" class="Bound">Y⊆Z</a> <a id="18573" href="Cubical.Functions.Embedding.html#18573" class="Bound">x</a> <a id="18575" class="Symbol">=</a> <a id="18577" class="Symbol">(</a><a id="18578" href="Cubical.Functions.Embedding.html#18569" class="Bound">Y⊆Z</a> <a id="18582" href="Cubical.Functions.Embedding.html#18573" class="Bound">x</a><a id="18583" class="Symbol">)</a> <a id="18585" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="18587" class="Symbol">(</a><a id="18588" href="Cubical.Functions.Embedding.html#18565" class="Bound">X⊆Y</a> <a id="18592" href="Cubical.Functions.Embedding.html#18573" class="Bound">x</a><a id="18593" class="Symbol">)</a>

<a id="_∩ₑ_"></a><a id="18596" href="Cubical.Functions.Embedding.html#18596" class="Function Operator">_∩ₑ_</a> <a id="18601" class="Symbol">:</a> <a id="18603" class="Symbol">{</a><a id="18604" href="Cubical.Functions.Embedding.html#18604" class="Bound">A</a> <a id="18606" class="Symbol">:</a> <a id="18608" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18613" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18614" class="Symbol">}</a>
       <a id="18623" class="Symbol">(</a><a id="18624" href="Cubical.Functions.Embedding.html#18624" class="Bound">X</a> <a id="18626" class="Symbol">:</a> <a id="18628" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18638" href="Cubical.Functions.Embedding.html#18604" class="Bound">A</a> <a id="18640" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18642" class="Symbol">)</a>
       <a id="18651" class="Symbol">(</a><a id="18652" href="Cubical.Functions.Embedding.html#18652" class="Bound">Y</a> <a id="18654" class="Symbol">:</a> <a id="18656" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18666" href="Cubical.Functions.Embedding.html#18604" class="Bound">A</a> <a id="18668" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18671" class="Symbol">)</a>
     <a id="18678" class="Symbol">→</a> <a id="18680" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18690" href="Cubical.Functions.Embedding.html#18604" class="Bound">A</a> <a id="18692" class="Symbol">(</a><a id="18693" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="18699" class="Symbol">(</a><a id="18700" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="18706" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="18708" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18710" class="Symbol">)</a> <a id="18712" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18715" class="Symbol">)</a>
<a id="18717" href="Cubical.Functions.Embedding.html#18596" class="Function Operator">_∩ₑ_</a> <a id="18722" class="Symbol">{</a><a id="18723" class="Argument">A</a> <a id="18725" class="Symbol">=</a> <a id="18727" href="Cubical.Functions.Embedding.html#18727" class="Bound">A</a><a id="18728" class="Symbol">}</a> <a id="18730" href="Cubical.Functions.Embedding.html#18730" class="Bound">X</a> <a id="18732" href="Cubical.Functions.Embedding.html#18732" class="Bound">Y</a> <a id="18734" class="Symbol">=</a> <a id="18736" class="Symbol">(</a><a id="18737" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="18740" href="Cubical.Functions.Embedding.html#18740" class="Bound">x</a> <a id="18742" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="18744" href="Cubical.Functions.Embedding.html#18727" class="Bound">A</a> <a id="18746" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="18748" href="Cubical.Functions.Embedding.html#18740" class="Bound">x</a> <a id="18750" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="18753" href="Cubical.Functions.Embedding.html#18730" class="Bound">X</a> <a id="18755" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="18757" href="Cubical.Functions.Embedding.html#18740" class="Bound">x</a> <a id="18759" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="18762" href="Cubical.Functions.Embedding.html#18732" class="Bound">Y</a><a id="18763" class="Symbol">)</a> <a id="18765" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                    <a id="18787" href="Cubical.Functions.Embedding.html#17383" class="Function">EmbeddingΣProp</a> <a id="18802" class="Symbol">λ</a> <a id="18804" href="Cubical.Functions.Embedding.html#18804" class="Bound">x</a> <a id="18806" class="Symbol">→</a> <a id="18808" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="18816" class="Symbol">(</a><a id="18817" href="Cubical.Functions.Embedding.html#17706" class="Function">isProp∈ₑ</a> <a id="18826" href="Cubical.Functions.Embedding.html#18804" class="Bound">x</a> <a id="18828" href="Cubical.Functions.Embedding.html#18730" class="Bound">X</a><a id="18829" class="Symbol">)</a>
                                                 <a id="18880" class="Symbol">(</a><a id="18881" href="Cubical.Functions.Embedding.html#17706" class="Function">isProp∈ₑ</a> <a id="18890" href="Cubical.Functions.Embedding.html#18804" class="Bound">x</a> <a id="18892" href="Cubical.Functions.Embedding.html#18732" class="Bound">Y</a><a id="18893" class="Symbol">)</a>

<a id="_∪ₑ_"></a><a id="18896" href="Cubical.Functions.Embedding.html#18896" class="Function Operator">_∪ₑ_</a> <a id="18901" class="Symbol">:</a> <a id="18903" class="Symbol">{</a><a id="18904" href="Cubical.Functions.Embedding.html#18904" class="Bound">A</a> <a id="18906" class="Symbol">:</a> <a id="18908" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18913" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="18914" class="Symbol">}</a>
       <a id="18923" class="Symbol">(</a><a id="18924" href="Cubical.Functions.Embedding.html#18924" class="Bound">X</a> <a id="18926" class="Symbol">:</a> <a id="18928" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18938" href="Cubical.Functions.Embedding.html#18904" class="Bound">A</a> <a id="18940" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="18942" class="Symbol">)</a>
       <a id="18951" class="Symbol">(</a><a id="18952" href="Cubical.Functions.Embedding.html#18952" class="Bound">Y</a> <a id="18954" class="Symbol">:</a> <a id="18956" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18966" href="Cubical.Functions.Embedding.html#18904" class="Bound">A</a> <a id="18968" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="18971" class="Symbol">)</a>
     <a id="18978" class="Symbol">→</a> <a id="18980" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="18990" href="Cubical.Functions.Embedding.html#18904" class="Bound">A</a> <a id="18992" class="Symbol">(</a><a id="18993" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="18999" class="Symbol">(</a><a id="19000" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19006" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="19008" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19010" class="Symbol">)</a> <a id="19012" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19015" class="Symbol">)</a>
<a id="19017" href="Cubical.Functions.Embedding.html#18896" class="Function Operator">_∪ₑ_</a> <a id="19022" class="Symbol">{</a><a id="19023" class="Argument">A</a> <a id="19025" class="Symbol">=</a> <a id="19027" href="Cubical.Functions.Embedding.html#19027" class="Bound">A</a><a id="19028" class="Symbol">}</a> <a id="19030" href="Cubical.Functions.Embedding.html#19030" class="Bound">X</a> <a id="19032" href="Cubical.Functions.Embedding.html#19032" class="Bound">Y</a> <a id="19034" class="Symbol">=</a> <a id="19036" class="Symbol">(</a><a id="19037" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19040" href="Cubical.Functions.Embedding.html#19040" class="Bound">x</a> <a id="19042" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19044" href="Cubical.Functions.Embedding.html#19027" class="Bound">A</a> <a id="19046" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19048" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19050" class="Symbol">(</a><a id="19051" href="Cubical.Functions.Embedding.html#19040" class="Bound">x</a> <a id="19053" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="19056" href="Cubical.Functions.Embedding.html#19030" class="Bound">X</a><a id="19057" class="Symbol">)</a> <a id="19059" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19061" class="Symbol">(</a><a id="19062" href="Cubical.Functions.Embedding.html#19040" class="Bound">x</a> <a id="19064" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="19067" href="Cubical.Functions.Embedding.html#19032" class="Bound">Y</a><a id="19068" class="Symbol">)</a> <a id="19070" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19072" class="Symbol">)</a> <a id="19074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                    <a id="19096" href="Cubical.Functions.Embedding.html#17383" class="Function">EmbeddingΣProp</a> <a id="19111" class="Symbol">λ</a> <a id="19113" href="Cubical.Functions.Embedding.html#19113" class="Bound">_</a> <a id="19115" class="Symbol">→</a> <a id="19117" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="⋂ₑ_"></a><a id="19126" href="Cubical.Functions.Embedding.html#19126" class="Function Operator">⋂ₑ_</a> <a id="19130" class="Symbol">:</a> <a id="19132" class="Symbol">{</a><a id="19133" href="Cubical.Functions.Embedding.html#19133" class="Bound">A</a> <a id="19135" class="Symbol">:</a> <a id="19137" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19142" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="19143" class="Symbol">}</a>
      <a id="19151" class="Symbol">{</a><a id="19152" href="Cubical.Functions.Embedding.html#19152" class="Bound">I</a> <a id="19154" class="Symbol">:</a> <a id="19156" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19161" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19163" class="Symbol">}</a>
      <a id="19171" class="Symbol">(</a><a id="19172" href="Cubical.Functions.Embedding.html#19172" class="Bound">P</a> <a id="19174" class="Symbol">:</a> <a id="19176" href="Cubical.Functions.Embedding.html#19152" class="Bound">I</a> <a id="19178" class="Symbol">→</a> <a id="19180" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="19190" href="Cubical.Functions.Embedding.html#19133" class="Bound">A</a> <a id="19192" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19195" class="Symbol">)</a>
     <a id="19202" class="Symbol">→</a> <a id="19204" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="19214" href="Cubical.Functions.Embedding.html#19133" class="Bound">A</a> <a id="19216" class="Symbol">(</a><a id="19217" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19223" class="Symbol">(</a><a id="19224" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19230" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="19232" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19234" class="Symbol">)</a> <a id="19236" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19239" class="Symbol">)</a>
<a id="19241" href="Cubical.Functions.Embedding.html#19126" class="Function Operator">⋂ₑ_</a> <a id="19245" class="Symbol">{</a><a id="19246" class="Argument">A</a> <a id="19248" class="Symbol">=</a> <a id="19250" href="Cubical.Functions.Embedding.html#19250" class="Bound">A</a><a id="19251" class="Symbol">}</a> <a id="19253" href="Cubical.Functions.Embedding.html#19253" class="Bound">P</a> <a id="19255" class="Symbol">=</a> <a id="19257" class="Symbol">(</a><a id="19258" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19261" href="Cubical.Functions.Embedding.html#19261" class="Bound">x</a> <a id="19263" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19265" href="Cubical.Functions.Embedding.html#19250" class="Bound">A</a> <a id="19267" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19269" class="Symbol">(∀</a> <a id="19272" href="Cubical.Functions.Embedding.html#19272" class="Bound">i</a> <a id="19274" class="Symbol">→</a> <a id="19276" href="Cubical.Functions.Embedding.html#19261" class="Bound">x</a> <a id="19278" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="19281" href="Cubical.Functions.Embedding.html#19253" class="Bound">P</a> <a id="19283" href="Cubical.Functions.Embedding.html#19272" class="Bound">i</a><a id="19284" class="Symbol">))</a> <a id="19287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="19305" href="Cubical.Functions.Embedding.html#17383" class="Function">EmbeddingΣProp</a> <a id="19320" class="Symbol">λ</a> <a id="19322" href="Cubical.Functions.Embedding.html#19322" class="Bound">x</a> <a id="19324" class="Symbol">→</a> <a id="19326" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="19334" class="Symbol">λ</a> <a id="19336" href="Cubical.Functions.Embedding.html#19336" class="Bound">i</a> <a id="19338" class="Symbol">→</a> <a id="19340" href="Cubical.Functions.Embedding.html#17706" class="Function">isProp∈ₑ</a> <a id="19349" href="Cubical.Functions.Embedding.html#19322" class="Bound">x</a> <a id="19351" class="Symbol">(</a><a id="19352" href="Cubical.Functions.Embedding.html#19253" class="Bound">P</a> <a id="19354" href="Cubical.Functions.Embedding.html#19336" class="Bound">i</a><a id="19355" class="Symbol">)</a>

<a id="⋃ₑ_"></a><a id="19358" href="Cubical.Functions.Embedding.html#19358" class="Function Operator">⋃ₑ_</a> <a id="19362" class="Symbol">:</a> <a id="19364" class="Symbol">{</a><a id="19365" href="Cubical.Functions.Embedding.html#19365" class="Bound">A</a> <a id="19367" class="Symbol">:</a> <a id="19369" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19374" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a><a id="19375" class="Symbol">}</a>
      <a id="19383" class="Symbol">{</a><a id="19384" href="Cubical.Functions.Embedding.html#19384" class="Bound">I</a> <a id="19386" class="Symbol">:</a> <a id="19388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="19393" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19395" class="Symbol">}</a>
      <a id="19403" class="Symbol">(</a><a id="19404" href="Cubical.Functions.Embedding.html#19404" class="Bound">P</a> <a id="19406" class="Symbol">:</a> <a id="19408" href="Cubical.Functions.Embedding.html#19384" class="Bound">I</a> <a id="19410" class="Symbol">→</a> <a id="19412" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="19422" href="Cubical.Functions.Embedding.html#19365" class="Bound">A</a> <a id="19424" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19427" class="Symbol">)</a>
    <a id="19433" class="Symbol">→</a> <a id="19435" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="19445" href="Cubical.Functions.Embedding.html#19365" class="Bound">A</a> <a id="19447" class="Symbol">(</a><a id="19448" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19454" class="Symbol">(</a><a id="19455" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="19461" href="Cubical.Functions.Embedding.html#1047" class="Generalizable">ℓ</a> <a id="19463" href="Cubical.Functions.Embedding.html#1049" class="Generalizable">ℓ&#39;</a><a id="19465" class="Symbol">)</a> <a id="19467" href="Cubical.Functions.Embedding.html#1052" class="Generalizable">ℓ&#39;&#39;</a><a id="19470" class="Symbol">)</a>
<a id="19472" href="Cubical.Functions.Embedding.html#19358" class="Function Operator">⋃ₑ_</a> <a id="19476" class="Symbol">{</a><a id="19477" class="Argument">A</a> <a id="19479" class="Symbol">=</a> <a id="19481" href="Cubical.Functions.Embedding.html#19481" class="Bound">A</a><a id="19482" class="Symbol">}</a> <a id="19484" class="Symbol">{</a><a id="19485" class="Argument">I</a> <a id="19487" class="Symbol">=</a> <a id="19489" href="Cubical.Functions.Embedding.html#19489" class="Bound">I</a><a id="19490" class="Symbol">}</a> <a id="19492" href="Cubical.Functions.Embedding.html#19492" class="Bound">P</a> <a id="19494" class="Symbol">=</a> <a id="19496" class="Symbol">(</a><a id="19497" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="19500" href="Cubical.Functions.Embedding.html#19500" class="Bound">x</a> <a id="19502" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="19504" href="Cubical.Functions.Embedding.html#19481" class="Bound">A</a> <a id="19506" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="19508" class="Symbol">(</a><a id="19509" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="19512" href="Cubical.Functions.Embedding.html#19512" class="Bound">i</a> <a id="19514" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="19516" href="Cubical.Functions.Embedding.html#19489" class="Bound">I</a> <a id="19518" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="19520" href="Cubical.Functions.Embedding.html#19500" class="Bound">x</a> <a id="19522" href="Cubical.Functions.Embedding.html#17613" class="Function Operator">∈ₑ</a> <a id="19525" href="Cubical.Functions.Embedding.html#19492" class="Bound">P</a> <a id="19527" href="Cubical.Functions.Embedding.html#19512" class="Bound">i</a><a id="19528" class="Symbol">))</a> <a id="19531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                        <a id="19557" href="Cubical.Functions.Embedding.html#17383" class="Function">EmbeddingΣProp</a> <a id="19572" class="Symbol">λ</a> <a id="19574" href="Cubical.Functions.Embedding.html#19574" class="Bound">_</a> <a id="19576" class="Symbol">→</a> <a id="19578" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Fibration.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Fibration</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a> <a id="123" class="Keyword">using</a> <a id="129" class="Symbol">(</a><a id="130" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a><a id="154" class="Symbol">)</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="527" class="Keyword">private</a>
  <a id="537" class="Keyword">variable</a>
    <a id="550" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="552" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a> <a id="555" class="Symbol">:</a> <a id="557" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="567" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="576" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a>

<a id="580" class="Keyword">module</a> <a id="FiberIso"></a><a id="587" href="Cubical.Functions.Fibration.html#587" class="Module">FiberIso</a> <a id="596" class="Symbol">{</a><a id="597" href="Cubical.Functions.Fibration.html#597" class="Bound">ℓ</a><a id="598" class="Symbol">}</a> <a id="600" class="Symbol">(</a><a id="601" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="605" class="Symbol">:</a> <a id="607" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a> <a id="609" class="Symbol">→</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="616" href="Cubical.Functions.Fibration.html#597" class="Bound">ℓ</a><a id="617" class="Symbol">)</a> <a id="619" class="Symbol">(</a><a id="620" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="622" class="Symbol">:</a> <a id="624" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="625" class="Symbol">)</a> <a id="627" class="Keyword">where</a>

  <a id="FiberIso.p"></a><a id="636" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="638" class="Symbol">:</a> <a id="640" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="642" href="Cubical.Functions.Fibration.html#607" class="Bound">B</a> <a id="644" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="648" class="Symbol">→</a> <a id="650" href="Cubical.Functions.Fibration.html#607" class="Bound">B</a>
  <a id="654" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="656" class="Symbol">=</a> <a id="658" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

  <a id="FiberIso.fwd"></a><a id="665" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="669" class="Symbol">:</a> <a id="671" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="677" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="679" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="681" class="Symbol">→</a> <a id="683" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="687" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="691" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="695" class="Symbol">((</a><a id="697" href="Cubical.Functions.Fibration.html#697" class="Bound">x&#39;</a> <a id="700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="702" href="Cubical.Functions.Fibration.html#702" class="Bound">y</a><a id="703" class="Symbol">)</a> <a id="705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="707" href="Cubical.Functions.Fibration.html#707" class="Bound">q</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">=</a> <a id="712" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="718" class="Symbol">(λ</a> <a id="721" href="Cubical.Functions.Fibration.html#721" class="Bound">z</a> <a id="723" class="Symbol">→</a> <a id="725" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="729" href="Cubical.Functions.Fibration.html#721" class="Bound">z</a><a id="730" class="Symbol">)</a> <a id="732" href="Cubical.Functions.Fibration.html#707" class="Bound">q</a> <a id="734" href="Cubical.Functions.Fibration.html#702" class="Bound">y</a>

  <a id="FiberIso.bwd"></a><a id="739" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="743" class="Symbol">:</a> <a id="745" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="749" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="751" class="Symbol">→</a> <a id="753" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="759" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="761" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="765" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="769" href="Cubical.Functions.Fibration.html#769" class="Bound">y</a> <a id="771" class="Symbol">=</a> <a id="773" class="Symbol">(</a><a id="774" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="778" href="Cubical.Functions.Fibration.html#769" class="Bound">y</a><a id="779" class="Symbol">)</a> <a id="781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="783" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="FiberIso.fwd-bwd"></a><a id="791" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="799" class="Symbol">:</a> <a id="801" class="Symbol">∀</a> <a id="803" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a> <a id="805" class="Symbol">→</a> <a id="807" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="811" class="Symbol">(</a><a id="812" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="816" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a><a id="817" class="Symbol">)</a> <a id="819" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="821" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a>
  <a id="825" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="833" href="Cubical.Functions.Fibration.html#833" class="Bound">y</a> <a id="835" class="Symbol">=</a> <a id="837" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="851" href="Cubical.Functions.Fibration.html#833" class="Bound">y</a>

  <a id="FiberIso.bwd-fwd"></a><a id="856" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a> <a id="864" class="Symbol">:</a> <a id="866" class="Symbol">∀</a> <a id="868" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a> <a id="870" class="Symbol">→</a> <a id="872" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="881" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a><a id="882" class="Symbol">)</a> <a id="884" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="886" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a>
  <a id="890" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a> <a id="898" class="Symbol">((</a><a id="900" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="905" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="906" class="Symbol">)</a> <a id="908" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="910" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="911" class="Symbol">)</a> <a id="913" href="Cubical.Functions.Fibration.html#913" class="Bound">i</a> <a id="915" class="Symbol">=</a> <a id="917" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="919" class="Symbol">(</a><a id="920" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="922" href="Cubical.Functions.Fibration.html#913" class="Bound">i</a><a id="923" class="Symbol">)</a>
    <a id="929" class="Keyword">where</a> <a id="935" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="937" class="Symbol">:</a> <a id="939" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="942" href="Cubical.Functions.Fibration.html#942" class="Bound">s</a> <a id="944" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="946" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="952" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="954" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="956" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.Functions.Fibration.html#942" class="Bound">s</a> <a id="963" class="Symbol">.</a><a id="964" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="977" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="979" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
          <a id="991" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="993" class="Symbol">((</a><a id="995" href="Cubical.Functions.Fibration.html#995" class="Bound">x</a> <a id="997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="999" href="Cubical.Functions.Fibration.html#999" class="Bound">p</a><a id="1000" class="Symbol">)</a> <a id="1002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1004" href="Cubical.Functions.Fibration.html#1004" class="Bound">y</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">=</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Cubical.Functions.Fibration.html#995" class="Bound">x</a> <a id="1012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1014" href="Cubical.Functions.Fibration.html#1004" class="Bound">y</a><a id="1015" class="Symbol">)</a> <a id="1017" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1019" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1023" href="Cubical.Functions.Fibration.html#999" class="Bound">p</a>
          <a id="1035" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1048" href="Cubical.Functions.Fibration.html#1048" class="Bound">s</a> <a id="1050" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1052" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="1058" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1060" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1062" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.Functions.Fibration.html#1048" class="Bound">s</a> <a id="1069" class="Symbol">.</a><a id="1070" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1073" class="Symbol">))</a>
                   <a id="1095" class="Symbol">((</a><a id="1097" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>  <a id="1100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1102" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1107" class="Symbol">)</a> <a id="1109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1111" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1117" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1121" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a> <a id="1123" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="1124" class="Symbol">)</a>
                   <a id="1145" class="Symbol">((</a><a id="1147" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="1150" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1152" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1156" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="1157" class="Symbol">)</a> <a id="1159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1161" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a>                            <a id="1190" class="Symbol">)</a>
          <a id="1202" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="1227" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1229" class="Symbol">.</a><a id="1230" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="1238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1240" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1244" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="1245" class="Symbol">)</a>
                     <a id="1268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1270" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="1299" class="Symbol">(λ</a> <a id="1302" href="Cubical.Functions.Fibration.html#1302" class="Bound">i</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a> <a id="1313" href="Cubical.Functions.Fibration.html#1302" class="Bound">i</a><a id="1314" class="Symbol">))</a> <a id="1317" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="1318" class="Symbol">))</a>

  <a id="1324" class="Comment">-- HoTT Lemma 4.8.1</a>
  <a id="FiberIso.fiberEquiv"></a><a id="1346" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1365" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="1367" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1369" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1371" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1375" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="1379" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1408" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="1412" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="1416" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="1424" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a><a id="1431" class="Symbol">)</a>

<a id="1434" class="Keyword">open</a> <a id="1439" href="Cubical.Functions.Fibration.html#587" class="Module">FiberIso</a> <a id="1448" class="Keyword">using</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Keyword">public</a>

<a id="1475" class="Keyword">module</a> <a id="1482" href="Cubical.Functions.Fibration.html#1482" class="Module">_</a> <a id="1484" class="Symbol">{</a><a id="1485" href="Cubical.Functions.Fibration.html#1485" class="Bound">ℓ</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1498" href="Cubical.Functions.Fibration.html#1485" class="Bound">ℓ</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="1511" class="Symbol">)</a> <a id="1513" class="Keyword">where</a>

  <a id="1522" class="Comment">-- HoTT Lemma 4.8.2</a>
  <a id="1544" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1559" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1561" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1563" href="Cubical.Functions.Fibration.html#1510" class="Bound">B</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1572" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a><a id="1573" class="Symbol">)</a>
  <a id="1577" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1601" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a>
    <a id="1610" class="Keyword">where</a> <a id="1616" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1627" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1632" href="Cubical.Functions.Fibration.html#1510" class="Bound">B</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1641" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a><a id="1642" class="Symbol">))</a>
          <a id="1655" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1663" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1668" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a>           <a id="1680" class="Symbol">=</a> <a id="1682" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a> <a id="1684" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a> <a id="1686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1688" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a> <a id="1690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1692" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="1707" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1715" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Functions.Fibration.html#1721" class="Bound">b</a> <a id="1723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1725" href="Cubical.Functions.Fibration.html#1725" class="Bound">x</a> <a id="1727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1729" href="Cubical.Functions.Fibration.html#1729" class="Bound">q</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="Cubical.Functions.Fibration.html#1725" class="Bound">x</a>
          <a id="1746" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="1755" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1760" href="Cubical.Functions.Fibration.html#1760" class="Bound">x</a>           <a id="1772" href="Cubical.Functions.Fibration.html#1772" class="Bound">i</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Cubical.Functions.Fibration.html#1760" class="Bound">x</a>
          <a id="1788" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1796" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Cubical.Functions.Fibration.html#1802" class="Bound">b</a> <a id="1804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1806" href="Cubical.Functions.Fibration.html#1806" class="Bound">x</a> <a id="1808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1810" href="Cubical.Functions.Fibration.html#1810" class="Bound">q</a><a id="1811" class="Symbol">)</a> <a id="1813" href="Cubical.Functions.Fibration.html#1813" class="Bound">i</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Cubical.Functions.Fibration.html#1810" class="Bound">q</a> <a id="1819" href="Cubical.Functions.Fibration.html#1813" class="Bound">i</a> <a id="1821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1823" href="Cubical.Functions.Fibration.html#1806" class="Bound">x</a> <a id="1825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1827" class="Symbol">λ</a> <a id="1829" href="Cubical.Functions.Fibration.html#1829" class="Bound">j</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.Functions.Fibration.html#1810" class="Bound">q</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Functions.Fibration.html#1813" class="Bound">i</a> <a id="1838" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="1840" href="Cubical.Functions.Fibration.html#1829" class="Bound">j</a><a id="1841" class="Symbol">)</a>

<a id="1844" class="Keyword">module</a> <a id="1851" href="Cubical.Functions.Fibration.html#1851" class="Module">_</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1863" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="1865" class="Symbol">)</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Cubical.Functions.Fibration.html#1868" class="Bound">ℓ</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Keyword">where</a>
  <a id="1887" class="Keyword">private</a>
    <a id="1899" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1910" href="Cubical.Functions.Fibration.html#1863" class="Bound">ℓb</a> <a id="1913" href="Cubical.Functions.Fibration.html#1868" class="Bound">ℓ</a>

  <a id="1918" class="Comment">-- HoTT Theorem 4.8.3</a>
  <a id="1942" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="1957" class="Symbol">:</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1963" href="Cubical.Functions.Fibration.html#1963" class="Bound">E</a> <a id="1965" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1967" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1972" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a> <a id="1975" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1977" class="Symbol">(</a><a id="1978" href="Cubical.Functions.Fibration.html#1963" class="Bound">E</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a><a id="1983" class="Symbol">))</a> <a id="1986" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1998" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a><a id="2000" class="Symbol">)</a>
  <a id="2004" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2032" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a>
    <a id="2041" class="Keyword">where</a> <a id="2047" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2062" href="Cubical.Functions.Fibration.html#2062" class="Bound">E</a> <a id="2064" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2066" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2071" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a> <a id="2074" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Cubical.Functions.Fibration.html#2062" class="Bound">E</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a><a id="2082" class="Symbol">))</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2095" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a><a id="2097" class="Symbol">)</a>
          <a id="2109" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2117" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Functions.Fibration.html#2123" class="Bound">E</a> <a id="2125" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2127" href="Cubical.Functions.Fibration.html#2127" class="Bound">p</a><a id="2128" class="Symbol">)</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2138" href="Cubical.Functions.Fibration.html#2127" class="Bound">p</a>
          <a id="2150" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2158" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2163" href="Cubical.Functions.Fibration.html#2163" class="Bound">p⁻¹</a>     <a id="2171" class="Symbol">=</a> <a id="2173" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2175" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="2177" href="Cubical.Functions.Fibration.html#2163" class="Bound">p⁻¹</a> <a id="2181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2183" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
          <a id="2197" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2205" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2210" href="Cubical.Functions.Fibration.html#2210" class="Bound">p⁻¹</a> <a id="2214" href="Cubical.Functions.Fibration.html#2214" class="Bound">i</a> <a id="2216" href="Cubical.Functions.Fibration.html#2216" class="Bound">x</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="2235" href="Cubical.Functions.Fibration.html#2210" class="Bound">p⁻¹</a> <a id="2239" href="Cubical.Functions.Fibration.html#2216" class="Bound">x</a><a id="2240" class="Symbol">)</a> <a id="2242" href="Cubical.Functions.Fibration.html#2214" class="Bound">i</a>
          <a id="2254" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="2263" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Functions.Fibration.html#2269" class="Bound">E</a> <a id="2271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2273" href="Cubical.Functions.Fibration.html#2273" class="Bound">p</a><a id="2274" class="Symbol">)</a> <a id="2276" href="Cubical.Functions.Fibration.html#2276" class="Bound">i</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2283" href="Cubical.Functions.Fibration.html#2335" class="Function">e</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2288" href="Cubical.Functions.Fibration.html#2276" class="Bound">i</a><a id="2289" class="Symbol">)</a> <a id="2291" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2293" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2297" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2299" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2309" href="Cubical.Functions.Fibration.html#2335" class="Function">e</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="2314" href="Cubical.Functions.Fibration.html#2276" class="Bound">i</a><a id="2315" class="Symbol">)</a>
            <a id="2329" class="Keyword">where</a> <a id="2335" href="Cubical.Functions.Fibration.html#2335" class="Function">e</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="2350" href="Cubical.Functions.Fibration.html#2273" class="Bound">p</a>


<a id="2354" class="Keyword">module</a> <a id="ForSets"></a><a id="2361" href="Cubical.Functions.Fibration.html#2361" class="Module">ForSets</a> <a id="2369" class="Symbol">{</a><a id="2370" href="Cubical.Functions.Fibration.html#2370" class="Bound">E</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2379" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">{</a><a id="2383" href="Cubical.Functions.Fibration.html#2383" class="Bound">isSetB</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2398" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="Cubical.Functions.Fibration.html#2370" class="Bound">E</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="2411" class="Symbol">)</a> <a id="2413" class="Keyword">where</a>
  <a id="2421" class="Keyword">module</a> <a id="2428" href="Cubical.Functions.Fibration.html#2428" class="Module">_</a> <a id="2430" class="Symbol">{</a><a id="2431" href="Cubical.Functions.Fibration.html#2431" class="Bound">x</a> <a id="2433" href="Cubical.Functions.Fibration.html#2433" class="Bound">x&#39;</a><a id="2435" class="Symbol">}</a> <a id="2437" class="Symbol">{</a><a id="2438" href="Cubical.Functions.Fibration.html#2438" class="Bound">px</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Cubical.Functions.Fibration.html#2431" class="Bound">x</a> <a id="2445" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2447" href="Cubical.Functions.Fibration.html#2433" class="Bound">x&#39;</a><a id="2449" class="Symbol">}</a> <a id="2451" class="Symbol">{</a><a id="2452" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a> <a id="2455" class="Symbol">:</a> <a id="2457" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2463" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2465" href="Cubical.Functions.Fibration.html#2431" class="Bound">x</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">{</a><a id="2469" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2480" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2482" href="Cubical.Functions.Fibration.html#2433" class="Bound">x&#39;</a><a id="2484" class="Symbol">}</a> <a id="2486" class="Keyword">where</a>
    <a id="2496" class="Comment">-- fibers are equal when their representatives are equal</a>
    <a id="2557" href="Cubical.Functions.Fibration.html#2557" class="Function">fibersEqIfRepsEq</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2580" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a> <a id="2583" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2585" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2589" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a>
                    <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2620" class="Symbol">(λ</a> <a id="2623" href="Cubical.Functions.Fibration.html#2623" class="Bound">i</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2633" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Functions.Fibration.html#2438" class="Bound">px</a> <a id="2639" href="Cubical.Functions.Fibration.html#2623" class="Bound">i</a><a id="2640" class="Symbol">))</a> <a id="2643" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a> <a id="2646" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a>
    <a id="2653" href="Cubical.Functions.Fibration.html#2557" class="Function">fibersEqIfRepsEq</a> <a id="2670" href="Cubical.Functions.Fibration.html#2670" class="Bound">p</a> <a id="2672" class="Symbol">=</a> <a id="2674" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.Functions.Fibration.html#2670" class="Bound">p</a> <a id="2684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                                <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2744" class="Number">1</a>
                                                          <a id="2804" class="Symbol">(λ</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Cubical.Functions.Fibration.html#2808" class="Bound">v</a> <a id="2810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2812" href="Cubical.Functions.Fibration.html#2812" class="Bound">w</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Cubical.Functions.Fibration.html#2383" class="Bound">isSetB</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2827" href="Cubical.Functions.Fibration.html#2808" class="Bound">v</a><a id="2828" class="Symbol">)</a> <a id="2830" href="Cubical.Functions.Fibration.html#2812" class="Bound">w</a><a id="2831" class="Symbol">)</a>
                                                          <a id="2891" class="Symbol">(</a><a id="2892" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2896" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a><a id="2898" class="Symbol">)</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2905" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a><a id="2907" class="Symbol">)</a>
                                                          <a id="2967" class="Symbol">(λ</a> <a id="2970" href="Cubical.Functions.Fibration.html#2970" class="Bound">i</a> <a id="2972" class="Symbol">→</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.Functions.Fibration.html#2670" class="Bound">p</a> <a id="2977" href="Cubical.Functions.Fibration.html#2970" class="Bound">i</a> <a id="2979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2981" href="Cubical.Functions.Fibration.html#2438" class="Bound">px</a> <a id="2984" href="Cubical.Functions.Fibration.html#2970" class="Bound">i</a><a id="2985" class="Symbol">))))</a>
<a id="2990" class="Comment">-- The path type in a fiber of f is equivalent to a fiber of (cong f)</a>
<a id="3060" class="Keyword">open</a> <a id="3065" class="Keyword">import</a> <a id="3072" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="fiberPath"></a><a id="3102" href="Cubical.Functions.Fibration.html#3102" class="Function">fiberPath</a> <a id="3112" class="Symbol">:</a> <a id="3114" class="Symbol">∀</a> <a id="3116" class="Symbol">{</a><a id="3117" href="Cubical.Functions.Fibration.html#3117" class="Bound">ℓ</a> <a id="3119" href="Cubical.Functions.Fibration.html#3119" class="Bound">ℓ&#39;</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">{</a><a id="3124" href="Cubical.Functions.Fibration.html#3124" class="Bound">A</a> <a id="3126" class="Symbol">:</a> <a id="3128" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3133" href="Cubical.Functions.Fibration.html#3117" class="Bound">ℓ</a><a id="3134" class="Symbol">}</a> <a id="3136" class="Symbol">{</a><a id="3137" href="Cubical.Functions.Fibration.html#3137" class="Bound">B</a> <a id="3139" class="Symbol">:</a> <a id="3141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3146" href="Cubical.Functions.Fibration.html#3119" class="Bound">ℓ&#39;</a><a id="3148" class="Symbol">}</a> <a id="3150" class="Symbol">{</a><a id="3151" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Cubical.Functions.Fibration.html#3124" class="Bound">A</a> <a id="3157" class="Symbol">→</a> <a id="3159" href="Cubical.Functions.Fibration.html#3137" class="Bound">B</a><a id="3160" class="Symbol">}</a> <a id="3162" class="Symbol">{</a><a id="3163" href="Cubical.Functions.Fibration.html#3163" class="Bound">b</a> <a id="3165" class="Symbol">:</a> <a id="3167" href="Cubical.Functions.Fibration.html#3137" class="Bound">B</a><a id="3168" class="Symbol">}</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a> <a id="3173" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3184" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a> <a id="3186" href="Cubical.Functions.Fibration.html#3163" class="Bound">b</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">→</a>
             <a id="3204" class="Symbol">(</a><a id="3205" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3208" href="Cubical.Functions.Fibration.html#3208" class="Bound">p</a> <a id="3210" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3217" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a> <a id="3219" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3221" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3225" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a><a id="3227" class="Symbol">)</a> <a id="3229" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3238" class="Symbol">(λ</a> <a id="3241" href="Cubical.Functions.Fibration.html#3241" class="Bound">i</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Cubical.Functions.Fibration.html#3208" class="Bound">p</a> <a id="3250" href="Cubical.Functions.Fibration.html#3241" class="Bound">i</a><a id="3251" class="Symbol">)</a> <a id="3253" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3255" href="Cubical.Functions.Fibration.html#3163" class="Bound">b</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3263" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3271" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a><a id="3273" class="Symbol">)))</a>
           <a id="3288" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3290" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3302" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a> <a id="3308" class="Symbol">.</a><a id="3309" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3313" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3316" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3321" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3324" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a> <a id="3332" class="Symbol">.</a><a id="3333" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3336" class="Symbol">))</a>
<a id="3339" href="Cubical.Functions.Fibration.html#3102" class="Function">fiberPath</a> <a id="3349" href="Cubical.Functions.Fibration.html#3349" class="Bound">h</a> <a id="3351" href="Cubical.Functions.Fibration.html#3351" class="Bound">h&#39;</a> <a id="3354" class="Symbol">=</a> <a id="3356" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Cubical.Functions.Fibration.html#3349" class="Bound">h</a> <a id="3367" class="Symbol">.</a><a id="3368" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3372" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3374" href="Cubical.Functions.Fibration.html#3351" class="Bound">h&#39;</a> <a id="3377" class="Symbol">.</a><a id="3378" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3381" class="Symbol">))</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3392" class="Symbol">λ</a> <a id="3394" href="Cubical.Functions.Fibration.html#3394" class="Bound">p</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Cubical.Foundations.Path.html#6802" class="Function">flipSquarePath</a> <a id="3413" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3415" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="3437" class="Symbol">_</a> <a id="3439" class="Symbol">_</a> <a id="3441" class="Symbol">_</a> <a id="3443" class="Symbol">_)</a>

<a id="fiber≡"></a><a id="3447" href="Cubical.Functions.Fibration.html#3447" class="Function">fiber≡</a> <a id="3454" class="Symbol">:</a> <a id="3456" class="Symbol">∀</a> <a id="3458" class="Symbol">{</a><a id="3459" href="Cubical.Functions.Fibration.html#3459" class="Bound">ℓ</a> <a id="3461" href="Cubical.Functions.Fibration.html#3461" class="Bound">ℓ&#39;</a><a id="3463" class="Symbol">}</a> <a id="3465" class="Symbol">{</a><a id="3466" href="Cubical.Functions.Fibration.html#3466" class="Bound">A</a> <a id="3468" class="Symbol">:</a> <a id="3470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3475" href="Cubical.Functions.Fibration.html#3459" class="Bound">ℓ</a><a id="3476" class="Symbol">}</a> <a id="3478" class="Symbol">{</a><a id="3479" href="Cubical.Functions.Fibration.html#3479" class="Bound">B</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3488" href="Cubical.Functions.Fibration.html#3461" class="Bound">ℓ&#39;</a><a id="3490" class="Symbol">}</a> <a id="3492" class="Symbol">{</a><a id="3493" href="Cubical.Functions.Fibration.html#3493" class="Bound">f</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Cubical.Functions.Fibration.html#3466" class="Bound">A</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="Cubical.Functions.Fibration.html#3479" class="Bound">B</a><a id="3502" class="Symbol">}</a> <a id="3504" class="Symbol">{</a><a id="3505" href="Cubical.Functions.Fibration.html#3505" class="Bound">b</a> <a id="3507" class="Symbol">:</a> <a id="3509" href="Cubical.Functions.Fibration.html#3479" class="Bound">B</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Cubical.Functions.Fibration.html#3513" class="Bound">h</a> <a id="3515" href="Cubical.Functions.Fibration.html#3515" class="Bound">h&#39;</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3526" href="Cubical.Functions.Fibration.html#3493" class="Bound">f</a> <a id="3528" href="Cubical.Functions.Fibration.html#3505" class="Bound">b</a><a id="3529" class="Symbol">)</a>
  <a id="3533" class="Symbol">→</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Cubical.Functions.Fibration.html#3513" class="Bound">h</a> <a id="3538" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3540" href="Cubical.Functions.Fibration.html#3515" class="Bound">h&#39;</a><a id="3542" class="Symbol">)</a> <a id="3544" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3546" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3552" class="Symbol">(</a><a id="3553" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3558" href="Cubical.Functions.Fibration.html#3493" class="Bound">f</a><a id="3559" class="Symbol">)</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Cubical.Functions.Fibration.html#3513" class="Bound">h</a> <a id="3564" class="Symbol">.</a><a id="3565" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3569" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3577" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3580" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Cubical.Functions.Fibration.html#3515" class="Bound">h&#39;</a> <a id="3588" class="Symbol">.</a><a id="3589" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="3592" class="Symbol">))</a>
<a id="3595" href="Cubical.Functions.Fibration.html#3447" class="Function">fiber≡</a> <a id="3602" class="Symbol">{</a><a id="3603" class="Argument">f</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="Cubical.Functions.Fibration.html#3607" class="Bound">f</a><a id="3608" class="Symbol">}</a> <a id="3610" class="Symbol">{</a><a id="3611" class="Argument">b</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="Cubical.Functions.Fibration.html#3615" class="Bound">b</a><a id="3616" class="Symbol">}</a> <a id="3618" href="Cubical.Functions.Fibration.html#3618" class="Bound">h</a> <a id="3620" href="Cubical.Functions.Fibration.html#3620" class="Bound">h&#39;</a> <a id="3623" class="Symbol">=</a>
  <a id="3627" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="3639" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="3642" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
  <a id="3646" href="Cubical.Functions.Fibration.html#3102" class="Function">fiberPath</a> <a id="3656" href="Cubical.Functions.Fibration.html#3618" class="Bound">h</a> <a id="3658" href="Cubical.Functions.Fibration.html#3620" class="Bound">h&#39;</a>

<a id="fiberCong"></a><a id="3662" href="Cubical.Functions.Fibration.html#3662" class="Function">fiberCong</a> <a id="3672" class="Symbol">:</a> <a id="3674" class="Symbol">∀</a> <a id="3676" class="Symbol">{</a><a id="3677" href="Cubical.Functions.Fibration.html#3677" class="Bound">ℓ</a> <a id="3679" href="Cubical.Functions.Fibration.html#3679" class="Bound">ℓ&#39;</a><a id="3681" class="Symbol">}</a> <a id="3683" class="Symbol">{</a><a id="3684" href="Cubical.Functions.Fibration.html#3684" class="Bound">A</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3693" href="Cubical.Functions.Fibration.html#3677" class="Bound">ℓ</a><a id="3694" class="Symbol">}</a> <a id="3696" class="Symbol">{</a><a id="3697" href="Cubical.Functions.Fibration.html#3697" class="Bound">B</a> <a id="3699" class="Symbol">:</a> <a id="3701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3706" href="Cubical.Functions.Fibration.html#3679" class="Bound">ℓ&#39;</a><a id="3708" class="Symbol">}</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Cubical.Functions.Fibration.html#3684" class="Bound">A</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="Cubical.Functions.Fibration.html#3697" class="Bound">B</a><a id="3720" class="Symbol">)</a> <a id="3722" class="Symbol">{</a><a id="3723" href="Cubical.Functions.Fibration.html#3723" class="Bound">a₀</a> <a id="3726" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Cubical.Functions.Fibration.html#3684" class="Bound">A</a><a id="3732" class="Symbol">}</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Functions.Fibration.html#3735" class="Bound">q</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3741" href="Cubical.Functions.Fibration.html#3723" class="Bound">a₀</a> <a id="3744" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3746" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3748" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a><a id="3750" class="Symbol">)</a>
  <a id="3754" class="Symbol">→</a> <a id="3756" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3768" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a><a id="3769" class="Symbol">)</a> <a id="3771" href="Cubical.Functions.Fibration.html#3735" class="Bound">q</a> <a id="3773" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3775" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3787" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3792" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a><a id="3794" class="Symbol">))</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Cubical.Functions.Fibration.html#3723" class="Bound">a₀</a> <a id="3801" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3803" href="Cubical.Functions.Fibration.html#3735" class="Bound">q</a><a id="3804" class="Symbol">)</a> <a id="3806" class="Symbol">(</a><a id="3807" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a> <a id="3810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3812" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3816" class="Symbol">)</a>
<a id="3818" href="Cubical.Functions.Fibration.html#3662" class="Function">fiberCong</a> <a id="3828" href="Cubical.Functions.Fibration.html#3828" class="Bound">f</a> <a id="3830" href="Cubical.Functions.Fibration.html#3830" class="Bound">q</a> <a id="3832" class="Symbol">=</a>
  <a id="3836" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3854" href="Cubical.Functions.Fibration.html#3828" class="Bound">f</a><a id="3855" class="Symbol">))</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3864" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3880" href="Cubical.Functions.Fibration.html#3830" class="Bound">q</a><a id="3881" class="Symbol">)))</a>
  <a id="3887" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3889" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3893" class="Symbol">(</a><a id="3894" href="Cubical.Functions.Fibration.html#3447" class="Function">fiber≡</a> <a id="3901" class="Symbol">(_</a> <a id="3904" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3906" href="Cubical.Functions.Fibration.html#3830" class="Bound">q</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">(_</a> <a id="3912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3914" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3918" class="Symbol">))</a>

<a id="FibrationStr"></a><a id="3922" href="Cubical.Functions.Fibration.html#3922" class="Function">FibrationStr</a> <a id="3935" class="Symbol">:</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Functions.Fibration.html#3938" class="Bound">B</a> <a id="3940" class="Symbol">:</a> <a id="3942" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3947" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3958" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="3960" class="Symbol">→</a> <a id="3962" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3974" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="3976" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="3978" class="Symbol">)</a>
<a id="3980" href="Cubical.Functions.Fibration.html#3922" class="Function">FibrationStr</a> <a id="3993" href="Cubical.Functions.Fibration.html#3993" class="Bound">B</a> <a id="3995" href="Cubical.Functions.Fibration.html#3995" class="Bound">A</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Cubical.Functions.Fibration.html#3995" class="Bound">A</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Cubical.Functions.Fibration.html#3993" class="Bound">B</a>

<a id="Fibration"></a><a id="4006" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="4016" class="Symbol">:</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Functions.Fibration.html#4019" class="Bound">B</a> <a id="4021" class="Symbol">:</a> <a id="4023" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4028" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="4030" class="Symbol">)</a> <a id="4032" class="Symbol">→</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Cubical.Functions.Fibration.html#4035" class="Bound">ℓ</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4044" class="Symbol">)</a> <a id="4046" class="Symbol">→</a> <a id="4048" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4060" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="4070" href="Cubical.Functions.Fibration.html#4035" class="Bound">ℓ</a><a id="4071" class="Symbol">))</a>
<a id="4074" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="4084" class="Symbol">{</a><a id="4085" class="Argument">ℓb</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Cubical.Functions.Fibration.html#4090" class="Bound">ℓb</a><a id="4092" class="Symbol">}</a> <a id="4094" href="Cubical.Functions.Fibration.html#4094" class="Bound">B</a> <a id="4096" href="Cubical.Functions.Fibration.html#4096" class="Bound">ℓ</a> <a id="4098" class="Symbol">=</a> <a id="4100" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4103" href="Cubical.Functions.Fibration.html#4103" class="Bound">A</a> <a id="4105" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4107" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4112" href="Cubical.Functions.Fibration.html#4096" class="Bound">ℓ</a> <a id="4114" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4116" href="Cubical.Functions.Fibration.html#3922" class="Function">FibrationStr</a> <a id="4129" href="Cubical.Functions.Fibration.html#4094" class="Bound">B</a> <a id="4131" href="Cubical.Functions.Fibration.html#4103" class="Bound">A</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Fixpoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Fixpoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  Definition of function fixpoint and Kraus&#39; lemma
-}</a>
<a id="58" class="Keyword">module</a> <a id="65" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a> <a id="92" class="Keyword">where</a>

<a id="99" class="Keyword">open</a> <a id="104" class="Keyword">import</a> <a id="111" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="226" class="Keyword">private</a>
  <a id="236" class="Keyword">variable</a>
    <a id="249" href="Cubical.Functions.Fixpoint.html#249" class="Generalizable">ℓ</a> <a id="251" class="Symbol">:</a> <a id="253" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="263" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="265" class="Symbol">:</a> <a id="267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="272" href="Cubical.Functions.Fixpoint.html#249" class="Generalizable">ℓ</a>

<a id="Fixpoint"></a><a id="275" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="284" class="Symbol">:</a> <a id="286" class="Symbol">(</a><a id="287" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="289" class="Symbol">→</a> <a id="291" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="292" class="Symbol">)</a> <a id="294" class="Symbol">→</a> <a id="296" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="301" class="Symbol">_</a>
<a id="303" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="312" class="Symbol">{</a><a id="313" class="Argument">A</a> <a id="315" class="Symbol">=</a> <a id="317" href="Cubical.Functions.Fixpoint.html#317" class="Bound">A</a><a id="318" class="Symbol">}</a> <a id="320" href="Cubical.Functions.Fixpoint.html#320" class="Bound">f</a> <a id="322" class="Symbol">=</a> <a id="324" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="326" href="Cubical.Functions.Fixpoint.html#317" class="Bound">A</a> <a id="328" class="Symbol">(λ</a> <a id="331" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a> <a id="333" class="Symbol">→</a> <a id="335" href="Cubical.Functions.Fixpoint.html#320" class="Bound">f</a> <a id="337" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a> <a id="339" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="341" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a><a id="342" class="Symbol">)</a>

<a id="fixpoint"></a><a id="345" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="354" class="Symbol">:</a> <a id="356" class="Symbol">{</a><a id="357" href="Cubical.Functions.Fixpoint.html#357" class="Bound">f</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="363" class="Symbol">→</a> <a id="365" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="366" class="Symbol">}</a> <a id="368" class="Symbol">→</a> <a id="370" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="379" href="Cubical.Functions.Fixpoint.html#357" class="Bound">f</a> <a id="381" class="Symbol">→</a> <a id="383" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a>
<a id="385" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="394" class="Symbol">=</a> <a id="396" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="fixpointPath"></a><a id="401" href="Cubical.Functions.Fixpoint.html#401" class="Function">fixpointPath</a> <a id="414" class="Symbol">:</a> <a id="416" class="Symbol">{</a><a id="417" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a> <a id="419" class="Symbol">:</a> <a id="421" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="423" class="Symbol">→</a> <a id="425" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="426" class="Symbol">}</a> <a id="428" class="Symbol">→</a> <a id="430" class="Symbol">(</a><a id="431" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a> <a id="433" class="Symbol">:</a> <a id="435" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="444" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a><a id="445" class="Symbol">)</a> <a id="447" class="Symbol">→</a> <a id="449" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="461" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a><a id="462" class="Symbol">)</a> <a id="464" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="466" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="475" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a>
<a id="477" href="Cubical.Functions.Fixpoint.html#401" class="Function">fixpointPath</a> <a id="490" class="Symbol">=</a> <a id="492" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="497" class="Comment">-- Kraus&#39; lemma</a>
<a id="513" class="Comment">-- a version not using cubical features can be found at</a>
<a id="569" class="Comment">-- https://www.cs.bham.ac.uk/~mhe/GeneralizedHedberg/html/GeneralizedHedberg.html#21576</a>
<a id="2-Constant→isPropFixpoint"></a><a id="657" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="683" class="Symbol">:</a> <a id="685" class="Symbol">(</a><a id="686" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="695" class="Symbol">)</a> <a id="697" class="Symbol">→</a> <a id="699" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="710" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="731" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a><a id="732" class="Symbol">)</a>
<a id="734" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="760" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="762" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="774" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a><a id="775" class="Symbol">)</a> <a id="777" class="Symbol">(</a><a id="778" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="782" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a><a id="783" class="Symbol">)</a> <a id="785" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="787" class="Symbol">=</a> <a id="789" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="791" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="795" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="797" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="799" class="Keyword">where</a>
  <a id="807" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="813" class="Symbol">:</a> <a id="815" class="Symbol">∀</a> <a id="817" href="Cubical.Functions.Fixpoint.html#817" class="Bound">x</a> <a id="819" href="Cubical.Functions.Fixpoint.html#819" class="Bound">y</a> <a id="821" class="Symbol">→</a> <a id="823" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="825" href="Cubical.Functions.Fixpoint.html#817" class="Bound">x</a> <a id="827" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="829" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="831" href="Cubical.Functions.Fixpoint.html#819" class="Bound">y</a>
  <a id="835" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="841" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="843" href="Cubical.Functions.Fixpoint.html#843" class="Bound">y</a> <a id="845" class="Symbol">=</a> <a id="847" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="859" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="861" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a><a id="862" class="Symbol">)</a> <a id="864" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="866" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="873" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="875" href="Cubical.Functions.Fixpoint.html#843" class="Bound">y</a>
  <a id="879" class="Comment">-- the main idea is that for any path p, cong f p does not depend on p</a>
  <a id="952" class="Comment">-- but only on its endpoints and the structure of 2-Constant f</a>
  <a id="1017" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1030" class="Symbol">:</a> <a id="1032" class="Symbol">∀</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1037" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a><a id="1038" class="Symbol">}</a> <a id="1040" class="Symbol">→</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Functions.Fixpoint.html#1043" class="Bound">p</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1049" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1051" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1062" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1064" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a> <a id="1066" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1068" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1073" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1075" href="Cubical.Functions.Fixpoint.html#1043" class="Bound">p</a>
  <a id="1079" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1092" class="Symbol">{</a><a id="1093" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a><a id="1094" class="Symbol">}</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1100" class="Symbol">(λ</a> <a id="1103" href="Cubical.Functions.Fixpoint.html#1103" class="Bound">y</a> <a id="1105" href="Cubical.Functions.Fixpoint.html#1105" class="Bound">p</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1115" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a> <a id="1117" href="Cubical.Functions.Fixpoint.html#1103" class="Bound">y</a> <a id="1119" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1126" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1128" href="Cubical.Functions.Fixpoint.html#1105" class="Bound">p</a><a id="1129" class="Symbol">)</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="1148" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a> <a id="1150" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a><a id="1151" class="Symbol">))</a>
  <a id="1156" class="Comment">-- Need to solve for a path s : x ≡ y, such that:</a>
  <a id="1208" class="Comment">-- transport (λ i → cong f s i ≡ s i) p ≡ q</a>
  <a id="1254" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1260" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1262" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a>
  <a id="1266" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1274" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1276" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1279" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1285" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1287" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="1289" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1292" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1296" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1307" class="Symbol">(λ</a> <a id="1310" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a> <a id="1312" class="Symbol">→</a> <a id="1314" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1320" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1322" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="1324" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a> <a id="1326" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1328" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1330" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a><a id="1331" class="Symbol">)</a> <a id="1333" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1335" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1339" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a> <a id="1342" href="Cubical.Functions.Fixpoint.html#1342" class="Bound">i</a> <a id="1344" href="Cubical.Functions.Fixpoint.html#1344" class="Bound">j</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1375" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1385" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1387" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a><a id="1388" class="Symbol">)</a> <a id="1390" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a> <a id="1392" href="Cubical.Functions.Fixpoint.html#1344" class="Bound">j</a> <a id="1394" href="Cubical.Functions.Fixpoint.html#1342" class="Bound">i</a>
  <a id="1398" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1408" class="Symbol">(λ</a> <a id="1411" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1420" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1422" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1424" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a> <a id="1426" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1428" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1430" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a><a id="1431" class="Symbol">)</a> <a id="1433" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1435" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1439" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="1441" class="Symbol">=</a> <a id="1443" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1449" class="Symbol">(λ</a> <a id="1452" href="Cubical.Functions.Fixpoint.html#1452" class="Bound">kraus</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1466" class="Symbol">(λ</a> <a id="1469" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Cubical.Functions.Fixpoint.html#1452" class="Bound">kraus</a> <a id="1479" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a> <a id="1481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1483" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1485" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a><a id="1486" class="Symbol">)</a> <a id="1488" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1490" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1507" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a><a id="1508" class="Symbol">)</a> <a id="1510" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a>
</pre></body></html>

==> anc/html/Cubical.Functions.FunExtEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.FunExtEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.CartesianKanOps.html" class="Module">Cubical.Foundations.CartesianKanOps</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Data.Vec.NAry.html" class="Module">Cubical.Data.Vec.NAry</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="442" class="Keyword">private</a>
  <a id="452" class="Keyword">variable</a>
    <a id="465" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a> <a id="467" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a> <a id="470" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a> <a id="473" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a> <a id="476" class="Symbol">:</a> <a id="478" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="485" class="Comment">-- Function extensionality is an equivalence</a>
<a id="530" class="Keyword">module</a> <a id="537" href="Cubical.Functions.FunExtEquiv.html#537" class="Module">_</a> <a id="539" class="Symbol">{</a><a id="540" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="549" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="550" class="Symbol">}</a> <a id="552" class="Symbol">{</a><a id="553" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="555" class="Symbol">:</a> <a id="557" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="563" class="Symbol">→</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="570" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="572" class="Symbol">}</a>
  <a id="576" class="Symbol">{</a><a id="577" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="579" class="Symbol">:</a> <a id="581" class="Symbol">(</a><a id="582" href="Cubical.Functions.FunExtEquiv.html#582" class="Bound">x</a> <a id="584" class="Symbol">:</a> <a id="586" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a><a id="587" class="Symbol">)</a> <a id="589" class="Symbol">→</a> <a id="591" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="593" href="Cubical.Functions.FunExtEquiv.html#582" class="Bound">x</a> <a id="595" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="597" class="Symbol">}</a> <a id="599" class="Symbol">{</a><a id="600" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="602" class="Symbol">:</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Functions.FunExtEquiv.html#605" class="Bound">x</a> <a id="607" class="Symbol">:</a> <a id="609" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a><a id="610" class="Symbol">)</a> <a id="612" class="Symbol">→</a> <a id="614" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="616" href="Cubical.Functions.FunExtEquiv.html#605" class="Bound">x</a> <a id="618" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="620" class="Symbol">}</a> <a id="622" class="Keyword">where</a>

  <a id="631" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="643" class="Symbol">:</a> <a id="645" class="Symbol">(∀</a> <a id="648" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a> <a id="650" class="Symbol">→</a> <a id="652" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="661" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="667" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="668" class="Symbol">)</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="673" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="674" class="Symbol">))</a> <a id="677" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="679" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="685" class="Symbol">(λ</a> <a id="688" href="Cubical.Functions.FunExtEquiv.html#688" class="Bound">i</a> <a id="690" class="Symbol">→</a> <a id="692" class="Symbol">∀</a> <a id="694" href="Cubical.Functions.FunExtEquiv.html#694" class="Bound">x</a> <a id="696" class="Symbol">→</a> <a id="698" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="700" href="Cubical.Functions.FunExtEquiv.html#694" class="Bound">x</a> <a id="702" href="Cubical.Functions.FunExtEquiv.html#688" class="Bound">i</a><a id="703" class="Symbol">)</a> <a id="705" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="707" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a>
  <a id="711" class="Keyword">unquoteDef</a> <a id="722" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="734" class="Symbol">=</a> <a id="736" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="751" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="763" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="770" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a>

  <a id="781" href="Cubical.Functions.FunExtEquiv.html#781" class="Function">funExtPath</a> <a id="792" class="Symbol">:</a> <a id="794" class="Symbol">(∀</a> <a id="797" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="810" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="816" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="817" class="Symbol">)</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="822" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="823" class="Symbol">))</a> <a id="826" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="828" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="834" class="Symbol">(λ</a> <a id="837" href="Cubical.Functions.FunExtEquiv.html#837" class="Bound">i</a> <a id="839" class="Symbol">→</a> <a id="841" class="Symbol">∀</a> <a id="843" href="Cubical.Functions.FunExtEquiv.html#843" class="Bound">x</a> <a id="845" class="Symbol">→</a> <a id="847" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="849" href="Cubical.Functions.FunExtEquiv.html#843" class="Bound">x</a> <a id="851" href="Cubical.Functions.FunExtEquiv.html#837" class="Bound">i</a><a id="852" class="Symbol">)</a> <a id="854" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="856" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a>
  <a id="860" href="Cubical.Functions.FunExtEquiv.html#781" class="Function">funExtPath</a> <a id="871" class="Symbol">=</a> <a id="873" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="876" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

  <a id="891" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="901" class="Symbol">:</a> <a id="903" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="907" class="Symbol">(∀</a> <a id="910" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a> <a id="912" class="Symbol">→</a> <a id="914" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="920" class="Symbol">(</a><a id="921" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="923" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="929" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">(</a><a id="933" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="935" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="936" class="Symbol">))</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="946" class="Symbol">(λ</a> <a id="949" href="Cubical.Functions.FunExtEquiv.html#949" class="Bound">i</a> <a id="951" class="Symbol">→</a> <a id="953" class="Symbol">∀</a> <a id="955" href="Cubical.Functions.FunExtEquiv.html#955" class="Bound">x</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="961" href="Cubical.Functions.FunExtEquiv.html#955" class="Bound">x</a> <a id="963" href="Cubical.Functions.FunExtEquiv.html#949" class="Bound">i</a><a id="964" class="Symbol">)</a> <a id="966" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="968" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a><a id="969" class="Symbol">)</a>
  <a id="973" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="983" class="Symbol">=</a> <a id="985" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="989" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="996" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1004" class="Symbol">(λ</a> <a id="1007" href="Cubical.Functions.FunExtEquiv.html#1007" class="Bound">x</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1016" class="Symbol">{</a><a id="1017" class="Argument">x</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Cubical.Functions.FunExtEquiv.html#1007" class="Bound">x</a><a id="1022" class="Symbol">})</a> <a id="1025" class="Symbol">(λ</a> <a id="1028" href="Cubical.Functions.FunExtEquiv.html#1028" class="Bound">x</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1037" class="Symbol">{</a><a id="1038" class="Argument">x</a> <a id="1040" class="Symbol">=</a> <a id="1042" href="Cubical.Functions.FunExtEquiv.html#1028" class="Bound">x</a><a id="1043" class="Symbol">})</a>

<a id="1047" class="Comment">-- Function extensionality for binary functions</a>
<a id="funExt₂"></a><a id="1095" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1103" class="Symbol">:</a> <a id="1105" class="Symbol">{</a><a id="1106" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1115" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="1116" class="Symbol">}</a> <a id="1118" class="Symbol">{</a><a id="1119" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1132" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="1134" class="Symbol">}</a> <a id="1136" class="Symbol">{</a><a id="1137" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1139" class="Symbol">:</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Cubical.Functions.FunExtEquiv.html#1142" class="Bound">x</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1153" href="Cubical.Functions.FunExtEquiv.html#1142" class="Bound">x</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1159" class="Symbol">→</a> <a id="1161" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1166" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="1168" class="Symbol">}</a>
          <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">→</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Cubical.Functions.FunExtEquiv.html#1196" class="Bound">y</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1202" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1209" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a> <a id="1211" href="Cubical.Functions.FunExtEquiv.html#1196" class="Bound">y</a> <a id="1213" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1215" class="Symbol">}</a>
          <a id="1227" class="Symbol">{</a><a id="1228" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a> <a id="1230" class="Symbol">:</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1238" class="Symbol">)</a> <a id="1240" class="Symbol">→</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.Functions.FunExtEquiv.html#1243" class="Bound">y</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1249" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1256" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a> <a id="1258" href="Cubical.Functions.FunExtEquiv.html#1243" class="Bound">y</a> <a id="1260" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1262" class="Symbol">}</a>
          <a id="1274" class="Symbol">→</a> <a id="1276" class="Symbol">((</a><a id="1278" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1292" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1306" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1308" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1309" class="Symbol">)</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1314" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1316" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a> <a id="1322" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1324" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1325" class="Symbol">))</a>
          <a id="1338" class="Symbol">→</a> <a id="1340" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1346" class="Symbol">(λ</a> <a id="1349" href="Cubical.Functions.FunExtEquiv.html#1349" class="Bound">i</a> <a id="1351" class="Symbol">→</a> <a id="1353" class="Symbol">∀</a> <a id="1355" href="Cubical.Functions.FunExtEquiv.html#1355" class="Bound">x</a> <a id="1357" href="Cubical.Functions.FunExtEquiv.html#1357" class="Bound">y</a> <a id="1359" class="Symbol">→</a> <a id="1361" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1363" href="Cubical.Functions.FunExtEquiv.html#1355" class="Bound">x</a> <a id="1365" href="Cubical.Functions.FunExtEquiv.html#1357" class="Bound">y</a> <a id="1367" href="Cubical.Functions.FunExtEquiv.html#1349" class="Bound">i</a><a id="1368" class="Symbol">)</a> <a id="1370" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1372" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a>
<a id="1374" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1382" href="Cubical.Functions.FunExtEquiv.html#1382" class="Bound">p</a> <a id="1384" href="Cubical.Functions.FunExtEquiv.html#1384" class="Bound">i</a> <a id="1386" href="Cubical.Functions.FunExtEquiv.html#1386" class="Bound">x</a> <a id="1388" href="Cubical.Functions.FunExtEquiv.html#1388" class="Bound">y</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Functions.FunExtEquiv.html#1382" class="Bound">p</a> <a id="1394" href="Cubical.Functions.FunExtEquiv.html#1386" class="Bound">x</a> <a id="1396" href="Cubical.Functions.FunExtEquiv.html#1388" class="Bound">y</a> <a id="1398" href="Cubical.Functions.FunExtEquiv.html#1384" class="Bound">i</a>

<a id="1401" class="Comment">-- Function extensionality for binary functions is an equivalence</a>
<a id="1467" class="Keyword">module</a> <a id="1474" href="Cubical.Functions.FunExtEquiv.html#1474" class="Module">_</a> <a id="1476" class="Symbol">{</a><a id="1477" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1486" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1503" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Functions.FunExtEquiv.html#1513" class="Bound">x</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1524" href="Cubical.Functions.FunExtEquiv.html#1513" class="Bound">x</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1537" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="1539" class="Symbol">}</a>
         <a id="1550" class="Symbol">{</a><a id="1551" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1553" class="Symbol">:</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">→</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Functions.FunExtEquiv.html#1566" class="Bound">y</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1572" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1579" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a> <a id="1581" href="Cubical.Functions.FunExtEquiv.html#1566" class="Bound">y</a> <a id="1583" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="1585" class="Symbol">}</a>
         <a id="1596" class="Symbol">{</a><a id="1597" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1599" class="Symbol">:</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Functions.FunExtEquiv.html#1612" class="Bound">y</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1618" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1625" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a> <a id="1627" href="Cubical.Functions.FunExtEquiv.html#1612" class="Bound">y</a> <a id="1629" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Keyword">where</a>
  <a id="1641" class="Keyword">private</a>
    <a id="1653" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1667" class="Symbol">(λ</a> <a id="1670" href="Cubical.Functions.FunExtEquiv.html#1670" class="Bound">i</a> <a id="1672" class="Symbol">→</a> <a id="1674" class="Symbol">∀</a> <a id="1676" href="Cubical.Functions.FunExtEquiv.html#1676" class="Bound">x</a> <a id="1678" href="Cubical.Functions.FunExtEquiv.html#1678" class="Bound">y</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1684" href="Cubical.Functions.FunExtEquiv.html#1676" class="Bound">x</a> <a id="1686" href="Cubical.Functions.FunExtEquiv.html#1678" class="Bound">y</a> <a id="1688" href="Cubical.Functions.FunExtEquiv.html#1670" class="Bound">i</a><a id="1689" class="Symbol">)</a> <a id="1691" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1693" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">∀</a> <a id="1699" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1701" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a> <a id="1703" class="Symbol">→</a> <a id="1705" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1714" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1716" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1722" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1724" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1730" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1732" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1733" class="Symbol">)</a>
    <a id="1739" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a> <a id="1745" href="Cubical.Functions.FunExtEquiv.html#1745" class="Bound">eq</a> <a id="1748" href="Cubical.Functions.FunExtEquiv.html#1748" class="Bound">x</a> <a id="1750" href="Cubical.Functions.FunExtEquiv.html#1750" class="Bound">y</a> <a id="1752" href="Cubical.Functions.FunExtEquiv.html#1752" class="Bound">i</a> <a id="1754" class="Symbol">=</a> <a id="1756" href="Cubical.Functions.FunExtEquiv.html#1745" class="Bound">eq</a> <a id="1759" href="Cubical.Functions.FunExtEquiv.html#1752" class="Bound">i</a> <a id="1761" href="Cubical.Functions.FunExtEquiv.html#1748" class="Bound">x</a> <a id="1763" href="Cubical.Functions.FunExtEquiv.html#1750" class="Bound">y</a>

  <a id="1768" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">(∀</a> <a id="1786" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1788" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1801" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1803" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1809" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1811" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1817" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1819" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1820" class="Symbol">))</a> <a id="1823" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1832" class="Symbol">(λ</a> <a id="1835" href="Cubical.Functions.FunExtEquiv.html#1835" class="Bound">i</a> <a id="1837" class="Symbol">→</a> <a id="1839" class="Symbol">∀</a> <a id="1841" href="Cubical.Functions.FunExtEquiv.html#1841" class="Bound">x</a> <a id="1843" href="Cubical.Functions.FunExtEquiv.html#1843" class="Bound">y</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1849" href="Cubical.Functions.FunExtEquiv.html#1841" class="Bound">x</a> <a id="1851" href="Cubical.Functions.FunExtEquiv.html#1843" class="Bound">y</a> <a id="1853" href="Cubical.Functions.FunExtEquiv.html#1835" class="Bound">i</a><a id="1854" class="Symbol">)</a> <a id="1856" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1858" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a><a id="1859" class="Symbol">)</a>
  <a id="1863" class="Keyword">unquoteDef</a> <a id="1874" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1887" class="Symbol">=</a> <a id="1889" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1904" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1917" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1925" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a>

  <a id="1934" href="Cubical.Functions.FunExtEquiv.html#1934" class="Function">funExt₂Path</a> <a id="1946" class="Symbol">:</a> <a id="1948" class="Symbol">(∀</a> <a id="1951" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1953" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1966" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1968" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1974" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1976" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1982" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1984" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1985" class="Symbol">))</a> <a id="1988" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1997" class="Symbol">(λ</a> <a id="2000" href="Cubical.Functions.FunExtEquiv.html#2000" class="Bound">i</a> <a id="2002" class="Symbol">→</a> <a id="2004" class="Symbol">∀</a> <a id="2006" href="Cubical.Functions.FunExtEquiv.html#2006" class="Bound">x</a> <a id="2008" href="Cubical.Functions.FunExtEquiv.html#2008" class="Bound">y</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="2014" href="Cubical.Functions.FunExtEquiv.html#2006" class="Bound">x</a> <a id="2016" href="Cubical.Functions.FunExtEquiv.html#2008" class="Bound">y</a> <a id="2018" href="Cubical.Functions.FunExtEquiv.html#2000" class="Bound">i</a><a id="2019" class="Symbol">)</a> <a id="2021" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="2023" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a><a id="2024" class="Symbol">)</a>
  <a id="2028" href="Cubical.Functions.FunExtEquiv.html#1934" class="Function">funExt₂Path</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2045" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a>


<a id="2060" class="Comment">-- Function extensionality for ternary functions</a>
<a id="funExt₃"></a><a id="2109" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">{</a><a id="2120" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2129" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="2130" class="Symbol">}</a> <a id="2132" class="Symbol">{</a><a id="2133" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2146" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="2148" class="Symbol">}</a> <a id="2150" class="Symbol">{</a><a id="2151" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2153" class="Symbol">:</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Functions.FunExtEquiv.html#2156" class="Bound">x</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2167" href="Cubical.Functions.FunExtEquiv.html#2156" class="Bound">x</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2176" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="2178" class="Symbol">}</a>
          <a id="2190" class="Symbol">{</a><a id="2191" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2193" class="Symbol">:</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">→</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Functions.FunExtEquiv.html#2206" class="Bound">y</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2212" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2219" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a> <a id="2221" href="Cubical.Functions.FunExtEquiv.html#2206" class="Bound">y</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2234" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a><a id="2236" class="Symbol">}</a>
          <a id="2248" class="Symbol">{</a><a id="2249" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2270" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a><a id="2271" class="Symbol">)</a> <a id="2273" class="Symbol">→</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Functions.FunExtEquiv.html#2276" class="Bound">z</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2282" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2284" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2291" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2293" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a> <a id="2295" href="Cubical.Functions.FunExtEquiv.html#2276" class="Bound">z</a> <a id="2297" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2299" class="Symbol">}</a>
          <a id="2311" class="Symbol">{</a><a id="2312" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a> <a id="2314" class="Symbol">:</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">→</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2333" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a><a id="2334" class="Symbol">)</a> <a id="2336" class="Symbol">→</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Cubical.Functions.FunExtEquiv.html#2339" class="Bound">z</a> <a id="2341" class="Symbol">:</a> <a id="2343" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2345" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2347" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a><a id="2348" class="Symbol">)</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2354" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2356" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a> <a id="2358" href="Cubical.Functions.FunExtEquiv.html#2339" class="Bound">z</a> <a id="2360" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2362" class="Symbol">}</a>
        <a id="2372" class="Symbol">→</a> <a id="2374" class="Symbol">((</a><a id="2376" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2390" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2400" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2402" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a><a id="2403" class="Symbol">)</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2416" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2418" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2420" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2421" class="Symbol">)</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2426" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2428" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2430" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2431" class="Symbol">)</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a> <a id="2436" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2438" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2440" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2441" class="Symbol">))</a>
        <a id="2452" class="Symbol">→</a> <a id="2454" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2460" class="Symbol">(λ</a> <a id="2463" href="Cubical.Functions.FunExtEquiv.html#2463" class="Bound">i</a> <a id="2465" class="Symbol">→</a> <a id="2467" class="Symbol">∀</a> <a id="2469" href="Cubical.Functions.FunExtEquiv.html#2469" class="Bound">x</a> <a id="2471" href="Cubical.Functions.FunExtEquiv.html#2471" class="Bound">y</a> <a id="2473" href="Cubical.Functions.FunExtEquiv.html#2473" class="Bound">z</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2479" href="Cubical.Functions.FunExtEquiv.html#2469" class="Bound">x</a> <a id="2481" href="Cubical.Functions.FunExtEquiv.html#2471" class="Bound">y</a> <a id="2483" href="Cubical.Functions.FunExtEquiv.html#2473" class="Bound">z</a> <a id="2485" href="Cubical.Functions.FunExtEquiv.html#2463" class="Bound">i</a><a id="2486" class="Symbol">)</a> <a id="2488" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2490" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a>
<a id="2492" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="2500" href="Cubical.Functions.FunExtEquiv.html#2500" class="Bound">p</a> <a id="2502" href="Cubical.Functions.FunExtEquiv.html#2502" class="Bound">i</a> <a id="2504" href="Cubical.Functions.FunExtEquiv.html#2504" class="Bound">x</a> <a id="2506" href="Cubical.Functions.FunExtEquiv.html#2506" class="Bound">y</a> <a id="2508" href="Cubical.Functions.FunExtEquiv.html#2508" class="Bound">z</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Cubical.Functions.FunExtEquiv.html#2500" class="Bound">p</a> <a id="2514" href="Cubical.Functions.FunExtEquiv.html#2504" class="Bound">x</a> <a id="2516" href="Cubical.Functions.FunExtEquiv.html#2506" class="Bound">y</a> <a id="2518" href="Cubical.Functions.FunExtEquiv.html#2508" class="Bound">z</a> <a id="2520" href="Cubical.Functions.FunExtEquiv.html#2502" class="Bound">i</a>

<a id="2523" class="Comment">-- Function extensionality for ternary functions is an equivalence</a>
<a id="2590" class="Keyword">module</a> <a id="2597" href="Cubical.Functions.FunExtEquiv.html#2597" class="Module">_</a> <a id="2599" class="Symbol">{</a><a id="2600" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2609" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="2610" class="Symbol">}</a> <a id="2612" class="Symbol">{</a><a id="2613" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2626" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="2628" class="Symbol">}</a> <a id="2630" class="Symbol">{</a><a id="2631" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2633" class="Symbol">:</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Functions.FunExtEquiv.html#2636" class="Bound">x</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2647" href="Cubical.Functions.FunExtEquiv.html#2636" class="Bound">x</a> <a id="2649" class="Symbol">→</a> <a id="2651" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2656" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="2658" class="Symbol">}</a>
         <a id="2669" class="Symbol">{</a><a id="2670" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2672" class="Symbol">:</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">→</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Functions.FunExtEquiv.html#2685" class="Bound">y</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2691" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2698" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a> <a id="2700" href="Cubical.Functions.FunExtEquiv.html#2685" class="Bound">y</a> <a id="2702" class="Symbol">→</a> <a id="2704" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2713" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a><a id="2715" class="Symbol">}</a>
         <a id="2726" class="Symbol">{</a><a id="2727" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2729" class="Symbol">:</a> <a id="2731" class="Symbol">(</a><a id="2732" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2737" class="Symbol">)</a> <a id="2739" class="Symbol">→</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2748" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">→</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Cubical.Functions.FunExtEquiv.html#2754" class="Bound">z</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2760" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2762" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2769" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2771" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a> <a id="2773" href="Cubical.Functions.FunExtEquiv.html#2754" class="Bound">z</a> <a id="2775" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2777" class="Symbol">}</a>
         <a id="2788" class="Symbol">{</a><a id="2789" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2791" class="Symbol">:</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">→</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2810" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">→</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Cubical.Functions.FunExtEquiv.html#2816" class="Bound">z</a> <a id="2818" class="Symbol">:</a> <a id="2820" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2822" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2824" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">→</a> <a id="2829" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2831" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2833" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a> <a id="2835" href="Cubical.Functions.FunExtEquiv.html#2816" class="Bound">z</a> <a id="2837" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Keyword">where</a>
  <a id="2849" class="Keyword">private</a>
    <a id="2861" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2875" class="Symbol">(λ</a> <a id="2878" href="Cubical.Functions.FunExtEquiv.html#2878" class="Bound">i</a> <a id="2880" class="Symbol">→</a> <a id="2882" class="Symbol">∀</a> <a id="2884" href="Cubical.Functions.FunExtEquiv.html#2884" class="Bound">x</a> <a id="2886" href="Cubical.Functions.FunExtEquiv.html#2886" class="Bound">y</a> <a id="2888" href="Cubical.Functions.FunExtEquiv.html#2888" class="Bound">z</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2894" href="Cubical.Functions.FunExtEquiv.html#2884" class="Bound">x</a> <a id="2896" href="Cubical.Functions.FunExtEquiv.html#2886" class="Bound">y</a> <a id="2898" href="Cubical.Functions.FunExtEquiv.html#2888" class="Bound">z</a> <a id="2900" href="Cubical.Functions.FunExtEquiv.html#2878" class="Bound">i</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2905" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2907" class="Symbol">→</a> <a id="2909" class="Symbol">∀</a> <a id="2911" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2913" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2915" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2928" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2930" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2932" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2938" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2940" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2942" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2948" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2950" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2952" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2953" class="Symbol">)</a>
    <a id="2959" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a> <a id="2965" href="Cubical.Functions.FunExtEquiv.html#2965" class="Bound">eq</a> <a id="2968" href="Cubical.Functions.FunExtEquiv.html#2968" class="Bound">x</a> <a id="2970" href="Cubical.Functions.FunExtEquiv.html#2970" class="Bound">y</a> <a id="2972" href="Cubical.Functions.FunExtEquiv.html#2972" class="Bound">z</a> <a id="2974" href="Cubical.Functions.FunExtEquiv.html#2974" class="Bound">i</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Cubical.Functions.FunExtEquiv.html#2965" class="Bound">eq</a> <a id="2981" href="Cubical.Functions.FunExtEquiv.html#2974" class="Bound">i</a> <a id="2983" href="Cubical.Functions.FunExtEquiv.html#2968" class="Bound">x</a> <a id="2985" href="Cubical.Functions.FunExtEquiv.html#2970" class="Bound">y</a> <a id="2987" href="Cubical.Functions.FunExtEquiv.html#2972" class="Bound">z</a>

  <a id="2992" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3005" class="Symbol">:</a> <a id="3007" class="Symbol">(∀</a> <a id="3010" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3012" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3014" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3027" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3029" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3031" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3037" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3039" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3041" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3042" class="Symbol">)</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="3047" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3049" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3051" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3052" class="Symbol">))</a> <a id="3055" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3064" class="Symbol">(λ</a> <a id="3067" href="Cubical.Functions.FunExtEquiv.html#3067" class="Bound">i</a> <a id="3069" class="Symbol">→</a> <a id="3071" class="Symbol">∀</a> <a id="3073" href="Cubical.Functions.FunExtEquiv.html#3073" class="Bound">x</a> <a id="3075" href="Cubical.Functions.FunExtEquiv.html#3075" class="Bound">y</a> <a id="3077" href="Cubical.Functions.FunExtEquiv.html#3077" class="Bound">z</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3083" href="Cubical.Functions.FunExtEquiv.html#3073" class="Bound">x</a> <a id="3085" href="Cubical.Functions.FunExtEquiv.html#3075" class="Bound">y</a> <a id="3087" href="Cubical.Functions.FunExtEquiv.html#3077" class="Bound">z</a> <a id="3089" href="Cubical.Functions.FunExtEquiv.html#3067" class="Bound">i</a><a id="3090" class="Symbol">)</a> <a id="3092" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3094" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a><a id="3095" class="Symbol">)</a>
  <a id="3099" class="Keyword">unquoteDef</a> <a id="3110" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="3140" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3153" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="3161" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a>

  <a id="3170" href="Cubical.Functions.FunExtEquiv.html#3170" class="Function">funExt₃Path</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">(∀</a> <a id="3187" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3189" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3191" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a> <a id="3193" class="Symbol">→</a> <a id="3195" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3204" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3206" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3208" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3214" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3216" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3218" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="3224" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3226" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3228" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3229" class="Symbol">))</a> <a id="3232" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3241" class="Symbol">(λ</a> <a id="3244" href="Cubical.Functions.FunExtEquiv.html#3244" class="Bound">i</a> <a id="3246" class="Symbol">→</a> <a id="3248" class="Symbol">∀</a> <a id="3250" href="Cubical.Functions.FunExtEquiv.html#3250" class="Bound">x</a> <a id="3252" href="Cubical.Functions.FunExtEquiv.html#3252" class="Bound">y</a> <a id="3254" href="Cubical.Functions.FunExtEquiv.html#3254" class="Bound">z</a> <a id="3256" class="Symbol">→</a> <a id="3258" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3260" href="Cubical.Functions.FunExtEquiv.html#3250" class="Bound">x</a> <a id="3262" href="Cubical.Functions.FunExtEquiv.html#3252" class="Bound">y</a> <a id="3264" href="Cubical.Functions.FunExtEquiv.html#3254" class="Bound">z</a> <a id="3266" href="Cubical.Functions.FunExtEquiv.html#3244" class="Bound">i</a><a id="3267" class="Symbol">)</a> <a id="3269" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3271" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a><a id="3272" class="Symbol">)</a>
  <a id="3276" href="Cubical.Functions.FunExtEquiv.html#3170" class="Function">funExt₃Path</a> <a id="3288" class="Symbol">=</a> <a id="3290" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3293" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a>


<a id="3308" class="Comment">-- n-ary non-dependent funext</a>
<a id="nAryFunExt"></a><a id="3338" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3349" class="Symbol">:</a> <a id="3351" class="Symbol">{</a><a id="3352" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3354" class="Symbol">:</a> <a id="3356" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3361" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="3362" class="Symbol">}</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3378" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="3380" class="Symbol">}</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3388" class="Symbol">)</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3394" class="Symbol">:</a> <a id="3396" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3403" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3405" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3410" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3412" class="Symbol">))</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3428" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3430" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3435" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3437" class="Symbol">))</a>
           <a id="3451" class="Symbol">→</a> <a id="3453" class="Symbol">((</a><a id="3455" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a> <a id="3458" class="Symbol">:</a> <a id="3460" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3464" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3466" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a><a id="3467" class="Symbol">)</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3477" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3483" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3486" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a> <a id="3494" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3497" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="3501" class="Symbol">(λ</a> <a id="3504" href="Cubical.Functions.FunExtEquiv.html#3504" class="Bound">x</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Cubical.Functions.FunExtEquiv.html#3504" class="Bound">x</a><a id="3509" class="Symbol">)</a> <a id="3511" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a><a id="3513" class="Symbol">))</a>
           <a id="3527" class="Symbol">→</a> <a id="3529" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3535" class="Symbol">(λ</a> <a id="3538" href="Cubical.Functions.FunExtEquiv.html#3538" class="Bound">i</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3549" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3551" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3556" href="Cubical.Functions.FunExtEquiv.html#3538" class="Bound">i</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3563" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a>
<a id="3566" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3577" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3582" href="Cubical.Functions.FunExtEquiv.html#3582" class="Bound">fX</a> <a id="3585" href="Cubical.Functions.FunExtEquiv.html#3585" class="Bound">fY</a> <a id="3588" href="Cubical.Functions.FunExtEquiv.html#3588" class="Bound">p</a>        <a id="3597" class="Symbol">=</a> <a id="3599" href="Cubical.Functions.FunExtEquiv.html#3588" class="Bound">p</a> <a id="3601" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="3604" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3620" href="Cubical.Functions.FunExtEquiv.html#3620" class="Bound">n</a><a id="3621" class="Symbol">)</a> <a id="3623" href="Cubical.Functions.FunExtEquiv.html#3623" class="Bound">fX</a> <a id="3626" href="Cubical.Functions.FunExtEquiv.html#3626" class="Bound">fY</a> <a id="3629" href="Cubical.Functions.FunExtEquiv.html#3629" class="Bound">p</a> <a id="3631" href="Cubical.Functions.FunExtEquiv.html#3631" class="Bound">i</a> <a id="3633" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3648" href="Cubical.Functions.FunExtEquiv.html#3620" class="Bound">n</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.Functions.FunExtEquiv.html#3623" class="Bound">fX</a> <a id="3654" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a><a id="3655" class="Symbol">)</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Cubical.Functions.FunExtEquiv.html#3626" class="Bound">fY</a> <a id="3661" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a><a id="3662" class="Symbol">)</a> <a id="3664" class="Symbol">(λ</a> <a id="3667" href="Cubical.Functions.FunExtEquiv.html#3667" class="Bound">xs</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="Cubical.Functions.FunExtEquiv.html#3629" class="Bound">p</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a> <a id="3677" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3679" href="Cubical.Functions.FunExtEquiv.html#3667" class="Bound">xs</a><a id="3681" class="Symbol">))</a> <a id="3684" href="Cubical.Functions.FunExtEquiv.html#3631" class="Bound">i</a>

<a id="3687" class="Comment">-- n-ary funext⁻</a>
<a id="nAryFunExt⁻"></a><a id="3704" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3716" class="Symbol">:</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3721" class="Symbol">:</a> <a id="3723" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">{</a><a id="3727" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3736" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="3737" class="Symbol">}</a> <a id="3739" class="Symbol">{</a><a id="3740" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3742" class="Symbol">:</a> <a id="3744" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3753" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="3755" class="Symbol">}</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3770" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3772" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3777" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="3779" class="Symbol">))</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3795" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3797" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3802" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="3804" class="Symbol">))</a>
           <a id="3818" class="Symbol">→</a> <a id="3820" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3826" class="Symbol">(λ</a> <a id="3829" href="Cubical.Functions.FunExtEquiv.html#3829" class="Bound">i</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3840" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3842" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3847" href="Cubical.Functions.FunExtEquiv.html#3829" class="Bound">i</a><a id="3848" class="Symbol">))</a> <a id="3851" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3854" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a>
           <a id="3868" class="Symbol">→</a> <a id="3870" class="Symbol">((</a><a id="3872" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a> <a id="3875" class="Symbol">:</a> <a id="3877" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3881" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3883" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="3894" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3900" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3903" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a><a id="3905" class="Symbol">)</a> <a id="3907" class="Symbol">(</a><a id="3908" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a> <a id="3911" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3914" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="3918" class="Symbol">(λ</a> <a id="3921" href="Cubical.Functions.FunExtEquiv.html#3921" class="Bound">x</a> <a id="3923" class="Symbol">→</a> <a id="3925" href="Cubical.Functions.FunExtEquiv.html#3921" class="Bound">x</a><a id="3926" class="Symbol">)</a> <a id="3928" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a><a id="3930" class="Symbol">))</a>
<a id="3933" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3945" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3950" href="Cubical.Functions.FunExtEquiv.html#3950" class="Bound">fX</a> <a id="3953" href="Cubical.Functions.FunExtEquiv.html#3953" class="Bound">fY</a> <a id="3956" href="Cubical.Functions.FunExtEquiv.html#3956" class="Bound">p</a> <a id="3958" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Cubical.Functions.FunExtEquiv.html#3956" class="Bound">p</a>
<a id="3965" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3982" href="Cubical.Functions.FunExtEquiv.html#3982" class="Bound">n</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Cubical.Functions.FunExtEquiv.html#3985" class="Bound">fX</a> <a id="3988" href="Cubical.Functions.FunExtEquiv.html#3988" class="Bound">fY</a> <a id="3991" href="Cubical.Functions.FunExtEquiv.html#3991" class="Bound">p</a> <a id="3993" class="Symbol">(</a><a id="3994" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a> <a id="3996" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3998" href="Cubical.Functions.FunExtEquiv.html#3998" class="Bound">xs</a><a id="4000" class="Symbol">)</a> <a id="4002" class="Symbol">=</a> <a id="4004" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4016" href="Cubical.Functions.FunExtEquiv.html#3982" class="Bound">n</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Functions.FunExtEquiv.html#3985" class="Bound">fX</a> <a id="4022" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4023" class="Symbol">)</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Functions.FunExtEquiv.html#3988" class="Bound">fY</a> <a id="4029" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4030" class="Symbol">)</a> <a id="4032" class="Symbol">(λ</a> <a id="4035" href="Cubical.Functions.FunExtEquiv.html#4035" class="Bound">i</a> <a id="4037" class="Symbol">→</a> <a id="4039" href="Cubical.Functions.FunExtEquiv.html#3991" class="Bound">p</a> <a id="4041" href="Cubical.Functions.FunExtEquiv.html#4035" class="Bound">i</a> <a id="4043" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Functions.FunExtEquiv.html#3998" class="Bound">xs</a>

<a id="nAryFunExtEquiv"></a><a id="4050" href="Cubical.Functions.FunExtEquiv.html#4050" class="Function">nAryFunExtEquiv</a> <a id="4066" class="Symbol">:</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4074" class="Symbol">)</a> <a id="4076" class="Symbol">{</a><a id="4077" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4079" class="Symbol">:</a> <a id="4081" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4086" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="4087" class="Symbol">}</a> <a id="4089" class="Symbol">{</a><a id="4090" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="4096" class="Symbol">→</a> <a id="4098" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4103" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="4105" class="Symbol">}</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4111" class="Symbol">:</a> <a id="4113" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4120" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4122" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4127" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4129" class="Symbol">))</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4145" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4147" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4152" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4154" class="Symbol">))</a>
  <a id="4159" class="Symbol">→</a> <a id="4161" class="Symbol">((</a><a id="4163" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4172" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4174" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a><a id="4175" class="Symbol">)</a> <a id="4177" class="Symbol">→</a> <a id="4179" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4185" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4191" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4194" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a><a id="4196" class="Symbol">)</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a> <a id="4202" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4205" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="4209" class="Symbol">(λ</a> <a id="4212" href="Cubical.Functions.FunExtEquiv.html#4212" class="Bound">x</a> <a id="4214" class="Symbol">→</a> <a id="4216" href="Cubical.Functions.FunExtEquiv.html#4212" class="Bound">x</a><a id="4217" class="Symbol">)</a> <a id="4219" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a><a id="4221" class="Symbol">))</a> <a id="4224" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="4226" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4232" class="Symbol">(λ</a> <a id="4235" href="Cubical.Functions.FunExtEquiv.html#4235" class="Bound">i</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4246" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4248" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4253" href="Cubical.Functions.FunExtEquiv.html#4235" class="Bound">i</a><a id="4254" class="Symbol">))</a> <a id="4257" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4260" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a>
<a id="4263" href="Cubical.Functions.FunExtEquiv.html#4050" class="Function">nAryFunExtEquiv</a> <a id="4279" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4281" class="Symbol">{</a><a id="4282" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a><a id="4283" class="Symbol">}</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a><a id="4287" class="Symbol">}</a> <a id="4289" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4292" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a> <a id="4295" class="Symbol">=</a> <a id="4297" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4325" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4327" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4330" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4347" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4349" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4352" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4354" class="Symbol">)</a>
                                              <a id="4402" class="Symbol">(</a><a id="4403" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4408" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4410" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4413" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4415" class="Symbol">)</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4423" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4425" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4428" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4430" class="Symbol">))</a>
  <a id="4435" class="Keyword">where</a>
  <a id="4443" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4448" class="Symbol">:</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4453" class="Symbol">:</a> <a id="4455" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4462" class="Symbol">:</a> <a id="4464" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4471" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4473" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4478" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4480" class="Symbol">))</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4496" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4498" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4503" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4505" class="Symbol">))</a>
    <a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4523" class="Symbol">(λ</a> <a id="4526" href="Cubical.Functions.FunExtEquiv.html#4526" class="Bound">i</a> <a id="4528" class="Symbol">→</a> <a id="4530" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4537" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4539" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4544" href="Cubical.Functions.FunExtEquiv.html#4526" class="Bound">i</a><a id="4545" class="Symbol">))</a> <a id="4548" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4551" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a><a id="4553" class="Symbol">)</a>
    <a id="4559" class="Symbol">→</a> <a id="4561" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4572" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4574" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4577" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4593" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4595" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4598" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4601" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a><a id="4602" class="Symbol">)</a> <a id="4604" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4606" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a>
  <a id="4610" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4615" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4620" href="Cubical.Functions.FunExtEquiv.html#4620" class="Bound">fX</a> <a id="4623" href="Cubical.Functions.FunExtEquiv.html#4623" class="Bound">fY</a> <a id="4626" href="Cubical.Functions.FunExtEquiv.html#4626" class="Bound">p</a>          <a id="4637" class="Symbol">=</a> <a id="4639" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4646" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4656" href="Cubical.Functions.FunExtEquiv.html#4656" class="Bound">n</a><a id="4657" class="Symbol">)</a> <a id="4659" href="Cubical.Functions.FunExtEquiv.html#4659" class="Bound">fX</a> <a id="4662" href="Cubical.Functions.FunExtEquiv.html#4662" class="Bound">fY</a> <a id="4665" href="Cubical.Functions.FunExtEquiv.html#4665" class="Bound">p</a> <a id="4667" href="Cubical.Functions.FunExtEquiv.html#4667" class="Bound">i</a> <a id="4669" href="Cubical.Functions.FunExtEquiv.html#4669" class="Bound">j</a> <a id="4671" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4680" href="Cubical.Functions.FunExtEquiv.html#4656" class="Bound">n</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Functions.FunExtEquiv.html#4659" class="Bound">fX</a> <a id="4686" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4687" class="Symbol">)</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Cubical.Functions.FunExtEquiv.html#4662" class="Bound">fY</a> <a id="4693" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4694" class="Symbol">)</a> <a id="4696" class="Symbol">(λ</a> <a id="4699" href="Cubical.Functions.FunExtEquiv.html#4699" class="Bound">k</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Cubical.Functions.FunExtEquiv.html#4665" class="Bound">p</a> <a id="4705" href="Cubical.Functions.FunExtEquiv.html#4699" class="Bound">k</a> <a id="4707" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4708" class="Symbol">)</a> <a id="4710" href="Cubical.Functions.FunExtEquiv.html#4667" class="Bound">i</a> <a id="4712" href="Cubical.Functions.FunExtEquiv.html#4669" class="Bound">j</a>

  <a id="4717" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4722" class="Symbol">:</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4736" class="Symbol">:</a> <a id="4738" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4745" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4747" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4749" class="Symbol">(</a><a id="4750" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4752" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="4754" class="Symbol">))</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4770" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4772" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4777" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="4779" class="Symbol">))</a>
         <a id="4791" class="Symbol">(</a><a id="4792" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a> <a id="4794" class="Symbol">:</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a> <a id="4800" class="Symbol">:</a> <a id="4802" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4806" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4808" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a><a id="4809" class="Symbol">)</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4819" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4825" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4828" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4836" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4839" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="4843" class="Symbol">(λ</a> <a id="4846" href="Cubical.Functions.FunExtEquiv.html#4846" class="Bound">x</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Cubical.Functions.FunExtEquiv.html#4846" class="Bound">x</a><a id="4851" class="Symbol">)</a> <a id="4853" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a><a id="4855" class="Symbol">))</a>
       <a id="4865" class="Symbol">→</a> <a id="4867" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4879" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4881" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4884" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4887" class="Symbol">(</a><a id="4888" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4899" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4901" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4904" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4907" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a><a id="4908" class="Symbol">)</a> <a id="4910" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4912" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a>
  <a id="4916" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4921" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4926" href="Cubical.Functions.FunExtEquiv.html#4926" class="Bound">fX</a> <a id="4929" href="Cubical.Functions.FunExtEquiv.html#4929" class="Bound">fY</a> <a id="4932" href="Cubical.Functions.FunExtEquiv.html#4932" class="Bound">p</a> <a id="4934" href="Cubical.Functions.FunExtEquiv.html#4934" class="Bound">i</a> <a id="4936" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>          <a id="4948" class="Symbol">=</a> <a id="4950" href="Cubical.Functions.FunExtEquiv.html#4932" class="Bound">p</a> <a id="4952" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
  <a id="4957" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4967" href="Cubical.Functions.FunExtEquiv.html#4967" class="Bound">n</a><a id="4968" class="Symbol">)</a> <a id="4970" href="Cubical.Functions.FunExtEquiv.html#4970" class="Bound">fX</a> <a id="4973" href="Cubical.Functions.FunExtEquiv.html#4973" class="Bound">fY</a> <a id="4976" href="Cubical.Functions.FunExtEquiv.html#4976" class="Bound">p</a> <a id="4978" href="Cubical.Functions.FunExtEquiv.html#4978" class="Bound">i</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a> <a id="4983" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4985" href="Cubical.Functions.FunExtEquiv.html#4985" class="Bound">xs</a><a id="4987" class="Symbol">)</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4996" href="Cubical.Functions.FunExtEquiv.html#4967" class="Bound">n</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Functions.FunExtEquiv.html#4970" class="Bound">fX</a> <a id="5002" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a><a id="5003" class="Symbol">)</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Cubical.Functions.FunExtEquiv.html#4973" class="Bound">fY</a> <a id="5009" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(λ</a> <a id="5015" href="Cubical.Functions.FunExtEquiv.html#5015" class="Bound">ys</a> <a id="5018" href="Cubical.Functions.FunExtEquiv.html#5018" class="Bound">i</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="Cubical.Functions.FunExtEquiv.html#4976" class="Bound">p</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a> <a id="5027" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5029" href="Cubical.Functions.FunExtEquiv.html#5015" class="Bound">ys</a><a id="5031" class="Symbol">)</a> <a id="5033" href="Cubical.Functions.FunExtEquiv.html#5018" class="Bound">i</a><a id="5034" class="Symbol">)</a> <a id="5036" href="Cubical.Functions.FunExtEquiv.html#4978" class="Bound">i</a> <a id="5038" href="Cubical.Functions.FunExtEquiv.html#4985" class="Bound">xs</a>

<a id="5042" class="Comment">-- Funext when the domain also depends on the interval</a>

<a id="funExtDep"></a><a id="5098" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a> <a id="5108" class="Symbol">:</a> <a id="5110" class="Symbol">{</a><a id="5111" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5113" class="Symbol">:</a> <a id="5115" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5117" class="Symbol">→</a> <a id="5119" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5124" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5125" class="Symbol">}</a> <a id="5127" class="Symbol">{</a><a id="5128" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5130" class="Symbol">:</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Functions.FunExtEquiv.html#5133" class="Bound">i</a> <a id="5135" class="Symbol">:</a> <a id="5137" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5138" class="Symbol">)</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5144" href="Cubical.Functions.FunExtEquiv.html#5133" class="Bound">i</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5153" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5155" class="Symbol">}</a>
  <a id="5159" class="Symbol">{</a><a id="5160" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5162" class="Symbol">:</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Functions.FunExtEquiv.html#5165" class="Bound">x</a> <a id="5167" class="Symbol">:</a> <a id="5169" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5171" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5173" class="Symbol">)</a> <a id="5175" class="Symbol">→</a> <a id="5177" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5179" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5182" href="Cubical.Functions.FunExtEquiv.html#5165" class="Bound">x</a><a id="5183" class="Symbol">}</a> <a id="5185" class="Symbol">{</a><a id="5186" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a> <a id="5188" class="Symbol">:</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Cubical.Functions.FunExtEquiv.html#5191" class="Bound">x</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5197" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5199" class="Symbol">)</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5205" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5208" href="Cubical.Functions.FunExtEquiv.html#5191" class="Bound">x</a><a id="5209" class="Symbol">}</a>
  <a id="5213" class="Symbol">→</a> <a id="5215" class="Symbol">({</a><a id="5217" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a> <a id="5220" class="Symbol">:</a> <a id="5222" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5224" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5226" class="Symbol">}</a> <a id="5228" class="Symbol">{</a><a id="5229" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5236" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5238" class="Symbol">}</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Cubical.Functions.FunExtEquiv.html#5241" class="Bound">p</a> <a id="5243" class="Symbol">:</a> <a id="5245" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5251" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5253" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a> <a id="5256" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">→</a> <a id="5262" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5268" class="Symbol">(λ</a> <a id="5271" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a> <a id="5273" class="Symbol">→</a> <a id="5275" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5277" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Cubical.Functions.FunExtEquiv.html#5241" class="Bound">p</a> <a id="5282" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a><a id="5283" class="Symbol">))</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5289" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a><a id="5291" class="Symbol">)</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a> <a id="5296" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a><a id="5298" class="Symbol">))</a>
  <a id="5303" class="Symbol">→</a> <a id="5305" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5311" class="Symbol">(λ</a> <a id="5314" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a> <a id="5316" class="Symbol">→</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Cubical.Functions.FunExtEquiv.html#5319" class="Bound">x</a> <a id="5321" class="Symbol">:</a> <a id="5323" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5325" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a><a id="5326" class="Symbol">)</a> <a id="5328" class="Symbol">→</a> <a id="5330" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5332" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a> <a id="5334" href="Cubical.Functions.FunExtEquiv.html#5319" class="Bound">x</a><a id="5335" class="Symbol">)</a> <a id="5337" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5339" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a>
<a id="5341" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a> <a id="5351" class="Symbol">{</a><a id="5352" class="Argument">A</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a><a id="5357" class="Symbol">}</a> <a id="5359" class="Symbol">{</a><a id="5360" href="Cubical.Functions.FunExtEquiv.html#5360" class="Bound">B</a><a id="5361" class="Symbol">}</a> <a id="5363" class="Symbol">{</a><a id="5364" href="Cubical.Functions.FunExtEquiv.html#5364" class="Bound">f</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">{</a><a id="5368" href="Cubical.Functions.FunExtEquiv.html#5368" class="Bound">g</a><a id="5369" class="Symbol">}</a> <a id="5371" href="Cubical.Functions.FunExtEquiv.html#5371" class="Bound">h</a> <a id="5373" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5375" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a> <a id="5377" class="Symbol">=</a>
  <a id="5381" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="5388" class="Symbol">(λ</a> <a id="5391" href="Cubical.Functions.FunExtEquiv.html#5391" class="Bound">k</a> <a id="5393" class="Symbol">→</a> <a id="5395" href="Cubical.Functions.FunExtEquiv.html#5360" class="Bound">B</a> <a id="5397" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5407" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a> <a id="5409" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5411" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a> <a id="5413" href="Cubical.Functions.FunExtEquiv.html#5391" class="Bound">k</a><a id="5414" class="Symbol">))</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5420" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="5422" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="5424" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a><a id="5425" class="Symbol">)</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Cubical.Functions.FunExtEquiv.html#5371" class="Bound">h</a> <a id="5430" class="Symbol">(λ</a> <a id="5433" href="Cubical.Functions.FunExtEquiv.html#5433" class="Bound">j</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="5444" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a> <a id="5446" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5448" href="Cubical.Functions.FunExtEquiv.html#5433" class="Bound">j</a> <a id="5450" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a><a id="5451" class="Symbol">)</a> <a id="5453" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a><a id="5454" class="Symbol">)</a>

<a id="funExtDep⁻"></a><a id="5457" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a> <a id="5468" class="Symbol">:</a> <a id="5470" class="Symbol">{</a><a id="5471" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5473" class="Symbol">:</a> <a id="5475" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5484" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5485" class="Symbol">}</a> <a id="5487" class="Symbol">{</a><a id="5488" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5490" class="Symbol">:</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Cubical.Functions.FunExtEquiv.html#5493" class="Bound">i</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5504" href="Cubical.Functions.FunExtEquiv.html#5493" class="Bound">i</a> <a id="5506" class="Symbol">→</a> <a id="5508" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5513" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5515" class="Symbol">}</a>
  <a id="5519" class="Symbol">{</a><a id="5520" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5522" class="Symbol">:</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Cubical.Functions.FunExtEquiv.html#5525" class="Bound">x</a> <a id="5527" class="Symbol">:</a> <a id="5529" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5531" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5539" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5542" href="Cubical.Functions.FunExtEquiv.html#5525" class="Bound">x</a><a id="5543" class="Symbol">}</a> <a id="5545" class="Symbol">{</a><a id="5546" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a> <a id="5548" class="Symbol">:</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Cubical.Functions.FunExtEquiv.html#5551" class="Bound">x</a> <a id="5553" class="Symbol">:</a> <a id="5555" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5557" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5559" class="Symbol">)</a> <a id="5561" class="Symbol">→</a> <a id="5563" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5565" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5568" href="Cubical.Functions.FunExtEquiv.html#5551" class="Bound">x</a><a id="5569" class="Symbol">}</a>
  <a id="5573" class="Symbol">→</a> <a id="5575" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5581" class="Symbol">(λ</a> <a id="5584" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a> <a id="5586" class="Symbol">→</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Cubical.Functions.FunExtEquiv.html#5589" class="Bound">x</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5595" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a><a id="5596" class="Symbol">)</a> <a id="5598" class="Symbol">→</a> <a id="5600" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5602" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a> <a id="5604" href="Cubical.Functions.FunExtEquiv.html#5589" class="Bound">x</a><a id="5605" class="Symbol">)</a> <a id="5607" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5609" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a>
  <a id="5613" class="Symbol">→</a> <a id="5615" class="Symbol">({</a><a id="5617" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5624" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5626" class="Symbol">}</a> <a id="5628" class="Symbol">{</a><a id="5629" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a> <a id="5632" class="Symbol">:</a> <a id="5634" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5636" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5638" class="Symbol">}</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Cubical.Functions.FunExtEquiv.html#5641" class="Bound">p</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5651" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5653" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a> <a id="5656" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a><a id="5658" class="Symbol">)</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5668" class="Symbol">(λ</a> <a id="5671" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a> <a id="5673" class="Symbol">→</a> <a id="5675" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5677" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Cubical.Functions.FunExtEquiv.html#5641" class="Bound">p</a> <a id="5682" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a><a id="5683" class="Symbol">))</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5689" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a><a id="5691" class="Symbol">)</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a> <a id="5696" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a><a id="5698" class="Symbol">))</a>
<a id="5701" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a> <a id="5712" href="Cubical.Functions.FunExtEquiv.html#5712" class="Bound">q</a> <a id="5714" href="Cubical.Functions.FunExtEquiv.html#5714" class="Bound">p</a> <a id="5716" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Cubical.Functions.FunExtEquiv.html#5712" class="Bound">q</a> <a id="5722" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Cubical.Functions.FunExtEquiv.html#5714" class="Bound">p</a> <a id="5727" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a><a id="5728" class="Symbol">)</a>

<a id="funExtDepEquiv"></a><a id="5731" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a> <a id="5746" class="Symbol">:</a> <a id="5748" class="Symbol">{</a><a id="5749" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5751" class="Symbol">:</a> <a id="5753" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5762" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5763" class="Symbol">}</a> <a id="5765" class="Symbol">{</a><a id="5766" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5768" class="Symbol">:</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Cubical.Functions.FunExtEquiv.html#5771" class="Bound">i</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="5776" class="Symbol">)</a> <a id="5778" class="Symbol">→</a> <a id="5780" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5782" href="Cubical.Functions.FunExtEquiv.html#5771" class="Bound">i</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5791" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5793" class="Symbol">}</a>
  <a id="5797" class="Symbol">{</a><a id="5798" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5800" class="Symbol">:</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Cubical.Functions.FunExtEquiv.html#5803" class="Bound">x</a> <a id="5805" class="Symbol">:</a> <a id="5807" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5809" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5811" class="Symbol">)</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5817" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="5820" href="Cubical.Functions.FunExtEquiv.html#5803" class="Bound">x</a><a id="5821" class="Symbol">}</a> <a id="5823" class="Symbol">{</a><a id="5824" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a> <a id="5826" class="Symbol">:</a> <a id="5828" class="Symbol">(</a><a id="5829" href="Cubical.Functions.FunExtEquiv.html#5829" class="Bound">x</a> <a id="5831" class="Symbol">:</a> <a id="5833" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5835" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5837" class="Symbol">)</a> <a id="5839" class="Symbol">→</a> <a id="5841" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5843" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="5846" href="Cubical.Functions.FunExtEquiv.html#5829" class="Bound">x</a><a id="5847" class="Symbol">}</a>
  <a id="5851" class="Symbol">→</a> <a id="5853" class="Symbol">({</a><a id="5855" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a> <a id="5858" class="Symbol">:</a> <a id="5860" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5862" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5864" class="Symbol">}</a> <a id="5866" class="Symbol">{</a><a id="5867" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a> <a id="5870" class="Symbol">:</a> <a id="5872" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5874" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5876" class="Symbol">}</a> <a id="5878" class="Symbol">(</a><a id="5879" href="Cubical.Functions.FunExtEquiv.html#5879" class="Bound">p</a> <a id="5881" class="Symbol">:</a> <a id="5883" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5889" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5891" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a> <a id="5894" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a><a id="5896" class="Symbol">)</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5906" class="Symbol">(λ</a> <a id="5909" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a> <a id="5911" class="Symbol">→</a> <a id="5913" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5915" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Cubical.Functions.FunExtEquiv.html#5879" class="Bound">p</a> <a id="5920" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a><a id="5921" class="Symbol">))</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5927" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a> <a id="5934" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a><a id="5936" class="Symbol">))</a>
  <a id="5941" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5943" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5949" class="Symbol">(λ</a> <a id="5952" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a> <a id="5954" class="Symbol">→</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Functions.FunExtEquiv.html#5957" class="Bound">x</a> <a id="5959" class="Symbol">:</a> <a id="5961" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5963" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5970" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a> <a id="5972" href="Cubical.Functions.FunExtEquiv.html#5957" class="Bound">x</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5977" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a>
<a id="5979" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a> <a id="5994" class="Symbol">{</a><a id="5995" class="Argument">A</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a><a id="6000" class="Symbol">}</a> <a id="6002" class="Symbol">{</a><a id="6003" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a><a id="6004" class="Symbol">}</a> <a id="6006" class="Symbol">{</a><a id="6007" href="Cubical.Functions.FunExtEquiv.html#6007" class="Bound">f</a><a id="6008" class="Symbol">}</a> <a id="6010" class="Symbol">{</a><a id="6011" href="Cubical.Functions.FunExtEquiv.html#6011" class="Bound">g</a><a id="6012" class="Symbol">}</a> <a id="6014" class="Symbol">=</a> <a id="6016" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6027" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a>
  <a id="6034" class="Keyword">where</a>
  <a id="6042" class="Keyword">open</a> <a id="6047" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="6053" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6064" class="Symbol">_</a> <a id="6066" class="Symbol">_</a>
  <a id="6070" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6075" class="Symbol">.</a><a id="6076" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6080" class="Symbol">=</a> <a id="6082" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a>
  <a id="6094" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6099" class="Symbol">.</a><a id="6100" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6104" class="Symbol">=</a> <a id="6106" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a>
  <a id="6119" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6124" class="Symbol">.</a><a id="6125" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6129" href="Cubical.Functions.FunExtEquiv.html#6129" class="Bound">q</a> <a id="6131" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a> <a id="6133" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6135" href="Cubical.Functions.FunExtEquiv.html#6135" class="Bound">x</a> <a id="6137" class="Symbol">=</a>
    <a id="6143" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="6156" class="Symbol">(λ</a> <a id="6159" href="Cubical.Functions.FunExtEquiv.html#6159" class="Bound">k</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a> <a id="6165" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6175" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6177" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6179" href="Cubical.Functions.FunExtEquiv.html#6135" class="Bound">x</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Cubical.Functions.FunExtEquiv.html#6159" class="Bound">k</a> <a id="6184" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6186" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a><a id="6187" class="Symbol">)))</a>
      <a id="6197" class="Symbol">(</a><a id="6198" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a> <a id="6200" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6202" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6204" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6206" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6208" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a><a id="6209" class="Symbol">)</a>
      <a id="6217" class="Symbol">(</a><a id="6218" href="Cubical.Functions.FunExtEquiv.html#6129" class="Bound">q</a> <a id="6220" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6222" class="Symbol">(</a><a id="6223" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6230" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6232" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6234" href="Cubical.Functions.FunExtEquiv.html#6135" class="Bound">x</a> <a id="6236" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a><a id="6237" class="Symbol">))</a>
  <a id="6242" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6247" class="Symbol">.</a><a id="6248" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6252" href="Cubical.Functions.FunExtEquiv.html#6252" class="Bound">h</a> <a id="6254" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a> <a id="6256" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6258" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6260" class="Symbol">=</a>
    <a id="6266" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="6279" class="Symbol">(λ</a> <a id="6282" href="Cubical.Functions.FunExtEquiv.html#6282" class="Bound">k</a> <a id="6284" class="Symbol">→</a> <a id="6286" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a> <a id="6288" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6290" class="Symbol">(</a><a id="6291" href="Cubical.Functions.FunExtEquiv.html#6459" class="Function">lemi→i</a> <a id="6298" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a> <a id="6300" href="Cubical.Functions.FunExtEquiv.html#6282" class="Bound">k</a><a id="6301" class="Symbol">))</a>
      <a id="6310" class="Symbol">(</a><a id="6311" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a> <a id="6313" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6315" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6317" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6319" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="6321" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6322" class="Symbol">)</a>
      <a id="6330" class="Symbol">(</a><a id="6331" href="Cubical.Functions.FunExtEquiv.html#6252" class="Bound">h</a> <a id="6333" class="Symbol">(λ</a> <a id="6336" href="Cubical.Functions.FunExtEquiv.html#6336" class="Bound">j</a> <a id="6338" class="Symbol">→</a> <a id="6340" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6347" href="Cubical.Functions.FunExtEquiv.html#6336" class="Bound">j</a> <a id="6349" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a><a id="6350" class="Symbol">)</a> <a id="6352" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6353" class="Symbol">)</a>
    <a id="6359" class="Keyword">where</a>
    <a id="6369" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6376" class="Symbol">:</a> <a id="6378" class="Symbol">∀</a> <a id="6380" href="Cubical.Functions.FunExtEquiv.html#6380" class="Bound">j</a> <a id="6382" class="Symbol">→</a> <a id="6384" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="6391" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6393" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6395" href="Cubical.Functions.FunExtEquiv.html#6380" class="Bound">j</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6400" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6401" class="Symbol">)</a> <a id="6403" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6405" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6407" href="Cubical.Functions.FunExtEquiv.html#6380" class="Bound">j</a>
    <a id="6413" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6420" href="Cubical.Functions.FunExtEquiv.html#6420" class="Bound">j</a> <a id="6422" href="Cubical.Functions.FunExtEquiv.html#6422" class="Bound">k</a> <a id="6424" class="Symbol">=</a> <a id="6426" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="6434" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6436" class="Symbol">(λ</a> <a id="6439" href="Cubical.Functions.FunExtEquiv.html#6439" class="Bound">i</a> <a id="6441" class="Symbol">→</a> <a id="6443" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6445" href="Cubical.Functions.FunExtEquiv.html#6439" class="Bound">i</a><a id="6446" class="Symbol">)</a> <a id="6448" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6450" href="Cubical.Functions.FunExtEquiv.html#6420" class="Bound">j</a> <a id="6452" href="Cubical.Functions.FunExtEquiv.html#6422" class="Bound">k</a>

    <a id="6459" href="Cubical.Functions.FunExtEquiv.html#6459" class="Function">lemi→i</a> <a id="6466" class="Symbol">:</a> <a id="6468" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6474" class="Symbol">(λ</a> <a id="6477" href="Cubical.Functions.FunExtEquiv.html#6477" class="Bound">m</a> <a id="6479" class="Symbol">→</a> <a id="6481" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6488" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6490" href="Cubical.Functions.FunExtEquiv.html#6477" class="Bound">m</a> <a id="6492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6494" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6496" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6497" class="Symbol">)</a> <a id="6499" class="Symbol">(</a><a id="6500" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6507" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6509" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6514" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6515" class="Symbol">))</a> <a id="6518" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6527" href="Cubical.Functions.FunExtEquiv.html#6459" class="Function">lemi→i</a> <a id="6534" href="Cubical.Functions.FunExtEquiv.html#6534" class="Bound">m</a> <a id="6536" href="Cubical.Functions.FunExtEquiv.html#6536" class="Bound">k</a> <a id="6538" class="Symbol">=</a> <a id="6540" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6547" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6549" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6554" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6555" class="Symbol">)</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Cubical.Functions.FunExtEquiv.html#6534" class="Bound">m</a> <a id="6560" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="6562" href="Cubical.Functions.FunExtEquiv.html#6536" class="Bound">k</a><a id="6563" class="Symbol">)</a>

<a id="6566" class="Comment">-- Funext for non-dependent functions but where both domain and</a>
<a id="6630" class="Comment">-- codomain depend on the interval. In this case we can omit the</a>
<a id="6695" class="Comment">-- outer transp in funExtDep.</a>

<a id="funExtNonDep"></a><a id="6726" href="Cubical.Functions.FunExtEquiv.html#6726" class="Function">funExtNonDep</a> <a id="6739" class="Symbol">:</a> <a id="6741" class="Symbol">{</a><a id="6742" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6744" class="Symbol">:</a> <a id="6746" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="6748" class="Symbol">→</a> <a id="6750" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6755" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="6756" class="Symbol">}</a> <a id="6758" class="Symbol">{</a><a id="6759" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6761" class="Symbol">:</a> <a id="6763" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="6765" class="Symbol">→</a> <a id="6767" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6772" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="6774" class="Symbol">}</a>
  <a id="6778" class="Symbol">{</a><a id="6779" href="Cubical.Functions.FunExtEquiv.html#6779" class="Bound">f</a> <a id="6781" class="Symbol">:</a> <a id="6783" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6785" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="6788" class="Symbol">→</a> <a id="6790" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6792" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6794" class="Symbol">}</a> <a id="6796" class="Symbol">{</a><a id="6797" href="Cubical.Functions.FunExtEquiv.html#6797" class="Bound">g</a> <a id="6799" class="Symbol">:</a> <a id="6801" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6803" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="6806" class="Symbol">→</a> <a id="6808" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6810" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6812" class="Symbol">}</a>
  <a id="6816" class="Symbol">→</a> <a id="6818" class="Symbol">({</a><a id="6820" href="Cubical.Functions.FunExtEquiv.html#6820" class="Bound">x₀</a> <a id="6823" class="Symbol">:</a> <a id="6825" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6827" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="6829" class="Symbol">}</a> <a id="6831" class="Symbol">{</a><a id="6832" href="Cubical.Functions.FunExtEquiv.html#6832" class="Bound">x₁</a> <a id="6835" class="Symbol">:</a> <a id="6837" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6839" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="6841" class="Symbol">}</a> <a id="6843" class="Symbol">→</a> <a id="6845" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6851" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6853" href="Cubical.Functions.FunExtEquiv.html#6820" class="Bound">x₀</a> <a id="6856" href="Cubical.Functions.FunExtEquiv.html#6832" class="Bound">x₁</a> <a id="6859" class="Symbol">→</a> <a id="6861" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6867" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Cubical.Functions.FunExtEquiv.html#6779" class="Bound">f</a> <a id="6872" href="Cubical.Functions.FunExtEquiv.html#6820" class="Bound">x₀</a><a id="6874" class="Symbol">)</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Functions.FunExtEquiv.html#6797" class="Bound">g</a> <a id="6879" href="Cubical.Functions.FunExtEquiv.html#6832" class="Bound">x₁</a><a id="6881" class="Symbol">))</a>
  <a id="6886" class="Symbol">→</a> <a id="6888" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6894" class="Symbol">(λ</a> <a id="6897" href="Cubical.Functions.FunExtEquiv.html#6897" class="Bound">i</a> <a id="6899" class="Symbol">→</a> <a id="6901" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6903" href="Cubical.Functions.FunExtEquiv.html#6897" class="Bound">i</a> <a id="6905" class="Symbol">→</a> <a id="6907" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6909" href="Cubical.Functions.FunExtEquiv.html#6897" class="Bound">i</a><a id="6910" class="Symbol">)</a> <a id="6912" href="Cubical.Functions.FunExtEquiv.html#6779" class="Bound">f</a> <a id="6914" href="Cubical.Functions.FunExtEquiv.html#6797" class="Bound">g</a>
<a id="6916" href="Cubical.Functions.FunExtEquiv.html#6726" class="Function">funExtNonDep</a> <a id="6929" class="Symbol">{</a><a id="6930" class="Argument">A</a> <a id="6932" class="Symbol">=</a> <a id="6934" href="Cubical.Functions.FunExtEquiv.html#6934" class="Bound">A</a><a id="6935" class="Symbol">}</a> <a id="6937" href="Cubical.Functions.FunExtEquiv.html#6937" class="Bound">h</a> <a id="6939" href="Cubical.Functions.FunExtEquiv.html#6939" class="Bound">i</a> <a id="6941" href="Cubical.Functions.FunExtEquiv.html#6941" class="Bound">x</a> <a id="6943" class="Symbol">=</a> <a id="6945" href="Cubical.Functions.FunExtEquiv.html#6937" class="Bound">h</a> <a id="6947" class="Symbol">(λ</a> <a id="6950" href="Cubical.Functions.FunExtEquiv.html#6950" class="Bound">j</a> <a id="6952" class="Symbol">→</a> <a id="6954" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="6961" href="Cubical.Functions.FunExtEquiv.html#6934" class="Bound">A</a> <a id="6963" href="Cubical.Functions.FunExtEquiv.html#6939" class="Bound">i</a> <a id="6965" href="Cubical.Functions.FunExtEquiv.html#6950" class="Bound">j</a> <a id="6967" href="Cubical.Functions.FunExtEquiv.html#6941" class="Bound">x</a><a id="6968" class="Symbol">)</a> <a id="6970" href="Cubical.Functions.FunExtEquiv.html#6939" class="Bound">i</a>

<a id="funExtNonDep⁻"></a><a id="6973" href="Cubical.Functions.FunExtEquiv.html#6973" class="Function">funExtNonDep⁻</a> <a id="6987" class="Symbol">:</a> <a id="6989" class="Symbol">{</a><a id="6990" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="6992" class="Symbol">:</a> <a id="6994" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="6996" class="Symbol">→</a> <a id="6998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7003" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7004" class="Symbol">}</a> <a id="7006" class="Symbol">{</a><a id="7007" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7013" class="Symbol">→</a> <a id="7015" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7020" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7022" class="Symbol">}</a>
  <a id="7026" class="Symbol">{</a><a id="7027" href="Cubical.Functions.FunExtEquiv.html#7027" class="Bound">f</a> <a id="7029" class="Symbol">:</a> <a id="7031" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7033" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7040" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7042" class="Symbol">}</a> <a id="7044" class="Symbol">{</a><a id="7045" href="Cubical.Functions.FunExtEquiv.html#7045" class="Bound">g</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7051" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7054" class="Symbol">→</a> <a id="7056" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7058" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7060" class="Symbol">}</a>
  <a id="7064" class="Symbol">→</a> <a id="7066" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7072" class="Symbol">(λ</a> <a id="7075" href="Cubical.Functions.FunExtEquiv.html#7075" class="Bound">i</a> <a id="7077" class="Symbol">→</a> <a id="7079" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7081" href="Cubical.Functions.FunExtEquiv.html#7075" class="Bound">i</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7087" href="Cubical.Functions.FunExtEquiv.html#7075" class="Bound">i</a><a id="7088" class="Symbol">)</a> <a id="7090" href="Cubical.Functions.FunExtEquiv.html#7027" class="Bound">f</a> <a id="7092" href="Cubical.Functions.FunExtEquiv.html#7045" class="Bound">g</a>
  <a id="7096" class="Symbol">→</a> <a id="7098" class="Symbol">({</a><a id="7100" href="Cubical.Functions.FunExtEquiv.html#7100" class="Bound">x₀</a> <a id="7103" class="Symbol">:</a> <a id="7105" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7107" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7109" class="Symbol">}</a> <a id="7111" class="Symbol">{</a><a id="7112" href="Cubical.Functions.FunExtEquiv.html#7112" class="Bound">x₁</a> <a id="7115" class="Symbol">:</a> <a id="7117" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7119" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7121" class="Symbol">}</a> <a id="7123" class="Symbol">→</a> <a id="7125" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7131" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7133" href="Cubical.Functions.FunExtEquiv.html#7100" class="Bound">x₀</a> <a id="7136" href="Cubical.Functions.FunExtEquiv.html#7112" class="Bound">x₁</a> <a id="7139" class="Symbol">→</a> <a id="7141" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7147" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Functions.FunExtEquiv.html#7027" class="Bound">f</a> <a id="7152" href="Cubical.Functions.FunExtEquiv.html#7100" class="Bound">x₀</a><a id="7154" class="Symbol">)</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Cubical.Functions.FunExtEquiv.html#7045" class="Bound">g</a> <a id="7159" href="Cubical.Functions.FunExtEquiv.html#7112" class="Bound">x₁</a><a id="7161" class="Symbol">))</a>
<a id="7164" href="Cubical.Functions.FunExtEquiv.html#6973" class="Function">funExtNonDep⁻</a> <a id="7178" class="Symbol">=</a> <a id="7180" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a>

<a id="funExtNonDepEquiv"></a><a id="7192" href="Cubical.Functions.FunExtEquiv.html#7192" class="Function">funExtNonDepEquiv</a> <a id="7210" class="Symbol">:</a> <a id="7212" class="Symbol">{</a><a id="7213" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7215" class="Symbol">:</a> <a id="7217" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7219" class="Symbol">→</a> <a id="7221" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7226" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7227" class="Symbol">}</a> <a id="7229" class="Symbol">{</a><a id="7230" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7232" class="Symbol">:</a> <a id="7234" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7236" class="Symbol">→</a> <a id="7238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7243" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7245" class="Symbol">}</a>
  <a id="7249" class="Symbol">{</a><a id="7250" href="Cubical.Functions.FunExtEquiv.html#7250" class="Bound">f</a> <a id="7252" class="Symbol">:</a> <a id="7254" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7256" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="7259" class="Symbol">→</a> <a id="7261" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7263" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7265" class="Symbol">}</a> <a id="7267" class="Symbol">{</a><a id="7268" href="Cubical.Functions.FunExtEquiv.html#7268" class="Bound">g</a> <a id="7270" class="Symbol">:</a> <a id="7272" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7274" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7277" class="Symbol">→</a> <a id="7279" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7281" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7283" class="Symbol">}</a>
  <a id="7287" class="Symbol">→</a> <a id="7289" class="Symbol">({</a><a id="7291" href="Cubical.Functions.FunExtEquiv.html#7291" class="Bound">x₀</a> <a id="7294" class="Symbol">:</a> <a id="7296" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7298" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7300" class="Symbol">}</a> <a id="7302" class="Symbol">{</a><a id="7303" href="Cubical.Functions.FunExtEquiv.html#7303" class="Bound">x₁</a> <a id="7306" class="Symbol">:</a> <a id="7308" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7310" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7312" class="Symbol">}</a> <a id="7314" class="Symbol">→</a> <a id="7316" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7322" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7324" href="Cubical.Functions.FunExtEquiv.html#7291" class="Bound">x₀</a> <a id="7327" href="Cubical.Functions.FunExtEquiv.html#7303" class="Bound">x₁</a> <a id="7330" class="Symbol">→</a> <a id="7332" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7338" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7340" class="Symbol">(</a><a id="7341" href="Cubical.Functions.FunExtEquiv.html#7250" class="Bound">f</a> <a id="7343" href="Cubical.Functions.FunExtEquiv.html#7291" class="Bound">x₀</a><a id="7345" class="Symbol">)</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Cubical.Functions.FunExtEquiv.html#7268" class="Bound">g</a> <a id="7350" href="Cubical.Functions.FunExtEquiv.html#7303" class="Bound">x₁</a><a id="7352" class="Symbol">))</a>
  <a id="7357" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7359" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7365" class="Symbol">(λ</a> <a id="7368" href="Cubical.Functions.FunExtEquiv.html#7368" class="Bound">i</a> <a id="7370" class="Symbol">→</a> <a id="7372" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7374" href="Cubical.Functions.FunExtEquiv.html#7368" class="Bound">i</a> <a id="7376" class="Symbol">→</a> <a id="7378" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7380" href="Cubical.Functions.FunExtEquiv.html#7368" class="Bound">i</a><a id="7381" class="Symbol">)</a> <a id="7383" href="Cubical.Functions.FunExtEquiv.html#7250" class="Bound">f</a> <a id="7385" href="Cubical.Functions.FunExtEquiv.html#7268" class="Bound">g</a>
<a id="7387" href="Cubical.Functions.FunExtEquiv.html#7192" class="Function">funExtNonDepEquiv</a> <a id="7405" class="Symbol">{</a><a id="7406" class="Argument">A</a> <a id="7408" class="Symbol">=</a> <a id="7410" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a><a id="7411" class="Symbol">}</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7426" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a>
  <a id="7433" class="Keyword">where</a>
  <a id="7441" class="Keyword">open</a> <a id="7446" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="7452" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7457" class="Symbol">:</a> <a id="7459" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7463" class="Symbol">_</a> <a id="7465" class="Symbol">_</a>
  <a id="7469" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7474" class="Symbol">.</a><a id="7475" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7479" class="Symbol">=</a> <a id="7481" href="Cubical.Functions.FunExtEquiv.html#6726" class="Function">funExtNonDep</a>
  <a id="7496" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7501" class="Symbol">.</a><a id="7502" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7506" class="Symbol">=</a> <a id="7508" href="Cubical.Functions.FunExtEquiv.html#6973" class="Function">funExtNonDep⁻</a>
  <a id="7524" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7529" class="Symbol">.</a><a id="7530" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7534" href="Cubical.Functions.FunExtEquiv.html#7534" class="Bound">q</a> <a id="7536" href="Cubical.Functions.FunExtEquiv.html#7536" class="Bound">m</a> <a id="7538" href="Cubical.Functions.FunExtEquiv.html#7538" class="Bound">i</a> <a id="7540" href="Cubical.Functions.FunExtEquiv.html#7540" class="Bound">x</a> <a id="7542" class="Symbol">=</a> <a id="7544" href="Cubical.Functions.FunExtEquiv.html#7534" class="Bound">q</a> <a id="7546" href="Cubical.Functions.FunExtEquiv.html#7538" class="Bound">i</a> <a id="7548" class="Symbol">(</a><a id="7549" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="7556" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a> <a id="7558" href="Cubical.Functions.FunExtEquiv.html#7538" class="Bound">i</a> <a id="7560" href="Cubical.Functions.FunExtEquiv.html#7540" class="Bound">x</a> <a id="7562" href="Cubical.Functions.FunExtEquiv.html#7536" class="Bound">m</a><a id="7563" class="Symbol">)</a>
  <a id="7567" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7572" class="Symbol">.</a><a id="7573" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7577" href="Cubical.Functions.FunExtEquiv.html#7577" class="Bound">h</a> <a id="7579" href="Cubical.Functions.FunExtEquiv.html#7579" class="Bound">m</a> <a id="7581" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7583" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a> <a id="7585" class="Symbol">=</a> <a id="7587" href="Cubical.Functions.FunExtEquiv.html#7577" class="Bound">h</a> <a id="7589" class="Symbol">(λ</a> <a id="7592" href="Cubical.Functions.FunExtEquiv.html#7592" class="Bound">j</a> <a id="7594" class="Symbol">→</a> <a id="7596" href="Cubical.Functions.FunExtEquiv.html#7624" class="Function">lemi→j</a> <a id="7603" href="Cubical.Functions.FunExtEquiv.html#7592" class="Bound">j</a> <a id="7605" href="Cubical.Functions.FunExtEquiv.html#7579" class="Bound">m</a><a id="7606" class="Symbol">)</a> <a id="7608" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a>
    <a id="7614" class="Keyword">where</a>
    <a id="7624" href="Cubical.Functions.FunExtEquiv.html#7624" class="Function">lemi→j</a> <a id="7631" class="Symbol">:</a> <a id="7633" class="Symbol">∀</a> <a id="7635" href="Cubical.Functions.FunExtEquiv.html#7635" class="Bound">j</a> <a id="7637" class="Symbol">→</a> <a id="7639" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="7646" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a> <a id="7648" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a> <a id="7650" href="Cubical.Functions.FunExtEquiv.html#7635" class="Bound">j</a> <a id="7652" class="Symbol">(</a><a id="7653" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7655" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a><a id="7656" class="Symbol">)</a> <a id="7658" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7660" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7662" href="Cubical.Functions.FunExtEquiv.html#7635" class="Bound">j</a>
    <a id="7668" href="Cubical.Functions.FunExtEquiv.html#7624" class="Function">lemi→j</a> <a id="7675" href="Cubical.Functions.FunExtEquiv.html#7675" class="Bound">j</a> <a id="7677" href="Cubical.Functions.FunExtEquiv.html#7677" class="Bound">k</a> <a id="7679" class="Symbol">=</a> <a id="7681" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="7689" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a> <a id="7691" class="Symbol">(λ</a> <a id="7694" href="Cubical.Functions.FunExtEquiv.html#7694" class="Bound">i</a> <a id="7696" class="Symbol">→</a> <a id="7698" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7700" href="Cubical.Functions.FunExtEquiv.html#7694" class="Bound">i</a><a id="7701" class="Symbol">)</a> <a id="7703" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a> <a id="7705" href="Cubical.Functions.FunExtEquiv.html#7675" class="Bound">j</a> <a id="7707" href="Cubical.Functions.FunExtEquiv.html#7677" class="Bound">k</a>

<a id="heteroHomotopy≃Homotopy"></a><a id="7710" href="Cubical.Functions.FunExtEquiv.html#7710" class="Function">heteroHomotopy≃Homotopy</a> <a id="7734" class="Symbol">:</a> <a id="7736" class="Symbol">{</a><a id="7737" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7739" class="Symbol">:</a> <a id="7741" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="7743" class="Symbol">→</a> <a id="7745" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7750" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7751" class="Symbol">}</a> <a id="7753" class="Symbol">{</a><a id="7754" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7756" class="Symbol">:</a> <a id="7758" class="Symbol">(</a><a id="7759" href="Cubical.Functions.FunExtEquiv.html#7759" class="Bound">i</a> <a id="7761" class="Symbol">:</a> <a id="7763" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a><a id="7764" class="Symbol">)</a> <a id="7766" class="Symbol">→</a> <a id="7768" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7773" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7775" class="Symbol">}</a>
  <a id="7779" class="Symbol">{</a><a id="7780" href="Cubical.Functions.FunExtEquiv.html#7780" class="Bound">f</a> <a id="7782" class="Symbol">:</a> <a id="7784" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7786" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="7789" class="Symbol">→</a> <a id="7791" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7793" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7795" class="Symbol">}</a> <a id="7797" class="Symbol">{</a><a id="7798" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">g</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7804" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="7807" class="Symbol">→</a> <a id="7809" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7811" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7813" class="Symbol">}</a>
  <a id="7817" class="Symbol">→</a> <a id="7819" class="Symbol">({</a><a id="7821" href="Cubical.Functions.FunExtEquiv.html#7821" class="Bound">x₀</a> <a id="7824" class="Symbol">:</a> <a id="7826" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7828" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7830" class="Symbol">}</a> <a id="7832" class="Symbol">{</a><a id="7833" href="Cubical.Functions.FunExtEquiv.html#7833" class="Bound">x₁</a> <a id="7836" class="Symbol">:</a> <a id="7838" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7840" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="7842" class="Symbol">}</a> <a id="7844" class="Symbol">→</a> <a id="7846" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7852" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7854" href="Cubical.Functions.FunExtEquiv.html#7821" class="Bound">x₀</a> <a id="7857" href="Cubical.Functions.FunExtEquiv.html#7833" class="Bound">x₁</a> <a id="7860" class="Symbol">→</a> <a id="7862" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7868" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Cubical.Functions.FunExtEquiv.html#7780" class="Bound">f</a> <a id="7873" href="Cubical.Functions.FunExtEquiv.html#7821" class="Bound">x₀</a><a id="7875" class="Symbol">)</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">g</a> <a id="7880" href="Cubical.Functions.FunExtEquiv.html#7833" class="Bound">x₁</a><a id="7882" class="Symbol">))</a>
  <a id="7887" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="7889" class="Symbol">((</a><a id="7891" href="Cubical.Functions.FunExtEquiv.html#7891" class="Bound">x₀</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7898" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="7900" class="Symbol">)</a> <a id="7902" class="Symbol">→</a> <a id="7904" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="7910" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Cubical.Functions.FunExtEquiv.html#7780" class="Bound">f</a> <a id="7915" href="Cubical.Functions.FunExtEquiv.html#7891" class="Bound">x₀</a><a id="7917" class="Symbol">)</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">g</a> <a id="7922" class="Symbol">(</a><a id="7923" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7933" class="Symbol">(λ</a> <a id="7936" href="Cubical.Functions.FunExtEquiv.html#7936" class="Bound">i</a> <a id="7938" class="Symbol">→</a> <a id="7940" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7942" href="Cubical.Functions.FunExtEquiv.html#7936" class="Bound">i</a><a id="7943" class="Symbol">)</a> <a id="7945" href="Cubical.Functions.FunExtEquiv.html#7891" class="Bound">x₀</a><a id="7947" class="Symbol">)))</a>
<a id="7951" href="Cubical.Functions.FunExtEquiv.html#7710" class="Function">heteroHomotopy≃Homotopy</a> <a id="7975" class="Symbol">{</a><a id="7976" class="Argument">A</a> <a id="7978" class="Symbol">=</a> <a id="7980" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a><a id="7981" class="Symbol">}</a> <a id="7983" class="Symbol">{</a><a id="7984" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a><a id="7985" class="Symbol">}</a> <a id="7987" class="Symbol">{</a><a id="7988" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a><a id="7989" class="Symbol">}</a> <a id="7991" class="Symbol">{</a><a id="7992" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a><a id="7993" class="Symbol">}</a> <a id="7995" class="Symbol">=</a> <a id="7997" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8008" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a>
  <a id="8015" class="Keyword">where</a>
  <a id="8023" class="Keyword">open</a> <a id="8028" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="8034" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8039" class="Symbol">:</a> <a id="8041" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8045" class="Symbol">_</a> <a id="8047" class="Symbol">_</a>
  <a id="8051" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8056" class="Symbol">.</a><a id="8057" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8061" href="Cubical.Functions.FunExtEquiv.html#8061" class="Bound">h</a> <a id="8063" href="Cubical.Functions.FunExtEquiv.html#8063" class="Bound">x₀</a> <a id="8066" class="Symbol">=</a> <a id="8068" href="Cubical.Functions.FunExtEquiv.html#8061" class="Bound">h</a> <a id="8070" class="Symbol">(</a><a id="8071" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8085" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8087" href="Cubical.Functions.FunExtEquiv.html#8063" class="Bound">x₀</a> <a id="8090" class="Symbol">.</a><a id="8091" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8095" class="Symbol">.</a><a id="8096" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8099" class="Symbol">)</a>
  <a id="8103" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8108" class="Symbol">.</a><a id="8109" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8113" href="Cubical.Functions.FunExtEquiv.html#8113" class="Bound">k</a> <a id="8115" class="Symbol">{</a><a id="8116" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a><a id="8118" class="Symbol">}</a> <a id="8120" class="Symbol">{</a><a id="8121" href="Cubical.Functions.FunExtEquiv.html#8121" class="Bound">x₁</a><a id="8123" class="Symbol">}</a> <a id="8125" href="Cubical.Functions.FunExtEquiv.html#8125" class="Bound">p</a> <a id="8127" class="Symbol">=</a>
    <a id="8133" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8139" class="Symbol">(λ</a> <a id="8142" href="Cubical.Functions.FunExtEquiv.html#8142" class="Bound">fib</a> <a id="8146" class="Symbol">→</a> <a id="8148" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8154" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a> <a id="8156" class="Symbol">(</a><a id="8157" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a> <a id="8159" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a><a id="8161" class="Symbol">)</a> <a id="8163" class="Symbol">(</a><a id="8164" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a> <a id="8166" class="Symbol">(</a><a id="8167" href="Cubical.Functions.FunExtEquiv.html#8142" class="Bound">fib</a> <a id="8171" class="Symbol">.</a><a id="8172" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8175" class="Symbol">)))</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8194" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8196" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a> <a id="8199" class="Symbol">.</a><a id="8200" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Functions.FunExtEquiv.html#8121" class="Bound">x₁</a> <a id="8208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8210" href="Cubical.Functions.FunExtEquiv.html#8125" class="Bound">p</a><a id="8211" class="Symbol">))</a> <a id="8214" class="Symbol">(</a><a id="8215" href="Cubical.Functions.FunExtEquiv.html#8113" class="Bound">k</a> <a id="8217" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a><a id="8219" class="Symbol">)</a>
  <a id="8223" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8228" class="Symbol">.</a><a id="8229" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8233" href="Cubical.Functions.FunExtEquiv.html#8233" class="Bound">k</a> <a id="8235" class="Symbol">=</a> <a id="8237" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8244" class="Symbol">λ</a> <a id="8246" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8249" class="Symbol">→</a>
    <a id="8255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8260" class="Symbol">(λ</a> <a id="8263" href="Cubical.Functions.FunExtEquiv.html#8263" class="Bound">α</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8273" class="Symbol">(λ</a> <a id="8276" href="Cubical.Functions.FunExtEquiv.html#8276" class="Bound">fib</a> <a id="8280" class="Symbol">→</a> <a id="8282" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8288" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a> <a id="8290" class="Symbol">(</a><a id="8291" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a> <a id="8293" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a><a id="8295" class="Symbol">)</a> <a id="8297" class="Symbol">(</a><a id="8298" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a> <a id="8300" class="Symbol">(</a><a id="8301" href="Cubical.Functions.FunExtEquiv.html#8276" class="Bound">fib</a> <a id="8305" class="Symbol">.</a><a id="8306" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8309" class="Symbol">)))</a> <a id="8313" href="Cubical.Functions.FunExtEquiv.html#8263" class="Bound">α</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Cubical.Functions.FunExtEquiv.html#8233" class="Bound">k</a> <a id="8318" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a><a id="8320" class="Symbol">))</a>
      <a id="8329" class="Symbol">(</a><a id="8330" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="8343" href="Cubical.Foundations.Prelude.html#20953" class="Function">isPropSinglP</a> <a id="8356" class="Symbol">(</a><a id="8357" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8371" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8373" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8376" class="Symbol">.</a><a id="8377" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8380" class="Symbol">)</a> <a id="8382" class="Symbol">_</a>
        <a id="8392" class="Symbol">(</a><a id="8393" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8407" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8409" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8412" class="Symbol">.</a><a id="8413" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8432" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8434" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8437" class="Symbol">.</a><a id="8438" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8441" class="Symbol">))</a>
        <a id="8452" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8456" class="Symbol">)</a>
    <a id="8462" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8464" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8478" class="Symbol">(</a><a id="8479" href="Cubical.Functions.FunExtEquiv.html#8233" class="Bound">k</a> <a id="8481" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a><a id="8483" class="Symbol">)</a>
  <a id="8487" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8492" class="Symbol">.</a><a id="8493" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8497" href="Cubical.Functions.FunExtEquiv.html#8497" class="Bound">h</a> <a id="8499" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a> <a id="8501" class="Symbol">{</a><a id="8502" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a><a id="8504" class="Symbol">}</a> <a id="8506" class="Symbol">{</a><a id="8507" href="Cubical.Functions.FunExtEquiv.html#8507" class="Bound">x₁</a><a id="8509" class="Symbol">}</a> <a id="8511" href="Cubical.Functions.FunExtEquiv.html#8511" class="Bound">p</a> <a id="8513" class="Symbol">=</a>
    <a id="8519" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a>
      <a id="8532" class="Symbol">(λ</a> <a id="8535" href="Cubical.Functions.FunExtEquiv.html#8535" class="Bound">i</a> <a id="8537" class="Symbol">→</a> <a id="8539" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="8545" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a> <a id="8550" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a><a id="8552" class="Symbol">)</a> <a id="8554" class="Symbol">(</a><a id="8555" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8572" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8574" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a> <a id="8577" class="Symbol">.</a><a id="8578" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8582" class="Symbol">(</a><a id="8583" href="Cubical.Functions.FunExtEquiv.html#8507" class="Bound">x₁</a> <a id="8586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8588" href="Cubical.Functions.FunExtEquiv.html#8511" class="Bound">p</a><a id="8589" class="Symbol">)</a> <a id="8591" class="Symbol">(</a><a id="8592" href="Cubical.Functions.FunExtEquiv.html#8535" class="Bound">i</a> <a id="8594" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="8596" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a><a id="8597" class="Symbol">)</a> <a id="8599" class="Symbol">.</a><a id="8600" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8603" class="Symbol">)))</a>
      <a id="8613" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a>
      <a id="8621" class="Symbol">(</a><a id="8622" href="Cubical.Functions.FunExtEquiv.html#8497" class="Bound">h</a> <a id="8624" class="Symbol">(</a><a id="8625" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8639" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8641" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a> <a id="8644" class="Symbol">.</a><a id="8645" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Cubical.Functions.FunExtEquiv.html#8507" class="Bound">x₁</a> <a id="8653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8655" href="Cubical.Functions.FunExtEquiv.html#8511" class="Bound">p</a><a id="8656" class="Symbol">)</a> <a id="8658" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a> <a id="8660" class="Symbol">.</a><a id="8661" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8664" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Involution.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Involution</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Functions.Involution.html" class="Module">Cubical.Functions.Involution</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="isInvolution"></a><a id="211" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="224" class="Symbol">:</a> <a id="226" class="Symbol">∀{</a><a id="228" href="Cubical.Functions.Involution.html#228" class="Bound">ℓ</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">{</a><a id="232" href="Cubical.Functions.Involution.html#232" class="Bound">A</a> <a id="234" class="Symbol">:</a> <a id="236" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="241" href="Cubical.Functions.Involution.html#228" class="Bound">ℓ</a><a id="242" class="Symbol">}</a> <a id="244" class="Symbol">→</a> <a id="246" class="Symbol">(</a><a id="247" href="Cubical.Functions.Involution.html#232" class="Bound">A</a> <a id="249" class="Symbol">→</a> <a id="251" href="Cubical.Functions.Involution.html#232" class="Bound">A</a><a id="252" class="Symbol">)</a> <a id="254" class="Symbol">→</a> <a id="256" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="261" class="Symbol">_</a>
<a id="263" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="276" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="278" class="Symbol">=</a> <a id="280" class="Symbol">∀</a> <a id="282" href="Cubical.Functions.Involution.html#282" class="Bound">x</a> <a id="284" class="Symbol">→</a> <a id="286" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="288" class="Symbol">(</a><a id="289" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="291" href="Cubical.Functions.Involution.html#282" class="Bound">x</a><a id="292" class="Symbol">)</a> <a id="294" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="296" href="Cubical.Functions.Involution.html#282" class="Bound">x</a>

<a id="299" class="Keyword">module</a> <a id="306" href="Cubical.Functions.Involution.html#306" class="Module">_</a> <a id="308" class="Symbol">{</a><a id="309" href="Cubical.Functions.Involution.html#309" class="Bound">ℓ</a><a id="310" class="Symbol">}</a> <a id="312" class="Symbol">{</a><a id="313" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="315" class="Symbol">:</a> <a id="317" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="322" href="Cubical.Functions.Involution.html#309" class="Bound">ℓ</a><a id="323" class="Symbol">}</a> <a id="325" class="Symbol">{</a><a id="326" href="Cubical.Functions.Involution.html#326" class="Bound">f</a> <a id="328" class="Symbol">:</a> <a id="330" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="332" class="Symbol">→</a> <a id="334" href="Cubical.Functions.Involution.html#313" class="Bound">A</a><a id="335" class="Symbol">}</a> <a id="337" class="Symbol">(</a><a id="338" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a> <a id="344" class="Symbol">:</a> <a id="346" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="359" href="Cubical.Functions.Involution.html#326" class="Bound">f</a><a id="360" class="Symbol">)</a> <a id="362" class="Keyword">where</a>
  <a id="370" class="Keyword">open</a> <a id="375" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="382" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="391" class="Symbol">:</a> <a id="393" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="397" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="399" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="403" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="412" class="Symbol">.</a><a id="413" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="417" class="Symbol">=</a> <a id="419" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="423" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="432" class="Symbol">.</a><a id="433" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="437" class="Symbol">=</a> <a id="439" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="443" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="452" class="Symbol">.</a><a id="453" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="457" class="Symbol">=</a> <a id="459" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a>
  <a id="467" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="476" class="Symbol">.</a><a id="477" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a>

  <a id="492" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="515" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="519" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="532" class="Symbol">=</a> <a id="534" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="547" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a>

  <a id="559" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="570" class="Symbol">:</a> <a id="572" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="574" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="576" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="580" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="591" class="Symbol">=</a> <a id="593" href="Cubical.Functions.Involution.html#326" class="Bound">f</a> <a id="595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="597" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a>

  <a id="613" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="623" class="Symbol">:</a> <a id="625" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="627" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="629" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="633" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="643" class="Symbol">=</a> <a id="645" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="648" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a>

  <a id="662" href="Cubical.Functions.Involution.html#662" class="Function">involEquivComp</a> <a id="677" class="Symbol">:</a> <a id="679" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="689" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="700" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="711" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="713" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="721" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="725" href="Cubical.Functions.Involution.html#662" class="Function">involEquivComp</a>
    <a id="744" class="Symbol">=</a> <a id="746" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="754" class="Symbol">(λ</a> <a id="757" href="Cubical.Functions.Involution.html#757" class="Bound">i</a> <a id="759" href="Cubical.Functions.Involution.html#759" class="Bound">x</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a> <a id="769" href="Cubical.Functions.Involution.html#759" class="Bound">x</a> <a id="771" href="Cubical.Functions.Involution.html#757" class="Bound">i</a><a id="772" class="Symbol">)</a>

  <a id="777" href="Cubical.Functions.Involution.html#777" class="Function">involPathComp</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="803" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="805" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="815" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="817" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="824" href="Cubical.Functions.Involution.html#777" class="Function">involPathComp</a>
    <a id="842" class="Symbol">=</a> <a id="844" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.Univalence.html#14205" class="Function">uaCompEquiv</a> <a id="861" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="872" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a><a id="882" class="Symbol">)</a> <a id="884" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="887" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="892" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="895" href="Cubical.Functions.Involution.html#662" class="Function">involEquivComp</a> <a id="910" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="913" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>

  <a id="926" href="Cubical.Functions.Involution.html#926" class="Function">involPath²</a> <a id="937" class="Symbol">:</a> <a id="939" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="946" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="956" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="961" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="966" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a>
  <a id="978" href="Cubical.Functions.Involution.html#926" class="Function">involPath²</a>
    <a id="993" class="Symbol">=</a> <a id="995" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1001" class="Symbol">(λ</a> <a id="1004" href="Cubical.Functions.Involution.html#1004" class="Bound">s</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="1015" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="1025" href="Cubical.Functions.Involution.html#1004" class="Bound">s</a> <a id="1027" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1032" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a><a id="1041" class="Symbol">)</a>
        <a id="1051" href="Cubical.Functions.Involution.html#777" class="Function">involPathComp</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1082" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="1092" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a><a id="1101" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Logic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Logic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- Various functions for manipulating hProps.</a>
<a id="47" class="Comment">--</a>
<a id="50" class="Comment">-- This file used to be part of Foundations, but it turned out to be</a>
<a id="119" class="Comment">-- not very useful so moved here. Feel free to upstream content.</a>
<a id="184" class="Comment">--</a>
<a id="187" class="Comment">-- Note that it is often a bad idea to use hProp instead of having the</a>
<a id="258" class="Comment">-- isProp proof separate. The reason is that Agda can rarely infer</a>
<a id="325" class="Comment">-- isProp proofs making it easier to just give them explicitly instead</a>
<a id="396" class="Comment">-- of having them bundled up with the type.</a>
<a id="440" class="Comment">--</a>
<a id="443" class="Keyword">module</a> <a id="450" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a> <a id="474" class="Keyword">where</a>

<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="769" class="Keyword">using</a> <a id="775" class="Symbol">(</a><a id="776" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a><a id="784" class="Symbol">)</a>

<a id="787" class="Keyword">import</a> <a id="794" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="813" class="Symbol">as</a> <a id="816" class="Module">⊥</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="847" class="Symbol">as</a> <a id="850" class="Module">⊎</a> <a id="852" class="Keyword">using</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="862" class="Symbol">)</a>
<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="894" class="Keyword">open</a> <a id="899" class="Keyword">import</a> <a id="906" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="926" class="Keyword">open</a> <a id="931" class="Keyword">import</a> <a id="938" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="975" class="Symbol">as</a> <a id="978" class="Module">PropTrunc</a>

<a id="989" class="Keyword">open</a> <a id="994" class="Keyword">import</a> <a id="1001" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="1026" class="Keyword">hiding</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="1036" class="Symbol">)</a>


<a id="1040" class="Comment">--------------------------------------------------------------------------------</a>
<a id="1121" class="Comment">-- The type hProp of mere propositions</a>
<a id="1160" class="Comment">-- the definition hProp is given in Foundations.HLevels</a>
<a id="1216" class="Comment">-- hProp ℓ = Σ (Type ℓ) isProp</a>

<a id="1248" class="Keyword">private</a>
  <a id="1258" class="Keyword">variable</a>
    <a id="1271" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="1273" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="1276" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1292" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1294" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="1296" href="Cubical.Functions.Logic.html#1296" class="Generalizable">R</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1306" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
    <a id="1312" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="1314" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="1316" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1325" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>

<a id="1328" class="Keyword">infix</a> <a id="1334" class="Number">10</a> <a id="1337" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬_</a>
<a id="1340" class="Keyword">infixr</a> <a id="1347" class="Number">8</a> <a id="1349" href="Cubical.Functions.Logic.html#3292" class="Function Operator">_⊔_</a>
<a id="1353" class="Keyword">infixr</a> <a id="1360" class="Number">8</a> <a id="1362" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a>
<a id="1367" class="Keyword">infixr</a> <a id="1374" class="Number">8</a> <a id="1376" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a>
<a id="1380" class="Keyword">infixr</a> <a id="1387" class="Number">8</a> <a id="1389" href="Cubical.Functions.Logic.html#3750" class="Function Operator">_⊓′_</a>
<a id="1394" class="Keyword">infixr</a> <a id="1401" class="Number">6</a> <a id="1403" href="Cubical.Functions.Logic.html#1906" class="Function Operator">_⇒_</a>
<a id="1407" class="Keyword">infixr</a> <a id="1414" class="Number">4</a> <a id="1416" href="Cubical.Functions.Logic.html#4221" class="Function Operator">_⇔_</a>
<a id="1420" class="Keyword">infix</a> <a id="1426" class="Number">30</a> <a id="1429" href="Cubical.Functions.Logic.html#1619" class="Function Operator">_≡ₚ_</a>
<a id="1434" class="Keyword">infix</a> <a id="1440" class="Number">30</a> <a id="1443" href="Cubical.Functions.Logic.html#3074" class="Function Operator">_≢ₚ_</a>

<a id="1449" class="Keyword">infix</a> <a id="1455" class="Number">2</a> <a id="1457" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a>
<a id="1468" class="Keyword">infix</a> <a id="1474" class="Number">2</a> <a id="1476" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a>

<a id="1489" class="Keyword">infix</a> <a id="1495" class="Number">2</a> <a id="1497" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a>
<a id="1509" class="Keyword">infix</a> <a id="1515" class="Number">2</a> <a id="1517" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a>

<a id="1529" class="Keyword">infix</a> <a id="1535" class="Number">2</a> <a id="1537" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a>
<a id="1544" class="Keyword">infix</a> <a id="1550" class="Number">2</a> <a id="1552" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶_⇒∶_</a>

<a id="∥_∥ₚ"></a><a id="1560" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥_∥ₚ</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1572" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1582" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
<a id="1584" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="1586" href="Cubical.Functions.Logic.html#1586" class="Bound">A</a> <a id="1588" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1595" href="Cubical.Functions.Logic.html#1586" class="Bound">A</a> <a id="1597" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1602" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>

<a id="_≡ₚ_"></a><a id="1619" href="Cubical.Functions.Logic.html#1619" class="Function Operator">_≡ₚ_</a> <a id="1624" class="Symbol">:</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Functions.Logic.html#1627" class="Bound">x</a> <a id="1629" href="Cubical.Functions.Logic.html#1629" class="Bound">y</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1644" class="Symbol">_</a>
<a id="1646" href="Cubical.Functions.Logic.html#1646" class="Bound">x</a> <a id="1648" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="1651" href="Cubical.Functions.Logic.html#1651" class="Bound">y</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="1657" href="Cubical.Functions.Logic.html#1646" class="Bound">x</a> <a id="1659" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1661" href="Cubical.Functions.Logic.html#1651" class="Bound">y</a> <a id="1663" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="hProp≡"></a><a id="1667" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1678" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1680" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1682" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1684" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1686" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="1688" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1694" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1696" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="1698" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="1721" class="Number">1</a>

<a id="isProp⟨⟩"></a><a id="1724" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Functions.Logic.html#1736" class="Bound">A</a> <a id="1738" class="Symbol">:</a> <a id="1740" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1746" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1758" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1760" href="Cubical.Functions.Logic.html#1736" class="Bound">A</a> <a id="1762" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="1764" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="1780" class="Comment">--------------------------------------------------------------------------------</a>
<a id="1861" class="Comment">-- Logical implication of mere propositions</a>

<a id="_⇒_"></a><a id="1906" href="Cubical.Functions.Logic.html#1906" class="Function Operator">_⇒_</a> <a id="1910" class="Symbol">:</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Functions.Logic.html#1913" class="Bound">A</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1923" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="1924" class="Symbol">)</a> <a id="1926" class="Symbol">→</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Functions.Logic.html#1929" class="Bound">B</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1939" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1951" class="Symbol">_</a>
<a id="1953" href="Cubical.Functions.Logic.html#1953" class="Bound">A</a> <a id="1955" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="1957" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a> <a id="1959" class="Symbol">=</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1964" href="Cubical.Functions.Logic.html#1953" class="Bound">A</a> <a id="1966" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1972" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a> <a id="1974" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1975" class="Symbol">)</a> <a id="1977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1979" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="1987" class="Symbol">λ</a> <a id="1989" href="Cubical.Functions.Logic.html#1989" class="Bound">_</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2002" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a>

<a id="⇔toPath"></a><a id="2005" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2017" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2019" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2021" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2023" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2029" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2031" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2033" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2035" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2041" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2043" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2045" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2053" class="Symbol">{</a><a id="2054" class="Argument">P</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Cubical.Functions.Logic.html#2058" class="Bound">P</a><a id="2059" class="Symbol">}</a> <a id="2061" class="Symbol">{</a><a id="2062" class="Argument">Q</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="Cubical.Functions.Logic.html#2066" class="Bound">Q</a><a id="2067" class="Symbol">}</a> <a id="2069" href="Cubical.Functions.Logic.html#2069" class="Bound">P⇒Q</a> <a id="2073" href="Cubical.Functions.Logic.html#2073" class="Bound">Q⇒P</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2106" href="Cubical.Functions.Logic.html#2058" class="Bound">P</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2119" href="Cubical.Functions.Logic.html#2066" class="Bound">Q</a><a id="2120" class="Symbol">)</a> <a id="2122" href="Cubical.Functions.Logic.html#2069" class="Bound">P⇒Q</a> <a id="2126" href="Cubical.Functions.Logic.html#2073" class="Bound">Q⇒P</a><a id="2129" class="Symbol">)</a>

<a id="pathTo⇒"></a><a id="2132" href="Cubical.Functions.Logic.html#2132" class="Function">pathTo⇒</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2144" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2146" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2152" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2154" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2156" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2158" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2160" href="Cubical.Functions.Logic.html#2132" class="Function">pathTo⇒</a> <a id="2168" href="Cubical.Functions.Logic.html#2168" class="Bound">p</a> <a id="2170" href="Cubical.Functions.Logic.html#2170" class="Bound">x</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2180" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>  <a id="2185" href="Cubical.Functions.Logic.html#2168" class="Bound">p</a> <a id="2187" href="Cubical.Functions.Logic.html#2170" class="Bound">x</a>

<a id="pathTo⇐"></a><a id="2190" href="Cubical.Functions.Logic.html#2190" class="Function">pathTo⇐</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2202" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2204" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2210" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2212" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2214" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2216" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2218" href="Cubical.Functions.Logic.html#2190" class="Function">pathTo⇐</a> <a id="2226" href="Cubical.Functions.Logic.html#2226" class="Bound">p</a> <a id="2228" href="Cubical.Functions.Logic.html#2228" class="Bound">x</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2238" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2247" href="Cubical.Functions.Logic.html#2226" class="Bound">p</a><a id="2248" class="Symbol">)</a> <a id="2250" href="Cubical.Functions.Logic.html#2228" class="Bound">x</a>

<a id="substₚ"></a><a id="2253" href="Cubical.Functions.Logic.html#2253" class="Function">substₚ</a> <a id="2260" class="Symbol">:</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2265" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2287" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="2288" class="Symbol">)</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2294" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2296" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="2299" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2301" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2303" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2305" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2307" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2309" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2311" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2313" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2315" href="Cubical.Functions.Logic.html#2253" class="Function">substₚ</a> <a id="2322" class="Symbol">{</a><a id="2323" class="Argument">x</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Cubical.Functions.Logic.html#2327" class="Bound">x</a><a id="2328" class="Symbol">}</a> <a id="2330" class="Symbol">{</a><a id="2331" class="Argument">y</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Functions.Logic.html#2335" class="Bound">y</a><a id="2336" class="Symbol">}</a> <a id="2338" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="2357" class="Symbol">(λ</a> <a id="2360" href="Cubical.Functions.Logic.html#2360" class="Bound">_</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="2372" class="Symbol">λ</a> <a id="2374" href="Cubical.Functions.Logic.html#2374" class="Bound">_</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a> <a id="2390" href="Cubical.Functions.Logic.html#2335" class="Bound">y</a><a id="2391" class="Symbol">))</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2406" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2408" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a><a id="2409" class="Symbol">))</a>

<a id="2413" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2494" class="Comment">-- Mixfix notations for ⇔-toPath</a>
<a id="2527" class="Comment">-- see ⊔-identityˡ and ⊔-identityʳ for the difference</a>

<a id="⇒∶_⇐∶_"></a><a id="2582" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2593" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2595" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2597" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2599" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2605" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2607" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2609" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2611" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2617" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2619" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2621" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a>

<a id="⇐∶_⇒∶_"></a><a id="2639" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶_⇒∶_</a> <a id="2646" class="Symbol">:</a> <a id="2648" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2650" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2652" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2654" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2656" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2662" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2664" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2666" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2668" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2674" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2676" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2678" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶</a> <a id="2681" href="Cubical.Functions.Logic.html#2681" class="Bound">g</a> <a id="2683" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇒∶</a> <a id="2686" href="Cubical.Functions.Logic.html#2686" class="Bound">f</a>  <a id="2689" class="Symbol">=</a> <a id="2691" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2699" href="Cubical.Functions.Logic.html#2686" class="Bound">f</a> <a id="2701" href="Cubical.Functions.Logic.html#2681" class="Bound">g</a>
<a id="2703" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2784" class="Comment">-- False and True</a>

<a id="⊥"></a><a id="2803" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2813" class="Symbol">_</a>
<a id="2815" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="2823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2825" class="Symbol">λ</a> <a id="2827" class="Symbol">()</a>

<a id="⊤"></a><a id="2831" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="2833" class="Symbol">:</a> <a id="2835" class="Symbol">∀</a> <a id="2837" class="Symbol">{</a><a id="2838" href="Cubical.Functions.Logic.html#2838" class="Bound">ℓ</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2849" href="Cubical.Functions.Logic.html#2838" class="Bound">ℓ</a>
<a id="2851" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2863" class="Symbol">(λ</a> <a id="2866" href="Cubical.Functions.Logic.html#2866" class="Bound">_</a> <a id="2868" href="Cubical.Functions.Logic.html#2868" class="Bound">_</a> <a id="2870" href="Cubical.Functions.Logic.html#2870" class="Bound">_</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a><a id="2877" class="Symbol">)</a>

<a id="2880" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2961" class="Comment">-- Pseudo-complement of mere propositions</a>

<a id="¬_"></a><a id="3004" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬_</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3015" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3017" class="Symbol">→</a> <a id="3019" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3025" class="Symbol">_</a>
<a id="3027" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="3029" href="Cubical.Functions.Logic.html#3029" class="Bound">A</a> <a id="3031" class="Symbol">=</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3036" href="Cubical.Functions.Logic.html#3029" class="Bound">A</a> <a id="3038" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="3045" class="Symbol">)</a> <a id="3047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3049" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="3057" class="Symbol">λ</a> <a id="3059" href="Cubical.Functions.Logic.html#3059" class="Bound">_</a> <a id="3061" class="Symbol">→</a> <a id="3063" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a>

<a id="_≢ₚ_"></a><a id="3074" href="Cubical.Functions.Logic.html#3074" class="Function Operator">_≢ₚ_</a> <a id="3079" class="Symbol">:</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Functions.Logic.html#3082" class="Bound">x</a> <a id="3084" href="Cubical.Functions.Logic.html#3084" class="Bound">y</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="3089" class="Symbol">)</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3099" class="Symbol">_</a>
<a id="3101" href="Cubical.Functions.Logic.html#3101" class="Bound">x</a> <a id="3103" href="Cubical.Functions.Logic.html#3074" class="Function Operator">≢ₚ</a> <a id="3106" href="Cubical.Functions.Logic.html#3106" class="Bound">y</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="3112" href="Cubical.Functions.Logic.html#3101" class="Bound">x</a> <a id="3114" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="3117" href="Cubical.Functions.Logic.html#3106" class="Bound">y</a>

<a id="3120" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3201" class="Comment">-- Disjunction of mere propositions</a>

<a id="_⊔′_"></a><a id="3238" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a> <a id="3243" class="Symbol">:</a> <a id="3245" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3250" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3259" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3269" class="Symbol">_</a>
<a id="3271" href="Cubical.Functions.Logic.html#3271" class="Bound">A</a> <a id="3273" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3276" href="Cubical.Functions.Logic.html#3276" class="Bound">B</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3282" href="Cubical.Functions.Logic.html#3271" class="Bound">A</a> <a id="3284" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3286" href="Cubical.Functions.Logic.html#3276" class="Bound">B</a> <a id="3288" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="_⊔_"></a><a id="3292" href="Cubical.Functions.Logic.html#3292" class="Function Operator">_⊔_</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3304" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3314" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3317" class="Symbol">→</a> <a id="3319" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3325" class="Symbol">_</a>
<a id="3327" href="Cubical.Functions.Logic.html#3327" class="Bound">P</a> <a id="3329" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="3331" href="Cubical.Functions.Logic.html#3331" class="Bound">Q</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="3337" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3339" href="Cubical.Functions.Logic.html#3327" class="Bound">P</a> <a id="3341" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3343" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3345" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3347" href="Cubical.Functions.Logic.html#3331" class="Bound">Q</a> <a id="3349" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3351" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="inl"></a><a id="3355" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3367" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3370" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a>
<a id="3372" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3376" href="Cubical.Functions.Logic.html#3376" class="Bound">x</a> <a id="3378" class="Symbol">=</a> <a id="3380" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3382" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="3388" href="Cubical.Functions.Logic.html#3376" class="Bound">x</a> <a id="3390" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="inr"></a><a id="3394" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3406" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3409" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a>
<a id="3411" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3415" href="Cubical.Functions.Logic.html#3415" class="Bound">x</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3421" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="3427" href="Cubical.Functions.Logic.html#3415" class="Bound">x</a> <a id="3429" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="⊔-elim"></a><a id="3433" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="3440" class="Symbol">:</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Cubical.Functions.Logic.html#3443" class="Bound">P</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3453" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="3454" class="Symbol">)</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Functions.Logic.html#3457" class="Bound">Q</a> <a id="3459" class="Symbol">:</a> <a id="3461" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3467" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="3469" class="Symbol">)</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3478" href="Cubical.Functions.Logic.html#3443" class="Bound">P</a> <a id="3480" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="3482" href="Cubical.Functions.Logic.html#3457" class="Bound">Q</a> <a id="3484" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3494" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="3497" class="Symbol">)</a>
  <a id="3501" class="Symbol">→</a> <a id="3503" class="Symbol">(∀</a> <a id="3506" href="Cubical.Functions.Logic.html#3506" class="Bound">x</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3512" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3519" href="Cubical.Functions.Logic.html#3506" class="Bound">x</a><a id="3520" class="Symbol">)</a> <a id="3522" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">→</a> <a id="3527" class="Symbol">(∀</a> <a id="3530" href="Cubical.Functions.Logic.html#3530" class="Bound">y</a> <a id="3532" class="Symbol">→</a> <a id="3534" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3536" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3543" href="Cubical.Functions.Logic.html#3530" class="Bound">y</a><a id="3544" class="Symbol">)</a> <a id="3546" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">→</a> <a id="3551" class="Symbol">(∀</a> <a id="3554" href="Cubical.Functions.Logic.html#3554" class="Bound">z</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3560" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3562" href="Cubical.Functions.Logic.html#3554" class="Bound">z</a> <a id="3564" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3565" class="Symbol">)</a>
<a id="3567" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="3574" class="Symbol">_</a> <a id="3576" class="Symbol">_</a> <a id="3578" href="Cubical.Functions.Logic.html#3578" class="Bound">R</a> <a id="3580" href="Cubical.Functions.Logic.html#3580" class="Bound">P⇒R</a> <a id="3584" href="Cubical.Functions.Logic.html#3584" class="Bound">Q⇒R</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3610" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3612" href="Cubical.Functions.Logic.html#3578" class="Bound">R</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Data.Sum.Base.html#373" class="Function">⊎.elim</a> <a id="3623" href="Cubical.Functions.Logic.html#3580" class="Bound">P⇒R</a> <a id="3627" href="Cubical.Functions.Logic.html#3584" class="Bound">Q⇒R</a><a id="3630" class="Symbol">)</a>

<a id="3633" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3714" class="Comment">-- Conjunction of mere propositions</a>
<a id="_⊓′_"></a><a id="3750" href="Cubical.Functions.Logic.html#3750" class="Function Operator">_⊓′_</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3762" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3771" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3774" class="Symbol">→</a> <a id="3776" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3781" class="Symbol">_</a>
<a id="3783" href="Cubical.Functions.Logic.html#3783" class="Bound">A</a> <a id="3785" href="Cubical.Functions.Logic.html#3750" class="Function Operator">⊓′</a> <a id="3788" href="Cubical.Functions.Logic.html#3788" class="Bound">B</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="Cubical.Functions.Logic.html#3783" class="Bound">A</a> <a id="3794" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3796" href="Cubical.Functions.Logic.html#3788" class="Bound">B</a>

<a id="_⊓_"></a><a id="3799" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3811" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3821" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3832" class="Symbol">_</a>
<a id="3834" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a> <a id="3836" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="3838" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a> <a id="3840" class="Symbol">=</a> <a id="3842" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3844" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a> <a id="3846" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3848" href="Cubical.Functions.Logic.html#3750" class="Function Operator">⊓′</a> <a id="3851" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3853" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a> <a id="3855" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3859" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="3871" class="Number">1</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="3883" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">(\</a> <a id="3889" href="Cubical.Functions.Logic.html#3889" class="Bound">_</a> <a id="3891" class="Symbol">→</a> <a id="3893" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="3902" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a><a id="3903" class="Symbol">)</a>

<a id="⊓-intro"></a><a id="3906" href="Cubical.Functions.Logic.html#3906" class="Function">⊓-intro</a> <a id="3914" class="Symbol">:</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3927" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="3928" class="Symbol">)</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3937" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3939" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3949" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="3951" class="Symbol">)</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3960" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3962" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3964" class="Symbol">→</a> <a id="3966" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3972" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="3975" class="Symbol">)</a>
       <a id="3984" class="Symbol">→</a> <a id="3986" class="Symbol">(∀</a> <a id="3989" href="Cubical.Functions.Logic.html#3989" class="Bound">a</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3995" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="3997" href="Cubical.Functions.Logic.html#3989" class="Bound">a</a> <a id="3999" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4000" class="Symbol">)</a> <a id="4002" class="Symbol">→</a> <a id="4004" class="Symbol">(∀</a> <a id="4007" href="Cubical.Functions.Logic.html#4007" class="Bound">a</a> <a id="4009" class="Symbol">→</a> <a id="4011" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4013" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="4015" href="Cubical.Functions.Logic.html#4007" class="Bound">a</a> <a id="4017" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4018" class="Symbol">)</a> <a id="4020" class="Symbol">→</a> <a id="4022" class="Symbol">(∀</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4032" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="4034" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">→</a> <a id="4039" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4041" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="4043" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4045" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="4047" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="4049" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4051" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="4053" class="Symbol">)</a>
<a id="4055" href="Cubical.Functions.Logic.html#3906" class="Function">⊓-intro</a> <a id="4063" class="Symbol">_</a> <a id="4065" class="Symbol">_</a> <a id="4067" class="Symbol">_</a> <a id="4069" class="Symbol">=</a> <a id="4071" class="Symbol">\</a> <a id="4073" href="Cubical.Functions.Logic.html#4073" class="Bound">f</a> <a id="4075" href="Cubical.Functions.Logic.html#4075" class="Bound">g</a> <a id="4077" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Cubical.Functions.Logic.html#4073" class="Bound">f</a> <a id="4083" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a> <a id="4085" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4087" href="Cubical.Functions.Logic.html#4075" class="Bound">g</a> <a id="4089" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a>

<a id="4092" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4173" class="Comment">-- Logical bi-implication of mere propositions</a>

<a id="_⇔_"></a><a id="4221" href="Cubical.Functions.Logic.html#4221" class="Function Operator">_⇔_</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4233" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="4235" class="Symbol">→</a> <a id="4237" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4243" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4254" class="Symbol">_</a>
<a id="4256" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a> <a id="4258" href="Cubical.Functions.Logic.html#4221" class="Function Operator">⇔</a> <a id="4260" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a> <a id="4262" class="Symbol">=</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a> <a id="4267" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="4269" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a><a id="4270" class="Symbol">)</a> <a id="4272" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a> <a id="4277" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="4279" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a><a id="4280" class="Symbol">)</a>

<a id="⇔-id"></a><a id="4283" href="Cubical.Functions.Logic.html#4283" class="Function">⇔-id</a> <a id="4288" class="Symbol">:</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4293" class="Symbol">:</a> <a id="4295" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4301" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4308" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4310" href="Cubical.Functions.Logic.html#4221" class="Function Operator">⇔</a> <a id="4312" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4314" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="4316" href="Cubical.Functions.Logic.html#4283" class="Function">⇔-id</a> <a id="4321" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4323" class="Symbol">=</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4332" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4334" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4336" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4337" class="Symbol">)</a> <a id="4339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4348" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4350" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4352" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4353" class="Symbol">)</a>

<a id="4356" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4437" class="Comment">-- Universal Quantifier</a>


<a id="∀[∶]-syntax"></a><a id="4463" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4475" class="Symbol">:</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4488" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4489" class="Symbol">)</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4499" class="Symbol">_</a>
<a id="4501" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4513" class="Symbol">{</a><a id="4514" class="Argument">A</a> <a id="4516" class="Symbol">=</a> <a id="4518" href="Cubical.Functions.Logic.html#4518" class="Bound">A</a><a id="4519" class="Symbol">}</a> <a id="4521" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a> <a id="4523" class="Symbol">=</a> <a id="4525" class="Symbol">(∀</a> <a id="4528" href="Cubical.Functions.Logic.html#4528" class="Bound">x</a> <a id="4530" class="Symbol">→</a> <a id="4532" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4534" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a> <a id="4536" href="Cubical.Functions.Logic.html#4528" class="Bound">x</a> <a id="4538" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4543" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="4561" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4563" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a><a id="4564" class="Symbol">)</a>

<a id="∀[]-syntax"></a><a id="4567" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4578" class="Symbol">:</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4591" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4602" class="Symbol">_</a>
<a id="4604" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4615" class="Symbol">{</a><a id="4616" class="Argument">A</a> <a id="4618" class="Symbol">=</a> <a id="4620" href="Cubical.Functions.Logic.html#4620" class="Bound">A</a><a id="4621" class="Symbol">}</a> <a id="4623" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a> <a id="4625" class="Symbol">=</a> <a id="4627" class="Symbol">(∀</a> <a id="4630" href="Cubical.Functions.Logic.html#4630" class="Bound">x</a> <a id="4632" class="Symbol">→</a> <a id="4634" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4636" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a> <a id="4638" href="Cubical.Functions.Logic.html#4630" class="Bound">x</a> <a id="4640" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4641" class="Symbol">)</a> <a id="4643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4645" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="4663" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4665" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a><a id="4666" class="Symbol">)</a>

<a id="4669" class="Keyword">syntax</a> <a id="4676" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4688" class="Symbol">{</a><a id="4689" class="Argument">A</a> <a id="4691" class="Symbol">=</a> <a id="4693" class="Bound">A</a><a id="4694" class="Symbol">}</a> <a id="4696" class="Symbol">(λ</a> <a id="4699" class="Bound">a</a> <a id="4701" class="Symbol">→</a> <a id="4703" class="Bound">P</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">=</a> <a id="4708" class="Function">∀[</a> <a id="4711" class="Bound">a</a> <a id="4713" class="Function">∶</a> <a id="4715" class="Bound">A</a> <a id="4717" class="Function">]</a> <a id="4719" class="Bound">P</a>
<a id="4721" class="Keyword">syntax</a> <a id="4728" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4739" class="Symbol">(λ</a> <a id="4742" class="Bound">a</a> <a id="4744" class="Symbol">→</a> <a id="4746" class="Bound">P</a><a id="4747" class="Symbol">)</a>          <a id="4758" class="Symbol">=</a> <a id="4760" class="Function">∀[</a> <a id="4763" class="Bound">a</a> <a id="4765" class="Function">]</a> <a id="4767" class="Bound">P</a>

<a id="4770" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4851" class="Comment">-- Existential Quantifier</a>

<a id="∃[]-syntax"></a><a id="4878" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="4889" class="Symbol">:</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4894" class="Symbol">→</a> <a id="4896" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4902" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4903" class="Symbol">)</a> <a id="4905" class="Symbol">→</a> <a id="4907" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4913" class="Symbol">_</a>
<a id="4915" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="4926" class="Symbol">{</a><a id="4927" class="Argument">A</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Cubical.Functions.Logic.html#4931" class="Bound">A</a><a id="4932" class="Symbol">}</a> <a id="4934" href="Cubical.Functions.Logic.html#4934" class="Bound">P</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="4940" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4942" href="Cubical.Functions.Logic.html#4931" class="Bound">A</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="4949" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4951" href="Cubical.Functions.Logic.html#4934" class="Bound">P</a><a id="4952" class="Symbol">)</a> <a id="4954" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="∃[∶]-syntax"></a><a id="4958" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4975" class="Symbol">→</a> <a id="4977" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4983" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4984" class="Symbol">)</a> <a id="4986" class="Symbol">→</a> <a id="4988" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4994" class="Symbol">_</a>
<a id="4996" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="5008" class="Symbol">{</a><a id="5009" class="Argument">A</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="Cubical.Functions.Logic.html#5013" class="Bound">A</a><a id="5014" class="Symbol">}</a> <a id="5016" href="Cubical.Functions.Logic.html#5016" class="Bound">P</a> <a id="5018" class="Symbol">=</a> <a id="5020" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5022" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5024" href="Cubical.Functions.Logic.html#5013" class="Bound">A</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="5031" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5033" href="Cubical.Functions.Logic.html#5016" class="Bound">P</a><a id="5034" class="Symbol">)</a> <a id="5036" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="5040" class="Keyword">syntax</a> <a id="5047" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="5059" class="Symbol">{</a>A <a id="5062" class="Symbol">=</a> <a id="5064" class="Bound">A</a><a id="5065" class="Symbol">}</a> <a id="5067" class="Symbol">(λ</a> <a id="5070" class="Bound">x</a> <a id="5072" class="Symbol">→</a> <a id="5074" class="Bound">P</a><a id="5075" class="Symbol">)</a> <a id="5077" class="Symbol">=</a> <a id="5079" class="Function">∃[</a> <a id="5082" class="Bound">x</a> <a id="5084" class="Function">∶</a> <a id="5086" class="Bound">A</a> <a id="5088" class="Function">]</a> <a id="5090" class="Bound">P</a>
<a id="5092" class="Keyword">syntax</a> <a id="5099" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="5110" class="Symbol">(λ</a> <a id="5113" class="Bound">x</a> <a id="5115" class="Symbol">→</a> <a id="5117" class="Bound">P</a><a id="5118" class="Symbol">)</a> <a id="5120" class="Symbol">=</a> <a id="5122" class="Function">∃[</a> <a id="5125" class="Bound">x</a> <a id="5127" class="Function">]</a> <a id="5129" class="Bound">P</a>

<a id="5132" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5213" class="Comment">-- Decidable mere proposition</a>

<a id="Decₚ"></a><a id="5244" href="Cubical.Functions.Logic.html#5244" class="Function">Decₚ</a> <a id="5249" class="Symbol">:</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Cubical.Functions.Logic.html#5252" class="Bound">P</a> <a id="5254" class="Symbol">:</a> <a id="5256" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5262" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5263" class="Symbol">)</a> <a id="5265" class="Symbol">→</a> <a id="5267" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5273" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
<a id="5275" href="Cubical.Functions.Logic.html#5244" class="Function">Decₚ</a> <a id="5280" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a> <a id="5282" class="Symbol">=</a> <a id="5284" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5288" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5290" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a> <a id="5292" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5296" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="5316" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a><a id="5317" class="Symbol">)</a>

<a id="5320" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5401" class="Comment">-- Negation commutes with truncation</a>

<a id="∥¬A∥≡¬∥A∥"></a><a id="5439" href="Cubical.Functions.Logic.html#5439" class="Function">∥¬A∥≡¬∥A∥</a> <a id="5449" class="Symbol">:</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5454" class="Symbol">:</a> <a id="5456" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5461" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5462" class="Symbol">)</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5471" class="Symbol">→</a> <a id="5473" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5476" class="Symbol">)</a> <a id="5478" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a> <a id="5481" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5483" class="Symbol">(</a><a id="5484" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="5486" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5488" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5490" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a><a id="5492" class="Symbol">)</a>
<a id="5494" href="Cubical.Functions.Logic.html#5439" class="Function">∥¬A∥≡¬∥A∥</a> <a id="5504" class="Symbol">_</a> <a id="5506" class="Symbol">=</a>
  <a id="5510" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="5513" class="Symbol">(λ</a> <a id="5516" href="Cubical.Functions.Logic.html#5516" class="Bound">¬A</a> <a id="5519" href="Cubical.Functions.Logic.html#5519" class="Bound">A</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="5538" class="Symbol">(λ</a> <a id="5541" href="Cubical.Functions.Logic.html#5541" class="Bound">_</a> <a id="5543" class="Symbol">→</a> <a id="5545" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a><a id="5554" class="Symbol">)</a>
    <a id="5560" class="Symbol">(</a><a id="5561" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="5576" class="Symbol">(λ</a> <a id="5579" href="Cubical.Functions.Logic.html#5579" class="Bound">_</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="5591" class="Symbol">λ</a> <a id="5593" href="Cubical.Functions.Logic.html#5593" class="Bound">_</a> <a id="5595" class="Symbol">→</a> <a id="5597" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a><a id="5606" class="Symbol">)</a> <a id="5608" class="Symbol">(λ</a> <a id="5611" href="Cubical.Functions.Logic.html#5611" class="Bound">¬p</a> <a id="5614" href="Cubical.Functions.Logic.html#5614" class="Bound">p</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="Cubical.Functions.Logic.html#5611" class="Bound">¬p</a> <a id="5621" href="Cubical.Functions.Logic.html#5614" class="Bound">p</a><a id="5622" class="Symbol">)</a> <a id="5624" href="Cubical.Functions.Logic.html#5516" class="Bound">¬A</a><a id="5626" class="Symbol">)</a> <a id="5628" href="Cubical.Functions.Logic.html#5519" class="Bound">A</a><a id="5629" class="Symbol">)</a>
  <a id="5633" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="5636" class="Symbol">λ</a> <a id="5638" href="Cubical.Functions.Logic.html#5638" class="Bound">¬p</a> <a id="5641" class="Symbol">→</a> <a id="5643" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5645" class="Symbol">(λ</a> <a id="5648" href="Cubical.Functions.Logic.html#5648" class="Bound">p</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Cubical.Functions.Logic.html#5638" class="Bound">¬p</a> <a id="5655" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5657" href="Cubical.Functions.Logic.html#5648" class="Bound">p</a> <a id="5659" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="5661" class="Symbol">)</a> <a id="5663" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="5667" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5748" class="Comment">-- (hProp, ⊔, ⊥) is a bounded ⊔-semilattice</a>

<a id="⊔-assoc"></a><a id="5793" href="Cubical.Functions.Logic.html#5793" class="Function">⊔-assoc</a> <a id="5801" class="Symbol">:</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5806" class="Symbol">:</a> <a id="5808" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5814" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5828" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="5830" class="Symbol">)</a> <a id="5832" class="Symbol">(</a><a id="5833" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a> <a id="5835" class="Symbol">:</a> <a id="5837" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5843" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="5846" class="Symbol">)</a>
  <a id="5850" class="Symbol">→</a> <a id="5852" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5854" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a> <a id="5859" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5861" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a><a id="5862" class="Symbol">)</a> <a id="5864" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5869" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5871" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a><a id="5872" class="Symbol">)</a> <a id="5874" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5876" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a>
<a id="5878" href="Cubical.Functions.Logic.html#5793" class="Function">⊔-assoc</a> <a id="5886" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5888" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5890" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a> <a id="5892" class="Symbol">=</a>
  <a id="5896" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="5899" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="5906" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5911" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5913" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5914" class="Symbol">)</a> <a id="5916" class="Symbol">(λ</a> <a id="5919" href="Cubical.Functions.Logic.html#5919" class="Bound">_</a> <a id="5921" class="Symbol">→</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5926" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5928" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a><a id="5929" class="Symbol">)</a> <a id="5931" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5933" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5934" class="Symbol">)</a>
    <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="5945" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5947" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="5950" class="Symbol">)</a>
    <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="5964" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5966" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a> <a id="5968" class="Symbol">(λ</a> <a id="5971" href="Cubical.Functions.Logic.html#5971" class="Bound">_</a> <a id="5973" class="Symbol">→</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5978" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5980" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a><a id="5981" class="Symbol">)</a> <a id="5983" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5985" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5986" class="Symbol">)</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="5993" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5995" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a><a id="5998" class="Symbol">)</a> <a id="6000" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a><a id="6003" class="Symbol">)</a>

  <a id="6008" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6011" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a>
  <a id="6020" class="Keyword">where</a>
    <a id="6030" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6037" class="Symbol">:</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="6042" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6045" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a><a id="6046" class="Symbol">)</a> <a id="6048" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6051" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a> <a id="6053" class="Symbol">→</a> <a id="6055" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="6057" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6060" class="Symbol">(</a><a id="6061" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="6063" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6066" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a><a id="6067" class="Symbol">)</a>
    <a id="6073" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6080" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6082" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6088" href="Cubical.Functions.Logic.html#6088" class="Bound">a</a> <a id="6090" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>              <a id="6106" class="Symbol">=</a> <a id="6108" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6110" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6116" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6118" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6124" href="Cubical.Functions.Logic.html#6088" class="Bound">a</a> <a id="6126" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6129" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6136" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6145" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6151" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6153" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6159" href="Cubical.Functions.Logic.html#6159" class="Bound">b</a> <a id="6161" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6164" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>  <a id="6168" class="Symbol">=</a> <a id="6170" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6172" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6178" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6180" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6186" href="Cubical.Functions.Logic.html#6159" class="Bound">b</a> <a id="6188" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6191" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6198" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6205" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6207" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6213" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6215" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6221" href="Cubical.Functions.Logic.html#6221" class="Bound">c</a> <a id="6223" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6226" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>  <a id="6230" class="Symbol">=</a> <a id="6232" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6234" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6240" href="Cubical.Functions.Logic.html#6221" class="Bound">c</a> <a id="6242" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6249" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6256" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6258" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6273" href="Cubical.Functions.Logic.html#6273" class="Bound">x</a> <a id="6275" href="Cubical.Functions.Logic.html#6275" class="Bound">y</a> <a id="6277" href="Cubical.Functions.Logic.html#6277" class="Bound">i</a><a id="6278" class="Symbol">)</a> <a id="6280" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6283" class="Symbol">=</a> <a id="6285" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6309" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6317" href="Cubical.Functions.Logic.html#6273" class="Bound">x</a> <a id="6319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6321" class="Symbol">)</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6331" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6333" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6339" href="Cubical.Functions.Logic.html#6275" class="Bound">y</a> <a id="6341" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6343" class="Symbol">)</a> <a id="6345" href="Cubical.Functions.Logic.html#6277" class="Bound">i</a>
    <a id="6351" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6367" href="Cubical.Functions.Logic.html#6367" class="Bound">x</a> <a id="6369" href="Cubical.Functions.Logic.html#6369" class="Bound">y</a> <a id="6371" href="Cubical.Functions.Logic.html#6371" class="Bound">i</a><a id="6372" class="Symbol">)</a>             <a id="6386" class="Symbol">=</a> <a id="6388" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6412" href="Cubical.Functions.Logic.html#6367" class="Bound">x</a><a id="6413" class="Symbol">)</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6423" href="Cubical.Functions.Logic.html#6369" class="Bound">y</a><a id="6424" class="Symbol">)</a> <a id="6426" href="Cubical.Functions.Logic.html#6371" class="Bound">i</a>

<a id="⊔-idem"></a><a id="6429" href="Cubical.Functions.Logic.html#6429" class="Function">⊔-idem</a> <a id="6436" class="Symbol">:</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6449" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6456" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6458" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6460" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6462" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a>
<a id="6464" href="Cubical.Functions.Logic.html#6429" class="Function">⊔-idem</a> <a id="6471" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6473" class="Symbol">=</a>
  <a id="6477" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6488" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6490" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6492" class="Symbol">(\</a> <a id="6495" href="Cubical.Functions.Logic.html#6495" class="Bound">_</a> <a id="6497" class="Symbol">→</a> <a id="6499" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a><a id="6500" class="Symbol">)</a> <a id="6502" class="Symbol">(\</a> <a id="6505" href="Cubical.Functions.Logic.html#6505" class="Bound">x</a> <a id="6507" class="Symbol">→</a> <a id="6509" href="Cubical.Functions.Logic.html#6505" class="Bound">x</a><a id="6510" class="Symbol">)</a> <a id="6512" class="Symbol">(\</a> <a id="6515" href="Cubical.Functions.Logic.html#6515" class="Bound">x</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="Cubical.Functions.Logic.html#6515" class="Bound">x</a><a id="6520" class="Symbol">))</a>
  <a id="6525" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6528" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>

<a id="⊔-comm"></a><a id="6533" href="Cubical.Functions.Logic.html#6533" class="Function">⊔-comm</a> <a id="6540" class="Symbol">:</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a> <a id="6545" class="Symbol">:</a> <a id="6547" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6553" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6554" class="Symbol">)</a> <a id="6556" class="Symbol">(</a><a id="6557" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6559" class="Symbol">:</a> <a id="6561" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6567" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="6569" class="Symbol">)</a> <a id="6571" class="Symbol">→</a> <a id="6573" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a> <a id="6575" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6577" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6579" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6581" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6583" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6585" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a>
<a id="6587" href="Cubical.Functions.Logic.html#6533" class="Function">⊔-comm</a> <a id="6594" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6596" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6598" class="Symbol">=</a>
  <a id="6602" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6605" class="Symbol">(</a><a id="6606" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6613" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6615" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6617" class="Symbol">(\</a> <a id="6620" href="Cubical.Functions.Logic.html#6620" class="Bound">_</a> <a id="6622" class="Symbol">→</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6627" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6629" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a><a id="6630" class="Symbol">))</a> <a id="6633" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="6637" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="6640" class="Symbol">)</a>
  <a id="6644" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6655" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6657" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6659" class="Symbol">(\</a> <a id="6662" href="Cubical.Functions.Logic.html#6662" class="Bound">_</a> <a id="6664" class="Symbol">→</a> <a id="6666" class="Symbol">(</a><a id="6667" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6669" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6671" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a><a id="6672" class="Symbol">))</a> <a id="6675" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="6679" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="6682" class="Symbol">)</a>

<a id="⊔-identityˡ"></a><a id="6685" href="Cubical.Functions.Logic.html#6685" class="Function">⊔-identityˡ</a> <a id="6697" class="Symbol">:</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a> <a id="6702" class="Symbol">:</a> <a id="6704" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6710" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6711" class="Symbol">)</a> <a id="6713" class="Symbol">→</a> <a id="6715" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6717" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6719" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a> <a id="6721" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6723" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a>
<a id="6725" href="Cubical.Functions.Logic.html#6685" class="Function">⊔-identityˡ</a> <a id="6737" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a> <a id="6739" class="Symbol">=</a>
  <a id="6743" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6754" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6756" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a> <a id="6758" class="Symbol">(λ</a> <a id="6761" href="Cubical.Functions.Logic.html#6761" class="Bound">_</a> <a id="6763" class="Symbol">→</a> <a id="6765" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a><a id="6766" class="Symbol">)</a> <a id="6768" class="Symbol">(λ</a> <a id="6771" class="Symbol">())</a> <a id="6775" class="Symbol">(λ</a> <a id="6778" href="Cubical.Functions.Logic.html#6778" class="Bound">x</a> <a id="6780" class="Symbol">→</a> <a id="6782" href="Cubical.Functions.Logic.html#6778" class="Bound">x</a><a id="6783" class="Symbol">))</a>
  <a id="6788" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6791" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a>

<a id="⊔-identityʳ"></a><a id="6796" href="Cubical.Functions.Logic.html#6796" class="Function">⊔-identityʳ</a> <a id="6808" class="Symbol">:</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6821" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6822" class="Symbol">)</a> <a id="6824" class="Symbol">→</a> <a id="6826" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a> <a id="6828" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6830" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6832" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6834" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a>
<a id="6836" href="Cubical.Functions.Logic.html#6796" class="Function">⊔-identityʳ</a> <a id="6848" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="6860" class="Symbol">(</a><a id="6861" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6868" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a> <a id="6870" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6872" class="Symbol">(λ</a> <a id="6875" href="Cubical.Functions.Logic.html#6875" class="Bound">_</a> <a id="6877" class="Symbol">→</a> <a id="6879" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a><a id="6880" class="Symbol">)</a> <a id="6882" class="Symbol">(λ</a> <a id="6885" href="Cubical.Functions.Logic.html#6885" class="Bound">x</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Cubical.Functions.Logic.html#6885" class="Bound">x</a><a id="6890" class="Symbol">)</a> <a id="6892" class="Symbol">λ</a> <a id="6894" class="Symbol">())</a> <a id="6898" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>

<a id="6903" class="Comment">--------------------------------------------------------------------------------</a>
<a id="6984" class="Comment">-- (hProp, ⊓, ⊤) is a bounded ⊓-lattice</a>

<a id="⊓-assoc"></a><a id="7025" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="7033" class="Symbol">:</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7038" class="Symbol">:</a> <a id="7040" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7046" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7047" class="Symbol">)</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a> <a id="7052" class="Symbol">:</a> <a id="7054" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7060" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a> <a id="7067" class="Symbol">:</a> <a id="7069" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7075" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7078" class="Symbol">)</a>
  <a id="7082" class="Symbol">→</a> <a id="7084" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7086" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7088" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a> <a id="7090" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7092" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a> <a id="7094" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7099" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7101" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a><a id="7102" class="Symbol">)</a> <a id="7104" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7106" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a>
<a id="7108" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="7116" class="Symbol">_</a> <a id="7118" class="Symbol">_</a> <a id="7120" class="Symbol">_</a> <a id="7122" class="Symbol">=</a>
  <a id="7126" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7129" class="Symbol">(λ</a> <a id="7132" class="Symbol">{(</a><a id="7134" href="Cubical.Functions.Logic.html#7134" class="Bound">x</a> <a id="7136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Functions.Logic.html#7139" class="Bound">y</a> <a id="7141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7143" href="Cubical.Functions.Logic.html#7143" class="Bound">z</a><a id="7144" class="Symbol">))</a> <a id="7147" class="Symbol">→</a>  <a id="7150" class="Symbol">(</a><a id="7151" href="Cubical.Functions.Logic.html#7134" class="Bound">x</a> <a id="7153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7155" href="Cubical.Functions.Logic.html#7139" class="Bound">y</a><a id="7156" class="Symbol">)</a> <a id="7158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7160" href="Cubical.Functions.Logic.html#7143" class="Bound">z</a><a id="7161" class="Symbol">})</a>
  <a id="7166" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="7169" class="Symbol">(λ</a> <a id="7172" class="Symbol">{((</a><a id="7175" href="Cubical.Functions.Logic.html#7175" class="Bound">x</a> <a id="7177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7179" href="Cubical.Functions.Logic.html#7179" class="Bound">y</a><a id="7180" class="Symbol">)</a> <a id="7182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7184" href="Cubical.Functions.Logic.html#7184" class="Bound">z</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">→</a> <a id="7189" href="Cubical.Functions.Logic.html#7175" class="Bound">x</a> <a id="7191" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Cubical.Functions.Logic.html#7179" class="Bound">y</a> <a id="7196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7198" href="Cubical.Functions.Logic.html#7184" class="Bound">z</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">})</a>

<a id="⊓-comm"></a><a id="7205" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="7212" class="Symbol">:</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a> <a id="7217" class="Symbol">:</a> <a id="7219" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7225" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7226" class="Symbol">)</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7231" class="Symbol">:</a> <a id="7233" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7239" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7241" class="Symbol">)</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a> <a id="7247" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7249" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7251" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7253" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7255" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7257" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a>
<a id="7259" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="7266" class="Symbol">_</a> <a id="7268" class="Symbol">_</a> <a id="7270" class="Symbol">=</a> <a id="7272" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7280" class="Symbol">(\</a> <a id="7283" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7289" class="Symbol">.</a><a id="7290" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7296" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7298" class="Symbol">.</a><a id="7299" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(\</a> <a id="7307" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7313" class="Symbol">.</a><a id="7314" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7320" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7322" class="Symbol">.</a><a id="7323" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7326" class="Symbol">)</a>

<a id="⊓-idem"></a><a id="7329" href="Cubical.Functions.Logic.html#7329" class="Function">⊓-idem</a> <a id="7336" class="Symbol">:</a> <a id="7338" class="Symbol">(</a><a id="7339" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7349" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7350" class="Symbol">)</a> <a id="7352" class="Symbol">→</a> <a id="7354" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7356" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7358" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7360" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7362" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a>
<a id="7364" href="Cubical.Functions.Logic.html#7329" class="Function">⊓-idem</a> <a id="7371" class="Symbol">_</a> <a id="7373" class="Symbol">=</a> <a id="7375" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7383" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7387" class="Symbol">(λ</a> <a id="7390" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a> <a id="7392" class="Symbol">→</a> <a id="7394" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a> <a id="7396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7398" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a><a id="7399" class="Symbol">)</a>

<a id="⊓-identityˡ"></a><a id="7402" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a> <a id="7414" class="Symbol">:</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a> <a id="7419" class="Symbol">:</a> <a id="7421" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7427" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7428" class="Symbol">)</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="7434" class="Symbol">{</a><a id="7435" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7436" class="Symbol">}</a> <a id="7438" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7440" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a> <a id="7442" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7444" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a>
<a id="7446" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a> <a id="7458" class="Symbol">_</a> <a id="7460" class="Symbol">=</a> <a id="7462" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7470" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7474" class="Symbol">λ</a> <a id="7476" href="Cubical.Functions.Logic.html#7476" class="Bound">x</a> <a id="7478" class="Symbol">→</a> <a id="7480" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a> <a id="7484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7486" href="Cubical.Functions.Logic.html#7476" class="Bound">x</a>

<a id="⊓-identityʳ"></a><a id="7489" href="Cubical.Functions.Logic.html#7489" class="Function">⊓-identityʳ</a> <a id="7501" class="Symbol">:</a> <a id="7503" class="Symbol">(</a><a id="7504" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a> <a id="7506" class="Symbol">:</a> <a id="7508" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7514" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7515" class="Symbol">)</a> <a id="7517" class="Symbol">→</a> <a id="7519" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a> <a id="7521" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7523" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="7525" class="Symbol">{</a><a id="7526" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7527" class="Symbol">}</a> <a id="7529" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7531" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a>
<a id="7533" href="Cubical.Functions.Logic.html#7489" class="Function">⊓-identityʳ</a> <a id="7545" class="Symbol">_</a> <a id="7547" class="Symbol">=</a> <a id="7549" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7557" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7561" class="Symbol">λ</a> <a id="7563" href="Cubical.Functions.Logic.html#7563" class="Bound">x</a> <a id="7565" class="Symbol">→</a> <a id="7567" href="Cubical.Functions.Logic.html#7563" class="Bound">x</a> <a id="7569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7571" href="Cubical.Data.Unit.Base.html#245" class="InductiveConstructor">tt*</a>

<a id="7576" class="Comment">--------------------------------------------------------------------------------</a>
<a id="7657" class="Comment">-- Distributive laws</a>

<a id="⇒-⊓-distrib"></a><a id="7679" href="Cubical.Functions.Logic.html#7679" class="Function">⇒-⊓-distrib</a> <a id="7691" class="Symbol">:</a> <a id="7693" class="Symbol">(</a><a id="7694" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7696" class="Symbol">:</a> <a id="7698" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7704" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7705" class="Symbol">)</a> <a id="7707" class="Symbol">(</a><a id="7708" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a> <a id="7710" class="Symbol">:</a> <a id="7712" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7718" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7720" class="Symbol">)(</a><a id="7722" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7732" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7735" class="Symbol">)</a>
  <a id="7739" class="Symbol">→</a> <a id="7741" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7743" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a> <a id="7748" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7750" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a><a id="7751" class="Symbol">)</a> <a id="7753" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7758" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7760" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a><a id="7761" class="Symbol">)</a> <a id="7763" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7768" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7770" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a><a id="7771" class="Symbol">)</a>
<a id="7773" href="Cubical.Functions.Logic.html#7679" class="Function">⇒-⊓-distrib</a> <a id="7785" class="Symbol">_</a> <a id="7787" class="Symbol">_</a> <a id="7789" class="Symbol">_</a> <a id="7791" class="Symbol">=</a>
  <a id="7795" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7798" class="Symbol">(λ</a> <a id="7801" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a> <a id="7803" class="Symbol">→</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7810" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7812" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a><a id="7813" class="Symbol">)</a> <a id="7815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7817" class="Symbol">(</a><a id="7818" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7822" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7824" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a><a id="7825" class="Symbol">))</a>
  <a id="7830" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="7833" class="Symbol">(λ</a> <a id="7836" class="Symbol">{</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Cubical.Functions.Logic.html#7839" class="Bound">f</a> <a id="7841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7843" href="Cubical.Functions.Logic.html#7843" class="Bound">g</a><a id="7844" class="Symbol">)</a> <a id="7846" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a> <a id="7848" class="Symbol">→</a> <a id="7850" href="Cubical.Functions.Logic.html#7839" class="Bound">f</a> <a id="7852" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a> <a id="7854" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7856" href="Cubical.Functions.Logic.html#7843" class="Bound">g</a> <a id="7858" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a><a id="7859" class="Symbol">})</a>

<a id="⊓-⊔-distribˡ"></a><a id="7863" href="Cubical.Functions.Logic.html#7863" class="Function">⊓-⊔-distribˡ</a> <a id="7876" class="Symbol">:</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7881" class="Symbol">:</a> <a id="7883" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7889" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a> <a id="7895" class="Symbol">:</a> <a id="7897" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7903" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7905" class="Symbol">)(</a><a id="7907" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a> <a id="7909" class="Symbol">:</a> <a id="7911" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7917" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7920" class="Symbol">)</a>
  <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7928" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a> <a id="7933" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="7935" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a><a id="7936" class="Symbol">)</a> <a id="7938" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7943" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7945" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a><a id="7946" class="Symbol">)</a> <a id="7948" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7953" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7955" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a><a id="7956" class="Symbol">)</a>
<a id="7958" href="Cubical.Functions.Logic.html#7863" class="Function">⊓-⊔-distribˡ</a> <a id="7971" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="7973" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="7975" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a> <a id="7977" class="Symbol">=</a>
  <a id="7981" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7984" class="Symbol">(λ</a> <a id="7987" class="Symbol">{</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="7992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7994" href="Cubical.Functions.Logic.html#7994" class="Bound">a</a><a id="7995" class="Symbol">)</a> <a id="7997" class="Symbol">→</a> <a id="7999" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8006" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="8008" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a> <a id="8010" class="Symbol">(λ</a> <a id="8013" href="Cubical.Functions.Logic.html#8013" class="Bound">_</a> <a id="8015" class="Symbol">→</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8020" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8022" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a><a id="8023" class="Symbol">)</a> <a id="8025" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8030" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8032" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8033" class="Symbol">))</a>
        <a id="8044" class="Symbol">(λ</a> <a id="8047" href="Cubical.Functions.Logic.html#8047" class="Bound">y</a> <a id="8049" class="Symbol">→</a> <a id="8051" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="8053" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="8062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8064" href="Cubical.Functions.Logic.html#8047" class="Bound">y</a><a id="8065" class="Symbol">)</a> <a id="8067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="8070" class="Symbol">)</a>
        <a id="8080" class="Symbol">(λ</a> <a id="8083" href="Cubical.Functions.Logic.html#8083" class="Bound">z</a> <a id="8085" class="Symbol">→</a> <a id="8087" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="8089" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="8095" class="Symbol">(</a><a id="8096" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="8098" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8100" href="Cubical.Functions.Logic.html#8083" class="Bound">z</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="8106" class="Symbol">)</a> <a id="8108" href="Cubical.Functions.Logic.html#7994" class="Bound">a</a> <a id="8110" class="Symbol">})</a>

  <a id="8116" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8119" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8126" class="Symbol">(</a><a id="8127" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8129" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8131" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a><a id="8132" class="Symbol">)</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8137" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8139" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8140" class="Symbol">)</a> <a id="8142" class="Symbol">(λ</a> <a id="8145" href="Cubical.Functions.Logic.html#8145" class="Bound">_</a> <a id="8147" class="Symbol">→</a> <a id="8149" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8151" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8153" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="8155" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8157" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8158" class="Symbol">)</a>
       <a id="8167" class="Symbol">(λ</a> <a id="8170" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a> <a id="8172" class="Symbol">→</a> <a id="8174" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8178" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a> <a id="8180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8182" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8191" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a><a id="8192" class="Symbol">))</a>
       <a id="8202" class="Symbol">(λ</a> <a id="8205" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a> <a id="8207" class="Symbol">→</a> <a id="8209" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8213" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a> <a id="8215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8217" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8221" class="Symbol">(</a><a id="8222" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8226" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a><a id="8227" class="Symbol">))</a>

<a id="⊔-⊓-distribˡ"></a><a id="8231" href="Cubical.Functions.Logic.html#8231" class="Function">⊔-⊓-distribˡ</a> <a id="8244" class="Symbol">:</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8249" class="Symbol">:</a> <a id="8251" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8257" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="8258" class="Symbol">)</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a> <a id="8263" class="Symbol">:</a> <a id="8265" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8271" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="8273" class="Symbol">)(</a><a id="8275" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8285" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="8288" class="Symbol">)</a>
  <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8296" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8298" class="Symbol">(</a><a id="8299" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a> <a id="8301" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8303" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a><a id="8304" class="Symbol">)</a> <a id="8306" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8308" class="Symbol">(</a><a id="8309" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8311" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8313" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a><a id="8314" class="Symbol">)</a> <a id="8316" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8321" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8323" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a><a id="8324" class="Symbol">)</a>
<a id="8326" href="Cubical.Functions.Logic.html#8231" class="Function">⊔-⊓-distribˡ</a> <a id="8339" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8341" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8343" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a> <a id="8345" class="Symbol">=</a>
  <a id="8349" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="8352" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8359" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8361" class="Symbol">(</a><a id="8362" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8364" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8366" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8367" class="Symbol">)</a> <a id="8369" class="Symbol">(λ</a> <a id="8372" href="Cubical.Functions.Logic.html#8372" class="Bound">_</a> <a id="8374" class="Symbol">→</a> <a id="8376" class="Symbol">(</a><a id="8377" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8379" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8381" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a><a id="8382" class="Symbol">)</a> <a id="8384" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8389" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8391" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8392" class="Symbol">)</a> <a id="8394" class="Symbol">)</a>
    <a id="8400" class="Symbol">(\</a> <a id="8403" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a> <a id="8405" class="Symbol">→</a> <a id="8407" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8411" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a> <a id="8413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8415" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8419" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a><a id="8420" class="Symbol">)</a> <a id="8422" class="Symbol">(\</a> <a id="8425" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8427" class="Symbol">→</a> <a id="8429" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8433" class="Symbol">(</a><a id="8434" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8436" class="Symbol">.</a><a id="8437" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="8440" class="Symbol">)</a> <a id="8442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8444" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8451" class="Symbol">.</a><a id="8452" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="8455" class="Symbol">))</a>

  <a id="8461" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8464" class="Symbol">(λ</a> <a id="8467" class="Symbol">{</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Cubical.Functions.Logic.html#8470" class="Bound">x</a> <a id="8472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8474" href="Cubical.Functions.Logic.html#8474" class="Bound">y</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">→</a> <a id="8479" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8486" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8488" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a> <a id="8490" class="Symbol">(λ</a> <a id="8493" href="Cubical.Functions.Logic.html#8493" class="Bound">_</a> <a id="8495" class="Symbol">→</a> <a id="8497" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8499" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8501" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8503" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8505" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8506" class="Symbol">)</a> <a id="8508" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>
      <a id="8518" class="Symbol">(λ</a> <a id="8521" href="Cubical.Functions.Logic.html#8521" class="Bound">z</a> <a id="8523" class="Symbol">→</a> <a id="8525" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8532" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8534" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8536" class="Symbol">(λ</a> <a id="8539" href="Cubical.Functions.Logic.html#8539" class="Bound">_</a> <a id="8541" class="Symbol">→</a> <a id="8543" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8545" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8547" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8549" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8551" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8552" class="Symbol">)</a> <a id="8554" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8558" class="Symbol">(λ</a> <a id="8561" href="Cubical.Functions.Logic.html#8561" class="Bound">y</a> <a id="8563" class="Symbol">→</a> <a id="8565" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8569" class="Symbol">(</a><a id="8570" href="Cubical.Functions.Logic.html#8561" class="Bound">y</a> <a id="8572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8574" href="Cubical.Functions.Logic.html#8521" class="Bound">z</a><a id="8575" class="Symbol">))</a> <a id="8578" href="Cubical.Functions.Logic.html#8470" class="Bound">x</a><a id="8579" class="Symbol">)</a> <a id="8581" href="Cubical.Functions.Logic.html#8474" class="Bound">y</a> <a id="8583" class="Symbol">})</a>

<a id="⊓-∀-distrib"></a><a id="8587" href="Cubical.Functions.Logic.html#8587" class="Function">⊓-∀-distrib</a> <a id="8599" class="Symbol">:</a>  <a id="8602" class="Symbol">(</a><a id="8603" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8605" class="Symbol">:</a> <a id="8607" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8609" class="Symbol">→</a> <a id="8611" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8617" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="8618" class="Symbol">)</a> <a id="8620" class="Symbol">(</a><a id="8621" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8623" class="Symbol">:</a> <a id="8625" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8635" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="8637" class="Symbol">)</a>
  <a id="8641" class="Symbol">→</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8647" href="Cubical.Functions.Logic.html#8647" class="Bound">a</a> <a id="8649" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8651" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8653" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8655" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8657" href="Cubical.Functions.Logic.html#8647" class="Bound">a</a><a id="8658" class="Symbol">)</a> <a id="8660" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8666" href="Cubical.Functions.Logic.html#8666" class="Bound">a</a> <a id="8668" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8670" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8672" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8674" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8676" href="Cubical.Functions.Logic.html#8666" class="Bound">a</a><a id="8677" class="Symbol">)</a> <a id="8679" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8681" class="Symbol">(</a><a id="8682" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8685" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a> <a id="8687" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8689" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8691" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8693" class="Symbol">(</a><a id="8694" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8696" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a> <a id="8698" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8700" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8702" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a><a id="8703" class="Symbol">))</a>
<a id="8706" href="Cubical.Functions.Logic.html#8587" class="Function">⊓-∀-distrib</a> <a id="8718" href="Cubical.Functions.Logic.html#8718" class="Bound">P</a> <a id="8720" href="Cubical.Functions.Logic.html#8720" class="Bound">Q</a> <a id="8722" class="Symbol">=</a>
  <a id="8726" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="8729" class="Symbol">(λ</a> <a id="8732" class="Symbol">{(</a><a id="8734" href="Cubical.Functions.Logic.html#8734" class="Bound">p</a> <a id="8736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8738" href="Cubical.Functions.Logic.html#8738" class="Bound">q</a><a id="8739" class="Symbol">)</a> <a id="8741" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a> <a id="8743" class="Symbol">→</a> <a id="8745" href="Cubical.Functions.Logic.html#8734" class="Bound">p</a> <a id="8747" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a> <a id="8749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8751" href="Cubical.Functions.Logic.html#8738" class="Bound">q</a> <a id="8753" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a><a id="8754" class="Symbol">})</a>
  <a id="8759" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8762" class="Symbol">λ</a> <a id="8764" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a> <a id="8767" class="Symbol">→</a> <a id="8769" class="Symbol">(</a><a id="8770" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8774" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8776" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a> <a id="8779" class="Symbol">)</a> <a id="8781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8788" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8790" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a><a id="8792" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of propositional truncation

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a> <a id="120" class="Keyword">where</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="164" class="Comment">-- Propositional truncation as a higher inductive type:</a>

<a id="221" class="Keyword">data</a> <a id="∥_∥₁"></a><a id="226" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a> <a id="231" class="Symbol">{</a><a id="232" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a><a id="233" class="Symbol">}</a> <a id="235" class="Symbol">(</a><a id="236" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="238" class="Symbol">:</a> <a id="240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="245" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a><a id="246" class="Symbol">)</a> <a id="248" class="Symbol">:</a> <a id="250" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="255" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a> <a id="257" class="Keyword">where</a>
  <a id="∥_∥₁.∣_∣₁"></a><a id="265" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="270" class="Symbol">:</a> <a id="272" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="274" class="Symbol">→</a> <a id="276" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="278" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="280" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
  <a id="∥_∥₁.squash₁"></a><a id="285" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">∀</a> <a id="297" class="Symbol">(</a><a id="298" href="Cubical.HITs.PropositionalTruncation.Base.html#298" class="Bound">x</a> <a id="300" href="Cubical.HITs.PropositionalTruncation.Base.html#300" class="Bound">y</a> <a id="302" class="Symbol">:</a> <a id="304" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="306" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="308" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="310" class="Symbol">)</a> <a id="312" class="Symbol">→</a> <a id="314" href="Cubical.HITs.PropositionalTruncation.Base.html#298" class="Bound">x</a> <a id="316" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="318" href="Cubical.HITs.PropositionalTruncation.Base.html#300" class="Bound">y</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.MagicTrick.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.MagicTrick</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Based on Nicolai Kraus&#39; blog post:
  The Truncation Map |_| : ℕ -&gt; ‖ℕ‖ is nearly Invertible
  https://homotopytypetheory.org/2013/10/28/the-truncation-map-_-ℕ-‖ℕ‖-is-nearly-invertible/

Defines [recover], which definitionally satisfies `recover ∣ x ∣ ≡ x` ([recover∣∣]) for homogeneous types

Also see the follow-up post by Jason Gross:
  Composition is not what you think it is! Why “nearly invertible” isn’t.
  https://homotopytypetheory.org/2014/02/24/composition-is-not-what-you-think-it-is-why-nearly-invertible-isnt/

-}</a>

<a id="533" class="Keyword">module</a> <a id="540" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html" class="Module">Cubical.HITs.PropositionalTruncation.MagicTrick</a> <a id="588" class="Keyword">where</a>

<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>

<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a>

<a id="921" class="Keyword">module</a> <a id="Recover"></a><a id="928" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#928" class="Module">Recover</a> <a id="936" class="Symbol">{</a><a id="937" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a><a id="938" class="Symbol">}</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="954" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#958" class="Bound">h</a> <a id="960" class="Symbol">:</a> <a id="962" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="976" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a><a id="978" class="Symbol">)</a> <a id="980" class="Keyword">where</a>
  <a id="988" class="Keyword">private</a>
    <a id="Recover.A"></a><a id="1000" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1008" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a>
    <a id="Recover.a"></a><a id="1015" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1015" class="Function">a</a> <a id="1017" class="Symbol">=</a> <a id="1019" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1022" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a>

  <a id="Recover.toEquivPtd"></a><a id="1028" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1043" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1045" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1053" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1053" class="Bound">B∙</a> <a id="1056" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1058" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1066" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a> <a id="1068" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1073" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1075" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1015" class="Function">a</a><a id="1076" class="Symbol">)</a> <a id="1078" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1080" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1053" class="Bound">B∙</a>
  <a id="1085" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="1102" href="Cubical.Foundations.Prelude.html#20865" class="Function">isPropSingl</a> <a id="1114" class="Symbol">(λ</a> <a id="1117" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a> <a id="1119" class="Symbol">→</a> <a id="1121" class="Symbol">(</a><a id="1122" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1126" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a><a id="1127" class="Symbol">)</a> <a id="1129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1131" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#958" class="Bound">h</a> <a id="1133" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a><a id="1134" class="Symbol">)</a>
  <a id="1138" class="Keyword">private</a>
    <a id="Recover.B∙"></a><a id="1150" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1157" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1172" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a>
    <a id="1178" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1181" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1181" class="Bound">tx</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1202" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1181" class="Bound">tx</a><a id="1204" class="Symbol">)</a>

  <a id="1209" class="Comment">-- the key observation is that B∙ ∣ x ∣₁ is definitionally equal to (A , x)</a>
  <a id="1287" class="Keyword">private</a>
    <a id="Recover.obvs"></a><a id="1299" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1299" class="Function">obvs</a> <a id="1304" class="Symbol">:</a> <a id="1306" class="Symbol">∀</a> <a id="1308" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1315" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1317" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a> <a id="1319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1322" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1329" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a><a id="1330" class="Symbol">)</a>
    <a id="1336" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1299" class="Function">obvs</a> <a id="1341" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1341" class="Bound">x</a> <a id="1343" class="Symbol">=</a> <a id="1345" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1350" class="Comment">-- try it: `C-c C-n B∙ ∣ x ∣₁` gives `(A , x)`</a>

  <a id="1400" class="Comment">-- thus any truncated element (of a homogeneous type) can be recovered by agda&#39;s normalizer!</a>

  <a id="Recover.recover"></a><a id="1496" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1504" class="Symbol">:</a> <a id="1506" class="Symbol">∀</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1509" class="Bound">tx</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1516" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1518" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1532" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1509" class="Bound">tx</a><a id="1534" class="Symbol">)</a>
  <a id="1538" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1546" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1546" class="Bound">tx</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1558" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1546" class="Bound">tx</a><a id="1560" class="Symbol">)</a>

  <a id="Recover.recover∣∣"></a><a id="1565" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1565" class="Function">recover∣∣</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">∀</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1597" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1599" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a> <a id="1601" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1604" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1606" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a>
  <a id="1610" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1565" class="Function">recover∣∣</a> <a id="1620" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1620" class="Bound">x</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1629" class="Comment">-- try it: `C-c C-n recover ∣ x ∣₁` gives `x`</a>

  <a id="1678" class="Keyword">private</a>
    <a id="1690" class="Comment">-- notice that the following typechecks because typ (B∙ ∣ x ∣₁) is definitionally equal to to A, but</a>
    <a id="1795" class="Comment">--  `recover : ∥ A ∥₁ → A` does not because typ (B∙ tx) is not definitionally equal to A (though it is</a>
    <a id="1902" class="Comment">--  judegmentally equal to A by cong typ (snd (toEquivPtd tx)) : A ≡ typ (B∙ tx))</a>
    <a id="Recover.obvs2"></a><a id="1988" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1988" class="Function">obvs2</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a>
    <a id="2006" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1988" class="Function">obvs2</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2022" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2024" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a>

    <a id="2034" class="Comment">-- one might wonder if (cong recover (squash₁ ∣ x ∣₁ ∣ y ∣₁)) therefore has type x ≡ y, but thankfully</a>
    <a id="2141" class="Comment">--  typ (B∙ (squash₁ ∣ x ∣₁ ∣ y ∣₁ i)) is *not* A (it&#39;s a messy hcomp involving h x and h y)</a>
    <a id="Recover.recover-squash₁"></a><a id="2238" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2238" class="Function">recover-squash₁</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">∀</a> <a id="2258" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2260" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a> <a id="2262" class="Symbol">→</a> <a id="2264" class="Comment">-- x ≡ y -- this raises an error</a>
                             <a id="2326" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2332" class="Symbol">(λ</a> <a id="2335" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2335" class="Bound">i</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="2356" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2358" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2360" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2365" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a> <a id="2367" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2370" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2335" class="Bound">i</a><a id="2371" class="Symbol">)))</a> <a id="2375" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2377" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a>
    <a id="2383" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2238" class="Function">recover-squash₁</a> <a id="2399" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2399" class="Bound">x</a> <a id="2401" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2401" class="Bound">y</a> <a id="2403" class="Symbol">=</a> <a id="2405" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2410" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="2427" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2429" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2399" class="Bound">x</a> <a id="2431" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2434" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2436" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2401" class="Bound">y</a> <a id="2438" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2440" class="Symbol">)</a>


<a id="2444" class="Comment">-- Demo, adapted from:</a>
<a id="2467" class="Comment">-- https://bitbucket.org/nicolaikraus/agda/src/e30d70c72c6af8e62b72eefabcc57623dd921f04/trunc-inverse.lagda</a>

<a id="2576" class="Keyword">private</a>
  <a id="2586" class="Keyword">open</a> <a id="2591" class="Keyword">import</a> <a id="2598" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="2617" class="Keyword">open</a> <a id="2622" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#928" class="Module">Recover</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2635" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2639" class="Symbol">)</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="2664" href="Cubical.Data.Nat.Properties.html#4444" class="Function">discreteℕ</a><a id="2673" class="Symbol">)</a>

  <a id="2678" class="Comment">-- only `∣hidden∣` is exported, `hidden` is no longer in scope</a>
  <a id="2743" class="Keyword">module</a> <a id="2750" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2750" class="Module">_</a> <a id="2752" class="Keyword">where</a>
    <a id="2762" class="Keyword">private</a>
      <a id="2776" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="2793" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2800" class="Symbol">=</a> <a id="2802" class="Number">17</a>

    <a id="2810" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2823" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2825" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
    <a id="2832" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2845" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2852" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

  <a id="2858" class="Comment">-- we can still recover the value, even though agda can no longer see `hidden`!</a>
  <a id="test"></a><a id="2940" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2940" class="Function">test</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2955" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2964" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2966" class="Number">17</a>
  <a id="2971" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2940" class="Function">test</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2983" class="Comment">-- try it: `C-c C-n recover ∣hidden∣` gives `17`</a>
              <a id="3046" class="Comment">--         `C-c C-n hidden` gives an error</a>

  <a id="3092" class="Comment">-- Finally, note that the definition of recover is independent of the proof that A is homogeneous. Thus we</a>
  <a id="3201" class="Comment">--  still can definitionally recover information hidden by ∣_∣₁ as long as we permit holes. Try replacing</a>
  <a id="3309" class="Comment">--  `isHomogeneousDiscrete discreteℕ` above with a hole (`?`) and notice that everything still works</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Eliminator for propositional truncation

-}</a>
<a id="72" class="Keyword">module</a> <a id="79" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a> <a id="127" class="Keyword">where</a>

<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="441" class="Keyword">hiding</a> <a id="448" class="Symbol">(</a><a id="449" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="453" class="Symbol">;</a> <a id="455" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="460" class="Symbol">;</a> <a id="462" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="465" class="Symbol">)</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="505" class="Symbol">;</a> <a id="507" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="512" class="Symbol">;</a> <a id="514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="563" class="Symbol">;</a> <a id="565" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="570" class="Symbol">;</a> <a id="572" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="575" class="Symbol">)</a>

<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="633" class="Keyword">private</a>
  <a id="643" class="Keyword">variable</a>
    <a id="656" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="658" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a> <a id="661" class="Symbol">:</a> <a id="663" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="673" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="675" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="677" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="679" class="Symbol">:</a> <a id="681" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="686" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a>
    <a id="692" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="702" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a>

<a id="∥∥-isPropDep"></a><a id="706" href="Cubical.HITs.PropositionalTruncation.Properties.html#706" class="Function">∥∥-isPropDep</a> <a id="719" class="Symbol">:</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.HITs.PropositionalTruncation.Properties.html#722" class="Bound">P</a> <a id="724" class="Symbol">:</a> <a id="726" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="728" class="Symbol">→</a> <a id="730" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="735" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="736" class="Symbol">)</a> <a id="738" class="Symbol">→</a> <a id="740" href="Cubical.Foundations.HLevels.html#24886" class="Function">isOfHLevelDep</a> <a id="754" class="Number">1</a> <a id="756" class="Symbol">(λ</a> <a id="759" href="Cubical.HITs.PropositionalTruncation.Properties.html#759" class="Bound">x</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="765" href="Cubical.HITs.PropositionalTruncation.Properties.html#722" class="Bound">P</a> <a id="767" href="Cubical.HITs.PropositionalTruncation.Properties.html#759" class="Bound">x</a> <a id="769" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="771" class="Symbol">)</a>
<a id="773" href="Cubical.HITs.PropositionalTruncation.Properties.html#706" class="Function">∥∥-isPropDep</a> <a id="786" href="Cubical.HITs.PropositionalTruncation.Properties.html#786" class="Bound">P</a> <a id="788" class="Symbol">=</a> <a id="790" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="815" class="Number">1</a> <a id="817" class="Symbol">(λ</a> <a id="820" href="Cubical.HITs.PropositionalTruncation.Properties.html#820" class="Bound">_</a> <a id="822" class="Symbol">→</a> <a id="824" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="831" class="Symbol">)</a>

<a id="rec"></a><a id="834" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="838" class="Symbol">:</a> <a id="840" class="Symbol">{</a><a id="841" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a> <a id="843" class="Symbol">:</a> <a id="845" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="850" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">→</a> <a id="855" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="862" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a> <a id="864" class="Symbol">→</a> <a id="866" class="Symbol">(</a><a id="867" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a><a id="872" class="Symbol">)</a> <a id="874" class="Symbol">→</a> <a id="876" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="878" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="880" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="883" class="Symbol">→</a> <a id="885" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a>
<a id="887" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="891" href="Cubical.HITs.PropositionalTruncation.Properties.html#891" class="Bound">Pprop</a> <a id="897" href="Cubical.HITs.PropositionalTruncation.Properties.html#897" class="Bound">f</a> <a id="899" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="901" href="Cubical.HITs.PropositionalTruncation.Properties.html#901" class="Bound">x</a> <a id="903" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="906" class="Symbol">=</a> <a id="908" href="Cubical.HITs.PropositionalTruncation.Properties.html#897" class="Bound">f</a> <a id="910" href="Cubical.HITs.PropositionalTruncation.Properties.html#901" class="Bound">x</a>
<a id="912" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="916" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="922" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="933" href="Cubical.HITs.PropositionalTruncation.Properties.html#933" class="Bound">x</a> <a id="935" href="Cubical.HITs.PropositionalTruncation.Properties.html#935" class="Bound">y</a> <a id="937" href="Cubical.HITs.PropositionalTruncation.Properties.html#937" class="Bound">i</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">=</a> <a id="942" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="948" class="Symbol">(</a><a id="949" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="953" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="959" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="961" href="Cubical.HITs.PropositionalTruncation.Properties.html#933" class="Bound">x</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="969" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="975" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="977" href="Cubical.HITs.PropositionalTruncation.Properties.html#935" class="Bound">y</a><a id="978" class="Symbol">)</a> <a id="980" href="Cubical.HITs.PropositionalTruncation.Properties.html#937" class="Bound">i</a>

<a id="rec2"></a><a id="983" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="988" class="Symbol">:</a> <a id="990" class="Symbol">{</a><a id="991" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a> <a id="993" class="Symbol">:</a> <a id="995" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1000" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1012" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a> <a id="1014" class="Symbol">→</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1032" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1034" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1041" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1043" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a>
<a id="1050" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1055" href="Cubical.HITs.PropositionalTruncation.Properties.html#1055" class="Bound">Pprop</a> <a id="1061" href="Cubical.HITs.PropositionalTruncation.Properties.html#1061" class="Bound">f</a> <a id="1063" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1065" href="Cubical.HITs.PropositionalTruncation.Properties.html#1065" class="Bound">x</a> <a id="1067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1070" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1072" href="Cubical.HITs.PropositionalTruncation.Properties.html#1072" class="Bound">y</a> <a id="1074" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Cubical.HITs.PropositionalTruncation.Properties.html#1061" class="Bound">f</a> <a id="1081" href="Cubical.HITs.PropositionalTruncation.Properties.html#1065" class="Bound">x</a> <a id="1083" href="Cubical.HITs.PropositionalTruncation.Properties.html#1072" class="Bound">y</a>
<a id="1085" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1090" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1096" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1098" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1100" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1102" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1114" href="Cubical.HITs.PropositionalTruncation.Properties.html#1114" class="Bound">y</a> <a id="1116" href="Cubical.HITs.PropositionalTruncation.Properties.html#1116" class="Bound">z</a> <a id="1118" href="Cubical.HITs.PropositionalTruncation.Properties.html#1118" class="Bound">i</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">=</a> <a id="1123" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1135" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1141" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1145" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1150" href="Cubical.HITs.PropositionalTruncation.Properties.html#1114" class="Bound">y</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1159" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1165" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1167" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1169" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1171" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1174" href="Cubical.HITs.PropositionalTruncation.Properties.html#1116" class="Bound">z</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Cubical.HITs.PropositionalTruncation.Properties.html#1118" class="Bound">i</a>
<a id="1179" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1184" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1190" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1201" href="Cubical.HITs.PropositionalTruncation.Properties.html#1201" class="Bound">x</a> <a id="1203" href="Cubical.HITs.PropositionalTruncation.Properties.html#1203" class="Bound">y</a> <a id="1205" href="Cubical.HITs.PropositionalTruncation.Properties.html#1205" class="Bound">i</a><a id="1206" class="Symbol">)</a> <a id="1208" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1224" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1230" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1232" href="Cubical.HITs.PropositionalTruncation.Properties.html#1201" class="Bound">x</a> <a id="1234" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1243" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1249" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1251" href="Cubical.HITs.PropositionalTruncation.Properties.html#1203" class="Bound">y</a> <a id="1253" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a><a id="1254" class="Symbol">)</a> <a id="1256" href="Cubical.HITs.PropositionalTruncation.Properties.html#1205" class="Bound">i</a>

<a id="rec3"></a><a id="1259" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1264" class="Symbol">:</a> <a id="1266" class="Symbol">{</a><a id="1267" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1276" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1288" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a> <a id="1290" class="Symbol">→</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1299" class="Symbol">→</a> <a id="1301" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a><a id="1306" class="Symbol">)</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1312" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1314" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1321" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1323" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1330" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="1332" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a>
<a id="1339" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1344" href="Cubical.HITs.PropositionalTruncation.Properties.html#1344" class="Bound">Pprop</a> <a id="1350" href="Cubical.HITs.PropositionalTruncation.Properties.html#1350" class="Bound">f</a> <a id="1352" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1354" href="Cubical.HITs.PropositionalTruncation.Properties.html#1354" class="Bound">x</a> <a id="1356" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1359" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1361" href="Cubical.HITs.PropositionalTruncation.Properties.html#1361" class="Bound">y</a> <a id="1363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1366" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1368" href="Cubical.HITs.PropositionalTruncation.Properties.html#1368" class="Bound">z</a> <a id="1370" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Cubical.HITs.PropositionalTruncation.Properties.html#1350" class="Bound">f</a> <a id="1377" href="Cubical.HITs.PropositionalTruncation.Properties.html#1354" class="Bound">x</a> <a id="1379" href="Cubical.HITs.PropositionalTruncation.Properties.html#1361" class="Bound">y</a> <a id="1381" href="Cubical.HITs.PropositionalTruncation.Properties.html#1368" class="Bound">z</a>
<a id="1383" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1388" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1394" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1396" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1398" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1400" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1403" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1405" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1407" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1419" href="Cubical.HITs.PropositionalTruncation.Properties.html#1419" class="Bound">z</a> <a id="1421" href="Cubical.HITs.PropositionalTruncation.Properties.html#1421" class="Bound">w</a> <a id="1423" href="Cubical.HITs.PropositionalTruncation.Properties.html#1423" class="Bound">i</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">=</a> <a id="1428" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1440" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1446" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1448" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1450" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1452" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1455" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1457" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1459" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1462" href="Cubical.HITs.PropositionalTruncation.Properties.html#1419" class="Bound">z</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1471" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1477" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1479" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1481" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1483" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1486" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1488" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1490" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1493" href="Cubical.HITs.PropositionalTruncation.Properties.html#1421" class="Bound">w</a><a id="1494" class="Symbol">)</a> <a id="1496" href="Cubical.HITs.PropositionalTruncation.Properties.html#1423" class="Bound">i</a>
<a id="1498" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1503" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1509" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1511" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1513" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1515" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1527" href="Cubical.HITs.PropositionalTruncation.Properties.html#1527" class="Bound">y</a> <a id="1529" href="Cubical.HITs.PropositionalTruncation.Properties.html#1529" class="Bound">z</a> <a id="1531" href="Cubical.HITs.PropositionalTruncation.Properties.html#1531" class="Bound">i</a><a id="1532" class="Symbol">)</a> <a id="1534" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1550" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1556" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1558" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1560" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1562" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1565" href="Cubical.HITs.PropositionalTruncation.Properties.html#1527" class="Bound">y</a> <a id="1567" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a><a id="1568" class="Symbol">)</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1576" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1582" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1584" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1586" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1588" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1591" href="Cubical.HITs.PropositionalTruncation.Properties.html#1529" class="Bound">z</a> <a id="1593" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a><a id="1594" class="Symbol">)</a> <a id="1596" href="Cubical.HITs.PropositionalTruncation.Properties.html#1531" class="Bound">i</a>
<a id="1598" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1603" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1609" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1620" href="Cubical.HITs.PropositionalTruncation.Properties.html#1620" class="Bound">x</a> <a id="1622" href="Cubical.HITs.PropositionalTruncation.Properties.html#1622" class="Bound">y</a> <a id="1624" href="Cubical.HITs.PropositionalTruncation.Properties.html#1624" class="Bound">i</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1629" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1645" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1651" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1653" href="Cubical.HITs.PropositionalTruncation.Properties.html#1620" class="Bound">x</a> <a id="1655" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1657" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1666" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1672" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1674" href="Cubical.HITs.PropositionalTruncation.Properties.html#1622" class="Bound">y</a> <a id="1676" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1678" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a><a id="1679" class="Symbol">)</a> <a id="1681" href="Cubical.HITs.PropositionalTruncation.Properties.html#1624" class="Bound">i</a>

<a id="∃-rec"></a><a id="1684" href="Cubical.HITs.PropositionalTruncation.Properties.html#1684" class="Function">∃-rec</a> <a id="1690" class="Symbol">:</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1706" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1720" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1732" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a> <a id="1734" class="Symbol">→</a> <a id="1736" class="Symbol">(∀</a> <a id="1739" href="Cubical.HITs.PropositionalTruncation.Properties.html#1739" class="Bound">x</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1745" href="Cubical.HITs.PropositionalTruncation.Properties.html#1739" class="Bound">x</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a><a id="1750" class="Symbol">)</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="1757" href="Cubical.HITs.PropositionalTruncation.Properties.html#1757" class="Bound">x</a> <a id="1759" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="1761" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1763" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="1765" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1767" href="Cubical.HITs.PropositionalTruncation.Properties.html#1757" class="Bound">x</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a>
<a id="1773" href="Cubical.HITs.PropositionalTruncation.Properties.html#1684" class="Function">∃-rec</a> <a id="1779" href="Cubical.HITs.PropositionalTruncation.Properties.html#1779" class="Bound">Pprop</a> <a id="1785" href="Cubical.HITs.PropositionalTruncation.Properties.html#1785" class="Bound">f</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="1793" href="Cubical.HITs.PropositionalTruncation.Properties.html#1779" class="Bound">Pprop</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1808" href="Cubical.HITs.PropositionalTruncation.Properties.html#1785" class="Bound">f</a><a id="1809" class="Symbol">)</a>

<a id="1812" class="Comment">-- Old version</a>
<a id="1827" class="Comment">-- rec2 : ∀ {P : Type ℓ} → isProp P → (A → A → P) → ∥ A ∥ → ∥ A ∥ → P</a>
<a id="1897" class="Comment">-- rec2 Pprop f = rec (isProp→ Pprop) (λ a → rec Pprop (f a))</a>

<a id="1960" class="Comment">-- n-ary recursor, stated using a dependent FinVec</a>
<a id="recFin"></a><a id="2011" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2018" class="Symbol">:</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Cubical.HITs.PropositionalTruncation.Properties.html#2021" class="Bound">m</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2037" href="Cubical.HITs.PropositionalTruncation.Properties.html#2021" class="Bound">m</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2046" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="2047" class="Symbol">}</a>
         <a id="2058" class="Symbol">{</a><a id="2059" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a> <a id="2061" class="Symbol">:</a> <a id="2063" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2068" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.HITs.PropositionalTruncation.Properties.html#2073" class="Bound">isPropB</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2090" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2091" class="Symbol">)</a>
       <a id="2100" class="Symbol">→</a> <a id="2102" class="Symbol">((∀</a> <a id="2106" href="Cubical.HITs.PropositionalTruncation.Properties.html#2106" class="Bound">i</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2112" href="Cubical.HITs.PropositionalTruncation.Properties.html#2106" class="Bound">i</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2118" class="Symbol">)</a>
      <a id="2126" class="Comment">---------------------</a>
       <a id="2155" class="Symbol">→</a> <a id="2157" class="Symbol">((∀</a> <a id="2161" href="Cubical.HITs.PropositionalTruncation.Properties.html#2161" class="Bound">i</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2167" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2169" href="Cubical.HITs.PropositionalTruncation.Properties.html#2161" class="Bound">i</a> <a id="2171" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2187" class="Symbol">{</a><a id="2188" class="Argument">m</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">_</a> <a id="2200" href="Cubical.HITs.PropositionalTruncation.Properties.html#2200" class="Bound">untruncHyp</a> <a id="2211" class="Symbol">_</a> <a id="2213" class="Symbol">=</a> <a id="2215" href="Cubical.HITs.PropositionalTruncation.Properties.html#2200" class="Bound">untruncHyp</a> <a id="2226" class="Symbol">(λ</a> <a id="2229" class="Symbol">())</a>
<a id="2233" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2240" class="Symbol">{</a><a id="2241" class="Argument">m</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2249" href="Cubical.HITs.PropositionalTruncation.Properties.html#2249" class="Bound">m</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" class="Argument">P</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a><a id="2258" class="Symbol">}</a> <a id="2260" class="Symbol">{</a><a id="2261" class="Argument">B</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a><a id="2266" class="Symbol">}</a> <a id="2268" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a> <a id="2276" href="Cubical.HITs.PropositionalTruncation.Properties.html#2276" class="Bound">untruncHyp</a> <a id="2287" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2296" class="Symbol">=</a>
  <a id="2300" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2326" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2342" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2344" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2347" class="Symbol">)</a>
  <a id="2351" class="Keyword">where</a>
  <a id="2359" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2374" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2379" class="Symbol">→</a> <a id="2381" class="Symbol">(∀</a> <a id="2384" href="Cubical.HITs.PropositionalTruncation.Properties.html#2384" class="Bound">i</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2390" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2397" href="Cubical.HITs.PropositionalTruncation.Properties.html#2384" class="Bound">i</a><a id="2398" class="Symbol">)</a> <a id="2400" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a>
  <a id="2410" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a> <a id="2421" href="Cubical.HITs.PropositionalTruncation.Properties.html#2421" class="Bound">p₀</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2433" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a>
                         <a id="2466" class="Symbol">(λ</a> <a id="2469" href="Cubical.HITs.PropositionalTruncation.Properties.html#2469" class="Bound">famSuc</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="Cubical.HITs.PropositionalTruncation.Properties.html#2276" class="Bound">untruncHyp</a> <a id="2489" class="Symbol">(λ</a> <a id="2492" class="Symbol">{</a> <a id="2494" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Cubical.HITs.PropositionalTruncation.Properties.html#2421" class="Bound">p₀</a> <a id="2504" class="Symbol">;</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2511" href="Cubical.HITs.PropositionalTruncation.Properties.html#2511" class="Bound">i</a><a id="2512" class="Symbol">)</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Cubical.HITs.PropositionalTruncation.Properties.html#2469" class="Bound">famSuc</a> <a id="2523" href="Cubical.HITs.PropositionalTruncation.Properties.html#2511" class="Bound">i</a> <a id="2525" class="Symbol">}))</a>

  <a id="2532" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2552" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2554" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2559" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="2562" class="Symbol">→</a> <a id="2564" class="Symbol">(∀</a> <a id="2567" href="Cubical.HITs.PropositionalTruncation.Properties.html#2567" class="Bound">i</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2573" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2580" href="Cubical.HITs.PropositionalTruncation.Properties.html#2567" class="Bound">i</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a>
  <a id="2593" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="2624" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a><a id="2631" class="Symbol">)</a> <a id="2633" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a>

<a id="recFin2"></a><a id="2645" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2653" class="Symbol">:</a> <a id="2655" class="Symbol">{</a><a id="2656" href="Cubical.HITs.PropositionalTruncation.Properties.html#2656" class="Bound">m1</a> <a id="2659" href="Cubical.HITs.PropositionalTruncation.Properties.html#2659" class="Bound">m2</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2665" class="Symbol">}</a> <a id="2667" class="Symbol">{</a><a id="2668" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2676" href="Cubical.HITs.PropositionalTruncation.Properties.html#2656" class="Bound">m1</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2685" href="Cubical.HITs.PropositionalTruncation.Properties.html#2659" class="Bound">m2</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2695" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="2696" class="Symbol">}</a>
          <a id="2708" class="Symbol">{</a><a id="2709" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2718" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.HITs.PropositionalTruncation.Properties.html#2723" class="Bound">isPropB</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2740" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a><a id="2741" class="Symbol">)</a>
        <a id="2751" class="Symbol">→</a> <a id="2753" class="Symbol">((∀</a> <a id="2757" href="Cubical.HITs.PropositionalTruncation.Properties.html#2757" class="Bound">i</a> <a id="2759" href="Cubical.HITs.PropositionalTruncation.Properties.html#2759" class="Bound">j</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2765" href="Cubical.HITs.PropositionalTruncation.Properties.html#2757" class="Bound">i</a> <a id="2767" href="Cubical.HITs.PropositionalTruncation.Properties.html#2759" class="Bound">j</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a><a id="2773" class="Symbol">)</a>
       <a id="2782" class="Comment">--------------------------</a>
        <a id="2817" class="Symbol">→</a> <a id="2819" class="Symbol">(∀</a> <a id="2822" href="Cubical.HITs.PropositionalTruncation.Properties.html#2822" class="Bound">i</a> <a id="2824" href="Cubical.HITs.PropositionalTruncation.Properties.html#2824" class="Bound">j</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2830" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2832" href="Cubical.HITs.PropositionalTruncation.Properties.html#2822" class="Bound">i</a> <a id="2834" href="Cubical.HITs.PropositionalTruncation.Properties.html#2824" class="Bound">j</a> <a id="2836" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2838" class="Symbol">)</a>
        <a id="2848" class="Symbol">→</a> <a id="2850" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a>
<a id="2852" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2860" class="Symbol">{</a><a id="2861" class="Argument">m1</a> <a id="2864" class="Symbol">=</a> <a id="2866" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2870" class="Symbol">}</a> <a id="2872" class="Symbol">_</a> <a id="2874" href="Cubical.HITs.PropositionalTruncation.Properties.html#2874" class="Bound">untruncHyp</a> <a id="2885" class="Symbol">_</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Cubical.HITs.PropositionalTruncation.Properties.html#2874" class="Bound">untruncHyp</a> <a id="2900" class="Symbol">λ</a> <a id="2902" class="Symbol">()</a>
<a id="2905" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2913" class="Symbol">{</a><a id="2914" class="Argument">m1</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2923" href="Cubical.HITs.PropositionalTruncation.Properties.html#2923" class="Bound">m1</a><a id="2925" class="Symbol">}</a> <a id="2927" class="Symbol">{</a><a id="2928" class="Argument">P</a> <a id="2930" class="Symbol">=</a> <a id="2932" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a><a id="2933" class="Symbol">}</a> <a id="2935" class="Symbol">{</a><a id="2936" class="Argument">B</a> <a id="2938" class="Symbol">=</a> <a id="2940" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a><a id="2941" class="Symbol">}</a> <a id="2943" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a> <a id="2951" href="Cubical.HITs.PropositionalTruncation.Properties.html#2951" class="Bound">untruncHyp</a> <a id="2962" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="2971" class="Symbol">=</a>
  <a id="2975" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="3001" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3005" class="Symbol">)</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="3017" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3019" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="3022" class="Symbol">)</a>
  <a id="3026" class="Keyword">where</a>
  <a id="3034" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">(∀</a> <a id="3050" href="Cubical.HITs.PropositionalTruncation.Properties.html#3050" class="Bound">j</a> <a id="3052" class="Symbol">→</a> <a id="3054" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3056" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3061" href="Cubical.HITs.PropositionalTruncation.Properties.html#3050" class="Bound">j</a><a id="3062" class="Symbol">)</a> <a id="3064" class="Symbol">→</a> <a id="3066" class="Symbol">(∀</a> <a id="3069" href="Cubical.HITs.PropositionalTruncation.Properties.html#3069" class="Bound">i</a> <a id="3071" href="Cubical.HITs.PropositionalTruncation.Properties.html#3071" class="Bound">j</a> <a id="3073" class="Symbol">→</a> <a id="3075" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3077" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3084" href="Cubical.HITs.PropositionalTruncation.Properties.html#3069" class="Bound">i</a><a id="3085" class="Symbol">)</a> <a id="3087" href="Cubical.HITs.PropositionalTruncation.Properties.html#3071" class="Bound">j</a> <a id="3089" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3091" class="Symbol">)</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a>
  <a id="3099" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a> <a id="3110" href="Cubical.HITs.PropositionalTruncation.Properties.html#3110" class="Bound">p₀</a> <a id="3113" href="Cubical.HITs.PropositionalTruncation.Properties.html#3113" class="Bound">truncFamSuc</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="3135" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a>
                             <a id="3172" class="Symbol">(λ</a> <a id="3175" href="Cubical.HITs.PropositionalTruncation.Properties.html#3175" class="Bound">famSuc</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Cubical.HITs.PropositionalTruncation.Properties.html#2951" class="Bound">untruncHyp</a> <a id="3195" class="Symbol">λ</a> <a id="3197" class="Symbol">{</a> <a id="3199" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Cubical.HITs.PropositionalTruncation.Properties.html#3110" class="Bound">p₀</a> <a id="3209" class="Symbol">;</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3216" href="Cubical.HITs.PropositionalTruncation.Properties.html#3216" class="Bound">i</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Cubical.HITs.PropositionalTruncation.Properties.html#3175" class="Bound">famSuc</a> <a id="3228" href="Cubical.HITs.PropositionalTruncation.Properties.html#3216" class="Bound">i</a> <a id="3230" class="Symbol">})</a>
                               <a id="3264" href="Cubical.HITs.PropositionalTruncation.Properties.html#3113" class="Bound">truncFamSuc</a>

  <a id="3279" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">(∀</a> <a id="3300" href="Cubical.HITs.PropositionalTruncation.Properties.html#3300" class="Bound">j</a> <a id="3302" class="Symbol">→</a> <a id="3304" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3306" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3308" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3313" href="Cubical.HITs.PropositionalTruncation.Properties.html#3300" class="Bound">j</a> <a id="3315" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3317" class="Symbol">)</a> <a id="3319" class="Symbol">→</a> <a id="3321" class="Symbol">(∀</a> <a id="3324" href="Cubical.HITs.PropositionalTruncation.Properties.html#3324" class="Bound">i</a> <a id="3326" href="Cubical.HITs.PropositionalTruncation.Properties.html#3326" class="Bound">j</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3332" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3339" href="Cubical.HITs.PropositionalTruncation.Properties.html#3324" class="Bound">i</a><a id="3340" class="Symbol">)</a> <a id="3342" href="Cubical.HITs.PropositionalTruncation.Properties.html#3326" class="Bound">j</a> <a id="3344" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">→</a> <a id="3350" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a>
  <a id="3354" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="3388" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a><a id="3395" class="Symbol">)</a> <a id="3397" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a>


<a id="elim"></a><a id="3410" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3415" class="Symbol">:</a> <a id="3417" class="Symbol">{</a><a id="3418" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3424" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3426" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3436" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">→</a> <a id="3441" class="Symbol">((</a><a id="3443" href="Cubical.HITs.PropositionalTruncation.Properties.html#3443" class="Bound">a</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3449" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3451" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3453" class="Symbol">)</a> <a id="3455" class="Symbol">→</a> <a id="3457" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3467" href="Cubical.HITs.PropositionalTruncation.Properties.html#3443" class="Bound">a</a><a id="3468" class="Symbol">))</a>
     <a id="3476" class="Symbol">→</a> <a id="3478" class="Symbol">((</a><a id="3480" href="Cubical.HITs.PropositionalTruncation.Properties.html#3480" class="Bound">x</a> <a id="3482" class="Symbol">:</a> <a id="3484" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">→</a> <a id="3489" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3491" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3493" href="Cubical.HITs.PropositionalTruncation.Properties.html#3480" class="Bound">x</a> <a id="3495" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3497" class="Symbol">)</a> <a id="3499" class="Symbol">→</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.HITs.PropositionalTruncation.Properties.html#3502" class="Bound">a</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3508" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3510" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3512" class="Symbol">)</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3518" href="Cubical.HITs.PropositionalTruncation.Properties.html#3502" class="Bound">a</a>
<a id="3520" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3525" href="Cubical.HITs.PropositionalTruncation.Properties.html#3525" class="Bound">Pprop</a> <a id="3531" href="Cubical.HITs.PropositionalTruncation.Properties.html#3531" class="Bound">f</a> <a id="3533" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3535" href="Cubical.HITs.PropositionalTruncation.Properties.html#3535" class="Bound">x</a> <a id="3537" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3540" class="Symbol">=</a> <a id="3542" href="Cubical.HITs.PropositionalTruncation.Properties.html#3531" class="Bound">f</a> <a id="3544" href="Cubical.HITs.PropositionalTruncation.Properties.html#3535" class="Bound">x</a>
<a id="3546" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3551" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3557" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3568" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a> <a id="3570" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a> <a id="3572" href="Cubical.HITs.PropositionalTruncation.Properties.html#3572" class="Bound">i</a><a id="3573" class="Symbol">)</a> <a id="3575" class="Symbol">=</a>
  <a id="3579" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="3604" class="Number">1</a> <a id="3606" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a>
    <a id="3616" class="Symbol">(</a><a id="3617" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3622" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3628" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3630" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a><a id="3631" class="Symbol">)</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3639" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3645" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3647" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3659" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a> <a id="3661" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a><a id="3662" class="Symbol">)</a> <a id="3664" href="Cubical.HITs.PropositionalTruncation.Properties.html#3572" class="Bound">i</a>

<a id="elim2"></a><a id="3667" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="3673" class="Symbol">:</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3682" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3684" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3691" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3693" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3703" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="3704" class="Symbol">}</a>
        <a id="3714" class="Symbol">(</a><a id="3715" href="Cubical.HITs.PropositionalTruncation.Properties.html#3715" class="Bound">Pprop</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Cubical.HITs.PropositionalTruncation.Properties.html#3724" class="Bound">x</a> <a id="3726" class="Symbol">:</a> <a id="3728" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3730" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3732" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.HITs.PropositionalTruncation.Properties.html#3737" class="Bound">y</a> <a id="3739" class="Symbol">:</a> <a id="3741" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3743" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3745" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3761" href="Cubical.HITs.PropositionalTruncation.Properties.html#3724" class="Bound">x</a> <a id="3763" href="Cubical.HITs.PropositionalTruncation.Properties.html#3737" class="Bound">y</a><a id="3764" class="Symbol">))</a>
        <a id="3775" class="Symbol">(</a><a id="3776" href="Cubical.HITs.PropositionalTruncation.Properties.html#3776" class="Bound">f</a> <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.HITs.PropositionalTruncation.Properties.html#3781" class="Bound">a</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Cubical.HITs.PropositionalTruncation.Properties.html#3789" class="Bound">b</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3800" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3802" href="Cubical.HITs.PropositionalTruncation.Properties.html#3781" class="Bound">a</a> <a id="3804" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3807" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3809" href="Cubical.HITs.PropositionalTruncation.Properties.html#3789" class="Bound">b</a> <a id="3811" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3813" class="Symbol">)</a>
        <a id="3823" class="Symbol">(</a><a id="3824" href="Cubical.HITs.PropositionalTruncation.Properties.html#3824" class="Bound">x</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3830" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3832" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.HITs.PropositionalTruncation.Properties.html#3837" class="Bound">y</a> <a id="3839" class="Symbol">:</a> <a id="3841" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3843" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3845" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3853" href="Cubical.HITs.PropositionalTruncation.Properties.html#3824" class="Bound">x</a> <a id="3855" href="Cubical.HITs.PropositionalTruncation.Properties.html#3837" class="Bound">y</a>
<a id="3857" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="3863" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3869" href="Cubical.HITs.PropositionalTruncation.Properties.html#3869" class="Bound">f</a> <a id="3871" class="Symbol">=</a>
  <a id="3875" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3880" class="Symbol">(λ</a> <a id="3883" href="Cubical.HITs.PropositionalTruncation.Properties.html#3883" class="Bound">_</a> <a id="3885" class="Symbol">→</a> <a id="3887" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.HITs.PropositionalTruncation.Properties.html#3898" class="Bound">_</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3908" class="Symbol">_</a> <a id="3910" class="Symbol">_))</a>
                       <a id="3937" class="Symbol">(λ</a> <a id="3940" href="Cubical.HITs.PropositionalTruncation.Properties.html#3940" class="Bound">a</a> <a id="3942" class="Symbol">→</a> <a id="3944" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3949" class="Symbol">(λ</a> <a id="3952" href="Cubical.HITs.PropositionalTruncation.Properties.html#3952" class="Bound">_</a> <a id="3954" class="Symbol">→</a> <a id="3956" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3962" class="Symbol">_</a> <a id="3964" class="Symbol">_)</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.HITs.PropositionalTruncation.Properties.html#3869" class="Bound">f</a> <a id="3970" href="Cubical.HITs.PropositionalTruncation.Properties.html#3940" class="Bound">a</a><a id="3971" class="Symbol">))</a>

<a id="elim3"></a><a id="3975" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="3981" class="Symbol">:</a> <a id="3983" class="Symbol">{</a><a id="3984" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3990" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3992" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3999" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4001" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4008" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4010" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4013" class="Symbol">→</a> <a id="4015" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4020" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="4021" class="Symbol">}</a>
        <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.HITs.PropositionalTruncation.Properties.html#4032" class="Bound">Pprop</a> <a id="4038" class="Symbol">:</a> <a id="4040" class="Symbol">((</a><a id="4042" href="Cubical.HITs.PropositionalTruncation.Properties.html#4042" class="Bound">x</a> <a id="4044" class="Symbol">:</a> <a id="4046" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4048" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="4050" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.HITs.PropositionalTruncation.Properties.html#4055" class="Bound">y</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4061" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4063" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4065" class="Symbol">)</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.HITs.PropositionalTruncation.Properties.html#4068" class="Bound">z</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4074" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4076" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4078" class="Symbol">)</a> <a id="4080" class="Symbol">→</a> <a id="4082" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4092" href="Cubical.HITs.PropositionalTruncation.Properties.html#4042" class="Bound">x</a> <a id="4094" href="Cubical.HITs.PropositionalTruncation.Properties.html#4055" class="Bound">y</a> <a id="4096" href="Cubical.HITs.PropositionalTruncation.Properties.html#4068" class="Bound">z</a><a id="4097" class="Symbol">)))</a>
        <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.HITs.PropositionalTruncation.Properties.html#4110" class="Bound">g</a> <a id="4112" class="Symbol">:</a> <a id="4114" class="Symbol">(</a><a id="4115" href="Cubical.HITs.PropositionalTruncation.Properties.html#4115" class="Bound">a</a> <a id="4117" class="Symbol">:</a> <a id="4119" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Cubical.HITs.PropositionalTruncation.Properties.html#4123" class="Bound">b</a> <a id="4125" class="Symbol">:</a> <a id="4127" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.HITs.PropositionalTruncation.Properties.html#4131" class="Bound">c</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a><a id="4136" class="Symbol">)</a> <a id="4138" class="Symbol">→</a> <a id="4140" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4145" href="Cubical.HITs.PropositionalTruncation.Properties.html#4115" class="Bound">a</a> <a id="4147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4149" class="Symbol">)</a> <a id="4151" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4153" href="Cubical.HITs.PropositionalTruncation.Properties.html#4123" class="Bound">b</a> <a id="4155" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="4158" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4160" href="Cubical.HITs.PropositionalTruncation.Properties.html#4131" class="Bound">c</a> <a id="4162" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4164" class="Symbol">)</a>
        <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.HITs.PropositionalTruncation.Properties.html#4175" class="Bound">x</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4181" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="4183" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4185" class="Symbol">)</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.HITs.PropositionalTruncation.Properties.html#4188" class="Bound">y</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4194" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4196" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.HITs.PropositionalTruncation.Properties.html#4201" class="Bound">z</a> <a id="4203" class="Symbol">:</a> <a id="4205" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4207" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4209" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4211" class="Symbol">)</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4217" href="Cubical.HITs.PropositionalTruncation.Properties.html#4175" class="Bound">x</a> <a id="4219" href="Cubical.HITs.PropositionalTruncation.Properties.html#4188" class="Bound">y</a> <a id="4221" href="Cubical.HITs.PropositionalTruncation.Properties.html#4201" class="Bound">z</a>
<a id="4223" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="4229" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4235" href="Cubical.HITs.PropositionalTruncation.Properties.html#4235" class="Bound">g</a> <a id="4237" class="Symbol">=</a> <a id="4239" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="4245" class="Symbol">(λ</a> <a id="4248" href="Cubical.HITs.PropositionalTruncation.Properties.html#4248" class="Bound">_</a> <a id="4250" href="Cubical.HITs.PropositionalTruncation.Properties.html#4250" class="Bound">_</a> <a id="4252" class="Symbol">→</a> <a id="4254" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4262" class="Symbol">(λ</a> <a id="4265" href="Cubical.HITs.PropositionalTruncation.Properties.html#4265" class="Bound">_</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4275" class="Symbol">_</a> <a id="4277" class="Symbol">_</a> <a id="4279" class="Symbol">_))</a>
                      <a id="4305" class="Symbol">(λ</a> <a id="4308" href="Cubical.HITs.PropositionalTruncation.Properties.html#4308" class="Bound">a</a> <a id="4310" href="Cubical.HITs.PropositionalTruncation.Properties.html#4310" class="Bound">b</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="4319" class="Symbol">(λ</a> <a id="4322" href="Cubical.HITs.PropositionalTruncation.Properties.html#4322" class="Bound">_</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4332" class="Symbol">_</a> <a id="4334" class="Symbol">_</a> <a id="4336" class="Symbol">_)</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.HITs.PropositionalTruncation.Properties.html#4235" class="Bound">g</a> <a id="4342" href="Cubical.HITs.PropositionalTruncation.Properties.html#4308" class="Bound">a</a> <a id="4344" href="Cubical.HITs.PropositionalTruncation.Properties.html#4310" class="Bound">b</a><a id="4345" class="Symbol">))</a>

<a id="4349" class="Comment">-- n-ary eliminator, stated using a dependent FinVec</a>
<a id="elimFin"></a><a id="4402" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4410" class="Symbol">:</a> <a id="4412" class="Symbol">{</a><a id="4413" href="Cubical.HITs.PropositionalTruncation.Properties.html#4413" class="Bound">m</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4418" class="Symbol">}</a> <a id="4420" class="Symbol">{</a><a id="4421" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4423" class="Symbol">:</a> <a id="4425" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4429" href="Cubical.HITs.PropositionalTruncation.Properties.html#4413" class="Bound">m</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4438" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="4439" class="Symbol">}</a>
          <a id="4451" class="Symbol">{</a><a id="4452" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4454" class="Symbol">:</a> <a id="4456" class="Symbol">(∀</a> <a id="4459" href="Cubical.HITs.PropositionalTruncation.Properties.html#4459" class="Bound">i</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4465" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4467" href="Cubical.HITs.PropositionalTruncation.Properties.html#4459" class="Bound">i</a> <a id="4469" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4471" class="Symbol">)</a> <a id="4473" class="Symbol">→</a> <a id="4475" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4480" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="4482" class="Symbol">}</a>
          <a id="4494" class="Symbol">(</a><a id="4495" href="Cubical.HITs.PropositionalTruncation.Properties.html#4495" class="Bound">isPropB</a> <a id="4503" class="Symbol">:</a> <a id="4505" class="Symbol">∀</a> <a id="4507" href="Cubical.HITs.PropositionalTruncation.Properties.html#4507" class="Bound">x</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4521" href="Cubical.HITs.PropositionalTruncation.Properties.html#4507" class="Bound">x</a><a id="4522" class="Symbol">))</a>
        <a id="4533" class="Symbol">→</a> <a id="4535" class="Symbol">((</a><a id="4537" href="Cubical.HITs.PropositionalTruncation.Properties.html#4537" class="Bound">x</a> <a id="4539" class="Symbol">:</a> <a id="4541" class="Symbol">∀</a> <a id="4543" href="Cubical.HITs.PropositionalTruncation.Properties.html#4543" class="Bound">i</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4549" href="Cubical.HITs.PropositionalTruncation.Properties.html#4543" class="Bound">i</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">→</a> <a id="4554" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4556" class="Symbol">(λ</a> <a id="4559" href="Cubical.HITs.PropositionalTruncation.Properties.html#4559" class="Bound">i</a> <a id="4561" class="Symbol">→</a> <a id="4563" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4565" href="Cubical.HITs.PropositionalTruncation.Properties.html#4537" class="Bound">x</a> <a id="4567" href="Cubical.HITs.PropositionalTruncation.Properties.html#4559" class="Bound">i</a> <a id="4569" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4571" class="Symbol">))</a>
       <a id="4581" class="Comment">----------------------------------------</a>
        <a id="4630" class="Symbol">→</a> <a id="4632" class="Symbol">((</a><a id="4634" href="Cubical.HITs.PropositionalTruncation.Properties.html#4634" class="Bound">x</a> <a id="4636" class="Symbol">:</a> <a id="4638" class="Symbol">∀</a> <a id="4640" href="Cubical.HITs.PropositionalTruncation.Properties.html#4640" class="Bound">i</a> <a id="4642" class="Symbol">→</a> <a id="4644" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4646" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4648" href="Cubical.HITs.PropositionalTruncation.Properties.html#4640" class="Bound">i</a> <a id="4650" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4652" class="Symbol">)</a> <a id="4654" class="Symbol">→</a> <a id="4656" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4658" href="Cubical.HITs.PropositionalTruncation.Properties.html#4634" class="Bound">x</a><a id="4659" class="Symbol">)</a>
<a id="4661" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4669" class="Symbol">{</a><a id="4670" class="Argument">m</a> <a id="4672" class="Symbol">=</a> <a id="4674" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4678" class="Symbol">}</a> <a id="4680" class="Symbol">{</a><a id="4681" class="Argument">B</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="Cubical.HITs.PropositionalTruncation.Properties.html#4685" class="Bound">B</a><a id="4686" class="Symbol">}</a> <a id="4688" class="Symbol">_</a> <a id="4690" href="Cubical.HITs.PropositionalTruncation.Properties.html#4690" class="Bound">untruncHyp</a> <a id="4701" class="Symbol">_</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4711" href="Cubical.HITs.PropositionalTruncation.Properties.html#4685" class="Bound">B</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4721" class="Symbol">(λ</a> <a id="4724" class="Symbol">()))</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.HITs.PropositionalTruncation.Properties.html#4690" class="Bound">untruncHyp</a> <a id="4741" class="Symbol">(λ</a> <a id="4744" class="Symbol">()))</a>
<a id="4749" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4757" class="Symbol">{</a><a id="4758" class="Argument">m</a> <a id="4760" class="Symbol">=</a> <a id="4762" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4766" href="Cubical.HITs.PropositionalTruncation.Properties.html#4766" class="Bound">m</a><a id="4767" class="Symbol">}</a> <a id="4769" class="Symbol">{</a><a id="4770" class="Argument">P</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a><a id="4775" class="Symbol">}</a> <a id="4777" class="Symbol">{</a><a id="4778" class="Argument">B</a> <a id="4780" class="Symbol">=</a> <a id="4782" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a><a id="4783" class="Symbol">}</a> <a id="4785" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="4793" href="Cubical.HITs.PropositionalTruncation.Properties.html#4793" class="Bound">untruncHyp</a> <a id="4804" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4806" class="Symbol">=</a>
  <a id="4810" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4816" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4826" class="Symbol">(λ</a> <a id="4829" class="Symbol">{</a> <a id="4831" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4843" class="Symbol">;</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4850" href="Cubical.HITs.PropositionalTruncation.Properties.html#4850" class="Bound">i</a><a id="4851" class="Symbol">)</a> <a id="4853" class="Symbol">→</a> <a id="4855" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4859" class="Symbol">}))</a>
          <a id="4873" class="Symbol">(</a><a id="4874" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4893" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4902" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4904" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="4907" class="Symbol">))</a>
  <a id="4912" class="Keyword">where</a>
  <a id="4920" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="4931" class="Symbol">:</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Cubical.HITs.PropositionalTruncation.Properties.html#4934" class="Bound">x₀</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="4941" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="4945" class="Symbol">)</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.HITs.PropositionalTruncation.Properties.html#4948" class="Bound">xₛ</a> <a id="4951" class="Symbol">:</a> <a id="4953" class="Symbol">∀</a> <a id="4955" href="Cubical.HITs.PropositionalTruncation.Properties.html#4955" class="Bound">i</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4961" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="4963" class="Symbol">(</a><a id="4964" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4968" href="Cubical.HITs.PropositionalTruncation.Properties.html#4955" class="Bound">i</a><a id="4969" class="Symbol">)</a> <a id="4971" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4973" class="Symbol">)</a>
             <a id="4988" class="Symbol">→</a> <a id="4990" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="4992" class="Symbol">(λ</a> <a id="4995" class="Symbol">{</a> <a id="4997" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5002" class="Symbol">→</a> <a id="5004" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5006" href="Cubical.HITs.PropositionalTruncation.Properties.html#4934" class="Bound">x₀</a> <a id="5009" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5012" class="Symbol">;</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5019" href="Cubical.HITs.PropositionalTruncation.Properties.html#5019" class="Bound">i</a><a id="5020" class="Symbol">)</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Cubical.HITs.PropositionalTruncation.Properties.html#4948" class="Bound">xₛ</a> <a id="5027" href="Cubical.HITs.PropositionalTruncation.Properties.html#5019" class="Bound">i</a><a id="5028" class="Symbol">})</a>
  <a id="5033" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="5044" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5047" href="Cubical.HITs.PropositionalTruncation.Properties.html#5047" class="Bound">xₛ</a> <a id="5050" class="Symbol">=</a> <a id="5052" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5058" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5068" class="Symbol">(λ</a> <a id="5071" class="Symbol">{</a> <a id="5073" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5085" class="Symbol">;</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5092" href="Cubical.HITs.PropositionalTruncation.Properties.html#5092" class="Bound">i</a><a id="5093" class="Symbol">)</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5101" class="Symbol">}))</a>
     <a id="5110" class="Symbol">(</a><a id="5111" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="5119" class="Symbol">(λ</a> <a id="5122" href="Cubical.HITs.PropositionalTruncation.Properties.html#5122" class="Bound">xₛ</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="5135" class="Symbol">(λ</a> <a id="5138" class="Symbol">{</a> <a id="5140" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5145" class="Symbol">→</a> <a id="5147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5149" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5152" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5155" class="Symbol">;</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5162" href="Cubical.HITs.PropositionalTruncation.Properties.html#5162" class="Bound">i</a><a id="5163" class="Symbol">)</a> <a id="5165" class="Symbol">→</a> <a id="5167" href="Cubical.HITs.PropositionalTruncation.Properties.html#5122" class="Bound">xₛ</a> <a id="5170" href="Cubical.HITs.PropositionalTruncation.Properties.html#5162" class="Bound">i</a><a id="5171" class="Symbol">}))</a>
              <a id="5189" class="Symbol">(λ</a> <a id="5192" href="Cubical.HITs.PropositionalTruncation.Properties.html#5192" class="Bound">y</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5202" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5212" class="Symbol">(λ</a> <a id="5215" class="Symbol">{</a> <a id="5217" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5222" class="Symbol">→</a> <a id="5224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5229" class="Symbol">;</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5236" href="Cubical.HITs.PropositionalTruncation.Properties.html#5236" class="Bound">i</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">→</a> <a id="5241" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5245" class="Symbol">}))</a>
                             <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.HITs.PropositionalTruncation.Properties.html#4793" class="Bound">untruncHyp</a> <a id="5290" class="Symbol">(λ</a> <a id="5293" class="Symbol">{</a> <a id="5295" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5300" class="Symbol">→</a> <a id="5302" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5305" class="Symbol">;</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5312" href="Cubical.HITs.PropositionalTruncation.Properties.html#5312" class="Bound">i</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">→</a> <a id="5317" href="Cubical.HITs.PropositionalTruncation.Properties.html#5192" class="Bound">y</a> <a id="5319" href="Cubical.HITs.PropositionalTruncation.Properties.html#5312" class="Bound">i</a> <a id="5321" class="Symbol">})))</a> <a id="5326" href="Cubical.HITs.PropositionalTruncation.Properties.html#5047" class="Bound">xₛ</a><a id="5328" class="Symbol">)</a>

  <a id="5333" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="5349" class="Symbol">:</a> <a id="5351" class="Symbol">(</a><a id="5352" href="Cubical.HITs.PropositionalTruncation.Properties.html#5352" class="Bound">x₀</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5359" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="5361" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5366" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="5368" class="Symbol">)</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Cubical.HITs.PropositionalTruncation.Properties.html#5371" class="Bound">xₛ</a> <a id="5374" class="Symbol">:</a> <a id="5376" class="Symbol">∀</a> <a id="5378" href="Cubical.HITs.PropositionalTruncation.Properties.html#5378" class="Bound">i</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5384" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5391" href="Cubical.HITs.PropositionalTruncation.Properties.html#5378" class="Bound">i</a><a id="5392" class="Symbol">)</a> <a id="5394" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="5396" class="Symbol">)</a>
                  <a id="5416" class="Symbol">→</a> <a id="5418" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5420" class="Symbol">(λ</a> <a id="5423" class="Symbol">{</a> <a id="5425" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="Cubical.HITs.PropositionalTruncation.Properties.html#5352" class="Bound">x₀</a> <a id="5435" class="Symbol">;</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5442" href="Cubical.HITs.PropositionalTruncation.Properties.html#5442" class="Bound">i</a><a id="5443" class="Symbol">)</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Cubical.HITs.PropositionalTruncation.Properties.html#5371" class="Bound">xₛ</a> <a id="5450" href="Cubical.HITs.PropositionalTruncation.Properties.html#5442" class="Bound">i</a><a id="5451" class="Symbol">})</a>
  <a id="5456" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="5472" class="Symbol">=</a> <a id="5474" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="5479" class="Symbol">(λ</a> <a id="5482" href="Cubical.HITs.PropositionalTruncation.Properties.html#5482" class="Bound">_</a> <a id="5484" class="Symbol">→</a> <a id="5486" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="5494" class="Symbol">λ</a> <a id="5496" href="Cubical.HITs.PropositionalTruncation.Properties.html#5496" class="Bound">_</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="5508" class="Symbol">_)</a>
                    <a id="5531" class="Symbol">λ</a> <a id="5533" href="Cubical.HITs.PropositionalTruncation.Properties.html#5533" class="Bound">x₀</a> <a id="5536" href="Cubical.HITs.PropositionalTruncation.Properties.html#5536" class="Bound">xₛ</a> <a id="5539" class="Symbol">→</a> <a id="5541" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5547" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5557" class="Symbol">(λ</a> <a id="5560" class="Symbol">{</a> <a id="5562" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5574" class="Symbol">;</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5581" href="Cubical.HITs.PropositionalTruncation.Properties.html#5581" class="Bound">i</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5590" class="Symbol">}))</a>
                                      <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="5644" href="Cubical.HITs.PropositionalTruncation.Properties.html#5533" class="Bound">x₀</a> <a id="5647" href="Cubical.HITs.PropositionalTruncation.Properties.html#5536" class="Bound">xₛ</a><a id="5649" class="Symbol">)</a>

<a id="∃-elim"></a><a id="5652" href="Cubical.HITs.PropositionalTruncation.Properties.html#5652" class="Function">∃-elim</a> <a id="5659" class="Symbol">:</a> <a id="5661" class="Symbol">{</a><a id="5662" href="Cubical.HITs.PropositionalTruncation.Properties.html#5662" class="Bound">B</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5668" class="Symbol">→</a> <a id="5670" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5675" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="5677" class="Symbol">}</a> <a id="5679" class="Symbol">{</a><a id="5680" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="5687" href="Cubical.HITs.PropositionalTruncation.Properties.html#5687" class="Bound">x</a> <a id="5689" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="5691" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5693" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="5695" href="Cubical.HITs.PropositionalTruncation.Properties.html#5662" class="Bound">B</a> <a id="5697" href="Cubical.HITs.PropositionalTruncation.Properties.html#5687" class="Bound">x</a> <a id="5699" class="Symbol">→</a> <a id="5701" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5706" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="5707" class="Symbol">}</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Cubical.HITs.PropositionalTruncation.Properties.html#5710" class="Bound">Pprop</a> <a id="5716" class="Symbol">:</a> <a id="5718" class="Symbol">∀</a> <a id="5720" href="Cubical.HITs.PropositionalTruncation.Properties.html#5720" class="Bound">s</a> <a id="5722" class="Symbol">→</a> <a id="5724" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5734" href="Cubical.HITs.PropositionalTruncation.Properties.html#5720" class="Bound">s</a><a id="5735" class="Symbol">))</a>
       <a id="5745" class="Symbol">→</a> <a id="5747" class="Symbol">(∀</a> <a id="5750" href="Cubical.HITs.PropositionalTruncation.Properties.html#5750" class="Bound">x</a> <a id="5752" href="Cubical.HITs.PropositionalTruncation.Properties.html#5752" class="Bound">y</a> <a id="5754" class="Symbol">→</a> <a id="5756" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5758" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5760" href="Cubical.HITs.PropositionalTruncation.Properties.html#5750" class="Bound">x</a> <a id="5762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5764" href="Cubical.HITs.PropositionalTruncation.Properties.html#5752" class="Bound">y</a> <a id="5766" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a> <a id="5772" class="Symbol">∀</a> <a id="5774" href="Cubical.HITs.PropositionalTruncation.Properties.html#5774" class="Bound">s</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5780" href="Cubical.HITs.PropositionalTruncation.Properties.html#5774" class="Bound">s</a>
<a id="5782" href="Cubical.HITs.PropositionalTruncation.Properties.html#5652" class="Function">∃-elim</a> <a id="5789" href="Cubical.HITs.PropositionalTruncation.Properties.html#5789" class="Bound">Pprop</a> <a id="5795" href="Cubical.HITs.PropositionalTruncation.Properties.html#5795" class="Bound">f</a> <a id="5797" class="Symbol">=</a> <a id="5799" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="5804" href="Cubical.HITs.PropositionalTruncation.Properties.html#5789" class="Bound">Pprop</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="5819" href="Cubical.HITs.PropositionalTruncation.Properties.html#5795" class="Bound">f</a><a id="5820" class="Symbol">)</a>

<a id="isPropPropTrunc"></a><a id="5823" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5839" class="Symbol">:</a> <a id="5841" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5850" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5852" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="5855" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5871" href="Cubical.HITs.PropositionalTruncation.Properties.html#5871" class="Bound">x</a> <a id="5873" href="Cubical.HITs.PropositionalTruncation.Properties.html#5873" class="Bound">y</a> <a id="5875" class="Symbol">=</a> <a id="5877" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="5885" href="Cubical.HITs.PropositionalTruncation.Properties.html#5871" class="Bound">x</a> <a id="5887" href="Cubical.HITs.PropositionalTruncation.Properties.html#5873" class="Bound">y</a>

<a id="propTrunc≃"></a><a id="5890" href="Cubical.HITs.PropositionalTruncation.Properties.html#5890" class="Function">propTrunc≃</a> <a id="5901" class="Symbol">:</a> <a id="5903" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5905" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5907" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="5909" class="Symbol">→</a> <a id="5911" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5913" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5915" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="5918" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5920" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5922" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="5924" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="5927" href="Cubical.HITs.PropositionalTruncation.Properties.html#5890" class="Function">propTrunc≃</a> <a id="5938" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="5940" class="Symbol">=</a>
  <a id="5944" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a>
    <a id="5965" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5981" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
    <a id="6001" class="Symbol">(</a><a id="6002" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6006" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6022" class="Symbol">(λ</a> <a id="6025" href="Cubical.HITs.PropositionalTruncation.Properties.html#6025" class="Bound">a</a> <a id="6027" class="Symbol">→</a> <a id="6029" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6031" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="6033" class="Symbol">.</a><a id="6034" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6038" href="Cubical.HITs.PropositionalTruncation.Properties.html#6025" class="Bound">a</a> <a id="6040" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6042" class="Symbol">))</a>
    <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6054" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6070" class="Symbol">(λ</a> <a id="6073" href="Cubical.HITs.PropositionalTruncation.Properties.html#6073" class="Bound">b</a> <a id="6075" class="Symbol">→</a> <a id="6077" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6079" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6085" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="6087" href="Cubical.HITs.PropositionalTruncation.Properties.html#6073" class="Bound">b</a> <a id="6089" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6091" class="Symbol">))</a>

<a id="propTruncIdempotent≃"></a><a id="6095" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6116" class="Symbol">:</a> <a id="6118" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6125" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6127" class="Symbol">→</a> <a id="6129" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6131" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6133" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6136" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="6138" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a>
<a id="6140" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6161" class="Symbol">{</a><a id="6162" class="Argument">A</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a><a id="6167" class="Symbol">}</a> <a id="6169" href="Cubical.HITs.PropositionalTruncation.Properties.html#6169" class="Bound">hA</a> <a id="6172" class="Symbol">=</a> <a id="6174" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6185" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>
  <a id="6189" class="Keyword">where</a>
  <a id="6197" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6199" class="Symbol">:</a> <a id="6201" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6205" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6207" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a> <a id="6209" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6212" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a>
  <a id="6216" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6224" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>        <a id="6233" class="Symbol">=</a> <a id="6235" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6239" href="Cubical.HITs.PropositionalTruncation.Properties.html#6169" class="Bound">hA</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="6249" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a><a id="6250" class="Symbol">)</a>
  <a id="6254" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6262" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6264" href="Cubical.HITs.PropositionalTruncation.Properties.html#6264" class="Bound">x</a>      <a id="6271" class="Symbol">=</a> <a id="6273" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6275" href="Cubical.HITs.PropositionalTruncation.Properties.html#6264" class="Bound">x</a> <a id="6277" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
  <a id="6282" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6290" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6292" class="Symbol">_</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6303" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="6311" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>    <a id="6316" class="Symbol">=</a> <a id="6318" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="6323" class="Symbol">(λ</a> <a id="6326" href="Cubical.HITs.PropositionalTruncation.Properties.html#6326" class="Bound">_</a> <a id="6328" class="Symbol">→</a> <a id="6330" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="6343" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6359" class="Symbol">_</a> <a id="6361" class="Symbol">_)</a> <a id="6364" class="Symbol">(λ</a> <a id="6367" href="Cubical.HITs.PropositionalTruncation.Properties.html#6367" class="Bound">_</a> <a id="6369" class="Symbol">→</a> <a id="6371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6375" class="Symbol">)</a>

<a id="propTruncIdempotent"></a><a id="6378" href="Cubical.HITs.PropositionalTruncation.Properties.html#6378" class="Function">propTruncIdempotent</a> <a id="6398" class="Symbol">:</a> <a id="6400" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6407" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6409" class="Symbol">→</a> <a id="6411" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6413" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6415" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6418" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6420" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a>
<a id="6422" href="Cubical.HITs.PropositionalTruncation.Properties.html#6378" class="Function">propTruncIdempotent</a> <a id="6442" href="Cubical.HITs.PropositionalTruncation.Properties.html#6442" class="Bound">hA</a> <a id="6445" class="Symbol">=</a> <a id="6447" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6472" href="Cubical.HITs.PropositionalTruncation.Properties.html#6442" class="Bound">hA</a><a id="6474" class="Symbol">)</a>

<a id="6477" class="Comment">-- We could also define the eliminator using the recursor</a>
<a id="elim&#39;"></a><a id="6535" href="Cubical.HITs.PropositionalTruncation.Properties.html#6535" class="Function">elim&#39;</a> <a id="6541" class="Symbol">:</a> <a id="6543" class="Symbol">{</a><a id="6544" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6546" class="Symbol">:</a> <a id="6548" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6550" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6552" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6555" class="Symbol">→</a> <a id="6557" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6562" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="6563" class="Symbol">}</a> <a id="6565" class="Symbol">→</a> <a id="6567" class="Symbol">((</a><a id="6569" href="Cubical.HITs.PropositionalTruncation.Properties.html#6569" class="Bound">a</a> <a id="6571" class="Symbol">:</a> <a id="6573" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6575" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6577" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6579" class="Symbol">)</a> <a id="6581" class="Symbol">→</a> <a id="6583" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6593" href="Cubical.HITs.PropositionalTruncation.Properties.html#6569" class="Bound">a</a><a id="6594" class="Symbol">))</a> <a id="6597" class="Symbol">→</a>
        <a id="6607" class="Symbol">((</a><a id="6609" href="Cubical.HITs.PropositionalTruncation.Properties.html#6609" class="Bound">x</a> <a id="6611" class="Symbol">:</a> <a id="6613" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="6614" class="Symbol">)</a> <a id="6616" class="Symbol">→</a> <a id="6618" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6620" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6622" href="Cubical.HITs.PropositionalTruncation.Properties.html#6609" class="Bound">x</a> <a id="6624" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6626" class="Symbol">)</a> <a id="6628" class="Symbol">→</a> <a id="6630" class="Symbol">(</a><a id="6631" href="Cubical.HITs.PropositionalTruncation.Properties.html#6631" class="Bound">a</a> <a id="6633" class="Symbol">:</a> <a id="6635" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6637" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6639" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6641" class="Symbol">)</a> <a id="6643" class="Symbol">→</a> <a id="6645" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6647" href="Cubical.HITs.PropositionalTruncation.Properties.html#6631" class="Bound">a</a>
<a id="6649" href="Cubical.HITs.PropositionalTruncation.Properties.html#6535" class="Function">elim&#39;</a> <a id="6655" class="Symbol">{</a><a id="6656" class="Argument">P</a> <a id="6658" class="Symbol">=</a> <a id="6660" href="Cubical.HITs.PropositionalTruncation.Properties.html#6660" class="Bound">P</a><a id="6661" class="Symbol">}</a> <a id="6663" href="Cubical.HITs.PropositionalTruncation.Properties.html#6663" class="Bound">Pprop</a> <a id="6669" href="Cubical.HITs.PropositionalTruncation.Properties.html#6669" class="Bound">f</a> <a id="6671" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a> <a id="6673" class="Symbol">=</a>
  <a id="6677" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.HITs.PropositionalTruncation.Properties.html#6663" class="Bound">Pprop</a> <a id="6688" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a><a id="6689" class="Symbol">)</a> <a id="6691" class="Symbol">(λ</a> <a id="6694" href="Cubical.HITs.PropositionalTruncation.Properties.html#6694" class="Bound">x</a> <a id="6696" class="Symbol">→</a> <a id="6698" href="Cubical.Core.Primitives.html#633" class="Primitive">transp</a> <a id="6705" class="Symbol">(λ</a> <a id="6708" href="Cubical.HITs.PropositionalTruncation.Properties.html#6708" class="Bound">i</a> <a id="6710" class="Symbol">→</a> <a id="6712" href="Cubical.HITs.PropositionalTruncation.Properties.html#6660" class="Bound">P</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6723" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6725" href="Cubical.HITs.PropositionalTruncation.Properties.html#6694" class="Bound">x</a> <a id="6727" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6730" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a> <a id="6732" href="Cubical.HITs.PropositionalTruncation.Properties.html#6708" class="Bound">i</a><a id="6733" class="Symbol">))</a> <a id="6736" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="6739" class="Symbol">(</a><a id="6740" href="Cubical.HITs.PropositionalTruncation.Properties.html#6669" class="Bound">f</a> <a id="6742" href="Cubical.HITs.PropositionalTruncation.Properties.html#6694" class="Bound">x</a><a id="6743" class="Symbol">))</a> <a id="6746" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a>

<a id="map"></a><a id="6749" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="6753" class="Symbol">:</a> <a id="6755" class="Symbol">(</a><a id="6756" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6758" class="Symbol">→</a> <a id="6760" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="6761" class="Symbol">)</a> <a id="6763" class="Symbol">→</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6768" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6770" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6773" class="Symbol">→</a> <a id="6775" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6777" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6779" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6781" class="Symbol">)</a>
<a id="6783" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="6787" href="Cubical.HITs.PropositionalTruncation.Properties.html#6787" class="Bound">f</a> <a id="6789" class="Symbol">=</a> <a id="6791" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6795" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6803" class="Symbol">(</a><a id="6804" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="6809" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6811" href="Cubical.HITs.PropositionalTruncation.Properties.html#6787" class="Bound">f</a><a id="6812" class="Symbol">)</a>

<a id="map2"></a><a id="6815" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="6820" class="Symbol">:</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6825" class="Symbol">→</a> <a id="6827" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6829" class="Symbol">→</a> <a id="6831" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a><a id="6832" class="Symbol">)</a> <a id="6834" class="Symbol">→</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6839" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6841" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6844" class="Symbol">→</a> <a id="6846" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6848" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6850" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6853" class="Symbol">→</a> <a id="6855" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6857" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="6859" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6861" class="Symbol">)</a>
<a id="6863" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="6868" href="Cubical.HITs.PropositionalTruncation.Properties.html#6868" class="Bound">f</a> <a id="6870" class="Symbol">=</a> <a id="6872" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="6885" class="Symbol">λ</a> <a id="6887" href="Cubical.HITs.PropositionalTruncation.Properties.html#6887" class="Bound">_</a> <a id="6889" class="Symbol">→</a> <a id="6891" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="6898" class="Symbol">)</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="6905" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6907" href="Cubical.HITs.PropositionalTruncation.Properties.html#6868" class="Bound">f</a><a id="6908" class="Symbol">)</a>

<a id="6911" class="Comment">-- The propositional truncation can be eliminated into non-propositional</a>
<a id="6984" class="Comment">-- types as long as the function used in the eliminator is &#39;coherently</a>
<a id="7055" class="Comment">-- constant.&#39; The details of this can be found in the following paper:</a>
<a id="7126" class="Comment">--</a>
<a id="7129" class="Comment">--   https://arxiv.org/pdf/1411.2682.pdf</a>
<a id="7170" class="Keyword">module</a> <a id="SetElim"></a><a id="7177" href="Cubical.HITs.PropositionalTruncation.Properties.html#7177" class="Module">SetElim</a> <a id="7185" class="Symbol">(</a><a id="7186" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7199" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="7200" class="Symbol">)</a> <a id="7202" class="Keyword">where</a>
  <a id="SetElim.Bset&#39;"></a><a id="7210" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7216" class="Symbol">:</a> <a id="7218" href="Cubical.Foundations.Prelude.html#18678" class="Function">isSet&#39;</a> <a id="7225" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a>
  <a id="7229" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7235" class="Symbol">=</a> <a id="7237" href="Cubical.Foundations.Prelude.html#18848" class="Function">isSet→isSet&#39;</a> <a id="7250" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a>

  <a id="SetElim.rec→Set"></a><a id="7258" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7266" class="Symbol">:</a> <a id="7268" class="Symbol">(</a><a id="7269" href="Cubical.HITs.PropositionalTruncation.Properties.html#7269" class="Bound">f</a> <a id="7271" class="Symbol">:</a> <a id="7273" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7275" class="Symbol">→</a> <a id="7277" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7278" class="Symbol">)</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Cubical.HITs.PropositionalTruncation.Properties.html#7281" class="Bound">kf</a> <a id="7284" class="Symbol">:</a> <a id="7286" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7297" href="Cubical.HITs.PropositionalTruncation.Properties.html#7269" class="Bound">f</a><a id="7298" class="Symbol">)</a> <a id="7300" class="Symbol">→</a> <a id="7302" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7304" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7306" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a>
  <a id="SetElim.helper"></a><a id="7315" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a>  <a id="7323" class="Symbol">:</a> <a id="7325" class="Symbol">(</a><a id="7326" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a> <a id="7328" class="Symbol">:</a> <a id="7330" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7332" class="Symbol">→</a> <a id="7334" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7335" class="Symbol">)</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Cubical.HITs.PropositionalTruncation.Properties.html#7338" class="Bound">kf</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7354" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a><a id="7355" class="Symbol">)</a> <a id="7357" class="Symbol">→</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Cubical.HITs.PropositionalTruncation.Properties.html#7360" class="Bound">t</a> <a id="7362" href="Cubical.HITs.PropositionalTruncation.Properties.html#7362" class="Bound">u</a> <a id="7364" class="Symbol">:</a> <a id="7366" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7368" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7370" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="7372" class="Symbol">)</a>
          <a id="7384" class="Symbol">→</a> <a id="7386" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7394" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a> <a id="7396" href="Cubical.HITs.PropositionalTruncation.Properties.html#7338" class="Bound">kf</a> <a id="7399" href="Cubical.HITs.PropositionalTruncation.Properties.html#7360" class="Bound">t</a> <a id="7401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7403" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7411" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a> <a id="7413" href="Cubical.HITs.PropositionalTruncation.Properties.html#7338" class="Bound">kf</a> <a id="7416" href="Cubical.HITs.PropositionalTruncation.Properties.html#7362" class="Bound">u</a>

  <a id="7421" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7429" href="Cubical.HITs.PropositionalTruncation.Properties.html#7429" class="Bound">f</a> <a id="7431" href="Cubical.HITs.PropositionalTruncation.Properties.html#7431" class="Bound">kf</a> <a id="7434" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7436" href="Cubical.HITs.PropositionalTruncation.Properties.html#7436" class="Bound">x</a> <a id="7438" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7441" class="Symbol">=</a> <a id="7443" href="Cubical.HITs.PropositionalTruncation.Properties.html#7429" class="Bound">f</a> <a id="7445" href="Cubical.HITs.PropositionalTruncation.Properties.html#7436" class="Bound">x</a>
  <a id="7449" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7457" href="Cubical.HITs.PropositionalTruncation.Properties.html#7457" class="Bound">f</a> <a id="7459" href="Cubical.HITs.PropositionalTruncation.Properties.html#7459" class="Bound">kf</a> <a id="7462" class="Symbol">(</a><a id="7463" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7471" href="Cubical.HITs.PropositionalTruncation.Properties.html#7471" class="Bound">t</a> <a id="7473" href="Cubical.HITs.PropositionalTruncation.Properties.html#7473" class="Bound">u</a> <a id="7475" href="Cubical.HITs.PropositionalTruncation.Properties.html#7475" class="Bound">i</a><a id="7476" class="Symbol">)</a> <a id="7478" class="Symbol">=</a> <a id="7480" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7487" href="Cubical.HITs.PropositionalTruncation.Properties.html#7457" class="Bound">f</a> <a id="7489" href="Cubical.HITs.PropositionalTruncation.Properties.html#7459" class="Bound">kf</a> <a id="7492" href="Cubical.HITs.PropositionalTruncation.Properties.html#7471" class="Bound">t</a> <a id="7494" href="Cubical.HITs.PropositionalTruncation.Properties.html#7473" class="Bound">u</a> <a id="7496" href="Cubical.HITs.PropositionalTruncation.Properties.html#7475" class="Bound">i</a>

  <a id="7501" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7508" href="Cubical.HITs.PropositionalTruncation.Properties.html#7508" class="Bound">f</a> <a id="7510" href="Cubical.HITs.PropositionalTruncation.Properties.html#7510" class="Bound">kf</a> <a id="7513" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7515" href="Cubical.HITs.PropositionalTruncation.Properties.html#7515" class="Bound">x</a> <a id="7517" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7520" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7522" href="Cubical.HITs.PropositionalTruncation.Properties.html#7522" class="Bound">y</a> <a id="7524" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7527" class="Symbol">=</a> <a id="7529" href="Cubical.HITs.PropositionalTruncation.Properties.html#7510" class="Bound">kf</a> <a id="7532" href="Cubical.HITs.PropositionalTruncation.Properties.html#7515" class="Bound">x</a> <a id="7534" href="Cubical.HITs.PropositionalTruncation.Properties.html#7522" class="Bound">y</a>
  <a id="7538" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7545" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7547" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7559" href="Cubical.HITs.PropositionalTruncation.Properties.html#7559" class="Bound">t</a> <a id="7561" href="Cubical.HITs.PropositionalTruncation.Properties.html#7561" class="Bound">u</a> <a id="7563" href="Cubical.HITs.PropositionalTruncation.Properties.html#7563" class="Bound">i</a><a id="7564" class="Symbol">)</a> <a id="7566" href="Cubical.HITs.PropositionalTruncation.Properties.html#7566" class="Bound">v</a>
    <a id="7572" class="Symbol">=</a> <a id="7574" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7588" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7590" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7593" href="Cubical.HITs.PropositionalTruncation.Properties.html#7559" class="Bound">t</a> <a id="7595" href="Cubical.HITs.PropositionalTruncation.Properties.html#7566" class="Bound">v</a><a id="7596" class="Symbol">)</a> <a id="7598" class="Symbol">(</a><a id="7599" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7606" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7608" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7611" href="Cubical.HITs.PropositionalTruncation.Properties.html#7561" class="Bound">u</a> <a id="7613" href="Cubical.HITs.PropositionalTruncation.Properties.html#7566" class="Bound">v</a><a id="7614" class="Symbol">)</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7624" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7626" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7629" href="Cubical.HITs.PropositionalTruncation.Properties.html#7559" class="Bound">t</a> <a id="7631" href="Cubical.HITs.PropositionalTruncation.Properties.html#7561" class="Bound">u</a><a id="7632" class="Symbol">)</a> <a id="7634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7639" href="Cubical.HITs.PropositionalTruncation.Properties.html#7563" class="Bound">i</a>
  <a id="7643" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="CatchallClause Function">helper</a><a id="7649" class="CatchallClause"> </a><a id="7650" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="CatchallClause Bound">f</a><a id="7651" class="CatchallClause"> </a><a id="7652" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="CatchallClause Bound">kf</a><a id="7654" class="CatchallClause"> </a><a id="7655" href="Cubical.HITs.PropositionalTruncation.Properties.html#7655" class="CatchallClause Bound">t</a><a id="7656" class="CatchallClause"> </a><a id="7657" class="CatchallClause Symbol">(</a><a id="7658" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="CatchallClause InductiveConstructor">squash₁</a><a id="7665" class="CatchallClause"> </a><a id="7666" href="Cubical.HITs.PropositionalTruncation.Properties.html#7666" class="CatchallClause Bound">u</a><a id="7667" class="CatchallClause"> </a><a id="7668" href="Cubical.HITs.PropositionalTruncation.Properties.html#7668" class="CatchallClause Bound">v</a><a id="7669" class="CatchallClause"> </a><a id="7670" href="Cubical.HITs.PropositionalTruncation.Properties.html#7670" class="CatchallClause Bound">i</a><a id="7671" class="CatchallClause Symbol">)</a>
    <a id="7677" class="Symbol">=</a> <a id="7679" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7693" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="Bound">f</a> <a id="7695" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="Bound">kf</a> <a id="7698" href="Cubical.HITs.PropositionalTruncation.Properties.html#7655" class="Bound">t</a> <a id="7700" href="Cubical.HITs.PropositionalTruncation.Properties.html#7666" class="Bound">u</a><a id="7701" class="Symbol">)</a> <a id="7703" class="Symbol">(</a><a id="7704" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7711" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="Bound">f</a> <a id="7713" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="Bound">kf</a> <a id="7716" href="Cubical.HITs.PropositionalTruncation.Properties.html#7655" class="Bound">t</a> <a id="7718" href="Cubical.HITs.PropositionalTruncation.Properties.html#7668" class="Bound">v</a><a id="7719" class="Symbol">)</a> <a id="7721" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7726" class="Symbol">(</a><a id="7727" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7734" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="Bound">f</a> <a id="7736" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="Bound">kf</a> <a id="7739" href="Cubical.HITs.PropositionalTruncation.Properties.html#7666" class="Bound">u</a> <a id="7741" href="Cubical.HITs.PropositionalTruncation.Properties.html#7668" class="Bound">v</a><a id="7742" class="Symbol">)</a> <a id="7744" href="Cubical.HITs.PropositionalTruncation.Properties.html#7670" class="Bound">i</a>

  <a id="SetElim.kcomp"></a><a id="7749" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="7755" class="Symbol">:</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Bound">f</a> <a id="7760" class="Symbol">:</a> <a id="7762" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7764" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7766" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7769" class="Symbol">→</a> <a id="7771" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7772" class="Symbol">)</a> <a id="7774" class="Symbol">→</a> <a id="7776" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7787" class="Symbol">(</a><a id="7788" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Bound">f</a> <a id="7790" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7792" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="7796" class="Symbol">)</a>
  <a id="7800" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="7806" href="Cubical.HITs.PropositionalTruncation.Properties.html#7806" class="Bound">f</a> <a id="7808" href="Cubical.HITs.PropositionalTruncation.Properties.html#7808" class="Bound">x</a> <a id="7810" href="Cubical.HITs.PropositionalTruncation.Properties.html#7810" class="Bound">y</a> <a id="7812" class="Symbol">=</a> <a id="7814" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7819" href="Cubical.HITs.PropositionalTruncation.Properties.html#7806" class="Bound">f</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7830" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7832" href="Cubical.HITs.PropositionalTruncation.Properties.html#7808" class="Bound">x</a> <a id="7834" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7837" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7839" href="Cubical.HITs.PropositionalTruncation.Properties.html#7810" class="Bound">y</a> <a id="7841" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="7843" class="Symbol">)</a>

  <a id="SetElim.Fset"></a><a id="7848" href="Cubical.HITs.PropositionalTruncation.Properties.html#7848" class="Function">Fset</a> <a id="7853" class="Symbol">:</a> <a id="7855" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7861" class="Symbol">(</a><a id="7862" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7864" class="Symbol">→</a> <a id="7866" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7867" class="Symbol">)</a>
  <a id="7871" href="Cubical.HITs.PropositionalTruncation.Properties.html#7848" class="Function">Fset</a> <a id="7876" class="Symbol">=</a> <a id="7878" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="7892" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a><a id="7896" class="Symbol">)</a>

  <a id="SetElim.Kset"></a><a id="7901" href="Cubical.HITs.PropositionalTruncation.Properties.html#7901" class="Function">Kset</a> <a id="7906" class="Symbol">:</a> <a id="7908" class="Symbol">(</a><a id="7909" href="Cubical.HITs.PropositionalTruncation.Properties.html#7909" class="Bound">f</a> <a id="7911" class="Symbol">:</a> <a id="7913" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7918" class="Symbol">)</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7928" class="Symbol">(</a><a id="7929" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="7940" href="Cubical.HITs.PropositionalTruncation.Properties.html#7909" class="Bound">f</a><a id="7941" class="Symbol">)</a>
  <a id="7945" href="Cubical.HITs.PropositionalTruncation.Properties.html#7901" class="Function">Kset</a> <a id="7950" href="Cubical.HITs.PropositionalTruncation.Properties.html#7950" class="Bound">f</a> <a id="7952" class="Symbol">=</a> <a id="7954" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="7961" class="Symbol">(λ</a> <a id="7964" href="Cubical.HITs.PropositionalTruncation.Properties.html#7964" class="Bound">_</a> <a id="7966" class="Symbol">→</a> <a id="7968" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="7975" class="Symbol">(λ</a> <a id="7978" href="Cubical.HITs.PropositionalTruncation.Properties.html#7978" class="Bound">_</a> <a id="7980" class="Symbol">→</a> <a id="7982" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="7995" class="Symbol">(</a><a id="7996" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a> <a id="8001" class="Symbol">_</a> <a id="8003" class="Symbol">_)))</a>

  <a id="SetElim.setRecLemma"></a><a id="8011" href="Cubical.HITs.PropositionalTruncation.Properties.html#8011" class="Function">setRecLemma</a>
    <a id="8027" class="Symbol">:</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a> <a id="8032" class="Symbol">:</a> <a id="8034" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8036" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8038" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8041" class="Symbol">→</a> <a id="8043" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8044" class="Symbol">)</a>
    <a id="8050" class="Symbol">→</a> <a id="8052" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8060" class="Symbol">(</a><a id="8061" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a> <a id="8063" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8065" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="8069" class="Symbol">)</a> <a id="8071" class="Symbol">(</a><a id="8072" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="8078" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a><a id="8079" class="Symbol">)</a> <a id="8081" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8083" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a>
  <a id="8087" href="Cubical.HITs.PropositionalTruncation.Properties.html#8011" class="Function">setRecLemma</a> <a id="8099" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a> <a id="8101" href="Cubical.HITs.PropositionalTruncation.Properties.html#8101" class="Bound">i</a> <a id="8103" href="Cubical.HITs.PropositionalTruncation.Properties.html#8103" class="Bound">t</a>
    <a id="8109" class="Symbol">=</a> <a id="8111" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="8116" class="Symbol">{</a><a id="8117" class="Argument">P</a> <a id="8119" class="Symbol">=</a> <a id="8121" class="Symbol">λ</a> <a id="8123" href="Cubical.HITs.PropositionalTruncation.Properties.html#8123" class="Bound">t</a> <a id="8125" class="Symbol">→</a> <a id="8127" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a> <a id="8138" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8140" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="8144" class="Symbol">)</a> <a id="8146" class="Symbol">(</a><a id="8147" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="8153" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a><a id="8154" class="Symbol">)</a> <a id="8156" href="Cubical.HITs.PropositionalTruncation.Properties.html#8123" class="Bound">t</a> <a id="8158" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8160" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a> <a id="8162" href="Cubical.HITs.PropositionalTruncation.Properties.html#8123" class="Bound">t</a><a id="8163" class="Symbol">}</a>
        <a id="8173" class="Symbol">(λ</a> <a id="8176" href="Cubical.HITs.PropositionalTruncation.Properties.html#8176" class="Bound">t</a> <a id="8178" class="Symbol">→</a> <a id="8180" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a> <a id="8185" class="Symbol">_</a> <a id="8187" class="Symbol">_)</a> <a id="8190" class="Symbol">(λ</a> <a id="8193" href="Cubical.HITs.PropositionalTruncation.Properties.html#8193" class="Bound">x</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8201" class="Symbol">)</a> <a id="8203" href="Cubical.HITs.PropositionalTruncation.Properties.html#8103" class="Bound">t</a> <a id="8205" href="Cubical.HITs.PropositionalTruncation.Properties.html#8101" class="Bound">i</a>

  <a id="SetElim.mkKmap"></a><a id="8210" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a> <a id="8217" class="Symbol">:</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8222" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8224" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8227" class="Symbol">→</a> <a id="8229" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8230" class="Symbol">)</a> <a id="8232" class="Symbol">→</a> <a id="8234" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8236" class="Symbol">(</a><a id="8237" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8239" class="Symbol">→</a> <a id="8241" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8242" class="Symbol">)</a> <a id="8244" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="8257" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a> <a id="8264" href="Cubical.HITs.PropositionalTruncation.Properties.html#8264" class="Bound">f</a> <a id="8266" class="Symbol">=</a> <a id="8268" href="Cubical.HITs.PropositionalTruncation.Properties.html#8264" class="Bound">f</a> <a id="8270" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8272" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="8277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8279" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="8285" href="Cubical.HITs.PropositionalTruncation.Properties.html#8264" class="Bound">f</a>

  <a id="SetElim.fib"></a><a id="8290" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8294" class="Symbol">:</a> <a id="8296" class="Symbol">(</a><a id="8297" href="Cubical.HITs.PropositionalTruncation.Properties.html#8297" class="Bound">g</a> <a id="8299" class="Symbol">:</a> <a id="8301" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8303" class="Symbol">(</a><a id="8304" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8306" class="Symbol">→</a> <a id="8308" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8309" class="Symbol">)</a> <a id="8311" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8321" class="Symbol">)</a> <a id="8323" class="Symbol">→</a> <a id="8325" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8331" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a> <a id="8338" href="Cubical.HITs.PropositionalTruncation.Properties.html#8297" class="Bound">g</a>
  <a id="8342" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.HITs.PropositionalTruncation.Properties.html#8347" class="Bound">g</a> <a id="8349" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8351" href="Cubical.HITs.PropositionalTruncation.Properties.html#8351" class="Bound">kg</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">=</a> <a id="8357" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8365" href="Cubical.HITs.PropositionalTruncation.Properties.html#8347" class="Bound">g</a> <a id="8367" href="Cubical.HITs.PropositionalTruncation.Properties.html#8351" class="Bound">kg</a> <a id="8370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8372" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SetElim.eqv"></a><a id="8380" href="Cubical.HITs.PropositionalTruncation.Properties.html#8380" class="Function">eqv</a> <a id="8384" class="Symbol">:</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.HITs.PropositionalTruncation.Properties.html#8387" class="Bound">g</a> <a id="8389" class="Symbol">:</a> <a id="8391" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8393" class="Symbol">(</a><a id="8394" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8396" class="Symbol">→</a> <a id="8398" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8399" class="Symbol">)</a> <a id="8401" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8411" class="Symbol">)</a> <a id="8413" class="Symbol">→</a> <a id="8415" class="Symbol">∀</a> <a id="8417" href="Cubical.HITs.PropositionalTruncation.Properties.html#8417" class="Bound">fi</a> <a id="8420" class="Symbol">→</a> <a id="8422" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8426" href="Cubical.HITs.PropositionalTruncation.Properties.html#8387" class="Bound">g</a> <a id="8428" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8430" href="Cubical.HITs.PropositionalTruncation.Properties.html#8417" class="Bound">fi</a>
  <a id="8435" href="Cubical.HITs.PropositionalTruncation.Properties.html#8380" class="Function">eqv</a> <a id="8439" href="Cubical.HITs.PropositionalTruncation.Properties.html#8439" class="Bound">g</a> <a id="8441" class="Symbol">(</a><a id="8442" href="Cubical.HITs.PropositionalTruncation.Properties.html#8442" class="Bound">f</a> <a id="8444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8446" href="Cubical.HITs.PropositionalTruncation.Properties.html#8446" class="Bound">p</a><a id="8447" class="Symbol">)</a> <a id="8449" class="Symbol">=</a>
    <a id="8455" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="8462" class="Symbol">(λ</a> <a id="8465" href="Cubical.HITs.PropositionalTruncation.Properties.html#8465" class="Bound">f</a> <a id="8467" class="Symbol">→</a> <a id="8469" href="Cubical.Foundations.HLevels.html#13020" class="Function">isOfHLevelΣ</a> <a id="8481" class="Number">2</a> <a id="8483" href="Cubical.HITs.PropositionalTruncation.Properties.html#7848" class="Function">Fset</a> <a id="8488" href="Cubical.HITs.PropositionalTruncation.Properties.html#7901" class="Function">Kset</a> <a id="8493" class="Symbol">_</a> <a id="8495" class="Symbol">_)</a>
      <a id="8504" class="Symbol">(</a><a id="8505" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8510" class="Symbol">(</a><a id="8511" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="8519" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a><a id="8526" class="Symbol">)</a> <a id="8528" class="Symbol">(</a><a id="8529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8533" href="Cubical.HITs.PropositionalTruncation.Properties.html#8446" class="Bound">p</a><a id="8534" class="Symbol">)</a> <a id="8536" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8538" href="Cubical.HITs.PropositionalTruncation.Properties.html#8011" class="Function">setRecLemma</a> <a id="8550" href="Cubical.HITs.PropositionalTruncation.Properties.html#8442" class="Bound">f</a><a id="8551" class="Symbol">)</a>

  <a id="SetElim.trunc→Set≃"></a><a id="8556" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a> <a id="8567" class="Symbol">:</a> <a id="8569" class="Symbol">(</a><a id="8570" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8572" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8574" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8577" class="Symbol">→</a> <a id="8579" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8580" class="Symbol">)</a> <a id="8582" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8590" class="Symbol">→</a> <a id="8592" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8593" class="Symbol">)</a> <a id="8595" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8605" class="Symbol">)</a>
  <a id="8609" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a> <a id="8620" class="Symbol">.</a><a id="8621" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8625" class="Symbol">=</a> <a id="8627" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a>
  <a id="8636" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a> <a id="8647" class="Symbol">.</a><a id="8648" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8652" class="Symbol">.</a><a id="8653" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a> <a id="8665" href="Cubical.HITs.PropositionalTruncation.Properties.html#8665" class="Bound">g</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8673" href="Cubical.HITs.PropositionalTruncation.Properties.html#8665" class="Bound">g</a> <a id="8675" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8677" href="Cubical.HITs.PropositionalTruncation.Properties.html#8380" class="Function">eqv</a> <a id="8681" href="Cubical.HITs.PropositionalTruncation.Properties.html#8665" class="Bound">g</a>

  <a id="8686" class="Comment">-- The strategy of this equivalence proof follows the paper more closely.</a>
  <a id="8762" class="Comment">-- It is used further down for the groupoid version, because the above</a>
  <a id="8835" class="Comment">-- strategy does not generalize so easily.</a>
  <a id="SetElim.e"></a><a id="8880" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="8882" class="Symbol">:</a> <a id="8884" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a> <a id="8886" class="Symbol">→</a> <a id="8888" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8890" class="Symbol">(</a><a id="8891" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8893" class="Symbol">→</a> <a id="8895" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8896" class="Symbol">)</a> <a id="8898" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="8911" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="8913" href="Cubical.HITs.PropositionalTruncation.Properties.html#8913" class="Bound">b</a> <a id="8915" class="Symbol">=</a> <a id="8917" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8923" href="Cubical.HITs.PropositionalTruncation.Properties.html#8913" class="Bound">b</a> <a id="8925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8927" class="Symbol">λ</a> <a id="8929" href="Cubical.HITs.PropositionalTruncation.Properties.html#8929" class="Bound">_</a> <a id="8931" href="Cubical.HITs.PropositionalTruncation.Properties.html#8931" class="Bound">_</a> <a id="8933" class="Symbol">→</a> <a id="8935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SetElim.eval"></a><a id="8943" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="8948" class="Symbol">:</a> <a id="8950" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8952" class="Symbol">→</a> <a id="8954" class="Symbol">(</a><a id="8955" href="Cubical.HITs.PropositionalTruncation.Properties.html#8955" class="Bound">γ</a> <a id="8957" class="Symbol">:</a> <a id="8959" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8964" class="Symbol">→</a> <a id="8966" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8967" class="Symbol">)</a> <a id="8969" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="8979" class="Symbol">)</a> <a id="8981" class="Symbol">→</a> <a id="8983" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a>
  <a id="8987" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="8992" href="Cubical.HITs.PropositionalTruncation.Properties.html#8992" class="Bound">a₀</a> <a id="8995" class="Symbol">(</a><a id="8996" href="Cubical.HITs.PropositionalTruncation.Properties.html#8996" class="Bound">g</a> <a id="8998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9000" class="Symbol">_)</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Cubical.HITs.PropositionalTruncation.Properties.html#8996" class="Bound">g</a> <a id="9007" href="Cubical.HITs.PropositionalTruncation.Properties.html#8992" class="Bound">a₀</a>

  <a id="SetElim.e-eval"></a><a id="9013" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9020" class="Symbol">:</a> <a id="9022" class="Symbol">∀</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Cubical.HITs.PropositionalTruncation.Properties.html#9025" class="Bound">a₀</a> <a id="9028" class="Symbol">:</a> <a id="9030" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="9031" class="Symbol">)</a> <a id="9033" href="Cubical.HITs.PropositionalTruncation.Properties.html#9033" class="Bound">γ</a> <a id="9035" class="Symbol">→</a> <a id="9037" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9039" class="Symbol">(</a><a id="9040" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="9045" href="Cubical.HITs.PropositionalTruncation.Properties.html#9025" class="Bound">a₀</a> <a id="9048" href="Cubical.HITs.PropositionalTruncation.Properties.html#9033" class="Bound">γ</a><a id="9049" class="Symbol">)</a> <a id="9051" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9053" href="Cubical.HITs.PropositionalTruncation.Properties.html#9033" class="Bound">γ</a>
  <a id="9057" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9064" href="Cubical.HITs.PropositionalTruncation.Properties.html#9064" class="Bound">a₀</a> <a id="9067" class="Symbol">(</a><a id="9068" href="Cubical.HITs.PropositionalTruncation.Properties.html#9068" class="Bound">g</a> <a id="9070" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9072" href="Cubical.HITs.PropositionalTruncation.Properties.html#9072" class="Bound">kg</a><a id="9074" class="Symbol">)</a> <a id="9076" href="Cubical.HITs.PropositionalTruncation.Properties.html#9076" class="Bound">i</a> <a id="9078" class="Symbol">.</a><a id="9079" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9083" href="Cubical.HITs.PropositionalTruncation.Properties.html#9083" class="Bound">a₁</a> <a id="9086" class="Symbol">=</a> <a id="9088" href="Cubical.HITs.PropositionalTruncation.Properties.html#9072" class="Bound">kg</a> <a id="9091" href="Cubical.HITs.PropositionalTruncation.Properties.html#9064" class="Bound">a₀</a> <a id="9094" href="Cubical.HITs.PropositionalTruncation.Properties.html#9083" class="Bound">a₁</a> <a id="9097" href="Cubical.HITs.PropositionalTruncation.Properties.html#9076" class="Bound">i</a>
  <a id="9101" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9108" href="Cubical.HITs.PropositionalTruncation.Properties.html#9108" class="Bound">a₀</a> <a id="9111" class="Symbol">(</a><a id="9112" href="Cubical.HITs.PropositionalTruncation.Properties.html#9112" class="Bound">g</a> <a id="9114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9116" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a><a id="9118" class="Symbol">)</a> <a id="9120" href="Cubical.HITs.PropositionalTruncation.Properties.html#9120" class="Bound">i</a> <a id="9122" class="Symbol">.</a><a id="9123" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9127" href="Cubical.HITs.PropositionalTruncation.Properties.html#9127" class="Bound">a₁</a> <a id="9130" href="Cubical.HITs.PropositionalTruncation.Properties.html#9130" class="Bound">a₂</a> <a id="9133" class="Symbol">=</a> <a id="9135" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="9141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a> <a id="9150" href="Cubical.HITs.PropositionalTruncation.Properties.html#9127" class="Bound">a₁</a> <a id="9153" href="Cubical.HITs.PropositionalTruncation.Properties.html#9130" class="Bound">a₂</a><a id="9155" class="Symbol">)</a> <a id="9157" class="Symbol">(</a><a id="9158" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a> <a id="9161" href="Cubical.HITs.PropositionalTruncation.Properties.html#9108" class="Bound">a₀</a> <a id="9164" href="Cubical.HITs.PropositionalTruncation.Properties.html#9127" class="Bound">a₁</a><a id="9166" class="Symbol">)</a> <a id="9168" class="Symbol">(</a><a id="9169" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a> <a id="9172" href="Cubical.HITs.PropositionalTruncation.Properties.html#9108" class="Bound">a₀</a> <a id="9175" href="Cubical.HITs.PropositionalTruncation.Properties.html#9130" class="Bound">a₂</a><a id="9177" class="Symbol">)</a> <a id="9179" href="Cubical.HITs.PropositionalTruncation.Properties.html#9120" class="Bound">i</a>

  <a id="SetElim.e-isEquiv"></a><a id="9184" href="Cubical.HITs.PropositionalTruncation.Properties.html#9184" class="Function">e-isEquiv</a> <a id="9194" class="Symbol">:</a> <a id="9196" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9198" class="Symbol">→</a> <a id="9200" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="9208" class="Symbol">(</a><a id="9209" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9211" class="Symbol">{</a><a id="9212" class="Argument">A</a> <a id="9214" class="Symbol">=</a> <a id="9216" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="9217" class="Symbol">})</a>
  <a id="9222" href="Cubical.HITs.PropositionalTruncation.Properties.html#9184" class="Function">e-isEquiv</a> <a id="9232" href="Cubical.HITs.PropositionalTruncation.Properties.html#9232" class="Bound">a₀</a> <a id="9235" class="Symbol">=</a> <a id="9237" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9255" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9257" class="Symbol">(</a><a id="9258" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="9263" href="Cubical.HITs.PropositionalTruncation.Properties.html#9232" class="Bound">a₀</a><a id="9265" class="Symbol">)</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9275" href="Cubical.HITs.PropositionalTruncation.Properties.html#9232" class="Bound">a₀</a><a id="9277" class="Symbol">)</a> <a id="9279" class="Symbol">λ</a> <a id="9281" href="Cubical.HITs.PropositionalTruncation.Properties.html#9281" class="Bound">_</a> <a id="9283" class="Symbol">→</a> <a id="9285" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9289" class="Symbol">)</a>

  <a id="SetElim.preEquiv₁"></a><a id="9294" href="Cubical.HITs.PropositionalTruncation.Properties.html#9294" class="Function">preEquiv₁</a> <a id="9304" class="Symbol">:</a> <a id="9306" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9308" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9310" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9313" class="Symbol">→</a> <a id="9315" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a> <a id="9317" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9319" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9321" class="Symbol">(</a><a id="9322" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9324" class="Symbol">→</a> <a id="9326" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9327" class="Symbol">)</a> <a id="9329" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="9342" href="Cubical.HITs.PropositionalTruncation.Properties.html#9294" class="Function">preEquiv₁</a> <a id="9352" href="Cubical.HITs.PropositionalTruncation.Properties.html#9352" class="Bound">t</a> <a id="9354" class="Symbol">=</a> <a id="9356" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9360" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="9379" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a><a id="9380" class="Symbol">)</a> <a id="9382" href="Cubical.HITs.PropositionalTruncation.Properties.html#9184" class="Function">e-isEquiv</a> <a id="9392" href="Cubical.HITs.PropositionalTruncation.Properties.html#9352" class="Bound">t</a>

  <a id="SetElim.preEquiv₂"></a><a id="9397" href="Cubical.HITs.PropositionalTruncation.Properties.html#9397" class="Function">preEquiv₂</a> <a id="9407" class="Symbol">:</a> <a id="9409" class="Symbol">(</a><a id="9410" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9412" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9414" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9417" class="Symbol">→</a> <a id="9419" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9421" class="Symbol">(</a><a id="9422" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9424" class="Symbol">→</a> <a id="9426" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9427" class="Symbol">)</a> <a id="9429" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="9439" class="Symbol">)</a> <a id="9441" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9443" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9445" class="Symbol">(</a><a id="9446" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9448" class="Symbol">→</a> <a id="9450" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9451" class="Symbol">)</a> <a id="9453" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="9466" href="Cubical.HITs.PropositionalTruncation.Properties.html#9397" class="Function">preEquiv₂</a> <a id="9476" class="Symbol">=</a> <a id="9478" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9489" class="Symbol">(</a><a id="9490" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9494" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9497" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9503" class="Symbol">(λ</a> <a id="9506" href="Cubical.HITs.PropositionalTruncation.Properties.html#9506" class="Bound">_</a> <a id="9508" class="Symbol">→</a> <a id="9510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9514" class="Symbol">)</a> <a id="9516" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a><a id="9520" class="Symbol">)</a>
    <a id="9526" class="Keyword">where</a>
    <a id="9536" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9539" class="Symbol">:</a> <a id="9541" class="Symbol">(</a><a id="9542" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9544" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9546" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9549" class="Symbol">→</a> <a id="9551" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9556" class="Symbol">→</a> <a id="9558" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9559" class="Symbol">)</a> <a id="9561" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a><a id="9571" class="Symbol">)</a> <a id="9573" class="Symbol">→</a> <a id="9575" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9577" class="Symbol">(</a><a id="9578" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9580" class="Symbol">→</a> <a id="9582" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9583" class="Symbol">)</a> <a id="9585" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
    <a id="9600" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9603" href="Cubical.HITs.PropositionalTruncation.Properties.html#9603" class="Bound">f</a> <a id="9605" class="Symbol">.</a><a id="9606" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9610" href="Cubical.HITs.PropositionalTruncation.Properties.html#9610" class="Bound">x</a> <a id="9612" class="Symbol">=</a> <a id="9614" href="Cubical.HITs.PropositionalTruncation.Properties.html#9603" class="Bound">f</a> <a id="9616" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9618" href="Cubical.HITs.PropositionalTruncation.Properties.html#9610" class="Bound">x</a> <a id="9620" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9623" class="Symbol">.</a><a id="9624" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9628" href="Cubical.HITs.PropositionalTruncation.Properties.html#9610" class="Bound">x</a>
    <a id="9634" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9637" href="Cubical.HITs.PropositionalTruncation.Properties.html#9637" class="Bound">f</a> <a id="9639" class="Symbol">.</a><a id="9640" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9644" href="Cubical.HITs.PropositionalTruncation.Properties.html#9644" class="Bound">x</a> <a id="9646" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">y</a> <a id="9648" href="Cubical.HITs.PropositionalTruncation.Properties.html#9648" class="Bound">i</a> <a id="9650" class="Symbol">=</a> <a id="9652" href="Cubical.HITs.PropositionalTruncation.Properties.html#9637" class="Bound">f</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9663" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9665" href="Cubical.HITs.PropositionalTruncation.Properties.html#9644" class="Bound">x</a> <a id="9667" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9670" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9672" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">y</a> <a id="9674" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9677" href="Cubical.HITs.PropositionalTruncation.Properties.html#9648" class="Bound">i</a><a id="9678" class="Symbol">)</a> <a id="9680" class="Symbol">.</a><a id="9681" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9685" href="Cubical.HITs.PropositionalTruncation.Properties.html#9644" class="Bound">x</a> <a id="9687" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">y</a> <a id="9689" href="Cubical.HITs.PropositionalTruncation.Properties.html#9648" class="Bound">i</a>

    <a id="9696" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a> <a id="9701" class="Symbol">:</a> <a id="9703" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="9711" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9714" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>
    <a id="9724" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a> <a id="9729" href="Cubical.HITs.PropositionalTruncation.Properties.html#9729" class="Bound">f</a> <a id="9731" href="Cubical.HITs.PropositionalTruncation.Properties.html#9731" class="Bound">i</a> <a id="9733" href="Cubical.HITs.PropositionalTruncation.Properties.html#9733" class="Bound">t</a> <a id="9735" class="Symbol">.</a><a id="9736" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9740" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">x</a> <a id="9742" class="Symbol">=</a> <a id="9744" href="Cubical.HITs.PropositionalTruncation.Properties.html#9729" class="Bound">f</a> <a id="9746" class="Symbol">(</a><a id="9747" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9755" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9757" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">x</a> <a id="9759" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9762" href="Cubical.HITs.PropositionalTruncation.Properties.html#9733" class="Bound">t</a> <a id="9764" href="Cubical.HITs.PropositionalTruncation.Properties.html#9731" class="Bound">i</a><a id="9765" class="Symbol">)</a> <a id="9767" class="Symbol">.</a><a id="9768" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9772" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">x</a>
    <a id="9778" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a> <a id="9783" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9785" href="Cubical.HITs.PropositionalTruncation.Properties.html#9785" class="Bound">i</a> <a id="9787" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9789" class="Symbol">.</a><a id="9790" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9794" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9796" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a>
      <a id="9804" class="Symbol">=</a> <a id="9806" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a>
          <a id="9822" class="Symbol">(λ</a> <a id="9825" href="Cubical.HITs.PropositionalTruncation.Properties.html#9825" class="Bound">j</a> <a id="9827" class="Symbol">→</a> <a id="9829" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9831" class="Symbol">(</a><a id="9832" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9840" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9842" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9844" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9847" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9849" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a> <a id="9851" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9854" href="Cubical.HITs.PropositionalTruncation.Properties.html#9825" class="Bound">j</a><a id="9855" class="Symbol">)</a> <a id="9857" class="Symbol">.</a><a id="9858" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9862" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9864" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a> <a id="9866" href="Cubical.HITs.PropositionalTruncation.Properties.html#9825" class="Bound">j</a><a id="9867" class="Symbol">)</a>
          <a id="9879" class="Symbol">(</a><a id="9880" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9882" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9884" class="Symbol">.</a><a id="9885" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9889" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9891" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a><a id="9892" class="Symbol">)</a>
          <a id="9904" class="Symbol">(λ</a> <a id="9907" href="Cubical.HITs.PropositionalTruncation.Properties.html#9907" class="Bound">j</a> <a id="9909" class="Symbol">→</a> <a id="9911" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9913" class="Symbol">(</a><a id="9914" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9922" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9924" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9926" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9929" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9931" href="Cubical.HITs.PropositionalTruncation.Properties.html#9907" class="Bound">j</a><a id="9932" class="Symbol">)</a> <a id="9934" class="Symbol">.</a><a id="9935" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9939" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a><a id="9940" class="Symbol">)</a>
          <a id="9952" class="Symbol">(λ</a> <a id="9955" href="Cubical.HITs.PropositionalTruncation.Properties.html#9955" class="Bound">j</a> <a id="9957" class="Symbol">→</a> <a id="9959" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9961" class="Symbol">(</a><a id="9962" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9970" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9972" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a> <a id="9974" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9977" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9979" href="Cubical.HITs.PropositionalTruncation.Properties.html#9955" class="Bound">j</a><a id="9980" class="Symbol">)</a> <a id="9982" class="Symbol">.</a><a id="9983" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9987" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a><a id="9988" class="Symbol">)</a>
          <a id="10000" href="Cubical.HITs.PropositionalTruncation.Properties.html#9785" class="Bound">i</a>

  <a id="SetElim.trunc→Set≃₂"></a><a id="10005" href="Cubical.HITs.PropositionalTruncation.Properties.html#10005" class="Function">trunc→Set≃₂</a> <a id="10017" class="Symbol">:</a> <a id="10019" class="Symbol">(</a><a id="10020" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10022" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10024" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10027" class="Symbol">→</a> <a id="10029" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="10030" class="Symbol">)</a> <a id="10032" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="10034" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10036" class="Symbol">(</a><a id="10037" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10039" class="Symbol">→</a> <a id="10041" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="10042" class="Symbol">)</a> <a id="10044" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a>
  <a id="10057" href="Cubical.HITs.PropositionalTruncation.Properties.html#10005" class="Function">trunc→Set≃₂</a> <a id="10069" class="Symbol">=</a> <a id="10071" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10081" class="Symbol">(</a><a id="10082" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="10092" href="Cubical.HITs.PropositionalTruncation.Properties.html#9294" class="Function">preEquiv₁</a><a id="10101" class="Symbol">)</a> <a id="10103" href="Cubical.HITs.PropositionalTruncation.Properties.html#9397" class="Function">preEquiv₂</a>

<a id="10114" class="Keyword">open</a> <a id="10119" href="Cubical.HITs.PropositionalTruncation.Properties.html#7177" class="Module">SetElim</a> <a id="10127" class="Keyword">public</a> <a id="10134" class="Keyword">using</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a><a id="10148" class="Symbol">;</a> <a id="10150" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a><a id="10160" class="Symbol">)</a>

<a id="elim→Set"></a><a id="10163" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="10172" class="Symbol">:</a> <a id="10174" class="Symbol">∀</a> <a id="10176" class="Symbol">{</a><a id="10177" href="Cubical.HITs.PropositionalTruncation.Properties.html#10177" class="Bound">ℓ&#39;</a><a id="10179" class="Symbol">}</a> <a id="10181" class="Symbol">{</a><a id="10182" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a> <a id="10184" class="Symbol">:</a> <a id="10186" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10191" href="Cubical.HITs.PropositionalTruncation.Properties.html#10177" class="Bound">ℓ&#39;</a><a id="10193" class="Symbol">}</a> <a id="10195" class="Symbol">{</a><a id="10196" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10198" class="Symbol">:</a> <a id="10200" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10202" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a> <a id="10204" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10207" class="Symbol">→</a> <a id="10209" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10214" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="10215" class="Symbol">}</a>
  <a id="10219" class="Symbol">→</a> <a id="10221" class="Symbol">(∀</a> <a id="10224" href="Cubical.HITs.PropositionalTruncation.Properties.html#10224" class="Bound">t</a> <a id="10226" class="Symbol">→</a> <a id="10228" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10237" href="Cubical.HITs.PropositionalTruncation.Properties.html#10224" class="Bound">t</a><a id="10238" class="Symbol">))</a>
  <a id="10243" class="Symbol">→</a> <a id="10245" class="Symbol">(</a><a id="10246" href="Cubical.HITs.PropositionalTruncation.Properties.html#10246" class="Bound">f</a> <a id="10248" class="Symbol">:</a> <a id="10250" class="Symbol">(</a><a id="10251" href="Cubical.HITs.PropositionalTruncation.Properties.html#10251" class="Bound">x</a> <a id="10253" class="Symbol">:</a> <a id="10255" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a><a id="10256" class="Symbol">)</a> <a id="10258" class="Symbol">→</a> <a id="10260" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10262" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10264" href="Cubical.HITs.PropositionalTruncation.Properties.html#10251" class="Bound">x</a> <a id="10266" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="10268" class="Symbol">)</a>
  <a id="10272" class="Symbol">→</a> <a id="10274" class="Symbol">(</a><a id="10275" href="Cubical.HITs.PropositionalTruncation.Properties.html#10275" class="Bound">kf</a> <a id="10278" class="Symbol">:</a> <a id="10280" class="Symbol">∀</a> <a id="10282" href="Cubical.HITs.PropositionalTruncation.Properties.html#10282" class="Bound">x</a> <a id="10284" href="Cubical.HITs.PropositionalTruncation.Properties.html#10284" class="Bound">y</a> <a id="10286" class="Symbol">→</a> <a id="10288" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10294" class="Symbol">(λ</a> <a id="10297" href="Cubical.HITs.PropositionalTruncation.Properties.html#10297" class="Bound">i</a> <a id="10299" class="Symbol">→</a> <a id="10301" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10303" class="Symbol">(</a><a id="10304" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10312" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10314" href="Cubical.HITs.PropositionalTruncation.Properties.html#10282" class="Bound">x</a> <a id="10316" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10321" href="Cubical.HITs.PropositionalTruncation.Properties.html#10284" class="Bound">y</a> <a id="10323" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10326" href="Cubical.HITs.PropositionalTruncation.Properties.html#10297" class="Bound">i</a><a id="10327" class="Symbol">))</a> <a id="10330" class="Symbol">(</a><a id="10331" href="Cubical.HITs.PropositionalTruncation.Properties.html#10246" class="Bound">f</a> <a id="10333" href="Cubical.HITs.PropositionalTruncation.Properties.html#10282" class="Bound">x</a><a id="10334" class="Symbol">)</a> <a id="10336" class="Symbol">(</a><a id="10337" href="Cubical.HITs.PropositionalTruncation.Properties.html#10246" class="Bound">f</a> <a id="10339" href="Cubical.HITs.PropositionalTruncation.Properties.html#10284" class="Bound">y</a><a id="10340" class="Symbol">))</a>
  <a id="10345" class="Symbol">→</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Cubical.HITs.PropositionalTruncation.Properties.html#10348" class="Bound">t</a> <a id="10350" class="Symbol">:</a> <a id="10352" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10354" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a> <a id="10356" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="10358" class="Symbol">)</a> <a id="10360" class="Symbol">→</a> <a id="10362" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10364" href="Cubical.HITs.PropositionalTruncation.Properties.html#10348" class="Bound">t</a>
<a id="10366" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="10375" class="Symbol">{</a><a id="10376" class="Argument">A</a> <a id="10378" class="Symbol">=</a> <a id="10380" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a><a id="10381" class="Symbol">}</a> <a id="10383" class="Symbol">{</a><a id="10384" class="Argument">P</a> <a id="10386" class="Symbol">=</a> <a id="10388" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a><a id="10389" class="Symbol">}</a> <a id="10391" href="Cubical.HITs.PropositionalTruncation.Properties.html#10391" class="Bound">Pset</a> <a id="10396" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10398" href="Cubical.HITs.PropositionalTruncation.Properties.html#10398" class="Bound">kf</a> <a id="10401" href="Cubical.HITs.PropositionalTruncation.Properties.html#10401" class="Bound">t</a> <a id="10403" class="Symbol">=</a> <a id="10405" href="Cubical.HITs.PropositionalTruncation.Properties.html#10432" class="Function">main</a> <a id="10410" href="Cubical.HITs.PropositionalTruncation.Properties.html#10401" class="Bound">t</a> <a id="10412" class="Symbol">.</a><a id="10413" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="10417" class="Symbol">.</a><a id="10418" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="10424" class="Keyword">where</a>
  <a id="10432" href="Cubical.HITs.PropositionalTruncation.Properties.html#10432" class="Function">main</a> <a id="10437" class="Symbol">:</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Cubical.HITs.PropositionalTruncation.Properties.html#10440" class="Bound">t</a> <a id="10442" class="Symbol">:</a> <a id="10444" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10446" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a> <a id="10448" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="10450" class="Symbol">)</a>
    <a id="10456" class="Symbol">→</a> <a id="10458" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="10466" class="Symbol">(</a><a id="10467" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10470" href="Cubical.HITs.PropositionalTruncation.Properties.html#10470" class="Bound">x</a> <a id="10472" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10474" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a> <a id="10476" href="Cubical.HITs.PropositionalTruncation.Properties.html#10440" class="Bound">t</a> <a id="10478" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                <a id="10496" class="Symbol">((</a><a id="10498" href="Cubical.HITs.PropositionalTruncation.Properties.html#10498" class="Bound">a</a> <a id="10500" class="Symbol">:</a> <a id="10502" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a><a id="10503" class="Symbol">)</a> <a id="10505" class="Symbol">→</a> <a id="10507" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10513" class="Symbol">(λ</a> <a id="10516" href="Cubical.HITs.PropositionalTruncation.Properties.html#10516" class="Bound">i</a> <a id="10518" class="Symbol">→</a> <a id="10520" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10531" href="Cubical.HITs.PropositionalTruncation.Properties.html#10440" class="Bound">t</a> <a id="10533" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10535" href="Cubical.HITs.PropositionalTruncation.Properties.html#10498" class="Bound">a</a> <a id="10537" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10540" href="Cubical.HITs.PropositionalTruncation.Properties.html#10516" class="Bound">i</a><a id="10541" class="Symbol">))</a> <a id="10544" href="Cubical.HITs.PropositionalTruncation.Properties.html#10470" class="Bound">x</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10549" href="Cubical.HITs.PropositionalTruncation.Properties.html#10498" class="Bound">a</a><a id="10550" class="Symbol">)))</a>
  <a id="10556" href="Cubical.HITs.PropositionalTruncation.Properties.html#10432" class="Function">main</a> <a id="10561" class="Symbol">=</a> <a id="10563" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="10568" class="Symbol">(λ</a> <a id="10571" href="Cubical.HITs.PropositionalTruncation.Properties.html#10571" class="Bound">_</a> <a id="10573" class="Symbol">→</a> <a id="10575" href="Cubical.Foundations.Prelude.html#19888" class="Function">isPropIsContr</a><a id="10588" class="Symbol">)</a>
    <a id="10594" class="Symbol">λ</a> <a id="10596" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a> <a id="10598" class="Symbol">→</a>
       <a id="10607" class="Symbol">(((</a><a id="10610" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10612" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10613" class="Symbol">)</a> <a id="10615" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10617" href="Cubical.HITs.PropositionalTruncation.Properties.html#10398" class="Bound">kf</a> <a id="10620" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10621" class="Symbol">)</a>
      <a id="10629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10631" class="Symbol">λ</a> <a id="10633" class="Symbol">{(</a><a id="10635" href="Cubical.HITs.PropositionalTruncation.Properties.html#10635" class="Bound">x</a> <a id="10637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10639" href="Cubical.HITs.PropositionalTruncation.Properties.html#10639" class="Bound">p</a><a id="10640" class="Symbol">)</a> <a id="10642" class="Symbol">→</a> <a id="10644" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="10651" class="Symbol">(λ</a> <a id="10654" href="Cubical.HITs.PropositionalTruncation.Properties.html#10654" class="Bound">_</a> <a id="10656" class="Symbol">→</a> <a id="10658" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a>
           <a id="10677" class="Symbol">λ</a> <a id="10679" href="Cubical.HITs.PropositionalTruncation.Properties.html#10679" class="Bound">_</a> <a id="10681" class="Symbol">→</a> <a id="10683" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="10700" class="Number">1</a> <a id="10702" class="Symbol">(</a><a id="10703" href="Cubical.HITs.PropositionalTruncation.Properties.html#10391" class="Bound">Pset</a> <a id="10708" class="Symbol">_)</a> <a id="10711" class="Symbol">_</a> <a id="10713" class="Symbol">_)</a>
             <a id="10729" class="Symbol">(</a><a id="10730" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10734" class="Symbol">(</a><a id="10735" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10745" class="Symbol">(λ</a> <a id="10748" href="Cubical.HITs.PropositionalTruncation.Properties.html#10748" class="Bound">j</a> <a id="10750" class="Symbol">→</a> <a id="10752" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="10758" class="Symbol">(λ</a> <a id="10761" href="Cubical.HITs.PropositionalTruncation.Properties.html#10761" class="Bound">i</a> <a id="10763" class="Symbol">→</a> <a id="10765" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a> <a id="10767" class="Symbol">(</a><a id="10768" href="Cubical.HITs.PropositionalTruncation.Properties.html#10826" class="Function">sq</a> <a id="10771" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a> <a id="10773" href="Cubical.HITs.PropositionalTruncation.Properties.html#10748" class="Bound">j</a> <a id="10775" href="Cubical.HITs.PropositionalTruncation.Properties.html#10761" class="Bound">i</a><a id="10776" class="Symbol">))</a> <a id="10779" href="Cubical.HITs.PropositionalTruncation.Properties.html#10635" class="Bound">x</a> <a id="10781" class="Symbol">(</a><a id="10782" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10784" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10785" class="Symbol">))</a> <a id="10788" class="Symbol">(</a><a id="10789" href="Cubical.HITs.PropositionalTruncation.Properties.html#10639" class="Bound">p</a> <a id="10791" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10792" class="Symbol">)))</a>
             <a id="10809" class="Symbol">})</a>
    <a id="10816" class="Keyword">where</a>
    <a id="10826" href="Cubical.HITs.PropositionalTruncation.Properties.html#10826" class="Function">sq</a> <a id="10829" class="Symbol">:</a> <a id="10831" class="Symbol">(</a><a id="10832" href="Cubical.HITs.PropositionalTruncation.Properties.html#10832" class="Bound">a</a> <a id="10834" class="Symbol">:</a> <a id="10836" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a><a id="10837" class="Symbol">)</a> <a id="10839" class="Symbol">→</a> <a id="10841" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10849" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10851" href="Cubical.HITs.PropositionalTruncation.Properties.html#10832" class="Bound">a</a> <a id="10853" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10856" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10858" href="Cubical.HITs.PropositionalTruncation.Properties.html#10832" class="Bound">a</a> <a id="10860" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10863" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10865" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="10874" href="Cubical.HITs.PropositionalTruncation.Properties.html#10826" class="Function">sq</a> <a id="10877" href="Cubical.HITs.PropositionalTruncation.Properties.html#10877" class="Bound">a</a> <a id="10879" class="Symbol">=</a> <a id="10881" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="10894" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10902" class="Symbol">_</a> <a id="10904" class="Symbol">_</a> <a id="10906" class="Symbol">_</a> <a id="10908" class="Symbol">_</a>

<a id="elim2→Set"></a><a id="10911" href="Cubical.HITs.PropositionalTruncation.Properties.html#10911" class="Function">elim2→Set</a> <a id="10921" class="Symbol">:</a>
    <a id="10927" class="Symbol">{</a><a id="10928" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="10930" class="Symbol">:</a> <a id="10932" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10934" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10936" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10939" class="Symbol">→</a> <a id="10941" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10943" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="10945" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10948" class="Symbol">→</a> <a id="10950" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10955" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="10956" class="Symbol">}</a>
  <a id="10960" class="Symbol">→</a> <a id="10962" class="Symbol">(∀</a> <a id="10965" href="Cubical.HITs.PropositionalTruncation.Properties.html#10965" class="Bound">t</a> <a id="10967" href="Cubical.HITs.PropositionalTruncation.Properties.html#10967" class="Bound">u</a> <a id="10969" class="Symbol">→</a> <a id="10971" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10977" class="Symbol">(</a><a id="10978" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="10980" href="Cubical.HITs.PropositionalTruncation.Properties.html#10965" class="Bound">t</a> <a id="10982" href="Cubical.HITs.PropositionalTruncation.Properties.html#10967" class="Bound">u</a><a id="10983" class="Symbol">))</a>
  <a id="10988" class="Symbol">→</a> <a id="10990" class="Symbol">(</a><a id="10991" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="10993" class="Symbol">:</a> <a id="10995" class="Symbol">(</a><a id="10996" href="Cubical.HITs.PropositionalTruncation.Properties.html#10996" class="Bound">x</a> <a id="10998" class="Symbol">:</a> <a id="11000" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="11001" class="Symbol">)</a> <a id="11003" class="Symbol">(</a><a id="11004" href="Cubical.HITs.PropositionalTruncation.Properties.html#11004" class="Bound">y</a> <a id="11006" class="Symbol">:</a> <a id="11008" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="11009" class="Symbol">)</a> <a id="11011" class="Symbol">→</a> <a id="11013" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11015" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11017" href="Cubical.HITs.PropositionalTruncation.Properties.html#10996" class="Bound">x</a> <a id="11019" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11022" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11024" href="Cubical.HITs.PropositionalTruncation.Properties.html#11004" class="Bound">y</a> <a id="11026" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="11028" class="Symbol">)</a>
  <a id="11032" class="Symbol">→</a> <a id="11034" class="Symbol">(</a><a id="11035" href="Cubical.HITs.PropositionalTruncation.Properties.html#11035" class="Bound">kf₁</a> <a id="11039" class="Symbol">:</a> <a id="11041" class="Symbol">∀</a> <a id="11043" href="Cubical.HITs.PropositionalTruncation.Properties.html#11043" class="Bound">x</a> <a id="11045" href="Cubical.HITs.PropositionalTruncation.Properties.html#11045" class="Bound">y</a> <a id="11047" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a> <a id="11049" class="Symbol">→</a> <a id="11051" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11057" class="Symbol">(λ</a> <a id="11060" href="Cubical.HITs.PropositionalTruncation.Properties.html#11060" class="Bound">i</a> <a id="11062" class="Symbol">→</a> <a id="11064" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11066" class="Symbol">(</a><a id="11067" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11075" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11077" href="Cubical.HITs.PropositionalTruncation.Properties.html#11043" class="Bound">x</a> <a id="11079" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11082" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11084" href="Cubical.HITs.PropositionalTruncation.Properties.html#11045" class="Bound">y</a> <a id="11086" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11089" href="Cubical.HITs.PropositionalTruncation.Properties.html#11060" class="Bound">i</a><a id="11090" class="Symbol">)</a> <a id="11092" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11094" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a> <a id="11096" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="11098" class="Symbol">)</a> <a id="11100" class="Symbol">(</a><a id="11101" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11103" href="Cubical.HITs.PropositionalTruncation.Properties.html#11043" class="Bound">x</a> <a id="11105" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a><a id="11106" class="Symbol">)</a> <a id="11108" class="Symbol">(</a><a id="11109" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11111" href="Cubical.HITs.PropositionalTruncation.Properties.html#11045" class="Bound">y</a> <a id="11113" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a><a id="11114" class="Symbol">))</a>
  <a id="11119" class="Symbol">→</a> <a id="11121" class="Symbol">(</a><a id="11122" href="Cubical.HITs.PropositionalTruncation.Properties.html#11122" class="Bound">kf₂</a> <a id="11126" class="Symbol">:</a> <a id="11128" class="Symbol">∀</a> <a id="11130" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11132" href="Cubical.HITs.PropositionalTruncation.Properties.html#11132" class="Bound">v</a> <a id="11134" href="Cubical.HITs.PropositionalTruncation.Properties.html#11134" class="Bound">w</a> <a id="11136" class="Symbol">→</a> <a id="11138" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11144" class="Symbol">(λ</a> <a id="11147" href="Cubical.HITs.PropositionalTruncation.Properties.html#11147" class="Bound">i</a> <a id="11149" class="Symbol">→</a> <a id="11151" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11153" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11155" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11157" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11169" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11171" href="Cubical.HITs.PropositionalTruncation.Properties.html#11132" class="Bound">v</a> <a id="11173" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11176" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11178" href="Cubical.HITs.PropositionalTruncation.Properties.html#11134" class="Bound">w</a> <a id="11180" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11183" href="Cubical.HITs.PropositionalTruncation.Properties.html#11147" class="Bound">i</a><a id="11184" class="Symbol">))</a> <a id="11187" class="Symbol">(</a><a id="11188" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11190" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11192" href="Cubical.HITs.PropositionalTruncation.Properties.html#11132" class="Bound">v</a><a id="11193" class="Symbol">)</a> <a id="11195" class="Symbol">(</a><a id="11196" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11198" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11200" href="Cubical.HITs.PropositionalTruncation.Properties.html#11134" class="Bound">w</a><a id="11201" class="Symbol">))</a>
  <a id="11206" class="Symbol">→</a> <a id="11208" class="Symbol">(</a><a id="11209" href="Cubical.HITs.PropositionalTruncation.Properties.html#11209" class="Bound">sf</a> <a id="11212" class="Symbol">:</a> <a id="11214" class="Symbol">∀</a> <a id="11216" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11218" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11220" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11222" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a> <a id="11224" class="Symbol">→</a> <a id="11226" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="11234" class="Symbol">(λ</a> <a id="11237" href="Cubical.HITs.PropositionalTruncation.Properties.html#11237" class="Bound">i</a> <a id="11239" href="Cubical.HITs.PropositionalTruncation.Properties.html#11239" class="Bound">j</a> <a id="11241" class="Symbol">→</a> <a id="11243" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11245" class="Symbol">(</a><a id="11246" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11254" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11256" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11258" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11261" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11263" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11265" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11268" href="Cubical.HITs.PropositionalTruncation.Properties.html#11237" class="Bound">i</a><a id="11269" class="Symbol">)</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11280" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11282" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11284" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11287" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11289" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a> <a id="11291" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11294" href="Cubical.HITs.PropositionalTruncation.Properties.html#11239" class="Bound">j</a><a id="11295" class="Symbol">))</a>
                              <a id="11328" class="Symbol">(</a><a id="11329" href="Cubical.HITs.PropositionalTruncation.Properties.html#11122" class="Bound">kf₂</a> <a id="11333" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11335" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11337" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a><a id="11338" class="Symbol">)</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Cubical.HITs.PropositionalTruncation.Properties.html#11122" class="Bound">kf₂</a> <a id="11345" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11347" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11349" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a><a id="11350" class="Symbol">)</a> <a id="11352" class="Symbol">(</a><a id="11353" href="Cubical.HITs.PropositionalTruncation.Properties.html#11035" class="Bound">kf₁</a> <a id="11357" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11359" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11361" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a><a id="11362" class="Symbol">)</a> <a id="11364" class="Symbol">(</a><a id="11365" href="Cubical.HITs.PropositionalTruncation.Properties.html#11035" class="Bound">kf₁</a> <a id="11369" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11371" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11373" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a><a id="11374" class="Symbol">))</a>
  <a id="11379" class="Symbol">→</a> <a id="11381" class="Symbol">(</a><a id="11382" href="Cubical.HITs.PropositionalTruncation.Properties.html#11382" class="Bound">t</a> <a id="11384" class="Symbol">:</a> <a id="11386" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11388" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11390" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11392" class="Symbol">)</a> <a id="11394" class="Symbol">→</a> <a id="11396" class="Symbol">(</a><a id="11397" href="Cubical.HITs.PropositionalTruncation.Properties.html#11397" class="Bound">u</a> <a id="11399" class="Symbol">:</a> <a id="11401" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11403" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="11405" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11407" class="Symbol">)</a> <a id="11409" class="Symbol">→</a> <a id="11411" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11413" href="Cubical.HITs.PropositionalTruncation.Properties.html#11382" class="Bound">t</a> <a id="11415" href="Cubical.HITs.PropositionalTruncation.Properties.html#11397" class="Bound">u</a>
<a id="11417" href="Cubical.HITs.PropositionalTruncation.Properties.html#10911" class="Function">elim2→Set</a> <a id="11427" class="Symbol">{</a><a id="11428" class="Argument">A</a> <a id="11430" class="Symbol">=</a> <a id="11432" href="Cubical.HITs.PropositionalTruncation.Properties.html#11432" class="Bound">A</a><a id="11433" class="Symbol">}</a> <a id="11435" class="Symbol">{</a><a id="11436" class="Argument">B</a> <a id="11438" class="Symbol">=</a> <a id="11440" href="Cubical.HITs.PropositionalTruncation.Properties.html#11440" class="Bound">B</a><a id="11441" class="Symbol">}</a> <a id="11443" class="Symbol">{</a><a id="11444" class="Argument">P</a> <a id="11446" class="Symbol">=</a> <a id="11448" href="Cubical.HITs.PropositionalTruncation.Properties.html#11448" class="Bound">P</a><a id="11449" class="Symbol">}</a> <a id="11451" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11456" href="Cubical.HITs.PropositionalTruncation.Properties.html#11456" class="Bound">f</a> <a id="11458" href="Cubical.HITs.PropositionalTruncation.Properties.html#11458" class="Bound">kf₁</a> <a id="11462" href="Cubical.HITs.PropositionalTruncation.Properties.html#11462" class="Bound">kf₂</a> <a id="11466" href="Cubical.HITs.PropositionalTruncation.Properties.html#11466" class="Bound">sf</a> <a id="11469" class="Symbol">=</a>
  <a id="11473" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="11482" class="Symbol">(λ</a> <a id="11485" href="Cubical.HITs.PropositionalTruncation.Properties.html#11485" class="Bound">_</a> <a id="11487" class="Symbol">→</a> <a id="11489" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="11496" class="Symbol">(λ</a> <a id="11499" href="Cubical.HITs.PropositionalTruncation.Properties.html#11499" class="Bound">_</a> <a id="11501" class="Symbol">→</a> <a id="11503" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11508" class="Symbol">_</a> <a id="11510" class="Symbol">_))</a> <a id="11514" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11524" href="Cubical.HITs.PropositionalTruncation.Properties.html#11652" class="Function">squareHelper</a>
  <a id="11539" class="Keyword">where</a>
  <a id="11547" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11557" class="Symbol">:</a> <a id="11559" class="Symbol">(</a><a id="11560" href="Cubical.HITs.PropositionalTruncation.Properties.html#11560" class="Bound">x</a> <a id="11562" class="Symbol">:</a> <a id="11564" href="Cubical.HITs.PropositionalTruncation.Properties.html#11432" class="Bound">A</a><a id="11565" class="Symbol">)</a> <a id="11567" class="Symbol">(</a><a id="11568" href="Cubical.HITs.PropositionalTruncation.Properties.html#11568" class="Bound">u</a> <a id="11570" class="Symbol">:</a> <a id="11572" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11574" href="Cubical.HITs.PropositionalTruncation.Properties.html#11440" class="Bound">B</a> <a id="11576" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11578" class="Symbol">)</a> <a id="11580" class="Symbol">→</a> <a id="11582" href="Cubical.HITs.PropositionalTruncation.Properties.html#11448" class="Bound">P</a> <a id="11584" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11586" href="Cubical.HITs.PropositionalTruncation.Properties.html#11560" class="Bound">x</a> <a id="11588" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11591" href="Cubical.HITs.PropositionalTruncation.Properties.html#11568" class="Bound">u</a>
  <a id="11595" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11605" href="Cubical.HITs.PropositionalTruncation.Properties.html#11605" class="Bound">x</a> <a id="11607" class="Symbol">=</a> <a id="11609" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="11618" class="Symbol">(λ</a> <a id="11621" href="Cubical.HITs.PropositionalTruncation.Properties.html#11621" class="Bound">_</a> <a id="11623" class="Symbol">→</a> <a id="11625" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11630" class="Symbol">_</a> <a id="11632" class="Symbol">_)</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Cubical.HITs.PropositionalTruncation.Properties.html#11456" class="Bound">f</a> <a id="11638" href="Cubical.HITs.PropositionalTruncation.Properties.html#11605" class="Bound">x</a><a id="11639" class="Symbol">)</a> <a id="11641" class="Symbol">(</a><a id="11642" href="Cubical.HITs.PropositionalTruncation.Properties.html#11462" class="Bound">kf₂</a> <a id="11646" href="Cubical.HITs.PropositionalTruncation.Properties.html#11605" class="Bound">x</a><a id="11647" class="Symbol">)</a>

  <a id="11652" href="Cubical.HITs.PropositionalTruncation.Properties.html#11652" class="Function">squareHelper</a> <a id="11665" class="Symbol">:</a> <a id="11667" class="Symbol">(</a><a id="11668" href="Cubical.HITs.PropositionalTruncation.Properties.html#11668" class="Bound">x</a> <a id="11670" href="Cubical.HITs.PropositionalTruncation.Properties.html#11670" class="Bound">y</a> <a id="11672" class="Symbol">:</a> <a id="11674" href="Cubical.HITs.PropositionalTruncation.Properties.html#11432" class="Bound">A</a><a id="11675" class="Symbol">)</a>
               <a id="11692" class="Symbol">→</a> <a id="11694" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="11700" class="Symbol">(λ</a> <a id="11703" href="Cubical.HITs.PropositionalTruncation.Properties.html#11703" class="Bound">i</a> <a id="11705" class="Symbol">→</a> <a id="11707" class="Symbol">(</a><a id="11708" href="Cubical.HITs.PropositionalTruncation.Properties.html#11708" class="Bound">u</a> <a id="11710" class="Symbol">:</a> <a id="11712" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11714" href="Cubical.HITs.PropositionalTruncation.Properties.html#11440" class="Bound">B</a> <a id="11716" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11718" class="Symbol">)</a> <a id="11720" class="Symbol">→</a> <a id="11722" href="Cubical.HITs.PropositionalTruncation.Properties.html#11448" class="Bound">P</a> <a id="11724" class="Symbol">(</a><a id="11725" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11733" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11735" href="Cubical.HITs.PropositionalTruncation.Properties.html#11668" class="Bound">x</a> <a id="11737" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11740" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11742" href="Cubical.HITs.PropositionalTruncation.Properties.html#11670" class="Bound">y</a> <a id="11744" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11747" href="Cubical.HITs.PropositionalTruncation.Properties.html#11703" class="Bound">i</a><a id="11748" class="Symbol">)</a> <a id="11750" href="Cubical.HITs.PropositionalTruncation.Properties.html#11708" class="Bound">u</a><a id="11751" class="Symbol">)</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11764" href="Cubical.HITs.PropositionalTruncation.Properties.html#11668" class="Bound">x</a><a id="11765" class="Symbol">)</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11778" href="Cubical.HITs.PropositionalTruncation.Properties.html#11670" class="Bound">y</a><a id="11779" class="Symbol">)</a>
  <a id="11783" href="Cubical.HITs.PropositionalTruncation.Properties.html#11652" class="Function">squareHelper</a> <a id="11796" href="Cubical.HITs.PropositionalTruncation.Properties.html#11796" class="Bound">x</a> <a id="11798" href="Cubical.HITs.PropositionalTruncation.Properties.html#11798" class="Bound">y</a> <a id="11800" href="Cubical.HITs.PropositionalTruncation.Properties.html#11800" class="Bound">i</a> <a id="11802" class="Symbol">=</a> <a id="11804" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="11813" class="Symbol">(λ</a> <a id="11816" href="Cubical.HITs.PropositionalTruncation.Properties.html#11816" class="Bound">_</a> <a id="11818" class="Symbol">→</a> <a id="11820" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11825" class="Symbol">_</a> <a id="11827" class="Symbol">_)</a> <a id="11830" class="Symbol">(λ</a> <a id="11833" href="Cubical.HITs.PropositionalTruncation.Properties.html#11833" class="Bound">v</a> <a id="11835" class="Symbol">→</a> <a id="11837" href="Cubical.HITs.PropositionalTruncation.Properties.html#11458" class="Bound">kf₁</a> <a id="11841" href="Cubical.HITs.PropositionalTruncation.Properties.html#11796" class="Bound">x</a> <a id="11843" href="Cubical.HITs.PropositionalTruncation.Properties.html#11798" class="Bound">y</a> <a id="11845" href="Cubical.HITs.PropositionalTruncation.Properties.html#11833" class="Bound">v</a> <a id="11847" href="Cubical.HITs.PropositionalTruncation.Properties.html#11800" class="Bound">i</a><a id="11848" class="Symbol">)</a> <a id="11850" class="Symbol">λ</a> <a id="11852" href="Cubical.HITs.PropositionalTruncation.Properties.html#11852" class="Bound">v</a> <a id="11854" href="Cubical.HITs.PropositionalTruncation.Properties.html#11854" class="Bound">w</a> <a id="11856" class="Symbol">→</a> <a id="11858" href="Cubical.HITs.PropositionalTruncation.Properties.html#11466" class="Bound">sf</a> <a id="11861" href="Cubical.HITs.PropositionalTruncation.Properties.html#11796" class="Bound">x</a> <a id="11863" href="Cubical.HITs.PropositionalTruncation.Properties.html#11798" class="Bound">y</a> <a id="11865" href="Cubical.HITs.PropositionalTruncation.Properties.html#11852" class="Bound">v</a> <a id="11867" href="Cubical.HITs.PropositionalTruncation.Properties.html#11854" class="Bound">w</a> <a id="11869" href="Cubical.HITs.PropositionalTruncation.Properties.html#11800" class="Bound">i</a>

<a id="RecHProp"></a><a id="11872" href="Cubical.HITs.PropositionalTruncation.Properties.html#11872" class="Function">RecHProp</a> <a id="11881" class="Symbol">:</a> <a id="11883" class="Symbol">(</a><a id="11884" href="Cubical.HITs.PropositionalTruncation.Properties.html#11884" class="Bound">P</a> <a id="11886" class="Symbol">:</a> <a id="11888" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11890" class="Symbol">→</a> <a id="11892" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="11898" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="11899" class="Symbol">)</a> <a id="11901" class="Symbol">(</a><a id="11902" href="Cubical.HITs.PropositionalTruncation.Properties.html#11902" class="Bound">kP</a> <a id="11905" class="Symbol">:</a> <a id="11907" class="Symbol">∀</a> <a id="11909" href="Cubical.HITs.PropositionalTruncation.Properties.html#11909" class="Bound">x</a> <a id="11911" href="Cubical.HITs.PropositionalTruncation.Properties.html#11911" class="Bound">y</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="Cubical.HITs.PropositionalTruncation.Properties.html#11884" class="Bound">P</a> <a id="11917" href="Cubical.HITs.PropositionalTruncation.Properties.html#11909" class="Bound">x</a> <a id="11919" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11921" href="Cubical.HITs.PropositionalTruncation.Properties.html#11884" class="Bound">P</a> <a id="11923" href="Cubical.HITs.PropositionalTruncation.Properties.html#11911" class="Bound">y</a><a id="11924" class="Symbol">)</a> <a id="11926" class="Symbol">→</a> <a id="11928" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11930" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11932" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="11935" class="Symbol">→</a> <a id="11937" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="11943" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a>
<a id="11945" href="Cubical.HITs.PropositionalTruncation.Properties.html#11872" class="Function">RecHProp</a> <a id="11954" href="Cubical.HITs.PropositionalTruncation.Properties.html#11954" class="Bound">P</a> <a id="11956" href="Cubical.HITs.PropositionalTruncation.Properties.html#11956" class="Bound">kP</a> <a id="11959" class="Symbol">=</a> <a id="11961" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="11969" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a> <a id="11980" href="Cubical.HITs.PropositionalTruncation.Properties.html#11954" class="Bound">P</a> <a id="11982" href="Cubical.HITs.PropositionalTruncation.Properties.html#11956" class="Bound">kP</a>

<a id="squash₁ᵗ"></a><a id="11986" href="Cubical.HITs.PropositionalTruncation.Properties.html#11986" class="Function">squash₁ᵗ</a>
  <a id="11997" class="Symbol">:</a> <a id="11999" class="Symbol">∀(</a><a id="12001" href="Cubical.HITs.PropositionalTruncation.Properties.html#12001" class="Bound">x</a> <a id="12003" href="Cubical.HITs.PropositionalTruncation.Properties.html#12003" class="Bound">y</a> <a id="12005" href="Cubical.HITs.PropositionalTruncation.Properties.html#12005" class="Bound">z</a> <a id="12007" class="Symbol">:</a> <a id="12009" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12010" class="Symbol">)</a>
  <a id="12014" class="Symbol">→</a> <a id="12016" href="Cubical.Foundations.Prelude.html#17240" class="Function">Square</a> <a id="12023" class="Symbol">(</a><a id="12024" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12032" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12034" href="Cubical.HITs.PropositionalTruncation.Properties.html#12001" class="Bound">x</a> <a id="12036" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12039" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12041" href="Cubical.HITs.PropositionalTruncation.Properties.html#12003" class="Bound">y</a> <a id="12043" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12045" class="Symbol">)</a> <a id="12047" class="Symbol">(</a><a id="12048" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12056" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12058" href="Cubical.HITs.PropositionalTruncation.Properties.html#12001" class="Bound">x</a> <a id="12060" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12063" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12065" href="Cubical.HITs.PropositionalTruncation.Properties.html#12005" class="Bound">z</a> <a id="12067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12069" class="Symbol">)</a> <a id="12071" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12076" class="Symbol">(</a><a id="12077" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12085" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12087" href="Cubical.HITs.PropositionalTruncation.Properties.html#12003" class="Bound">y</a> <a id="12089" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12092" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12094" href="Cubical.HITs.PropositionalTruncation.Properties.html#12005" class="Bound">z</a> <a id="12096" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12098" class="Symbol">)</a>
<a id="12100" href="Cubical.HITs.PropositionalTruncation.Properties.html#11986" class="Function">squash₁ᵗ</a> <a id="12109" href="Cubical.HITs.PropositionalTruncation.Properties.html#12109" class="Bound">x</a> <a id="12111" href="Cubical.HITs.PropositionalTruncation.Properties.html#12111" class="Bound">y</a> <a id="12113" href="Cubical.HITs.PropositionalTruncation.Properties.html#12113" class="Bound">z</a> <a id="12115" href="Cubical.HITs.PropositionalTruncation.Properties.html#12115" class="Bound">i</a> <a id="12117" class="Symbol">=</a> <a id="12119" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12127" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12129" href="Cubical.HITs.PropositionalTruncation.Properties.html#12109" class="Bound">x</a> <a id="12131" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12145" href="Cubical.HITs.PropositionalTruncation.Properties.html#12111" class="Bound">y</a> <a id="12147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12150" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12152" href="Cubical.HITs.PropositionalTruncation.Properties.html#12113" class="Bound">z</a> <a id="12154" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12157" href="Cubical.HITs.PropositionalTruncation.Properties.html#12115" class="Bound">i</a><a id="12158" class="Symbol">)</a>

<a id="12161" class="Keyword">module</a> <a id="12168" href="Cubical.HITs.PropositionalTruncation.Properties.html#12168" class="Module">_</a> <a id="12170" class="Symbol">(</a><a id="12171" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12173" class="Symbol">:</a> <a id="12175" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12177" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="12179" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="12182" class="Symbol">→</a> <a id="12184" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12189" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="12190" class="Symbol">)</a>
  <a id="12194" class="Symbol">(</a><a id="12195" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="12201" class="Symbol">:</a> <a id="12203" class="Symbol">(</a><a id="12204" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">a</a> <a id="12206" class="Symbol">:</a> <a id="12208" class="Symbol">_)</a> <a id="12211" class="Symbol">→</a> <a id="12213" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12227" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">a</a><a id="12228" class="Symbol">))</a>
  <a id="12233" class="Symbol">(</a><a id="12234" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="12236" class="Symbol">:</a> <a id="12238" class="Symbol">(</a><a id="12239" href="Cubical.HITs.PropositionalTruncation.Properties.html#12239" class="Bound">a</a> <a id="12241" class="Symbol">:</a> <a id="12243" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12244" class="Symbol">)</a> <a id="12246" class="Symbol">→</a> <a id="12248" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12250" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12252" href="Cubical.HITs.PropositionalTruncation.Properties.html#12239" class="Bound">a</a> <a id="12254" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12256" class="Symbol">)</a>
  <a id="12260" class="Symbol">(</a><a id="12261" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12267" class="Symbol">:</a> <a id="12269" class="Symbol">(</a><a id="12270" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">x</a> <a id="12272" href="Cubical.HITs.PropositionalTruncation.Properties.html#12272" class="Bound">y</a> <a id="12274" class="Symbol">:</a> <a id="12276" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12277" class="Symbol">)</a> <a id="12279" class="Symbol">→</a> <a id="12281" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12287" class="Symbol">(λ</a> <a id="12290" href="Cubical.HITs.PropositionalTruncation.Properties.html#12290" class="Bound">i</a> <a id="12292" class="Symbol">→</a> <a id="12294" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12296" class="Symbol">(</a><a id="12297" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12305" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12307" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">x</a> <a id="12309" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12312" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12314" href="Cubical.HITs.PropositionalTruncation.Properties.html#12272" class="Bound">y</a> <a id="12316" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12319" href="Cubical.HITs.PropositionalTruncation.Properties.html#12290" class="Bound">i</a><a id="12320" class="Symbol">))</a> <a id="12323" class="Symbol">(</a><a id="12324" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="12326" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">x</a><a id="12327" class="Symbol">)</a> <a id="12329" class="Symbol">(</a><a id="12330" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="12332" href="Cubical.HITs.PropositionalTruncation.Properties.html#12272" class="Bound">y</a><a id="12333" class="Symbol">))</a>
  <a id="12338" class="Symbol">(</a><a id="12339" href="Cubical.HITs.PropositionalTruncation.Properties.html#12339" class="Bound">f-coh-coh</a> <a id="12349" class="Symbol">:</a> <a id="12351" class="Symbol">(</a><a id="12352" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12354" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a> <a id="12356" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a> <a id="12358" class="Symbol">:</a> <a id="12360" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12361" class="Symbol">)</a> <a id="12363" class="Symbol">→</a> <a id="12365" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a>
      <a id="12379" class="Symbol">(λ</a> <a id="12382" href="Cubical.HITs.PropositionalTruncation.Properties.html#12382" class="Bound">i</a> <a id="12384" href="Cubical.HITs.PropositionalTruncation.Properties.html#12384" class="Bound">j</a> <a id="12386" class="Symbol">→</a> <a id="12388" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12390" class="Symbol">(</a><a id="12391" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12399" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12401" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12403" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12406" class="Symbol">(</a><a id="12407" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12415" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12417" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a> <a id="12419" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12422" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12424" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a> <a id="12426" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12429" href="Cubical.HITs.PropositionalTruncation.Properties.html#12382" class="Bound">i</a><a id="12430" class="Symbol">)</a> <a id="12432" href="Cubical.HITs.PropositionalTruncation.Properties.html#12384" class="Bound">j</a><a id="12433" class="Symbol">))</a>
      <a id="12442" class="Symbol">(</a><a id="12443" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12449" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12451" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a><a id="12452" class="Symbol">)</a> <a id="12454" class="Symbol">(</a><a id="12455" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12461" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12463" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a><a id="12464" class="Symbol">)</a> <a id="12466" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12471" class="Symbol">(</a><a id="12472" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12478" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a> <a id="12480" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a><a id="12481" class="Symbol">))</a>
  <a id="12486" class="Keyword">where</a>
  <a id="12494" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="12503" class="Symbol">:</a> <a id="12505" class="Symbol">(</a><a id="12506" href="Cubical.HITs.PropositionalTruncation.Properties.html#12506" class="Bound">t</a> <a id="12508" class="Symbol">:</a> <a id="12510" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12512" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12514" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12516" class="Symbol">)</a> <a id="12518" class="Symbol">→</a> <a id="12520" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12522" href="Cubical.HITs.PropositionalTruncation.Properties.html#12506" class="Bound">t</a>
  <a id="12526" class="Keyword">private</a>
    <a id="12538" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12549" class="Symbol">:</a> <a id="12551" class="Symbol">(</a><a id="12552" href="Cubical.HITs.PropositionalTruncation.Properties.html#12552" class="Bound">t</a> <a id="12554" href="Cubical.HITs.PropositionalTruncation.Properties.html#12554" class="Bound">u</a> <a id="12556" class="Symbol">:</a> <a id="12558" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12560" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12562" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12564" class="Symbol">)</a> <a id="12566" class="Symbol">→</a> <a id="12568" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="12574" class="Symbol">(λ</a> <a id="12577" href="Cubical.HITs.PropositionalTruncation.Properties.html#12577" class="Bound">i</a> <a id="12579" class="Symbol">→</a> <a id="12581" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12583" class="Symbol">(</a><a id="12584" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12592" href="Cubical.HITs.PropositionalTruncation.Properties.html#12552" class="Bound">t</a> <a id="12594" href="Cubical.HITs.PropositionalTruncation.Properties.html#12554" class="Bound">u</a> <a id="12596" href="Cubical.HITs.PropositionalTruncation.Properties.html#12577" class="Bound">i</a><a id="12597" class="Symbol">))</a> <a id="12600" class="Symbol">(</a><a id="12601" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="12610" href="Cubical.HITs.PropositionalTruncation.Properties.html#12552" class="Bound">t</a><a id="12611" class="Symbol">)</a> <a id="12613" class="Symbol">(</a><a id="12614" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="12623" href="Cubical.HITs.PropositionalTruncation.Properties.html#12554" class="Bound">u</a><a id="12624" class="Symbol">)</a>
    <a id="12630" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a>
      <a id="12647" class="Symbol">:</a> <a id="12649" class="Symbol">(</a><a id="12650" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12652" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a> <a id="12654" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a> <a id="12656" class="Symbol">:</a> <a id="12658" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12660" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12662" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12664" class="Symbol">)</a>
      <a id="12672" class="Symbol">→</a> <a id="12674" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="12682" class="Symbol">(λ</a> <a id="12685" href="Cubical.HITs.PropositionalTruncation.Properties.html#12685" class="Bound">i</a> <a id="12687" href="Cubical.HITs.PropositionalTruncation.Properties.html#12687" class="Bound">j</a> <a id="12689" class="Symbol">→</a> <a id="12691" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12693" class="Symbol">(</a><a id="12694" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12702" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12704" class="Symbol">(</a><a id="12705" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12713" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a> <a id="12715" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a> <a id="12717" href="Cubical.HITs.PropositionalTruncation.Properties.html#12685" class="Bound">i</a><a id="12718" class="Symbol">)</a> <a id="12720" href="Cubical.HITs.PropositionalTruncation.Properties.html#12687" class="Bound">j</a><a id="12721" class="Symbol">))</a>
                <a id="12740" class="Symbol">(</a><a id="12741" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12752" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12754" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a><a id="12755" class="Symbol">)</a> <a id="12757" class="Symbol">(</a><a id="12758" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12769" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12771" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a><a id="12772" class="Symbol">)</a>
                <a id="12790" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12795" class="Symbol">(</a><a id="12796" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12807" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a> <a id="12809" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a><a id="12810" class="Symbol">)</a>
    <a id="12816" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a>
      <a id="12833" class="Symbol">:</a> <a id="12835" class="Symbol">(</a><a id="12836" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12838" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a> <a id="12840" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a> <a id="12842" class="Symbol">:</a> <a id="12844" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12846" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12850" class="Symbol">)</a>
      <a id="12858" class="Symbol">→</a> <a id="12860" href="Cubical.Foundations.Prelude.html#16891" class="Function">SquareP</a> <a id="12868" class="Symbol">(λ</a> <a id="12871" href="Cubical.HITs.PropositionalTruncation.Properties.html#12871" class="Bound">i</a> <a id="12873" href="Cubical.HITs.PropositionalTruncation.Properties.html#12873" class="Bound">j</a> <a id="12875" class="Symbol">→</a> <a id="12877" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12888" class="Symbol">(</a><a id="12889" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12897" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12899" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a> <a id="12901" href="Cubical.HITs.PropositionalTruncation.Properties.html#12871" class="Bound">i</a><a id="12902" class="Symbol">)</a> <a id="12904" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a> <a id="12906" href="Cubical.HITs.PropositionalTruncation.Properties.html#12873" class="Bound">j</a><a id="12907" class="Symbol">))</a>
                <a id="12926" class="Symbol">(</a><a id="12927" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12938" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12940" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a><a id="12941" class="Symbol">)</a> <a id="12943" class="Symbol">(</a><a id="12944" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12955" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a> <a id="12957" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a><a id="12958" class="Symbol">)</a>
                <a id="12976" class="Symbol">(</a><a id="12977" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12988" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12990" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a><a id="12991" class="Symbol">)</a> <a id="12993" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="13002" href="Cubical.HITs.PropositionalTruncation.Properties.html#13002" class="Function">triHelper₂Cube</a> <a id="13017" class="Symbol">:</a> <a id="13019" class="Symbol">(</a><a id="13020" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13022" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13024" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13026" class="Symbol">:</a> <a id="13028" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13030" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="13032" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="13034" class="Symbol">)</a>
      <a id="13042" class="Symbol">→</a> <a id="13044" href="Cubical.Foundations.Prelude.html#17428" class="Function">Cube</a> <a id="13049" class="Symbol">(λ</a> <a id="13052" href="Cubical.HITs.PropositionalTruncation.Properties.html#13052" class="Bound">j</a> <a id="13054" href="Cubical.HITs.PropositionalTruncation.Properties.html#13054" class="Bound">k</a> <a id="13056" class="Symbol">→</a> <a id="13058" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13066" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13068" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Cubical.HITs.PropositionalTruncation.Properties.html#13054" class="Bound">k</a> <a id="13073" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="13075" href="Cubical.HITs.PropositionalTruncation.Properties.html#13052" class="Bound">j</a><a id="13076" class="Symbol">))</a>
              <a id="13093" class="Symbol">(λ</a> <a id="13096" href="Cubical.HITs.PropositionalTruncation.Properties.html#13096" class="Bound">j</a> <a id="13098" href="Cubical.HITs.PropositionalTruncation.Properties.html#13098" class="Bound">k</a> <a id="13100" class="Symbol">→</a> <a id="13102" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13110" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13112" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13114" href="Cubical.HITs.PropositionalTruncation.Properties.html#13096" class="Bound">j</a><a id="13115" class="Symbol">)</a>
              <a id="13131" class="Symbol">(λ</a> <a id="13134" href="Cubical.HITs.PropositionalTruncation.Properties.html#13134" class="Bound">i</a> <a id="13136" href="Cubical.HITs.PropositionalTruncation.Properties.html#13136" class="Bound">k</a> <a id="13138" class="Symbol">→</a> <a id="13140" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13148" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13150" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13152" href="Cubical.HITs.PropositionalTruncation.Properties.html#13134" class="Bound">i</a><a id="13153" class="Symbol">)</a>
              <a id="13169" class="Symbol">(λ</a> <a id="13172" href="Cubical.HITs.PropositionalTruncation.Properties.html#13172" class="Bound">i</a> <a id="13174" href="Cubical.HITs.PropositionalTruncation.Properties.html#13174" class="Bound">k</a> <a id="13176" class="Symbol">→</a> <a id="13178" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13186" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13188" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Cubical.HITs.PropositionalTruncation.Properties.html#13172" class="Bound">i</a> <a id="13193" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="13195" href="Cubical.HITs.PropositionalTruncation.Properties.html#13174" class="Bound">k</a><a id="13196" class="Symbol">))</a>
              <a id="13213" class="Symbol">(λ</a> <a id="13216" href="Cubical.HITs.PropositionalTruncation.Properties.html#13216" class="Bound">i</a> <a id="13218" href="Cubical.HITs.PropositionalTruncation.Properties.html#13218" class="Bound">j</a> <a id="13220" class="Symbol">→</a> <a id="13222" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13230" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13241" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13243" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13245" href="Cubical.HITs.PropositionalTruncation.Properties.html#13218" class="Bound">j</a><a id="13246" class="Symbol">)</a> <a id="13248" href="Cubical.HITs.PropositionalTruncation.Properties.html#13216" class="Bound">i</a><a id="13249" class="Symbol">)</a>
              <a id="13265" class="Symbol">(λ</a> <a id="13268" href="Cubical.HITs.PropositionalTruncation.Properties.html#13268" class="Bound">i</a> <a id="13270" href="Cubical.HITs.PropositionalTruncation.Properties.html#13270" class="Bound">j</a> <a id="13272" class="Symbol">→</a> <a id="13274" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13282" class="Symbol">(</a><a id="13283" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13291" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13293" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13295" href="Cubical.HITs.PropositionalTruncation.Properties.html#13268" class="Bound">i</a><a id="13296" class="Symbol">)</a> <a id="13298" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13300" href="Cubical.HITs.PropositionalTruncation.Properties.html#13270" class="Bound">j</a><a id="13301" class="Symbol">)</a>

    <a id="13308" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="13317" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13319" href="Cubical.HITs.PropositionalTruncation.Properties.html#13319" class="Bound">x</a> <a id="13321" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13324" class="Symbol">=</a> <a id="13326" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="13328" href="Cubical.HITs.PropositionalTruncation.Properties.html#13319" class="Bound">x</a>
    <a id="13334" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="13343" class="Symbol">(</a><a id="13344" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13352" href="Cubical.HITs.PropositionalTruncation.Properties.html#13352" class="Bound">t</a> <a id="13354" href="Cubical.HITs.PropositionalTruncation.Properties.html#13354" class="Bound">u</a> <a id="13356" href="Cubical.HITs.PropositionalTruncation.Properties.html#13356" class="Bound">i</a><a id="13357" class="Symbol">)</a> <a id="13359" class="Symbol">=</a> <a id="13361" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13372" href="Cubical.HITs.PropositionalTruncation.Properties.html#13352" class="Bound">t</a> <a id="13374" href="Cubical.HITs.PropositionalTruncation.Properties.html#13354" class="Bound">u</a> <a id="13376" href="Cubical.HITs.PropositionalTruncation.Properties.html#13356" class="Bound">i</a>
    <a id="13382" href="Cubical.HITs.PropositionalTruncation.Properties.html#13002" class="Function">triHelper₂Cube</a> <a id="13397" href="Cubical.HITs.PropositionalTruncation.Properties.html#13397" class="Bound">x</a> <a id="13399" href="Cubical.HITs.PropositionalTruncation.Properties.html#13399" class="Bound">y</a> <a id="13401" href="Cubical.HITs.PropositionalTruncation.Properties.html#13401" class="Bound">z</a> <a id="13403" class="Symbol">=</a>
      <a id="13411" href="Cubical.Foundations.Prelude.html#19711" class="Function">isProp→PathP</a> <a id="13424" class="Symbol">(λ</a> <a id="13427" href="Cubical.HITs.PropositionalTruncation.Properties.html#13427" class="Bound">_</a> <a id="13429" class="Symbol">→</a> <a id="13431" href="Cubical.Foundations.HLevels.html#10337" class="Function">isOfHLevelPathP</a> <a id="13447" class="Number">1</a> <a id="13449" class="Symbol">(</a><a id="13450" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13465" class="Number">1</a> <a id="13467" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13475" class="Symbol">_</a> <a id="13477" class="Symbol">_)</a> <a id="13480" class="Symbol">_</a> <a id="13482" class="Symbol">_)</a> <a id="13485" class="Symbol">_</a> <a id="13487" class="Symbol">_</a>

    <a id="13494" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13505" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13507" href="Cubical.HITs.PropositionalTruncation.Properties.html#13507" class="Bound">x</a> <a id="13509" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13512" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13514" href="Cubical.HITs.PropositionalTruncation.Properties.html#13514" class="Bound">y</a> <a id="13516" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13519" class="Symbol">=</a> <a id="13521" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="13527" href="Cubical.HITs.PropositionalTruncation.Properties.html#13507" class="Bound">x</a> <a id="13529" href="Cubical.HITs.PropositionalTruncation.Properties.html#13514" class="Bound">y</a>
    <a id="13535" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13546" class="Symbol">(</a><a id="13547" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13555" href="Cubical.HITs.PropositionalTruncation.Properties.html#13555" class="Bound">t</a> <a id="13557" href="Cubical.HITs.PropositionalTruncation.Properties.html#13557" class="Bound">u</a> <a id="13559" href="Cubical.HITs.PropositionalTruncation.Properties.html#13559" class="Bound">j</a><a id="13560" class="Symbol">)</a> <a id="13562" href="Cubical.HITs.PropositionalTruncation.Properties.html#13562" class="Bound">v</a> <a id="13564" class="Symbol">=</a> <a id="13566" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="13577" href="Cubical.HITs.PropositionalTruncation.Properties.html#13555" class="Bound">t</a> <a id="13579" href="Cubical.HITs.PropositionalTruncation.Properties.html#13557" class="Bound">u</a> <a id="13581" href="Cubical.HITs.PropositionalTruncation.Properties.html#13562" class="Bound">v</a> <a id="13583" href="Cubical.HITs.PropositionalTruncation.Properties.html#13559" class="Bound">j</a>
    <a id="13589" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13600" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13602" href="Cubical.HITs.PropositionalTruncation.Properties.html#13602" class="Bound">x</a> <a id="13604" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13607" class="Symbol">(</a><a id="13608" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13616" href="Cubical.HITs.PropositionalTruncation.Properties.html#13616" class="Bound">u</a> <a id="13618" href="Cubical.HITs.PropositionalTruncation.Properties.html#13618" class="Bound">v</a> <a id="13620" href="Cubical.HITs.PropositionalTruncation.Properties.html#13620" class="Bound">j</a><a id="13621" class="Symbol">)</a> <a id="13623" class="Symbol">=</a> <a id="13625" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13636" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13638" href="Cubical.HITs.PropositionalTruncation.Properties.html#13602" class="Bound">x</a> <a id="13640" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13643" href="Cubical.HITs.PropositionalTruncation.Properties.html#13616" class="Bound">u</a> <a id="13645" href="Cubical.HITs.PropositionalTruncation.Properties.html#13618" class="Bound">v</a> <a id="13647" href="Cubical.HITs.PropositionalTruncation.Properties.html#13620" class="Bound">j</a>

    <a id="13654" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13665" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13667" href="Cubical.HITs.PropositionalTruncation.Properties.html#13667" class="Bound">x</a> <a id="13669" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13672" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13674" href="Cubical.HITs.PropositionalTruncation.Properties.html#13674" class="Bound">y</a> <a id="13676" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13679" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13681" href="Cubical.HITs.PropositionalTruncation.Properties.html#13681" class="Bound">z</a> <a id="13683" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13686" class="Symbol">=</a> <a id="13688" href="Cubical.HITs.PropositionalTruncation.Properties.html#12339" class="Bound">f-coh-coh</a> <a id="13698" href="Cubical.HITs.PropositionalTruncation.Properties.html#13667" class="Bound">x</a> <a id="13700" href="Cubical.HITs.PropositionalTruncation.Properties.html#13674" class="Bound">y</a> <a id="13702" href="Cubical.HITs.PropositionalTruncation.Properties.html#13681" class="Bound">z</a>
    <a id="13708" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13719" class="Symbol">(</a><a id="13720" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13728" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13730" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13732" href="Cubical.HITs.PropositionalTruncation.Properties.html#13732" class="Bound">i</a><a id="13733" class="Symbol">)</a> <a id="13735" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13737" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a>
      <a id="13745" class="Symbol">=</a> <a id="13747" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="13764" class="Symbol">(λ</a> <a id="13767" href="Cubical.HITs.PropositionalTruncation.Properties.html#13767" class="Bound">i</a> <a id="13769" href="Cubical.HITs.PropositionalTruncation.Properties.html#13769" class="Bound">i₁</a> <a id="13772" href="Cubical.HITs.PropositionalTruncation.Properties.html#13772" class="Bound">j</a> <a id="13774" class="Symbol">→</a> <a id="13776" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="13778" class="Symbol">(</a><a id="13779" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13787" class="Symbol">(</a><a id="13788" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13796" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13798" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13800" href="Cubical.HITs.PropositionalTruncation.Properties.html#13767" class="Bound">i</a><a id="13801" class="Symbol">)</a> <a id="13803" class="Symbol">(</a><a id="13804" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13812" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13814" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a> <a id="13816" href="Cubical.HITs.PropositionalTruncation.Properties.html#13769" class="Bound">i₁</a><a id="13818" class="Symbol">)</a> <a id="13820" href="Cubical.HITs.PropositionalTruncation.Properties.html#13772" class="Bound">j</a><a id="13821" class="Symbol">))</a>
                          <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13862" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13864" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13866" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="13867" class="Symbol">)</a> <a id="13869" class="Symbol">(</a><a id="13870" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13881" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13883" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13885" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="13886" class="Symbol">)</a>
                          <a id="13914" class="Symbol">(</a><a id="13915" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="13926" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13928" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13930" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a><a id="13931" class="Symbol">)</a>
                          <a id="13959" class="Symbol">(</a><a id="13960" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="13971" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13973" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13975" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="13976" class="Symbol">)</a>
                          <a id="14004" class="Symbol">(λ</a> <a id="14007" href="Cubical.HITs.PropositionalTruncation.Properties.html#14007" class="Bound">i</a> <a id="14009" href="Cubical.HITs.PropositionalTruncation.Properties.html#14009" class="Bound">j</a> <a id="14011" class="Symbol">→</a> <a id="14013" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="14024" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="14026" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="14028" href="Cubical.HITs.PropositionalTruncation.Properties.html#14007" class="Bound">i</a><a id="14029" class="Symbol">)</a>
                          <a id="14057" class="Symbol">(λ</a> <a id="14060" href="Cubical.HITs.PropositionalTruncation.Properties.html#14060" class="Bound">i</a> <a id="14062" href="Cubical.HITs.PropositionalTruncation.Properties.html#14062" class="Bound">j</a> <a id="14064" class="Symbol">→</a> <a id="14066" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="14077" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="14079" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a> <a id="14081" href="Cubical.HITs.PropositionalTruncation.Properties.html#14062" class="Bound">j</a><a id="14082" class="Symbol">)</a>
                          <a id="14110" class="Symbol">(</a><a id="14111" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="14117" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="14118" class="Symbol">)</a> <a id="14120" href="Cubical.HITs.PropositionalTruncation.Properties.html#13732" class="Bound">i</a>

    <a id="14127" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14138" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14140" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14142" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14145" class="Symbol">(</a><a id="14146" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14154" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14156" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14158" href="Cubical.HITs.PropositionalTruncation.Properties.html#14158" class="Bound">i</a><a id="14159" class="Symbol">)</a> <a id="14161" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a>
      <a id="14169" class="Symbol">=</a> <a id="14171" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="14188" class="Symbol">(λ</a> <a id="14191" href="Cubical.HITs.PropositionalTruncation.Properties.html#14191" class="Bound">i</a> <a id="14193" href="Cubical.HITs.PropositionalTruncation.Properties.html#14193" class="Bound">i₁</a> <a id="14196" href="Cubical.HITs.PropositionalTruncation.Properties.html#14196" class="Bound">j</a> <a id="14198" class="Symbol">→</a> <a id="14200" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="14202" class="Symbol">(</a><a id="14203" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14211" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14213" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14215" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14218" class="Symbol">(</a><a id="14219" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14227" class="Symbol">(</a><a id="14228" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14236" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14238" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14240" href="Cubical.HITs.PropositionalTruncation.Properties.html#14191" class="Bound">i</a><a id="14241" class="Symbol">)</a> <a id="14243" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a> <a id="14245" href="Cubical.HITs.PropositionalTruncation.Properties.html#14193" class="Bound">i₁</a><a id="14247" class="Symbol">)</a> <a id="14249" href="Cubical.HITs.PropositionalTruncation.Properties.html#14196" class="Bound">j</a><a id="14250" class="Symbol">))</a>
                          <a id="14279" class="Symbol">(</a><a id="14280" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14291" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14293" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14295" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14298" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14300" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14301" class="Symbol">)</a> <a id="14303" class="Symbol">(</a><a id="14304" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14315" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14317" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14322" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14324" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14325" class="Symbol">)</a>
                          <a id="14353" class="Symbol">(</a><a id="14354" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14365" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14367" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14369" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14372" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14374" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a><a id="14375" class="Symbol">)</a>
                          <a id="14403" class="Symbol">(λ</a> <a id="14406" href="Cubical.HITs.PropositionalTruncation.Properties.html#14406" class="Bound">i</a> <a id="14408" href="Cubical.HITs.PropositionalTruncation.Properties.html#14408" class="Bound">j</a> <a id="14410" class="Symbol">→</a> <a id="14412" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="14423" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14425" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14427" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14430" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a> <a id="14432" href="Cubical.HITs.PropositionalTruncation.Properties.html#14408" class="Bound">j</a><a id="14433" class="Symbol">)</a>
                          <a id="14461" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14466" class="Symbol">(</a><a id="14467" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="14478" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14480" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14482" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14483" class="Symbol">)</a>
                          <a id="14511" class="Symbol">(</a><a id="14512" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="14518" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14519" class="Symbol">)</a> <a id="14521" href="Cubical.HITs.PropositionalTruncation.Properties.html#14158" class="Bound">i</a>
    <a id="14527" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14538" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14540" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14542" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14545" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14547" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14549" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14552" class="Symbol">(</a><a id="14553" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14561" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14563" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a> <a id="14565" href="Cubical.HITs.PropositionalTruncation.Properties.html#14565" class="Bound">i</a><a id="14566" class="Symbol">)</a>
      <a id="14574" class="Symbol">=</a> <a id="14576" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="14593" class="Symbol">(λ</a> <a id="14596" href="Cubical.HITs.PropositionalTruncation.Properties.html#14596" class="Bound">i</a> <a id="14598" href="Cubical.HITs.PropositionalTruncation.Properties.html#14598" class="Bound">i₁</a> <a id="14601" href="Cubical.HITs.PropositionalTruncation.Properties.html#14601" class="Bound">j</a> <a id="14603" class="Symbol">→</a> <a id="14605" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="14607" class="Symbol">(</a><a id="14608" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14616" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14618" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14620" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14623" class="Symbol">(</a><a id="14624" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14632" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14634" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14636" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14639" class="Symbol">(</a><a id="14640" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14648" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14650" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a> <a id="14652" href="Cubical.HITs.PropositionalTruncation.Properties.html#14596" class="Bound">i</a><a id="14653" class="Symbol">)</a> <a id="14655" href="Cubical.HITs.PropositionalTruncation.Properties.html#14598" class="Bound">i₁</a><a id="14657" class="Symbol">)</a> <a id="14659" href="Cubical.HITs.PropositionalTruncation.Properties.html#14601" class="Bound">j</a><a id="14660" class="Symbol">))</a>
                          <a id="14689" class="Symbol">(</a><a id="14690" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14701" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14703" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14705" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14708" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14710" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14712" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14715" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a><a id="14716" class="Symbol">)</a> <a id="14718" class="Symbol">(</a><a id="14719" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14730" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14732" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14734" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14737" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14739" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14741" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14744" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14745" class="Symbol">)</a>
                          <a id="14773" class="Symbol">(λ</a> <a id="14776" href="Cubical.HITs.PropositionalTruncation.Properties.html#14776" class="Bound">i</a> <a id="14778" href="Cubical.HITs.PropositionalTruncation.Properties.html#14778" class="Bound">j</a> <a id="14780" class="Symbol">→</a> <a id="14782" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="14788" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14790" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14792" href="Cubical.HITs.PropositionalTruncation.Properties.html#14778" class="Bound">j</a><a id="14793" class="Symbol">)</a> <a id="14795" class="Symbol">(</a><a id="14796" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14807" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14809" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14811" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14814" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14816" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14817" class="Symbol">)</a>
                          <a id="14845" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14850" class="Symbol">(</a><a id="14851" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14862" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14864" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14866" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14869" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14871" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14872" class="Symbol">)</a>
                          <a id="14900" class="Symbol">(</a><a id="14901" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="14907" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14908" class="Symbol">)</a> <a id="14910" href="Cubical.HITs.PropositionalTruncation.Properties.html#14565" class="Bound">i</a>
    <a id="14916" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="14927" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14929" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="14931" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14934" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14936" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="14938" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14941" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14943" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="14945" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14948" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="14950" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="14952" class="Symbol">=</a>
      <a id="14960" href="Cubical.Core.Primitives.html#560" class="Primitive">comp</a> <a id="14965" class="Symbol">(λ</a> <a id="14968" href="Cubical.HITs.PropositionalTruncation.Properties.html#14968" class="Bound">k</a> <a id="14970" class="Symbol">→</a> <a id="14972" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="14974" class="Symbol">(</a><a id="14975" href="Cubical.HITs.PropositionalTruncation.Properties.html#13002" class="Function">triHelper₂Cube</a> <a id="14990" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14992" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="14994" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14997" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14999" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15001" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15004" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15006" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15008" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15011" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15013" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15015" href="Cubical.HITs.PropositionalTruncation.Properties.html#14968" class="Bound">k</a><a id="15016" class="Symbol">))</a>
           <a id="15030" class="Symbol">(λ</a> <a id="15033" href="Cubical.HITs.PropositionalTruncation.Properties.html#15033" class="Bound">k</a> <a id="15035" class="Symbol">→</a> <a id="15037" class="Symbol">λ</a> <a id="15039" class="Symbol">{(</a><a id="15041" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15043" class="Symbol">=</a> <a id="15045" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15047" class="Symbol">)</a> <a id="15049" class="Symbol">→</a> <a id="15051" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15057" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15059" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15061" class="Symbol">(</a><a id="15062" href="Cubical.HITs.PropositionalTruncation.Properties.html#15033" class="Bound">k</a> <a id="15064" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="15066" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a><a id="15067" class="Symbol">)</a>
                    <a id="15089" class="Symbol">;</a> <a id="15091" class="Symbol">(</a><a id="15092" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15094" class="Symbol">=</a> <a id="15096" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15098" class="Symbol">)</a> <a id="15100" class="Symbol">→</a> <a id="15102" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15108" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15110" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15112" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a>
                    <a id="15134" class="Symbol">;</a> <a id="15136" class="Symbol">(</a><a id="15137" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15139" class="Symbol">=</a> <a id="15141" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="15143" class="Symbol">)</a> <a id="15145" class="Symbol">→</a> <a id="15147" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15153" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15155" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15157" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a>
                    <a id="15179" class="Symbol">;</a> <a id="15181" class="Symbol">(</a><a id="15182" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15184" class="Symbol">=</a> <a id="15186" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="15188" class="Symbol">)</a> <a id="15190" class="Symbol">→</a> <a id="15192" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15198" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15200" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15202" class="Symbol">(</a><a id="15203" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15205" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="15207" href="Cubical.HITs.PropositionalTruncation.Properties.html#15033" class="Bound">k</a><a id="15208" class="Symbol">)})</a>
           <a id="15223" class="Symbol">(</a><a id="15224" href="Cubical.HITs.PropositionalTruncation.Properties.html#12339" class="Bound">f-coh-coh</a> <a id="15234" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15236" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15238" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15240" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15242" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a><a id="15243" class="Symbol">)</a>
    <a id="15249" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15260" class="Symbol">(</a><a id="15261" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15269" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15271" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15273" href="Cubical.HITs.PropositionalTruncation.Properties.html#15273" class="Bound">i</a><a id="15274" class="Symbol">)</a> <a id="15276" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15278" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a>
      <a id="15286" class="Symbol">=</a> <a id="15288" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="15305" class="Symbol">(λ</a> <a id="15308" href="Cubical.HITs.PropositionalTruncation.Properties.html#15308" class="Bound">i</a> <a id="15310" href="Cubical.HITs.PropositionalTruncation.Properties.html#15310" class="Bound">i₁</a> <a id="15313" href="Cubical.HITs.PropositionalTruncation.Properties.html#15313" class="Bound">j</a> <a id="15315" class="Symbol">→</a> <a id="15317" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="15319" class="Symbol">(</a><a id="15320" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15328" class="Symbol">(</a><a id="15329" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15337" class="Symbol">(</a><a id="15338" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15346" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15348" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15350" href="Cubical.HITs.PropositionalTruncation.Properties.html#15308" class="Bound">i</a><a id="15351" class="Symbol">)</a> <a id="15353" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15355" href="Cubical.HITs.PropositionalTruncation.Properties.html#15310" class="Bound">i₁</a><a id="15357" class="Symbol">)</a> <a id="15359" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a> <a id="15361" href="Cubical.HITs.PropositionalTruncation.Properties.html#15313" class="Bound">j</a><a id="15362" class="Symbol">))</a>
                          <a id="15391" class="Symbol">(</a><a id="15392" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15403" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15405" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15407" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15408" class="Symbol">)</a> <a id="15410" class="Symbol">(</a><a id="15411" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15422" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15424" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15426" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15427" class="Symbol">)</a>
                          <a id="15455" class="Symbol">(</a><a id="15456" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15467" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15469" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15471" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15472" class="Symbol">)</a> <a id="15474" class="Symbol">(λ</a> <a id="15477" href="Cubical.HITs.PropositionalTruncation.Properties.html#15477" class="Bound">i</a> <a id="15479" href="Cubical.HITs.PropositionalTruncation.Properties.html#15479" class="Bound">j</a> <a id="15481" class="Symbol">→</a> <a id="15483" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="15494" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15496" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a> <a id="15498" href="Cubical.HITs.PropositionalTruncation.Properties.html#15479" class="Bound">j</a><a id="15499" class="Symbol">)</a>
                          <a id="15527" class="Symbol">(</a><a id="15528" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15539" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15541" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15543" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a><a id="15544" class="Symbol">)</a> <a id="15546" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="15577" class="Symbol">(</a><a id="15578" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="15584" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15585" class="Symbol">)</a> <a id="15587" href="Cubical.HITs.PropositionalTruncation.Properties.html#15273" class="Bound">i</a>
    <a id="15593" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15604" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15606" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15608" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15611" class="Symbol">(</a><a id="15612" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15620" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15622" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15624" href="Cubical.HITs.PropositionalTruncation.Properties.html#15624" class="Bound">i</a><a id="15625" class="Symbol">)</a> <a id="15627" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a>
      <a id="15635" class="Symbol">=</a> <a id="15637" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="15654" class="Symbol">(λ</a> <a id="15657" href="Cubical.HITs.PropositionalTruncation.Properties.html#15657" class="Bound">i</a> <a id="15659" href="Cubical.HITs.PropositionalTruncation.Properties.html#15659" class="Bound">i₁</a> <a id="15662" href="Cubical.HITs.PropositionalTruncation.Properties.html#15662" class="Bound">j</a> <a id="15664" class="Symbol">→</a> <a id="15666" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="15668" class="Symbol">(</a><a id="15669" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15677" class="Symbol">(</a><a id="15678" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15686" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15688" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15690" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15693" class="Symbol">(</a><a id="15694" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15702" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15704" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15706" href="Cubical.HITs.PropositionalTruncation.Properties.html#15657" class="Bound">i</a><a id="15707" class="Symbol">)</a> <a id="15709" href="Cubical.HITs.PropositionalTruncation.Properties.html#15659" class="Bound">i₁</a><a id="15711" class="Symbol">)</a> <a id="15713" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a> <a id="15715" href="Cubical.HITs.PropositionalTruncation.Properties.html#15662" class="Bound">j</a><a id="15716" class="Symbol">))</a>
                          <a id="15745" class="Symbol">(</a><a id="15746" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15757" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15759" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15761" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15764" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15766" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15767" class="Symbol">)</a> <a id="15769" class="Symbol">(</a><a id="15770" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15781" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15783" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15785" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15788" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15790" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15791" class="Symbol">)</a>
                          <a id="15819" class="Symbol">(λ</a> <a id="15822" href="Cubical.HITs.PropositionalTruncation.Properties.html#15822" class="Bound">i</a> <a id="15824" href="Cubical.HITs.PropositionalTruncation.Properties.html#15824" class="Bound">j</a> <a id="15826" class="Symbol">→</a> <a id="15828" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="15839" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15841" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15843" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15846" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a> <a id="15848" href="Cubical.HITs.PropositionalTruncation.Properties.html#15824" class="Bound">j</a><a id="15849" class="Symbol">)</a> <a id="15851" class="Symbol">(</a><a id="15852" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15863" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15865" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15867" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15868" class="Symbol">)</a>
                          <a id="15896" class="Symbol">(</a><a id="15897" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="15908" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15910" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15912" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15915" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15917" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a><a id="15918" class="Symbol">)</a> <a id="15920" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="15951" class="Symbol">(</a><a id="15952" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="15958" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15959" class="Symbol">)</a> <a id="15961" href="Cubical.HITs.PropositionalTruncation.Properties.html#15624" class="Bound">i</a>
    <a id="15967" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15978" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15980" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="15982" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15985" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15987" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="15989" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15992" class="Symbol">(</a><a id="15993" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16001" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16003" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a> <a id="16005" href="Cubical.HITs.PropositionalTruncation.Properties.html#16005" class="Bound">i</a><a id="16006" class="Symbol">)</a>
      <a id="16014" class="Symbol">=</a> <a id="16016" href="Cubical.Foundations.HLevels.html#33539" class="Function">isGroupoid→CubeP</a> <a id="16033" class="Symbol">(λ</a> <a id="16036" href="Cubical.HITs.PropositionalTruncation.Properties.html#16036" class="Bound">i</a> <a id="16038" href="Cubical.HITs.PropositionalTruncation.Properties.html#16038" class="Bound">i₁</a> <a id="16041" href="Cubical.HITs.PropositionalTruncation.Properties.html#16041" class="Bound">j</a> <a id="16043" class="Symbol">→</a> <a id="16045" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="16047" class="Symbol">(</a><a id="16048" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16056" class="Symbol">(</a><a id="16057" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16065" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16067" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16069" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16072" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16074" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16076" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16079" href="Cubical.HITs.PropositionalTruncation.Properties.html#16038" class="Bound">i₁</a><a id="16081" class="Symbol">)</a> <a id="16083" class="Symbol">(</a><a id="16084" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16092" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16094" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a> <a id="16096" href="Cubical.HITs.PropositionalTruncation.Properties.html#16036" class="Bound">i</a><a id="16097" class="Symbol">)</a> <a id="16099" href="Cubical.HITs.PropositionalTruncation.Properties.html#16041" class="Bound">j</a><a id="16100" class="Symbol">))</a>
                          <a id="16129" class="Symbol">(</a><a id="16130" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="16141" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16143" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16145" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16148" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16150" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16152" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16155" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a><a id="16156" class="Symbol">)</a> <a id="16158" class="Symbol">(</a><a id="16159" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="16170" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16172" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16174" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16177" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16179" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16181" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16184" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16185" class="Symbol">)</a>
                          <a id="16213" class="Symbol">(</a><a id="16214" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="16225" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16227" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16229" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16232" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16234" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16235" class="Symbol">)</a> <a id="16237" class="Symbol">(</a><a id="16238" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="16249" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16251" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16253" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16256" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16258" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16259" class="Symbol">)</a>
                          <a id="16287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16292" class="Symbol">(λ</a> <a id="16295" href="Cubical.HITs.PropositionalTruncation.Properties.html#16295" class="Bound">i</a> <a id="16297" href="Cubical.HITs.PropositionalTruncation.Properties.html#16297" class="Bound">j</a> <a id="16299" class="Symbol">→</a> <a id="16301" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="16312" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16314" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a> <a id="16316" href="Cubical.HITs.PropositionalTruncation.Properties.html#16295" class="Bound">i</a><a id="16317" class="Symbol">)</a>
                          <a id="16345" class="Symbol">(</a><a id="16346" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="16352" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16353" class="Symbol">)</a> <a id="16355" href="Cubical.HITs.PropositionalTruncation.Properties.html#16005" class="Bound">i</a>


<a id="16359" class="Keyword">module</a> <a id="GpdElim"></a><a id="16366" href="Cubical.HITs.PropositionalTruncation.Properties.html#16366" class="Module">GpdElim</a> <a id="16374" class="Symbol">(</a><a id="16375" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Bound">Bgpd</a> <a id="16380" class="Symbol">:</a> <a id="16382" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="16393" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="16394" class="Symbol">)</a> <a id="16396" class="Keyword">where</a>
  <a id="GpdElim.Bgpd&#39;"></a><a id="16404" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a> <a id="16410" class="Symbol">:</a> <a id="16412" href="Cubical.Foundations.Prelude.html#19018" class="Function">isGroupoid&#39;</a> <a id="16424" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a>
  <a id="16428" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a> <a id="16434" class="Symbol">=</a> <a id="16436" href="Cubical.Foundations.HLevels.html#11077" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="16459" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Bound">Bgpd</a>

  <a id="16467" class="Keyword">module</a> <a id="16474" href="Cubical.HITs.PropositionalTruncation.Properties.html#16474" class="Module">_</a> <a id="16476" class="Symbol">(</a><a id="16477" href="Cubical.HITs.PropositionalTruncation.Properties.html#16477" class="Bound">f</a> <a id="16479" class="Symbol">:</a> <a id="16481" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16483" class="Symbol">→</a> <a id="16485" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16486" class="Symbol">)</a> <a id="16488" class="Symbol">(</a><a id="16489" href="Cubical.HITs.PropositionalTruncation.Properties.html#16489" class="Bound">3kf</a> <a id="16493" class="Symbol">:</a> <a id="16495" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="16506" href="Cubical.HITs.PropositionalTruncation.Properties.html#16477" class="Bound">f</a><a id="16507" class="Symbol">)</a> <a id="16509" class="Keyword">where</a>
    <a id="16519" class="Keyword">open</a> <a id="16524" href="Cubical.Foundations.Function.html#3588" class="Module">3-Constant</a> <a id="16535" href="Cubical.HITs.PropositionalTruncation.Properties.html#16489" class="Bound">3kf</a>

    <a id="16544" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a> <a id="16552" class="Symbol">:</a> <a id="16554" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16556" href="Cubical.HITs.PropositionalTruncation.Properties.html#16481" class="Bound">A</a> <a id="16558" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16561" class="Symbol">→</a> <a id="16563" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a>
    <a id="16569" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a> <a id="16577" class="Symbol">=</a> <a id="16579" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="16588" class="Symbol">(λ</a> <a id="16591" href="Cubical.HITs.PropositionalTruncation.Properties.html#16591" class="Bound">_</a> <a id="16593" class="Symbol">→</a> <a id="16595" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16596" class="Symbol">)</a> <a id="16598" class="Symbol">(λ</a> <a id="16601" href="Cubical.HITs.PropositionalTruncation.Properties.html#16601" class="Bound">_</a> <a id="16603" class="Symbol">→</a> <a id="16605" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Bound">Bgpd</a><a id="16609" class="Symbol">)</a> <a id="16611" href="Cubical.HITs.PropositionalTruncation.Properties.html#16477" class="Bound">f</a> <a id="16613" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="16618" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a>

  <a id="GpdElim.preEquiv₁"></a><a id="16626" href="Cubical.HITs.PropositionalTruncation.Properties.html#16626" class="Function">preEquiv₁</a> <a id="16636" class="Symbol">:</a> <a id="16638" class="Symbol">(</a><a id="16639" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16641" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16643" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16646" class="Symbol">→</a> <a id="16648" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16650" class="Symbol">(</a><a id="16651" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16653" class="Symbol">→</a> <a id="16655" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16656" class="Symbol">)</a> <a id="16658" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a><a id="16668" class="Symbol">)</a> <a id="16670" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="16672" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16674" class="Symbol">(</a><a id="16675" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16677" class="Symbol">→</a> <a id="16679" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16680" class="Symbol">)</a> <a id="16682" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="16695" href="Cubical.HITs.PropositionalTruncation.Properties.html#16626" class="Function">preEquiv₁</a> <a id="16705" class="Symbol">=</a> <a id="16707" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="16718" class="Symbol">(</a><a id="16719" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="16723" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16726" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="16732" class="Symbol">(λ</a> <a id="16735" href="Cubical.HITs.PropositionalTruncation.Properties.html#16735" class="Bound">_</a> <a id="16737" class="Symbol">→</a> <a id="16739" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16743" class="Symbol">)</a> <a id="16745" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a><a id="16749" class="Symbol">)</a>
    <a id="16755" class="Keyword">where</a>
    <a id="16765" class="Keyword">open</a> <a id="16770" href="Cubical.Foundations.Function.html#3588" class="Module">3-Constant</a>

    <a id="16786" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16789" class="Symbol">:</a> <a id="16791" class="Symbol">(</a><a id="16792" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16794" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16796" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16799" class="Symbol">→</a> <a id="16801" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16803" class="Symbol">(</a><a id="16804" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16806" class="Symbol">→</a> <a id="16808" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16809" class="Symbol">)</a> <a id="16811" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a><a id="16821" class="Symbol">)</a> <a id="16823" class="Symbol">→</a> <a id="16825" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="16827" class="Symbol">(</a><a id="16828" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16830" class="Symbol">→</a> <a id="16832" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16833" class="Symbol">)</a> <a id="16835" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
    <a id="16850" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16853" href="Cubical.HITs.PropositionalTruncation.Properties.html#16853" class="Bound">f</a> <a id="16855" class="Symbol">.</a><a id="16856" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16860" href="Cubical.HITs.PropositionalTruncation.Properties.html#16860" class="Bound">x</a> <a id="16862" class="Symbol">=</a> <a id="16864" href="Cubical.HITs.PropositionalTruncation.Properties.html#16853" class="Bound">f</a> <a id="16866" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16868" href="Cubical.HITs.PropositionalTruncation.Properties.html#16860" class="Bound">x</a> <a id="16870" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16873" class="Symbol">.</a><a id="16874" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="16878" href="Cubical.HITs.PropositionalTruncation.Properties.html#16860" class="Bound">x</a>
    <a id="16884" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16887" href="Cubical.HITs.PropositionalTruncation.Properties.html#16887" class="Bound">f</a> <a id="16889" class="Symbol">.</a><a id="16890" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16894" class="Symbol">.</a><a id="16895" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="16900" href="Cubical.HITs.PropositionalTruncation.Properties.html#16900" class="Bound">x</a> <a id="16902" href="Cubical.HITs.PropositionalTruncation.Properties.html#16902" class="Bound">y</a> <a id="16904" href="Cubical.HITs.PropositionalTruncation.Properties.html#16904" class="Bound">i</a> <a id="16906" class="Symbol">=</a> <a id="16908" href="Cubical.HITs.PropositionalTruncation.Properties.html#16887" class="Bound">f</a> <a id="16910" class="Symbol">(</a><a id="16911" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16919" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16921" href="Cubical.HITs.PropositionalTruncation.Properties.html#16900" class="Bound">x</a> <a id="16923" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16926" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16928" href="Cubical.HITs.PropositionalTruncation.Properties.html#16902" class="Bound">y</a> <a id="16930" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16933" href="Cubical.HITs.PropositionalTruncation.Properties.html#16904" class="Bound">i</a><a id="16934" class="Symbol">)</a> <a id="16936" class="Symbol">.</a><a id="16937" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16941" class="Symbol">.</a><a id="16942" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="16947" href="Cubical.HITs.PropositionalTruncation.Properties.html#16900" class="Bound">x</a> <a id="16949" href="Cubical.HITs.PropositionalTruncation.Properties.html#16902" class="Bound">y</a> <a id="16951" href="Cubical.HITs.PropositionalTruncation.Properties.html#16904" class="Bound">i</a>
    <a id="16957" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16960" href="Cubical.HITs.PropositionalTruncation.Properties.html#16960" class="Bound">f</a> <a id="16962" class="Symbol">.</a><a id="16963" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16967" class="Symbol">.</a><a id="16968" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="16973" href="Cubical.HITs.PropositionalTruncation.Properties.html#16973" class="Bound">x</a> <a id="16975" href="Cubical.HITs.PropositionalTruncation.Properties.html#16975" class="Bound">y</a> <a id="16977" href="Cubical.HITs.PropositionalTruncation.Properties.html#16977" class="Bound">z</a> <a id="16979" href="Cubical.HITs.PropositionalTruncation.Properties.html#16979" class="Bound">i</a> <a id="16981" href="Cubical.HITs.PropositionalTruncation.Properties.html#16981" class="Bound">j</a>
      <a id="16989" class="Symbol">=</a> <a id="16991" href="Cubical.HITs.PropositionalTruncation.Properties.html#16960" class="Bound">f</a> <a id="16993" class="Symbol">(</a><a id="16994" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17002" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17004" href="Cubical.HITs.PropositionalTruncation.Properties.html#16973" class="Bound">x</a> <a id="17006" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17009" class="Symbol">(</a><a id="17010" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17018" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17020" href="Cubical.HITs.PropositionalTruncation.Properties.html#16975" class="Bound">y</a> <a id="17022" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17025" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17027" href="Cubical.HITs.PropositionalTruncation.Properties.html#16977" class="Bound">z</a> <a id="17029" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17032" href="Cubical.HITs.PropositionalTruncation.Properties.html#16979" class="Bound">i</a><a id="17033" class="Symbol">)</a> <a id="17035" href="Cubical.HITs.PropositionalTruncation.Properties.html#16981" class="Bound">j</a><a id="17036" class="Symbol">)</a> <a id="17038" class="Symbol">.</a><a id="17039" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17043" class="Symbol">.</a><a id="17044" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17049" href="Cubical.HITs.PropositionalTruncation.Properties.html#16973" class="Bound">x</a> <a id="17051" href="Cubical.HITs.PropositionalTruncation.Properties.html#16975" class="Bound">y</a> <a id="17053" href="Cubical.HITs.PropositionalTruncation.Properties.html#16977" class="Bound">z</a> <a id="17055" href="Cubical.HITs.PropositionalTruncation.Properties.html#16979" class="Bound">i</a> <a id="17057" href="Cubical.HITs.PropositionalTruncation.Properties.html#16981" class="Bound">j</a>

    <a id="17064" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17069" class="Symbol">:</a> <a id="17071" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="17079" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="17082" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>
    <a id="17092" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17097" href="Cubical.HITs.PropositionalTruncation.Properties.html#17097" class="Bound">f</a> <a id="17099" href="Cubical.HITs.PropositionalTruncation.Properties.html#17099" class="Bound">i</a> <a id="17101" href="Cubical.HITs.PropositionalTruncation.Properties.html#17101" class="Bound">t</a> <a id="17103" class="Symbol">.</a><a id="17104" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17108" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">x</a> <a id="17110" class="Symbol">=</a> <a id="17112" href="Cubical.HITs.PropositionalTruncation.Properties.html#17097" class="Bound">f</a> <a id="17114" class="Symbol">(</a><a id="17115" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17123" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17125" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">x</a> <a id="17127" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17130" href="Cubical.HITs.PropositionalTruncation.Properties.html#17101" class="Bound">t</a> <a id="17132" href="Cubical.HITs.PropositionalTruncation.Properties.html#17099" class="Bound">i</a><a id="17133" class="Symbol">)</a> <a id="17135" class="Symbol">.</a><a id="17136" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17140" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">x</a>
    <a id="17146" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17151" href="Cubical.HITs.PropositionalTruncation.Properties.html#17151" class="Bound">f</a> <a id="17153" href="Cubical.HITs.PropositionalTruncation.Properties.html#17153" class="Bound">i</a> <a id="17155" href="Cubical.HITs.PropositionalTruncation.Properties.html#17155" class="Bound">t</a> <a id="17157" class="Symbol">.</a><a id="17158" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17162" class="Symbol">.</a><a id="17163" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17168" href="Cubical.HITs.PropositionalTruncation.Properties.html#17168" class="Bound">x</a> <a id="17170" href="Cubical.HITs.PropositionalTruncation.Properties.html#17170" class="Bound">y</a> <a id="17172" href="Cubical.HITs.PropositionalTruncation.Properties.html#17172" class="Bound">j</a>
      <a id="17180" class="Symbol">=</a> <a id="17182" href="Cubical.HITs.PropositionalTruncation.Properties.html#17151" class="Bound">f</a> <a id="17184" class="Symbol">(</a><a id="17185" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17193" class="Symbol">(</a><a id="17194" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17202" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17204" href="Cubical.HITs.PropositionalTruncation.Properties.html#17168" class="Bound">x</a> <a id="17206" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17209" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17211" href="Cubical.HITs.PropositionalTruncation.Properties.html#17170" class="Bound">y</a> <a id="17213" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17216" href="Cubical.HITs.PropositionalTruncation.Properties.html#17172" class="Bound">j</a><a id="17217" class="Symbol">)</a> <a id="17219" href="Cubical.HITs.PropositionalTruncation.Properties.html#17155" class="Bound">t</a> <a id="17221" href="Cubical.HITs.PropositionalTruncation.Properties.html#17153" class="Bound">i</a><a id="17222" class="Symbol">)</a> <a id="17224" class="Symbol">.</a><a id="17225" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17229" class="Symbol">.</a><a id="17230" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17235" href="Cubical.HITs.PropositionalTruncation.Properties.html#17168" class="Bound">x</a> <a id="17237" href="Cubical.HITs.PropositionalTruncation.Properties.html#17170" class="Bound">y</a> <a id="17239" href="Cubical.HITs.PropositionalTruncation.Properties.html#17172" class="Bound">j</a>
    <a id="17245" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17250" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17252" href="Cubical.HITs.PropositionalTruncation.Properties.html#17252" class="Bound">i</a> <a id="17254" href="Cubical.HITs.PropositionalTruncation.Properties.html#17254" class="Bound">t</a> <a id="17256" class="Symbol">.</a><a id="17257" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17261" class="Symbol">.</a><a id="17262" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17267" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17269" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17271" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a>
      <a id="17279" class="Symbol">=</a> <a id="17281" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a>
          <a id="17297" class="Symbol">(λ</a> <a id="17300" href="Cubical.HITs.PropositionalTruncation.Properties.html#17300" class="Bound">k</a> <a id="17302" href="Cubical.HITs.PropositionalTruncation.Properties.html#17302" class="Bound">j</a> <a id="17304" class="Symbol">→</a> <a id="17306" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17308" class="Symbol">(</a><a id="17309" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17312" href="Cubical.HITs.PropositionalTruncation.Properties.html#17300" class="Bound">k</a> <a id="17314" href="Cubical.HITs.PropositionalTruncation.Properties.html#17302" class="Bound">j</a> <a id="17316" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="17318" class="Symbol">)</a> <a id="17320" class="Symbol">.</a><a id="17321" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17325" class="Symbol">.</a><a id="17326" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17331" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17333" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17335" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17337" href="Cubical.HITs.PropositionalTruncation.Properties.html#17300" class="Bound">k</a> <a id="17339" href="Cubical.HITs.PropositionalTruncation.Properties.html#17302" class="Bound">j</a> <a id="17341" class="Symbol">)</a>
          <a id="17353" class="Symbol">(λ</a> <a id="17356" href="Cubical.HITs.PropositionalTruncation.Properties.html#17356" class="Bound">k</a> <a id="17358" href="Cubical.HITs.PropositionalTruncation.Properties.html#17358" class="Bound">j</a> <a id="17360" class="Symbol">→</a> <a id="17362" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17364" class="Symbol">(</a><a id="17365" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17368" href="Cubical.HITs.PropositionalTruncation.Properties.html#17356" class="Bound">k</a> <a id="17370" href="Cubical.HITs.PropositionalTruncation.Properties.html#17358" class="Bound">j</a> <a id="17372" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="17374" class="Symbol">)</a> <a id="17376" class="Symbol">.</a><a id="17377" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17381" class="Symbol">.</a><a id="17382" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17387" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17389" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17391" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17393" href="Cubical.HITs.PropositionalTruncation.Properties.html#17356" class="Bound">k</a> <a id="17395" href="Cubical.HITs.PropositionalTruncation.Properties.html#17358" class="Bound">j</a><a id="17396" class="Symbol">)</a>
          <a id="17408" class="Symbol">(λ</a> <a id="17411" href="Cubical.HITs.PropositionalTruncation.Properties.html#17411" class="Bound">k</a> <a id="17413" href="Cubical.HITs.PropositionalTruncation.Properties.html#17413" class="Bound">j</a> <a id="17415" class="Symbol">→</a> <a id="17417" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17419" class="Symbol">(</a><a id="17420" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17423" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a> <a id="17426" href="Cubical.HITs.PropositionalTruncation.Properties.html#17413" class="Bound">j</a> <a id="17428" href="Cubical.HITs.PropositionalTruncation.Properties.html#17411" class="Bound">k</a><a id="17429" class="Symbol">)</a> <a id="17431" class="Symbol">.</a><a id="17432" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17436" class="Symbol">.</a><a id="17437" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17442" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17444" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17446" href="Cubical.HITs.PropositionalTruncation.Properties.html#17413" class="Bound">j</a><a id="17447" class="Symbol">)</a>
          <a id="17459" class="Symbol">(λ</a> <a id="17462" href="Cubical.HITs.PropositionalTruncation.Properties.html#17462" class="Bound">k</a> <a id="17464" href="Cubical.HITs.PropositionalTruncation.Properties.html#17464" class="Bound">j</a> <a id="17466" class="Symbol">→</a> <a id="17468" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17470" class="Symbol">(</a><a id="17471" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17474" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="17477" href="Cubical.HITs.PropositionalTruncation.Properties.html#17464" class="Bound">j</a> <a id="17479" href="Cubical.HITs.PropositionalTruncation.Properties.html#17462" class="Bound">k</a><a id="17480" class="Symbol">)</a> <a id="17482" class="Symbol">.</a><a id="17483" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17487" class="Symbol">.</a><a id="17488" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17493" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17495" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17497" href="Cubical.HITs.PropositionalTruncation.Properties.html#17464" class="Bound">j</a><a id="17498" class="Symbol">)</a>
          <a id="17510" class="Symbol">(λ</a> <a id="17513" href="Cubical.HITs.PropositionalTruncation.Properties.html#17513" class="Bound">_</a> <a id="17515" class="Symbol">→</a> <a id="17517" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17521" class="Symbol">)</a>
          <a id="17533" class="Symbol">(λ</a> <a id="17536" href="Cubical.HITs.PropositionalTruncation.Properties.html#17536" class="Bound">k</a> <a id="17538" href="Cubical.HITs.PropositionalTruncation.Properties.html#17538" class="Bound">j</a> <a id="17540" class="Symbol">→</a> <a id="17542" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17544" class="Symbol">(</a><a id="17545" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17548" href="Cubical.HITs.PropositionalTruncation.Properties.html#17538" class="Bound">j</a> <a id="17550" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a> <a id="17553" href="Cubical.HITs.PropositionalTruncation.Properties.html#17536" class="Bound">k</a><a id="17554" class="Symbol">)</a> <a id="17556" class="Symbol">.</a><a id="17557" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17561" class="Symbol">.</a><a id="17562" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17567" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17569" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17571" href="Cubical.HITs.PropositionalTruncation.Properties.html#17538" class="Bound">j</a><a id="17572" class="Symbol">)</a>
          <a id="17584" href="Cubical.HITs.PropositionalTruncation.Properties.html#17252" class="Bound">i</a>
      <a id="17592" class="Keyword">where</a>
      <a id="17604" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17607" class="Symbol">:</a> <a id="17609" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17611" class="Symbol">→</a> <a id="17613" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17615" class="Symbol">→</a> <a id="17617" href="Agda.Primitive.Cubical.html#150" class="Datatype">I</a> <a id="17619" class="Symbol">→</a> <a id="17621" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="17623" class="Symbol">_</a> <a id="17625" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
      <a id="17634" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17637" href="Cubical.HITs.PropositionalTruncation.Properties.html#17637" class="Bound">i</a> <a id="17639" href="Cubical.HITs.PropositionalTruncation.Properties.html#17639" class="Bound">j</a> <a id="17641" href="Cubical.HITs.PropositionalTruncation.Properties.html#17641" class="Bound">k</a> <a id="17643" class="Symbol">=</a> <a id="17645" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17653" class="Symbol">(</a><a id="17654" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17662" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17664" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17666" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17669" class="Symbol">(</a><a id="17670" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17678" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17680" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17682" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17685" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17687" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17689" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17692" href="Cubical.HITs.PropositionalTruncation.Properties.html#17637" class="Bound">i</a><a id="17693" class="Symbol">)</a> <a id="17695" href="Cubical.HITs.PropositionalTruncation.Properties.html#17639" class="Bound">j</a><a id="17696" class="Symbol">)</a> <a id="17698" href="Cubical.HITs.PropositionalTruncation.Properties.html#17254" class="Bound">t</a> <a id="17700" href="Cubical.HITs.PropositionalTruncation.Properties.html#17641" class="Bound">k</a>

  <a id="GpdElim.e"></a><a id="17705" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17707" class="Symbol">:</a> <a id="17709" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a> <a id="17711" class="Symbol">→</a> <a id="17713" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17715" class="Symbol">(</a><a id="17716" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17718" class="Symbol">→</a> <a id="17720" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="17721" class="Symbol">)</a> <a id="17723" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="17736" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17738" href="Cubical.HITs.PropositionalTruncation.Properties.html#17738" class="Bound">b</a> <a id="17740" class="Symbol">.</a><a id="17741" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="17745" class="Symbol">_</a> <a id="17747" class="Symbol">=</a> <a id="17749" href="Cubical.HITs.PropositionalTruncation.Properties.html#17738" class="Bound">b</a>
  <a id="17753" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17755" href="Cubical.HITs.PropositionalTruncation.Properties.html#17755" class="Bound">b</a> <a id="17757" class="Symbol">.</a><a id="17758" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="17762" class="Symbol">=</a> <a id="17764" class="Keyword">record</a>
           <a id="17782" class="Symbol">{</a> <a id="17784" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="17789" class="Symbol">=</a> <a id="17791" class="Symbol">λ</a> <a id="17793" href="Cubical.HITs.PropositionalTruncation.Properties.html#17793" class="Bound">_</a> <a id="17795" href="Cubical.HITs.PropositionalTruncation.Properties.html#17795" class="Bound">_</a> <a id="17797" href="Cubical.HITs.PropositionalTruncation.Properties.html#17797" class="Bound">_</a> <a id="17799" class="Symbol">→</a> <a id="17801" href="Cubical.HITs.PropositionalTruncation.Properties.html#17755" class="Bound">b</a>
           <a id="17814" class="Symbol">;</a> <a id="17816" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="17821" class="Symbol">=</a> <a id="17823" class="Symbol">λ</a> <a id="17825" href="Cubical.HITs.PropositionalTruncation.Properties.html#17825" class="Bound">_</a> <a id="17827" href="Cubical.HITs.PropositionalTruncation.Properties.html#17827" class="Bound">_</a> <a id="17829" href="Cubical.HITs.PropositionalTruncation.Properties.html#17829" class="Bound">_</a> <a id="17831" href="Cubical.HITs.PropositionalTruncation.Properties.html#17831" class="Bound">_</a> <a id="17833" href="Cubical.HITs.PropositionalTruncation.Properties.html#17833" class="Bound">_</a> <a id="17835" class="Symbol">→</a> <a id="17837" href="Cubical.HITs.PropositionalTruncation.Properties.html#17755" class="Bound">b</a>
           <a id="17850" class="Symbol">}</a>

  <a id="GpdElim.eval"></a><a id="17855" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="17860" class="Symbol">:</a> <a id="17862" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17864" class="Symbol">→</a> <a id="17866" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="17868" class="Symbol">(</a><a id="17869" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17871" class="Symbol">→</a> <a id="17873" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="17874" class="Symbol">)</a> <a id="17876" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="17887" class="Symbol">→</a> <a id="17889" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a>
  <a id="17893" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="17898" href="Cubical.HITs.PropositionalTruncation.Properties.html#17898" class="Bound">a₀</a> <a id="17901" class="Symbol">(</a><a id="17902" href="Cubical.HITs.PropositionalTruncation.Properties.html#17902" class="Bound">g</a> <a id="17904" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17906" class="Symbol">_)</a> <a id="17909" class="Symbol">=</a> <a id="17911" href="Cubical.HITs.PropositionalTruncation.Properties.html#17902" class="Bound">g</a> <a id="17913" href="Cubical.HITs.PropositionalTruncation.Properties.html#17898" class="Bound">a₀</a>

  <a id="17919" class="Keyword">module</a> <a id="17926" href="Cubical.HITs.PropositionalTruncation.Properties.html#17926" class="Module">_</a> <a id="17928" class="Keyword">where</a>
    <a id="17938" class="Keyword">open</a> <a id="17943" href="Cubical.Foundations.Function.html#3588" class="Module">3-Constant</a>
    <a id="17958" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="17965" class="Symbol">:</a> <a id="17967" class="Symbol">∀(</a><a id="17969" href="Cubical.HITs.PropositionalTruncation.Properties.html#17969" class="Bound">a₀</a> <a id="17972" class="Symbol">:</a> <a id="17974" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="17975" class="Symbol">)</a> <a id="17977" href="Cubical.HITs.PropositionalTruncation.Properties.html#17977" class="Bound">γ</a> <a id="17979" class="Symbol">→</a> <a id="17981" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17983" class="Symbol">(</a><a id="17984" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="17989" href="Cubical.HITs.PropositionalTruncation.Properties.html#17969" class="Bound">a₀</a> <a id="17992" href="Cubical.HITs.PropositionalTruncation.Properties.html#17977" class="Bound">γ</a><a id="17993" class="Symbol">)</a> <a id="17995" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="17997" href="Cubical.HITs.PropositionalTruncation.Properties.html#17977" class="Bound">γ</a>
    <a id="18003" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18010" href="Cubical.HITs.PropositionalTruncation.Properties.html#18010" class="Bound">a₀</a> <a id="18013" class="Symbol">(</a><a id="18014" href="Cubical.HITs.PropositionalTruncation.Properties.html#18014" class="Bound">g</a> <a id="18016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18018" href="Cubical.HITs.PropositionalTruncation.Properties.html#18018" class="Bound">3kg</a><a id="18021" class="Symbol">)</a> <a id="18023" href="Cubical.HITs.PropositionalTruncation.Properties.html#18023" class="Bound">i</a> <a id="18025" class="Symbol">.</a><a id="18026" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="18030" href="Cubical.HITs.PropositionalTruncation.Properties.html#18030" class="Bound">x</a> <a id="18032" class="Symbol">=</a> <a id="18034" href="Cubical.HITs.PropositionalTruncation.Properties.html#18018" class="Bound">3kg</a> <a id="18038" class="Symbol">.</a><a id="18039" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="18044" href="Cubical.HITs.PropositionalTruncation.Properties.html#18010" class="Bound">a₀</a> <a id="18047" href="Cubical.HITs.PropositionalTruncation.Properties.html#18030" class="Bound">x</a> <a id="18049" href="Cubical.HITs.PropositionalTruncation.Properties.html#18023" class="Bound">i</a>
    <a id="18055" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18062" href="Cubical.HITs.PropositionalTruncation.Properties.html#18062" class="Bound">a₀</a> <a id="18065" class="Symbol">(</a><a id="18066" href="Cubical.HITs.PropositionalTruncation.Properties.html#18066" class="Bound">g</a> <a id="18068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18070" href="Cubical.HITs.PropositionalTruncation.Properties.html#18070" class="Bound">3kg</a><a id="18073" class="Symbol">)</a> <a id="18075" href="Cubical.HITs.PropositionalTruncation.Properties.html#18075" class="Bound">i</a> <a id="18077" class="Symbol">.</a><a id="18078" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="18082" class="Symbol">.</a><a id="18083" href="Cubical.Foundations.Function.html#3653" class="Field">link</a> <a id="18088" href="Cubical.HITs.PropositionalTruncation.Properties.html#18088" class="Bound">x</a> <a id="18090" href="Cubical.HITs.PropositionalTruncation.Properties.html#18090" class="Bound">y</a> <a id="18092" class="Symbol">=</a> <a id="18094" class="Symbol">λ</a> <a id="18096" href="Cubical.HITs.PropositionalTruncation.Properties.html#18096" class="Bound">j</a> <a id="18098" class="Symbol">→</a> <a id="18100" href="Cubical.HITs.PropositionalTruncation.Properties.html#18070" class="Bound">3kg</a> <a id="18104" class="Symbol">.</a><a id="18105" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18110" href="Cubical.HITs.PropositionalTruncation.Properties.html#18062" class="Bound">a₀</a> <a id="18113" href="Cubical.HITs.PropositionalTruncation.Properties.html#18088" class="Bound">x</a> <a id="18115" href="Cubical.HITs.PropositionalTruncation.Properties.html#18090" class="Bound">y</a> <a id="18117" href="Cubical.HITs.PropositionalTruncation.Properties.html#18096" class="Bound">j</a> <a id="18119" href="Cubical.HITs.PropositionalTruncation.Properties.html#18075" class="Bound">i</a>
    <a id="18125" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18132" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18135" class="Symbol">(</a><a id="18136" href="Cubical.HITs.PropositionalTruncation.Properties.html#18136" class="Bound">g</a> <a id="18138" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18140" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a><a id="18143" class="Symbol">)</a> <a id="18145" href="Cubical.HITs.PropositionalTruncation.Properties.html#18145" class="Bound">i</a> <a id="18147" class="Symbol">.</a><a id="18148" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="18152" class="Symbol">.</a><a id="18153" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18158" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18160" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18162" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a>
      <a id="18170" class="Symbol">=</a> <a id="18172" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a>
          <a id="18188" class="Symbol">(λ</a> <a id="18191" href="Cubical.HITs.PropositionalTruncation.Properties.html#18191" class="Bound">_</a> <a id="18193" href="Cubical.HITs.PropositionalTruncation.Properties.html#18193" class="Bound">_</a> <a id="18195" class="Symbol">→</a> <a id="18197" href="Cubical.HITs.PropositionalTruncation.Properties.html#18136" class="Bound">g</a> <a id="18199" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a><a id="18201" class="Symbol">)</a>
          <a id="18213" class="Symbol">(</a><a id="18214" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18218" class="Symbol">.</a><a id="18219" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18224" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18226" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18228" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a><a id="18229" class="Symbol">)</a>
          <a id="18241" class="Symbol">(λ</a> <a id="18244" href="Cubical.HITs.PropositionalTruncation.Properties.html#18244" class="Bound">k</a> <a id="18246" href="Cubical.HITs.PropositionalTruncation.Properties.html#18246" class="Bound">j</a> <a id="18248" class="Symbol">→</a> <a id="18250" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18254" class="Symbol">.</a><a id="18255" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18260" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18263" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18265" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18267" href="Cubical.HITs.PropositionalTruncation.Properties.html#18246" class="Bound">j</a> <a id="18269" href="Cubical.HITs.PropositionalTruncation.Properties.html#18244" class="Bound">k</a><a id="18270" class="Symbol">)</a>
          <a id="18282" class="Symbol">(λ</a> <a id="18285" href="Cubical.HITs.PropositionalTruncation.Properties.html#18285" class="Bound">k</a> <a id="18287" href="Cubical.HITs.PropositionalTruncation.Properties.html#18287" class="Bound">j</a> <a id="18289" class="Symbol">→</a> <a id="18291" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18295" class="Symbol">.</a><a id="18296" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18301" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18304" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18306" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a> <a id="18308" href="Cubical.HITs.PropositionalTruncation.Properties.html#18287" class="Bound">j</a> <a id="18310" href="Cubical.HITs.PropositionalTruncation.Properties.html#18285" class="Bound">k</a><a id="18311" class="Symbol">)</a>
          <a id="18323" class="Symbol">(λ</a> <a id="18326" href="Cubical.HITs.PropositionalTruncation.Properties.html#18326" class="Bound">_</a> <a id="18328" class="Symbol">→</a> <a id="18330" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18334" class="Symbol">)</a>
          <a id="18346" class="Symbol">(λ</a> <a id="18349" href="Cubical.HITs.PropositionalTruncation.Properties.html#18349" class="Bound">k</a> <a id="18351" href="Cubical.HITs.PropositionalTruncation.Properties.html#18351" class="Bound">j</a> <a id="18353" class="Symbol">→</a> <a id="18355" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18359" class="Symbol">.</a><a id="18360" href="Cubical.Foundations.Function.html#3679" class="Field">coh₁</a> <a id="18365" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18368" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18370" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a> <a id="18372" href="Cubical.HITs.PropositionalTruncation.Properties.html#18351" class="Bound">j</a> <a id="18374" href="Cubical.HITs.PropositionalTruncation.Properties.html#18349" class="Bound">k</a><a id="18375" class="Symbol">)</a>
          <a id="18387" href="Cubical.HITs.PropositionalTruncation.Properties.html#18145" class="Bound">i</a>

  <a id="GpdElim.e-isEquiv"></a><a id="18392" href="Cubical.HITs.PropositionalTruncation.Properties.html#18392" class="Function">e-isEquiv</a> <a id="18402" class="Symbol">:</a> <a id="18404" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18406" class="Symbol">→</a> <a id="18408" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="18416" class="Symbol">(</a><a id="18417" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="18419" class="Symbol">{</a><a id="18420" class="Argument">A</a> <a id="18422" class="Symbol">=</a> <a id="18424" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="18425" class="Symbol">})</a>
  <a id="18430" href="Cubical.HITs.PropositionalTruncation.Properties.html#18392" class="Function">e-isEquiv</a> <a id="18440" href="Cubical.HITs.PropositionalTruncation.Properties.html#18440" class="Bound">a₀</a> <a id="18443" class="Symbol">=</a> <a id="18445" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="18458" class="Symbol">(</a><a id="18459" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="18463" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="18465" class="Symbol">(</a><a id="18466" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="18471" href="Cubical.HITs.PropositionalTruncation.Properties.html#18440" class="Bound">a₀</a><a id="18473" class="Symbol">)</a> <a id="18475" class="Symbol">(</a><a id="18476" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18483" href="Cubical.HITs.PropositionalTruncation.Properties.html#18440" class="Bound">a₀</a><a id="18485" class="Symbol">)</a> <a id="18487" class="Symbol">λ</a> <a id="18489" href="Cubical.HITs.PropositionalTruncation.Properties.html#18489" class="Bound">_</a> <a id="18491" class="Symbol">→</a> <a id="18493" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18497" class="Symbol">)</a>

  <a id="GpdElim.preEquiv₂"></a><a id="18502" href="Cubical.HITs.PropositionalTruncation.Properties.html#18502" class="Function">preEquiv₂</a> <a id="18512" class="Symbol">:</a> <a id="18514" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18516" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18518" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18521" class="Symbol">→</a> <a id="18523" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a> <a id="18525" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="18527" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="18529" class="Symbol">(</a><a id="18530" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18532" class="Symbol">→</a> <a id="18534" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="18535" class="Symbol">)</a> <a id="18537" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="18550" href="Cubical.HITs.PropositionalTruncation.Properties.html#18502" class="Function">preEquiv₂</a> <a id="18560" href="Cubical.HITs.PropositionalTruncation.Properties.html#18560" class="Bound">t</a> <a id="18562" class="Symbol">=</a> <a id="18564" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="18566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18568" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="18572" class="Symbol">(</a><a id="18573" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="18587" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a><a id="18588" class="Symbol">)</a> <a id="18590" href="Cubical.HITs.PropositionalTruncation.Properties.html#18392" class="Function">e-isEquiv</a> <a id="18600" href="Cubical.HITs.PropositionalTruncation.Properties.html#18560" class="Bound">t</a>

  <a id="GpdElim.trunc→Gpd≃"></a><a id="18605" href="Cubical.HITs.PropositionalTruncation.Properties.html#18605" class="Function">trunc→Gpd≃</a> <a id="18616" class="Symbol">:</a> <a id="18618" class="Symbol">(</a><a id="18619" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18621" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18623" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18626" class="Symbol">→</a> <a id="18628" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="18629" class="Symbol">)</a> <a id="18631" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="18633" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="18635" class="Symbol">(</a><a id="18636" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18638" class="Symbol">→</a> <a id="18640" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="18641" class="Symbol">)</a> <a id="18643" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a>
  <a id="18656" href="Cubical.HITs.PropositionalTruncation.Properties.html#18605" class="Function">trunc→Gpd≃</a> <a id="18667" class="Symbol">=</a> <a id="18669" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="18679" class="Symbol">(</a><a id="18680" href="Cubical.Foundations.Equiv.html#7068" class="Function">equivΠCod</a> <a id="18690" href="Cubical.HITs.PropositionalTruncation.Properties.html#18502" class="Function">preEquiv₂</a><a id="18699" class="Symbol">)</a> <a id="18701" href="Cubical.HITs.PropositionalTruncation.Properties.html#16626" class="Function">preEquiv₁</a>

<a id="18712" class="Keyword">open</a> <a id="18717" href="Cubical.HITs.PropositionalTruncation.Properties.html#16366" class="Module">GpdElim</a> <a id="18725" class="Keyword">using</a> <a id="18731" class="Symbol">(</a><a id="18732" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a><a id="18739" class="Symbol">;</a> <a id="18741" href="Cubical.HITs.PropositionalTruncation.Properties.html#18605" class="Function">trunc→Gpd≃</a><a id="18751" class="Symbol">)</a> <a id="18753" class="Keyword">public</a>

<a id="RecHSet"></a><a id="18761" href="Cubical.HITs.PropositionalTruncation.Properties.html#18761" class="Function">RecHSet</a> <a id="18769" class="Symbol">:</a> <a id="18771" class="Symbol">(</a><a id="18772" href="Cubical.HITs.PropositionalTruncation.Properties.html#18772" class="Bound">P</a> <a id="18774" class="Symbol">:</a> <a id="18776" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18778" class="Symbol">→</a> <a id="18780" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="18793" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="18795" class="Number">2</a><a id="18796" class="Symbol">)</a> <a id="18798" class="Symbol">→</a> <a id="18800" href="Cubical.Foundations.Function.html#3588" class="Record">3-Constant</a> <a id="18811" href="Cubical.HITs.PropositionalTruncation.Properties.html#18772" class="Bound">P</a> <a id="18813" class="Symbol">→</a> <a id="18815" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18817" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18819" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18822" class="Symbol">→</a> <a id="18824" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="18837" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="18839" class="Number">2</a>
<a id="18841" href="Cubical.HITs.PropositionalTruncation.Properties.html#18761" class="Function">RecHSet</a> <a id="18849" href="Cubical.HITs.PropositionalTruncation.Properties.html#18849" class="Bound">P</a> <a id="18851" href="Cubical.HITs.PropositionalTruncation.Properties.html#18851" class="Bound">3kP</a> <a id="18855" class="Symbol">=</a> <a id="18857" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a> <a id="18865" class="Symbol">(</a><a id="18866" href="Cubical.Foundations.HLevels.html#23247" class="Function">isOfHLevelTypeOfHLevel</a> <a id="18889" class="Number">2</a><a id="18890" class="Symbol">)</a> <a id="18892" href="Cubical.HITs.PropositionalTruncation.Properties.html#18849" class="Bound">P</a> <a id="18894" href="Cubical.HITs.PropositionalTruncation.Properties.html#18851" class="Bound">3kP</a>

<a id="∥∥-IdempotentL-⊎-≃"></a><a id="18899" href="Cubical.HITs.PropositionalTruncation.Properties.html#18899" class="Function">∥∥-IdempotentL-⊎-≃</a> <a id="18918" class="Symbol">:</a> <a id="18920" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18922" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18924" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18926" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18929" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18931" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="18934" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18937" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="18939" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18941" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18943" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18945" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="18948" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="18951" href="Cubical.HITs.PropositionalTruncation.Properties.html#18899" class="Function">∥∥-IdempotentL-⊎-≃</a> <a id="18970" class="Symbol">=</a> <a id="18972" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="18983" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a>
  <a id="19006" class="Keyword">where</a> <a id="19012" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19033" class="Symbol">:</a> <a id="19035" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19039" class="Symbol">(</a><a id="19040" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19042" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19044" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19046" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19049" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19051" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19054" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19056" class="Symbol">)</a>  <a id="19059" class="Symbol">(</a><a id="19060" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19062" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19064" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19066" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19069" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19071" class="Symbol">)</a>
        <a id="19081" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19089" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19110" href="Cubical.HITs.PropositionalTruncation.Properties.html#19110" class="Bound">x</a> <a id="19112" class="Symbol">=</a> <a id="19114" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="19118" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19126" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19130" href="Cubical.HITs.PropositionalTruncation.Properties.html#19110" class="Bound">x</a>
          <a id="19142" class="Keyword">where</a> <a id="19148" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19152" class="Symbol">:</a> <a id="19154" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19156" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19158" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19161" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19163" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19166" class="Symbol">→</a> <a id="19168" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19170" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19172" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19174" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19177" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="19196" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19200" class="Symbol">(</a><a id="19201" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19205" href="Cubical.HITs.PropositionalTruncation.Properties.html#19205" class="Bound">x</a><a id="19206" class="Symbol">)</a> <a id="19208" class="Symbol">=</a> <a id="19210" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="19214" class="Symbol">(λ</a> <a id="19217" href="Cubical.HITs.PropositionalTruncation.Properties.html#19217" class="Bound">a</a> <a id="19219" class="Symbol">→</a> <a id="19221" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19225" href="Cubical.HITs.PropositionalTruncation.Properties.html#19217" class="Bound">a</a><a id="19226" class="Symbol">)</a> <a id="19228" href="Cubical.HITs.PropositionalTruncation.Properties.html#19205" class="Bound">x</a>
                <a id="19246" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19250" class="Symbol">(</a><a id="19251" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19255" href="Cubical.HITs.PropositionalTruncation.Properties.html#19255" class="Bound">x</a><a id="19256" class="Symbol">)</a> <a id="19258" class="Symbol">=</a> <a id="19260" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="19262" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19266" href="Cubical.HITs.PropositionalTruncation.Properties.html#19255" class="Bound">x</a> <a id="19268" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="19279" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19287" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19308" href="Cubical.HITs.PropositionalTruncation.Properties.html#19308" class="Bound">x</a> <a id="19310" class="Symbol">=</a> <a id="19312" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="19316" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19320" href="Cubical.HITs.PropositionalTruncation.Properties.html#19308" class="Bound">x</a>
          <a id="19332" class="Keyword">where</a> <a id="19338" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19342" class="Symbol">:</a> <a id="19344" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19346" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19348" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19351" class="Symbol">→</a> <a id="19353" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19355" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19357" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19360" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19362" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a>
                <a id="19381" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19385" class="Symbol">(</a><a id="19386" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19390" href="Cubical.HITs.PropositionalTruncation.Properties.html#19390" class="Bound">x</a><a id="19391" class="Symbol">)</a> <a id="19393" class="Symbol">=</a> <a id="19395" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19399" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="19401" href="Cubical.HITs.PropositionalTruncation.Properties.html#19390" class="Bound">x</a> <a id="19403" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
                <a id="19422" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19426" class="Symbol">(</a><a id="19427" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19431" href="Cubical.HITs.PropositionalTruncation.Properties.html#19431" class="Bound">x</a><a id="19432" class="Symbol">)</a> <a id="19434" class="Symbol">=</a> <a id="19436" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19440" href="Cubical.HITs.PropositionalTruncation.Properties.html#19431" class="Bound">x</a>
        <a id="19450" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19458" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19479" href="Cubical.HITs.PropositionalTruncation.Properties.html#19479" class="Bound">x</a> <a id="19481" class="Symbol">=</a> <a id="19483" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19491" class="Symbol">(</a><a id="19492" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19500" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19521" class="Symbol">(</a><a id="19522" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19530" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19551" href="Cubical.HITs.PropositionalTruncation.Properties.html#19479" class="Bound">x</a><a id="19552" class="Symbol">))</a> <a id="19555" href="Cubical.HITs.PropositionalTruncation.Properties.html#19479" class="Bound">x</a>
        <a id="19565" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="19573" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19594" href="Cubical.HITs.PropositionalTruncation.Properties.html#19594" class="Bound">x</a>  <a id="19597" class="Symbol">=</a> <a id="19599" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19607" class="Symbol">(</a><a id="19608" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19616" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19637" class="Symbol">(</a><a id="19638" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19646" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19667" href="Cubical.HITs.PropositionalTruncation.Properties.html#19594" class="Bound">x</a><a id="19668" class="Symbol">))</a> <a id="19671" href="Cubical.HITs.PropositionalTruncation.Properties.html#19594" class="Bound">x</a>

<a id="∥∥-IdempotentL-⊎"></a><a id="19674" href="Cubical.HITs.PropositionalTruncation.Properties.html#19674" class="Function">∥∥-IdempotentL-⊎</a> <a id="19691" class="Symbol">:</a> <a id="19693" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19695" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19697" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19699" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19702" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19704" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19707" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19710" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="19712" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19714" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19716" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19718" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19721" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="19724" href="Cubical.HITs.PropositionalTruncation.Properties.html#19674" class="Function">∥∥-IdempotentL-⊎</a> <a id="19741" class="Symbol">=</a> <a id="19743" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="19746" href="Cubical.HITs.PropositionalTruncation.Properties.html#18899" class="Function">∥∥-IdempotentL-⊎-≃</a>

<a id="∥∥-IdempotentR-⊎-≃"></a><a id="19766" href="Cubical.HITs.PropositionalTruncation.Properties.html#19766" class="Function">∥∥-IdempotentR-⊎-≃</a> <a id="19785" class="Symbol">:</a> <a id="19787" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19789" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19791" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19793" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19795" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19798" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19801" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19804" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="19806" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19808" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19810" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19812" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19815" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="19818" href="Cubical.HITs.PropositionalTruncation.Properties.html#19766" class="Function">∥∥-IdempotentR-⊎-≃</a> <a id="19837" class="Symbol">=</a> <a id="19839" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="19850" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a>
  <a id="19873" class="Keyword">where</a> <a id="19879" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="19900" class="Symbol">:</a> <a id="19902" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19906" class="Symbol">(</a><a id="19907" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19909" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19911" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19913" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19915" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19918" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19921" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19923" class="Symbol">)</a> <a id="19925" class="Symbol">(</a><a id="19926" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19928" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19930" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19932" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19935" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19937" class="Symbol">)</a>
        <a id="19947" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19955" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="19976" href="Cubical.HITs.PropositionalTruncation.Properties.html#19976" class="Bound">x</a> <a id="19978" class="Symbol">=</a> <a id="19980" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="19984" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19992" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="19996" href="Cubical.HITs.PropositionalTruncation.Properties.html#19976" class="Bound">x</a>
          <a id="20008" class="Keyword">where</a> <a id="20014" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="20018" class="Symbol">:</a> <a id="20020" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20022" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20024" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20026" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20029" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20032" class="Symbol">→</a> <a id="20034" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20036" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20038" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20040" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20043" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="20062" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="20066" class="Symbol">(</a><a id="20067" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20071" href="Cubical.HITs.PropositionalTruncation.Properties.html#20071" class="Bound">x</a><a id="20072" class="Symbol">)</a> <a id="20074" class="Symbol">=</a> <a id="20076" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="20078" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20082" href="Cubical.HITs.PropositionalTruncation.Properties.html#20071" class="Bound">x</a> <a id="20084" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
                <a id="20103" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="20107" class="Symbol">(</a><a id="20108" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20112" href="Cubical.HITs.PropositionalTruncation.Properties.html#20112" class="Bound">x</a><a id="20113" class="Symbol">)</a> <a id="20115" class="Symbol">=</a> <a id="20117" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="20121" class="Symbol">(λ</a> <a id="20124" href="Cubical.HITs.PropositionalTruncation.Properties.html#20124" class="Bound">a</a> <a id="20126" class="Symbol">→</a> <a id="20128" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20132" href="Cubical.HITs.PropositionalTruncation.Properties.html#20124" class="Bound">a</a><a id="20133" class="Symbol">)</a> <a id="20135" href="Cubical.HITs.PropositionalTruncation.Properties.html#20112" class="Bound">x</a>
        <a id="20145" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20153" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20174" href="Cubical.HITs.PropositionalTruncation.Properties.html#20174" class="Bound">x</a> <a id="20176" class="Symbol">=</a> <a id="20178" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="20182" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20186" href="Cubical.HITs.PropositionalTruncation.Properties.html#20174" class="Bound">x</a>
          <a id="20198" class="Keyword">where</a> <a id="20204" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20208" class="Symbol">:</a> <a id="20210" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20212" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20214" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20217" class="Symbol">→</a> <a id="20219" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20221" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20223" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20225" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20228" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="20247" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20251" class="Symbol">(</a><a id="20252" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20256" href="Cubical.HITs.PropositionalTruncation.Properties.html#20256" class="Bound">x</a><a id="20257" class="Symbol">)</a> <a id="20259" class="Symbol">=</a> <a id="20261" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20265" href="Cubical.HITs.PropositionalTruncation.Properties.html#20256" class="Bound">x</a>
                <a id="20283" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20287" class="Symbol">(</a><a id="20288" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20292" href="Cubical.HITs.PropositionalTruncation.Properties.html#20292" class="Bound">x</a><a id="20293" class="Symbol">)</a> <a id="20295" class="Symbol">=</a> <a id="20297" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20301" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="20303" href="Cubical.HITs.PropositionalTruncation.Properties.html#20292" class="Bound">x</a> <a id="20305" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="20316" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="20324" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20345" href="Cubical.HITs.PropositionalTruncation.Properties.html#20345" class="Bound">x</a> <a id="20347" class="Symbol">=</a> <a id="20349" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="20357" class="Symbol">(</a><a id="20358" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20366" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20387" class="Symbol">(</a><a id="20388" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20396" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20417" href="Cubical.HITs.PropositionalTruncation.Properties.html#20345" class="Bound">x</a><a id="20418" class="Symbol">))</a> <a id="20421" href="Cubical.HITs.PropositionalTruncation.Properties.html#20345" class="Bound">x</a>
        <a id="20431" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20439" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20460" href="Cubical.HITs.PropositionalTruncation.Properties.html#20460" class="Bound">x</a>  <a id="20463" class="Symbol">=</a> <a id="20465" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="20473" class="Symbol">(</a><a id="20474" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20482" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20503" class="Symbol">(</a><a id="20504" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20512" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20533" href="Cubical.HITs.PropositionalTruncation.Properties.html#20460" class="Bound">x</a><a id="20534" class="Symbol">))</a> <a id="20537" href="Cubical.HITs.PropositionalTruncation.Properties.html#20460" class="Bound">x</a>

<a id="∥∥-IdempotentR-⊎"></a><a id="20540" href="Cubical.HITs.PropositionalTruncation.Properties.html#20540" class="Function">∥∥-IdempotentR-⊎</a> <a id="20557" class="Symbol">:</a> <a id="20559" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20561" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20563" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20565" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20567" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20570" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20573" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20576" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20578" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20580" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20582" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20584" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20587" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20590" href="Cubical.HITs.PropositionalTruncation.Properties.html#20540" class="Function">∥∥-IdempotentR-⊎</a> <a id="20607" class="Symbol">=</a> <a id="20609" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="20612" href="Cubical.HITs.PropositionalTruncation.Properties.html#19766" class="Function">∥∥-IdempotentR-⊎-≃</a>

<a id="∥∥-Idempotent-⊎"></a><a id="20632" href="Cubical.HITs.PropositionalTruncation.Properties.html#20632" class="Function">∥∥-Idempotent-⊎</a> <a id="20648" class="Symbol">:</a> <a id="20650" class="Symbol">{</a><a id="20651" href="Cubical.HITs.PropositionalTruncation.Properties.html#20651" class="Bound">A</a> <a id="20653" class="Symbol">:</a> <a id="20655" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20660" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="20661" class="Symbol">}</a> <a id="20663" class="Symbol">{</a><a id="20664" href="Cubical.HITs.PropositionalTruncation.Properties.html#20664" class="Bound">A′</a> <a id="20667" class="Symbol">:</a> <a id="20669" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="20674" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="20676" class="Symbol">}</a> <a id="20678" class="Symbol">→</a> <a id="20680" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20682" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20684" href="Cubical.HITs.PropositionalTruncation.Properties.html#20651" class="Bound">A</a> <a id="20686" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20689" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20691" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20693" href="Cubical.HITs.PropositionalTruncation.Properties.html#20664" class="Bound">A′</a> <a id="20696" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20699" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20702" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="20704" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20706" href="Cubical.HITs.PropositionalTruncation.Properties.html#20651" class="Bound">A</a> <a id="20708" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20710" href="Cubical.HITs.PropositionalTruncation.Properties.html#20664" class="Bound">A′</a> <a id="20713" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20716" href="Cubical.HITs.PropositionalTruncation.Properties.html#20632" class="Function">∥∥-Idempotent-⊎</a> <a id="20732" class="Symbol">{</a><a id="20733" class="Argument">A</a> <a id="20735" class="Symbol">=</a> <a id="20737" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a><a id="20738" class="Symbol">}</a> <a id="20740" class="Symbol">{</a><a id="20741" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a><a id="20743" class="Symbol">}</a> <a id="20745" class="Symbol">=</a> <a id="20747" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20749" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20751" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a> <a id="20753" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20756" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20758" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20760" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a> <a id="20763" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20766" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20769" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20772" href="Cubical.HITs.PropositionalTruncation.Properties.html#20540" class="Function">∥∥-IdempotentR-⊎</a> <a id="20789" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="20822" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20824" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20826" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a> <a id="20828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20831" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20833" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a> <a id="20836" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>     <a id="20843" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20846" href="Cubical.HITs.PropositionalTruncation.Properties.html#19674" class="Function">∥∥-IdempotentL-⊎</a> <a id="20863" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="20896" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20898" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a> <a id="20900" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20902" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a> <a id="20905" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>         <a id="20916" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∥∥-IdempotentL-×-≃"></a><a id="20919" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a> <a id="20938" class="Symbol">:</a> <a id="20940" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20942" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20944" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20946" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20949" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="20951" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20954" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20957" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="20959" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20961" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20963" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="20965" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20968" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20971" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a> <a id="20990" class="Symbol">=</a> <a id="20992" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="21003" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a>
  <a id="21026" class="Keyword">where</a> <a id="21032" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21053" class="Symbol">:</a> <a id="21055" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21059" class="Symbol">(</a><a id="21060" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21062" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21064" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21066" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21069" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21071" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21074" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21076" class="Symbol">)</a> <a id="21078" class="Symbol">(</a><a id="21079" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21081" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21083" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21085" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21088" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21090" class="Symbol">)</a>
        <a id="21100" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21108" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21129" href="Cubical.HITs.PropositionalTruncation.Properties.html#21129" class="Bound">x</a> <a id="21131" class="Symbol">=</a> <a id="21133" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="21137" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21145" href="Cubical.HITs.PropositionalTruncation.Properties.html#21167" class="Function">lem</a> <a id="21149" href="Cubical.HITs.PropositionalTruncation.Properties.html#21129" class="Bound">x</a>
          <a id="21161" class="Keyword">where</a> <a id="21167" href="Cubical.HITs.PropositionalTruncation.Properties.html#21167" class="Function">lem</a> <a id="21171" class="Symbol">:</a> <a id="21173" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21175" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21177" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21180" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21182" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21185" class="Symbol">→</a> <a id="21187" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21189" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21191" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21193" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21196" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="21215" href="Cubical.HITs.PropositionalTruncation.Properties.html#21167" class="Function">lem</a> <a id="21219" class="Symbol">(</a><a id="21220" href="Cubical.HITs.PropositionalTruncation.Properties.html#21220" class="Bound">a</a> <a id="21222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21224" href="Cubical.HITs.PropositionalTruncation.Properties.html#21224" class="Bound">a′</a><a id="21226" class="Symbol">)</a> <a id="21228" class="Symbol">=</a> <a id="21230" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="21235" class="Symbol">(λ</a> <a id="21238" href="Cubical.HITs.PropositionalTruncation.Properties.html#21238" class="Bound">a</a> <a id="21240" href="Cubical.HITs.PropositionalTruncation.Properties.html#21240" class="Bound">a′</a> <a id="21243" class="Symbol">→</a> <a id="21245" href="Cubical.HITs.PropositionalTruncation.Properties.html#21238" class="Bound">a</a> <a id="21247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21249" href="Cubical.HITs.PropositionalTruncation.Properties.html#21240" class="Bound">a′</a><a id="21251" class="Symbol">)</a> <a id="21253" href="Cubical.HITs.PropositionalTruncation.Properties.html#21220" class="Bound">a</a> <a id="21255" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="21257" href="Cubical.HITs.PropositionalTruncation.Properties.html#21224" class="Bound">a′</a> <a id="21260" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="21271" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21279" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21300" href="Cubical.HITs.PropositionalTruncation.Properties.html#21300" class="Bound">x</a> <a id="21302" class="Symbol">=</a> <a id="21304" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="21308" href="Cubical.HITs.PropositionalTruncation.Properties.html#21330" class="Function">lem</a> <a id="21312" href="Cubical.HITs.PropositionalTruncation.Properties.html#21300" class="Bound">x</a>
          <a id="21324" class="Keyword">where</a> <a id="21330" href="Cubical.HITs.PropositionalTruncation.Properties.html#21330" class="Function">lem</a> <a id="21334" class="Symbol">:</a> <a id="21336" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21338" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21340" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21343" class="Symbol">→</a> <a id="21345" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21347" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21349" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21352" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21354" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a>
                <a id="21373" href="Cubical.HITs.PropositionalTruncation.Properties.html#21330" class="Function">lem</a> <a id="21377" class="Symbol">(</a><a id="21378" href="Cubical.HITs.PropositionalTruncation.Properties.html#21378" class="Bound">a</a> <a id="21380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21382" href="Cubical.HITs.PropositionalTruncation.Properties.html#21382" class="Bound">a′</a><a id="21384" class="Symbol">)</a> <a id="21386" class="Symbol">=</a> <a id="21388" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="21390" href="Cubical.HITs.PropositionalTruncation.Properties.html#21378" class="Bound">a</a> <a id="21392" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="21395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21397" href="Cubical.HITs.PropositionalTruncation.Properties.html#21382" class="Bound">a′</a>
        <a id="21408" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="21416" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21437" href="Cubical.HITs.PropositionalTruncation.Properties.html#21437" class="Bound">x</a> <a id="21439" class="Symbol">=</a> <a id="21441" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21449" class="Symbol">(</a><a id="21450" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21458" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21479" class="Symbol">(</a><a id="21480" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21488" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21509" href="Cubical.HITs.PropositionalTruncation.Properties.html#21437" class="Bound">x</a><a id="21510" class="Symbol">))</a> <a id="21513" href="Cubical.HITs.PropositionalTruncation.Properties.html#21437" class="Bound">x</a>
        <a id="21523" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="21531" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21552" href="Cubical.HITs.PropositionalTruncation.Properties.html#21552" class="Bound">x</a>  <a id="21555" class="Symbol">=</a> <a id="21557" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21565" class="Symbol">(</a><a id="21566" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21574" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21595" class="Symbol">(</a><a id="21596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21604" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21625" href="Cubical.HITs.PropositionalTruncation.Properties.html#21552" class="Bound">x</a><a id="21626" class="Symbol">))</a> <a id="21629" href="Cubical.HITs.PropositionalTruncation.Properties.html#21552" class="Bound">x</a>

<a id="∥∥-IdempotentL-×"></a><a id="21632" href="Cubical.HITs.PropositionalTruncation.Properties.html#21632" class="Function">∥∥-IdempotentL-×</a> <a id="21649" class="Symbol">:</a> <a id="21651" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21653" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21655" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21657" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21660" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21662" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21665" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21668" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="21670" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21672" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21674" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21676" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21679" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="21682" href="Cubical.HITs.PropositionalTruncation.Properties.html#21632" class="Function">∥∥-IdempotentL-×</a> <a id="21699" class="Symbol">=</a> <a id="21701" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="21704" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a>

<a id="∥∥-IdempotentR-×-≃"></a><a id="21724" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a> <a id="21743" class="Symbol">:</a> <a id="21745" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21747" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21749" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21751" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21753" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21756" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21759" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21762" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="21764" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21766" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21768" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21770" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21773" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="21776" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a> <a id="21795" class="Symbol">=</a> <a id="21797" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="21808" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a>
  <a id="21831" class="Keyword">where</a> <a id="21837" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="21858" class="Symbol">:</a> <a id="21860" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21864" class="Symbol">(</a><a id="21865" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21867" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21869" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21871" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21873" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21876" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21879" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21881" class="Symbol">)</a> <a id="21883" class="Symbol">(</a><a id="21884" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21886" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21888" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21890" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21893" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21895" class="Symbol">)</a>
        <a id="21905" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21913" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="21934" href="Cubical.HITs.PropositionalTruncation.Properties.html#21934" class="Bound">x</a> <a id="21936" class="Symbol">=</a> <a id="21938" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="21942" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21950" href="Cubical.HITs.PropositionalTruncation.Properties.html#21972" class="Function">lem</a> <a id="21954" href="Cubical.HITs.PropositionalTruncation.Properties.html#21934" class="Bound">x</a>
          <a id="21966" class="Keyword">where</a> <a id="21972" href="Cubical.HITs.PropositionalTruncation.Properties.html#21972" class="Function">lem</a> <a id="21976" class="Symbol">:</a> <a id="21978" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21980" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21982" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21984" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21987" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21990" class="Symbol">→</a> <a id="21992" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21994" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21996" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21998" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22001" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="22020" href="Cubical.HITs.PropositionalTruncation.Properties.html#21972" class="Function">lem</a> <a id="22024" class="Symbol">(</a><a id="22025" href="Cubical.HITs.PropositionalTruncation.Properties.html#22025" class="Bound">a</a> <a id="22027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22029" href="Cubical.HITs.PropositionalTruncation.Properties.html#22029" class="Bound">a′</a><a id="22031" class="Symbol">)</a> <a id="22033" class="Symbol">=</a> <a id="22035" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="22040" class="Symbol">(λ</a> <a id="22043" href="Cubical.HITs.PropositionalTruncation.Properties.html#22043" class="Bound">a</a> <a id="22045" href="Cubical.HITs.PropositionalTruncation.Properties.html#22045" class="Bound">a′</a> <a id="22048" class="Symbol">→</a> <a id="22050" href="Cubical.HITs.PropositionalTruncation.Properties.html#22043" class="Bound">a</a> <a id="22052" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22054" href="Cubical.HITs.PropositionalTruncation.Properties.html#22045" class="Bound">a′</a><a id="22056" class="Symbol">)</a> <a id="22058" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="22060" href="Cubical.HITs.PropositionalTruncation.Properties.html#22025" class="Bound">a</a> <a id="22062" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="22065" href="Cubical.HITs.PropositionalTruncation.Properties.html#22029" class="Bound">a′</a>
        <a id="22076" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22084" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22105" href="Cubical.HITs.PropositionalTruncation.Properties.html#22105" class="Bound">x</a> <a id="22107" class="Symbol">=</a> <a id="22109" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="22113" href="Cubical.HITs.PropositionalTruncation.Properties.html#22135" class="Function">lem</a> <a id="22117" href="Cubical.HITs.PropositionalTruncation.Properties.html#22105" class="Bound">x</a>
          <a id="22129" class="Keyword">where</a> <a id="22135" href="Cubical.HITs.PropositionalTruncation.Properties.html#22135" class="Function">lem</a> <a id="22139" class="Symbol">:</a> <a id="22141" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22143" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22145" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22148" class="Symbol">→</a> <a id="22150" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22152" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22154" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22156" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="22178" href="Cubical.HITs.PropositionalTruncation.Properties.html#22135" class="Function">lem</a> <a id="22182" class="Symbol">(</a><a id="22183" href="Cubical.HITs.PropositionalTruncation.Properties.html#22183" class="Bound">a</a> <a id="22185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22187" href="Cubical.HITs.PropositionalTruncation.Properties.html#22187" class="Bound">a′</a><a id="22189" class="Symbol">)</a> <a id="22191" class="Symbol">=</a> <a id="22193" href="Cubical.HITs.PropositionalTruncation.Properties.html#22183" class="Bound">a</a> <a id="22195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22197" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="22199" href="Cubical.HITs.PropositionalTruncation.Properties.html#22187" class="Bound">a′</a> <a id="22202" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="22213" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="22221" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22242" href="Cubical.HITs.PropositionalTruncation.Properties.html#22242" class="Bound">x</a> <a id="22244" class="Symbol">=</a> <a id="22246" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="22254" class="Symbol">(</a><a id="22255" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22263" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22284" class="Symbol">(</a><a id="22285" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22293" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22314" href="Cubical.HITs.PropositionalTruncation.Properties.html#22242" class="Bound">x</a><a id="22315" class="Symbol">))</a> <a id="22318" href="Cubical.HITs.PropositionalTruncation.Properties.html#22242" class="Bound">x</a>
        <a id="22328" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="22336" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22357" href="Cubical.HITs.PropositionalTruncation.Properties.html#22357" class="Bound">x</a>  <a id="22360" class="Symbol">=</a> <a id="22362" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="22370" class="Symbol">(</a><a id="22371" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22379" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22400" class="Symbol">(</a><a id="22401" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22409" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22430" href="Cubical.HITs.PropositionalTruncation.Properties.html#22357" class="Bound">x</a><a id="22431" class="Symbol">))</a> <a id="22434" href="Cubical.HITs.PropositionalTruncation.Properties.html#22357" class="Bound">x</a>

<a id="∥∥-IdempotentR-×"></a><a id="22437" href="Cubical.HITs.PropositionalTruncation.Properties.html#22437" class="Function">∥∥-IdempotentR-×</a> <a id="22454" class="Symbol">:</a> <a id="22456" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22458" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22460" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22462" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22464" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22467" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22470" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22473" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22475" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22477" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22479" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22481" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22484" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22487" href="Cubical.HITs.PropositionalTruncation.Properties.html#22437" class="Function">∥∥-IdempotentR-×</a> <a id="22504" class="Symbol">=</a> <a id="22506" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="22509" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a>

<a id="∥∥-Idempotent-×"></a><a id="22529" href="Cubical.HITs.PropositionalTruncation.Properties.html#22529" class="Function">∥∥-Idempotent-×</a> <a id="22545" class="Symbol">:</a> <a id="22547" class="Symbol">{</a><a id="22548" href="Cubical.HITs.PropositionalTruncation.Properties.html#22548" class="Bound">A</a> <a id="22550" class="Symbol">:</a> <a id="22552" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22557" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="22558" class="Symbol">}</a> <a id="22560" class="Symbol">{</a><a id="22561" href="Cubical.HITs.PropositionalTruncation.Properties.html#22561" class="Bound">A′</a> <a id="22564" class="Symbol">:</a> <a id="22566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22571" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="22573" class="Symbol">}</a> <a id="22575" class="Symbol">→</a> <a id="22577" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22579" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22581" href="Cubical.HITs.PropositionalTruncation.Properties.html#22548" class="Bound">A</a> <a id="22583" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22586" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22588" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22590" href="Cubical.HITs.PropositionalTruncation.Properties.html#22561" class="Bound">A′</a> <a id="22593" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22596" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22599" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="22601" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22603" href="Cubical.HITs.PropositionalTruncation.Properties.html#22548" class="Bound">A</a> <a id="22605" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22607" href="Cubical.HITs.PropositionalTruncation.Properties.html#22561" class="Bound">A′</a> <a id="22610" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22613" href="Cubical.HITs.PropositionalTruncation.Properties.html#22529" class="Function">∥∥-Idempotent-×</a> <a id="22629" class="Symbol">{</a><a id="22630" class="Argument">A</a> <a id="22632" class="Symbol">=</a> <a id="22634" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a><a id="22635" class="Symbol">}</a> <a id="22637" class="Symbol">{</a><a id="22638" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a><a id="22640" class="Symbol">}</a> <a id="22642" class="Symbol">=</a> <a id="22644" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22646" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22648" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a> <a id="22650" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22655" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22657" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a> <a id="22660" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22663" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22666" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22669" href="Cubical.HITs.PropositionalTruncation.Properties.html#22437" class="Function">∥∥-IdempotentR-×</a> <a id="22686" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="22719" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22721" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22723" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a> <a id="22725" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22728" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22730" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a> <a id="22733" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>     <a id="22740" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22743" href="Cubical.HITs.PropositionalTruncation.Properties.html#21632" class="Function">∥∥-IdempotentL-×</a> <a id="22760" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="22793" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22795" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a> <a id="22797" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22799" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a> <a id="22802" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>         <a id="22813" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∥∥-Idempotent-×-≃"></a><a id="22816" href="Cubical.HITs.PropositionalTruncation.Properties.html#22816" class="Function">∥∥-Idempotent-×-≃</a> <a id="22834" class="Symbol">:</a> <a id="22836" class="Symbol">{</a><a id="22837" href="Cubical.HITs.PropositionalTruncation.Properties.html#22837" class="Bound">A</a> <a id="22839" class="Symbol">:</a> <a id="22841" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22846" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="22847" class="Symbol">}</a> <a id="22849" class="Symbol">{</a><a id="22850" href="Cubical.HITs.PropositionalTruncation.Properties.html#22850" class="Bound">A′</a> <a id="22853" class="Symbol">:</a> <a id="22855" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="22860" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="22862" class="Symbol">}</a> <a id="22864" class="Symbol">→</a> <a id="22866" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22868" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22870" href="Cubical.HITs.PropositionalTruncation.Properties.html#22837" class="Bound">A</a> <a id="22872" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22875" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22877" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22879" href="Cubical.HITs.PropositionalTruncation.Properties.html#22850" class="Bound">A′</a> <a id="22882" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22885" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22888" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="22890" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22892" href="Cubical.HITs.PropositionalTruncation.Properties.html#22837" class="Bound">A</a> <a id="22894" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22896" href="Cubical.HITs.PropositionalTruncation.Properties.html#22850" class="Bound">A′</a> <a id="22899" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22902" href="Cubical.HITs.PropositionalTruncation.Properties.html#22816" class="Function">∥∥-Idempotent-×-≃</a> <a id="22920" class="Symbol">{</a><a id="22921" class="Argument">A</a> <a id="22923" class="Symbol">=</a> <a id="22925" href="Cubical.HITs.PropositionalTruncation.Properties.html#22925" class="Bound">A</a><a id="22926" class="Symbol">}</a> <a id="22928" class="Symbol">{</a><a id="22929" href="Cubical.HITs.PropositionalTruncation.Properties.html#22929" class="Bound">A′</a><a id="22931" class="Symbol">}</a> <a id="22933" class="Symbol">=</a> <a id="22935" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="22945" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a> <a id="22964" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a>

<a id="∥∥-×-≃"></a><a id="22984" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a> <a id="22991" class="Symbol">:</a> <a id="22993" class="Symbol">{</a><a id="22994" href="Cubical.HITs.PropositionalTruncation.Properties.html#22994" class="Bound">A</a> <a id="22996" class="Symbol">:</a> <a id="22998" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23003" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23004" class="Symbol">}</a> <a id="23006" class="Symbol">{</a><a id="23007" href="Cubical.HITs.PropositionalTruncation.Properties.html#23007" class="Bound">A′</a> <a id="23010" class="Symbol">:</a> <a id="23012" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23017" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="23019" class="Symbol">}</a> <a id="23021" class="Symbol">→</a> <a id="23023" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23025" href="Cubical.HITs.PropositionalTruncation.Properties.html#22994" class="Bound">A</a> <a id="23027" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23030" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23032" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23034" href="Cubical.HITs.PropositionalTruncation.Properties.html#23007" class="Bound">A′</a> <a id="23037" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23040" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="23042" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23044" href="Cubical.HITs.PropositionalTruncation.Properties.html#22994" class="Bound">A</a> <a id="23046" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23048" href="Cubical.HITs.PropositionalTruncation.Properties.html#23007" class="Bound">A′</a> <a id="23051" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="23054" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a> <a id="23061" class="Symbol">{</a><a id="23062" class="Argument">A</a> <a id="23064" class="Symbol">=</a> <a id="23066" href="Cubical.HITs.PropositionalTruncation.Properties.html#23066" class="Bound">A</a><a id="23067" class="Symbol">}</a> <a id="23069" class="Symbol">{</a><a id="23070" href="Cubical.HITs.PropositionalTruncation.Properties.html#23070" class="Bound">A′</a><a id="23072" class="Symbol">}</a> <a id="23074" class="Symbol">=</a> <a id="23076" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="23086" class="Symbol">(</a><a id="23087" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="23096" class="Symbol">(</a><a id="23097" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="23118" class="Symbol">(</a><a id="23119" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="23127" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="23143" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a><a id="23158" class="Symbol">)))</a> <a id="23162" href="Cubical.HITs.PropositionalTruncation.Properties.html#22816" class="Function">∥∥-Idempotent-×-≃</a>

<a id="∥∥-×"></a><a id="23181" href="Cubical.HITs.PropositionalTruncation.Properties.html#23181" class="Function">∥∥-×</a> <a id="23186" class="Symbol">:</a> <a id="23188" class="Symbol">{</a><a id="23189" href="Cubical.HITs.PropositionalTruncation.Properties.html#23189" class="Bound">A</a> <a id="23191" class="Symbol">:</a> <a id="23193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23198" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23199" class="Symbol">}</a> <a id="23201" class="Symbol">{</a><a id="23202" href="Cubical.HITs.PropositionalTruncation.Properties.html#23202" class="Bound">A′</a> <a id="23205" class="Symbol">:</a> <a id="23207" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23212" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="23214" class="Symbol">}</a> <a id="23216" class="Symbol">→</a> <a id="23218" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23220" href="Cubical.HITs.PropositionalTruncation.Properties.html#23189" class="Bound">A</a> <a id="23222" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23225" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23227" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23229" href="Cubical.HITs.PropositionalTruncation.Properties.html#23202" class="Bound">A′</a> <a id="23232" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23235" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23237" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23239" href="Cubical.HITs.PropositionalTruncation.Properties.html#23189" class="Bound">A</a> <a id="23241" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23243" href="Cubical.HITs.PropositionalTruncation.Properties.html#23202" class="Bound">A′</a> <a id="23246" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="23249" href="Cubical.HITs.PropositionalTruncation.Properties.html#23181" class="Function">∥∥-×</a> <a id="23254" class="Symbol">=</a> <a id="23256" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="23259" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a>

<a id="23267" class="Comment">-- using this we get a convenient recursor/eliminator for binary functions into sets</a>
<a id="rec2→Set"></a><a id="23352" href="Cubical.HITs.PropositionalTruncation.Properties.html#23352" class="Function">rec2→Set</a> <a id="23361" class="Symbol">:</a> <a id="23363" class="Symbol">{</a><a id="23364" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a> <a id="23366" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a> <a id="23368" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a> <a id="23370" class="Symbol">:</a> <a id="23372" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="23377" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23378" class="Symbol">}</a> <a id="23380" class="Symbol">(</a><a id="23381" href="Cubical.HITs.PropositionalTruncation.Properties.html#23381" class="Bound">Cset</a> <a id="23386" class="Symbol">:</a> <a id="23388" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="23394" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a><a id="23395" class="Symbol">)</a>
         <a id="23406" class="Symbol">→</a> <a id="23408" class="Symbol">(</a><a id="23409" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">f</a> <a id="23411" class="Symbol">:</a> <a id="23413" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a> <a id="23415" class="Symbol">→</a> <a id="23417" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a> <a id="23419" class="Symbol">→</a> <a id="23421" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a><a id="23422" class="Symbol">)</a>
         <a id="23433" class="Symbol">→</a> <a id="23435" class="Symbol">(∀</a> <a id="23438" class="Symbol">(</a><a id="23439" href="Cubical.HITs.PropositionalTruncation.Properties.html#23439" class="Bound">a</a> <a id="23441" href="Cubical.HITs.PropositionalTruncation.Properties.html#23441" class="Bound">a&#39;</a> <a id="23444" class="Symbol">:</a> <a id="23446" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a><a id="23447" class="Symbol">)</a> <a id="23449" class="Symbol">(</a><a id="23450" href="Cubical.HITs.PropositionalTruncation.Properties.html#23450" class="Bound">b</a> <a id="23452" href="Cubical.HITs.PropositionalTruncation.Properties.html#23452" class="Bound">b&#39;</a> <a id="23455" class="Symbol">:</a> <a id="23457" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a><a id="23458" class="Symbol">)</a> <a id="23460" class="Symbol">→</a> <a id="23462" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">f</a> <a id="23464" href="Cubical.HITs.PropositionalTruncation.Properties.html#23439" class="Bound">a</a> <a id="23466" href="Cubical.HITs.PropositionalTruncation.Properties.html#23450" class="Bound">b</a> <a id="23468" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="23470" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">f</a> <a id="23472" href="Cubical.HITs.PropositionalTruncation.Properties.html#23441" class="Bound">a&#39;</a> <a id="23475" href="Cubical.HITs.PropositionalTruncation.Properties.html#23452" class="Bound">b&#39;</a><a id="23477" class="Symbol">)</a>
         <a id="23488" class="Symbol">→</a> <a id="23490" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23492" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a> <a id="23494" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23497" class="Symbol">→</a> <a id="23499" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23501" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a> <a id="23503" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23506" class="Symbol">→</a> <a id="23508" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a>
<a id="23510" href="Cubical.HITs.PropositionalTruncation.Properties.html#23352" class="Function">rec2→Set</a> <a id="23519" class="Symbol">{</a><a id="23520" class="Argument">A</a> <a id="23522" class="Symbol">=</a> <a id="23524" href="Cubical.HITs.PropositionalTruncation.Properties.html#23524" class="Bound">A</a><a id="23525" class="Symbol">}</a> <a id="23527" class="Symbol">{</a><a id="23528" class="Argument">B</a> <a id="23530" class="Symbol">=</a> <a id="23532" href="Cubical.HITs.PropositionalTruncation.Properties.html#23532" class="Bound">B</a><a id="23533" class="Symbol">}</a> <a id="23535" class="Symbol">{</a><a id="23536" class="Argument">C</a> <a id="23538" class="Symbol">=</a> <a id="23540" href="Cubical.HITs.PropositionalTruncation.Properties.html#23540" class="Bound">C</a><a id="23541" class="Symbol">}</a> <a id="23543" href="Cubical.HITs.PropositionalTruncation.Properties.html#23543" class="Bound">Cset</a> <a id="23548" href="Cubical.HITs.PropositionalTruncation.Properties.html#23548" class="Bound">f</a> <a id="23550" href="Cubical.HITs.PropositionalTruncation.Properties.html#23550" class="Bound">fconst</a> <a id="23557" class="Symbol">=</a> <a id="23559" href="Cubical.Foundations.Function.html#2799" class="Function">curry</a> <a id="23565" class="Symbol">(</a><a id="23566" href="Cubical.HITs.PropositionalTruncation.Properties.html#23591" class="Function">g</a> <a id="23568" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="23570" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a> <a id="23577" class="Symbol">.</a><a id="23578" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="23581" class="Symbol">)</a>
 <a id="23584" class="Keyword">where</a>
 <a id="23591" href="Cubical.HITs.PropositionalTruncation.Properties.html#23591" class="Function">g</a> <a id="23593" class="Symbol">:</a> <a id="23595" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23597" href="Cubical.HITs.PropositionalTruncation.Properties.html#23524" class="Bound">A</a> <a id="23599" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23601" href="Cubical.HITs.PropositionalTruncation.Properties.html#23532" class="Bound">B</a> <a id="23603" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23606" class="Symbol">→</a> <a id="23608" href="Cubical.HITs.PropositionalTruncation.Properties.html#23540" class="Bound">C</a>
 <a id="23611" href="Cubical.HITs.PropositionalTruncation.Properties.html#23591" class="Function">g</a> <a id="23613" class="Symbol">=</a> <a id="23615" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="23623" href="Cubical.HITs.PropositionalTruncation.Properties.html#23543" class="Bound">Cset</a> <a id="23628" class="Symbol">(</a><a id="23629" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="23637" href="Cubical.HITs.PropositionalTruncation.Properties.html#23548" class="Bound">f</a><a id="23638" class="Symbol">)</a> <a id="23640" class="Symbol">λ</a> <a id="23642" href="Cubical.HITs.PropositionalTruncation.Properties.html#23642" class="Bound">x</a> <a id="23644" href="Cubical.HITs.PropositionalTruncation.Properties.html#23644" class="Bound">y</a> <a id="23646" class="Symbol">→</a> <a id="23648" href="Cubical.HITs.PropositionalTruncation.Properties.html#23550" class="Bound">fconst</a> <a id="23655" class="Symbol">(</a><a id="23656" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23660" href="Cubical.HITs.PropositionalTruncation.Properties.html#23642" class="Bound">x</a><a id="23661" class="Symbol">)</a> <a id="23663" class="Symbol">(</a><a id="23664" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="23668" href="Cubical.HITs.PropositionalTruncation.Properties.html#23644" class="Bound">y</a><a id="23669" class="Symbol">)</a> <a id="23671" class="Symbol">(</a><a id="23672" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23676" href="Cubical.HITs.PropositionalTruncation.Properties.html#23642" class="Bound">x</a><a id="23677" class="Symbol">)</a> <a id="23679" class="Symbol">(</a><a id="23680" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="23684" href="Cubical.HITs.PropositionalTruncation.Properties.html#23644" class="Bound">y</a><a id="23685" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a> <a id="106" class="Keyword">public</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a> <a id="173" class="Keyword">public</a>

<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html" class="Module">Cubical.HITs.PropositionalTruncation.MagicTrick</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetQuotients.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetQuotients.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of set quotients

-}</a>
<a id="60" class="Keyword">module</a> <a id="67" href="Cubical.HITs.SetQuotients.Base.html" class="Module">Cubical.HITs.SetQuotients.Base</a> <a id="98" class="Keyword">where</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="142" class="Comment">-- Set quotients as a higher inductive type:</a>
<a id="187" class="Keyword">data</a> <a id="_/_"></a><a id="192" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">_/_</a> <a id="196" class="Symbol">{</a><a id="197" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a> <a id="199" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">(</a><a id="204" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="206" class="Symbol">:</a> <a id="208" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="213" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a><a id="214" class="Symbol">)</a> <a id="216" class="Symbol">(</a><a id="217" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a> <a id="219" class="Symbol">:</a> <a id="221" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="223" class="Symbol">→</a> <a id="225" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="227" class="Symbol">→</a> <a id="229" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="234" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="236" class="Symbol">)</a> <a id="238" class="Symbol">:</a> <a id="240" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="245" class="Symbol">(</a><a id="246" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="252" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a> <a id="254" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="256" class="Symbol">)</a> <a id="258" class="Keyword">where</a>
  <a id="_/_.[_]"></a><a id="266" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[_]</a> <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">(</a><a id="273" href="Cubical.HITs.SetQuotients.Base.html#273" class="Bound">a</a> <a id="275" class="Symbol">:</a> <a id="277" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a><a id="278" class="Symbol">)</a> <a id="280" class="Symbol">→</a> <a id="282" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="284" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">/</a> <a id="286" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a>
  <a id="_/_.eq/"></a><a id="290" href="Cubical.HITs.SetQuotients.Base.html#290" class="InductiveConstructor">eq/</a> <a id="294" class="Symbol">:</a> <a id="296" class="Symbol">(</a><a id="297" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="299" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a> <a id="301" class="Symbol">:</a> <a id="303" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a><a id="304" class="Symbol">)</a> <a id="306" class="Symbol">→</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.HITs.SetQuotients.Base.html#309" class="Bound">r</a> <a id="311" class="Symbol">:</a> <a id="313" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a> <a id="315" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="317" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a><a id="318" class="Symbol">)</a> <a id="320" class="Symbol">→</a> <a id="322" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[</a> <a id="324" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="326" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">]</a> <a id="328" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="330" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[</a> <a id="332" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a> <a id="334" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">]</a>
  <a id="_/_.squash/"></a><a id="338" href="Cubical.HITs.SetQuotients.Base.html#338" class="InductiveConstructor">squash/</a> <a id="346" class="Symbol">:</a> <a id="348" class="Symbol">(</a><a id="349" href="Cubical.HITs.SetQuotients.Base.html#349" class="Bound">x</a> <a id="351" href="Cubical.HITs.SetQuotients.Base.html#351" class="Bound">y</a> <a id="353" class="Symbol">:</a> <a id="355" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="357" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">/</a> <a id="359" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a><a id="360" class="Symbol">)</a> <a id="362" class="Symbol">→</a> <a id="364" class="Symbol">(</a><a id="365" href="Cubical.HITs.SetQuotients.Base.html#365" class="Bound">p</a> <a id="367" href="Cubical.HITs.SetQuotients.Base.html#367" class="Bound">q</a> <a id="369" class="Symbol">:</a> <a id="371" href="Cubical.HITs.SetQuotients.Base.html#349" class="Bound">x</a> <a id="373" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="375" href="Cubical.HITs.SetQuotients.Base.html#351" class="Bound">y</a><a id="376" class="Symbol">)</a> <a id="378" class="Symbol">→</a> <a id="380" href="Cubical.HITs.SetQuotients.Base.html#365" class="Bound">p</a> <a id="382" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="384" href="Cubical.HITs.SetQuotients.Base.html#367" class="Bound">q</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of set truncations

-}</a>
<a id="62" class="Keyword">module</a> <a id="69" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a> <a id="101" class="Keyword">where</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="185" class="Comment">-- set truncation as a higher inductive type:</a>

<a id="232" class="Keyword">data</a> <a id="∥_∥₂"></a><a id="237" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="242" class="Symbol">{</a><a id="243" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a><a id="244" class="Symbol">}</a> <a id="246" class="Symbol">(</a><a id="247" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="249" class="Symbol">:</a> <a id="251" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="256" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a><a id="257" class="Symbol">)</a> <a id="259" class="Symbol">:</a> <a id="261" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="266" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a> <a id="268" class="Keyword">where</a>
  <a id="∥_∥₂.∣_∣₂"></a><a id="276" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="281" class="Symbol">:</a> <a id="283" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="285" class="Symbol">→</a> <a id="287" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="289" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="291" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
  <a id="∥_∥₂.squash₂"></a><a id="296" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="304" class="Symbol">:</a> <a id="306" class="Symbol">∀</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.HITs.SetTruncation.Base.html#309" class="Bound">x</a> <a id="311" href="Cubical.HITs.SetTruncation.Base.html#311" class="Bound">y</a> <a id="313" class="Symbol">:</a> <a id="315" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="317" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="319" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="321" class="Symbol">)</a> <a id="323" class="Symbol">(</a><a id="324" href="Cubical.HITs.SetTruncation.Base.html#324" class="Bound">p</a> <a id="326" href="Cubical.HITs.SetTruncation.Base.html#326" class="Bound">q</a> <a id="328" class="Symbol">:</a> <a id="330" href="Cubical.HITs.SetTruncation.Base.html#309" class="Bound">x</a> <a id="332" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="334" href="Cubical.HITs.SetTruncation.Base.html#311" class="Bound">y</a><a id="335" class="Symbol">)</a> <a id="337" class="Symbol">→</a> <a id="339" href="Cubical.HITs.SetTruncation.Base.html#324" class="Bound">p</a> <a id="341" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="343" href="Cubical.HITs.SetTruncation.Base.html#326" class="Bound">q</a>

<a id="346" class="Comment">-- Pointed version</a>
<a id="∥_∥₂∙"></a><a id="365" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥_∥₂∙</a> <a id="371" class="Symbol">:</a> <a id="373" class="Symbol">∀</a> <a id="375" class="Symbol">{</a><a id="376" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Cubical.HITs.SetTruncation.Base.html#380" class="Bound">A</a> <a id="382" class="Symbol">:</a> <a id="384" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="392" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a><a id="393" class="Symbol">)</a> <a id="395" class="Symbol">→</a> <a id="397" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="405" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a>
<a id="407" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="411" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="413" href="Cubical.HITs.SetTruncation.Base.html#413" class="Bound">A</a> <a id="415" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="419" class="Symbol">=</a> <a id="421" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="423" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="427" href="Cubical.HITs.SetTruncation.Base.html#413" class="Bound">A</a> <a id="429" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="432" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="436" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="438" href="Cubical.HITs.SetTruncation.Base.html#438" class="Bound">A</a> <a id="440" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="444" class="Symbol">=</a> <a id="446" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="448" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="451" href="Cubical.HITs.SetTruncation.Base.html#438" class="Bound">A</a> <a id="453" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Properties of set truncations

-}</a>
<a id="62" class="Keyword">module</a> <a id="69" href="Cubical.HITs.SetTruncation.Properties.html" class="Module">Cubical.HITs.SetTruncation.Properties</a> <a id="107" class="Keyword">where</a>

<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>
  <a id="533" class="Keyword">renaming</a> <a id="542" class="Symbol">(</a><a id="543" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="547" class="Symbol">to</a> <a id="550" class="Function">pRec</a> <a id="555" class="Symbol">;</a> <a id="557" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="562" class="Symbol">to</a> <a id="565" class="Function">pElim</a><a id="570" class="Symbol">)</a> <a id="572" class="Keyword">hiding</a> <a id="579" class="Symbol">(</a><a id="580" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="586" class="Symbol">;</a> <a id="588" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="594" class="Symbol">;</a> <a id="596" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="601" class="Symbol">;</a> <a id="603" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a>

<a id="653" class="Keyword">private</a>
  <a id="663" class="Keyword">variable</a>
    <a id="676" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a> <a id="678" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a> <a id="681" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a> <a id="685" href="Cubical.HITs.SetTruncation.Properties.html#685" class="Generalizable">ℓa</a> <a id="688" href="Cubical.HITs.SetTruncation.Properties.html#688" class="Generalizable">ℓb</a> <a id="691" href="Cubical.HITs.SetTruncation.Properties.html#691" class="Generalizable">ℓc</a> <a id="694" href="Cubical.HITs.SetTruncation.Properties.html#694" class="Generalizable">ℓd</a> <a id="697" class="Symbol">:</a> <a id="699" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="709" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="711" class="Symbol">:</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="718" href="Cubical.HITs.SetTruncation.Properties.html#685" class="Generalizable">ℓa</a>
    <a id="725" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="734" href="Cubical.HITs.SetTruncation.Properties.html#688" class="Generalizable">ℓb</a>
    <a id="741" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="743" class="Symbol">:</a> <a id="745" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="750" href="Cubical.HITs.SetTruncation.Properties.html#691" class="Generalizable">ℓc</a>
    <a id="757" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="759" class="Symbol">:</a> <a id="761" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="766" href="Cubical.HITs.SetTruncation.Properties.html#694" class="Generalizable">ℓd</a>

<a id="isSetPathImplicit"></a><a id="770" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a> <a id="788" class="Symbol">:</a> <a id="790" class="Symbol">{</a><a id="791" href="Cubical.HITs.SetTruncation.Properties.html#791" class="Bound">x</a> <a id="793" href="Cubical.HITs.SetTruncation.Properties.html#793" class="Bound">y</a> <a id="795" class="Symbol">:</a> <a id="797" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="799" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="801" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="803" class="Symbol">}</a> <a id="805" class="Symbol">→</a> <a id="807" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.HITs.SetTruncation.Properties.html#791" class="Bound">x</a> <a id="816" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="818" href="Cubical.HITs.SetTruncation.Properties.html#793" class="Bound">y</a><a id="819" class="Symbol">)</a>
<a id="821" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a> <a id="839" class="Symbol">=</a> <a id="841" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="856" class="Number">2</a> <a id="858" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="866" class="Symbol">_</a> <a id="868" class="Symbol">_</a>

<a id="rec"></a><a id="871" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="875" class="Symbol">:</a> <a id="877" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="883" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="885" class="Symbol">→</a> <a id="887" class="Symbol">(</a><a id="888" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="890" class="Symbol">→</a> <a id="892" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">→</a> <a id="897" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="899" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="901" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="904" class="Symbol">→</a> <a id="906" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a>
<a id="908" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="912" href="Cubical.HITs.SetTruncation.Properties.html#912" class="Bound">Bset</a> <a id="917" href="Cubical.HITs.SetTruncation.Properties.html#917" class="Bound">f</a> <a id="919" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="921" href="Cubical.HITs.SetTruncation.Properties.html#921" class="Bound">x</a> <a id="923" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.HITs.SetTruncation.Properties.html#917" class="Bound">f</a> <a id="930" href="Cubical.HITs.SetTruncation.Properties.html#921" class="Bound">x</a>
<a id="932" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="936" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="941" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a> <a id="943" class="Symbol">(</a><a id="944" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="952" href="Cubical.HITs.SetTruncation.Properties.html#952" class="Bound">x</a> <a id="954" href="Cubical.HITs.SetTruncation.Properties.html#954" class="Bound">y</a> <a id="956" href="Cubical.HITs.SetTruncation.Properties.html#956" class="Bound">p</a> <a id="958" href="Cubical.HITs.SetTruncation.Properties.html#958" class="Bound">q</a> <a id="960" href="Cubical.HITs.SetTruncation.Properties.html#960" class="Bound">i</a> <a id="962" href="Cubical.HITs.SetTruncation.Properties.html#962" class="Bound">j</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">=</a>
  <a id="969" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="974" class="Symbol">_</a> <a id="976" class="Symbol">_</a> <a id="978" class="Symbol">(</a><a id="979" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="984" class="Symbol">(</a><a id="985" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="989" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="994" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a><a id="995" class="Symbol">)</a> <a id="997" href="Cubical.HITs.SetTruncation.Properties.html#956" class="Bound">p</a><a id="998" class="Symbol">)</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="1011" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="1016" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a><a id="1017" class="Symbol">)</a> <a id="1019" href="Cubical.HITs.SetTruncation.Properties.html#958" class="Bound">q</a><a id="1020" class="Symbol">)</a> <a id="1022" href="Cubical.HITs.SetTruncation.Properties.html#960" class="Bound">i</a> <a id="1024" href="Cubical.HITs.SetTruncation.Properties.html#962" class="Bound">j</a>

<a id="rec2"></a><a id="1027" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1040" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1060" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1062" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1069" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1071" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a>
<a id="1078" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1083" href="Cubical.HITs.SetTruncation.Properties.html#1083" class="Bound">Cset</a> <a id="1088" href="Cubical.HITs.SetTruncation.Properties.html#1088" class="Bound">f</a> <a id="1090" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1092" href="Cubical.HITs.SetTruncation.Properties.html#1092" class="Bound">x</a> <a id="1094" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1097" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1099" href="Cubical.HITs.SetTruncation.Properties.html#1099" class="Bound">y</a> <a id="1101" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="Cubical.HITs.SetTruncation.Properties.html#1088" class="Bound">f</a> <a id="1108" href="Cubical.HITs.SetTruncation.Properties.html#1092" class="Bound">x</a> <a id="1110" href="Cubical.HITs.SetTruncation.Properties.html#1099" class="Bound">y</a>
<a id="1112" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1117" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1122" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1124" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1126" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1128" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1140" href="Cubical.HITs.SetTruncation.Properties.html#1140" class="Bound">y</a> <a id="1142" href="Cubical.HITs.SetTruncation.Properties.html#1142" class="Bound">z</a> <a id="1144" href="Cubical.HITs.SetTruncation.Properties.html#1144" class="Bound">p</a> <a id="1146" href="Cubical.HITs.SetTruncation.Properties.html#1146" class="Bound">q</a> <a id="1148" href="Cubical.HITs.SetTruncation.Properties.html#1148" class="Bound">i</a> <a id="1150" href="Cubical.HITs.SetTruncation.Properties.html#1150" class="Bound">j</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">=</a>
  <a id="1157" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1162" class="Symbol">_</a> <a id="1164" class="Symbol">_</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1172" class="Symbol">(</a><a id="1173" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1178" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1183" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1185" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1187" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1189" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1191" class="Symbol">)</a> <a id="1193" href="Cubical.HITs.SetTruncation.Properties.html#1144" class="Bound">p</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1208" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1213" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1215" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1217" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1219" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Cubical.HITs.SetTruncation.Properties.html#1146" class="Bound">q</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Cubical.HITs.SetTruncation.Properties.html#1148" class="Bound">i</a> <a id="1228" href="Cubical.HITs.SetTruncation.Properties.html#1150" class="Bound">j</a>
<a id="1230" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1235" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1240" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1251" href="Cubical.HITs.SetTruncation.Properties.html#1251" class="Bound">x</a> <a id="1253" href="Cubical.HITs.SetTruncation.Properties.html#1253" class="Bound">y</a> <a id="1255" href="Cubical.HITs.SetTruncation.Properties.html#1255" class="Bound">p</a> <a id="1257" href="Cubical.HITs.SetTruncation.Properties.html#1257" class="Bound">q</a> <a id="1259" href="Cubical.HITs.SetTruncation.Properties.html#1259" class="Bound">i</a> <a id="1261" href="Cubical.HITs.SetTruncation.Properties.html#1261" class="Bound">j</a><a id="1262" class="Symbol">)</a> <a id="1264" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a> <a id="1266" class="Symbol">=</a>
  <a id="1270" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1275" class="Symbol">_</a> <a id="1277" class="Symbol">_</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1285" class="Symbol">(λ</a> <a id="1288" href="Cubical.HITs.SetTruncation.Properties.html#1288" class="Bound">a</a> <a id="1290" class="Symbol">→</a> <a id="1292" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1297" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1302" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1304" href="Cubical.HITs.SetTruncation.Properties.html#1288" class="Bound">a</a> <a id="1306" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Cubical.HITs.SetTruncation.Properties.html#1255" class="Bound">p</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1318" class="Symbol">(λ</a> <a id="1321" href="Cubical.HITs.SetTruncation.Properties.html#1321" class="Bound">a</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1330" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1335" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1337" href="Cubical.HITs.SetTruncation.Properties.html#1321" class="Bound">a</a> <a id="1339" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.HITs.SetTruncation.Properties.html#1257" class="Bound">q</a><a id="1343" class="Symbol">)</a> <a id="1345" href="Cubical.HITs.SetTruncation.Properties.html#1259" class="Bound">i</a> <a id="1347" href="Cubical.HITs.SetTruncation.Properties.html#1261" class="Bound">j</a>

<a id="1350" class="Comment">-- Old version:</a>
<a id="1366" class="Comment">-- rec2 Cset f = rec (isSetΠ λ _ → Cset) λ x → rec Cset (f x)</a>

<a id="1429" class="Comment">-- lemma 6.9.1 in HoTT book</a>
<a id="elim"></a><a id="1457" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1462" class="Symbol">:</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1471" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1473" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1483" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="1484" class="Symbol">}</a>
       <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.HITs.SetTruncation.Properties.html#1494" class="Bound">Bset</a> <a id="1499" class="Symbol">:</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.HITs.SetTruncation.Properties.html#1502" class="Bound">x</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1508" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1510" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1525" href="Cubical.HITs.SetTruncation.Properties.html#1502" class="Bound">x</a><a id="1526" class="Symbol">))</a>
       <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.HITs.SetTruncation.Properties.html#1537" class="Bound">f</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.HITs.SetTruncation.Properties.html#1542" class="Bound">a</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1556" href="Cubical.HITs.SetTruncation.Properties.html#1542" class="Bound">a</a> <a id="1558" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1560" class="Symbol">))</a>
       <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.HITs.SetTruncation.Properties.html#1571" class="Bound">x</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1577" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1587" href="Cubical.HITs.SetTruncation.Properties.html#1571" class="Bound">x</a>
<a id="1589" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1594" href="Cubical.HITs.SetTruncation.Properties.html#1594" class="Bound">Bset</a> <a id="1599" href="Cubical.HITs.SetTruncation.Properties.html#1599" class="Bound">f</a> <a id="1601" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1603" href="Cubical.HITs.SetTruncation.Properties.html#1603" class="Bound">a</a> <a id="1605" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1608" class="Symbol">=</a> <a id="1610" href="Cubical.HITs.SetTruncation.Properties.html#1599" class="Bound">f</a> <a id="1612" href="Cubical.HITs.SetTruncation.Properties.html#1603" class="Bound">a</a>
<a id="1614" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1619" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1624" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1635" href="Cubical.HITs.SetTruncation.Properties.html#1635" class="Bound">x</a> <a id="1637" href="Cubical.HITs.SetTruncation.Properties.html#1637" class="Bound">y</a> <a id="1639" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a> <a id="1641" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a> <a id="1643" href="Cubical.HITs.SetTruncation.Properties.html#1643" class="Bound">i</a> <a id="1645" href="Cubical.HITs.SetTruncation.Properties.html#1645" class="Bound">j</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">=</a>
  <a id="1652" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="1677" class="Number">2</a> <a id="1679" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1684" class="Symbol">_</a> <a id="1686" class="Symbol">_</a>
    <a id="1692" class="Symbol">(</a><a id="1693" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1704" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1709" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1727" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1732" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1747" href="Cubical.HITs.SetTruncation.Properties.html#1635" class="Bound">x</a> <a id="1749" href="Cubical.HITs.SetTruncation.Properties.html#1637" class="Bound">y</a> <a id="1751" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a> <a id="1753" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a><a id="1754" class="Symbol">)</a> <a id="1756" href="Cubical.HITs.SetTruncation.Properties.html#1643" class="Bound">i</a> <a id="1758" href="Cubical.HITs.SetTruncation.Properties.html#1645" class="Bound">j</a>

<a id="elim2"></a><a id="1761" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1767" class="Symbol">:</a> <a id="1769" class="Symbol">{</a><a id="1770" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1776" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1778" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1785" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1787" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1797" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="1798" class="Symbol">}</a>
        <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.HITs.SetTruncation.Properties.html#1809" class="Bound">Cset</a> <a id="1814" class="Symbol">:</a> <a id="1816" class="Symbol">((</a><a id="1818" href="Cubical.HITs.SetTruncation.Properties.html#1818" class="Bound">x</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1824" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1826" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1828" class="Symbol">)</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.HITs.SetTruncation.Properties.html#1831" class="Bound">y</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1837" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1839" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1854" href="Cubical.HITs.SetTruncation.Properties.html#1818" class="Bound">x</a> <a id="1856" href="Cubical.HITs.SetTruncation.Properties.html#1831" class="Bound">y</a><a id="1857" class="Symbol">)))</a>
        <a id="1869" class="Symbol">(</a><a id="1870" href="Cubical.HITs.SetTruncation.Properties.html#1870" class="Bound">f</a> <a id="1872" class="Symbol">:</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Cubical.HITs.SetTruncation.Properties.html#1875" class="Bound">a</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.HITs.SetTruncation.Properties.html#1883" class="Bound">b</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1894" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1896" href="Cubical.HITs.SetTruncation.Properties.html#1875" class="Bound">a</a> <a id="1898" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1901" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1903" href="Cubical.HITs.SetTruncation.Properties.html#1883" class="Bound">b</a> <a id="1905" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1907" class="Symbol">)</a>
        <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.HITs.SetTruncation.Properties.html#1918" class="Bound">x</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1924" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1926" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1928" class="Symbol">)</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Cubical.HITs.SetTruncation.Properties.html#1931" class="Bound">y</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1937" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1939" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1947" href="Cubical.HITs.SetTruncation.Properties.html#1918" class="Bound">x</a> <a id="1949" href="Cubical.HITs.SetTruncation.Properties.html#1931" class="Bound">y</a>
<a id="1951" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1957" href="Cubical.HITs.SetTruncation.Properties.html#1957" class="Bound">Cset</a> <a id="1962" href="Cubical.HITs.SetTruncation.Properties.html#1962" class="Bound">f</a> <a id="1964" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1966" href="Cubical.HITs.SetTruncation.Properties.html#1966" class="Bound">x</a> <a id="1968" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1971" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1973" href="Cubical.HITs.SetTruncation.Properties.html#1973" class="Bound">y</a> <a id="1975" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Cubical.HITs.SetTruncation.Properties.html#1962" class="Bound">f</a> <a id="1982" href="Cubical.HITs.SetTruncation.Properties.html#1966" class="Bound">x</a> <a id="1984" href="Cubical.HITs.SetTruncation.Properties.html#1973" class="Bound">y</a>
<a id="1986" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1992" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="1997" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="1999" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2001" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2003" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2015" href="Cubical.HITs.SetTruncation.Properties.html#2015" class="Bound">y</a> <a id="2017" href="Cubical.HITs.SetTruncation.Properties.html#2017" class="Bound">z</a> <a id="2019" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a> <a id="2021" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a> <a id="2023" href="Cubical.HITs.SetTruncation.Properties.html#2023" class="Bound">i</a> <a id="2025" href="Cubical.HITs.SetTruncation.Properties.html#2025" class="Bound">j</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">=</a>
  <a id="2032" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2057" class="Number">2</a> <a id="2059" class="Symbol">(λ</a> <a id="2062" href="Cubical.HITs.SetTruncation.Properties.html#2062" class="Bound">a</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2071" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2073" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2075" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2078" href="Cubical.HITs.SetTruncation.Properties.html#2062" class="Bound">a</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">_</a> <a id="2083" class="Symbol">_</a>
     <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2103" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2108" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="2110" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2112" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2114" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2116" class="Symbol">)</a> <a id="2118" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a><a id="2119" class="Symbol">)</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2134" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2139" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="2141" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2143" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2145" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2147" class="Symbol">)</a> <a id="2149" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a><a id="2150" class="Symbol">)</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2161" href="Cubical.HITs.SetTruncation.Properties.html#2015" class="Bound">y</a> <a id="2163" href="Cubical.HITs.SetTruncation.Properties.html#2017" class="Bound">z</a> <a id="2165" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a> <a id="2167" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a><a id="2168" class="Symbol">)</a> <a id="2170" href="Cubical.HITs.SetTruncation.Properties.html#2023" class="Bound">i</a> <a id="2172" href="Cubical.HITs.SetTruncation.Properties.html#2025" class="Bound">j</a>
<a id="2174" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2180" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2185" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2196" href="Cubical.HITs.SetTruncation.Properties.html#2196" class="Bound">x</a> <a id="2198" href="Cubical.HITs.SetTruncation.Properties.html#2198" class="Bound">y</a> <a id="2200" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a> <a id="2202" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a> <a id="2204" href="Cubical.HITs.SetTruncation.Properties.html#2204" class="Bound">i</a> <a id="2206" href="Cubical.HITs.SetTruncation.Properties.html#2206" class="Bound">j</a><a id="2207" class="Symbol">)</a> <a id="2209" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a> <a id="2211" class="Symbol">=</a>
  <a id="2215" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2240" class="Number">2</a> <a id="2242" class="Symbol">(λ</a> <a id="2245" href="Cubical.HITs.SetTruncation.Properties.html#2245" class="Bound">a</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2254" href="Cubical.HITs.SetTruncation.Properties.html#2245" class="Bound">a</a> <a id="2256" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">_</a> <a id="2261" class="Symbol">_</a>
    <a id="2267" class="Symbol">(</a><a id="2268" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2273" class="Symbol">(λ</a> <a id="2276" href="Cubical.HITs.SetTruncation.Properties.html#2276" class="Bound">a</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2286" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2291" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2293" href="Cubical.HITs.SetTruncation.Properties.html#2276" class="Bound">a</a> <a id="2295" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2296" class="Symbol">)</a> <a id="2298" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a><a id="2299" class="Symbol">)</a> <a id="2301" class="Symbol">(</a><a id="2302" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2307" class="Symbol">(λ</a> <a id="2310" href="Cubical.HITs.SetTruncation.Properties.html#2310" class="Bound">a</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2320" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2325" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2327" href="Cubical.HITs.SetTruncation.Properties.html#2310" class="Bound">a</a> <a id="2329" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2330" class="Symbol">)</a> <a id="2332" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2344" href="Cubical.HITs.SetTruncation.Properties.html#2196" class="Bound">x</a> <a id="2346" href="Cubical.HITs.SetTruncation.Properties.html#2198" class="Bound">y</a> <a id="2348" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a> <a id="2350" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a><a id="2351" class="Symbol">)</a> <a id="2353" href="Cubical.HITs.SetTruncation.Properties.html#2204" class="Bound">i</a> <a id="2355" href="Cubical.HITs.SetTruncation.Properties.html#2206" class="Bound">j</a>

<a id="2358" class="Comment">-- Old version:</a>
<a id="2374" class="Comment">-- elim2 Cset f = elim (λ _ → isSetΠ (λ _ → Cset _ _))</a>
<a id="2429" class="Comment">--                     (λ a → elim (λ _ → Cset _ _) (f a))</a>

<a id="2489" class="Comment">-- TODO: generalize</a>
<a id="elim3"></a><a id="2509" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="2515" class="Symbol">:</a> <a id="2517" class="Symbol">{</a><a id="2518" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2524" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2526" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2529" class="Symbol">→</a> <a id="2531" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2533" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2535" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2542" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2544" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2554" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="2555" class="Symbol">}</a>
        <a id="2565" class="Symbol">(</a><a id="2566" href="Cubical.HITs.SetTruncation.Properties.html#2566" class="Bound">Dset</a> <a id="2571" class="Symbol">:</a> <a id="2573" class="Symbol">((</a><a id="2575" href="Cubical.HITs.SetTruncation.Properties.html#2575" class="Bound">x</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2581" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2583" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Cubical.HITs.SetTruncation.Properties.html#2588" class="Bound">y</a> <a id="2590" class="Symbol">:</a> <a id="2592" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2594" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2596" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2598" class="Symbol">)</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.HITs.SetTruncation.Properties.html#2601" class="Bound">z</a> <a id="2603" class="Symbol">:</a> <a id="2605" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2607" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2609" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2624" href="Cubical.HITs.SetTruncation.Properties.html#2575" class="Bound">x</a> <a id="2626" href="Cubical.HITs.SetTruncation.Properties.html#2588" class="Bound">y</a> <a id="2628" href="Cubical.HITs.SetTruncation.Properties.html#2601" class="Bound">z</a><a id="2629" class="Symbol">)))</a>
        <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.HITs.SetTruncation.Properties.html#2642" class="Bound">g</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Cubical.HITs.SetTruncation.Properties.html#2647" class="Bound">a</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Cubical.HITs.SetTruncation.Properties.html#2655" class="Bound">b</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.HITs.SetTruncation.Properties.html#2663" class="Bound">c</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2674" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2676" href="Cubical.HITs.SetTruncation.Properties.html#2647" class="Bound">a</a> <a id="2678" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2681" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2683" href="Cubical.HITs.SetTruncation.Properties.html#2655" class="Bound">b</a> <a id="2685" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2688" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2690" href="Cubical.HITs.SetTruncation.Properties.html#2663" class="Bound">c</a> <a id="2692" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2694" class="Symbol">)</a>
        <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.HITs.SetTruncation.Properties.html#2705" class="Bound">x</a> <a id="2707" class="Symbol">:</a> <a id="2709" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2711" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2713" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2715" class="Symbol">)</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Cubical.HITs.SetTruncation.Properties.html#2718" class="Bound">y</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2724" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2726" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Cubical.HITs.SetTruncation.Properties.html#2731" class="Bound">z</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2737" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2739" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2747" href="Cubical.HITs.SetTruncation.Properties.html#2705" class="Bound">x</a> <a id="2749" href="Cubical.HITs.SetTruncation.Properties.html#2718" class="Bound">y</a> <a id="2751" href="Cubical.HITs.SetTruncation.Properties.html#2731" class="Bound">z</a>
<a id="2753" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="2759" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2764" href="Cubical.HITs.SetTruncation.Properties.html#2764" class="Bound">g</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2774" class="Symbol">(λ</a> <a id="2777" href="Cubical.HITs.SetTruncation.Properties.html#2777" class="Bound">_</a> <a id="2779" href="Cubical.HITs.SetTruncation.Properties.html#2779" class="Bound">_</a> <a id="2781" class="Symbol">→</a> <a id="2783" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="2790" class="Symbol">(λ</a> <a id="2793" href="Cubical.HITs.SetTruncation.Properties.html#2793" class="Bound">_</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2802" class="Symbol">_</a> <a id="2804" class="Symbol">_</a> <a id="2806" class="Symbol">_))</a>
                     <a id="2831" class="Symbol">(λ</a> <a id="2834" href="Cubical.HITs.SetTruncation.Properties.html#2834" class="Bound">a</a> <a id="2836" href="Cubical.HITs.SetTruncation.Properties.html#2836" class="Bound">b</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="2845" class="Symbol">(λ</a> <a id="2848" href="Cubical.HITs.SetTruncation.Properties.html#2848" class="Bound">_</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2857" class="Symbol">_</a> <a id="2859" class="Symbol">_</a> <a id="2861" class="Symbol">_)</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Cubical.HITs.SetTruncation.Properties.html#2764" class="Bound">g</a> <a id="2867" href="Cubical.HITs.SetTruncation.Properties.html#2834" class="Bound">a</a> <a id="2869" href="Cubical.HITs.SetTruncation.Properties.html#2836" class="Bound">b</a><a id="2870" class="Symbol">))</a>

<a id="elim4"></a><a id="2874" href="Cubical.HITs.SetTruncation.Properties.html#2874" class="Function">elim4</a> <a id="2880" class="Symbol">:</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2889" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2891" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2898" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2900" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2907" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2909" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2916" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="2918" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2928" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="2929" class="Symbol">}</a>
        <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.HITs.SetTruncation.Properties.html#2940" class="Bound">Eset</a> <a id="2945" class="Symbol">:</a> <a id="2947" class="Symbol">((</a><a id="2949" href="Cubical.HITs.SetTruncation.Properties.html#2949" class="Bound">w</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2955" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2957" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2959" class="Symbol">)</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Cubical.HITs.SetTruncation.Properties.html#2962" class="Bound">x</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2968" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2970" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2972" class="Symbol">)</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.HITs.SetTruncation.Properties.html#2975" class="Bound">y</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2981" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2983" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Cubical.HITs.SetTruncation.Properties.html#2988" class="Bound">z</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2994" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="2996" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2998" class="Symbol">)</a>
              <a id="3014" class="Symbol">→</a> <a id="3016" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3025" href="Cubical.HITs.SetTruncation.Properties.html#2949" class="Bound">w</a> <a id="3027" href="Cubical.HITs.SetTruncation.Properties.html#2962" class="Bound">x</a> <a id="3029" href="Cubical.HITs.SetTruncation.Properties.html#2975" class="Bound">y</a> <a id="3031" href="Cubical.HITs.SetTruncation.Properties.html#2988" class="Bound">z</a><a id="3032" class="Symbol">)))</a>
        <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.HITs.SetTruncation.Properties.html#3045" class="Bound">g</a> <a id="3047" class="Symbol">:</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Cubical.HITs.SetTruncation.Properties.html#3050" class="Bound">a</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="3055" class="Symbol">)</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Cubical.HITs.SetTruncation.Properties.html#3058" class="Bound">b</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.HITs.SetTruncation.Properties.html#3066" class="Bound">c</a> <a id="3068" class="Symbol">:</a> <a id="3070" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Cubical.HITs.SetTruncation.Properties.html#3074" class="Bound">d</a> <a id="3076" class="Symbol">:</a> <a id="3078" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3085" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3087" href="Cubical.HITs.SetTruncation.Properties.html#3050" class="Bound">a</a> <a id="3089" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3092" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3094" href="Cubical.HITs.SetTruncation.Properties.html#3058" class="Bound">b</a> <a id="3096" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3099" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3101" href="Cubical.HITs.SetTruncation.Properties.html#3066" class="Bound">c</a> <a id="3103" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3106" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3108" href="Cubical.HITs.SetTruncation.Properties.html#3074" class="Bound">d</a> <a id="3110" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="3112" class="Symbol">)</a>
        <a id="3122" class="Symbol">(</a><a id="3123" href="Cubical.HITs.SetTruncation.Properties.html#3123" class="Bound">w</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3129" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="3131" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Cubical.HITs.SetTruncation.Properties.html#3136" class="Bound">x</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3142" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="3144" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3146" class="Symbol">)</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.HITs.SetTruncation.Properties.html#3149" class="Bound">y</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3155" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="3157" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3159" class="Symbol">)</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Cubical.HITs.SetTruncation.Properties.html#3162" class="Bound">z</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3168" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="3170" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3178" href="Cubical.HITs.SetTruncation.Properties.html#3123" class="Bound">w</a> <a id="3180" href="Cubical.HITs.SetTruncation.Properties.html#3136" class="Bound">x</a> <a id="3182" href="Cubical.HITs.SetTruncation.Properties.html#3149" class="Bound">y</a> <a id="3184" href="Cubical.HITs.SetTruncation.Properties.html#3162" class="Bound">z</a>
<a id="3186" href="Cubical.HITs.SetTruncation.Properties.html#2874" class="Function">elim4</a> <a id="3192" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3197" href="Cubical.HITs.SetTruncation.Properties.html#3197" class="Bound">g</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="3207" class="Symbol">(λ</a> <a id="3210" href="Cubical.HITs.SetTruncation.Properties.html#3210" class="Bound">_</a> <a id="3212" href="Cubical.HITs.SetTruncation.Properties.html#3212" class="Bound">_</a> <a id="3214" href="Cubical.HITs.SetTruncation.Properties.html#3214" class="Bound">_</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="3225" class="Symbol">λ</a> <a id="3227" href="Cubical.HITs.SetTruncation.Properties.html#3227" class="Bound">_</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3236" class="Symbol">_</a> <a id="3238" class="Symbol">_</a> <a id="3240" class="Symbol">_</a> <a id="3242" class="Symbol">_)</a>
                     <a id="3266" class="Symbol">λ</a> <a id="3268" href="Cubical.HITs.SetTruncation.Properties.html#3268" class="Bound">a</a> <a id="3270" href="Cubical.HITs.SetTruncation.Properties.html#3270" class="Bound">b</a> <a id="3272" href="Cubical.HITs.SetTruncation.Properties.html#3272" class="Bound">c</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="3281" class="Symbol">(λ</a> <a id="3284" href="Cubical.HITs.SetTruncation.Properties.html#3284" class="Bound">_</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3293" class="Symbol">_</a> <a id="3295" class="Symbol">_</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.HITs.SetTruncation.Properties.html#3197" class="Bound">g</a> <a id="3305" href="Cubical.HITs.SetTruncation.Properties.html#3268" class="Bound">a</a> <a id="3307" href="Cubical.HITs.SetTruncation.Properties.html#3270" class="Bound">b</a> <a id="3309" href="Cubical.HITs.SetTruncation.Properties.html#3272" class="Bound">c</a><a id="3310" class="Symbol">)</a>


<a id="3314" class="Comment">-- the recursor for maps into groupoids following the &quot;HIT proof&quot; in:</a>
<a id="3384" class="Comment">-- https://arxiv.org/abs/1507.01150</a>
<a id="3420" class="Comment">-- i.e. for any type A and groupoid B we can construct a map ∥ A ∥₂ → B</a>
<a id="3492" class="Comment">-- from a map A → B satisfying the condition</a>
<a id="3537" class="Comment">--    ∀ (a b : A) (p q : a ≡ b) → cong f p ≡ cong f q</a>
<a id="3591" class="Comment">-- TODO: prove that this is an equivalence</a>
<a id="3634" class="Keyword">module</a> <a id="rec→Gpd"></a><a id="3641" href="Cubical.HITs.SetTruncation.Properties.html#3641" class="Module">rec→Gpd</a> <a id="3649" class="Symbol">{</a><a id="3650" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3652" class="Symbol">:</a> <a id="3654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3659" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="3660" class="Symbol">}</a> <a id="3662" class="Symbol">{</a><a id="3663" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3672" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="3674" class="Symbol">}</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="3682" class="Symbol">:</a> <a id="3684" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3695" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3705" class="Symbol">→</a> <a id="3707" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a><a id="3708" class="Symbol">)</a>
               <a id="3725" class="Symbol">(</a><a id="3726" href="Cubical.HITs.SetTruncation.Properties.html#3726" class="Bound">congFConst</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">∀</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Cubical.HITs.SetTruncation.Properties.html#3742" class="Bound">a</a> <a id="3744" href="Cubical.HITs.SetTruncation.Properties.html#3744" class="Bound">b</a> <a id="3746" class="Symbol">:</a> <a id="3748" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3749" class="Symbol">)</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Cubical.HITs.SetTruncation.Properties.html#3752" class="Bound">p</a> <a id="3754" href="Cubical.HITs.SetTruncation.Properties.html#3754" class="Bound">q</a> <a id="3756" class="Symbol">:</a> <a id="3758" href="Cubical.HITs.SetTruncation.Properties.html#3742" class="Bound">a</a> <a id="3760" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3762" href="Cubical.HITs.SetTruncation.Properties.html#3744" class="Bound">b</a><a id="3763" class="Symbol">)</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3772" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3774" href="Cubical.HITs.SetTruncation.Properties.html#3752" class="Bound">p</a> <a id="3776" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3783" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3785" href="Cubical.HITs.SetTruncation.Properties.html#3754" class="Bound">q</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Keyword">where</a>

 <a id="3796" class="Keyword">data</a> <a id="rec→Gpd.H"></a><a id="3801" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3810" href="Cubical.HITs.SetTruncation.Properties.html#3659" class="Bound">ℓ</a> <a id="3812" class="Keyword">where</a>
  <a id="rec→Gpd.H.η"></a><a id="3820" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3822" class="Symbol">:</a> <a id="3824" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3826" class="Symbol">→</a> <a id="3828" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
  <a id="rec→Gpd.H.ε"></a><a id="3832" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="3834" class="Symbol">:</a> <a id="3836" class="Symbol">∀</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3841" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3852" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3854" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3856" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3858" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3865" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3869" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3871" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3873" class="Comment">-- prop. trunc. of a≡b</a>
  <a id="rec→Gpd.H.δ"></a><a id="3898" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="3900" class="Symbol">:</a> <a id="3902" class="Symbol">∀</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3907" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3912" class="Symbol">)</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a> <a id="3917" class="Symbol">:</a> <a id="3919" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3921" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3923" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a><a id="3924" class="Symbol">)</a> <a id="3926" class="Symbol">→</a> <a id="3928" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="3930" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3932" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a> <a id="3934" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3936" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a> <a id="3938" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3941" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3943" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3948" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3950" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a>
  <a id="rec→Gpd.H.gtrunc"></a><a id="3954" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3974" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>

 <a id="3978" class="Comment">-- write elimination principle for H</a>
 <a id="4016" class="Keyword">module</a> <a id="rec→Gpd.Helim"></a><a id="4023" href="Cubical.HITs.SetTruncation.Properties.html#4023" class="Module">Helim</a> <a id="4029" class="Symbol">{</a><a id="4030" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4032" class="Symbol">:</a> <a id="4034" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="4036" class="Symbol">→</a> <a id="4038" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4043" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="4046" class="Symbol">}</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.HITs.SetTruncation.Properties.html#4049" class="Bound">Pgpd</a> <a id="4054" class="Symbol">:</a> <a id="4056" class="Symbol">∀</a> <a id="4058" href="Cubical.HITs.SetTruncation.Properties.html#4058" class="Bound">h</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4076" href="Cubical.HITs.SetTruncation.Properties.html#4058" class="Bound">h</a><a id="4077" class="Symbol">))</a>
              <a id="4094" class="Symbol">(</a><a id="4095" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4098" class="Symbol">:</a> <a id="4100" class="Symbol">(</a><a id="4101" href="Cubical.HITs.SetTruncation.Properties.html#4101" class="Bound">a</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">→</a> <a id="4110" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="4115" href="Cubical.HITs.SetTruncation.Properties.html#4101" class="Bound">a</a><a id="4116" class="Symbol">))</a>
              <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4137" class="Symbol">:</a> <a id="4139" class="Symbol">∀</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4144" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4146" class="Symbol">:</a> <a id="4148" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4149" class="Symbol">)</a> <a id="4151" class="Symbol">(</a><a id="4152" href="Cubical.HITs.SetTruncation.Properties.html#4152" class="Bound">∣p∣₁</a> <a id="4157" class="Symbol">:</a> <a id="4159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4161" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4163" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4165" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4167" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4169" class="Symbol">)</a>
                  <a id="4189" class="Symbol">→</a> <a id="4191" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4197" class="Symbol">(λ</a> <a id="4200" href="Cubical.HITs.SetTruncation.Properties.html#4200" class="Bound">i</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="4209" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4211" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4213" href="Cubical.HITs.SetTruncation.Properties.html#4152" class="Bound">∣p∣₁</a> <a id="4218" href="Cubical.HITs.SetTruncation.Properties.html#4200" class="Bound">i</a><a id="4219" class="Symbol">))</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4226" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4233" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a><a id="4234" class="Symbol">))</a>
              <a id="4251" class="Symbol">(</a><a id="4252" href="Cubical.HITs.SetTruncation.Properties.html#4252" class="Bound">δ*</a> <a id="4255" class="Symbol">:</a> <a id="4257" class="Symbol">∀</a> <a id="4259" class="Symbol">(</a><a id="4260" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4262" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4276" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4278" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a><a id="4279" class="Symbol">)</a>
                  <a id="4299" class="Symbol">→</a> <a id="4301" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4307" class="Symbol">(λ</a> <a id="4310" href="Cubical.HITs.SetTruncation.Properties.html#4310" class="Bound">i</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="4320" class="Symbol">(λ</a> <a id="4323" href="Cubical.HITs.SetTruncation.Properties.html#4323" class="Bound">j</a> <a id="4325" class="Symbol">→</a> <a id="4327" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="4332" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4334" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4336" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4338" href="Cubical.HITs.SetTruncation.Properties.html#4310" class="Bound">i</a> <a id="4340" href="Cubical.HITs.SetTruncation.Properties.html#4323" class="Bound">j</a><a id="4341" class="Symbol">))</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4348" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4355" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a><a id="4356" class="Symbol">))</a>
                          <a id="4385" class="Symbol">(</a><a id="4386" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4389" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4391" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4393" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4395" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4397" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4407" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4410" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a><a id="4411" class="Symbol">))</a> <a id="4414" class="Keyword">where</a>

  <a id="rec→Gpd.Helim.fun"></a><a id="4423" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4427" class="Symbol">:</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Cubical.HITs.SetTruncation.Properties.html#4430" class="Bound">h</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="4435" class="Symbol">)</a> <a id="4437" class="Symbol">→</a> <a id="4439" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4441" href="Cubical.HITs.SetTruncation.Properties.html#4430" class="Bound">h</a>
  <a id="4445" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="4452" href="Cubical.HITs.SetTruncation.Properties.html#4452" class="Bound">a</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">=</a> <a id="4457" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4460" href="Cubical.HITs.SetTruncation.Properties.html#4452" class="Bound">a</a>
  <a id="4464" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="4471" href="Cubical.HITs.SetTruncation.Properties.html#4471" class="Bound">a</a> <a id="4473" href="Cubical.HITs.SetTruncation.Properties.html#4473" class="Bound">b</a> <a id="4475" href="Cubical.HITs.SetTruncation.Properties.html#4475" class="Bound">∣p∣₁</a> <a id="4480" href="Cubical.HITs.SetTruncation.Properties.html#4480" class="Bound">i</a><a id="4481" class="Symbol">)</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4488" href="Cubical.HITs.SetTruncation.Properties.html#4471" class="Bound">a</a> <a id="4490" href="Cubical.HITs.SetTruncation.Properties.html#4473" class="Bound">b</a> <a id="4492" href="Cubical.HITs.SetTruncation.Properties.html#4475" class="Bound">∣p∣₁</a> <a id="4497" href="Cubical.HITs.SetTruncation.Properties.html#4480" class="Bound">i</a>
  <a id="4501" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4505" class="Symbol">(</a><a id="4506" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="4508" href="Cubical.HITs.SetTruncation.Properties.html#4508" class="Bound">a</a> <a id="4510" href="Cubical.HITs.SetTruncation.Properties.html#4510" class="Bound">b</a> <a id="4512" href="Cubical.HITs.SetTruncation.Properties.html#4512" class="Bound">p</a> <a id="4514" href="Cubical.HITs.SetTruncation.Properties.html#4514" class="Bound">i</a> <a id="4516" href="Cubical.HITs.SetTruncation.Properties.html#4516" class="Bound">j</a><a id="4517" class="Symbol">)</a> <a id="4519" class="Symbol">=</a> <a id="4521" href="Cubical.HITs.SetTruncation.Properties.html#4252" class="Bound">δ*</a> <a id="4524" href="Cubical.HITs.SetTruncation.Properties.html#4508" class="Bound">a</a> <a id="4526" href="Cubical.HITs.SetTruncation.Properties.html#4510" class="Bound">b</a> <a id="4528" href="Cubical.HITs.SetTruncation.Properties.html#4512" class="Bound">p</a> <a id="4530" href="Cubical.HITs.SetTruncation.Properties.html#4514" class="Bound">i</a> <a id="4532" href="Cubical.HITs.SetTruncation.Properties.html#4516" class="Bound">j</a>
  <a id="4536" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="4548" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a> <a id="4550" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a> <a id="4552" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a> <a id="4554" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a> <a id="4556" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a> <a id="4558" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a> <a id="4560" href="Cubical.HITs.SetTruncation.Properties.html#4560" class="Bound">i</a> <a id="4562" href="Cubical.HITs.SetTruncation.Properties.html#4562" class="Bound">j</a> <a id="4564" href="Cubical.HITs.SetTruncation.Properties.html#4564" class="Bound">k</a><a id="4565" class="Symbol">)</a> <a id="4567" class="Symbol">=</a> <a id="4569" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="4594" class="Number">3</a> <a id="4596" href="Cubical.HITs.SetTruncation.Properties.html#4049" class="Bound">Pgpd</a>
                                   <a id="4636" class="Symbol">(</a><a id="4637" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4641" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4649" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a><a id="4650" class="Symbol">)</a>
                                   <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4693" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4697" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4706" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4710" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a><a id="4711" class="Symbol">)</a>
                                   <a id="4748" class="Symbol">(</a><a id="4749" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4760" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a><a id="4763" class="Symbol">)</a> <a id="4765" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a><a id="4766" class="Symbol">)</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4780" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a><a id="4783" class="Symbol">)</a> <a id="4785" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a><a id="4786" class="Symbol">)</a>
                                   <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="4831" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a> <a id="4833" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a> <a id="4835" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a> <a id="4837" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a> <a id="4839" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a> <a id="4841" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a><a id="4842" class="Symbol">)</a> <a id="4844" href="Cubical.HITs.SetTruncation.Properties.html#4560" class="Bound">i</a> <a id="4846" href="Cubical.HITs.SetTruncation.Properties.html#4562" class="Bound">j</a> <a id="4848" href="Cubical.HITs.SetTruncation.Properties.html#4564" class="Bound">k</a>

 <a id="4852" class="Keyword">module</a> <a id="rec→Gpd.Hrec"></a><a id="4859" href="Cubical.HITs.SetTruncation.Properties.html#4859" class="Module">Hrec</a> <a id="4864" class="Symbol">{</a><a id="4865" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4874" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="4877" class="Symbol">}</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.HITs.SetTruncation.Properties.html#4880" class="Bound">Cgpd</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4898" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a><a id="4899" class="Symbol">)</a>
             <a id="4914" class="Symbol">(</a><a id="4915" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="4922" class="Symbol">→</a> <a id="4924" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a><a id="4925" class="Symbol">)</a>
             <a id="4940" class="Symbol">(</a><a id="4941" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="4944" class="Symbol">:</a> <a id="4946" class="Symbol">∀</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4951" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Symbol">→</a> <a id="4960" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4962" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4964" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4966" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a> <a id="4968" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4971" class="Symbol">→</a> <a id="4973" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4976" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4978" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4980" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4983" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a><a id="4984" class="Symbol">)</a>
             <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.HITs.SetTruncation.Properties.html#5000" class="Bound">δ*</a> <a id="5003" class="Symbol">:</a> <a id="5005" class="Symbol">∀</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5010" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="5015" class="Symbol">)</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a> <a id="5020" class="Symbol">:</a> <a id="5022" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5024" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5026" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a><a id="5027" class="Symbol">)</a> <a id="5029" class="Symbol">→</a> <a id="5031" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="5034" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5036" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a> <a id="5038" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5040" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a> <a id="5042" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5045" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5047" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5052" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="5055" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Keyword">where</a>

  <a id="rec→Gpd.Hrec.fun"></a><a id="5067" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5071" class="Symbol">:</a> <a id="5073" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a>
  <a id="5081" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="5088" href="Cubical.HITs.SetTruncation.Properties.html#5088" class="Bound">a</a><a id="5089" class="Symbol">)</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="5096" href="Cubical.HITs.SetTruncation.Properties.html#5088" class="Bound">a</a>
  <a id="5100" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5104" class="Symbol">(</a><a id="5105" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="5107" href="Cubical.HITs.SetTruncation.Properties.html#5107" class="Bound">a</a> <a id="5109" href="Cubical.HITs.SetTruncation.Properties.html#5109" class="Bound">b</a> <a id="5111" href="Cubical.HITs.SetTruncation.Properties.html#5111" class="Bound">∣p∣₁</a> <a id="5116" href="Cubical.HITs.SetTruncation.Properties.html#5116" class="Bound">i</a><a id="5117" class="Symbol">)</a> <a id="5119" class="Symbol">=</a> <a id="5121" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="5124" href="Cubical.HITs.SetTruncation.Properties.html#5107" class="Bound">a</a> <a id="5126" href="Cubical.HITs.SetTruncation.Properties.html#5109" class="Bound">b</a> <a id="5128" href="Cubical.HITs.SetTruncation.Properties.html#5111" class="Bound">∣p∣₁</a> <a id="5133" href="Cubical.HITs.SetTruncation.Properties.html#5116" class="Bound">i</a>
  <a id="5137" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5141" class="Symbol">(</a><a id="5142" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="5144" href="Cubical.HITs.SetTruncation.Properties.html#5144" class="Bound">a</a> <a id="5146" href="Cubical.HITs.SetTruncation.Properties.html#5146" class="Bound">b</a> <a id="5148" href="Cubical.HITs.SetTruncation.Properties.html#5148" class="Bound">p</a> <a id="5150" href="Cubical.HITs.SetTruncation.Properties.html#5150" class="Bound">i</a> <a id="5152" href="Cubical.HITs.SetTruncation.Properties.html#5152" class="Bound">j</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="Cubical.HITs.SetTruncation.Properties.html#5000" class="Bound">δ*</a> <a id="5160" href="Cubical.HITs.SetTruncation.Properties.html#5144" class="Bound">a</a> <a id="5162" href="Cubical.HITs.SetTruncation.Properties.html#5146" class="Bound">b</a> <a id="5164" href="Cubical.HITs.SetTruncation.Properties.html#5148" class="Bound">p</a> <a id="5166" href="Cubical.HITs.SetTruncation.Properties.html#5150" class="Bound">i</a> <a id="5168" href="Cubical.HITs.SetTruncation.Properties.html#5152" class="Bound">j</a>
  <a id="5172" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="5184" href="Cubical.HITs.SetTruncation.Properties.html#5184" class="Bound">x</a> <a id="5186" href="Cubical.HITs.SetTruncation.Properties.html#5186" class="Bound">y</a> <a id="5188" href="Cubical.HITs.SetTruncation.Properties.html#5188" class="Bound">p</a> <a id="5190" href="Cubical.HITs.SetTruncation.Properties.html#5190" class="Bound">q</a> <a id="5192" href="Cubical.HITs.SetTruncation.Properties.html#5192" class="Bound">α</a> <a id="5194" href="Cubical.HITs.SetTruncation.Properties.html#5194" class="Bound">β</a> <a id="5196" href="Cubical.HITs.SetTruncation.Properties.html#5196" class="Bound">i</a> <a id="5198" href="Cubical.HITs.SetTruncation.Properties.html#5198" class="Bound">j</a> <a id="5200" href="Cubical.HITs.SetTruncation.Properties.html#5200" class="Bound">k</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Cubical.HITs.SetTruncation.Properties.html#4880" class="Bound">Cgpd</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5215" href="Cubical.HITs.SetTruncation.Properties.html#5184" class="Bound">x</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5223" href="Cubical.HITs.SetTruncation.Properties.html#5186" class="Bound">y</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5232" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5236" href="Cubical.HITs.SetTruncation.Properties.html#5188" class="Bound">p</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5245" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5249" href="Cubical.HITs.SetTruncation.Properties.html#5190" class="Bound">q</a><a id="5250" class="Symbol">)</a>
                                   <a id="5287" class="Symbol">(</a><a id="5288" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5299" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a><a id="5302" class="Symbol">)</a> <a id="5304" href="Cubical.HITs.SetTruncation.Properties.html#5192" class="Bound">α</a><a id="5305" class="Symbol">)</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5313" class="Symbol">(</a><a id="5314" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5319" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a><a id="5322" class="Symbol">)</a> <a id="5324" href="Cubical.HITs.SetTruncation.Properties.html#5194" class="Bound">β</a><a id="5325" class="Symbol">)</a> <a id="5327" href="Cubical.HITs.SetTruncation.Properties.html#5196" class="Bound">i</a> <a id="5329" href="Cubical.HITs.SetTruncation.Properties.html#5198" class="Bound">j</a> <a id="5331" href="Cubical.HITs.SetTruncation.Properties.html#5200" class="Bound">k</a>

 <a id="5335" class="Keyword">module</a> <a id="rec→Gpd.HelimProp"></a><a id="5342" href="Cubical.HITs.SetTruncation.Properties.html#5342" class="Module">HelimProp</a> <a id="5352" class="Symbol">{</a><a id="5353" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5359" class="Symbol">→</a> <a id="5361" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5366" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="5369" class="Symbol">}</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5378" class="Symbol">:</a> <a id="5380" class="Symbol">∀</a> <a id="5382" href="Cubical.HITs.SetTruncation.Properties.html#5382" class="Bound">h</a> <a id="5384" class="Symbol">→</a> <a id="5386" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5396" href="Cubical.HITs.SetTruncation.Properties.html#5382" class="Bound">h</a><a id="5397" class="Symbol">))</a>
                  <a id="5418" class="Symbol">(</a><a id="5419" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5422" class="Symbol">:</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.HITs.SetTruncation.Properties.html#5425" class="Bound">a</a> <a id="5427" class="Symbol">:</a> <a id="5429" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="5430" class="Symbol">)</a> <a id="5432" class="Symbol">→</a> <a id="5434" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="5439" href="Cubical.HITs.SetTruncation.Properties.html#5425" class="Bound">a</a><a id="5440" class="Symbol">))</a> <a id="5443" class="Keyword">where</a>

  <a id="rec→Gpd.HelimProp.fun"></a><a id="5452" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">fun</a> <a id="5456" class="Symbol">:</a> <a id="5458" class="Symbol">∀</a> <a id="5460" href="Cubical.HITs.SetTruncation.Properties.html#5460" class="Bound">h</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5466" href="Cubical.HITs.SetTruncation.Properties.html#5460" class="Bound">h</a>
  <a id="5470" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">fun</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">Helim.fun</a> <a id="5486" class="Symbol">(λ</a> <a id="5489" href="Cubical.HITs.SetTruncation.Properties.html#5489" class="Bound">_</a> <a id="5491" class="Symbol">→</a> <a id="5493" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5531" class="Symbol">_)))</a> <a id="5536" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a>
                  <a id="5557" class="Symbol">(λ</a> <a id="5560" href="Cubical.HITs.SetTruncation.Properties.html#5560" class="Bound">a</a> <a id="5562" href="Cubical.HITs.SetTruncation.Properties.html#5562" class="Bound">b</a> <a id="5564" href="Cubical.HITs.SetTruncation.Properties.html#5564" class="Bound">∣p∣₁</a> <a id="5569" class="Symbol">→</a> <a id="5571" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="5596" class="Number">1</a> <a id="5598" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5604" class="Symbol">_</a> <a id="5606" class="Symbol">_</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="5611" href="Cubical.HITs.SetTruncation.Properties.html#5560" class="Bound">a</a> <a id="5613" href="Cubical.HITs.SetTruncation.Properties.html#5562" class="Bound">b</a> <a id="5615" href="Cubical.HITs.SetTruncation.Properties.html#5564" class="Bound">∣p∣₁</a><a id="5619" class="Symbol">))</a>
                   <a id="5641" class="Symbol">λ</a> <a id="5643" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a> <a id="5645" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a> <a id="5647" href="Cubical.HITs.SetTruncation.Properties.html#5647" class="Bound">p</a> <a id="5649" class="Symbol">→</a> <a id="5651" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="5676" class="Number">1</a>
                              <a id="5708" class="Symbol">{</a><a id="5709" class="Argument">B</a> <a id="5711" class="Symbol">=</a> <a id="5713" class="Symbol">λ</a> <a id="5715" href="Cubical.HITs.SetTruncation.Properties.html#5715" class="Bound">p</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5725" class="Symbol">(λ</a> <a id="5728" href="Cubical.HITs.SetTruncation.Properties.html#5728" class="Bound">i</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Cubical.HITs.SetTruncation.Properties.html#5715" class="Bound">p</a> <a id="5737" href="Cubical.HITs.SetTruncation.Properties.html#5728" class="Bound">i</a><a id="5738" class="Symbol">))</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5745" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a><a id="5746" class="Symbol">)</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5752" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a><a id="5753" class="Symbol">)}</a>
                              <a id="5786" class="Symbol">(λ</a> <a id="5789" href="Cubical.HITs.SetTruncation.Properties.html#5789" class="Bound">_</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="Cubical.Foundations.HLevels.html#10337" class="Function">isOfHLevelPathP</a> <a id="5809" class="Number">1</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5818" class="Symbol">_)</a> <a id="5821" class="Symbol">_</a> <a id="5823" class="Symbol">_)</a> <a id="5826" class="Symbol">_</a> <a id="5828" class="Symbol">_</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="5833" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a> <a id="5835" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a> <a id="5837" href="Cubical.HITs.SetTruncation.Properties.html#5647" class="Bound">p</a><a id="5838" class="Symbol">)</a>

 <a id="5842" class="Comment">-- The main trick: eliminating into hsets is easy</a>
 <a id="5893" class="Comment">-- i.e. H has the universal property of set truncation...</a>
 <a id="5952" class="Keyword">module</a> <a id="rec→Gpd.HelimSet"></a><a id="5959" href="Cubical.HITs.SetTruncation.Properties.html#5959" class="Module">HelimSet</a> <a id="5968" class="Symbol">{</a><a id="5969" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="5971" class="Symbol">:</a> <a id="5973" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5975" class="Symbol">→</a> <a id="5977" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5982" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="5985" class="Symbol">}</a> <a id="5987" class="Symbol">(</a><a id="5988" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="5993" class="Symbol">:</a> <a id="5995" class="Symbol">∀</a> <a id="5997" href="Cubical.HITs.SetTruncation.Properties.html#5997" class="Bound">h</a> <a id="5999" class="Symbol">→</a> <a id="6001" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6007" class="Symbol">(</a><a id="6008" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6010" href="Cubical.HITs.SetTruncation.Properties.html#5997" class="Bound">h</a><a id="6011" class="Symbol">))</a>
                 <a id="6031" class="Symbol">(</a><a id="6032" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6035" class="Symbol">:</a> <a id="6037" class="Symbol">∀</a> <a id="6039" href="Cubical.HITs.SetTruncation.Properties.html#6039" class="Bound">a</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6045" class="Symbol">(</a><a id="6046" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="6048" href="Cubical.HITs.SetTruncation.Properties.html#6039" class="Bound">a</a><a id="6049" class="Symbol">))</a> <a id="6052" class="Keyword">where</a>

  <a id="rec→Gpd.HelimSet.fun"></a><a id="6061" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">fun</a> <a id="6065" class="Symbol">:</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.HITs.SetTruncation.Properties.html#6068" class="Bound">h</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="6073" class="Symbol">)</a> <a id="6075" class="Symbol">→</a> <a id="6077" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6079" href="Cubical.HITs.SetTruncation.Properties.html#6068" class="Bound">h</a>
  <a id="6083" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">fun</a> <a id="6087" class="Symbol">=</a> <a id="6089" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">Helim.fun</a> <a id="6099" class="Symbol">(λ</a> <a id="6102" href="Cubical.HITs.SetTruncation.Properties.html#6102" class="Bound">_</a> <a id="6104" class="Symbol">→</a> <a id="6106" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6129" class="Symbol">_))</a> <a id="6133" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6136" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a>
                   <a id="6158" class="Symbol">λ</a> <a id="6160" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a> <a id="6162" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a> <a id="6164" href="Cubical.HITs.SetTruncation.Properties.html#6164" class="Bound">p</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Cubical.Foundations.HLevels.html#26145" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="6193" class="Number">1</a>
                             <a id="6224" class="Symbol">{</a><a id="6225" class="Argument">B</a> <a id="6227" class="Symbol">=</a> <a id="6229" class="Symbol">λ</a> <a id="6231" href="Cubical.HITs.SetTruncation.Properties.html#6231" class="Bound">p</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6241" class="Symbol">(λ</a> <a id="6244" href="Cubical.HITs.SetTruncation.Properties.html#6244" class="Bound">i</a> <a id="6246" class="Symbol">→</a> <a id="6248" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Cubical.HITs.SetTruncation.Properties.html#6231" class="Bound">p</a> <a id="6253" href="Cubical.HITs.SetTruncation.Properties.html#6244" class="Bound">i</a><a id="6254" class="Symbol">))</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6261" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a><a id="6262" class="Symbol">)</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6268" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a><a id="6269" class="Symbol">)}</a>
                             <a id="6301" class="Symbol">(λ</a> <a id="6304" href="Cubical.HITs.SetTruncation.Properties.html#6304" class="Bound">_</a> <a id="6306" class="Symbol">→</a> <a id="6308" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="6325" class="Number">1</a> <a id="6327" class="Symbol">(</a><a id="6328" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6333" class="Symbol">_)</a> <a id="6336" class="Symbol">_</a> <a id="6338" class="Symbol">_)</a> <a id="6341" class="Symbol">_</a> <a id="6343" class="Symbol">_</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="6348" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a> <a id="6350" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a> <a id="6352" href="Cubical.HITs.SetTruncation.Properties.html#6164" class="Bound">p</a><a id="6353" class="Symbol">)</a>
   <a id="6358" class="Keyword">where</a>
   <a id="6367" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a> <a id="6370" class="Symbol">:</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6375" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6377" class="Symbol">:</a> <a id="6379" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="6380" class="Symbol">)</a> <a id="6382" class="Symbol">(</a><a id="6383" href="Cubical.HITs.SetTruncation.Properties.html#6383" class="Bound">∣p∣₁</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6392" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6394" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6396" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6398" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6410" class="Symbol">(λ</a> <a id="6413" href="Cubical.HITs.SetTruncation.Properties.html#6413" class="Bound">i</a> <a id="6415" class="Symbol">→</a> <a id="6417" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6419" class="Symbol">(</a><a id="6420" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="6422" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6424" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6426" href="Cubical.HITs.SetTruncation.Properties.html#6383" class="Bound">∣p∣₁</a> <a id="6431" href="Cubical.HITs.SetTruncation.Properties.html#6413" class="Bound">i</a><a id="6432" class="Symbol">))</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6439" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a><a id="6440" class="Symbol">)</a> <a id="6442" class="Symbol">(</a><a id="6443" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6446" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a><a id="6447" class="Symbol">)</a>
   <a id="6452" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a> <a id="6455" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a> <a id="6457" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a> <a id="6459" class="Symbol">=</a> <a id="6461" href="Cubical.HITs.SetTruncation.Properties.html#565" class="Function">pElim</a> <a id="6467" class="Symbol">(λ</a> <a id="6470" href="Cubical.HITs.SetTruncation.Properties.html#6470" class="Bound">_</a> <a id="6472" class="Symbol">→</a> <a id="6474" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="6491" class="Number">1</a> <a id="6493" class="Symbol">(</a><a id="6494" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6499" class="Symbol">_)</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6506" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a><a id="6507" class="Symbol">)</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6513" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a><a id="6514" class="Symbol">))</a>
                   <a id="6536" class="Symbol">λ</a> <a id="6538" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a> <a id="6540" class="Symbol">→</a> <a id="6542" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6548" class="Symbol">(λ</a> <a id="6551" href="Cubical.HITs.SetTruncation.Properties.html#6551" class="Bound">x</a> <a id="6553" class="Symbol">→</a> <a id="6555" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="6561" class="Symbol">(λ</a> <a id="6564" href="Cubical.HITs.SetTruncation.Properties.html#6564" class="Bound">i</a> <a id="6566" class="Symbol">→</a> <a id="6568" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Cubical.HITs.SetTruncation.Properties.html#6551" class="Bound">x</a> <a id="6573" href="Cubical.HITs.SetTruncation.Properties.html#6564" class="Bound">i</a><a id="6574" class="Symbol">))</a> <a id="6577" class="Symbol">(</a><a id="6578" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6581" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a><a id="6582" class="Symbol">)</a> <a id="6584" class="Symbol">(</a><a id="6585" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6588" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a><a id="6589" class="Symbol">))</a>
                               <a id="6623" class="Symbol">(</a><a id="6624" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6628" class="Symbol">(</a><a id="6629" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="6631" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a> <a id="6633" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a> <a id="6635" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a><a id="6636" class="Symbol">))</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6645" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6648" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a><a id="6649" class="Symbol">)</a>


 <a id="6654" class="Comment">-- Now we need to prove that H is a set.</a>
 <a id="6696" class="Comment">-- We start with a  little lemma:</a>
 <a id="rec→Gpd.localHedbergLemma"></a><a id="6731" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="6749" class="Symbol">:</a> <a id="6751" class="Symbol">{</a><a id="6752" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a> <a id="6754" class="Symbol">:</a> <a id="6756" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6761" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="6764" class="Symbol">}</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6769" class="Symbol">:</a> <a id="6771" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a> <a id="6773" class="Symbol">→</a> <a id="6775" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6780" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="6783" class="Symbol">)</a>
                   <a id="6804" class="Symbol">→</a> <a id="6806" class="Symbol">(∀</a> <a id="6809" href="Cubical.HITs.SetTruncation.Properties.html#6809" class="Bound">x</a> <a id="6811" class="Symbol">→</a> <a id="6813" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6820" class="Symbol">(</a><a id="6821" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6823" href="Cubical.HITs.SetTruncation.Properties.html#6809" class="Bound">x</a><a id="6824" class="Symbol">))</a>
                   <a id="6846" class="Symbol">→</a> <a id="6848" class="Symbol">((</a><a id="6850" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6852" class="Symbol">:</a> <a id="6854" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6855" class="Symbol">)</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6861" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6863" class="Symbol">→</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6871" class="Symbol">)</a> <a id="6873" class="Symbol">→</a> <a id="6875" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6877" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a> <a id="6879" class="Symbol">→</a> <a id="6881" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6883" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6885" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a><a id="6886" class="Symbol">)</a>
                  <a id="6906" class="Comment">--------------------------------------------------</a>
                   <a id="6976" class="Symbol">→</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="6981" class="Symbol">:</a> <a id="6983" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6984" class="Symbol">)</a> <a id="6986" class="Symbol">→</a> <a id="6988" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6990" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="6992" class="Symbol">→</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.HITs.SetTruncation.Properties.html#6995" class="Bound">y</a> <a id="6997" class="Symbol">:</a> <a id="6999" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="7000" class="Symbol">)</a> <a id="7002" class="Symbol">→</a> <a id="7004" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7011" class="Symbol">(</a><a id="7012" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="7014" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7016" href="Cubical.HITs.SetTruncation.Properties.html#6995" class="Bound">y</a><a id="7017" class="Symbol">)</a>
 <a id="7020" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="7038" class="Symbol">{</a><a id="7039" class="Argument">X</a> <a id="7041" class="Symbol">=</a> <a id="7043" href="Cubical.HITs.SetTruncation.Properties.html#7043" class="Bound">X</a><a id="7044" class="Symbol">}</a> <a id="7046" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7048" href="Cubical.HITs.SetTruncation.Properties.html#7048" class="Bound">Pprop</a> <a id="7054" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7058" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7060" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7063" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7065" class="Symbol">=</a> <a id="7067" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
                   <a id="7100" class="Symbol">(λ</a> <a id="7103" href="Cubical.HITs.SetTruncation.Properties.html#7103" class="Bound">p</a> <a id="7105" class="Symbol">→</a> <a id="7107" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7113" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7115" href="Cubical.HITs.SetTruncation.Properties.html#7103" class="Bound">p</a> <a id="7117" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">(λ</a> <a id="7124" href="Cubical.HITs.SetTruncation.Properties.html#7124" class="Bound">py</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7138" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7140" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7143" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7145" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7147" class="Symbol">)</a> <a id="7149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7151" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7155" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7157" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7160" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7162" href="Cubical.HITs.SetTruncation.Properties.html#7124" class="Bound">py</a><a id="7164" class="Symbol">)</a>
                   <a id="7185" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Cubical.HITs.SetTruncation.Properties.html#7048" class="Bound">Pprop</a> <a id="7202" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a><a id="7203" class="Symbol">)</a>
  <a id="7207" class="Keyword">where</a>
  <a id="7215" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7225" class="Symbol">:</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a> <a id="7230" class="Symbol">:</a> <a id="7232" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7234" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7236" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a><a id="7237" class="Symbol">)</a> <a id="7239" class="Symbol">→</a> <a id="7241" class="Symbol">(</a><a id="7242" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7246" class="Symbol">(</a><a id="7247" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7251" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7253" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7256" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7258" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7260" class="Symbol">))</a> <a id="7263" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7265" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7269" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7271" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7274" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7276" class="Symbol">(</a><a id="7277" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7283" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7285" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a> <a id="7287" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7289" class="Symbol">)</a> <a id="7291" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7293" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a>
  <a id="7297" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7311" class="Symbol">(λ</a> <a id="7314" href="Cubical.HITs.SetTruncation.Properties.html#7314" class="Bound">y&#39;</a> <a id="7317" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a> <a id="7320" class="Symbol">→</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7332" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7334" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7337" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7339" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7341" class="Symbol">))</a> <a id="7344" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7346" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7350" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7352" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7355" href="Cubical.HITs.SetTruncation.Properties.html#7314" class="Bound">y&#39;</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7365" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7367" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a> <a id="7370" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7372" class="Symbol">)</a> <a id="7374" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7376" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a><a id="7378" class="Symbol">)</a>
                <a id="7396" class="Symbol">(</a><a id="7397" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7403" class="Symbol">(λ</a> <a id="7406" href="Cubical.HITs.SetTruncation.Properties.html#7406" class="Bound">px&#39;</a> <a id="7410" class="Symbol">→</a> <a id="7412" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7421" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7423" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7426" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7428" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7430" class="Symbol">)</a> <a id="7432" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7434" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7438" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7440" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7443" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7445" href="Cubical.HITs.SetTruncation.Properties.html#7406" class="Bound">px&#39;</a> <a id="7449" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7451" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7455" class="Symbol">)</a>
                <a id="7473" class="Symbol">(</a><a id="7474" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7478" class="Symbol">(</a><a id="7479" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7489" class="Symbol">{</a><a id="7490" class="Argument">B</a> <a id="7492" class="Symbol">=</a> <a id="7494" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a><a id="7495" class="Symbol">}</a> <a id="7497" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7499" class="Symbol">))</a> <a id="7502" class="Symbol">(</a><a id="7503" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7516" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7518" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7521" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7523" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7525" class="Symbol">)))</a>

 <a id="rec→Gpd.Hset"></a><a id="7531" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="7536" class="Symbol">:</a> <a id="7538" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7544" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
 <a id="7547" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">HelimProp.fun</a> <a id="7568" class="Symbol">(λ</a> <a id="7571" href="Cubical.HITs.SetTruncation.Properties.html#7571" class="Bound">_</a> <a id="7573" class="Symbol">→</a> <a id="7575" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="7583" class="Symbol">λ</a> <a id="7585" href="Cubical.HITs.SetTruncation.Properties.html#7585" class="Bound">_</a> <a id="7587" class="Symbol">→</a> <a id="7589" href="Cubical.Foundations.Prelude.html#20769" class="Function">isPropIsProp</a><a id="7601" class="Symbol">)</a> <a id="7603" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a>
  <a id="7618" class="Keyword">where</a>
  <a id="7626" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a> <a id="7639" class="Symbol">:</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Cubical.HITs.SetTruncation.Properties.html#7642" class="Bound">a₀</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="7648" class="Symbol">)</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Cubical.HITs.SetTruncation.Properties.html#7651" class="Bound">y</a> <a id="7653" class="Symbol">:</a> <a id="7655" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7656" class="Symbol">)</a> <a id="7658" class="Symbol">→</a> <a id="7660" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7667" class="Symbol">(</a><a id="7668" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="7670" href="Cubical.HITs.SetTruncation.Properties.html#7642" class="Bound">a₀</a> <a id="7673" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7675" href="Cubical.HITs.SetTruncation.Properties.html#7651" class="Bound">y</a><a id="7676" class="Symbol">)</a>
  <a id="7680" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a> <a id="7693" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="7696" class="Symbol">=</a> <a id="7698" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="7716" class="Symbol">(λ</a> <a id="7719" href="Cubical.HITs.SetTruncation.Properties.html#7719" class="Bound">x</a> <a id="7721" class="Symbol">→</a> <a id="7723" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7725" href="Cubical.HITs.SetTruncation.Properties.html#7719" class="Bound">x</a> <a id="7727" class="Symbol">.</a><a id="7728" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="7731" class="Symbol">)</a> <a id="7733" class="Symbol">(λ</a> <a id="7736" href="Cubical.HITs.SetTruncation.Properties.html#7736" class="Bound">x</a> <a id="7738" class="Symbol">→</a> <a id="7740" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7742" href="Cubical.HITs.SetTruncation.Properties.html#7736" class="Bound">x</a> <a id="7744" class="Symbol">.</a><a id="7745" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="7748" class="Symbol">)</a> <a id="7750" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7754" class="Symbol">_</a> <a id="7756" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7758" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7763" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
   <a id="7769" class="Keyword">where</a>
   <a id="7778" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7780" class="Symbol">:</a> <a id="7782" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7792" href="Cubical.HITs.SetTruncation.Properties.html#3659" class="Bound">ℓ</a>
   <a id="7797" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7799" class="Symbol">=</a> <a id="7801" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="7814" class="Symbol">(λ</a> <a id="7817" href="Cubical.HITs.SetTruncation.Properties.html#7817" class="Bound">_</a> <a id="7819" class="Symbol">→</a> <a id="7821" href="Cubical.Foundations.HLevels.html#23570" class="Function">isSetHProp</a><a id="7831" class="Symbol">)</a> <a id="7833" class="Symbol">λ</a> <a id="7835" href="Cubical.HITs.SetTruncation.Properties.html#7835" class="Bound">b</a> <a id="7837" class="Symbol">→</a> <a id="7839" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7841" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="7844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7846" href="Cubical.HITs.SetTruncation.Properties.html#7835" class="Bound">b</a> <a id="7848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7853" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
   <a id="7872" class="Comment">-- Q (η b) = ∥ a ≡ b ∥₁</a>

   <a id="7900" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7904" class="Symbol">:</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7909" class="Symbol">:</a> <a id="7911" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7912" class="Symbol">)</a> <a id="7914" class="Symbol">→</a> <a id="7916" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7918" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7920" class="Symbol">.</a><a id="7921" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7925" class="Symbol">→</a> <a id="7927" class="Symbol">(</a><a id="7928" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a> <a id="7930" class="Symbol">:</a> <a id="7932" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7933" class="Symbol">)</a> <a id="7935" class="Symbol">→</a> <a id="7937" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7939" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a> <a id="7941" class="Symbol">.</a><a id="7942" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7946" class="Symbol">→</a> <a id="7948" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7950" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7952" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a>
   <a id="7957" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7961" class="Symbol">=</a> <a id="7963" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="7976" class="Symbol">(λ</a> <a id="7979" href="Cubical.HITs.SetTruncation.Properties.html#7979" class="Bound">_</a> <a id="7981" class="Symbol">→</a> <a id="7983" href="Cubical.Foundations.HLevels.html#19719" class="Function">isSetΠ3</a> <a id="7991" class="Symbol">λ</a> <a id="7993" href="Cubical.HITs.SetTruncation.Properties.html#7993" class="Bound">_</a> <a id="7995" href="Cubical.HITs.SetTruncation.Properties.html#7995" class="Bound">_</a> <a id="7997" href="Cubical.HITs.SetTruncation.Properties.html#7997" class="Bound">_</a> <a id="7999" class="Symbol">→</a> <a id="8001" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="8008" class="Symbol">_</a> <a id="8010" class="Symbol">_)</a>
       <a id="8020" class="Symbol">λ</a> <a id="8022" href="Cubical.HITs.SetTruncation.Properties.html#8022" class="Bound">a</a> <a id="8024" href="Cubical.HITs.SetTruncation.Properties.html#8024" class="Bound">p</a> <a id="8026" class="Symbol">→</a> <a id="8028" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="8041" class="Symbol">(λ</a> <a id="8044" href="Cubical.HITs.SetTruncation.Properties.html#8044" class="Bound">_</a> <a id="8046" class="Symbol">→</a> <a id="8048" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="8055" class="Symbol">λ</a> <a id="8057" href="Cubical.HITs.SetTruncation.Properties.html#8057" class="Bound">_</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="8068" class="Symbol">_</a> <a id="8070" class="Symbol">_)</a>
       <a id="8080" class="Symbol">λ</a> <a id="8082" href="Cubical.HITs.SetTruncation.Properties.html#8082" class="Bound">b</a> <a id="8084" href="Cubical.HITs.SetTruncation.Properties.html#8084" class="Bound">q</a> <a id="8086" class="Symbol">→</a> <a id="8088" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="8095" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="8098" href="Cubical.HITs.SetTruncation.Properties.html#8022" class="Bound">a</a> <a id="8100" href="Cubical.HITs.SetTruncation.Properties.html#8024" class="Bound">p</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8105" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="8107" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="8110" href="Cubical.HITs.SetTruncation.Properties.html#8082" class="Bound">b</a> <a id="8112" href="Cubical.HITs.SetTruncation.Properties.html#8084" class="Bound">q</a>

 <a id="8116" class="Comment">-- our desired function will split through H,</a>
 <a id="8163" class="Comment">-- i.e. we get a function ∥ A ∥₂ → H → B</a>
 <a id="rec→Gpd.fun"></a><a id="8205" href="Cubical.HITs.SetTruncation.Properties.html#8205" class="Function">fun</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8213" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="8215" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8218" class="Symbol">→</a> <a id="8220" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a>
 <a id="8223" href="Cubical.HITs.SetTruncation.Properties.html#8205" class="Function">fun</a> <a id="8227" class="Symbol">=</a> <a id="8229" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8232" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8234" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a>
  <a id="8239" class="Keyword">where</a>
  <a id="8247" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8250" class="Symbol">:</a> <a id="8252" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="8254" class="Symbol">→</a> <a id="8256" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a>
  <a id="8260" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8263" class="Symbol">=</a> <a id="8265" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">Hrec.fun</a> <a id="8274" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="8279" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8281" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8284" class="Symbol">λ</a> <a id="8286" href="Cubical.HITs.SetTruncation.Properties.html#8286" class="Bound">_</a> <a id="8288" href="Cubical.HITs.SetTruncation.Properties.html#8288" class="Bound">_</a> <a id="8290" href="Cubical.HITs.SetTruncation.Properties.html#8290" class="Bound">_</a> <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="8302" class="Keyword">where</a>
   <a id="8311" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8314" class="Symbol">:</a> <a id="8316" class="Symbol">(</a><a id="8317" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8319" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a> <a id="8321" class="Symbol">:</a> <a id="8323" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="8324" class="Symbol">)</a> <a id="8326" class="Symbol">→</a> <a id="8328" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8330" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8332" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8334" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a> <a id="8336" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8339" class="Symbol">→</a> <a id="8341" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8343" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8345" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8347" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8349" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a>
   <a id="8354" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8357" href="Cubical.HITs.SetTruncation.Properties.html#8357" class="Bound">a</a> <a id="8359" href="Cubical.HITs.SetTruncation.Properties.html#8359" class="Bound">b</a> <a id="8361" class="Symbol">=</a> <a id="8363" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="8377" class="Symbol">_</a> <a id="8379" class="Symbol">_)</a> <a id="8382" class="Symbol">(</a><a id="8383" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8388" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a><a id="8389" class="Symbol">)</a> <a id="8391" class="Symbol">λ</a> <a id="8393" href="Cubical.HITs.SetTruncation.Properties.html#8393" class="Bound">p</a> <a id="8395" href="Cubical.HITs.SetTruncation.Properties.html#8395" class="Bound">q</a> <a id="8397" class="Symbol">→</a> <a id="8399" href="Cubical.HITs.SetTruncation.Properties.html#3726" class="Bound">congFConst</a> <a id="8410" href="Cubical.HITs.SetTruncation.Properties.html#8357" class="Bound">a</a> <a id="8412" href="Cubical.HITs.SetTruncation.Properties.html#8359" class="Bound">b</a> <a id="8414" href="Cubical.HITs.SetTruncation.Properties.html#8393" class="Bound">p</a> <a id="8416" href="Cubical.HITs.SetTruncation.Properties.html#8395" class="Bound">q</a>
   <a id="8421" class="Comment">-- this is the inductive step,</a>
   <a id="8455" class="Comment">-- we use that maps ∥ A ∥₁ → B for an hset B</a>
   <a id="8503" class="Comment">-- correspond to 2-Constant maps A → B (which cong f is by assumption)</a>
  <a id="8576" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a> <a id="8579" class="Symbol">:</a> <a id="8581" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8583" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="8585" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8588" class="Symbol">→</a> <a id="8590" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
  <a id="8594" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a> <a id="8597" class="Symbol">=</a> <a id="8599" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8603" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="8608" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a>


<a id="map"></a><a id="8612" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8616" class="Symbol">:</a> <a id="8618" class="Symbol">(</a><a id="8619" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8621" class="Symbol">→</a> <a id="8623" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8624" class="Symbol">)</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8630" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8632" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8635" class="Symbol">→</a> <a id="8637" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8639" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="8641" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="8644" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8648" href="Cubical.HITs.SetTruncation.Properties.html#8648" class="Bound">f</a> <a id="8650" class="Symbol">=</a> <a id="8652" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8656" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="8664" class="Symbol">λ</a> <a id="8666" href="Cubical.HITs.SetTruncation.Properties.html#8666" class="Bound">x</a> <a id="8668" class="Symbol">→</a> <a id="8670" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="8672" href="Cubical.HITs.SetTruncation.Properties.html#8648" class="Bound">f</a> <a id="8674" href="Cubical.HITs.SetTruncation.Properties.html#8666" class="Bound">x</a> <a id="8676" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>

<a id="map∙"></a><a id="8680" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8685" class="Symbol">:</a> <a id="8687" class="Symbol">{</a><a id="8688" href="Cubical.HITs.SetTruncation.Properties.html#8688" class="Bound">ℓ</a> <a id="8690" href="Cubical.HITs.SetTruncation.Properties.html#8690" class="Bound">ℓ&#39;</a> <a id="8693" class="Symbol">:</a> <a id="8695" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8700" class="Symbol">}</a> <a id="8702" class="Symbol">{</a><a id="8703" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8705" class="Symbol">:</a> <a id="8707" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8715" href="Cubical.HITs.SetTruncation.Properties.html#8688" class="Bound">ℓ</a><a id="8716" class="Symbol">}</a> <a id="8718" class="Symbol">{</a><a id="8719" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a> <a id="8721" class="Symbol">:</a> <a id="8723" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8731" href="Cubical.HITs.SetTruncation.Properties.html#8690" class="Bound">ℓ&#39;</a><a id="8733" class="Symbol">}</a>
       <a id="8742" class="Symbol">(</a><a id="8743" href="Cubical.HITs.SetTruncation.Properties.html#8743" class="Bound">f</a> <a id="8745" class="Symbol">:</a> <a id="8747" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8749" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="8752" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a><a id="8753" class="Symbol">)</a> <a id="8755" class="Symbol">→</a> <a id="8757" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="8759" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8761" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="8765" href="Cubical.Foundations.Pointed.Base.html#745" class="Function Operator">→∙</a> <a id="8768" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="8770" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a> <a id="8772" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a>
<a id="8776" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8786" href="Cubical.HITs.SetTruncation.Properties.html#8786" class="Bound">f</a><a id="8787" class="Symbol">)</a> <a id="8789" class="Symbol">=</a> <a id="8791" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8795" class="Symbol">(</a><a id="8796" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="8800" href="Cubical.HITs.SetTruncation.Properties.html#8786" class="Bound">f</a><a id="8801" class="Symbol">)</a>
<a id="8803" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8807" class="Symbol">(</a><a id="8808" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8813" href="Cubical.HITs.SetTruncation.Properties.html#8813" class="Bound">f</a><a id="8814" class="Symbol">)</a> <a id="8816" class="Symbol">=</a> <a id="8818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8823" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="8828" class="Symbol">(</a><a id="8829" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="8833" href="Cubical.HITs.SetTruncation.Properties.html#8813" class="Bound">f</a><a id="8834" class="Symbol">)</a>

<a id="setTruncUniversal"></a><a id="8837" href="Cubical.HITs.SetTruncation.Properties.html#8837" class="Function">setTruncUniversal</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="8863" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="8865" class="Symbol">→</a> <a id="8867" class="Symbol">(</a><a id="8868" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8870" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8872" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8875" class="Symbol">→</a> <a id="8877" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8878" class="Symbol">)</a> <a id="8880" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8885" class="Symbol">→</a> <a id="8887" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8888" class="Symbol">)</a>
<a id="8890" href="Cubical.HITs.SetTruncation.Properties.html#8837" class="Function">setTruncUniversal</a> <a id="8908" class="Symbol">{</a><a id="8909" class="Argument">B</a> <a id="8911" class="Symbol">=</a> <a id="8913" href="Cubical.HITs.SetTruncation.Properties.html#8913" class="Bound">B</a><a id="8914" class="Symbol">}</a> <a id="8916" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="8921" class="Symbol">=</a>
  <a id="8925" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8936" class="Symbol">(</a><a id="8937" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8941" class="Symbol">(λ</a> <a id="8944" href="Cubical.HITs.SetTruncation.Properties.html#8944" class="Bound">h</a> <a id="8946" href="Cubical.HITs.SetTruncation.Properties.html#8946" class="Bound">x</a> <a id="8948" class="Symbol">→</a> <a id="8950" href="Cubical.HITs.SetTruncation.Properties.html#8944" class="Bound">h</a> <a id="8952" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="8954" href="Cubical.HITs.SetTruncation.Properties.html#8946" class="Bound">x</a> <a id="8956" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="8958" class="Symbol">)</a> <a id="8960" class="Symbol">(</a><a id="8961" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8965" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a><a id="8969" class="Symbol">)</a> <a id="8971" class="Symbol">(λ</a> <a id="8974" href="Cubical.HITs.SetTruncation.Properties.html#8974" class="Bound">_</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8982" class="Symbol">)</a> <a id="8984" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a><a id="8988" class="Symbol">)</a>
  <a id="8992" class="Keyword">where</a>
  <a id="9000" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a> <a id="9005" class="Symbol">:</a> <a id="9007" class="Symbol">(</a><a id="9008" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a> <a id="9010" class="Symbol">:</a> <a id="9012" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9014" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9016" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Cubical.HITs.SetTruncation.Properties.html#8913" class="Bound">B</a><a id="9022" class="Symbol">)</a> <a id="9024" class="Symbol">→</a> <a id="9026" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9030" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9035" class="Symbol">(λ</a> <a id="9038" href="Cubical.HITs.SetTruncation.Properties.html#9038" class="Bound">x</a> <a id="9040" class="Symbol">→</a> <a id="9042" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a> <a id="9044" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9046" href="Cubical.HITs.SetTruncation.Properties.html#9038" class="Bound">x</a> <a id="9048" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="9050" class="Symbol">)</a> <a id="9052" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9054" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a>
  <a id="9058" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a> <a id="9063" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9065" href="Cubical.HITs.SetTruncation.Properties.html#9065" class="Bound">i</a> <a id="9067" href="Cubical.HITs.SetTruncation.Properties.html#9067" class="Bound">x</a> <a id="9069" class="Symbol">=</a>
    <a id="9075" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9080" class="Symbol">(λ</a> <a id="9083" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9106" class="Symbol">(</a><a id="9107" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9111" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9116" class="Symbol">(λ</a> <a id="9119" href="Cubical.HITs.SetTruncation.Properties.html#9119" class="Bound">x</a> <a id="9121" class="Symbol">→</a> <a id="9123" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9125" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9127" href="Cubical.HITs.SetTruncation.Properties.html#9119" class="Bound">x</a> <a id="9129" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="9131" class="Symbol">)</a> <a id="9133" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a><a id="9134" class="Symbol">)</a> <a id="9136" class="Symbol">(</a><a id="9137" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9139" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a><a id="9140" class="Symbol">)))</a>
         <a id="9153" class="Symbol">(λ</a> <a id="9156" href="Cubical.HITs.SetTruncation.Properties.html#9156" class="Bound">_</a> <a id="9158" class="Symbol">→</a> <a id="9160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9164" class="Symbol">)</a> <a id="9166" href="Cubical.HITs.SetTruncation.Properties.html#9067" class="Bound">x</a> <a id="9168" href="Cubical.HITs.SetTruncation.Properties.html#9065" class="Bound">i</a>

<a id="isSetSetTrunc"></a><a id="9171" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9193" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9195" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9197" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="9200" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9214" href="Cubical.HITs.SetTruncation.Properties.html#9214" class="Bound">a</a> <a id="9216" href="Cubical.HITs.SetTruncation.Properties.html#9216" class="Bound">b</a> <a id="9218" href="Cubical.HITs.SetTruncation.Properties.html#9218" class="Bound">p</a> <a id="9220" href="Cubical.HITs.SetTruncation.Properties.html#9220" class="Bound">q</a> <a id="9222" class="Symbol">=</a> <a id="9224" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="9232" href="Cubical.HITs.SetTruncation.Properties.html#9214" class="Bound">a</a> <a id="9234" href="Cubical.HITs.SetTruncation.Properties.html#9216" class="Bound">b</a> <a id="9236" href="Cubical.HITs.SetTruncation.Properties.html#9218" class="Bound">p</a> <a id="9238" href="Cubical.HITs.SetTruncation.Properties.html#9220" class="Bound">q</a>

<a id="setTruncIdempotentIso"></a><a id="9241" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9263" class="Symbol">:</a> <a id="9265" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9271" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9279" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9281" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9283" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9286" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9288" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9319" href="Cubical.HITs.SetTruncation.Properties.html#9319" class="Bound">hA</a><a id="9321" class="Symbol">)</a> <a id="9323" class="Symbol">=</a> <a id="9325" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9329" href="Cubical.HITs.SetTruncation.Properties.html#9319" class="Bound">hA</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="9339" class="Symbol">_)</a>
<a id="9342" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9373" href="Cubical.HITs.SetTruncation.Properties.html#9373" class="Bound">hA</a><a id="9375" class="Symbol">)</a> <a id="9377" href="Cubical.HITs.SetTruncation.Properties.html#9377" class="Bound">x</a> <a id="9379" class="Symbol">=</a> <a id="9381" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9383" href="Cubical.HITs.SetTruncation.Properties.html#9377" class="Bound">x</a> <a id="9385" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="9388" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9396" class="Symbol">(</a><a id="9397" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9419" href="Cubical.HITs.SetTruncation.Properties.html#9419" class="Bound">hA</a><a id="9421" class="Symbol">)</a> <a id="9423" class="Symbol">_</a> <a id="9425" class="Symbol">=</a> <a id="9427" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9432" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9440" class="Symbol">(</a><a id="9441" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9463" href="Cubical.HITs.SetTruncation.Properties.html#9463" class="Bound">hA</a><a id="9465" class="Symbol">)</a> <a id="9467" class="Symbol">=</a> <a id="9469" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9474" class="Symbol">(λ</a> <a id="9477" href="Cubical.HITs.SetTruncation.Properties.html#9477" class="Bound">_</a> <a id="9479" class="Symbol">→</a> <a id="9481" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="9498" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9512" class="Symbol">_</a> <a id="9514" class="Symbol">_)</a> <a id="9517" class="Symbol">(λ</a> <a id="9520" href="Cubical.HITs.SetTruncation.Properties.html#9520" class="Bound">_</a> <a id="9522" class="Symbol">→</a> <a id="9524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9528" class="Symbol">)</a>

<a id="setTruncIdempotent≃"></a><a id="9531" href="Cubical.HITs.SetTruncation.Properties.html#9531" class="Function">setTruncIdempotent≃</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9559" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9561" class="Symbol">→</a> <a id="9563" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9565" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9567" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9570" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="9572" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9574" href="Cubical.HITs.SetTruncation.Properties.html#9531" class="Function">setTruncIdempotent≃</a> <a id="9594" class="Symbol">{</a><a id="9595" class="Argument">A</a> <a id="9597" class="Symbol">=</a> <a id="9599" href="Cubical.HITs.SetTruncation.Properties.html#9599" class="Bound">A</a><a id="9600" class="Symbol">}</a> <a id="9602" href="Cubical.HITs.SetTruncation.Properties.html#9602" class="Bound">hA</a> <a id="9605" class="Symbol">=</a> <a id="9607" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9641" href="Cubical.HITs.SetTruncation.Properties.html#9602" class="Bound">hA</a><a id="9643" class="Symbol">)</a>

<a id="setTruncIdempotent"></a><a id="9646" href="Cubical.HITs.SetTruncation.Properties.html#9646" class="Function">setTruncIdempotent</a> <a id="9665" class="Symbol">:</a> <a id="9667" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9673" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9675" class="Symbol">→</a> <a id="9677" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9679" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9681" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9684" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9686" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9688" href="Cubical.HITs.SetTruncation.Properties.html#9646" class="Function">setTruncIdempotent</a> <a id="9707" href="Cubical.HITs.SetTruncation.Properties.html#9707" class="Bound">hA</a> <a id="9710" class="Symbol">=</a> <a id="9712" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9715" class="Symbol">(</a><a id="9716" href="Cubical.HITs.SetTruncation.Properties.html#9531" class="Function">setTruncIdempotent≃</a> <a id="9736" href="Cubical.HITs.SetTruncation.Properties.html#9707" class="Bound">hA</a><a id="9738" class="Symbol">)</a>

<a id="isContr→isContrSetTrunc"></a><a id="9741" href="Cubical.HITs.SetTruncation.Properties.html#9741" class="Function">isContr→isContrSetTrunc</a> <a id="9765" class="Symbol">:</a> <a id="9767" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9775" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9777" class="Symbol">→</a> <a id="9779" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9787" class="Symbol">(</a><a id="9788" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9790" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9792" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="9794" class="Symbol">)</a>
<a id="9796" href="Cubical.HITs.SetTruncation.Properties.html#9741" class="Function">isContr→isContrSetTrunc</a> <a id="9820" href="Cubical.HITs.SetTruncation.Properties.html#9820" class="Bound">contr</a> <a id="9826" class="Symbol">=</a> <a id="9828" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9830" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9834" href="Cubical.HITs.SetTruncation.Properties.html#9820" class="Bound">contr</a> <a id="9840" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
                                <a id="9875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9877" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9882" class="Symbol">(λ</a> <a id="9885" href="Cubical.HITs.SetTruncation.Properties.html#9885" class="Bound">_</a> <a id="9887" class="Symbol">→</a> <a id="9889" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9904" class="Number">2</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="9920" class="Symbol">)</a> <a id="9922" class="Symbol">_</a> <a id="9924" class="Symbol">_)</a>
                                       <a id="9966" class="Symbol">λ</a> <a id="9968" href="Cubical.HITs.SetTruncation.Properties.html#9968" class="Bound">a</a> <a id="9970" class="Symbol">→</a> <a id="9972" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9977" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="9982" class="Symbol">(</a><a id="9983" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="9987" href="Cubical.HITs.SetTruncation.Properties.html#9820" class="Bound">contr</a> <a id="9993" href="Cubical.HITs.SetTruncation.Properties.html#9968" class="Bound">a</a><a id="9994" class="Symbol">)</a>


<a id="setTruncIso"></a><a id="9998" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10010" class="Symbol">:</a> <a id="10012" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10016" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10018" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10020" class="Symbol">→</a> <a id="10022" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10026" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10028" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10030" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10033" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10035" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10037" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="10040" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10048" class="Symbol">(</a><a id="10049" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10061" href="Cubical.HITs.SetTruncation.Properties.html#10061" class="Bound">is</a><a id="10063" class="Symbol">)</a> <a id="10065" class="Symbol">=</a> <a id="10067" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10071" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10085" class="Symbol">(λ</a> <a id="10088" href="Cubical.HITs.SetTruncation.Properties.html#10088" class="Bound">x</a> <a id="10090" class="Symbol">→</a> <a id="10092" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10094" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10102" href="Cubical.HITs.SetTruncation.Properties.html#10061" class="Bound">is</a> <a id="10105" href="Cubical.HITs.SetTruncation.Properties.html#10088" class="Bound">x</a> <a id="10107" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10109" class="Symbol">)</a>
<a id="10111" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10119" class="Symbol">(</a><a id="10120" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10132" href="Cubical.HITs.SetTruncation.Properties.html#10132" class="Bound">is</a><a id="10134" class="Symbol">)</a> <a id="10136" class="Symbol">=</a> <a id="10138" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10142" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10156" class="Symbol">(λ</a> <a id="10159" href="Cubical.HITs.SetTruncation.Properties.html#10159" class="Bound">x</a> <a id="10161" class="Symbol">→</a> <a id="10163" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10165" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10173" href="Cubical.HITs.SetTruncation.Properties.html#10132" class="Bound">is</a> <a id="10176" href="Cubical.HITs.SetTruncation.Properties.html#10159" class="Bound">x</a> <a id="10178" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10180" class="Symbol">)</a>
<a id="10182" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10190" class="Symbol">(</a><a id="10191" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10203" href="Cubical.HITs.SetTruncation.Properties.html#10203" class="Bound">is</a><a id="10205" class="Symbol">)</a> <a id="10207" class="Symbol">=</a>
  <a id="10211" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10216" class="Symbol">(λ</a> <a id="10219" href="Cubical.HITs.SetTruncation.Properties.html#10219" class="Bound">_</a> <a id="10221" class="Symbol">→</a> <a id="10223" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10238" class="Number">2</a> <a id="10240" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10254" class="Symbol">_</a> <a id="10256" class="Symbol">_)</a>
        <a id="10267" class="Symbol">λ</a> <a id="10269" href="Cubical.HITs.SetTruncation.Properties.html#10269" class="Bound">a</a> <a id="10271" class="Symbol">→</a> <a id="10273" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10278" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="10283" class="Symbol">(</a><a id="10284" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10292" href="Cubical.HITs.SetTruncation.Properties.html#10203" class="Bound">is</a> <a id="10295" href="Cubical.HITs.SetTruncation.Properties.html#10269" class="Bound">a</a><a id="10296" class="Symbol">)</a>
<a id="10298" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10306" class="Symbol">(</a><a id="10307" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10319" href="Cubical.HITs.SetTruncation.Properties.html#10319" class="Bound">is</a><a id="10321" class="Symbol">)</a> <a id="10323" class="Symbol">=</a>
  <a id="10327" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10332" class="Symbol">(λ</a> <a id="10335" href="Cubical.HITs.SetTruncation.Properties.html#10335" class="Bound">_</a> <a id="10337" class="Symbol">→</a> <a id="10339" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10354" class="Number">2</a> <a id="10356" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10370" class="Symbol">_</a> <a id="10372" class="Symbol">_)</a>
        <a id="10383" class="Symbol">λ</a> <a id="10385" href="Cubical.HITs.SetTruncation.Properties.html#10385" class="Bound">a</a> <a id="10387" class="Symbol">→</a> <a id="10389" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10394" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="10399" class="Symbol">(</a><a id="10400" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10408" href="Cubical.HITs.SetTruncation.Properties.html#10319" class="Bound">is</a> <a id="10411" href="Cubical.HITs.SetTruncation.Properties.html#10385" class="Bound">a</a><a id="10412" class="Symbol">)</a>

<a id="sigmaElim"></a><a id="10415" href="Cubical.HITs.SetTruncation.Properties.html#10415" class="Function">sigmaElim</a> <a id="10425" class="Symbol">:</a> <a id="10427" class="Symbol">{</a><a id="10428" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a> <a id="10430" class="Symbol">:</a> <a id="10432" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10434" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10436" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10439" class="Symbol">→</a> <a id="10441" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10446" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="10447" class="Symbol">}</a> <a id="10449" class="Symbol">{</a><a id="10450" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10456" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10458" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10460" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10463" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a>  <a id="10466" class="Symbol">→</a> <a id="10468" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10473" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="10475" class="Symbol">}</a>
            <a id="10489" class="Symbol">(</a><a id="10490" href="Cubical.HITs.SetTruncation.Properties.html#10490" class="Bound">Bset</a> <a id="10495" class="Symbol">:</a> <a id="10497" class="Symbol">(</a><a id="10498" href="Cubical.HITs.SetTruncation.Properties.html#10498" class="Bound">x</a> <a id="10500" class="Symbol">:</a> <a id="10502" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10504" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10506" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10508" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10511" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a><a id="10512" class="Symbol">)</a> <a id="10514" class="Symbol">→</a> <a id="10516" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10525" href="Cubical.HITs.SetTruncation.Properties.html#10498" class="Bound">x</a><a id="10526" class="Symbol">))</a>
            <a id="10541" class="Symbol">(</a><a id="10542" href="Cubical.HITs.SetTruncation.Properties.html#10542" class="Bound">g</a> <a id="10544" class="Symbol">:</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.HITs.SetTruncation.Properties.html#10547" class="Bound">a</a> <a id="10549" class="Symbol">:</a> <a id="10551" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="10552" class="Symbol">)</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Cubical.HITs.SetTruncation.Properties.html#10555" class="Bound">b</a> <a id="10557" class="Symbol">:</a> <a id="10559" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a> <a id="10561" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10563" href="Cubical.HITs.SetTruncation.Properties.html#10547" class="Bound">a</a> <a id="10565" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10567" class="Symbol">)</a> <a id="10569" class="Symbol">→</a> <a id="10571" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10576" href="Cubical.HITs.SetTruncation.Properties.html#10547" class="Bound">a</a> <a id="10578" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10583" href="Cubical.HITs.SetTruncation.Properties.html#10555" class="Bound">b</a><a id="10584" class="Symbol">))</a>
            <a id="10599" class="Symbol">(</a><a id="10600" href="Cubical.HITs.SetTruncation.Properties.html#10600" class="Bound">x</a> <a id="10602" class="Symbol">:</a> <a id="10604" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10606" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10608" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10610" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10613" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a><a id="10614" class="Symbol">)</a> <a id="10616" class="Symbol">→</a> <a id="10618" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10620" href="Cubical.HITs.SetTruncation.Properties.html#10600" class="Bound">x</a>
<a id="10622" href="Cubical.HITs.SetTruncation.Properties.html#10415" class="Function">sigmaElim</a> <a id="10632" class="Symbol">{</a><a id="10633" class="Argument">B</a> <a id="10635" class="Symbol">=</a> <a id="10637" href="Cubical.HITs.SetTruncation.Properties.html#10637" class="Bound">B</a><a id="10638" class="Symbol">}</a> <a id="10640" class="Symbol">{</a><a id="10641" class="Argument">C</a> <a id="10643" class="Symbol">=</a> <a id="10645" href="Cubical.HITs.SetTruncation.Properties.html#10645" class="Bound">C</a><a id="10646" class="Symbol">}</a> <a id="10648" href="Cubical.HITs.SetTruncation.Properties.html#10648" class="Bound">set</a> <a id="10652" href="Cubical.HITs.SetTruncation.Properties.html#10652" class="Bound">g</a> <a id="10654" class="Symbol">(</a><a id="10655" href="Cubical.HITs.SetTruncation.Properties.html#10655" class="Bound">x</a> <a id="10657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10659" href="Cubical.HITs.SetTruncation.Properties.html#10659" class="Bound">y</a><a id="10660" class="Symbol">)</a> <a id="10662" class="Symbol">=</a>
  <a id="10666" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10671" class="Symbol">{</a><a id="10672" class="Argument">B</a> <a id="10674" class="Symbol">=</a> <a id="10676" class="Symbol">λ</a> <a id="10678" href="Cubical.HITs.SetTruncation.Properties.html#10678" class="Bound">x</a> <a id="10680" class="Symbol">→</a> <a id="10682" class="Symbol">(</a><a id="10683" href="Cubical.HITs.SetTruncation.Properties.html#10683" class="Bound">y</a> <a id="10685" class="Symbol">:</a> <a id="10687" href="Cubical.HITs.SetTruncation.Properties.html#10637" class="Bound">B</a> <a id="10689" href="Cubical.HITs.SetTruncation.Properties.html#10678" class="Bound">x</a><a id="10690" class="Symbol">)</a> <a id="10692" class="Symbol">→</a> <a id="10694" href="Cubical.HITs.SetTruncation.Properties.html#10645" class="Bound">C</a> <a id="10696" class="Symbol">(</a><a id="10697" href="Cubical.HITs.SetTruncation.Properties.html#10678" class="Bound">x</a> <a id="10699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10701" href="Cubical.HITs.SetTruncation.Properties.html#10683" class="Bound">y</a><a id="10702" class="Symbol">)}</a> <a id="10705" class="Symbol">(λ</a> <a id="10708" href="Cubical.HITs.SetTruncation.Properties.html#10708" class="Bound">_</a> <a id="10710" class="Symbol">→</a> <a id="10712" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="10719" class="Symbol">λ</a> <a id="10721" href="Cubical.HITs.SetTruncation.Properties.html#10721" class="Bound">_</a> <a id="10723" class="Symbol">→</a> <a id="10725" href="Cubical.HITs.SetTruncation.Properties.html#10648" class="Bound">set</a> <a id="10729" class="Symbol">_)</a> <a id="10732" href="Cubical.HITs.SetTruncation.Properties.html#10652" class="Bound">g</a> <a id="10734" href="Cubical.HITs.SetTruncation.Properties.html#10655" class="Bound">x</a> <a id="10736" href="Cubical.HITs.SetTruncation.Properties.html#10659" class="Bound">y</a>

<a id="sigmaProdElim"></a><a id="10739" href="Cubical.HITs.SetTruncation.Properties.html#10739" class="Function">sigmaProdElim</a> <a id="10753" class="Symbol">:</a> <a id="10755" class="Symbol">{</a><a id="10756" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a> <a id="10758" class="Symbol">:</a> <a id="10760" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10762" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10764" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10767" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10769" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10771" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10773" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10776" class="Symbol">→</a> <a id="10778" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10783" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="10784" class="Symbol">}</a> <a id="10786" class="Symbol">{</a><a id="10787" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="10789" class="Symbol">:</a> <a id="10791" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10793" class="Symbol">(</a><a id="10794" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10796" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10798" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10801" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10803" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10805" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10807" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10809" class="Symbol">)</a> <a id="10811" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a>  <a id="10814" class="Symbol">→</a> <a id="10816" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10821" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="10823" class="Symbol">}</a>
                <a id="10841" class="Symbol">(</a><a id="10842" href="Cubical.HITs.SetTruncation.Properties.html#10842" class="Bound">Bset</a> <a id="10847" class="Symbol">:</a> <a id="10849" class="Symbol">(</a><a id="10850" href="Cubical.HITs.SetTruncation.Properties.html#10850" class="Bound">x</a> <a id="10852" class="Symbol">:</a> <a id="10854" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10856" class="Symbol">(</a><a id="10857" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10859" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10861" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10864" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10866" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10868" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10870" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10872" class="Symbol">)</a> <a id="10874" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a><a id="10875" class="Symbol">)</a> <a id="10877" class="Symbol">→</a> <a id="10879" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10885" class="Symbol">(</a><a id="10886" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="10888" href="Cubical.HITs.SetTruncation.Properties.html#10850" class="Bound">x</a><a id="10889" class="Symbol">))</a>
                <a id="10908" class="Symbol">(</a><a id="10909" href="Cubical.HITs.SetTruncation.Properties.html#10909" class="Bound">g</a> <a id="10911" class="Symbol">:</a> <a id="10913" class="Symbol">(</a><a id="10914" href="Cubical.HITs.SetTruncation.Properties.html#10914" class="Bound">a</a> <a id="10916" class="Symbol">:</a> <a id="10918" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="10919" class="Symbol">)</a> <a id="10921" class="Symbol">(</a><a id="10922" href="Cubical.HITs.SetTruncation.Properties.html#10922" class="Bound">b</a> <a id="10924" class="Symbol">:</a> <a id="10926" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="10927" class="Symbol">)</a> <a id="10929" class="Symbol">(</a><a id="10930" href="Cubical.HITs.SetTruncation.Properties.html#10930" class="Bound">c</a> <a id="10932" class="Symbol">:</a> <a id="10934" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a> <a id="10936" class="Symbol">(</a><a id="10937" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10939" href="Cubical.HITs.SetTruncation.Properties.html#10914" class="Bound">a</a> <a id="10941" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10944" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10946" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10948" href="Cubical.HITs.SetTruncation.Properties.html#10922" class="Bound">b</a> <a id="10950" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10952" class="Symbol">))</a> <a id="10955" class="Symbol">→</a> <a id="10957" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="10959" class="Symbol">((</a><a id="10961" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10963" href="Cubical.HITs.SetTruncation.Properties.html#10914" class="Bound">a</a> <a id="10965" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10970" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10972" href="Cubical.HITs.SetTruncation.Properties.html#10922" class="Bound">b</a> <a id="10974" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10976" class="Symbol">)</a> <a id="10978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10980" href="Cubical.HITs.SetTruncation.Properties.html#10930" class="Bound">c</a><a id="10981" class="Symbol">))</a>
                <a id="11000" class="Symbol">(</a><a id="11001" href="Cubical.HITs.SetTruncation.Properties.html#11001" class="Bound">x</a> <a id="11003" class="Symbol">:</a> <a id="11005" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11007" class="Symbol">(</a><a id="11008" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11010" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11012" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11015" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11017" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11019" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11021" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11023" class="Symbol">)</a> <a id="11025" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a><a id="11026" class="Symbol">)</a> <a id="11028" class="Symbol">→</a> <a id="11030" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="11032" href="Cubical.HITs.SetTruncation.Properties.html#11001" class="Bound">x</a>
<a id="11034" href="Cubical.HITs.SetTruncation.Properties.html#10739" class="Function">sigmaProdElim</a> <a id="11048" class="Symbol">{</a><a id="11049" class="Argument">B</a> <a id="11051" class="Symbol">=</a> <a id="11053" href="Cubical.HITs.SetTruncation.Properties.html#11053" class="Bound">B</a><a id="11054" class="Symbol">}</a> <a id="11056" class="Symbol">{</a><a id="11057" class="Argument">C</a> <a id="11059" class="Symbol">=</a> <a id="11061" href="Cubical.HITs.SetTruncation.Properties.html#11061" class="Bound">C</a><a id="11062" class="Symbol">}</a> <a id="11064" class="Symbol">{</a><a id="11065" class="Argument">D</a> <a id="11067" class="Symbol">=</a> <a id="11069" href="Cubical.HITs.SetTruncation.Properties.html#11069" class="Bound">D</a><a id="11070" class="Symbol">}</a> <a id="11072" href="Cubical.HITs.SetTruncation.Properties.html#11072" class="Bound">set</a> <a id="11076" href="Cubical.HITs.SetTruncation.Properties.html#11076" class="Bound">g</a> <a id="11078" class="Symbol">((</a><a id="11080" href="Cubical.HITs.SetTruncation.Properties.html#11080" class="Bound">x</a> <a id="11082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11084" href="Cubical.HITs.SetTruncation.Properties.html#11084" class="Bound">y</a><a id="11085" class="Symbol">)</a> <a id="11087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11089" href="Cubical.HITs.SetTruncation.Properties.html#11089" class="Bound">c</a><a id="11090" class="Symbol">)</a> <a id="11092" class="Symbol">=</a>
  <a id="11096" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="11101" class="Symbol">{</a><a id="11102" class="Argument">B</a> <a id="11104" class="Symbol">=</a> <a id="11106" class="Symbol">λ</a> <a id="11108" href="Cubical.HITs.SetTruncation.Properties.html#11108" class="Bound">x</a> <a id="11110" class="Symbol">→</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Cubical.HITs.SetTruncation.Properties.html#11113" class="Bound">y</a> <a id="11115" class="Symbol">:</a> <a id="11117" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11119" href="Cubical.HITs.SetTruncation.Properties.html#11053" class="Bound">B</a> <a id="11121" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11123" class="Symbol">)</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Cubical.HITs.SetTruncation.Properties.html#11126" class="Bound">c</a> <a id="11128" class="Symbol">:</a> <a id="11130" href="Cubical.HITs.SetTruncation.Properties.html#11061" class="Bound">C</a> <a id="11132" class="Symbol">(</a><a id="11133" href="Cubical.HITs.SetTruncation.Properties.html#11108" class="Bound">x</a> <a id="11135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11137" href="Cubical.HITs.SetTruncation.Properties.html#11113" class="Bound">y</a><a id="11138" class="Symbol">))</a> <a id="11141" class="Symbol">→</a> <a id="11143" href="Cubical.HITs.SetTruncation.Properties.html#11069" class="Bound">D</a> <a id="11145" class="Symbol">((</a><a id="11147" href="Cubical.HITs.SetTruncation.Properties.html#11108" class="Bound">x</a> <a id="11149" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11151" href="Cubical.HITs.SetTruncation.Properties.html#11113" class="Bound">y</a><a id="11152" class="Symbol">)</a> <a id="11154" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11156" href="Cubical.HITs.SetTruncation.Properties.html#11126" class="Bound">c</a><a id="11157" class="Symbol">)}</a>
       <a id="11167" class="Symbol">(λ</a> <a id="11170" href="Cubical.HITs.SetTruncation.Properties.html#11170" class="Bound">_</a> <a id="11172" class="Symbol">→</a> <a id="11174" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="11181" class="Symbol">λ</a> <a id="11183" href="Cubical.HITs.SetTruncation.Properties.html#11183" class="Bound">_</a> <a id="11185" class="Symbol">→</a> <a id="11187" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="11194" class="Symbol">λ</a> <a id="11196" href="Cubical.HITs.SetTruncation.Properties.html#11196" class="Bound">_</a> <a id="11198" class="Symbol">→</a> <a id="11200" href="Cubical.HITs.SetTruncation.Properties.html#11072" class="Bound">set</a> <a id="11204" class="Symbol">_)</a>
       <a id="11214" class="Symbol">(λ</a> <a id="11217" href="Cubical.HITs.SetTruncation.Properties.html#11217" class="Bound">x</a> <a id="11219" class="Symbol">→</a> <a id="11221" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="11226" class="Symbol">(λ</a> <a id="11229" href="Cubical.HITs.SetTruncation.Properties.html#11229" class="Bound">_</a> <a id="11231" class="Symbol">→</a> <a id="11233" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="11240" class="Symbol">λ</a> <a id="11242" href="Cubical.HITs.SetTruncation.Properties.html#11242" class="Bound">_</a> <a id="11244" class="Symbol">→</a> <a id="11246" href="Cubical.HITs.SetTruncation.Properties.html#11072" class="Bound">set</a> <a id="11250" class="Symbol">_)</a> <a id="11253" class="Symbol">(</a><a id="11254" href="Cubical.HITs.SetTruncation.Properties.html#11076" class="Bound">g</a> <a id="11256" href="Cubical.HITs.SetTruncation.Properties.html#11217" class="Bound">x</a><a id="11257" class="Symbol">))</a>
       <a id="11267" href="Cubical.HITs.SetTruncation.Properties.html#11080" class="Bound">x</a> <a id="11269" href="Cubical.HITs.SetTruncation.Properties.html#11084" class="Bound">y</a> <a id="11271" href="Cubical.HITs.SetTruncation.Properties.html#11089" class="Bound">c</a>

<a id="prodElim"></a><a id="11274" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="11283" class="Symbol">:</a> <a id="11285" class="Symbol">{</a><a id="11286" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11288" class="Symbol">:</a> <a id="11290" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11292" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11294" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11297" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11299" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11301" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11303" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11306" class="Symbol">→</a> <a id="11308" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11313" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11314" class="Symbol">}</a>
         <a id="11325" class="Symbol">→</a> <a id="11327" class="Symbol">((</a><a id="11329" href="Cubical.HITs.SetTruncation.Properties.html#11329" class="Bound">x</a> <a id="11331" class="Symbol">:</a> <a id="11333" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11335" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11337" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11340" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11342" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11344" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11346" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11348" class="Symbol">)</a> <a id="11350" class="Symbol">→</a> <a id="11352" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11358" class="Symbol">(</a><a id="11359" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11361" href="Cubical.HITs.SetTruncation.Properties.html#11329" class="Bound">x</a><a id="11362" class="Symbol">))</a>
         <a id="11374" class="Symbol">→</a> <a id="11376" class="Symbol">((</a><a id="11378" href="Cubical.HITs.SetTruncation.Properties.html#11378" class="Bound">a</a> <a id="11380" class="Symbol">:</a> <a id="11382" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="11383" class="Symbol">)</a> <a id="11385" class="Symbol">(</a><a id="11386" href="Cubical.HITs.SetTruncation.Properties.html#11386" class="Bound">b</a> <a id="11388" class="Symbol">:</a> <a id="11390" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="11391" class="Symbol">)</a> <a id="11393" class="Symbol">→</a> <a id="11395" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11397" class="Symbol">(</a><a id="11398" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11400" href="Cubical.HITs.SetTruncation.Properties.html#11378" class="Bound">a</a> <a id="11402" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11407" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11409" href="Cubical.HITs.SetTruncation.Properties.html#11386" class="Bound">b</a> <a id="11411" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11413" class="Symbol">))</a>
         <a id="11425" class="Symbol">→</a> <a id="11427" class="Symbol">(</a><a id="11428" href="Cubical.HITs.SetTruncation.Properties.html#11428" class="Bound">x</a> <a id="11430" class="Symbol">:</a> <a id="11432" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11434" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11436" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11439" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11441" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11443" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11445" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11447" class="Symbol">)</a> <a id="11449" class="Symbol">→</a> <a id="11451" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11453" href="Cubical.HITs.SetTruncation.Properties.html#11428" class="Bound">x</a>
<a id="11455" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="11464" href="Cubical.HITs.SetTruncation.Properties.html#11464" class="Bound">setC</a> <a id="11469" href="Cubical.HITs.SetTruncation.Properties.html#11469" class="Bound">f</a> <a id="11471" class="Symbol">(</a><a id="11472" href="Cubical.HITs.SetTruncation.Properties.html#11472" class="Bound">a</a> <a id="11474" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11476" href="Cubical.HITs.SetTruncation.Properties.html#11476" class="Bound">b</a><a id="11477" class="Symbol">)</a> <a id="11479" class="Symbol">=</a> <a id="11481" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="11487" class="Symbol">(λ</a> <a id="11490" href="Cubical.HITs.SetTruncation.Properties.html#11490" class="Bound">x</a> <a id="11492" href="Cubical.HITs.SetTruncation.Properties.html#11492" class="Bound">y</a> <a id="11494" class="Symbol">→</a> <a id="11496" href="Cubical.HITs.SetTruncation.Properties.html#11464" class="Bound">setC</a> <a id="11501" class="Symbol">(</a><a id="11502" href="Cubical.HITs.SetTruncation.Properties.html#11490" class="Bound">x</a> <a id="11504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11506" href="Cubical.HITs.SetTruncation.Properties.html#11492" class="Bound">y</a><a id="11507" class="Symbol">))</a> <a id="11510" href="Cubical.HITs.SetTruncation.Properties.html#11469" class="Bound">f</a> <a id="11512" href="Cubical.HITs.SetTruncation.Properties.html#11472" class="Bound">a</a> <a id="11514" href="Cubical.HITs.SetTruncation.Properties.html#11476" class="Bound">b</a>

<a id="prodRec"></a><a id="11517" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Function">prodRec</a> <a id="11525" class="Symbol">:</a> <a id="11527" class="Symbol">{</a><a id="11528" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a> <a id="11530" class="Symbol">:</a> <a id="11532" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11537" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11538" class="Symbol">}</a> <a id="11540" class="Symbol">→</a> <a id="11542" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11548" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a> <a id="11550" class="Symbol">→</a> <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11555" class="Symbol">→</a> <a id="11557" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11559" class="Symbol">→</a> <a id="11561" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a><a id="11562" class="Symbol">)</a> <a id="11564" class="Symbol">→</a> <a id="11566" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11568" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11570" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11573" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11575" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11577" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11582" class="Symbol">→</a> <a id="11584" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a>
<a id="11586" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Function">prodRec</a> <a id="11594" href="Cubical.HITs.SetTruncation.Properties.html#11594" class="Bound">setC</a> <a id="11599" href="Cubical.HITs.SetTruncation.Properties.html#11599" class="Bound">f</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Cubical.HITs.SetTruncation.Properties.html#11602" class="Bound">a</a> <a id="11604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11606" href="Cubical.HITs.SetTruncation.Properties.html#11606" class="Bound">b</a><a id="11607" class="Symbol">)</a> <a id="11609" class="Symbol">=</a> <a id="11611" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="11616" href="Cubical.HITs.SetTruncation.Properties.html#11594" class="Bound">setC</a> <a id="11621" href="Cubical.HITs.SetTruncation.Properties.html#11599" class="Bound">f</a> <a id="11623" href="Cubical.HITs.SetTruncation.Properties.html#11602" class="Bound">a</a> <a id="11625" href="Cubical.HITs.SetTruncation.Properties.html#11606" class="Bound">b</a>

<a id="prodElim2"></a><a id="11628" href="Cubical.HITs.SetTruncation.Properties.html#11628" class="Function">prodElim2</a> <a id="11638" class="Symbol">:</a> <a id="11640" class="Symbol">{</a><a id="11641" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11643" class="Symbol">:</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11648" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11650" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11655" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11657" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11659" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11661" class="Symbol">)</a> <a id="11663" class="Symbol">→</a> <a id="11665" class="Symbol">(</a><a id="11666" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11668" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11670" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11673" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11675" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11677" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11679" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11681" class="Symbol">)</a> <a id="11683" class="Symbol">→</a> <a id="11685" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11690" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11691" class="Symbol">}</a>
         <a id="11702" class="Symbol">→</a> <a id="11704" class="Symbol">((</a><a id="11706" href="Cubical.HITs.SetTruncation.Properties.html#11706" class="Bound">x</a> <a id="11708" class="Symbol">:</a> <a id="11710" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11712" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11714" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11717" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11719" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11721" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11723" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11725" class="Symbol">)</a> <a id="11727" class="Symbol">(</a><a id="11728" href="Cubical.HITs.SetTruncation.Properties.html#11728" class="Bound">y</a> <a id="11730" class="Symbol">:</a> <a id="11732" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11734" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11736" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11739" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11741" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11743" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11745" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11747" class="Symbol">)</a> <a id="11749" class="Symbol">→</a> <a id="11751" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11757" class="Symbol">(</a><a id="11758" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11760" href="Cubical.HITs.SetTruncation.Properties.html#11706" class="Bound">x</a> <a id="11762" href="Cubical.HITs.SetTruncation.Properties.html#11728" class="Bound">y</a><a id="11763" class="Symbol">))</a>
         <a id="11775" class="Symbol">→</a> <a id="11777" class="Symbol">((</a><a id="11779" href="Cubical.HITs.SetTruncation.Properties.html#11779" class="Bound">a</a> <a id="11781" class="Symbol">:</a> <a id="11783" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="11784" class="Symbol">)</a> <a id="11786" class="Symbol">(</a><a id="11787" href="Cubical.HITs.SetTruncation.Properties.html#11787" class="Bound">b</a> <a id="11789" class="Symbol">:</a> <a id="11791" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="11792" class="Symbol">)</a> <a id="11794" class="Symbol">(</a><a id="11795" href="Cubical.HITs.SetTruncation.Properties.html#11795" class="Bound">c</a> <a id="11797" class="Symbol">:</a> <a id="11799" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="11800" class="Symbol">)</a> <a id="11802" class="Symbol">(</a><a id="11803" href="Cubical.HITs.SetTruncation.Properties.html#11803" class="Bound">d</a> <a id="11805" class="Symbol">:</a> <a id="11807" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a><a id="11808" class="Symbol">)</a> <a id="11810" class="Symbol">→</a> <a id="11812" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11814" class="Symbol">(</a><a id="11815" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11817" href="Cubical.HITs.SetTruncation.Properties.html#11779" class="Bound">a</a> <a id="11819" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11824" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11826" href="Cubical.HITs.SetTruncation.Properties.html#11787" class="Bound">b</a> <a id="11828" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11830" class="Symbol">)</a> <a id="11832" class="Symbol">(</a><a id="11833" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11835" href="Cubical.HITs.SetTruncation.Properties.html#11795" class="Bound">c</a> <a id="11837" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11842" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11844" href="Cubical.HITs.SetTruncation.Properties.html#11803" class="Bound">d</a> <a id="11846" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11848" class="Symbol">))</a>
         <a id="11860" class="Symbol">→</a> <a id="11862" class="Symbol">((</a><a id="11864" href="Cubical.HITs.SetTruncation.Properties.html#11864" class="Bound">x</a> <a id="11866" class="Symbol">:</a> <a id="11868" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11870" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11872" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11875" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11877" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11879" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11881" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11883" class="Symbol">)</a> <a id="11885" class="Symbol">(</a><a id="11886" href="Cubical.HITs.SetTruncation.Properties.html#11886" class="Bound">y</a> <a id="11888" class="Symbol">:</a> <a id="11890" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11892" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11894" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11897" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11899" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11901" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11903" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11905" class="Symbol">)</a> <a id="11907" class="Symbol">→</a> <a id="11909" class="Symbol">(</a><a id="11910" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11912" href="Cubical.HITs.SetTruncation.Properties.html#11864" class="Bound">x</a> <a id="11914" href="Cubical.HITs.SetTruncation.Properties.html#11886" class="Bound">y</a><a id="11915" class="Symbol">))</a>
<a id="11918" href="Cubical.HITs.SetTruncation.Properties.html#11628" class="Function">prodElim2</a> <a id="11928" href="Cubical.HITs.SetTruncation.Properties.html#11928" class="Bound">isset</a> <a id="11934" href="Cubical.HITs.SetTruncation.Properties.html#11934" class="Bound">f</a> <a id="11936" class="Symbol">=</a> <a id="11938" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="11947" class="Symbol">(λ</a> <a id="11950" href="Cubical.HITs.SetTruncation.Properties.html#11950" class="Bound">_</a> <a id="11952" class="Symbol">→</a> <a id="11954" href="Cubical.Foundations.HLevels.html#18866" class="Function">isSetΠ</a> <a id="11961" class="Symbol">λ</a> <a id="11963" href="Cubical.HITs.SetTruncation.Properties.html#11963" class="Bound">_</a> <a id="11965" class="Symbol">→</a> <a id="11967" href="Cubical.HITs.SetTruncation.Properties.html#11928" class="Bound">isset</a> <a id="11973" class="Symbol">_</a> <a id="11975" class="Symbol">_)</a>
                             <a id="12007" class="Symbol">λ</a> <a id="12009" href="Cubical.HITs.SetTruncation.Properties.html#12009" class="Bound">a</a> <a id="12011" href="Cubical.HITs.SetTruncation.Properties.html#12011" class="Bound">b</a> <a id="12013" class="Symbol">→</a> <a id="12015" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="12024" class="Symbol">(λ</a> <a id="12027" href="Cubical.HITs.SetTruncation.Properties.html#12027" class="Bound">_</a> <a id="12029" class="Symbol">→</a> <a id="12031" href="Cubical.HITs.SetTruncation.Properties.html#11928" class="Bound">isset</a> <a id="12037" class="Symbol">_</a> <a id="12039" class="Symbol">_)</a>
                                     <a id="12079" class="Symbol">λ</a> <a id="12081" href="Cubical.HITs.SetTruncation.Properties.html#12081" class="Bound">c</a> <a id="12083" href="Cubical.HITs.SetTruncation.Properties.html#12083" class="Bound">d</a> <a id="12085" class="Symbol">→</a> <a id="12087" href="Cubical.HITs.SetTruncation.Properties.html#11934" class="Bound">f</a> <a id="12089" href="Cubical.HITs.SetTruncation.Properties.html#12009" class="Bound">a</a> <a id="12091" href="Cubical.HITs.SetTruncation.Properties.html#12011" class="Bound">b</a> <a id="12093" href="Cubical.HITs.SetTruncation.Properties.html#12081" class="Bound">c</a> <a id="12095" href="Cubical.HITs.SetTruncation.Properties.html#12083" class="Bound">d</a>

<a id="setTruncOfProdIso"></a><a id="12098" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12116" class="Symbol">:</a>  <a id="12119" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12123" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12125" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="12127" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12129" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="12131" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12137" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="12139" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12142" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12144" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12146" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="12148" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="12150" class="Symbol">)</a>
<a id="12152" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12160" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12178" class="Symbol">=</a> <a id="12180" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="12184" class="Symbol">(</a><a id="12185" href="Cubical.Foundations.HLevels.html#15039" class="Function">isSet×</a> <a id="12192" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12206" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="12219" class="Symbol">)</a> <a id="12221" class="Symbol">λ</a> <a id="12223" class="Symbol">(</a><a id="12224" href="Cubical.HITs.SetTruncation.Properties.html#12224" class="Bound">a</a> <a id="12226" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12228" href="Cubical.HITs.SetTruncation.Properties.html#12228" class="Bound">b</a><a id="12229" class="Symbol">)</a> <a id="12231" class="Symbol">→</a> <a id="12233" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12235" href="Cubical.HITs.SetTruncation.Properties.html#12224" class="Bound">a</a> <a id="12237" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="12240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12242" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12244" href="Cubical.HITs.SetTruncation.Properties.html#12228" class="Bound">b</a> <a id="12246" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12249" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12257" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12275" class="Symbol">=</a> <a id="12277" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Function">prodRec</a> <a id="12285" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12299" class="Symbol">λ</a> <a id="12301" href="Cubical.HITs.SetTruncation.Properties.html#12301" class="Bound">a</a> <a id="12303" href="Cubical.HITs.SetTruncation.Properties.html#12303" class="Bound">b</a> <a id="12305" class="Symbol">→</a> <a id="12307" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12309" href="Cubical.HITs.SetTruncation.Properties.html#12301" class="Bound">a</a> <a id="12311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12313" href="Cubical.HITs.SetTruncation.Properties.html#12303" class="Bound">b</a> <a id="12315" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12318" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12326" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12344" class="Symbol">=</a>
  <a id="12348" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="12357" class="Symbol">(λ</a> <a id="12360" href="Cubical.HITs.SetTruncation.Properties.html#12360" class="Bound">_</a> <a id="12362" class="Symbol">→</a> <a id="12364" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12379" class="Number">2</a> <a id="12381" class="Symbol">(</a><a id="12382" href="Cubical.Foundations.HLevels.html#15039" class="Function">isSet×</a> <a id="12389" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12403" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="12416" class="Symbol">)</a> <a id="12418" class="Symbol">_</a> <a id="12420" class="Symbol">_)</a> <a id="12423" class="Symbol">λ</a> <a id="12425" href="Cubical.HITs.SetTruncation.Properties.html#12425" class="Bound">_</a> <a id="12427" href="Cubical.HITs.SetTruncation.Properties.html#12427" class="Bound">_</a> <a id="12429" class="Symbol">→</a> <a id="12431" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12436" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12444" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12462" class="Symbol">=</a>
  <a id="12466" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12471" class="Symbol">(λ</a> <a id="12474" href="Cubical.HITs.SetTruncation.Properties.html#12474" class="Bound">_</a> <a id="12476" class="Symbol">→</a> <a id="12478" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12493" class="Number">2</a> <a id="12495" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12509" class="Symbol">_</a> <a id="12511" class="Symbol">_)</a> <a id="12514" class="Symbol">λ</a> <a id="12516" class="Symbol">{(</a><a id="12518" href="Cubical.HITs.SetTruncation.Properties.html#12518" class="Bound">a</a> <a id="12520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12522" href="Cubical.HITs.SetTruncation.Properties.html#12522" class="Bound">b</a><a id="12523" class="Symbol">)</a> <a id="12525" class="Symbol">→</a> <a id="12527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12531" class="Symbol">}</a>

<a id="IsoSetTruncateSndΣ"></a><a id="12534" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12553" class="Symbol">:</a> <a id="12555" class="Symbol">{</a><a id="12556" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12558" class="Symbol">:</a> <a id="12560" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12565" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="12566" class="Symbol">}</a> <a id="12568" class="Symbol">{</a><a id="12569" href="Cubical.HITs.SetTruncation.Properties.html#12569" class="Bound">B</a> <a id="12571" class="Symbol">:</a> <a id="12573" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12575" class="Symbol">→</a> <a id="12577" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="12582" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="12584" class="Symbol">}</a> <a id="12586" class="Symbol">→</a> <a id="12588" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12592" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12594" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12596" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12598" href="Cubical.HITs.SetTruncation.Properties.html#12569" class="Bound">B</a> <a id="12600" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12603" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12605" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12607" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12609" class="Symbol">(λ</a> <a id="12612" href="Cubical.HITs.SetTruncation.Properties.html#12612" class="Bound">x</a> <a id="12614" class="Symbol">→</a> <a id="12616" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12618" href="Cubical.HITs.SetTruncation.Properties.html#12569" class="Bound">B</a> <a id="12620" href="Cubical.HITs.SetTruncation.Properties.html#12612" class="Bound">x</a> <a id="12622" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="12624" class="Symbol">)</a> <a id="12626" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="12629" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12637" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12656" class="Symbol">=</a> <a id="12658" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="12662" class="Symbol">λ</a> <a id="12664" class="Symbol">(</a><a id="12665" href="Cubical.HITs.SetTruncation.Properties.html#12665" class="Bound">a</a> <a id="12667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12669" href="Cubical.HITs.SetTruncation.Properties.html#12669" class="Bound">b</a><a id="12670" class="Symbol">)</a> <a id="12672" class="Symbol">→</a> <a id="12674" href="Cubical.HITs.SetTruncation.Properties.html#12665" class="Bound">a</a> <a id="12676" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12678" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12680" href="Cubical.HITs.SetTruncation.Properties.html#12669" class="Bound">b</a> <a id="12682" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12685" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12693" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12712" class="Symbol">=</a> <a id="12714" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="12718" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="12741" class="Symbol">λ</a> <a id="12743" href="Cubical.HITs.SetTruncation.Properties.html#12743" class="Bound">a</a> <a id="12745" class="Symbol">→</a> <a id="12747" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="12751" class="Symbol">λ</a> <a id="12753" href="Cubical.HITs.SetTruncation.Properties.html#12753" class="Bound">b</a> <a id="12755" class="Symbol">→</a> <a id="12757" href="Cubical.HITs.SetTruncation.Properties.html#12743" class="Bound">a</a> <a id="12759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12761" href="Cubical.HITs.SetTruncation.Properties.html#12753" class="Bound">b</a><a id="12762" class="Symbol">)</a>
<a id="12764" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12772" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12791" class="Symbol">=</a> <a id="12793" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12798" class="Symbol">(λ</a> <a id="12801" href="Cubical.HITs.SetTruncation.Properties.html#12801" class="Bound">_</a> <a id="12803" class="Symbol">→</a> <a id="12805" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12822" class="Symbol">)</a> <a id="12824" class="Symbol">(</a><a id="12825" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="12833" class="Symbol">λ</a> <a id="12835" href="Cubical.HITs.SetTruncation.Properties.html#12835" class="Bound">_</a> <a id="12837" class="Symbol">→</a> <a id="12839" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12844" class="Symbol">(λ</a> <a id="12847" href="Cubical.HITs.SetTruncation.Properties.html#12847" class="Bound">_</a> <a id="12849" class="Symbol">→</a> <a id="12851" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12868" class="Symbol">)</a> <a id="12870" class="Symbol">λ</a> <a id="12872" href="Cubical.HITs.SetTruncation.Properties.html#12872" class="Bound">_</a> <a id="12874" class="Symbol">→</a> <a id="12876" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12880" class="Symbol">)</a>
<a id="12882" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12890" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12909" class="Symbol">=</a> <a id="12911" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12916" class="Symbol">(λ</a> <a id="12919" href="Cubical.HITs.SetTruncation.Properties.html#12919" class="Bound">_</a> <a id="12921" class="Symbol">→</a> <a id="12923" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12940" class="Symbol">)</a> <a id="12942" class="Symbol">λ</a> <a id="12944" href="Cubical.HITs.SetTruncation.Properties.html#12944" class="Bound">_</a> <a id="12946" class="Symbol">→</a> <a id="12948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="12954" class="Comment">-- Deprecated. Use `IsoSetTruncateSndΣ` instead.</a>
<a id="setSigmaIso"></a><a id="13003" href="Cubical.HITs.SetTruncation.Properties.html#13003" class="Function">setSigmaIso</a> <a id="13015" class="Symbol">:</a> <a id="13017" class="Symbol">{</a><a id="13018" href="Cubical.HITs.SetTruncation.Properties.html#13018" class="Bound">B</a> <a id="13020" class="Symbol">:</a> <a id="13022" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13024" class="Symbol">→</a> <a id="13026" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13031" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="13032" class="Symbol">}</a> <a id="13034" class="Symbol">→</a> <a id="13036" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13040" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13042" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13044" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13046" href="Cubical.HITs.SetTruncation.Properties.html#13018" class="Bound">B</a> <a id="13048" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="13051" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13053" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13055" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13057" class="Symbol">(λ</a> <a id="13060" href="Cubical.HITs.SetTruncation.Properties.html#13060" class="Bound">x</a> <a id="13062" class="Symbol">→</a> <a id="13064" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13066" href="Cubical.HITs.SetTruncation.Properties.html#13018" class="Bound">B</a> <a id="13068" href="Cubical.HITs.SetTruncation.Properties.html#13060" class="Bound">x</a> <a id="13070" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="13072" class="Symbol">)</a> <a id="13074" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="13077" href="Cubical.HITs.SetTruncation.Properties.html#13003" class="Function">setSigmaIso</a> <a id="13089" class="Symbol">=</a> <a id="13091" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a>

<a id="PathIdTrunc₀Iso"></a><a id="13111" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13127" class="Symbol">:</a> <a id="13129" class="Symbol">{</a><a id="13130" href="Cubical.HITs.SetTruncation.Properties.html#13130" class="Bound">a</a> <a id="13132" href="Cubical.HITs.SetTruncation.Properties.html#13132" class="Bound">b</a> <a id="13134" class="Symbol">:</a> <a id="13136" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="13137" class="Symbol">}</a> <a id="13139" class="Symbol">→</a> <a id="13141" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13145" class="Symbol">(</a><a id="13146" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="13148" href="Cubical.HITs.SetTruncation.Properties.html#13130" class="Bound">a</a> <a id="13150" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="13153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13155" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="13157" href="Cubical.HITs.SetTruncation.Properties.html#13132" class="Bound">b</a> <a id="13159" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="13161" class="Symbol">)</a> <a id="13163" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13165" href="Cubical.HITs.SetTruncation.Properties.html#13130" class="Bound">a</a> <a id="13167" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13169" href="Cubical.HITs.SetTruncation.Properties.html#13132" class="Bound">b</a> <a id="13171" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="13174" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13182" class="Symbol">(</a><a id="13183" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13199" class="Symbol">{</a><a id="13200" class="Argument">b</a> <a id="13202" class="Symbol">=</a> <a id="13204" href="Cubical.HITs.SetTruncation.Properties.html#13204" class="Bound">b</a><a id="13205" class="Symbol">})</a> <a id="13208" href="Cubical.HITs.SetTruncation.Properties.html#13208" class="Bound">p</a> <a id="13210" class="Symbol">=</a>
  <a id="13214" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13224" class="Symbol">(λ</a> <a id="13227" href="Cubical.HITs.SetTruncation.Properties.html#13227" class="Bound">i</a> <a id="13229" class="Symbol">→</a> <a id="13231" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="13235" class="Symbol">{</a><a id="13236" class="Argument">B</a> <a id="13238" class="Symbol">=</a> <a id="13240" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="13253" class="Symbol">_</a> <a id="13255" class="Number">1</a><a id="13256" class="Symbol">}</a> <a id="13258" class="Symbol">(</a><a id="13259" href="Cubical.Foundations.HLevels.html#23247" class="Function">isOfHLevelTypeOfHLevel</a> <a id="13282" class="Number">1</a><a id="13283" class="Symbol">)</a>
                        <a id="13309" class="Symbol">(λ</a> <a id="13312" href="Cubical.HITs.SetTruncation.Properties.html#13312" class="Bound">a</a> <a id="13314" class="Symbol">→</a> <a id="13316" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13318" href="Cubical.HITs.SetTruncation.Properties.html#13312" class="Bound">a</a> <a id="13320" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13322" href="Cubical.HITs.SetTruncation.Properties.html#13204" class="Bound">b</a> <a id="13324" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="13327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13329" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="13336" class="Symbol">)</a> <a id="13338" class="Symbol">(</a><a id="13339" href="Cubical.HITs.SetTruncation.Properties.html#13208" class="Bound">p</a> <a id="13341" class="Symbol">(</a><a id="13342" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="13344" href="Cubical.HITs.SetTruncation.Properties.html#13227" class="Bound">i</a><a id="13345" class="Symbol">))</a> <a id="13348" class="Symbol">.</a><a id="13349" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="13352" class="Symbol">)</a>
            <a id="13366" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13368" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13373" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
<a id="13376" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13384" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13400" class="Symbol">=</a> <a id="13402" href="Cubical.HITs.SetTruncation.Properties.html#550" class="Function">pRec</a> <a id="13407" class="Symbol">(</a><a id="13408" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="13416" class="Symbol">_</a> <a id="13418" class="Symbol">_)</a> <a id="13421" class="Symbol">(</a><a id="13422" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13427" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="13431" class="Symbol">)</a>
<a id="13433" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13441" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13457" class="Symbol">_</a> <a id="13459" class="Symbol">=</a> <a id="13461" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13469" class="Symbol">_</a> <a id="13471" class="Symbol">_</a>
<a id="13473" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13481" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13497" class="Symbol">_</a> <a id="13499" class="Symbol">=</a> <a id="13501" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="13509" class="Symbol">_</a> <a id="13511" class="Symbol">_</a> <a id="13513" class="Symbol">_</a> <a id="13515" class="Symbol">_</a>

<a id="mapFunctorial"></a><a id="13518" href="Cubical.HITs.SetTruncation.Properties.html#13518" class="Function">mapFunctorial</a> <a id="13532" class="Symbol">:</a> <a id="13534" class="Symbol">{</a><a id="13535" href="Cubical.HITs.SetTruncation.Properties.html#13535" class="Bound">A</a> <a id="13537" href="Cubical.HITs.SetTruncation.Properties.html#13537" class="Bound">B</a> <a id="13539" href="Cubical.HITs.SetTruncation.Properties.html#13539" class="Bound">C</a> <a id="13541" class="Symbol">:</a> <a id="13543" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13548" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="13549" class="Symbol">}</a> <a id="13551" class="Symbol">(</a><a id="13552" href="Cubical.HITs.SetTruncation.Properties.html#13552" class="Bound">f</a> <a id="13554" class="Symbol">:</a> <a id="13556" href="Cubical.HITs.SetTruncation.Properties.html#13535" class="Bound">A</a> <a id="13558" class="Symbol">→</a> <a id="13560" href="Cubical.HITs.SetTruncation.Properties.html#13537" class="Bound">B</a><a id="13561" class="Symbol">)</a> <a id="13563" class="Symbol">(</a><a id="13564" href="Cubical.HITs.SetTruncation.Properties.html#13564" class="Bound">g</a> <a id="13566" class="Symbol">:</a> <a id="13568" href="Cubical.HITs.SetTruncation.Properties.html#13537" class="Bound">B</a> <a id="13570" class="Symbol">→</a> <a id="13572" href="Cubical.HITs.SetTruncation.Properties.html#13539" class="Bound">C</a><a id="13573" class="Symbol">)</a>
  <a id="13577" class="Symbol">→</a> <a id="13579" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13583" href="Cubical.HITs.SetTruncation.Properties.html#13564" class="Bound">g</a> <a id="13585" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13587" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13591" href="Cubical.HITs.SetTruncation.Properties.html#13552" class="Bound">f</a> <a id="13593" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13595" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13599" class="Symbol">(</a><a id="13600" href="Cubical.HITs.SetTruncation.Properties.html#13564" class="Bound">g</a> <a id="13602" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13604" href="Cubical.HITs.SetTruncation.Properties.html#13552" class="Bound">f</a><a id="13605" class="Symbol">)</a>
<a id="13607" href="Cubical.HITs.SetTruncation.Properties.html#13518" class="Function">mapFunctorial</a> <a id="13621" href="Cubical.HITs.SetTruncation.Properties.html#13621" class="Bound">f</a> <a id="13623" href="Cubical.HITs.SetTruncation.Properties.html#13623" class="Bound">g</a> <a id="13625" class="Symbol">=</a>
  <a id="13629" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="13636" class="Symbol">(</a><a id="13637" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="13642" class="Symbol">(λ</a> <a id="13645" href="Cubical.HITs.SetTruncation.Properties.html#13645" class="Bound">x</a> <a id="13647" class="Symbol">→</a> <a id="13649" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="13666" class="Symbol">)</a> <a id="13668" class="Symbol">λ</a> <a id="13670" href="Cubical.HITs.SetTruncation.Properties.html#13670" class="Bound">a</a> <a id="13672" class="Symbol">→</a> <a id="13674" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13678" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a> <a id="86" class="Keyword">public</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.HITs.SetTruncation.Properties.html" class="Module">Cubical.HITs.SetTruncation.Properties</a> <a id="143" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Homotopy.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Homotopy.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Homotopy.Base.html" class="Module">Cubical.Homotopy.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>

<a id="128" class="Keyword">private</a>
  <a id="138" class="Keyword">variable</a>
    <a id="151" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a> <a id="153" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a> <a id="156" class="Symbol">:</a> <a id="158" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="_∼_"></a><a id="165" href="Cubical.Homotopy.Base.html#165" class="Function Operator">_∼_</a> <a id="169" class="Symbol">:</a> <a id="171" class="Symbol">{</a><a id="172" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a> <a id="174" class="Symbol">:</a> <a id="176" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="181" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="182" class="Symbol">}</a> <a id="184" class="Symbol">{</a><a id="185" href="Cubical.Homotopy.Base.html#185" class="Bound">Y</a> <a id="187" class="Symbol">:</a> <a id="189" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a> <a id="191" class="Symbol">→</a> <a id="193" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="198" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="200" class="Symbol">}</a> <a id="202" class="Symbol">→</a> <a id="204" class="Symbol">(</a><a id="205" href="Cubical.Homotopy.Base.html#205" class="Bound">f</a> <a id="207" href="Cubical.Homotopy.Base.html#207" class="Bound">g</a> <a id="209" class="Symbol">:</a> <a id="211" class="Symbol">(</a><a id="212" href="Cubical.Homotopy.Base.html#212" class="Bound">x</a> <a id="214" class="Symbol">:</a> <a id="216" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a><a id="217" class="Symbol">)</a> <a id="219" class="Symbol">→</a> <a id="221" href="Cubical.Homotopy.Base.html#185" class="Bound">Y</a> <a id="223" href="Cubical.Homotopy.Base.html#212" class="Bound">x</a><a id="224" class="Symbol">)</a> <a id="226" class="Symbol">→</a> <a id="228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="233" class="Symbol">(</a><a id="234" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="240" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a> <a id="242" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="244" class="Symbol">)</a>
<a id="246" href="Cubical.Homotopy.Base.html#165" class="Function Operator">_∼_</a> <a id="250" class="Symbol">{</a><a id="251" class="Argument">X</a> <a id="253" class="Symbol">=</a> <a id="255" href="Cubical.Homotopy.Base.html#255" class="Bound">X</a><a id="256" class="Symbol">}</a> <a id="258" href="Cubical.Homotopy.Base.html#258" class="Bound">f</a> <a id="260" href="Cubical.Homotopy.Base.html#260" class="Bound">g</a> <a id="262" class="Symbol">=</a> <a id="264" class="Symbol">(</a><a id="265" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a> <a id="267" class="Symbol">:</a> <a id="269" href="Cubical.Homotopy.Base.html#255" class="Bound">X</a><a id="270" class="Symbol">)</a> <a id="272" class="Symbol">→</a> <a id="274" href="Cubical.Homotopy.Base.html#258" class="Bound">f</a> <a id="276" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a> <a id="278" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="280" href="Cubical.Homotopy.Base.html#260" class="Bound">g</a> <a id="282" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a>

<a id="funExt∼"></a><a id="285" href="Cubical.Homotopy.Base.html#285" class="Function">funExt∼</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">{</a><a id="296" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a> <a id="298" class="Symbol">:</a> <a id="300" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="305" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="306" class="Symbol">}</a> <a id="308" class="Symbol">{</a><a id="309" href="Cubical.Homotopy.Base.html#309" class="Bound">Y</a> <a id="311" class="Symbol">:</a> <a id="313" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a> <a id="315" class="Symbol">→</a> <a id="317" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="322" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="324" class="Symbol">}</a> <a id="326" class="Symbol">{</a><a id="327" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="329" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a> <a id="331" class="Symbol">:</a> <a id="333" class="Symbol">(</a><a id="334" href="Cubical.Homotopy.Base.html#334" class="Bound">x</a> <a id="336" class="Symbol">:</a> <a id="338" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a><a id="339" class="Symbol">)</a> <a id="341" class="Symbol">→</a> <a id="343" href="Cubical.Homotopy.Base.html#309" class="Bound">Y</a> <a id="345" href="Cubical.Homotopy.Base.html#334" class="Bound">x</a><a id="346" class="Symbol">}</a> <a id="348" class="Symbol">(</a><a id="349" href="Cubical.Homotopy.Base.html#349" class="Bound">H</a> <a id="351" class="Symbol">:</a> <a id="353" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="355" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="357" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a><a id="358" class="Symbol">)</a> <a id="360" class="Symbol">→</a> <a id="362" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="364" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="366" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a>
<a id="368" href="Cubical.Homotopy.Base.html#285" class="Function">funExt∼</a> <a id="376" class="Symbol">=</a> <a id="378" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>

<a id="∼-refl"></a><a id="386" href="Cubical.Homotopy.Base.html#386" class="Function">∼-refl</a> <a id="393" class="Symbol">:</a> <a id="395" class="Symbol">{</a><a id="396" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a> <a id="398" class="Symbol">:</a> <a id="400" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="405" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Cubical.Homotopy.Base.html#409" class="Bound">Y</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a> <a id="415" class="Symbol">→</a> <a id="417" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="422" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="424" class="Symbol">}</a> <a id="426" class="Symbol">{</a><a id="427" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a> <a id="429" class="Symbol">:</a> <a id="431" class="Symbol">(</a><a id="432" href="Cubical.Homotopy.Base.html#432" class="Bound">x</a> <a id="434" class="Symbol">:</a> <a id="436" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a><a id="437" class="Symbol">)</a> <a id="439" class="Symbol">→</a> <a id="441" href="Cubical.Homotopy.Base.html#409" class="Bound">Y</a> <a id="443" href="Cubical.Homotopy.Base.html#432" class="Bound">x</a><a id="444" class="Symbol">}</a> <a id="446" class="Symbol">→</a> <a id="448" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a> <a id="450" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="452" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a>
<a id="454" href="Cubical.Homotopy.Base.html#386" class="Function">∼-refl</a> <a id="461" class="Symbol">{</a><a id="462" class="Argument">f</a> <a id="464" class="Symbol">=</a> <a id="466" href="Cubical.Homotopy.Base.html#466" class="Bound">f</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">=</a> <a id="471" class="Symbol">λ</a> <a id="473" href="Cubical.Homotopy.Base.html#473" class="Bound">x</a> <a id="475" class="Symbol">→</a> <a id="477" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="482" class="Symbol">{</a><a id="483" class="Argument">x</a> <a id="485" class="Symbol">=</a> <a id="487" href="Cubical.Homotopy.Base.html#466" class="Bound">f</a> <a id="489" href="Cubical.Homotopy.Base.html#473" class="Bound">x</a><a id="490" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Induction.WellFounded.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Induction.WellFounded</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="124" class="Keyword">module</a> <a id="131" href="Cubical.Induction.WellFounded.html#131" class="Module">_</a> <a id="133" class="Symbol">{</a><a id="134" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a> <a id="136" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="138" class="Symbol">}</a> <a id="140" class="Symbol">{</a><a id="141" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="143" class="Symbol">:</a> <a id="145" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="150" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a><a id="151" class="Symbol">}</a> <a id="153" class="Symbol">(</a><a id="154" href="Cubical.Induction.WellFounded.html#154" class="Bound Operator">_&lt;_</a> <a id="158" class="Symbol">:</a> <a id="160" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="162" class="Symbol">→</a> <a id="164" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="166" class="Symbol">→</a> <a id="168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="173" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="175" class="Symbol">)</a> <a id="177" class="Keyword">where</a>
  <a id="185" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="191" class="Symbol">:</a> <a id="193" class="Symbol">∀{</a><a id="195" href="Cubical.Induction.WellFounded.html#195" class="Bound">ℓ&#39;&#39;</a><a id="198" class="Symbol">}</a> <a id="200" class="Symbol">→</a> <a id="202" class="Symbol">(</a><a id="203" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="205" class="Symbol">→</a> <a id="207" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="212" href="Cubical.Induction.WellFounded.html#195" class="Bound">ℓ&#39;&#39;</a><a id="215" class="Symbol">)</a> <a id="217" class="Symbol">→</a> <a id="219" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="221" class="Symbol">→</a> <a id="223" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="228" class="Symbol">_</a>
  <a id="232" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="238" href="Cubical.Induction.WellFounded.html#238" class="Bound">P</a> <a id="240" href="Cubical.Induction.WellFounded.html#240" class="Bound">x</a> <a id="242" class="Symbol">=</a> <a id="244" class="Symbol">∀</a> <a id="246" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a> <a id="248" class="Symbol">→</a> <a id="250" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a> <a id="252" href="Cubical.Induction.WellFounded.html#154" class="Bound Operator">&lt;</a> <a id="254" href="Cubical.Induction.WellFounded.html#240" class="Bound">x</a> <a id="256" class="Symbol">→</a> <a id="258" href="Cubical.Induction.WellFounded.html#238" class="Bound">P</a> <a id="260" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a>

  <a id="265" class="Keyword">data</a> <a id="270" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="274" class="Symbol">(</a><a id="275" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a> <a id="277" class="Symbol">:</a> <a id="279" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">:</a> <a id="284" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="289" class="Symbol">(</a><a id="290" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="296" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a> <a id="298" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="300" class="Symbol">)</a> <a id="302" class="Keyword">where</a>
    <a id="312" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="316" class="Symbol">:</a> <a id="318" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="324" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="328" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a> <a id="330" class="Symbol">→</a> <a id="332" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="336" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a>

  <a id="341" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="360" class="Symbol">_</a>
  <a id="364" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="376" class="Symbol">=</a> <a id="378" class="Symbol">∀</a> <a id="380" href="Cubical.Induction.WellFounded.html#380" class="Bound">x</a> <a id="382" class="Symbol">→</a> <a id="384" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="388" href="Cubical.Induction.WellFounded.html#380" class="Bound">x</a>


<a id="392" class="Keyword">module</a> <a id="399" href="Cubical.Induction.WellFounded.html#399" class="Module">_</a> <a id="401" class="Symbol">{</a><a id="402" href="Cubical.Induction.WellFounded.html#402" class="Bound">ℓ</a> <a id="404" href="Cubical.Induction.WellFounded.html#404" class="Bound">ℓ&#39;</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="411" class="Symbol">:</a> <a id="413" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="418" href="Cubical.Induction.WellFounded.html#402" class="Bound">ℓ</a><a id="419" class="Symbol">}</a> <a id="421" class="Symbol">{</a><a id="422" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="426" class="Symbol">:</a> <a id="428" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="430" class="Symbol">→</a> <a id="432" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="434" class="Symbol">→</a> <a id="436" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="441" href="Cubical.Induction.WellFounded.html#404" class="Bound">ℓ&#39;</a><a id="443" class="Symbol">}</a> <a id="445" class="Keyword">where</a>
  <a id="453" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="463" class="Symbol">:</a> <a id="465" class="Symbol">∀</a> <a id="467" href="Cubical.Induction.WellFounded.html#467" class="Bound">x</a> <a id="469" class="Symbol">→</a> <a id="471" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="478" class="Symbol">(</a><a id="479" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="483" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="487" href="Cubical.Induction.WellFounded.html#467" class="Bound">x</a><a id="488" class="Symbol">)</a>
  <a id="492" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="502" href="Cubical.Induction.WellFounded.html#502" class="Bound">x</a> <a id="504" class="Symbol">(</a><a id="505" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="509" href="Cubical.Induction.WellFounded.html#509" class="Bound">p</a><a id="510" class="Symbol">)</a> <a id="512" class="Symbol">(</a><a id="513" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="517" href="Cubical.Induction.WellFounded.html#517" class="Bound">q</a><a id="518" class="Symbol">)</a>
    <a id="524" class="Symbol">=</a> <a id="526" class="Symbol">λ</a> <a id="528" href="Cubical.Induction.WellFounded.html#528" class="Bound">i</a> <a id="530" class="Symbol">→</a> <a id="532" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="536" class="Symbol">(λ</a> <a id="539" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="541" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a> <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="557" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="559" class="Symbol">(</a><a id="560" href="Cubical.Induction.WellFounded.html#509" class="Bound">p</a> <a id="562" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="564" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a><a id="567" class="Symbol">)</a> <a id="569" class="Symbol">(</a><a id="570" href="Cubical.Induction.WellFounded.html#517" class="Bound">q</a> <a id="572" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="574" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a><a id="577" class="Symbol">)</a> <a id="579" href="Cubical.Induction.WellFounded.html#528" class="Bound">i</a><a id="580" class="Symbol">)</a>

  <a id="585" href="Cubical.Induction.WellFounded.html#585" class="Function">isPropWellFounded</a> <a id="603" class="Symbol">:</a> <a id="605" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="625" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="628" class="Symbol">)</a>
  <a id="632" href="Cubical.Induction.WellFounded.html#585" class="Function">isPropWellFounded</a> <a id="650" href="Cubical.Induction.WellFounded.html#650" class="Bound">p</a> <a id="652" href="Cubical.Induction.WellFounded.html#652" class="Bound">q</a> <a id="654" href="Cubical.Induction.WellFounded.html#654" class="Bound">i</a> <a id="656" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a> <a id="658" class="Symbol">=</a> <a id="660" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="670" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a> <a id="672" class="Symbol">(</a><a id="673" href="Cubical.Induction.WellFounded.html#650" class="Bound">p</a> <a id="675" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a><a id="676" class="Symbol">)</a> <a id="678" class="Symbol">(</a><a id="679" href="Cubical.Induction.WellFounded.html#652" class="Bound">q</a> <a id="681" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a><a id="682" class="Symbol">)</a> <a id="684" href="Cubical.Induction.WellFounded.html#654" class="Bound">i</a>

  <a id="689" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">∀{</a><a id="700" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="709" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="713" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a> <a id="715" class="Symbol">→</a> <a id="717" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="723" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="732" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="735" class="Symbol">)</a> <a id="737" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a>
  <a id="741" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="748" class="Symbol">(</a><a id="749" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="753" href="Cubical.Induction.WellFounded.html#753" class="Bound">r</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Induction.WellFounded.html#753" class="Bound">r</a>

  <a id="763" class="Keyword">private</a>
    <a id="775" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="779" class="Symbol">:</a> <a id="781" class="Symbol">∀{</a><a id="783" href="Cubical.Induction.WellFounded.html#783" class="Bound">ℓ&#39;&#39;</a><a id="786" class="Symbol">}</a> <a id="788" class="Symbol">{</a><a id="789" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="802" href="Cubical.Induction.WellFounded.html#783" class="Bound">ℓ&#39;&#39;</a><a id="805" class="Symbol">}</a>
        <a id="815" class="Symbol">→</a> <a id="817" class="Symbol">∀</a> <a id="819" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a> <a id="821" class="Symbol">→</a> <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Induction.WellFounded.html#824" class="Bound">wf</a> <a id="827" class="Symbol">:</a> <a id="829" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="833" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="837" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a><a id="838" class="Symbol">)</a>
        <a id="848" class="Symbol">→</a> <a id="850" class="Symbol">(∀</a> <a id="853" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a> <a id="855" class="Symbol">→</a> <a id="857" class="Symbol">(∀</a> <a id="860" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a> <a id="862" class="Symbol">→</a> <a id="864" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a> <a id="866" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="868" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a> <a id="870" class="Symbol">→</a> <a id="872" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="874" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a><a id="875" class="Symbol">)</a> <a id="877" class="Symbol">→</a> <a id="879" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="881" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a><a id="882" class="Symbol">)</a>
        <a id="892" class="Symbol">→</a> <a id="894" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="896" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a>
    <a id="902" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="906" href="Cubical.Induction.WellFounded.html#906" class="Bound">x</a> <a id="908" class="Symbol">(</a><a id="909" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="913" href="Cubical.Induction.WellFounded.html#913" class="Bound">p</a><a id="914" class="Symbol">)</a> <a id="916" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a> <a id="918" class="Symbol">=</a> <a id="920" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a> <a id="922" href="Cubical.Induction.WellFounded.html#906" class="Bound">x</a> <a id="924" class="Symbol">λ</a> <a id="926" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="928" href="Cubical.Induction.WellFounded.html#928" class="Bound">y&lt;x</a> <a id="932" class="Symbol">→</a> <a id="934" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="938" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Induction.WellFounded.html#913" class="Bound">p</a> <a id="943" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="945" href="Cubical.Induction.WellFounded.html#928" class="Bound">y&lt;x</a><a id="948" class="Symbol">)</a> <a id="950" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a>

  <a id="955" class="Keyword">module</a> <a id="962" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="966" class="Symbol">(</a><a id="967" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="970" class="Symbol">:</a> <a id="972" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="984" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="987" class="Symbol">)</a> <a id="989" class="Keyword">where</a>
    <a id="999" class="Keyword">module</a> <a id="1006" href="Cubical.Induction.WellFounded.html#1006" class="Module">_</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Cubical.Induction.WellFounded.html#1009" class="Bound">ℓ&#39;&#39;</a><a id="1012" class="Symbol">}</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1017" class="Symbol">:</a> <a id="1019" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1028" href="Cubical.Induction.WellFounded.html#1009" class="Bound">ℓ&#39;&#39;</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1036" class="Symbol">:</a> <a id="1038" class="Symbol">∀</a> <a id="1040" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(∀</a> <a id="1047" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a> <a id="1053" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1055" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1061" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a><a id="1062" class="Symbol">)</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1068" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Keyword">where</a>
      <a id="1083" class="Keyword">private</a>
        <a id="1099" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1111" class="Symbol">:</a> <a id="1113" class="Symbol">∀</a> <a id="1115" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1117" href="Cubical.Induction.WellFounded.html#1117" class="Bound">ax</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1126" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1128" href="Cubical.Induction.WellFounded.html#1117" class="Bound">ax</a> <a id="1131" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1133" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1135" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1137" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1139" class="Symbol">(λ</a> <a id="1142" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a> <a id="1144" href="Cubical.Induction.WellFounded.html#1144" class="Symbol">_</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1152" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1158" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a><a id="1162" class="Symbol">)</a>
        <a id="1172" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1184" href="Cubical.Induction.WellFounded.html#1184" class="Bound">x</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1191" href="Cubical.Induction.WellFounded.html#1191" class="Bound">p</a><a id="1192" class="Symbol">)</a>
          <a id="1204" class="Symbol">=</a> <a id="1206" class="Symbol">λ</a> <a id="1208" href="Cubical.Induction.WellFounded.html#1208" class="Bound">i</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1214" href="Cubical.Induction.WellFounded.html#1184" class="Bound">x</a> <a id="1216" class="Symbol">(λ</a> <a id="1219" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1221" href="Cubical.Induction.WellFounded.html#1221" class="Bound">y&lt;x</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1231" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="1244" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Induction.WellFounded.html#1191" class="Bound">p</a> <a id="1249" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1251" href="Cubical.Induction.WellFounded.html#1221" class="Bound">y&lt;x</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1260" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a><a id="1261" class="Symbol">)</a> <a id="1263" href="Cubical.Induction.WellFounded.html#1208" class="Bound">i</a><a id="1264" class="Symbol">)</a> <a id="1266" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a><a id="1267" class="Symbol">)</a>

      <a id="1276" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1286" class="Symbol">:</a>  <a id="1289" class="Symbol">∀</a> <a id="1291" href="Cubical.Induction.WellFounded.html#1291" class="Bound">x</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1297" href="Cubical.Induction.WellFounded.html#1291" class="Bound">x</a>
      <a id="1305" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1315" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1323" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1329" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a><a id="1330" class="Symbol">)</a> <a id="1332" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a>

      <a id="1341" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="1359" class="Symbol">:</a> <a id="1361" class="Symbol">∀</a> <a id="1363" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1377" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1379" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1384" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1386" class="Symbol">λ</a> <a id="1388" href="Cubical.Induction.WellFounded.html#1388" class="Bound">y</a> <a id="1390" href="Cubical.Induction.WellFounded.html#1390" class="Symbol">_</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1404" href="Cubical.Induction.WellFounded.html#1388" class="Bound">y</a><a id="1405" class="Symbol">)</a>
      <a id="1413" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="1431" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1447" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1453" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a><a id="1454" class="Symbol">)</a>

  <a id="1459" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1480" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1484" class="Symbol">→</a> <a id="1486" class="Symbol">∀</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a> <a id="1499" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1501" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a><a id="1502" class="Symbol">)</a>
  <a id="1506" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1513" href="Cubical.Induction.WellFounded.html#1513" class="Bound">wf</a> <a id="1516" class="Symbol">{</a><a id="1517" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1526" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Induction.WellFounded.html#1513" class="Bound">wf</a> <a id="1532" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a><a id="1533" class="Symbol">)</a>
    <a id="1539" class="Keyword">where</a>
      <a id="1551" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1555" class="Symbol">:</a> <a id="1557" class="Symbol">∀</a> <a id="1559" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="1567" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1571" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1580" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1582" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a><a id="1583" class="Symbol">)</a>
      <a id="1591" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1595" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1602" href="Cubical.Induction.WellFounded.html#1602" class="Bound">r</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1615" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.Induction.WellFounded.html#1602" class="Bound">r</a> <a id="1620" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1622" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a>

  <a id="1634" href="Cubical.Induction.WellFounded.html#1634" class="Function">wf→x&lt;y→x≢y</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1659" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1663" class="Symbol">→</a> <a id="1665" class="Symbol">∀</a> <a id="1667" class="Symbol">{</a><a id="1668" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a><a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">{</a><a id="1672" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a><a id="1673" class="Symbol">}</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a> <a id="1679" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1681" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a> <a id="1690" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1692" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a><a id="1693" class="Symbol">)</a>
  <a id="1697" href="Cubical.Induction.WellFounded.html#1634" class="Function">wf→x&lt;y→x≢y</a> <a id="1708" href="Cubical.Induction.WellFounded.html#1708" class="Bound">wf</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Cubical.Induction.WellFounded.html#1712" class="Bound">x</a><a id="1713" class="Symbol">}</a> <a id="1715" href="Cubical.Induction.WellFounded.html#1715" class="Bound">x&lt;y</a> <a id="1719" href="Cubical.Induction.WellFounded.html#1719" class="Bound">x≡y</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1732" href="Cubical.Induction.WellFounded.html#1708" class="Bound">wf</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Induction.WellFounded.html#1712" class="Bound">x</a> <a id="1745" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;_</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1754" href="Cubical.Induction.WellFounded.html#1719" class="Bound">x≡y</a><a id="1757" class="Symbol">)</a> <a id="1759" href="Cubical.Induction.WellFounded.html#1715" class="Bound">x&lt;y</a><a id="1762" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Reflection.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Some basic utilities for reflection

-}</a>
<a id="45" class="Symbol">{-#</a> <a id="49" class="Keyword">OPTIONS</a> <a id="57" class="Pragma">--no-exact-split</a> <a id="74" class="Symbol">#-}</a>
<a id="78" class="Keyword">module</a> <a id="85" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a> <a id="109" class="Keyword">where</a>

<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>

<a id="226" class="Keyword">import</a> <a id="233" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="257" class="Symbol">as</a> <a id="260" class="Module">R</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="_&gt;&gt;=_"></a><a id="295" href="Cubical.Reflection.Base.html#295" class="Function Operator">_&gt;&gt;=_</a> <a id="301" class="Symbol">=</a> <a id="303" href="Agda.Builtin.Reflection.html#8710" class="Postulate">R.bindTC</a>
<a id="_&lt;|&gt;_"></a><a id="312" href="Cubical.Reflection.Base.html#312" class="Function Operator">_&lt;|&gt;_</a> <a id="318" class="Symbol">=</a> <a id="320" href="Agda.Builtin.Reflection.html#9044" class="Postulate">R.catchTC</a>

<a id="_&gt;&gt;_"></a><a id="331" href="Cubical.Reflection.Base.html#331" class="Function Operator">_&gt;&gt;_</a> <a id="336" class="Symbol">:</a> <a id="338" class="Symbol">∀</a> <a id="340" class="Symbol">{</a><a id="341" href="Cubical.Reflection.Base.html#341" class="Bound">ℓ</a> <a id="343" href="Cubical.Reflection.Base.html#343" class="Bound">ℓ&#39;</a><a id="345" class="Symbol">}</a> <a id="347" class="Symbol">{</a><a id="348" href="Cubical.Reflection.Base.html#348" class="Bound">A</a> <a id="350" class="Symbol">:</a> <a id="352" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="357" href="Cubical.Reflection.Base.html#341" class="Bound">ℓ</a><a id="358" class="Symbol">}</a> <a id="360" class="Symbol">{</a><a id="361" href="Cubical.Reflection.Base.html#361" class="Bound">B</a> <a id="363" class="Symbol">:</a> <a id="365" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="370" href="Cubical.Reflection.Base.html#343" class="Bound">ℓ&#39;</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">→</a> <a id="376" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="381" href="Cubical.Reflection.Base.html#348" class="Bound">A</a> <a id="383" class="Symbol">→</a> <a id="385" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="390" href="Cubical.Reflection.Base.html#361" class="Bound">B</a> <a id="392" class="Symbol">→</a> <a id="394" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="399" href="Cubical.Reflection.Base.html#361" class="Bound">B</a>
<a id="401" href="Cubical.Reflection.Base.html#401" class="Bound">f</a> <a id="403" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a> <a id="406" href="Cubical.Reflection.Base.html#406" class="Bound">g</a> <a id="408" class="Symbol">=</a> <a id="410" href="Cubical.Reflection.Base.html#401" class="Bound">f</a> <a id="412" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="416" class="Symbol">λ</a> <a id="418" href="Cubical.Reflection.Base.html#418" class="Bound">_</a> <a id="420" class="Symbol">→</a> <a id="422" href="Cubical.Reflection.Base.html#406" class="Bound">g</a>

<a id="425" class="Keyword">infixl</a> <a id="432" class="Number">4</a> <a id="434" href="Cubical.Reflection.Base.html#295" class="Function Operator">_&gt;&gt;=_</a> <a id="440" href="Cubical.Reflection.Base.html#331" class="Function Operator">_&gt;&gt;_</a> <a id="445" href="Cubical.Reflection.Base.html#312" class="Function Operator">_&lt;|&gt;_</a>

<a id="liftTC"></a><a id="452" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="459" class="Symbol">:</a> <a id="461" class="Symbol">∀</a> <a id="463" class="Symbol">{</a><a id="464" href="Cubical.Reflection.Base.html#464" class="Bound">ℓ</a> <a id="466" href="Cubical.Reflection.Base.html#466" class="Bound">ℓ&#39;</a><a id="468" class="Symbol">}</a> <a id="470" class="Symbol">{</a><a id="471" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="473" class="Symbol">:</a> <a id="475" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="480" href="Cubical.Reflection.Base.html#464" class="Bound">ℓ</a><a id="481" class="Symbol">}</a> <a id="483" class="Symbol">{</a><a id="484" href="Cubical.Reflection.Base.html#484" class="Bound">B</a> <a id="486" class="Symbol">:</a> <a id="488" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="493" href="Cubical.Reflection.Base.html#466" class="Bound">ℓ&#39;</a><a id="495" class="Symbol">}</a> <a id="497" class="Symbol">→</a> <a id="499" class="Symbol">(</a><a id="500" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="502" class="Symbol">→</a> <a id="504" href="Cubical.Reflection.Base.html#484" class="Bound">B</a><a id="505" class="Symbol">)</a> <a id="507" class="Symbol">→</a> <a id="509" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="514" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="523" href="Cubical.Reflection.Base.html#484" class="Bound">B</a>
<a id="525" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="532" href="Cubical.Reflection.Base.html#532" class="Bound">f</a> <a id="534" href="Cubical.Reflection.Base.html#534" class="Bound">ta</a> <a id="537" class="Symbol">=</a> <a id="539" href="Cubical.Reflection.Base.html#534" class="Bound">ta</a> <a id="542" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="546" class="Symbol">λ</a> <a id="548" href="Cubical.Reflection.Base.html#548" class="Bound">a</a> <a id="550" class="Symbol">→</a> <a id="552" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="563" class="Symbol">(</a><a id="564" href="Cubical.Reflection.Base.html#532" class="Bound">f</a> <a id="566" href="Cubical.Reflection.Base.html#548" class="Bound">a</a><a id="567" class="Symbol">)</a>

<a id="v"></a><a id="570" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="572" class="Symbol">:</a> <a id="574" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="576" class="Symbol">→</a> <a id="578" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="585" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="587" href="Cubical.Reflection.Base.html#587" class="Bound">n</a> <a id="589" class="Symbol">=</a> <a id="591" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">R.var</a> <a id="597" href="Cubical.Reflection.Base.html#587" class="Bound">n</a> <a id="599" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="603" class="Keyword">pattern</a> <a id="varg"></a><a id="611" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="616" href="Cubical.Reflection.Base.html#686" class="Bound">t</a> <a id="618" class="Symbol">=</a> <a id="620" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="626" class="Symbol">(</a><a id="627" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">R.arg-info</a> <a id="638" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">R.visible</a> <a id="648" class="Symbol">(</a><a id="649" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">R.modality</a> <a id="660" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">R.relevant</a> <a id="671" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">R.quantity-ω</a><a id="683" class="Symbol">))</a> <a id="686" href="Cubical.Reflection.Base.html#686" class="Bound">t</a>
<a id="688" class="Keyword">pattern</a> <a id="harg"></a><a id="696" href="Cubical.Reflection.Base.html#696" class="InductiveConstructor">harg</a> <a id="701" class="Symbol">{</a>q <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Reflection.Base.html#763" class="Bound">q</a><a id="707" class="Symbol">}</a> <a id="709" href="Cubical.Reflection.Base.html#767" class="Bound">t</a> <a id="711" class="Symbol">=</a> <a id="713" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">R.arg</a> <a id="719" class="Symbol">(</a><a id="720" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">R.arg-info</a> <a id="731" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">R.hidden</a> <a id="740" class="Symbol">(</a><a id="741" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">R.modality</a> <a id="752" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">R.relevant</a> <a id="763" href="Cubical.Reflection.Base.html#763" class="Bound">q</a><a id="764" class="Symbol">))</a> <a id="767" href="Cubical.Reflection.Base.html#767" class="Bound">t</a>
<a id="769" class="Keyword">pattern</a> <a id="_v∷_"></a><a id="777" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">_v∷_</a> <a id="782" href="Cubical.Reflection.Base.html#793" class="Bound">a</a> <a id="784" href="Cubical.Reflection.Base.html#797" class="Bound">l</a> <a id="786" class="Symbol">=</a> <a id="788" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="793" href="Cubical.Reflection.Base.html#793" class="Bound">a</a> <a id="795" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="797" href="Cubical.Reflection.Base.html#797" class="Bound">l</a>
<a id="799" class="Keyword">pattern</a> <a id="_h∷_"></a><a id="807" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">_h∷_</a> <a id="812" href="Cubical.Reflection.Base.html#823" class="Bound">a</a> <a id="814" href="Cubical.Reflection.Base.html#827" class="Bound">l</a> <a id="816" class="Symbol">=</a> <a id="818" href="Cubical.Reflection.Base.html#696" class="InductiveConstructor">harg</a> <a id="823" href="Cubical.Reflection.Base.html#823" class="Bound">a</a> <a id="825" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="827" href="Cubical.Reflection.Base.html#827" class="Bound">l</a>

<a id="830" class="Keyword">infixr</a> <a id="837" class="Number">5</a> <a id="839" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">_v∷_</a> <a id="844" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">_h∷_</a>

<a id="vlam"></a><a id="850" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="855" class="Symbol">:</a> <a id="857" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="864" class="Symbol">→</a> <a id="866" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="873" class="Symbol">→</a> <a id="875" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="882" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="887" href="Cubical.Reflection.Base.html#887" class="Bound">str</a> <a id="891" href="Cubical.Reflection.Base.html#891" class="Bound">t</a> <a id="893" class="Symbol">=</a> <a id="895" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">R.lam</a> <a id="901" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">R.visible</a> <a id="911" class="Symbol">(</a><a id="912" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="918" href="Cubical.Reflection.Base.html#887" class="Bound">str</a> <a id="922" href="Cubical.Reflection.Base.html#891" class="Bound">t</a><a id="923" class="Symbol">)</a>

<a id="hlam"></a><a id="926" href="Cubical.Reflection.Base.html#926" class="Function">hlam</a> <a id="931" class="Symbol">:</a> <a id="933" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="949" class="Symbol">→</a> <a id="951" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="958" href="Cubical.Reflection.Base.html#926" class="Function">hlam</a> <a id="963" href="Cubical.Reflection.Base.html#963" class="Bound">str</a> <a id="967" href="Cubical.Reflection.Base.html#967" class="Bound">t</a> <a id="969" class="Symbol">=</a> <a id="971" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">R.lam</a> <a id="977" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">R.hidden</a> <a id="986" class="Symbol">(</a><a id="987" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">R.abs</a> <a id="993" href="Cubical.Reflection.Base.html#963" class="Bound">str</a> <a id="997" href="Cubical.Reflection.Base.html#967" class="Bound">t</a><a id="998" class="Symbol">)</a>

<a id="newMeta"></a><a id="1001" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="1009" class="Symbol">=</a> <a id="1011" href="Agda.Builtin.Reflection.html#8929" class="Postulate">R.checkType</a> <a id="1023" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">R.unknown</a>

<a id="makeAuxiliaryDef"></a><a id="1034" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Agda.Builtin.Reflection.html#5064" class="Function">R.Type</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1085" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="1092" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="1109" href="Cubical.Reflection.Base.html#1109" class="Bound">s</a> <a id="1111" href="Cubical.Reflection.Base.html#1111" class="Bound">ty</a> <a id="1114" href="Cubical.Reflection.Base.html#1114" class="Bound">term</a> <a id="1119" class="Symbol">=</a>
  <a id="1123" href="Agda.Builtin.Reflection.html#9430" class="Postulate">R.freshName</a> <a id="1135" href="Cubical.Reflection.Base.html#1109" class="Bound">s</a> <a id="1137" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1141" class="Symbol">λ</a> <a id="1143" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1148" class="Symbol">→</a>
  <a id="1152" href="Agda.Builtin.Reflection.html#9468" class="Postulate">R.declareDef</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1171" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Cubical.Reflection.Base.html#1111" class="Bound">ty</a> <a id="1180" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1185" href="Agda.Builtin.Reflection.html#9683" class="Postulate">R.defineFun</a> <a id="1197" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1202" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1204" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="1213" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1216" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1219" href="Cubical.Reflection.Base.html#1114" class="Bound">term</a> <a id="1224" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="1226" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1231" href="Agda.Builtin.Reflection.html#8660" class="Postulate">R.returnTC</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="1249" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1254" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1256" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Reflection.StrictEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.StrictEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="286" class="Keyword">import</a> <a id="293" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="317" class="Symbol">as</a> <a id="320" class="Module">R</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="strictEquivClauses"></a><a id="359" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="378" class="Symbol">:</a> <a id="380" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="387" class="Symbol">→</a> <a id="389" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="396" class="Symbol">→</a> <a id="398" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="403" href="Agda.Builtin.Reflection.html#5050" class="Datatype">R.Clause</a>
<a id="412" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="431" href="Cubical.Reflection.StrictEquiv.html#431" class="Bound">f</a> <a id="433" href="Cubical.Reflection.StrictEquiv.html#433" class="Bound">g</a> <a id="435" class="Symbol">=</a>
  <a id="439" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="448" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="455" class="Symbol">(</a><a id="456" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="463" class="Symbol">(</a><a id="464" class="Keyword">quote</a> <a id="470" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="473" class="Symbol">)</a> <a id="475" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="478" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="480" class="Symbol">)</a>
    <a id="486" href="Cubical.Reflection.StrictEquiv.html#431" class="Bound">f</a>
  <a id="490" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="492" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">R.clause</a> <a id="501" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="508" class="Symbol">(</a><a id="509" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="516" class="Symbol">(</a><a id="517" class="Keyword">quote</a> <a id="523" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="526" class="Symbol">)</a> <a id="528" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="531" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">R.proj</a> <a id="538" class="Symbol">(</a><a id="539" class="Keyword">quote</a> <a id="545" href="Agda.Builtin.Cubical.Equiv.html#933" class="Field">equiv-proof</a><a id="556" class="Symbol">)</a> <a id="558" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="561" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="563" class="Symbol">)</a>
    <a id="569" class="Symbol">(</a><a id="570" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">R.def</a> <a id="576" class="Symbol">(</a><a id="577" class="Keyword">quote</a> <a id="583" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a><a id="600" class="Symbol">)</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Reflection.StrictEquiv.html#433" class="Bound">g</a> <a id="605" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="608" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="610" class="Symbol">))</a>
  <a id="615" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="617" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="strictEquivTerm"></a><a id="621" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="637" class="Symbol">:</a> <a id="639" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="646" class="Symbol">→</a> <a id="648" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="655" class="Symbol">→</a> <a id="657" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a>
<a id="664" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="680" href="Cubical.Reflection.StrictEquiv.html#680" class="Bound">f</a> <a id="682" href="Cubical.Reflection.StrictEquiv.html#682" class="Bound">g</a> <a id="684" class="Symbol">=</a> <a id="686" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">R.pat-lam</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="716" href="Cubical.Reflection.StrictEquiv.html#680" class="Bound">f</a> <a id="718" href="Cubical.Reflection.StrictEquiv.html#682" class="Bound">g</a><a id="719" class="Symbol">)</a> <a id="721" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="strictEquivMacro"></a><a id="725" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="742" class="Symbol">:</a> <a id="744" class="Symbol">∀</a> <a id="746" class="Symbol">{</a><a id="747" href="Cubical.Reflection.StrictEquiv.html#747" class="Bound">ℓ</a> <a id="749" href="Cubical.Reflection.StrictEquiv.html#749" class="Bound">ℓ&#39;</a><a id="751" class="Symbol">}</a> <a id="753" class="Symbol">{</a><a id="754" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a> <a id="756" class="Symbol">:</a> <a id="758" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="763" href="Cubical.Reflection.StrictEquiv.html#747" class="Bound">ℓ</a><a id="764" class="Symbol">}</a> <a id="766" class="Symbol">{</a><a id="767" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="776" href="Cubical.Reflection.StrictEquiv.html#749" class="Bound">ℓ&#39;</a><a id="778" class="Symbol">}</a>
  <a id="782" class="Symbol">→</a> <a id="784" class="Symbol">(</a><a id="785" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a> <a id="787" class="Symbol">→</a> <a id="789" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a><a id="790" class="Symbol">)</a> <a id="792" class="Symbol">→</a> <a id="794" class="Symbol">(</a><a id="795" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a> <a id="797" class="Symbol">→</a> <a id="799" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a><a id="800" class="Symbol">)</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="811" class="Symbol">→</a> <a id="813" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="818" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="823" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="840" class="Symbol">{</a><a id="841" class="Argument">A</a> <a id="843" class="Symbol">=</a> <a id="845" href="Cubical.Reflection.StrictEquiv.html#845" class="Bound">A</a><a id="846" class="Symbol">}</a> <a id="848" class="Symbol">{</a><a id="849" href="Cubical.Reflection.StrictEquiv.html#849" class="Bound">B</a><a id="850" class="Symbol">}</a> <a id="852" href="Cubical.Reflection.StrictEquiv.html#852" class="Bound">f</a> <a id="854" href="Cubical.Reflection.StrictEquiv.html#854" class="Bound">g</a> <a id="856" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a> <a id="861" class="Symbol">=</a>
  <a id="865" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Reflection.StrictEquiv.html#845" class="Bound">A</a> <a id="878" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="880" href="Cubical.Reflection.StrictEquiv.html#849" class="Bound">B</a><a id="881" class="Symbol">)</a> <a id="883" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="887" class="Symbol">λ</a> <a id="889" href="Cubical.Reflection.StrictEquiv.html#889" class="Bound">equivTy</a> <a id="897" class="Symbol">→</a>
  <a id="901" href="Agda.Builtin.Reflection.html#8929" class="Postulate">R.checkType</a> <a id="913" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a> <a id="918" href="Cubical.Reflection.StrictEquiv.html#889" class="Bound">equivTy</a> <a id="926" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="931" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="941" href="Cubical.Reflection.StrictEquiv.html#852" class="Bound">f</a> <a id="943" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="947" class="Symbol">λ</a> <a id="949" href="Cubical.Reflection.StrictEquiv.html#949" class="Bound">`f`</a> <a id="953" class="Symbol">→</a>
  <a id="957" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="967" href="Cubical.Reflection.StrictEquiv.html#854" class="Bound">g</a> <a id="969" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="973" class="Symbol">λ</a> <a id="975" href="Cubical.Reflection.StrictEquiv.html#975" class="Bound">`g`</a> <a id="979" class="Symbol">→</a>
  <a id="983" href="Agda.Builtin.Reflection.html#8790" class="Postulate">R.unify</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="1008" href="Cubical.Reflection.StrictEquiv.html#949" class="Bound">`f`</a> <a id="1012" href="Cubical.Reflection.StrictEquiv.html#975" class="Bound">`g`</a><a id="1015" class="Symbol">)</a> <a id="1017" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a>

<a id="strictIsoToEquivMacro"></a><a id="1023" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a> <a id="1045" class="Symbol">:</a> <a id="1047" class="Symbol">∀</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Cubical.Reflection.StrictEquiv.html#1050" class="Bound">ℓ</a> <a id="1052" href="Cubical.Reflection.StrictEquiv.html#1052" class="Bound">ℓ&#39;</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Cubical.Reflection.StrictEquiv.html#1057" class="Bound">A</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1066" href="Cubical.Reflection.StrictEquiv.html#1050" class="Bound">ℓ</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Cubical.Reflection.StrictEquiv.html#1070" class="Bound">B</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1079" href="Cubical.Reflection.StrictEquiv.html#1052" class="Bound">ℓ&#39;</a><a id="1081" class="Symbol">}</a>
  <a id="1085" class="Symbol">→</a> <a id="1087" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1091" href="Cubical.Reflection.StrictEquiv.html#1057" class="Bound">A</a> <a id="1093" href="Cubical.Reflection.StrictEquiv.html#1070" class="Bound">B</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1111" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1116" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a> <a id="1138" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a> <a id="1143" class="Symbol">=</a>
  <a id="1147" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1173" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1188" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a><a id="1192" class="Symbol">)</a>

<a id="1195" class="Comment">-- For use with unquoteDef</a>

<a id="defStrictEquiv"></a><a id="1223" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1238" class="Symbol">:</a> <a id="1240" class="Symbol">∀</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Cubical.Reflection.StrictEquiv.html#1243" class="Bound">ℓ</a> <a id="1245" href="Cubical.Reflection.StrictEquiv.html#1245" class="Bound">ℓ&#39;</a><a id="1247" class="Symbol">}</a> <a id="1249" class="Symbol">{</a><a id="1250" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1259" href="Cubical.Reflection.StrictEquiv.html#1243" class="Bound">ℓ</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">{</a><a id="1263" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1272" href="Cubical.Reflection.StrictEquiv.html#1245" class="Bound">ℓ&#39;</a><a id="1274" class="Symbol">}</a>
  <a id="1278" class="Symbol">→</a> <a id="1280" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1287" class="Symbol">→</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a> <a id="1302" class="Symbol">→</a> <a id="1304" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a><a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1314" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1319" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1334" href="Cubical.Reflection.StrictEquiv.html#1334" class="Bound">idName</a> <a id="1341" href="Cubical.Reflection.StrictEquiv.html#1341" class="Bound">f</a> <a id="1343" href="Cubical.Reflection.StrictEquiv.html#1343" class="Bound">g</a> <a id="1345" class="Symbol">=</a>
  <a id="1349" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="1359" href="Cubical.Reflection.StrictEquiv.html#1341" class="Bound">f</a> <a id="1361" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1365" class="Symbol">λ</a> <a id="1367" href="Cubical.Reflection.StrictEquiv.html#1367" class="Bound">`f`</a> <a id="1371" class="Symbol">→</a>
  <a id="1375" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="1385" href="Cubical.Reflection.StrictEquiv.html#1343" class="Bound">g</a> <a id="1387" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1391" class="Symbol">λ</a> <a id="1393" href="Cubical.Reflection.StrictEquiv.html#1393" class="Bound">`g`</a> <a id="1397" class="Symbol">→</a>
  <a id="1401" href="Agda.Builtin.Reflection.html#9683" class="Postulate">R.defineFun</a> <a id="1413" href="Cubical.Reflection.StrictEquiv.html#1334" class="Bound">idName</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="1440" href="Cubical.Reflection.StrictEquiv.html#1367" class="Bound">`f`</a> <a id="1444" href="Cubical.Reflection.StrictEquiv.html#1393" class="Bound">`g`</a><a id="1447" class="Symbol">)</a>

<a id="defStrictIsoToEquiv"></a><a id="1450" href="Cubical.Reflection.StrictEquiv.html#1450" class="Function">defStrictIsoToEquiv</a> <a id="1470" class="Symbol">:</a> <a id="1472" class="Symbol">∀</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Cubical.Reflection.StrictEquiv.html#1475" class="Bound">ℓ</a> <a id="1477" href="Cubical.Reflection.StrictEquiv.html#1477" class="Bound">ℓ&#39;</a><a id="1479" class="Symbol">}</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Cubical.Reflection.StrictEquiv.html#1482" class="Bound">A</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1491" href="Cubical.Reflection.StrictEquiv.html#1475" class="Bound">ℓ</a><a id="1492" class="Symbol">}</a> <a id="1494" class="Symbol">{</a><a id="1495" href="Cubical.Reflection.StrictEquiv.html#1495" class="Bound">B</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1504" href="Cubical.Reflection.StrictEquiv.html#1477" class="Bound">ℓ&#39;</a><a id="1506" class="Symbol">}</a>
  <a id="1510" class="Symbol">→</a> <a id="1512" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1525" href="Cubical.Reflection.StrictEquiv.html#1482" class="Bound">A</a> <a id="1527" href="Cubical.Reflection.StrictEquiv.html#1495" class="Bound">B</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1536" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1541" href="Cubical.Reflection.StrictEquiv.html#1450" class="Function">defStrictIsoToEquiv</a> <a id="1561" href="Cubical.Reflection.StrictEquiv.html#1561" class="Bound">idName</a> <a id="1568" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a> <a id="1573" class="Symbol">=</a>
  <a id="1577" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1592" href="Cubical.Reflection.StrictEquiv.html#1561" class="Bound">idName</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1608" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1623" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a><a id="1627" class="Symbol">)</a>

<a id="1630" class="Comment">-- For use with unquoteDef</a>

<a id="declStrictEquiv"></a><a id="1658" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="1674" class="Symbol">:</a> <a id="1676" class="Symbol">∀</a> <a id="1678" class="Symbol">{</a><a id="1679" href="Cubical.Reflection.StrictEquiv.html#1679" class="Bound">ℓ</a> <a id="1681" href="Cubical.Reflection.StrictEquiv.html#1681" class="Bound">ℓ&#39;</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1695" href="Cubical.Reflection.StrictEquiv.html#1679" class="Bound">ℓ</a><a id="1696" class="Symbol">}</a> <a id="1698" class="Symbol">{</a><a id="1699" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1708" href="Cubical.Reflection.StrictEquiv.html#1681" class="Bound">ℓ&#39;</a><a id="1710" class="Symbol">}</a>
  <a id="1714" class="Symbol">→</a> <a id="1716" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1723" class="Symbol">→</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1750" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1755" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="1771" class="Symbol">{</a><a id="1772" class="Argument">A</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Cubical.Reflection.StrictEquiv.html#1776" class="Bound">A</a><a id="1777" class="Symbol">}</a> <a id="1779" class="Symbol">{</a><a id="1780" class="Argument">B</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Cubical.Reflection.StrictEquiv.html#1784" class="Bound">B</a><a id="1785" class="Symbol">}</a> <a id="1787" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a> <a id="1794" href="Cubical.Reflection.StrictEquiv.html#1794" class="Bound">f</a> <a id="1796" href="Cubical.Reflection.StrictEquiv.html#1796" class="Bound">g</a> <a id="1798" class="Symbol">=</a>
  <a id="1802" href="Agda.Builtin.Reflection.html#9104" class="Postulate">R.quoteTC</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Cubical.Reflection.StrictEquiv.html#1776" class="Bound">A</a> <a id="1815" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1817" href="Cubical.Reflection.StrictEquiv.html#1784" class="Bound">B</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1824" class="Symbol">λ</a> <a id="1826" href="Cubical.Reflection.StrictEquiv.html#1826" class="Bound">ty</a> <a id="1829" class="Symbol">→</a>
  <a id="1833" href="Agda.Builtin.Reflection.html#9468" class="Postulate">R.declareDef</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1852" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a><a id="1858" class="Symbol">)</a> <a id="1860" href="Cubical.Reflection.StrictEquiv.html#1826" class="Bound">ty</a> <a id="1863" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1868" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1883" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a> <a id="1890" href="Cubical.Reflection.StrictEquiv.html#1794" class="Bound">f</a> <a id="1892" href="Cubical.Reflection.StrictEquiv.html#1796" class="Bound">g</a>

<a id="declStrictIsoToEquiv"></a><a id="1895" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="1916" class="Symbol">:</a> <a id="1918" class="Symbol">∀</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Cubical.Reflection.StrictEquiv.html#1921" class="Bound">ℓ</a> <a id="1923" href="Cubical.Reflection.StrictEquiv.html#1923" class="Bound">ℓ&#39;</a><a id="1925" class="Symbol">}</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Cubical.Reflection.StrictEquiv.html#1928" class="Bound">A</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1937" href="Cubical.Reflection.StrictEquiv.html#1921" class="Bound">ℓ</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Cubical.Reflection.StrictEquiv.html#1941" class="Bound">B</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1950" href="Cubical.Reflection.StrictEquiv.html#1923" class="Bound">ℓ&#39;</a><a id="1952" class="Symbol">}</a>
  <a id="1956" class="Symbol">→</a> <a id="1958" href="Agda.Builtin.Reflection.html#488" class="Postulate">R.Name</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1971" href="Cubical.Reflection.StrictEquiv.html#1928" class="Bound">A</a> <a id="1973" href="Cubical.Reflection.StrictEquiv.html#1941" class="Bound">B</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="1982" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1987" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="2008" href="Cubical.Reflection.StrictEquiv.html#2008" class="Bound">idName</a> <a id="2015" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a> <a id="2020" class="Symbol">=</a>
  <a id="2024" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="2040" href="Cubical.Reflection.StrictEquiv.html#2008" class="Bound">idName</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2056" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2071" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a><a id="2075" class="Symbol">)</a>

<a id="2078" class="Keyword">macro</a>
  <a id="2086" class="Comment">-- (f : A → B) → (g : B → A) → (A ≃ B)</a>
  <a id="2127" class="Comment">-- Assumes that `f` and `g` are inverse up to definitional equality</a>
  <a id="strictEquiv"></a><a id="2197" href="Cubical.Reflection.StrictEquiv.html#2197" class="Macro">strictEquiv</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">∀</a> <a id="2213" class="Symbol">{</a><a id="2214" href="Cubical.Reflection.StrictEquiv.html#2214" class="Bound">ℓ</a> <a id="2216" href="Cubical.Reflection.StrictEquiv.html#2216" class="Bound">ℓ&#39;</a><a id="2218" class="Symbol">}</a> <a id="2220" class="Symbol">{</a><a id="2221" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a> <a id="2223" class="Symbol">:</a> <a id="2225" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2230" href="Cubical.Reflection.StrictEquiv.html#2214" class="Bound">ℓ</a><a id="2231" class="Symbol">}</a> <a id="2233" class="Symbol">{</a><a id="2234" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2243" href="Cubical.Reflection.StrictEquiv.html#2216" class="Bound">ℓ&#39;</a><a id="2245" class="Symbol">}</a>
    <a id="2251" class="Symbol">→</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a> <a id="2256" class="Symbol">→</a> <a id="2258" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="2287" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2294" href="Cubical.Reflection.StrictEquiv.html#2197" class="Macro">strictEquiv</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a>

  <a id="2328" class="Comment">-- (isom : Iso A B) → (A ≃ B)</a>
  <a id="2360" class="Comment">-- Assumes that the functions defining `isom` are inverse up to definitional equality</a>
  <a id="strictIsoToEquiv"></a><a id="2448" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">∀</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Cubical.Reflection.StrictEquiv.html#2470" class="Bound">ℓ</a> <a id="2472" href="Cubical.Reflection.StrictEquiv.html#2472" class="Bound">ℓ&#39;</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">{</a><a id="2477" href="Cubical.Reflection.StrictEquiv.html#2477" class="Bound">A</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2486" href="Cubical.Reflection.StrictEquiv.html#2470" class="Bound">ℓ</a><a id="2487" class="Symbol">}</a> <a id="2489" class="Symbol">{</a><a id="2490" href="Cubical.Reflection.StrictEquiv.html#2490" class="Bound">B</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2499" href="Cubical.Reflection.StrictEquiv.html#2472" class="Bound">ℓ&#39;</a><a id="2501" class="Symbol">}</a>
    <a id="2507" class="Symbol">→</a> <a id="2509" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2513" href="Cubical.Reflection.StrictEquiv.html#2477" class="Bound">A</a> <a id="2515" href="Cubical.Reflection.StrictEquiv.html#2490" class="Bound">B</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="Agda.Builtin.Reflection.html#4993" class="Datatype">R.Term</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Agda.Builtin.Reflection.html#8617" class="Postulate">R.TC</a> <a id="2533" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2540" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a><a id="341" class="Symbol">)</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="375" class="Symbol">as</a> <a id="378" class="Module">⊥</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="445" class="Symbol">as</a> <a id="448" class="Module">⊎</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Cubical.HITs.SetQuotients.Base.html" class="Module">Cubical.HITs.SetQuotients.Base</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="542" class="Symbol">as</a> <a id="545" class="Module">∥₁</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="635" class="Keyword">private</a>
  <a id="645" class="Keyword">variable</a>
    <a id="658" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a> <a id="661" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a> <a id="665" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a> <a id="669" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a> <a id="674" class="Symbol">:</a> <a id="676" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Rel"></a><a id="683" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">∀</a> <a id="691" class="Symbol">{</a><a id="692" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a> <a id="695" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="697" class="Symbol">}</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Relation.Binary.Base.html#700" class="Bound">A</a> <a id="702" class="Symbol">:</a> <a id="704" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="709" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a><a id="711" class="Symbol">)</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Relation.Binary.Base.html#714" class="Bound">B</a> <a id="716" class="Symbol">:</a> <a id="718" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="723" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="725" class="Symbol">)</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Relation.Binary.Base.html#728" class="Bound">ℓ&#39;</a> <a id="731" class="Symbol">:</a> <a id="733" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">→</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="747" class="Symbol">(</a><a id="748" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="754" class="Symbol">(</a><a id="755" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="761" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a> <a id="764" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="775" href="Cubical.Relation.Binary.Base.html#728" class="Bound">ℓ&#39;</a><a id="777" class="Symbol">))</a>
<a id="780" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="784" href="Cubical.Relation.Binary.Base.html#784" class="Bound">A</a> <a id="786" href="Cubical.Relation.Binary.Base.html#786" class="Bound">B</a> <a id="788" href="Cubical.Relation.Binary.Base.html#788" class="Bound">ℓ&#39;</a> <a id="791" class="Symbol">=</a> <a id="793" href="Cubical.Relation.Binary.Base.html#784" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Relation.Binary.Base.html#786" class="Bound">B</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="806" href="Cubical.Relation.Binary.Base.html#788" class="Bound">ℓ&#39;</a>

<a id="PropRel"></a><a id="810" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="818" class="Symbol">:</a> <a id="820" class="Symbol">∀</a> <a id="822" class="Symbol">{</a><a id="823" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">(</a><a id="827" href="Cubical.Relation.Binary.Base.html#827" class="Bound">A</a> <a id="829" href="Cubical.Relation.Binary.Base.html#829" class="Bound">B</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="838" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a><a id="839" class="Symbol">)</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.Relation.Binary.Base.html#842" class="Bound">ℓ&#39;</a> <a id="845" class="Symbol">:</a> <a id="847" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="861" class="Symbol">(</a><a id="862" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="868" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a> <a id="870" class="Symbol">(</a><a id="871" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="877" href="Cubical.Relation.Binary.Base.html#842" class="Bound">ℓ&#39;</a><a id="879" class="Symbol">))</a>
<a id="882" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="890" href="Cubical.Relation.Binary.Base.html#890" class="Bound">A</a> <a id="892" href="Cubical.Relation.Binary.Base.html#892" class="Bound">B</a> <a id="894" href="Cubical.Relation.Binary.Base.html#894" class="Bound">ℓ&#39;</a> <a id="897" class="Symbol">=</a> <a id="899" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="902" href="Cubical.Relation.Binary.Base.html#902" class="Bound">R</a> <a id="904" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="906" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="910" href="Cubical.Relation.Binary.Base.html#890" class="Bound">A</a> <a id="912" href="Cubical.Relation.Binary.Base.html#892" class="Bound">B</a> <a id="914" href="Cubical.Relation.Binary.Base.html#894" class="Bound">ℓ&#39;</a> <a id="917" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="919" class="Symbol">∀</a> <a id="921" href="Cubical.Relation.Binary.Base.html#921" class="Bound">a</a> <a id="923" href="Cubical.Relation.Binary.Base.html#923" class="Bound">b</a> <a id="925" class="Symbol">→</a> <a id="927" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="934" class="Symbol">(</a><a id="935" href="Cubical.Relation.Binary.Base.html#902" class="Bound">R</a> <a id="937" href="Cubical.Relation.Binary.Base.html#921" class="Bound">a</a> <a id="939" href="Cubical.Relation.Binary.Base.html#923" class="Bound">b</a><a id="940" class="Symbol">)</a>

<a id="idPropRel"></a><a id="943" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" class="Symbol">{</a><a id="958" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a><a id="959" class="Symbol">}</a> <a id="961" class="Symbol">(</a><a id="962" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="964" class="Symbol">:</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="971" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a><a id="972" class="Symbol">)</a> <a id="974" class="Symbol">→</a> <a id="976" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="984" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="986" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="988" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a>
<a id="990" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="1000" href="Cubical.Relation.Binary.Base.html#1000" class="Bound">A</a> <a id="1002" class="Symbol">.</a><a id="1003" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1007" href="Cubical.Relation.Binary.Base.html#1007" class="Bound">a</a> <a id="1009" href="Cubical.Relation.Binary.Base.html#1009" class="Bound">a&#39;</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1016" href="Cubical.Relation.Binary.Base.html#1007" class="Bound">a</a> <a id="1018" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1020" href="Cubical.Relation.Binary.Base.html#1009" class="Bound">a&#39;</a> <a id="1023" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="1026" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="1036" href="Cubical.Relation.Binary.Base.html#1036" class="Bound">A</a> <a id="1038" class="Symbol">.</a><a id="1039" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1043" class="Symbol">_</a> <a id="1045" class="Symbol">_</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="invPropRel"></a><a id="1058" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1069" class="Symbol">:</a> <a id="1071" class="Symbol">∀</a> <a id="1073" class="Symbol">{</a><a id="1074" href="Cubical.Relation.Binary.Base.html#1074" class="Bound">ℓ</a> <a id="1076" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1083" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1092" href="Cubical.Relation.Binary.Base.html#1074" class="Bound">ℓ</a><a id="1093" class="Symbol">}</a>
  <a id="1097" class="Symbol">→</a> <a id="1099" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1107" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1109" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1111" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1124" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1126" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1128" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a>
<a id="1131" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1142" href="Cubical.Relation.Binary.Base.html#1142" class="Bound">R</a> <a id="1144" class="Symbol">.</a><a id="1145" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1149" href="Cubical.Relation.Binary.Base.html#1149" class="Bound">b</a> <a id="1151" href="Cubical.Relation.Binary.Base.html#1151" class="Bound">a</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Relation.Binary.Base.html#1142" class="Bound">R</a> <a id="1157" class="Symbol">.</a><a id="1158" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1162" href="Cubical.Relation.Binary.Base.html#1151" class="Bound">a</a> <a id="1164" href="Cubical.Relation.Binary.Base.html#1149" class="Bound">b</a>
<a id="1166" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1177" href="Cubical.Relation.Binary.Base.html#1177" class="Bound">R</a> <a id="1179" class="Symbol">.</a><a id="1180" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1184" href="Cubical.Relation.Binary.Base.html#1184" class="Bound">b</a> <a id="1186" href="Cubical.Relation.Binary.Base.html#1186" class="Bound">a</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Cubical.Relation.Binary.Base.html#1177" class="Bound">R</a> <a id="1192" class="Symbol">.</a><a id="1193" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1197" href="Cubical.Relation.Binary.Base.html#1186" class="Bound">a</a> <a id="1199" href="Cubical.Relation.Binary.Base.html#1184" class="Bound">b</a>

<a id="compPropRel"></a><a id="1202" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1214" class="Symbol">:</a> <a id="1216" class="Symbol">∀</a> <a id="1218" class="Symbol">{</a><a id="1219" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a> <a id="1221" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1224" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">{</a><a id="1230" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1232" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1234" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1243" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a><a id="1244" class="Symbol">}</a>
  <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1258" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1260" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1262" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1275" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1277" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1279" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1293" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1295" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1304" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1313" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1316" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a><a id="1319" class="Symbol">))</a>
<a id="1322" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1334" href="Cubical.Relation.Binary.Base.html#1334" class="Bound">R</a> <a id="1336" href="Cubical.Relation.Binary.Base.html#1336" class="Bound">S</a> <a id="1338" class="Symbol">.</a><a id="1339" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1343" href="Cubical.Relation.Binary.Base.html#1343" class="Bound">a</a> <a id="1345" href="Cubical.Relation.Binary.Base.html#1345" class="Bound">c</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1351" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1354" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1356" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1358" class="Symbol">_</a> <a id="1360" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Relation.Binary.Base.html#1334" class="Bound">R</a> <a id="1365" class="Symbol">.</a><a id="1366" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1370" href="Cubical.Relation.Binary.Base.html#1343" class="Bound">a</a> <a id="1372" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1374" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1376" href="Cubical.Relation.Binary.Base.html#1336" class="Bound">S</a> <a id="1378" class="Symbol">.</a><a id="1379" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1383" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1385" href="Cubical.Relation.Binary.Base.html#1345" class="Bound">c</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="1391" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1403" href="Cubical.Relation.Binary.Base.html#1403" class="Bound">R</a> <a id="1405" href="Cubical.Relation.Binary.Base.html#1405" class="Bound">S</a> <a id="1407" class="Symbol">.</a><a id="1408" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1412" class="Symbol">_</a> <a id="1414" class="Symbol">_</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="graphRel"></a><a id="1427" href="Cubical.Relation.Binary.Base.html#1427" class="Function">graphRel</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">∀</a> <a id="1440" class="Symbol">{</a><a id="1441" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1447" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1456" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">→</a> <a id="1471" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1475" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1477" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a> <a id="1479" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a>
<a id="1481" href="Cubical.Relation.Binary.Base.html#1427" class="Function">graphRel</a> <a id="1490" href="Cubical.Relation.Binary.Base.html#1490" class="Bound">f</a> <a id="1492" href="Cubical.Relation.Binary.Base.html#1492" class="Bound">a</a> <a id="1494" href="Cubical.Relation.Binary.Base.html#1494" class="Bound">b</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Relation.Binary.Base.html#1490" class="Bound">f</a> <a id="1500" href="Cubical.Relation.Binary.Base.html#1492" class="Bound">a</a> <a id="1502" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1504" href="Cubical.Relation.Binary.Base.html#1494" class="Bound">b</a>

<a id="1507" class="Keyword">module</a> <a id="HeterogenousRelation"></a><a id="1514" href="Cubical.Relation.Binary.Base.html#1514" class="Module">HeterogenousRelation</a> <a id="1535" class="Symbol">{</a><a id="1536" href="Cubical.Relation.Binary.Base.html#1536" class="Bound">ℓ</a> <a id="1538" href="Cubical.Relation.Binary.Base.html#1538" class="Bound">ℓ&#39;</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1548" class="Symbol">}</a> <a id="1550" class="Symbol">{</a><a id="1551" href="Cubical.Relation.Binary.Base.html#1551" class="Bound">A</a> <a id="1553" href="Cubical.Relation.Binary.Base.html#1553" class="Bound">B</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1562" href="Cubical.Relation.Binary.Base.html#1536" class="Bound">ℓ</a><a id="1563" class="Symbol">}</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Relation.Binary.Base.html#1566" class="Bound">R</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1574" href="Cubical.Relation.Binary.Base.html#1551" class="Bound">A</a> <a id="1576" href="Cubical.Relation.Binary.Base.html#1553" class="Bound">B</a> <a id="1578" href="Cubical.Relation.Binary.Base.html#1538" class="Bound">ℓ&#39;</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Keyword">where</a>
  <a id="HeterogenousRelation.isUniversalRel"></a><a id="1590" href="Cubical.Relation.Binary.Base.html#1590" class="Function">isUniversalRel</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1619" href="Cubical.Relation.Binary.Base.html#1536" class="Bound">ℓ</a> <a id="1621" href="Cubical.Relation.Binary.Base.html#1538" class="Bound">ℓ&#39;</a><a id="1623" class="Symbol">)</a>
  <a id="1627" href="Cubical.Relation.Binary.Base.html#1590" class="Function">isUniversalRel</a> <a id="1642" class="Symbol">=</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Relation.Binary.Base.html#1645" class="Bound">a</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Cubical.Relation.Binary.Base.html#1551" class="Bound">A</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Relation.Binary.Base.html#1653" class="Bound">b</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Cubical.Relation.Binary.Base.html#1553" class="Bound">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Cubical.Relation.Binary.Base.html#1566" class="Bound">R</a> <a id="1664" href="Cubical.Relation.Binary.Base.html#1645" class="Bound">a</a> <a id="1666" href="Cubical.Relation.Binary.Base.html#1653" class="Bound">b</a>

<a id="1669" class="Keyword">module</a> <a id="BinaryRelation"></a><a id="1676" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a> <a id="1691" class="Symbol">{</a><a id="1692" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1694" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1704" class="Symbol">}</a> <a id="1706" class="Symbol">{</a><a id="1707" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1716" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a><a id="1717" class="Symbol">}</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1728" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="1730" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="1732" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Keyword">where</a>
  <a id="BinaryRelation.isRefl"></a><a id="1744" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1765" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1767" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1769" class="Symbol">)</a>
  <a id="1773" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">a</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1794" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">a</a> <a id="1796" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">a</a>

  <a id="BinaryRelation.isRefl&#39;"></a><a id="1801" href="Cubical.Relation.Binary.Base.html#1801" class="Function">isRefl&#39;</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1823" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1825" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1827" class="Symbol">)</a>
  <a id="1831" href="Cubical.Relation.Binary.Base.html#1801" class="Function">isRefl&#39;</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Relation.Binary.Base.html#1842" class="Bound">a</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1853" href="Cubical.Relation.Binary.Base.html#1842" class="Bound">a</a> <a id="1855" href="Cubical.Relation.Binary.Base.html#1842" class="Bound">a</a>

  <a id="BinaryRelation.isIrrefl"></a><a id="1860" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1869" class="Symbol">:</a> <a id="1871" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1883" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1885" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1887" class="Symbol">)</a>
  <a id="1891" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="1900" class="Symbol">=</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Relation.Binary.Base.html#1903" class="Bound">a</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1908" class="Symbol">)</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1914" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1916" href="Cubical.Relation.Binary.Base.html#1903" class="Bound">a</a> <a id="1918" href="Cubical.Relation.Binary.Base.html#1903" class="Bound">a</a>

  <a id="BinaryRelation.isSym"></a><a id="1923" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1929" class="Symbol">:</a> <a id="1931" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1936" class="Symbol">(</a><a id="1937" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1943" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="1945" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="1947" class="Symbol">)</a>
  <a id="1951" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1957" class="Symbol">=</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Relation.Binary.Base.html#1960" class="Bound">a</a> <a id="1962" href="Cubical.Relation.Binary.Base.html#1962" class="Bound">b</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1973" href="Cubical.Relation.Binary.Base.html#1960" class="Bound">a</a> <a id="1975" href="Cubical.Relation.Binary.Base.html#1962" class="Bound">b</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="1981" href="Cubical.Relation.Binary.Base.html#1962" class="Bound">b</a> <a id="1983" href="Cubical.Relation.Binary.Base.html#1960" class="Bound">a</a>

  <a id="BinaryRelation.isAsym"></a><a id="1988" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2009" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2011" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2013" class="Symbol">)</a>
  <a id="2017" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="2024" class="Symbol">=</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Cubical.Relation.Binary.Base.html#2027" class="Bound">a</a> <a id="2029" href="Cubical.Relation.Binary.Base.html#2029" class="Bound">b</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2034" class="Symbol">)</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2040" href="Cubical.Relation.Binary.Base.html#2027" class="Bound">a</a> <a id="2042" href="Cubical.Relation.Binary.Base.html#2029" class="Bound">b</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2048" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2050" href="Cubical.Relation.Binary.Base.html#2029" class="Bound">b</a> <a id="2052" href="Cubical.Relation.Binary.Base.html#2027" class="Bound">a</a>

  <a id="BinaryRelation.isAntisym"></a><a id="2057" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2081" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2083" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2085" class="Symbol">)</a>
  <a id="2089" href="Cubical.Relation.Binary.Base.html#2057" class="Function">isAntisym</a> <a id="2099" class="Symbol">=</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2104" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2115" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2117" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a> <a id="2119" class="Symbol">→</a> <a id="2121" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2123" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a> <a id="2125" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="Cubical.Relation.Binary.Base.html#2102" class="Bound">a</a> <a id="2131" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2133" href="Cubical.Relation.Binary.Base.html#2104" class="Bound">b</a>

  <a id="BinaryRelation.isTrans"></a><a id="2138" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2160" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2162" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2164" class="Symbol">)</a>
  <a id="2168" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="2176" class="Symbol">=</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Relation.Binary.Base.html#2179" class="Bound">a</a> <a id="2181" href="Cubical.Relation.Binary.Base.html#2181" class="Bound">b</a> <a id="2183" href="Cubical.Relation.Binary.Base.html#2183" class="Bound">c</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2194" href="Cubical.Relation.Binary.Base.html#2179" class="Bound">a</a> <a id="2196" href="Cubical.Relation.Binary.Base.html#2181" class="Bound">b</a> <a id="2198" class="Symbol">→</a> <a id="2200" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2202" href="Cubical.Relation.Binary.Base.html#2181" class="Bound">b</a> <a id="2204" href="Cubical.Relation.Binary.Base.html#2183" class="Bound">c</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2210" href="Cubical.Relation.Binary.Base.html#2179" class="Bound">a</a> <a id="2212" href="Cubical.Relation.Binary.Base.html#2183" class="Bound">c</a>

  <a id="BinaryRelation.isTrans&#39;"></a><a id="2217" href="Cubical.Relation.Binary.Base.html#2217" class="Function">isTrans&#39;</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2240" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2242" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2244" class="Symbol">)</a>
  <a id="2248" href="Cubical.Relation.Binary.Base.html#2217" class="Function">isTrans&#39;</a> <a id="2257" class="Symbol">=</a> <a id="2259" class="Symbol">{</a><a id="2260" href="Cubical.Relation.Binary.Base.html#2260" class="Bound">a</a> <a id="2262" href="Cubical.Relation.Binary.Base.html#2262" class="Bound">b</a> <a id="2264" href="Cubical.Relation.Binary.Base.html#2264" class="Bound">c</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2269" class="Symbol">}</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2275" href="Cubical.Relation.Binary.Base.html#2260" class="Bound">a</a> <a id="2277" href="Cubical.Relation.Binary.Base.html#2262" class="Bound">b</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2283" href="Cubical.Relation.Binary.Base.html#2262" class="Bound">b</a> <a id="2285" href="Cubical.Relation.Binary.Base.html#2264" class="Bound">c</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2291" href="Cubical.Relation.Binary.Base.html#2260" class="Bound">a</a> <a id="2293" href="Cubical.Relation.Binary.Base.html#2264" class="Bound">c</a>

  <a id="2298" class="Comment">-- Sum types don&#39;t play nicely with props, so we truncate</a>
  <a id="BinaryRelation.isCotrans"></a><a id="2358" href="Cubical.Relation.Binary.Base.html#2358" class="Function">isCotrans</a> <a id="2368" class="Symbol">:</a> <a id="2370" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2382" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2384" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2386" class="Symbol">)</a>
  <a id="2390" href="Cubical.Relation.Binary.Base.html#2358" class="Function">isCotrans</a> <a id="2400" class="Symbol">=</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Cubical.Relation.Binary.Base.html#2403" class="Bound">a</a> <a id="2405" href="Cubical.Relation.Binary.Base.html#2405" class="Bound">b</a> <a id="2407" href="Cubical.Relation.Binary.Base.html#2407" class="Bound">c</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2418" href="Cubical.Relation.Binary.Base.html#2403" class="Bound">a</a> <a id="2420" href="Cubical.Relation.Binary.Base.html#2405" class="Bound">b</a> <a id="2422" class="Symbol">→</a> <a id="2424" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2426" href="Cubical.Relation.Binary.Base.html#2403" class="Bound">a</a> <a id="2428" href="Cubical.Relation.Binary.Base.html#2407" class="Bound">c</a> <a id="2430" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2433" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2435" href="Cubical.Relation.Binary.Base.html#2405" class="Bound">b</a> <a id="2437" href="Cubical.Relation.Binary.Base.html#2407" class="Bound">c</a>

  <a id="BinaryRelation.isWeaklyLinear"></a><a id="2442" href="Cubical.Relation.Binary.Base.html#2442" class="Function">isWeaklyLinear</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2471" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2473" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2475" class="Symbol">)</a>
  <a id="2479" href="Cubical.Relation.Binary.Base.html#2442" class="Function">isWeaklyLinear</a> <a id="2494" class="Symbol">=</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Cubical.Relation.Binary.Base.html#2497" class="Bound">a</a> <a id="2499" href="Cubical.Relation.Binary.Base.html#2499" class="Bound">b</a> <a id="2501" href="Cubical.Relation.Binary.Base.html#2501" class="Bound">c</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2512" href="Cubical.Relation.Binary.Base.html#2497" class="Bound">a</a> <a id="2514" href="Cubical.Relation.Binary.Base.html#2499" class="Bound">b</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2520" href="Cubical.Relation.Binary.Base.html#2497" class="Bound">a</a> <a id="2522" href="Cubical.Relation.Binary.Base.html#2501" class="Bound">c</a> <a id="2524" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2527" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2529" href="Cubical.Relation.Binary.Base.html#2501" class="Bound">c</a> <a id="2531" href="Cubical.Relation.Binary.Base.html#2499" class="Bound">b</a>

  <a id="BinaryRelation.isConnected"></a><a id="2536" href="Cubical.Relation.Binary.Base.html#2536" class="Function">isConnected</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2562" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2564" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2566" class="Symbol">)</a>
  <a id="2570" href="Cubical.Relation.Binary.Base.html#2536" class="Function">isConnected</a> <a id="2582" class="Symbol">=</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a> <a id="2587" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">→</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2599" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2601" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a> <a id="2603" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a><a id="2604" class="Symbol">)</a> <a id="2606" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2611" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2613" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a> <a id="2615" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">→</a> <a id="2620" href="Cubical.Relation.Binary.Base.html#2585" class="Bound">a</a> <a id="2622" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2624" href="Cubical.Relation.Binary.Base.html#2587" class="Bound">b</a>

  <a id="BinaryRelation.isTotal"></a><a id="2629" href="Cubical.Relation.Binary.Base.html#2629" class="Function">isTotal</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2651" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="2653" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="2655" class="Symbol">)</a>
  <a id="2659" href="Cubical.Relation.Binary.Base.html#2629" class="Function">isTotal</a> <a id="2667" class="Symbol">=</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Cubical.Relation.Binary.Base.html#2670" class="Bound">a</a> <a id="2672" href="Cubical.Relation.Binary.Base.html#2672" class="Bound">b</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="2677" class="Symbol">)</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2683" href="Cubical.Relation.Binary.Base.html#2670" class="Bound">a</a> <a id="2685" href="Cubical.Relation.Binary.Base.html#2672" class="Bound">b</a> <a id="2687" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2690" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2692" href="Cubical.Relation.Binary.Base.html#2672" class="Bound">b</a> <a id="2694" href="Cubical.Relation.Binary.Base.html#2670" class="Bound">a</a>

  <a id="BinaryRelation.isIrrefl×isTrans→isAsym"></a><a id="2699" href="Cubical.Relation.Binary.Base.html#2699" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="2734" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2736" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a>
  <a id="2755" href="Cubical.Relation.Binary.Base.html#2699" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Cubical.Relation.Binary.Base.html#2780" class="Bound">irrefl</a> <a id="2787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2789" href="Cubical.Relation.Binary.Base.html#2789" class="Bound">trans</a><a id="2794" class="Symbol">)</a> <a id="2796" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2799" href="Cubical.Relation.Binary.Base.html#2799" class="Bound">a₁</a> <a id="2802" href="Cubical.Relation.Binary.Base.html#2802" class="Bound">Ra₀a₁</a> <a id="2808" href="Cubical.Relation.Binary.Base.html#2808" class="Bound">Ra₁a₀</a>
    <a id="2818" class="Symbol">=</a> <a id="2820" href="Cubical.Relation.Binary.Base.html#2780" class="Bound">irrefl</a> <a id="2827" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Relation.Binary.Base.html#2789" class="Bound">trans</a> <a id="2837" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2840" href="Cubical.Relation.Binary.Base.html#2799" class="Bound">a₁</a> <a id="2843" href="Cubical.Relation.Binary.Base.html#2796" class="Bound">a₀</a> <a id="2846" href="Cubical.Relation.Binary.Base.html#2802" class="Bound">Ra₀a₁</a> <a id="2852" href="Cubical.Relation.Binary.Base.html#2808" class="Bound">Ra₁a₀</a><a id="2857" class="Symbol">)</a>

  <a id="BinaryRelation.WellFounded→isIrrefl"></a><a id="2862" href="Cubical.Relation.Binary.Base.html#2862" class="Function">WellFounded→isIrrefl</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="2897" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a>
  <a id="2912" href="Cubical.Relation.Binary.Base.html#2862" class="Function">WellFounded→isIrrefl</a> <a id="2933" href="Cubical.Relation.Binary.Base.html#2933" class="Bound">well</a> <a id="2938" class="Symbol">=</a> <a id="2940" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="2954" href="Cubical.Relation.Binary.Base.html#2933" class="Bound">well</a> <a id="2959" class="Symbol">λ</a> <a id="2961" href="Cubical.Relation.Binary.Base.html#2961" class="Bound">a</a> <a id="2963" href="Cubical.Relation.Binary.Base.html#2963" class="Bound">f</a> <a id="2965" href="Cubical.Relation.Binary.Base.html#2965" class="Bound">Raa</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Cubical.Relation.Binary.Base.html#2963" class="Bound">f</a> <a id="2973" href="Cubical.Relation.Binary.Base.html#2961" class="Bound">a</a> <a id="2975" href="Cubical.Relation.Binary.Base.html#2965" class="Bound">Raa</a> <a id="2979" href="Cubical.Relation.Binary.Base.html#2965" class="Bound">Raa</a>

  <a id="BinaryRelation.isAsym→isIrrefl"></a><a id="2986" href="Cubical.Relation.Binary.Base.html#2986" class="Function">isAsym→isIrrefl</a> <a id="3002" class="Symbol">:</a> <a id="3004" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a>
  <a id="3024" href="Cubical.Relation.Binary.Base.html#2986" class="Function">isAsym→isIrrefl</a> <a id="3040" href="Cubical.Relation.Binary.Base.html#3040" class="Bound">asym</a> <a id="3045" href="Cubical.Relation.Binary.Base.html#3045" class="Bound">a</a> <a id="3047" href="Cubical.Relation.Binary.Base.html#3047" class="Bound">Raa</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Cubical.Relation.Binary.Base.html#3040" class="Bound">asym</a> <a id="3058" href="Cubical.Relation.Binary.Base.html#3045" class="Bound">a</a> <a id="3060" href="Cubical.Relation.Binary.Base.html#3045" class="Bound">a</a> <a id="3062" href="Cubical.Relation.Binary.Base.html#3047" class="Bound">Raa</a> <a id="3066" href="Cubical.Relation.Binary.Base.html#3047" class="Bound">Raa</a>

  <a id="BinaryRelation.IrreflKernel"></a><a id="3073" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3092" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3094" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3103" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="3105" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="3107" class="Symbol">)</a>
  <a id="3111" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="3124" href="Cubical.Relation.Binary.Base.html#3124" class="Bound">a</a> <a id="3126" href="Cubical.Relation.Binary.Base.html#3126" class="Bound">b</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3132" href="Cubical.Relation.Binary.Base.html#3124" class="Bound">a</a> <a id="3134" href="Cubical.Relation.Binary.Base.html#3126" class="Bound">b</a> <a id="3136" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3141" href="Cubical.Relation.Binary.Base.html#3124" class="Bound">a</a> <a id="3143" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3145" href="Cubical.Relation.Binary.Base.html#3126" class="Bound">b</a><a id="3146" class="Symbol">)</a>

  <a id="BinaryRelation.ReflClosure"></a><a id="3151" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3169" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3171" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3180" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="3182" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="3184" class="Symbol">)</a>
  <a id="3188" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="3200" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3202" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a> <a id="3204" class="Symbol">=</a> <a id="3206" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3208" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3210" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a> <a id="3212" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3217" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3219" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a><a id="3220" class="Symbol">)</a>

  <a id="BinaryRelation.SymKernel"></a><a id="3225" href="Cubical.Relation.Binary.Base.html#3225" class="Function">SymKernel</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3241" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3243" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3245" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3250" href="Cubical.Relation.Binary.Base.html#3225" class="Function">SymKernel</a> <a id="3260" href="Cubical.Relation.Binary.Base.html#3260" class="Bound">a</a> <a id="3262" href="Cubical.Relation.Binary.Base.html#3262" class="Bound">b</a> <a id="3264" class="Symbol">=</a> <a id="3266" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3268" href="Cubical.Relation.Binary.Base.html#3260" class="Bound">a</a> <a id="3270" href="Cubical.Relation.Binary.Base.html#3262" class="Bound">b</a> <a id="3272" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3274" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3276" href="Cubical.Relation.Binary.Base.html#3262" class="Bound">b</a> <a id="3278" href="Cubical.Relation.Binary.Base.html#3260" class="Bound">a</a>

  <a id="BinaryRelation.SymClosure"></a><a id="3283" href="Cubical.Relation.Binary.Base.html#3283" class="Function">SymClosure</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3300" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3302" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3304" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3309" href="Cubical.Relation.Binary.Base.html#3283" class="Function">SymClosure</a> <a id="3320" href="Cubical.Relation.Binary.Base.html#3320" class="Bound">a</a> <a id="3322" href="Cubical.Relation.Binary.Base.html#3322" class="Bound">b</a> <a id="3324" class="Symbol">=</a> <a id="3326" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3328" href="Cubical.Relation.Binary.Base.html#3320" class="Bound">a</a> <a id="3330" href="Cubical.Relation.Binary.Base.html#3322" class="Bound">b</a> <a id="3332" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3334" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3336" href="Cubical.Relation.Binary.Base.html#3322" class="Bound">b</a> <a id="3338" href="Cubical.Relation.Binary.Base.html#3320" class="Bound">a</a>

  <a id="BinaryRelation.AsymKernel"></a><a id="3343" href="Cubical.Relation.Binary.Base.html#3343" class="Function">AsymKernel</a> <a id="3354" class="Symbol">:</a> <a id="3356" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3360" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3362" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3364" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3369" href="Cubical.Relation.Binary.Base.html#3343" class="Function">AsymKernel</a> <a id="3380" href="Cubical.Relation.Binary.Base.html#3380" class="Bound">a</a> <a id="3382" href="Cubical.Relation.Binary.Base.html#3382" class="Bound">b</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3388" href="Cubical.Relation.Binary.Base.html#3380" class="Bound">a</a> <a id="3390" href="Cubical.Relation.Binary.Base.html#3382" class="Bound">b</a> <a id="3392" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3397" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3399" href="Cubical.Relation.Binary.Base.html#3382" class="Bound">b</a> <a id="3401" href="Cubical.Relation.Binary.Base.html#3380" class="Bound">a</a><a id="3402" class="Symbol">)</a>

  <a id="BinaryRelation.NegationRel"></a><a id="3407" href="Cubical.Relation.Binary.Base.html#3407" class="Function">NegationRel</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3425" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3427" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3429" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3434" href="Cubical.Relation.Binary.Base.html#3407" class="Function">NegationRel</a> <a id="3446" href="Cubical.Relation.Binary.Base.html#3446" class="Bound">a</a> <a id="3448" href="Cubical.Relation.Binary.Base.html#3448" class="Bound">b</a> <a id="3450" class="Symbol">=</a> <a id="3452" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3457" href="Cubical.Relation.Binary.Base.html#3446" class="Bound">a</a> <a id="3459" href="Cubical.Relation.Binary.Base.html#3448" class="Bound">b</a><a id="3460" class="Symbol">)</a>

  <a id="BinaryRelation.Dual"></a><a id="3465" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3476" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3478" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3480" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
  <a id="3485" href="Cubical.Relation.Binary.Base.html#3465" class="Function">Dual</a> <a id="3490" href="Cubical.Relation.Binary.Base.html#3490" class="Bound">a</a> <a id="3492" href="Cubical.Relation.Binary.Base.html#3492" class="Bound">b</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3498" href="Cubical.Relation.Binary.Base.html#3492" class="Bound">b</a> <a id="3500" href="Cubical.Relation.Binary.Base.html#3490" class="Bound">a</a>

  <a id="3505" class="Keyword">module</a> <a id="3512" href="Cubical.Relation.Binary.Base.html#3512" class="Module">_</a>
    <a id="3518" class="Symbol">{</a><a id="3519" href="Cubical.Relation.Binary.Base.html#3519" class="Bound">ℓ&#39;&#39;</a> <a id="3523" class="Symbol">:</a> <a id="3525" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3530" class="Symbol">}</a>
    <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Relation.Binary.Base.html#3537" class="Bound">P</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="Cubical.Functions.Embedding.html#14226" class="Function">Embedding</a> <a id="3551" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="3553" href="Cubical.Relation.Binary.Base.html#3519" class="Bound">ℓ&#39;&#39;</a><a id="3556" class="Symbol">)</a>

    <a id="3563" class="Keyword">where</a>

    <a id="3574" class="Keyword">private</a>
      <a id="3588" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3596" class="Symbol">:</a> <a id="3598" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3603" href="Cubical.Relation.Binary.Base.html#3519" class="Bound">ℓ&#39;&#39;</a>
      <a id="3613" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3621" class="Symbol">=</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3628" href="Cubical.Relation.Binary.Base.html#3537" class="Bound">P</a><a id="3629" class="Symbol">)</a>

      <a id="3638" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a>
      <a id="3662" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3666" class="Symbol">=</a> <a id="3668" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3677" href="Cubical.Relation.Binary.Base.html#3537" class="Bound">P</a><a id="3678" class="Symbol">)</a>

    <a id="3685" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3707" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3715" href="Cubical.Relation.Binary.Base.html#3588" class="Function">subtype</a> <a id="3723" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a>
    <a id="3730" href="Cubical.Relation.Binary.Base.html#3685" class="Function">InducedRelation</a> <a id="3746" href="Cubical.Relation.Binary.Base.html#3746" class="Bound">a</a> <a id="3748" href="Cubical.Relation.Binary.Base.html#3748" class="Bound">b</a> <a id="3750" class="Symbol">=</a> <a id="3752" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3759" href="Cubical.Relation.Binary.Base.html#3746" class="Bound">a</a><a id="3760" class="Symbol">)</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Cubical.Relation.Binary.Base.html#3638" class="Function">toA</a> <a id="3767" href="Cubical.Relation.Binary.Base.html#3748" class="Bound">b</a><a id="3768" class="Symbol">)</a>

  <a id="3773" class="Keyword">record</a> <a id="BinaryRelation.isEquivRel"></a><a id="3780" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3805" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="3807" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Keyword">where</a>
    <a id="3821" class="Keyword">constructor</a> <a id="BinaryRelation.equivRel"></a><a id="3833" href="Cubical.Relation.Binary.Base.html#3833" class="InductiveConstructor">equivRel</a>
    <a id="3846" class="Keyword">field</a>
      <a id="BinaryRelation.isEquivRel.reflexive"></a><a id="3858" href="Cubical.Relation.Binary.Base.html#3858" class="Field">reflexive</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a>
      <a id="BinaryRelation.isEquivRel.symmetric"></a><a id="3883" href="Cubical.Relation.Binary.Base.html#3883" class="Field">symmetric</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a>
      <a id="BinaryRelation.isEquivRel.transitive"></a><a id="3907" href="Cubical.Relation.Binary.Base.html#3907" class="Field">transitive</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a>

  <a id="BinaryRelation.isUniversalRel→isEquivRel"></a><a id="3931" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Cubical.Relation.Binary.Base.html#1590" class="Function">HeterogenousRelation.isUniversalRel</a> <a id="3995" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a>
  <a id="4012" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="4038" href="Cubical.Relation.Binary.Base.html#4038" class="Bound">u</a> <a id="4040" class="Symbol">.</a><a id="4041" href="Cubical.Relation.Binary.Base.html#3858" class="Field">isEquivRel.reflexive</a> <a id="4062" href="Cubical.Relation.Binary.Base.html#4062" class="Bound">a</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Cubical.Relation.Binary.Base.html#4038" class="Bound">u</a> <a id="4068" href="Cubical.Relation.Binary.Base.html#4062" class="Bound">a</a> <a id="4070" href="Cubical.Relation.Binary.Base.html#4062" class="Bound">a</a>
  <a id="4074" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="4100" href="Cubical.Relation.Binary.Base.html#4100" class="Bound">u</a> <a id="4102" class="Symbol">.</a><a id="4103" href="Cubical.Relation.Binary.Base.html#3883" class="Field">isEquivRel.symmetric</a> <a id="4124" href="Cubical.Relation.Binary.Base.html#4124" class="Bound">a</a> <a id="4126" href="Cubical.Relation.Binary.Base.html#4126" class="Bound">b</a> <a id="4128" class="Symbol">_</a> <a id="4130" class="Symbol">=</a> <a id="4132" href="Cubical.Relation.Binary.Base.html#4100" class="Bound">u</a> <a id="4134" href="Cubical.Relation.Binary.Base.html#4126" class="Bound">b</a> <a id="4136" href="Cubical.Relation.Binary.Base.html#4124" class="Bound">a</a>
  <a id="4140" href="Cubical.Relation.Binary.Base.html#3931" class="Function">isUniversalRel→isEquivRel</a> <a id="4166" href="Cubical.Relation.Binary.Base.html#4166" class="Bound">u</a> <a id="4168" class="Symbol">.</a><a id="4169" href="Cubical.Relation.Binary.Base.html#3907" class="Field">isEquivRel.transitive</a> <a id="4191" href="Cubical.Relation.Binary.Base.html#4191" class="Bound">a</a> <a id="4193" class="Symbol">_</a> <a id="4195" href="Cubical.Relation.Binary.Base.html#4195" class="Bound">c</a> <a id="4197" class="Symbol">_</a> <a id="4199" class="Symbol">_</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Cubical.Relation.Binary.Base.html#4166" class="Bound">u</a> <a id="4205" href="Cubical.Relation.Binary.Base.html#4191" class="Bound">a</a> <a id="4207" href="Cubical.Relation.Binary.Base.html#4195" class="Bound">c</a>

  <a id="BinaryRelation.isPropValued"></a><a id="4212" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4239" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4241" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4243" class="Symbol">)</a>
  <a id="4247" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="4260" class="Symbol">=</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Cubical.Relation.Binary.Base.html#4263" class="Bound">a</a> <a id="4265" href="Cubical.Relation.Binary.Base.html#4265" class="Bound">b</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4270" class="Symbol">)</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4284" href="Cubical.Relation.Binary.Base.html#4263" class="Bound">a</a> <a id="4286" href="Cubical.Relation.Binary.Base.html#4265" class="Bound">b</a><a id="4287" class="Symbol">)</a>

  <a id="BinaryRelation.isSetValued"></a><a id="4292" href="Cubical.Relation.Binary.Base.html#4292" class="Function">isSetValued</a> <a id="4304" class="Symbol">:</a> <a id="4306" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4318" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4320" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4322" class="Symbol">)</a>
  <a id="4326" href="Cubical.Relation.Binary.Base.html#4292" class="Function">isSetValued</a> <a id="4338" class="Symbol">=</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Cubical.Relation.Binary.Base.html#4341" class="Bound">a</a> <a id="4343" href="Cubical.Relation.Binary.Base.html#4343" class="Bound">b</a> <a id="4345" class="Symbol">:</a> <a id="4347" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Symbol">→</a> <a id="4352" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4361" href="Cubical.Relation.Binary.Base.html#4341" class="Bound">a</a> <a id="4363" href="Cubical.Relation.Binary.Base.html#4343" class="Bound">b</a><a id="4364" class="Symbol">)</a>

  <a id="BinaryRelation.isEffective"></a><a id="4369" href="Cubical.Relation.Binary.Base.html#4369" class="Function">isEffective</a> <a id="4381" class="Symbol">:</a> <a id="4383" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4395" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4397" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4399" class="Symbol">)</a>
  <a id="4403" href="Cubical.Relation.Binary.Base.html#4369" class="Function">isEffective</a> <a id="4415" class="Symbol">=</a>
    <a id="4421" class="Symbol">(</a><a id="4422" href="Cubical.Relation.Binary.Base.html#4422" class="Bound">a</a> <a id="4424" href="Cubical.Relation.Binary.Base.html#4424" class="Bound">b</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4429" class="Symbol">)</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Agda.Builtin.Cubical.Equiv.html#830" class="Record">isEquiv</a> <a id="4441" class="Symbol">(</a><a id="4442" href="Cubical.HITs.SetQuotients.Base.html#290" class="InductiveConstructor">eq/</a> <a id="4446" class="Symbol">{</a><a id="4447" class="Argument">R</a> <a id="4449" class="Symbol">=</a> <a id="4451" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a><a id="4452" class="Symbol">}</a> <a id="4454" href="Cubical.Relation.Binary.Base.html#4422" class="Bound">a</a> <a id="4456" href="Cubical.Relation.Binary.Base.html#4424" class="Bound">b</a><a id="4457" class="Symbol">)</a>

  <a id="BinaryRelation.isDecidable"></a><a id="4462" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="4474" class="Symbol">:</a> <a id="4476" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4488" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4490" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4492" class="Symbol">)</a>
  <a id="4496" href="Cubical.Relation.Binary.Base.html#4462" class="Function">isDecidable</a> <a id="4508" class="Symbol">=</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Cubical.Relation.Binary.Base.html#4511" class="Bound">a</a> <a id="4513" href="Cubical.Relation.Binary.Base.html#4513" class="Bound">b</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4518" class="Symbol">)</a> <a id="4520" class="Symbol">→</a> <a id="4522" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4526" class="Symbol">(</a><a id="4527" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4529" href="Cubical.Relation.Binary.Base.html#4511" class="Bound">a</a> <a id="4531" href="Cubical.Relation.Binary.Base.html#4513" class="Bound">b</a><a id="4532" class="Symbol">)</a>

  <a id="BinaryRelation.impliesIdentity"></a><a id="4537" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4560" class="Symbol">_</a>
  <a id="4564" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="4580" class="Symbol">=</a> <a id="4582" class="Symbol">{</a><a id="4583" href="Cubical.Relation.Binary.Base.html#4583" class="Bound">a</a> <a id="4585" href="Cubical.Relation.Binary.Base.html#4585" class="Bound">a&#39;</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4591" class="Symbol">}</a> <a id="4593" class="Symbol">→</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4598" href="Cubical.Relation.Binary.Base.html#4583" class="Bound">a</a> <a id="4600" href="Cubical.Relation.Binary.Base.html#4585" class="Bound">a&#39;</a><a id="4602" class="Symbol">)</a> <a id="4604" class="Symbol">→</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Relation.Binary.Base.html#4583" class="Bound">a</a> <a id="4609" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4611" href="Cubical.Relation.Binary.Base.html#4585" class="Bound">a&#39;</a><a id="4613" class="Symbol">)</a>

  <a id="BinaryRelation.isTight"></a><a id="4618" href="Cubical.Relation.Binary.Base.html#4618" class="Function">isTight</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4633" class="Symbol">_</a>
  <a id="4637" href="Cubical.Relation.Binary.Base.html#4618" class="Function">isTight</a> <a id="4645" class="Symbol">=</a> <a id="4647" class="Symbol">(</a><a id="4648" href="Cubical.Relation.Binary.Base.html#4648" class="Bound">a</a> <a id="4650" href="Cubical.Relation.Binary.Base.html#4650" class="Bound">b</a> <a id="4652" class="Symbol">:</a> <a id="4654" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4655" class="Symbol">)</a> <a id="4657" class="Symbol">→</a> <a id="4659" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4661" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4663" href="Cubical.Relation.Binary.Base.html#4648" class="Bound">a</a> <a id="4665" href="Cubical.Relation.Binary.Base.html#4650" class="Bound">b</a> <a id="4667" class="Symbol">→</a> <a id="4669" href="Cubical.Relation.Binary.Base.html#4648" class="Bound">a</a> <a id="4671" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4673" href="Cubical.Relation.Binary.Base.html#4650" class="Bound">b</a>

  <a id="BinaryRelation.inequalityImplies"></a><a id="4678" href="Cubical.Relation.Binary.Base.html#4678" class="Function">inequalityImplies</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4703" class="Symbol">_</a>
  <a id="4707" href="Cubical.Relation.Binary.Base.html#4678" class="Function">inequalityImplies</a> <a id="4725" class="Symbol">=</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Cubical.Relation.Binary.Base.html#4728" class="Bound">a</a> <a id="4730" href="Cubical.Relation.Binary.Base.html#4730" class="Bound">b</a> <a id="4732" class="Symbol">:</a> <a id="4734" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4735" class="Symbol">)</a> <a id="4737" class="Symbol">→</a> <a id="4739" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4741" href="Cubical.Relation.Binary.Base.html#4728" class="Bound">a</a> <a id="4743" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4745" href="Cubical.Relation.Binary.Base.html#4730" class="Bound">b</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4751" href="Cubical.Relation.Binary.Base.html#4728" class="Bound">a</a> <a id="4753" href="Cubical.Relation.Binary.Base.html#4730" class="Bound">b</a>

  <a id="4758" class="Comment">-- the total space corresponding to the binary relation w.r.t. a</a>
  <a id="BinaryRelation.relSinglAt"></a><a id="4825" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="4836" class="Symbol">:</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Cubical.Relation.Binary.Base.html#4839" class="Bound">a</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="4844" class="Symbol">)</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="4860" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="4862" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="4864" class="Symbol">)</a>
  <a id="4868" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="4879" href="Cubical.Relation.Binary.Base.html#4879" class="Bound">a</a> <a id="4881" class="Symbol">=</a> <a id="4883" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4886" href="Cubical.Relation.Binary.Base.html#4886" class="Bound">a&#39;</a> <a id="4889" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4891" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a> <a id="4893" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="4898" href="Cubical.Relation.Binary.Base.html#4879" class="Bound">a</a> <a id="4900" href="Cubical.Relation.Binary.Base.html#4886" class="Bound">a&#39;</a><a id="4902" class="Symbol">)</a>

  <a id="4907" class="Comment">-- the statement that the total space is contractible at any a</a>
  <a id="BinaryRelation.contrRelSingl"></a><a id="4972" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="4986" class="Symbol">:</a> <a id="4988" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5000" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="5002" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="5004" class="Symbol">)</a>
  <a id="5008" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="5022" class="Symbol">=</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Cubical.Relation.Binary.Base.html#5025" class="Bound">a</a> <a id="5027" class="Symbol">:</a> <a id="5029" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="5030" class="Symbol">)</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="5054" href="Cubical.Relation.Binary.Base.html#5025" class="Bound">a</a><a id="5055" class="Symbol">)</a>

  <a id="BinaryRelation.isUnivalent"></a><a id="5060" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a> <a id="5072" class="Symbol">:</a> <a id="5074" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5079" class="Symbol">(</a><a id="5080" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="5086" href="Cubical.Relation.Binary.Base.html#1692" class="Bound">ℓ</a> <a id="5088" href="Cubical.Relation.Binary.Base.html#1694" class="Bound">ℓ&#39;</a><a id="5090" class="Symbol">)</a>
  <a id="5094" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a> <a id="5106" class="Symbol">=</a> <a id="5108" class="Symbol">(</a><a id="5109" href="Cubical.Relation.Binary.Base.html#5109" class="Bound">a</a> <a id="5111" href="Cubical.Relation.Binary.Base.html#5111" class="Bound">a&#39;</a> <a id="5114" class="Symbol">:</a> <a id="5116" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="5117" class="Symbol">)</a> <a id="5119" class="Symbol">→</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="5124" href="Cubical.Relation.Binary.Base.html#5109" class="Bound">a</a> <a id="5126" href="Cubical.Relation.Binary.Base.html#5111" class="Bound">a&#39;</a><a id="5128" class="Symbol">)</a> <a id="5130" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Relation.Binary.Base.html#5109" class="Bound">a</a> <a id="5135" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5137" href="Cubical.Relation.Binary.Base.html#5111" class="Bound">a&#39;</a><a id="5139" class="Symbol">)</a>

  <a id="BinaryRelation.contrRelSingl→isUnivalent"></a><a id="5144" href="Cubical.Relation.Binary.Base.html#5144" class="Function">contrRelSingl→isUnivalent</a> <a id="5170" class="Symbol">:</a> <a id="5172" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="5179" class="Symbol">→</a> <a id="5181" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a>
  <a id="5211" href="Cubical.Relation.Binary.Base.html#5144" class="Function">contrRelSingl→isUnivalent</a> <a id="5237" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5239" href="Cubical.Relation.Binary.Base.html#5239" class="Bound">c</a> <a id="5241" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5243" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a> <a id="5246" class="Symbol">=</a> <a id="5248" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5259" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a>
    <a id="5265" class="Keyword">where</a>
      <a id="5277" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="5300" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5301" class="Symbol">)</a>
      <a id="5309" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="Cubical.Foundations.Prelude.html#20213" class="Function">isContr→isProp</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Cubical.Relation.Binary.Base.html#5239" class="Bound">c</a> <a id="5331" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5332" class="Symbol">)</a>
      <a id="5340" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5344" class="Symbol">:</a> <a id="5346" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="5357" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a>
      <a id="5365" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5369" class="Symbol">=</a> <a id="5371" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5375" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5377" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a>
      <a id="5385" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5387" class="Symbol">:</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Cubical.Relation.Binary.Base.html#5390" class="Bound">y</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="5395" class="Symbol">)</a> <a id="5397" class="Symbol">→</a> <a id="5399" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5401" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5403" href="Cubical.Relation.Binary.Base.html#5390" class="Bound">y</a> <a id="5405" class="Symbol">→</a> <a id="5407" class="Symbol">_</a>
      <a id="5415" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5417" href="Cubical.Relation.Binary.Base.html#5417" class="Bound">y</a> <a id="5419" class="Symbol">_</a> <a id="5421" class="Symbol">=</a> <a id="5423" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="5425" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5427" href="Cubical.Relation.Binary.Base.html#5417" class="Bound">y</a>
      <a id="5435" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="5446" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5448" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a><a id="5450" class="Symbol">)</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5457" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a><a id="5459" class="Symbol">)</a>
      <a id="5467" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5475" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5477" href="Cubical.Relation.Binary.Base.html#5477" class="Bound">r</a> <a id="5479" class="Symbol">=</a> <a id="5481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5486" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5493" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5497" class="Symbol">(</a><a id="5498" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a> <a id="5501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5503" href="Cubical.Relation.Binary.Base.html#5477" class="Bound">r</a><a id="5504" class="Symbol">))</a>
      <a id="5513" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5521" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5523" class="Symbol">=</a> <a id="5525" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5527" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5529" class="Symbol">(</a><a id="5530" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5532" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5533" class="Symbol">)</a>
      <a id="5541" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="5549" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5555" class="Symbol">(λ</a> <a id="5558" href="Cubical.Relation.Binary.Base.html#5558" class="Bound">y</a> <a id="5560" href="Cubical.Relation.Binary.Base.html#5560" class="Bound">p</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5569" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5576" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Relation.Binary.Base.html#5558" class="Bound">y</a> <a id="5583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5585" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5587" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5589" class="Symbol">(</a><a id="5590" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5592" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5593" class="Symbol">)</a> <a id="5595" href="Cubical.Relation.Binary.Base.html#5560" class="Bound">p</a><a id="5596" class="Symbol">))</a> <a id="5599" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5601" href="Cubical.Relation.Binary.Base.html#5560" class="Bound">p</a><a id="5602" class="Symbol">)</a>
                         <a id="5629" class="Symbol">(</a><a id="5630" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5632" class="Symbol">(λ</a> <a id="5635" href="Cubical.Relation.Binary.Base.html#5635" class="Bound">q</a> <a id="5637" href="Cubical.Relation.Binary.Base.html#5637" class="Bound">_</a> <a id="5639" class="Symbol">→</a> <a id="5641" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5646" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5650" class="Symbol">(</a><a id="5651" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5653" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a> <a id="5660" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5662" href="Cubical.Relation.Binary.Base.html#5635" class="Bound">q</a><a id="5663" class="Symbol">))</a> <a id="5666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5668" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5672" class="Symbol">)</a>
                           <a id="5701" class="Symbol">(</a><a id="5702" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5704" class="Symbol">(λ</a> <a id="5707" href="Cubical.Relation.Binary.Base.html#5707" class="Bound">α</a> <a id="5709" href="Cubical.Relation.Binary.Base.html#5709" class="Bound">_</a> <a id="5711" class="Symbol">→</a> <a id="5713" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5718" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5722" href="Cubical.Relation.Binary.Base.html#5707" class="Bound">α</a> <a id="5724" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5730" class="Symbol">)</a> <a id="5732" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                             <a id="5766" class="Symbol">(</a><a id="5767" href="Cubical.Foundations.Prelude.html#20297" class="Function">isProp→isSet</a> <a id="5780" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5782" class="Symbol">_</a> <a id="5784" class="Symbol">_</a> <a id="5786" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5794" class="Symbol">_</a> <a id="5796" class="Symbol">_)))</a>
                           <a id="5828" class="Symbol">(</a><a id="5829" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="5840" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5845" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5846" class="Symbol">))))</a>
      <a id="5857" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5865" href="Cubical.Relation.Binary.Base.html#5435" class="Function">i</a> <a id="5867" href="Cubical.Relation.Binary.Base.html#5867" class="Bound">r</a> <a id="5869" class="Symbol">=</a> <a id="5871" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5873" class="Symbol">(λ</a> <a id="5876" href="Cubical.Relation.Binary.Base.html#5876" class="Bound">w</a> <a id="5878" href="Cubical.Relation.Binary.Base.html#5878" class="Bound">β</a> <a id="5880" class="Symbol">→</a> <a id="5882" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5884" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5886" class="Symbol">(</a><a id="5887" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5889" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5890" class="Symbol">)</a> <a id="5892" class="Symbol">(</a><a id="5893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5898" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="5902" href="Cubical.Relation.Binary.Base.html#5878" class="Bound">β</a><a id="5903" class="Symbol">)</a> <a id="5905" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5907" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="5911" href="Cubical.Relation.Binary.Base.html#5876" class="Bound">w</a><a id="5912" class="Symbol">)</a>
                          <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="5947" href="Cubical.Relation.Binary.Base.html#5385" class="Function">Q</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Cubical.Relation.Binary.Base.html#5237" class="Bound">ρ</a> <a id="5952" href="Cubical.Relation.Binary.Base.html#5241" class="Bound">a</a><a id="5953" class="Symbol">))</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Relation.Binary.Base.html#5277" class="Function">h</a> <a id="5959" href="Cubical.Relation.Binary.Base.html#5340" class="Function">aρa</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Cubical.Relation.Binary.Base.html#5243" class="Bound">a&#39;</a> <a id="5967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5969" href="Cubical.Relation.Binary.Base.html#5867" class="Bound">r</a><a id="5970" class="Symbol">))</a>

  <a id="BinaryRelation.isUnivalent→contrRelSingl"></a><a id="5976" href="Cubical.Relation.Binary.Base.html#5976" class="Function">isUnivalent→contrRelSingl</a> <a id="6002" class="Symbol">:</a> <a id="6004" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a> <a id="6016" class="Symbol">→</a> <a id="6018" href="Cubical.Relation.Binary.Base.html#4972" class="Function">contrRelSingl</a>
  <a id="6034" href="Cubical.Relation.Binary.Base.html#5976" class="Function">isUnivalent→contrRelSingl</a> <a id="6060" href="Cubical.Relation.Binary.Base.html#6060" class="Bound">u</a> <a id="6062" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a> <a id="6064" class="Symbol">=</a> <a id="6066" href="Cubical.Relation.Binary.Base.html#6236" class="Function">q</a>
    <a id="6072" class="Keyword">where</a>
      <a id="6084" class="Keyword">abstract</a>
        <a id="6101" href="Cubical.Relation.Binary.Base.html#6101" class="Function">f</a> <a id="6103" class="Symbol">:</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Cubical.Relation.Binary.Base.html#6106" class="Bound">x</a> <a id="6108" class="Symbol">:</a> <a id="6110" href="Cubical.Relation.Binary.Base.html#1707" class="Bound">A</a><a id="6111" class="Symbol">)</a> <a id="6113" class="Symbol">→</a> <a id="6115" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a> <a id="6117" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6119" href="Cubical.Relation.Binary.Base.html#6106" class="Bound">x</a> <a id="6121" class="Symbol">→</a> <a id="6123" href="Cubical.Relation.Binary.Base.html#1720" class="Bound">R</a> <a id="6125" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a> <a id="6127" href="Cubical.Relation.Binary.Base.html#6106" class="Bound">x</a>
        <a id="6137" href="Cubical.Relation.Binary.Base.html#6101" class="Function">f</a> <a id="6139" href="Cubical.Relation.Binary.Base.html#6139" class="Bound">x</a> <a id="6141" href="Cubical.Relation.Binary.Base.html#6141" class="Bound">p</a> <a id="6143" class="Symbol">=</a> <a id="6145" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6151" class="Symbol">(</a><a id="6152" href="Cubical.Relation.Binary.Base.html#6060" class="Bound">u</a> <a id="6154" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a> <a id="6156" href="Cubical.Relation.Binary.Base.html#6139" class="Bound">x</a><a id="6157" class="Symbol">)</a> <a id="6159" href="Cubical.Relation.Binary.Base.html#6141" class="Bound">p</a>

        <a id="6170" href="Cubical.Relation.Binary.Base.html#6170" class="Function">t</a> <a id="6172" class="Symbol">:</a> <a id="6174" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="6180" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a> <a id="6182" class="Symbol">→</a> <a id="6184" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="6195" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a>
        <a id="6205" href="Cubical.Relation.Binary.Base.html#6170" class="Function">t</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Cubical.Relation.Binary.Base.html#6208" class="Bound">x</a> <a id="6210" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6212" href="Cubical.Relation.Binary.Base.html#6212" class="Bound">p</a><a id="6213" class="Symbol">)</a> <a id="6215" class="Symbol">=</a> <a id="6217" href="Cubical.Relation.Binary.Base.html#6208" class="Bound">x</a> <a id="6219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6221" href="Cubical.Relation.Binary.Base.html#6101" class="Function">f</a> <a id="6223" href="Cubical.Relation.Binary.Base.html#6208" class="Bound">x</a> <a id="6225" href="Cubical.Relation.Binary.Base.html#6212" class="Bound">p</a>

        <a id="6236" href="Cubical.Relation.Binary.Base.html#6236" class="Function">q</a> <a id="6238" class="Symbol">:</a> <a id="6240" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Relation.Binary.Base.html#4825" class="Function">relSinglAt</a> <a id="6260" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a><a id="6261" class="Symbol">)</a>
        <a id="6271" href="Cubical.Relation.Binary.Base.html#6236" class="Function">q</a> <a id="6273" class="Symbol">=</a> <a id="6275" href="Cubical.Foundations.HLevels.html#9588" class="Function">isOfHLevelRespectEquiv</a> <a id="6298" class="Number">0</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Cubical.Relation.Binary.Base.html#6170" class="Function">t</a> <a id="6303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6305" href="Cubical.Foundations.Equiv.Fiberwise.html#1718" class="Function">totalEquiv</a> <a id="6316" class="Symbol">_</a> <a id="6318" class="Symbol">_</a> <a id="6320" href="Cubical.Relation.Binary.Base.html#6101" class="Function">f</a> <a id="6322" class="Symbol">λ</a> <a id="6324" href="Cubical.Relation.Binary.Base.html#6324" class="Bound">x</a> <a id="6326" class="Symbol">→</a> <a id="6328" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Cubical.Relation.Binary.Base.html#6060" class="Bound">u</a> <a id="6340" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a> <a id="6342" href="Cubical.Relation.Binary.Base.html#6324" class="Bound">x</a><a id="6343" class="Symbol">)</a> <a id="6345" class="Symbol">.</a><a id="6346" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="6349" class="Symbol">)</a>
                                   <a id="6386" class="Symbol">(</a><a id="6387" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="6400" href="Cubical.Relation.Binary.Base.html#6062" class="Bound">a</a><a id="6401" class="Symbol">)</a>

<a id="EquivRel"></a><a id="6404" href="Cubical.Relation.Binary.Base.html#6404" class="Function">EquivRel</a> <a id="6413" class="Symbol">:</a> <a id="6415" class="Symbol">∀</a> <a id="6417" class="Symbol">{</a><a id="6418" href="Cubical.Relation.Binary.Base.html#6418" class="Bound">ℓ</a><a id="6419" class="Symbol">}</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Cubical.Relation.Binary.Base.html#6422" class="Bound">A</a> <a id="6424" class="Symbol">:</a> <a id="6426" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6431" href="Cubical.Relation.Binary.Base.html#6418" class="Bound">ℓ</a><a id="6432" class="Symbol">)</a> <a id="6434" class="Symbol">(</a><a id="6435" href="Cubical.Relation.Binary.Base.html#6435" class="Bound">ℓ&#39;</a> <a id="6438" class="Symbol">:</a> <a id="6440" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6445" class="Symbol">)</a> <a id="6447" class="Symbol">→</a> <a id="6449" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6461" href="Cubical.Relation.Binary.Base.html#6418" class="Bound">ℓ</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6470" href="Cubical.Relation.Binary.Base.html#6435" class="Bound">ℓ&#39;</a><a id="6472" class="Symbol">))</a>
<a id="6475" href="Cubical.Relation.Binary.Base.html#6404" class="Function">EquivRel</a> <a id="6484" href="Cubical.Relation.Binary.Base.html#6484" class="Bound">A</a> <a id="6486" href="Cubical.Relation.Binary.Base.html#6486" class="Bound">ℓ&#39;</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6494" href="Cubical.Relation.Binary.Base.html#6494" class="Bound">R</a> <a id="6496" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6498" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6502" href="Cubical.Relation.Binary.Base.html#6484" class="Bound">A</a> <a id="6504" href="Cubical.Relation.Binary.Base.html#6484" class="Bound">A</a> <a id="6506" href="Cubical.Relation.Binary.Base.html#6486" class="Bound">ℓ&#39;</a> <a id="6509" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6511" href="Cubical.Relation.Binary.Base.html#3780" class="Record">BinaryRelation.isEquivRel</a> <a id="6537" href="Cubical.Relation.Binary.Base.html#6494" class="Bound">R</a>

<a id="EquivPropRel"></a><a id="6540" href="Cubical.Relation.Binary.Base.html#6540" class="Function">EquivPropRel</a> <a id="6553" class="Symbol">:</a> <a id="6555" class="Symbol">∀</a> <a id="6557" class="Symbol">{</a><a id="6558" href="Cubical.Relation.Binary.Base.html#6558" class="Bound">ℓ</a><a id="6559" class="Symbol">}</a> <a id="6561" class="Symbol">(</a><a id="6562" href="Cubical.Relation.Binary.Base.html#6562" class="Bound">A</a> <a id="6564" class="Symbol">:</a> <a id="6566" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6571" href="Cubical.Relation.Binary.Base.html#6558" class="Bound">ℓ</a><a id="6572" class="Symbol">)</a> <a id="6574" class="Symbol">(</a><a id="6575" href="Cubical.Relation.Binary.Base.html#6575" class="Bound">ℓ&#39;</a> <a id="6578" class="Symbol">:</a> <a id="6580" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6585" class="Symbol">)</a> <a id="6587" class="Symbol">→</a> <a id="6589" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6594" class="Symbol">(</a><a id="6595" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6601" href="Cubical.Relation.Binary.Base.html#6558" class="Bound">ℓ</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="6610" href="Cubical.Relation.Binary.Base.html#6575" class="Bound">ℓ&#39;</a><a id="6612" class="Symbol">))</a>
<a id="6615" href="Cubical.Relation.Binary.Base.html#6540" class="Function">EquivPropRel</a> <a id="6628" href="Cubical.Relation.Binary.Base.html#6628" class="Bound">A</a> <a id="6630" href="Cubical.Relation.Binary.Base.html#6630" class="Bound">ℓ&#39;</a> <a id="6633" class="Symbol">=</a> <a id="6635" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6638" href="Cubical.Relation.Binary.Base.html#6638" class="Bound">R</a> <a id="6640" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6642" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="6650" href="Cubical.Relation.Binary.Base.html#6628" class="Bound">A</a> <a id="6652" href="Cubical.Relation.Binary.Base.html#6628" class="Bound">A</a> <a id="6654" href="Cubical.Relation.Binary.Base.html#6630" class="Bound">ℓ&#39;</a> <a id="6657" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6659" href="Cubical.Relation.Binary.Base.html#3780" class="Record">BinaryRelation.isEquivRel</a> <a id="6685" class="Symbol">(</a><a id="6686" href="Cubical.Relation.Binary.Base.html#6638" class="Bound">R</a> <a id="6688" class="Symbol">.</a><a id="6689" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="6692" class="Symbol">)</a>

<a id="6695" class="Keyword">record</a> <a id="RelIso"></a><a id="6702" href="Cubical.Relation.Binary.Base.html#6702" class="Record">RelIso</a> <a id="6709" class="Symbol">{</a><a id="6710" href="Cubical.Relation.Binary.Base.html#6710" class="Bound">A</a> <a id="6712" class="Symbol">:</a> <a id="6714" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6719" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a><a id="6721" class="Symbol">}</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Cubical.Relation.Binary.Base.html#6724" class="Bound Operator">_≅_</a> <a id="6728" class="Symbol">:</a> <a id="6730" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6734" href="Cubical.Relation.Binary.Base.html#6710" class="Bound">A</a> <a id="6736" href="Cubical.Relation.Binary.Base.html#6710" class="Bound">A</a> <a id="6738" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a><a id="6741" class="Symbol">)</a>
              <a id="6757" class="Symbol">{</a><a id="6758" href="Cubical.Relation.Binary.Base.html#6758" class="Bound">A&#39;</a> <a id="6761" class="Symbol">:</a> <a id="6763" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6768" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a><a id="6771" class="Symbol">}</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Cubical.Relation.Binary.Base.html#6774" class="Bound Operator">_≅&#39;_</a> <a id="6779" class="Symbol">:</a> <a id="6781" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6785" href="Cubical.Relation.Binary.Base.html#6758" class="Bound">A&#39;</a> <a id="6788" href="Cubical.Relation.Binary.Base.html#6758" class="Bound">A&#39;</a> <a id="6791" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a><a id="6795" class="Symbol">)</a> <a id="6797" class="Symbol">:</a> <a id="6799" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6804" class="Symbol">(</a><a id="6805" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6811" class="Symbol">(</a><a id="6812" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6818" href="Cubical.Relation.Binary.Base.html#6719" class="Bound">ℓA</a> <a id="6821" href="Cubical.Relation.Binary.Base.html#6768" class="Bound">ℓA&#39;</a><a id="6824" class="Symbol">)</a> <a id="6826" class="Symbol">(</a><a id="6827" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="6833" href="Cubical.Relation.Binary.Base.html#6738" class="Bound">ℓ≅A</a> <a id="6837" href="Cubical.Relation.Binary.Base.html#6791" class="Bound">ℓ≅A&#39;</a><a id="6841" class="Symbol">))</a> <a id="6844" class="Keyword">where</a>
  <a id="6852" class="Keyword">constructor</a> <a id="reliso"></a><a id="6864" href="Cubical.Relation.Binary.Base.html#6864" class="InductiveConstructor">reliso</a>
  <a id="6873" class="Keyword">field</a>
    <a id="RelIso.fun"></a><a id="6883" href="Cubical.Relation.Binary.Base.html#6883" class="Field">fun</a> <a id="6887" class="Symbol">:</a> <a id="6889" href="Cubical.Relation.Binary.Base.html#6710" class="Bound">A</a> <a id="6891" class="Symbol">→</a> <a id="6893" href="Cubical.Relation.Binary.Base.html#6758" class="Bound">A&#39;</a>
    <a id="RelIso.inv"></a><a id="6900" href="Cubical.Relation.Binary.Base.html#6900" class="Field">inv</a> <a id="6904" class="Symbol">:</a> <a id="6906" href="Cubical.Relation.Binary.Base.html#6758" class="Bound">A&#39;</a> <a id="6909" class="Symbol">→</a> <a id="6911" href="Cubical.Relation.Binary.Base.html#6710" class="Bound">A</a>
    <a id="RelIso.sec"></a><a id="6917" href="Cubical.Relation.Binary.Base.html#6917" class="Field">sec</a> <a id="6921" class="Symbol">:</a> <a id="6923" class="Symbol">(</a><a id="6924" href="Cubical.Relation.Binary.Base.html#6924" class="Bound">a&#39;</a> <a id="6927" class="Symbol">:</a> <a id="6929" href="Cubical.Relation.Binary.Base.html#6758" class="Bound">A&#39;</a><a id="6931" class="Symbol">)</a> <a id="6933" class="Symbol">→</a> <a id="6935" href="Cubical.Relation.Binary.Base.html#6883" class="Field">fun</a> <a id="6939" class="Symbol">(</a><a id="6940" href="Cubical.Relation.Binary.Base.html#6900" class="Field">inv</a> <a id="6944" href="Cubical.Relation.Binary.Base.html#6924" class="Bound">a&#39;</a><a id="6946" class="Symbol">)</a> <a id="6948" href="Cubical.Relation.Binary.Base.html#6774" class="Bound Operator">≅&#39;</a> <a id="6951" href="Cubical.Relation.Binary.Base.html#6924" class="Bound">a&#39;</a>
    <a id="RelIso.ret"></a><a id="6958" href="Cubical.Relation.Binary.Base.html#6958" class="Field">ret</a> <a id="6962" class="Symbol">:</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Relation.Binary.Base.html#6965" class="Bound">a</a> <a id="6967" class="Symbol">:</a> <a id="6969" href="Cubical.Relation.Binary.Base.html#6710" class="Bound">A</a><a id="6970" class="Symbol">)</a> <a id="6972" class="Symbol">→</a> <a id="6974" href="Cubical.Relation.Binary.Base.html#6900" class="Field">inv</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Cubical.Relation.Binary.Base.html#6883" class="Field">fun</a> <a id="6983" href="Cubical.Relation.Binary.Base.html#6965" class="Bound">a</a><a id="6984" class="Symbol">)</a> <a id="6986" href="Cubical.Relation.Binary.Base.html#6724" class="Bound Operator">≅</a> <a id="6988" href="Cubical.Relation.Binary.Base.html#6965" class="Bound">a</a>

<a id="6991" class="Keyword">open</a> <a id="6996" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

<a id="RelIso→Iso"></a><a id="7012" href="Cubical.Relation.Binary.Base.html#7012" class="Function">RelIso→Iso</a> <a id="7023" class="Symbol">:</a> <a id="7025" class="Symbol">{</a><a id="7026" href="Cubical.Relation.Binary.Base.html#7026" class="Bound">A</a> <a id="7028" class="Symbol">:</a> <a id="7030" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7035" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a><a id="7037" class="Symbol">}</a> <a id="7039" class="Symbol">{</a><a id="7040" href="Cubical.Relation.Binary.Base.html#7040" class="Bound">A&#39;</a> <a id="7043" class="Symbol">:</a> <a id="7045" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7050" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a><a id="7053" class="Symbol">}</a>
             <a id="7068" class="Symbol">(</a><a id="7069" href="Cubical.Relation.Binary.Base.html#7069" class="Bound Operator">_≅_</a> <a id="7073" class="Symbol">:</a> <a id="7075" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7079" href="Cubical.Relation.Binary.Base.html#7026" class="Bound">A</a> <a id="7081" href="Cubical.Relation.Binary.Base.html#7026" class="Bound">A</a> <a id="7083" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a><a id="7086" class="Symbol">)</a> <a id="7088" class="Symbol">(</a><a id="7089" href="Cubical.Relation.Binary.Base.html#7089" class="Bound Operator">_≅&#39;_</a> <a id="7094" class="Symbol">:</a> <a id="7096" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7100" href="Cubical.Relation.Binary.Base.html#7040" class="Bound">A&#39;</a> <a id="7103" href="Cubical.Relation.Binary.Base.html#7040" class="Bound">A&#39;</a> <a id="7106" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a><a id="7110" class="Symbol">)</a>
             <a id="7125" class="Symbol">(</a><a id="7126" href="Cubical.Relation.Binary.Base.html#7126" class="Bound">uni</a> <a id="7130" class="Symbol">:</a> <a id="7132" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="7148" href="Cubical.Relation.Binary.Base.html#7069" class="Bound Operator">_≅_</a><a id="7151" class="Symbol">)</a> <a id="7153" class="Symbol">(</a><a id="7154" href="Cubical.Relation.Binary.Base.html#7154" class="Bound">uni&#39;</a> <a id="7159" class="Symbol">:</a> <a id="7161" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a> <a id="7177" href="Cubical.Relation.Binary.Base.html#7089" class="Bound Operator">_≅&#39;_</a><a id="7181" class="Symbol">)</a>
             <a id="7196" class="Symbol">(</a><a id="7197" href="Cubical.Relation.Binary.Base.html#7197" class="Bound">f</a> <a id="7199" class="Symbol">:</a> <a id="7201" href="Cubical.Relation.Binary.Base.html#6702" class="Record">RelIso</a> <a id="7208" href="Cubical.Relation.Binary.Base.html#7069" class="Bound Operator">_≅_</a> <a id="7212" href="Cubical.Relation.Binary.Base.html#7089" class="Bound Operator">_≅&#39;_</a><a id="7216" class="Symbol">)</a>
             <a id="7231" class="Symbol">→</a> <a id="7233" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7237" href="Cubical.Relation.Binary.Base.html#7026" class="Bound">A</a> <a id="7239" href="Cubical.Relation.Binary.Base.html#7040" class="Bound">A&#39;</a>
<a id="7242" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Cubical.Relation.Binary.Base.html#7012" class="Function">RelIso→Iso</a> <a id="7262" class="Symbol">_</a> <a id="7264" class="Symbol">_</a> <a id="7266" class="Symbol">_</a> <a id="7268" class="Symbol">_</a> <a id="7270" href="Cubical.Relation.Binary.Base.html#7270" class="Bound">f</a><a id="7271" class="Symbol">)</a> <a id="7273" class="Symbol">=</a> <a id="7275" href="Cubical.Relation.Binary.Base.html#6883" class="Field">RelIso.fun</a> <a id="7286" href="Cubical.Relation.Binary.Base.html#7270" class="Bound">f</a>
<a id="7288" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7296" class="Symbol">(</a><a id="7297" href="Cubical.Relation.Binary.Base.html#7012" class="Function">RelIso→Iso</a> <a id="7308" class="Symbol">_</a> <a id="7310" class="Symbol">_</a> <a id="7312" class="Symbol">_</a> <a id="7314" class="Symbol">_</a> <a id="7316" href="Cubical.Relation.Binary.Base.html#7316" class="Bound">f</a><a id="7317" class="Symbol">)</a> <a id="7319" class="Symbol">=</a> <a id="7321" href="Cubical.Relation.Binary.Base.html#6900" class="Field">RelIso.inv</a> <a id="7332" href="Cubical.Relation.Binary.Base.html#7316" class="Bound">f</a>
<a id="7334" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7342" class="Symbol">(</a><a id="7343" href="Cubical.Relation.Binary.Base.html#7012" class="Function">RelIso→Iso</a> <a id="7354" class="Symbol">_</a> <a id="7356" class="Symbol">_</a> <a id="7358" href="Cubical.Relation.Binary.Base.html#7358" class="Bound">uni</a> <a id="7362" href="Cubical.Relation.Binary.Base.html#7362" class="Bound">uni&#39;</a> <a id="7367" href="Cubical.Relation.Binary.Base.html#7367" class="Bound">f</a><a id="7368" class="Symbol">)</a> <a id="7370" href="Cubical.Relation.Binary.Base.html#7370" class="Bound">a&#39;</a>
  <a id="7375" class="Symbol">=</a> <a id="7377" href="Cubical.Relation.Binary.Base.html#7362" class="Bound">uni&#39;</a> <a id="7382" class="Symbol">(</a><a id="7383" href="Cubical.Relation.Binary.Base.html#6917" class="Field">RelIso.sec</a> <a id="7394" href="Cubical.Relation.Binary.Base.html#7367" class="Bound">f</a> <a id="7396" href="Cubical.Relation.Binary.Base.html#7370" class="Bound">a&#39;</a><a id="7398" class="Symbol">)</a>
<a id="7400" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7408" class="Symbol">(</a><a id="7409" href="Cubical.Relation.Binary.Base.html#7012" class="Function">RelIso→Iso</a> <a id="7420" class="Symbol">_</a> <a id="7422" class="Symbol">_</a> <a id="7424" href="Cubical.Relation.Binary.Base.html#7424" class="Bound">uni</a> <a id="7428" href="Cubical.Relation.Binary.Base.html#7428" class="Bound">uni&#39;</a> <a id="7433" href="Cubical.Relation.Binary.Base.html#7433" class="Bound">f</a><a id="7434" class="Symbol">)</a> <a id="7436" href="Cubical.Relation.Binary.Base.html#7436" class="Bound">a</a>
  <a id="7440" class="Symbol">=</a> <a id="7442" href="Cubical.Relation.Binary.Base.html#7424" class="Bound">uni</a> <a id="7446" class="Symbol">(</a><a id="7447" href="Cubical.Relation.Binary.Base.html#6958" class="Field">RelIso.ret</a> <a id="7458" href="Cubical.Relation.Binary.Base.html#7433" class="Bound">f</a> <a id="7460" href="Cubical.Relation.Binary.Base.html#7436" class="Bound">a</a><a id="7461" class="Symbol">)</a>

<a id="isIrreflIrreflKernel"></a><a id="7464" href="Cubical.Relation.Binary.Base.html#7464" class="Function">isIrreflIrreflKernel</a> <a id="7485" class="Symbol">:</a> <a id="7487" class="Symbol">∀{</a><a id="7489" href="Cubical.Relation.Binary.Base.html#7489" class="Bound">ℓ</a> <a id="7491" href="Cubical.Relation.Binary.Base.html#7491" class="Bound">ℓ&#39;</a><a id="7493" class="Symbol">}</a> <a id="7495" class="Symbol">{</a><a id="7496" href="Cubical.Relation.Binary.Base.html#7496" class="Bound">A</a> <a id="7498" class="Symbol">:</a> <a id="7500" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7505" href="Cubical.Relation.Binary.Base.html#7489" class="Bound">ℓ</a><a id="7506" class="Symbol">}</a> <a id="7508" class="Symbol">(</a><a id="7509" href="Cubical.Relation.Binary.Base.html#7509" class="Bound">R</a> <a id="7511" class="Symbol">:</a> <a id="7513" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7517" href="Cubical.Relation.Binary.Base.html#7496" class="Bound">A</a> <a id="7519" href="Cubical.Relation.Binary.Base.html#7496" class="Bound">A</a> <a id="7521" href="Cubical.Relation.Binary.Base.html#7491" class="Bound">ℓ&#39;</a><a id="7523" class="Symbol">)</a> <a id="7525" class="Symbol">→</a> <a id="7527" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="7536" class="Symbol">(</a><a id="7537" href="Cubical.Relation.Binary.Base.html#3073" class="Function">IrreflKernel</a> <a id="7550" href="Cubical.Relation.Binary.Base.html#7509" class="Bound">R</a><a id="7551" class="Symbol">)</a>
<a id="7553" href="Cubical.Relation.Binary.Base.html#7464" class="Function">isIrreflIrreflKernel</a> <a id="7574" class="Symbol">_</a> <a id="7576" class="Symbol">_</a> <a id="7578" class="Symbol">(_</a> <a id="7581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7583" href="Cubical.Relation.Binary.Base.html#7583" class="Bound">¬a≡a</a><a id="7587" class="Symbol">)</a> <a id="7589" class="Symbol">=</a> <a id="7591" href="Cubical.Relation.Binary.Base.html#7583" class="Bound">¬a≡a</a> <a id="7596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isReflReflClosure"></a><a id="7602" href="Cubical.Relation.Binary.Base.html#7602" class="Function">isReflReflClosure</a> <a id="7620" class="Symbol">:</a> <a id="7622" class="Symbol">∀{</a><a id="7624" href="Cubical.Relation.Binary.Base.html#7624" class="Bound">ℓ</a> <a id="7626" href="Cubical.Relation.Binary.Base.html#7626" class="Bound">ℓ&#39;</a><a id="7628" class="Symbol">}</a> <a id="7630" class="Symbol">{</a><a id="7631" href="Cubical.Relation.Binary.Base.html#7631" class="Bound">A</a> <a id="7633" class="Symbol">:</a> <a id="7635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7640" href="Cubical.Relation.Binary.Base.html#7624" class="Bound">ℓ</a><a id="7641" class="Symbol">}</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Relation.Binary.Base.html#7644" class="Bound">R</a> <a id="7646" class="Symbol">:</a> <a id="7648" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7652" href="Cubical.Relation.Binary.Base.html#7631" class="Bound">A</a> <a id="7654" href="Cubical.Relation.Binary.Base.html#7631" class="Bound">A</a> <a id="7656" href="Cubical.Relation.Binary.Base.html#7626" class="Bound">ℓ&#39;</a><a id="7658" class="Symbol">)</a> <a id="7660" class="Symbol">→</a> <a id="7662" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Cubical.Relation.Binary.Base.html#3151" class="Function">ReflClosure</a> <a id="7682" href="Cubical.Relation.Binary.Base.html#7644" class="Bound">R</a><a id="7683" class="Symbol">)</a>
<a id="7685" href="Cubical.Relation.Binary.Base.html#7602" class="Function">isReflReflClosure</a> <a id="7703" class="Symbol">_</a> <a id="7705" class="Symbol">_</a> <a id="7707" class="Symbol">=</a> <a id="7709" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7713" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isSymSymKernel"></a><a id="7719" href="Cubical.Relation.Binary.Base.html#7719" class="Function">isSymSymKernel</a> <a id="7734" class="Symbol">:</a> <a id="7736" class="Symbol">∀{</a><a id="7738" href="Cubical.Relation.Binary.Base.html#7738" class="Bound">ℓ</a> <a id="7740" href="Cubical.Relation.Binary.Base.html#7740" class="Bound">ℓ&#39;</a><a id="7742" class="Symbol">}</a> <a id="7744" class="Symbol">{</a><a id="7745" href="Cubical.Relation.Binary.Base.html#7745" class="Bound">A</a> <a id="7747" class="Symbol">:</a> <a id="7749" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7754" href="Cubical.Relation.Binary.Base.html#7738" class="Bound">ℓ</a><a id="7755" class="Symbol">}</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Cubical.Relation.Binary.Base.html#7758" class="Bound">R</a> <a id="7760" class="Symbol">:</a> <a id="7762" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7766" href="Cubical.Relation.Binary.Base.html#7745" class="Bound">A</a> <a id="7768" href="Cubical.Relation.Binary.Base.html#7745" class="Bound">A</a> <a id="7770" href="Cubical.Relation.Binary.Base.html#7740" class="Bound">ℓ&#39;</a><a id="7772" class="Symbol">)</a> <a id="7774" class="Symbol">→</a> <a id="7776" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Cubical.Relation.Binary.Base.html#3225" class="Function">SymKernel</a> <a id="7793" href="Cubical.Relation.Binary.Base.html#7758" class="Bound">R</a><a id="7794" class="Symbol">)</a>
<a id="7796" href="Cubical.Relation.Binary.Base.html#7719" class="Function">isSymSymKernel</a> <a id="7811" class="Symbol">_</a> <a id="7813" class="Symbol">_</a> <a id="7815" class="Symbol">_</a> <a id="7817" class="Symbol">(</a><a id="7818" href="Cubical.Relation.Binary.Base.html#7818" class="Bound">Rab</a> <a id="7822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7824" href="Cubical.Relation.Binary.Base.html#7824" class="Bound">Rba</a><a id="7827" class="Symbol">)</a> <a id="7829" class="Symbol">=</a> <a id="7831" href="Cubical.Relation.Binary.Base.html#7824" class="Bound">Rba</a> <a id="7835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7837" href="Cubical.Relation.Binary.Base.html#7818" class="Bound">Rab</a>

<a id="isSymSymClosure"></a><a id="7842" href="Cubical.Relation.Binary.Base.html#7842" class="Function">isSymSymClosure</a> <a id="7858" class="Symbol">:</a> <a id="7860" class="Symbol">∀{</a><a id="7862" href="Cubical.Relation.Binary.Base.html#7862" class="Bound">ℓ</a> <a id="7864" href="Cubical.Relation.Binary.Base.html#7864" class="Bound">ℓ&#39;</a><a id="7866" class="Symbol">}</a> <a id="7868" class="Symbol">{</a><a id="7869" href="Cubical.Relation.Binary.Base.html#7869" class="Bound">A</a> <a id="7871" class="Symbol">:</a> <a id="7873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7878" href="Cubical.Relation.Binary.Base.html#7862" class="Bound">ℓ</a><a id="7879" class="Symbol">}</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Cubical.Relation.Binary.Base.html#7882" class="Bound">R</a> <a id="7884" class="Symbol">:</a> <a id="7886" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7890" href="Cubical.Relation.Binary.Base.html#7869" class="Bound">A</a> <a id="7892" href="Cubical.Relation.Binary.Base.html#7869" class="Bound">A</a> <a id="7894" href="Cubical.Relation.Binary.Base.html#7864" class="Bound">ℓ&#39;</a><a id="7896" class="Symbol">)</a> <a id="7898" class="Symbol">→</a> <a id="7900" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.Relation.Binary.Base.html#3283" class="Function">SymClosure</a> <a id="7918" href="Cubical.Relation.Binary.Base.html#7882" class="Bound">R</a><a id="7919" class="Symbol">)</a>
<a id="7921" href="Cubical.Relation.Binary.Base.html#7842" class="Function">isSymSymClosure</a> <a id="7937" class="Symbol">_</a> <a id="7939" class="Symbol">_</a> <a id="7941" class="Symbol">_</a> <a id="7943" class="Symbol">(</a><a id="7944" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7948" href="Cubical.Relation.Binary.Base.html#7948" class="Bound">Rab</a><a id="7951" class="Symbol">)</a> <a id="7953" class="Symbol">=</a> <a id="7955" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7959" href="Cubical.Relation.Binary.Base.html#7948" class="Bound">Rab</a>
<a id="7963" href="Cubical.Relation.Binary.Base.html#7842" class="Function">isSymSymClosure</a> <a id="7979" class="Symbol">_</a> <a id="7981" class="Symbol">_</a> <a id="7983" class="Symbol">_</a> <a id="7985" class="Symbol">(</a><a id="7986" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7990" href="Cubical.Relation.Binary.Base.html#7990" class="Bound">Rba</a><a id="7993" class="Symbol">)</a> <a id="7995" class="Symbol">=</a> <a id="7997" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8001" href="Cubical.Relation.Binary.Base.html#7990" class="Bound">Rba</a>

<a id="isAsymAsymKernel"></a><a id="8006" href="Cubical.Relation.Binary.Base.html#8006" class="Function">isAsymAsymKernel</a> <a id="8023" class="Symbol">:</a> <a id="8025" class="Symbol">∀</a> <a id="8027" class="Symbol">{</a><a id="8028" href="Cubical.Relation.Binary.Base.html#8028" class="Bound">ℓ</a> <a id="8030" href="Cubical.Relation.Binary.Base.html#8030" class="Bound">ℓ&#39;</a><a id="8032" class="Symbol">}</a> <a id="8034" class="Symbol">{</a><a id="8035" href="Cubical.Relation.Binary.Base.html#8035" class="Bound">A</a> <a id="8037" class="Symbol">:</a> <a id="8039" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8044" href="Cubical.Relation.Binary.Base.html#8028" class="Bound">ℓ</a><a id="8045" class="Symbol">}</a> <a id="8047" class="Symbol">(</a><a id="8048" href="Cubical.Relation.Binary.Base.html#8048" class="Bound">R</a> <a id="8050" class="Symbol">:</a> <a id="8052" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="8056" href="Cubical.Relation.Binary.Base.html#8035" class="Bound">A</a> <a id="8058" href="Cubical.Relation.Binary.Base.html#8035" class="Bound">A</a> <a id="8060" href="Cubical.Relation.Binary.Base.html#8030" class="Bound">ℓ&#39;</a><a id="8062" class="Symbol">)</a> <a id="8064" class="Symbol">→</a> <a id="8066" href="Cubical.Relation.Binary.Base.html#1988" class="Function">isAsym</a> <a id="8073" class="Symbol">(</a><a id="8074" href="Cubical.Relation.Binary.Base.html#3343" class="Function">AsymKernel</a> <a id="8085" href="Cubical.Relation.Binary.Base.html#8048" class="Bound">R</a><a id="8086" class="Symbol">)</a>
<a id="8088" href="Cubical.Relation.Binary.Base.html#8006" class="Function">isAsymAsymKernel</a> <a id="8105" class="Symbol">_</a> <a id="8107" class="Symbol">_</a> <a id="8109" class="Symbol">_</a> <a id="8111" class="Symbol">(</a><a id="8112" href="Cubical.Relation.Binary.Base.html#8112" class="Bound">Rab</a> <a id="8116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8118" class="Symbol">_)</a> <a id="8121" class="Symbol">(_</a> <a id="8124" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8126" href="Cubical.Relation.Binary.Base.html#8126" class="Bound">¬Rab</a><a id="8130" class="Symbol">)</a> <a id="8132" class="Symbol">=</a> <a id="8134" href="Cubical.Relation.Binary.Base.html#8126" class="Bound">¬Rab</a> <a id="8139" href="Cubical.Relation.Binary.Base.html#8112" class="Bound">Rab</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Properties.html" class="Module">Cubical.Relation.Binary.Properties</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="406" class="Keyword">private</a>
  <a id="416" class="Keyword">variable</a>
    <a id="429" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a> <a id="431" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a> <a id="434" class="Symbol">:</a> <a id="436" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="446" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="448" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="450" class="Symbol">:</a> <a id="452" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="457" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a>

<a id="460" class="Comment">-- Theorem 7.2.2 in the HoTT Book</a>
<a id="494" class="Keyword">module</a> <a id="501" href="Cubical.Relation.Binary.Properties.html#501" class="Module">_</a> <a id="503" class="Symbol">(</a><a id="504" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="506" class="Symbol">:</a> <a id="508" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="512" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="514" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="516" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="518" class="Symbol">)</a> <a id="520" class="Keyword">where</a>
  <a id="528" class="Keyword">open</a> <a id="533" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a> <a id="548" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a>

  <a id="553" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="586" class="Symbol">:</a> <a id="588" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a>
                                   <a id="630" class="Symbol">→</a> <a id="632" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a>
                                   <a id="680" class="Symbol">→</a> <a id="682" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a>
                                   <a id="733" class="Symbol">→</a> <a id="735" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="741" href="Cubical.Relation.Binary.Properties.html#512" class="Bound">A</a>
  <a id="745" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="778" href="Cubical.Relation.Binary.Properties.html#778" class="Bound">Rrefl</a> <a id="784" href="Cubical.Relation.Binary.Properties.html#784" class="Bound">Rprop</a> <a id="790" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="794" class="Symbol">=</a> <a id="796" href="Cubical.Relation.Nullary.Properties.html#5273" class="Function">Collapsible≡→isSet</a> <a id="815" class="Symbol">λ</a> <a id="817" class="Keyword">where</a>
    <a id="827" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a> <a id="829" href="Cubical.Relation.Binary.Properties.html#829" class="Bound">y</a> <a id="831" class="Symbol">.</a><a id="832" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="836" href="Cubical.Relation.Binary.Properties.html#836" class="Bound">p</a> <a id="838" class="Symbol">→</a> <a id="840" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="854" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a><a id="855" class="Symbol">)</a> <a id="857" href="Cubical.Relation.Binary.Properties.html#836" class="Bound">p</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Relation.Binary.Properties.html#778" class="Bound">Rrefl</a> <a id="866" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a><a id="867" class="Symbol">))</a>
    <a id="874" href="Cubical.Relation.Binary.Properties.html#874" class="Bound">x</a> <a id="876" href="Cubical.Relation.Binary.Properties.html#876" class="Bound">y</a> <a id="878" class="Symbol">.</a><a id="879" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="883" href="Cubical.Relation.Binary.Properties.html#883" class="Bound">p</a> <a id="885" href="Cubical.Relation.Binary.Properties.html#885" class="Bound">q</a> <a id="887" class="Symbol">→</a> <a id="889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="894" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="898" class="Symbol">(</a><a id="899" href="Cubical.Relation.Binary.Properties.html#784" class="Bound">Rprop</a> <a id="905" class="Symbol">_</a> <a id="907" class="Symbol">_</a> <a id="909" class="Symbol">_</a> <a id="911" class="Symbol">_)</a>

  <a id="917" href="Cubical.Relation.Binary.Properties.html#917" class="Function">reflPropRelImpliesIdentity→isUnivalent</a> <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a>
                                         <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a>
                                         <a id="1062" class="Symbol">→</a> <a id="1064" href="Cubical.Relation.Binary.Base.html#4537" class="Function">impliesIdentity</a>
                                         <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Relation.Binary.Base.html#5060" class="Function">isUnivalent</a>
  <a id="1137" href="Cubical.Relation.Binary.Properties.html#917" class="Function">reflPropRelImpliesIdentity→isUnivalent</a> <a id="1176" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1182" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1188" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a> <a id="1192" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1194" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a> <a id="1196" class="Symbol">=</a>
    <a id="1202" href="Cubical.Foundations.Equiv.html#6248" class="Function">propBiimpl→Equiv</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1226" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1228" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a><a id="1229" class="Symbol">)</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1237" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1239" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a> <a id="1246" class="Symbol">(λ</a> <a id="1249" href="Cubical.Relation.Binary.Properties.html#1249" class="Bound">p</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="1262" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Cubical.Relation.Binary.Properties.html#1249" class="Bound">p</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1274" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a><a id="1275" class="Symbol">))</a> <a id="1278" class="Keyword">where</a>

    <a id="1289" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1302" href="Cubical.Relation.Binary.Properties.html#512" class="Bound">A</a>
    <a id="1308" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="1348" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1354" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1360" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a>

<a id="1365" class="Comment">-- Pulling back a relation along a function.</a>
<a id="1410" class="Comment">-- This can for example be used when restricting an equivalence relation to a subset:</a>
<a id="1496" class="Comment">--   _~&#39;_ = on fst _~_</a>

<a id="1520" class="Keyword">module</a> <a id="1527" href="Cubical.Relation.Binary.Properties.html#1527" class="Module">_</a>
  <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a><a id="1541" class="Symbol">)</a>
  <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1554" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="1556" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="1558" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="1559" class="Symbol">)</a>
  <a id="1563" class="Keyword">where</a>

  <a id="1572" class="Keyword">open</a> <a id="1577" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>

  <a id="1595" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1615" href="Cubical.Relation.Binary.Properties.html#1536" class="Bound">A</a> <a id="1617" href="Cubical.Relation.Binary.Properties.html#1536" class="Bound">A</a> <a id="1619" href="Cubical.Relation.Binary.Properties.html#1558" class="Bound">ℓ</a>
  <a id="1623" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a> <a id="1637" href="Cubical.Relation.Binary.Properties.html#1637" class="Bound">x</a> <a id="1639" href="Cubical.Relation.Binary.Properties.html#1639" class="Bound">y</a> <a id="1641" class="Symbol">=</a> <a id="1643" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1648" href="Cubical.Relation.Binary.Properties.html#1637" class="Bound">x</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1654" href="Cubical.Relation.Binary.Properties.html#1639" class="Bound">y</a><a id="1655" class="Symbol">)</a>

  <a id="1660" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1689" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Cubical.Relation.Binary.Base.html#1744" class="Function">isRefl</a> <a id="1700" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1716" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="1736" href="Cubical.Relation.Binary.Properties.html#1736" class="Bound">isReflR</a> <a id="1744" href="Cubical.Relation.Binary.Properties.html#1744" class="Bound">a</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Cubical.Relation.Binary.Properties.html#1736" class="Bound">isReflR</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1759" href="Cubical.Relation.Binary.Properties.html#1744" class="Bound">a</a><a id="1760" class="Symbol">)</a>

  <a id="1765" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1792" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Cubical.Relation.Binary.Base.html#1923" class="Function">isSym</a> <a id="1802" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1818" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="1837" href="Cubical.Relation.Binary.Properties.html#1837" class="Bound">isSymR</a> <a id="1844" href="Cubical.Relation.Binary.Properties.html#1844" class="Bound">a</a> <a id="1846" href="Cubical.Relation.Binary.Properties.html#1846" class="Bound">a&#39;</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Relation.Binary.Properties.html#1837" class="Bound">isSymR</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1861" href="Cubical.Relation.Binary.Properties.html#1844" class="Bound">a</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1867" href="Cubical.Relation.Binary.Properties.html#1846" class="Bound">a&#39;</a><a id="1869" class="Symbol">)</a>

  <a id="1874" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1905" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1907" class="Symbol">→</a> <a id="1909" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="1917" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1933" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="1954" href="Cubical.Relation.Binary.Properties.html#1954" class="Bound">isTransR</a> <a id="1963" href="Cubical.Relation.Binary.Properties.html#1963" class="Bound">a</a> <a id="1965" href="Cubical.Relation.Binary.Properties.html#1965" class="Bound">a&#39;</a> <a id="1968" href="Cubical.Relation.Binary.Properties.html#1968" class="Bound">a&#39;&#39;</a> <a id="1972" class="Symbol">=</a> <a id="1974" href="Cubical.Relation.Binary.Properties.html#1954" class="Bound">isTransR</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1986" href="Cubical.Relation.Binary.Properties.html#1963" class="Bound">a</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1992" href="Cubical.Relation.Binary.Properties.html#1965" class="Bound">a&#39;</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1999" href="Cubical.Relation.Binary.Properties.html#1968" class="Bound">a&#39;&#39;</a><a id="2002" class="Symbol">)</a>

  <a id="2007" class="Keyword">open</a> <a id="2012" href="Cubical.Relation.Binary.Base.html#3780" class="Module">isEquivRel</a>

  <a id="2026" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="2063" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Cubical.Relation.Binary.Base.html#3780" class="Record">isEquivRel</a> <a id="2078" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="2094" href="Cubical.Relation.Binary.Base.html#3858" class="Field">reflexive</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2129" href="Cubical.Relation.Binary.Properties.html#2129" class="Bound">isEquivRelR</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Cubical.Relation.Binary.Base.html#3858" class="Field">reflexive</a> <a id="2175" href="Cubical.Relation.Binary.Properties.html#2129" class="Bound">isEquivRelR</a><a id="2186" class="Symbol">)</a>
  <a id="2190" href="Cubical.Relation.Binary.Base.html#3883" class="Field">symmetric</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2225" href="Cubical.Relation.Binary.Properties.html#2225" class="Bound">isEquivRelR</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Cubical.Relation.Binary.Base.html#3883" class="Field">symmetric</a> <a id="2270" href="Cubical.Relation.Binary.Properties.html#2225" class="Bound">isEquivRelR</a><a id="2281" class="Symbol">)</a>
  <a id="2285" href="Cubical.Relation.Binary.Base.html#3907" class="Field">transitive</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2321" href="Cubical.Relation.Binary.Properties.html#2321" class="Bound">isEquivRelR</a><a id="2332" class="Symbol">)</a> <a id="2334" class="Symbol">=</a> <a id="2336" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Relation.Binary.Base.html#3907" class="Field">transitive</a> <a id="2369" href="Cubical.Relation.Binary.Properties.html#2321" class="Bound">isEquivRelR</a><a id="2380" class="Symbol">)</a>

<a id="2383" class="Keyword">module</a> <a id="2390" href="Cubical.Relation.Binary.Properties.html#2390" class="Module">_</a> <a id="2392" class="Symbol">{</a><a id="2393" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2395" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2397" class="Symbol">:</a> <a id="2399" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2404" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2414" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2416" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">_∼_</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2430" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2432" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2434" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2436" class="Symbol">}</a> <a id="2438" class="Symbol">{</a><a id="2439" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">_∻_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2449" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2451" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2453" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2455" class="Symbol">}</a>
         <a id="2466" class="Symbol">(</a><a id="2467" href="Cubical.Relation.Binary.Properties.html#2467" class="Bound Operator">_h_</a> <a id="2471" class="Symbol">:</a> <a id="2473" class="Symbol">∀</a> <a id="2475" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a> <a id="2477" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a> <a id="2479" class="Symbol">→</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a> <a id="2484" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">∼</a> <a id="2486" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a><a id="2487" class="Symbol">)</a> <a id="2489" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2491" class="Symbol">((</a><a id="2493" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2497" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2499" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a><a id="2500" class="Symbol">)</a> <a id="2502" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">∻</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2509" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2511" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a><a id="2512" class="Symbol">)))</a> <a id="2516" class="Keyword">where</a>

  <a id="2525" href="Cubical.Relation.Binary.Properties.html#2525" class="Function">RelPathP</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="2542" class="Symbol">(λ</a> <a id="2545" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2552" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2554" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2561" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2563" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2572" class="Symbol">_)</a>
              <a id="2589" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">_∼_</a> <a id="2593" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">_∻_</a>
  <a id="2599" href="Cubical.Relation.Binary.Properties.html#2525" class="Function">RelPathP</a> <a id="2608" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2610" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2612" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a> <a id="2614" class="Symbol">=</a> <a id="2616" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2632" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2634" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2636" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2638" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">∻</a> <a id="2640" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2650" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2652" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2654" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a><a id="2655" class="Symbol">)</a>
      <a id="2663" class="Symbol">λ</a> <a id="2665" class="Symbol">{</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" class="Symbol">_</a> <a id="2680" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2682" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2684" href="Cubical.Relation.Binary.Properties.html#2467" class="Bound Operator">h</a> <a id="2686" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a>
        <a id="2696" class="Symbol">;</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">→</a> <a id="2709" class="Symbol">_</a> <a id="2711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2713" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2721" class="Symbol">_</a> <a id="2723" class="Symbol">}</a>


<a id="2727" class="Keyword">module</a> <a id="2734" href="Cubical.Relation.Binary.Properties.html#2734" class="Module">_</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Cubical.Relation.Binary.Properties.html#2737" class="Bound">ℓ&#39;&#39;</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">{</a><a id="2743" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2745" class="Symbol">:</a> <a id="2747" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2752" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="2753" class="Symbol">}</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a> <a id="2760" class="Symbol">:</a> <a id="2762" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2775" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Keyword">where</a>

  <a id="2788" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a> <a id="2803" class="Symbol">:</a> <a id="2805" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2810" class="Symbol">_</a>
  <a id="2814" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a> <a id="2829" class="Symbol">=</a> <a id="2831" class="Symbol">∀</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2843" href="Cubical.Relation.Binary.Properties.html#2752" class="Bound">ℓ</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2853" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2855" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Cubical.Relation.Binary.Properties.html#2859" class="Bound Operator">_~_</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2878" href="Cubical.Relation.Binary.Properties.html#2775" class="Bound">ℓ&#39;</a><a id="2880" class="Symbol">)</a>
             <a id="2895" class="Symbol">→</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Relation.Binary.Properties.html#2898" class="Bound Operator">_h_</a> <a id="2902" class="Symbol">:</a>  <a id="2905" class="Symbol">∀</a> <a id="2907" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2909" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2915" href="Cubical.Relation.Binary.Properties.html#2859" class="Bound Operator">~</a> <a id="2917" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a> <a id="2919" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2926" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2928" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2930" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">∻</a> <a id="2932" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2936" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2938" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a><a id="2939" class="Symbol">))</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2949" href="Cubical.Relation.Binary.Properties.html#2737" class="Bound">ℓ&#39;&#39;</a>


  <a id="2957" href="Cubical.Relation.Binary.Properties.html#2957" class="Function">EquivJRel</a> <a id="2967" class="Symbol">:</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a><a id="2991" class="Symbol">)</a>
            <a id="3005" class="Symbol">→</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="3013" class="Symbol">_</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3024" class="Symbol">_)</a> <a id="3027" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a> <a id="3031" class="Symbol">λ</a> <a id="3033" href="Cubical.Relation.Binary.Properties.html#3033" class="Symbol">_</a> <a id="3035" href="Cubical.Relation.Binary.Properties.html#3035" class="Symbol">_</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3047" class="Symbol">_</a> <a id="3049" class="Symbol">)</a>
            <a id="3063" class="Symbol">→</a> <a id="3065" class="Symbol">∀</a> <a id="3067" class="Symbol">{</a><a id="3068" href="Cubical.Relation.Binary.Properties.html#3068" class="Bound">A</a><a id="3069" class="Symbol">}</a> <a id="3071" href="Cubical.Relation.Binary.Properties.html#3071" class="Bound">e</a> <a id="3073" href="Cubical.Relation.Binary.Properties.html#3073" class="Bound Operator">_~_</a> <a id="3077" href="Cubical.Relation.Binary.Properties.html#3077" class="Bound Operator">_h_</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="3088" href="Cubical.Relation.Binary.Properties.html#3068" class="Bound">A</a> <a id="3090" href="Cubical.Relation.Binary.Properties.html#3071" class="Bound">e</a> <a id="3092" href="Cubical.Relation.Binary.Properties.html#3073" class="Bound Operator">_~_</a> <a id="3096" href="Cubical.Relation.Binary.Properties.html#3077" class="Bound Operator">_h_</a>
  <a id="3102" href="Cubical.Relation.Binary.Properties.html#2957" class="Function">EquivJRel</a> <a id="3112" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3117" href="Cubical.Relation.Binary.Properties.html#3117" class="Bound">g</a> <a id="3119" class="Symbol">{</a><a id="3120" href="Cubical.Relation.Binary.Properties.html#3120" class="Bound">A</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="3132" class="Symbol">(λ</a> <a id="3135" href="Cubical.Relation.Binary.Properties.html#3135" class="Bound">A</a> <a id="3137" href="Cubical.Relation.Binary.Properties.html#3137" class="Bound">e</a> <a id="3139" class="Symbol">→</a> <a id="3141" class="Symbol">∀</a> <a id="3143" href="Cubical.Relation.Binary.Properties.html#3143" class="Bound Operator">_~_</a> <a id="3147" href="Cubical.Relation.Binary.Properties.html#3147" class="Bound Operator">_h_</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3158" href="Cubical.Relation.Binary.Properties.html#3135" class="Bound">A</a> <a id="3160" href="Cubical.Relation.Binary.Properties.html#3137" class="Bound">e</a> <a id="3162" href="Cubical.Relation.Binary.Properties.html#3143" class="Bound Operator">_~_</a> <a id="3166" href="Cubical.Relation.Binary.Properties.html#3147" class="Bound Operator">_h_</a><a id="3169" class="Symbol">)</a>
   <a id="3174" class="Symbol">λ</a> <a id="3176" href="Cubical.Relation.Binary.Properties.html#3176" class="Bound Operator">_~_</a> <a id="3180" href="Cubical.Relation.Binary.Properties.html#3180" class="Bound Operator">_h_</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3207" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="3209" class="Symbol">(</a><a id="3210" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3218" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a><a id="3219" class="Symbol">)))</a>
       <a id="3230" class="Symbol">((</a><a id="3232" href="Cubical.Foundations.HLevels.html#5614" class="Function">isPropRetract</a>
           <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3266" class="Symbol">(λ</a> <a id="3269" href="Cubical.Relation.Binary.Properties.html#3269" class="Bound">r</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="3281" class="Symbol">λ</a> <a id="3283" href="Cubical.Relation.Binary.Properties.html#3283" class="Bound">x</a> <a id="3285" href="Cubical.Relation.Binary.Properties.html#3285" class="Bound">y</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3293" class="Symbol">(</a><a id="3294" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Cubical.Relation.Binary.Properties.html#3269" class="Bound">r</a> <a id="3300" href="Cubical.Relation.Binary.Properties.html#3283" class="Bound">x</a> <a id="3302" href="Cubical.Relation.Binary.Properties.html#3285" class="Bound">y</a><a id="3303" class="Symbol">))))</a>
           <a id="3319" class="Symbol">(</a><a id="3320" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3328" class="Symbol">(λ</a> <a id="3331" href="Cubical.Relation.Binary.Properties.html#3331" class="Bound">r</a> <a id="3333" href="Cubical.Relation.Binary.Properties.html#3333" class="Bound">x</a> <a id="3335" href="Cubical.Relation.Binary.Properties.html#3335" class="Bound">y</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3351" class="Symbol">λ</a> <a id="3353" href="Cubical.Relation.Binary.Properties.html#3353" class="Bound">i</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="Cubical.Relation.Binary.Properties.html#3331" class="Bound">r</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="3362" href="Cubical.Relation.Binary.Properties.html#3353" class="Bound">i</a><a id="3363" class="Symbol">)</a> <a id="3365" href="Cubical.Relation.Binary.Properties.html#3333" class="Bound">x</a> <a id="3367" href="Cubical.Relation.Binary.Properties.html#3335" class="Bound">y</a><a id="3368" class="Symbol">))</a>
           <a id="3382" class="Symbol">(λ</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Cubical.Relation.Binary.Properties.html#3386" class="Bound">o</a> <a id="3388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3390" href="Cubical.Relation.Binary.Properties.html#3390" class="Bound">r</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Relation.Binary.Properties.html#3386" class="Bound">o</a> <a id="3403" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="3416" class="Symbol">λ</a> <a id="3418" href="Cubical.Relation.Binary.Properties.html#3418" class="Bound">x</a> <a id="3420" href="Cubical.Relation.Binary.Properties.html#3420" class="Bound">y</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a>
              <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3454" class="Symbol">λ</a> <a id="3456" href="Cubical.Relation.Binary.Properties.html#3456" class="Bound">_</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3474" class="Symbol">_)))</a>
          <a id="3489" class="Symbol">(</a><a id="3490" href="Cubical.Foundations.Prelude.html#20865" class="Function">isPropSingl</a> <a id="3502" class="Symbol">{</a><a id="3503" class="Argument">a</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a><a id="3510" class="Symbol">}))</a> <a id="3514" class="Symbol">_</a> <a id="3516" class="Symbol">_)</a> <a id="3519" href="Cubical.Relation.Binary.Properties.html#3117" class="Bound">g</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a> <a id="80" class="Keyword">public</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Relation.Binary.Properties.html" class="Module">Cubical.Relation.Binary.Properties</a> <a id="134" class="Keyword">public</a>

</pre></body></html>

==> anc/html/Cubical.Relation.Nullary.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="197" class="Symbol">as</a> <a id="200" class="Module">⊥</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="257" class="Keyword">private</a>
  <a id="267" class="Keyword">variable</a>
    <a id="280" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>  <a id="283" class="Symbol">:</a> <a id="285" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="295" href="Cubical.Relation.Nullary.Base.html#295" class="Generalizable">A</a>  <a id="298" class="Symbol">:</a> <a id="300" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="305" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>

<a id="308" class="Comment">-- Negation</a>
<a id="320" class="Keyword">infix</a> <a id="326" class="Number">3</a> <a id="328" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a>

<a id="¬_"></a><a id="332" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="335" class="Symbol">:</a> <a id="337" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="342" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="344" class="Symbol">→</a> <a id="346" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="351" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="353" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="355" href="Cubical.Relation.Nullary.Base.html#355" class="Bound">A</a> <a id="357" class="Symbol">=</a> <a id="359" href="Cubical.Relation.Nullary.Base.html#355" class="Bound">A</a> <a id="361" class="Symbol">→</a> <a id="363" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="366" class="Comment">-- Decidable types (inspired by standard library)</a>
<a id="416" class="Keyword">data</a> <a id="Dec"></a><a id="421" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="425" class="Symbol">(</a><a id="426" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a> <a id="428" class="Symbol">:</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="435" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">:</a> <a id="440" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="445" href="Cubical.Relation.Nullary.Base.html#435" class="Bound">ℓ</a> <a id="447" class="Keyword">where</a>
  <a id="Dec.yes"></a><a id="455" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="459" class="Symbol">:</a> <a id="461" class="Symbol">(</a> <a id="463" href="Cubical.Relation.Nullary.Base.html#463" class="Bound">p</a> <a id="465" class="Symbol">:</a>   <a id="469" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a><a id="470" class="Symbol">)</a> <a id="472" class="Symbol">→</a> <a id="474" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="478" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a>
  <a id="Dec.no"></a><a id="482" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="486" class="Symbol">:</a> <a id="488" class="Symbol">(</a><a id="489" href="Cubical.Relation.Nullary.Base.html#489" class="Bound">¬p</a> <a id="492" class="Symbol">:</a> <a id="494" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="496" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a><a id="497" class="Symbol">)</a> <a id="499" class="Symbol">→</a> <a id="501" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="505" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a>

<a id="decRec"></a><a id="508" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Relation.Nullary.Base.html#520" class="Bound">ℓ</a> <a id="522" href="Cubical.Relation.Nullary.Base.html#522" class="Bound">ℓ&#39;</a><a id="524" class="Symbol">}</a> <a id="526" class="Symbol">{</a><a id="527" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="529" class="Symbol">:</a> <a id="531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="536" href="Cubical.Relation.Nullary.Base.html#520" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">{</a><a id="540" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="549" href="Cubical.Relation.Nullary.Base.html#522" class="Bound">ℓ&#39;</a><a id="551" class="Symbol">}</a> <a id="553" class="Symbol">→</a> <a id="555" class="Symbol">(</a><a id="556" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="558" class="Symbol">→</a> <a id="560" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a><a id="561" class="Symbol">)</a> <a id="563" class="Symbol">→</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="568" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a><a id="573" class="Symbol">)</a> <a id="575" class="Symbol">→</a> <a id="577" class="Symbol">(</a><a id="578" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="582" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a><a id="583" class="Symbol">)</a> <a id="585" class="Symbol">→</a> <a id="587" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a>
<a id="589" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="596" href="Cubical.Relation.Nullary.Base.html#596" class="Bound">ifyes</a> <a id="602" href="Cubical.Relation.Nullary.Base.html#602" class="Bound">ifno</a> <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="612" href="Cubical.Relation.Nullary.Base.html#612" class="Bound">p</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">=</a> <a id="617" href="Cubical.Relation.Nullary.Base.html#596" class="Bound">ifyes</a> <a id="623" href="Cubical.Relation.Nullary.Base.html#612" class="Bound">p</a>
<a id="625" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="632" href="Cubical.Relation.Nullary.Base.html#632" class="Bound">ifyes</a> <a id="638" href="Cubical.Relation.Nullary.Base.html#638" class="Bound">ifno</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="647" href="Cubical.Relation.Nullary.Base.html#647" class="Bound">¬p</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">=</a> <a id="653" href="Cubical.Relation.Nullary.Base.html#638" class="Bound">ifno</a> <a id="658" href="Cubical.Relation.Nullary.Base.html#647" class="Bound">¬p</a>

<a id="NonEmpty"></a><a id="662" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="678" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="680" class="Symbol">→</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="687" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="689" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="698" href="Cubical.Relation.Nullary.Base.html#698" class="Bound">A</a> <a id="700" class="Symbol">=</a> <a id="702" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="704" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="706" href="Cubical.Relation.Nullary.Base.html#698" class="Bound">A</a>

<a id="Stable"></a><a id="709" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="716" class="Symbol">:</a> <a id="718" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="723" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="725" class="Symbol">→</a> <a id="727" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="732" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="734" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="741" href="Cubical.Relation.Nullary.Base.html#741" class="Bound">A</a> <a id="743" class="Symbol">=</a> <a id="745" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="754" href="Cubical.Relation.Nullary.Base.html#741" class="Bound">A</a> <a id="756" class="Symbol">→</a> <a id="758" href="Cubical.Relation.Nullary.Base.html#741" class="Bound">A</a>

<a id="761" class="Comment">-- reexport propositional truncation for uniformity</a>
<a id="813" class="Keyword">open</a> <a id="818" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>
  <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a><a id="873" class="Symbol">)</a> <a id="875" class="Keyword">public</a>

<a id="SplitSupport"></a><a id="883" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="896" class="Symbol">:</a> <a id="898" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="903" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="905" class="Symbol">→</a> <a id="907" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="912" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="914" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="927" href="Cubical.Relation.Nullary.Base.html#927" class="Bound">A</a> <a id="929" class="Symbol">=</a> <a id="931" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="933" href="Cubical.Relation.Nullary.Base.html#927" class="Bound">A</a> <a id="935" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="938" class="Symbol">→</a> <a id="940" href="Cubical.Relation.Nullary.Base.html#927" class="Bound">A</a>

<a id="Collapsible"></a><a id="943" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="962" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="964" class="Symbol">→</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="971" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="973" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="985" href="Cubical.Relation.Nullary.Base.html#985" class="Bound">A</a> <a id="987" class="Symbol">=</a> <a id="989" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="992" href="Cubical.Relation.Nullary.Base.html#992" class="Bound">f</a> <a id="994" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Relation.Nullary.Base.html#985" class="Bound">A</a> <a id="999" class="Symbol">→</a> <a id="1001" href="Cubical.Relation.Nullary.Base.html#985" class="Bound">A</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1006" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="1017" href="Cubical.Relation.Nullary.Base.html#992" class="Bound">f</a>

<a id="Populated"></a><a id="1020" href="Cubical.Relation.Nullary.Base.html#1020" class="Function">Populated</a> <a id="⟪_⟫"></a><a id="1030" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪_⟫</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1041" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1050" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1052" href="Cubical.Relation.Nullary.Base.html#1020" class="Function">Populated</a> <a id="1062" href="Cubical.Relation.Nullary.Base.html#1062" class="Bound">A</a> <a id="1064" class="Symbol">=</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.Relation.Nullary.Base.html#1067" class="Bound">f</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="1083" href="Cubical.Relation.Nullary.Base.html#1062" class="Bound">A</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Relation.Nullary.Base.html#1067" class="Bound">f</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1104" class="Symbol">)</a>
<a id="1106" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪_⟫</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Cubical.Relation.Nullary.Base.html#1020" class="Function">Populated</a>

<a id="PStable"></a><a id="1123" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1138" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1147" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1149" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="1157" href="Cubical.Relation.Nullary.Base.html#1157" class="Bound">A</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪</a> <a id="1163" href="Cubical.Relation.Nullary.Base.html#1157" class="Bound">A</a> <a id="1165" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟫</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Cubical.Relation.Nullary.Base.html#1157" class="Bound">A</a>

<a id="onAllPaths"></a><a id="1172" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1191" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1200" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1210" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1219" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1221" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1232" href="Cubical.Relation.Nullary.Base.html#1232" class="Bound">S</a> <a id="1234" href="Cubical.Relation.Nullary.Base.html#1234" class="Bound">A</a> <a id="1236" class="Symbol">=</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Relation.Nullary.Base.html#1239" class="Bound">x</a> <a id="1241" href="Cubical.Relation.Nullary.Base.html#1241" class="Bound">y</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Cubical.Relation.Nullary.Base.html#1234" class="Bound">A</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Relation.Nullary.Base.html#1232" class="Bound">S</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Cubical.Relation.Nullary.Base.html#1239" class="Bound">x</a> <a id="1255" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1257" href="Cubical.Relation.Nullary.Base.html#1241" class="Bound">y</a><a id="1258" class="Symbol">)</a>

<a id="Separated"></a><a id="1261" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1278" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1287" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1289" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="1299" class="Symbol">=</a> <a id="1301" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1312" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a>

<a id="HSeparated"></a><a id="1320" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1338" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1347" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1349" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="1360" class="Symbol">=</a> <a id="1362" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1373" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a>

<a id="Collapsible≡"></a><a id="1387" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1407" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1416" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1418" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1444" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a>

<a id="PStable≡"></a><a id="1457" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1473" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1482" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1484" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1506" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a>

<a id="Discrete"></a><a id="1515" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1531" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1540" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1542" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Cubical.Relation.Nullary.Base.html#1172" class="Function">onAllPaths</a> <a id="1564" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Nullary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Properties of nullary relations, i.e. structures on types.

Includes several results from [Notions of Anonymous Existence in Martin-Löf Type Theory](https://lmcs.episciences.org/3217)
by Altenkirch, Coquand, Escardo, Kraus.

-}</a>
<a id="233" class="Keyword">module</a> <a id="240" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a> <a id="276" class="Keyword">where</a>

<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="517" class="Symbol">as</a> <a id="520" class="Module">⊥</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="702" class="Keyword">private</a>
  <a id="712" class="Keyword">variable</a>
    <a id="725" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a> <a id="727" href="Cubical.Relation.Nullary.Properties.html#727" class="Generalizable">ℓ&#39;</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="742" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="744" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="746" class="Symbol">:</a> <a id="748" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="753" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a>
    <a id="759" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="761" class="Symbol">:</a> <a id="763" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="765" class="Symbol">-&gt;</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="773" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a>

<a id="776" class="Comment">-- Functions with a section preserve discreteness.</a>
<a id="sectionDiscrete"></a><a id="827" href="Cubical.Relation.Nullary.Properties.html#827" class="Function">sectionDiscrete</a>
  <a id="845" class="Symbol">:</a> <a id="847" class="Symbol">(</a><a id="848" href="Cubical.Relation.Nullary.Properties.html#848" class="Bound">f</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="857" class="Symbol">)</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Relation.Nullary.Properties.html#860" class="Bound">g</a> <a id="862" class="Symbol">:</a> <a id="864" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="869" class="Symbol">)</a> <a id="871" class="Symbol">→</a> <a id="873" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="881" href="Cubical.Relation.Nullary.Properties.html#848" class="Bound">f</a> <a id="883" href="Cubical.Relation.Nullary.Properties.html#860" class="Bound">g</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="896" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="898" class="Symbol">→</a> <a id="900" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="909" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a>
<a id="911" href="Cubical.Relation.Nullary.Properties.html#827" class="Function">sectionDiscrete</a> <a id="927" href="Cubical.Relation.Nullary.Properties.html#927" class="Bound">f</a> <a id="929" href="Cubical.Relation.Nullary.Properties.html#929" class="Bound">g</a> <a id="931" href="Cubical.Relation.Nullary.Properties.html#931" class="Bound">sect</a> <a id="936" href="Cubical.Relation.Nullary.Properties.html#936" class="Bound">dA</a> <a id="939" href="Cubical.Relation.Nullary.Properties.html#939" class="Bound">x</a> <a id="941" href="Cubical.Relation.Nullary.Properties.html#941" class="Bound">y</a> <a id="943" class="Keyword">with</a> <a id="948" href="Cubical.Relation.Nullary.Properties.html#936" class="Bound">dA</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Relation.Nullary.Properties.html#929" class="Bound">g</a> <a id="954" href="Cubical.Relation.Nullary.Properties.html#939" class="Bound">x</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Relation.Nullary.Properties.html#929" class="Bound">g</a> <a id="960" href="Cubical.Relation.Nullary.Properties.html#941" class="Bound">y</a><a id="961" class="Symbol">)</a>
<a id="963" class="Symbol">...</a> <a id="967" class="Symbol">|</a> <a id="969" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="973" href="Cubical.Relation.Nullary.Properties.html#973" class="Bound">p</a> <a id="975" class="Symbol">=</a> <a id="977" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="981" class="Symbol">(</a><a id="982" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="986" class="Symbol">(</a><a id="987" class="Bound">sect</a> <a id="992" class="Bound">x</a><a id="993" class="Symbol">)</a> <a id="995" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="998" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1003" class="Bound">f</a> <a id="1005" href="Cubical.Relation.Nullary.Properties.html#973" class="Bound">p</a> <a id="1007" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1010" class="Bound">sect</a> <a id="1015" class="Bound">y</a><a id="1016" class="Symbol">)</a>
<a id="1018" class="Symbol">...</a> <a id="1022" class="Symbol">|</a> <a id="1024" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1027" href="Cubical.Relation.Nullary.Properties.html#1027" class="Bound">¬p</a> <a id="1030" class="Symbol">=</a> <a id="1032" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1035" class="Symbol">(λ</a> <a id="1038" href="Cubical.Relation.Nullary.Properties.html#1038" class="Bound">p</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Cubical.Relation.Nullary.Properties.html#1027" class="Bound">¬p</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1051" class="Bound">g</a> <a id="1053" href="Cubical.Relation.Nullary.Properties.html#1038" class="Bound">p</a><a id="1054" class="Symbol">))</a>

<a id="isoPresDiscrete"></a><a id="1058" href="Cubical.Relation.Nullary.Properties.html#1058" class="Function">isoPresDiscrete</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1080" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1082" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1095" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1108" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a>
<a id="1110" href="Cubical.Relation.Nullary.Properties.html#1058" class="Function">isoPresDiscrete</a> <a id="1126" href="Cubical.Relation.Nullary.Properties.html#1126" class="Bound">e</a> <a id="1128" class="Symbol">=</a> <a id="1130" href="Cubical.Relation.Nullary.Properties.html#827" class="Function">sectionDiscrete</a> <a id="1146" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1150" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1154" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a>
  <a id="1160" class="Keyword">where</a> <a id="1166" class="Keyword">open</a> <a id="1171" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="1175" href="Cubical.Relation.Nullary.Properties.html#1126" class="Bound">e</a>

<a id="EquivPresDiscrete"></a><a id="1178" href="Cubical.Relation.Nullary.Properties.html#1178" class="Function">EquivPresDiscrete</a> <a id="1196" class="Symbol">:</a> <a id="1198" class="Symbol">∀</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Cubical.Relation.Nullary.Properties.html#1201" class="Bound">ℓ</a> <a id="1203" href="Cubical.Relation.Nullary.Properties.html#1203" class="Bound">ℓ&#39;</a><a id="1205" class="Symbol">}{</a><a id="1207" href="Cubical.Relation.Nullary.Properties.html#1207" class="Bound">A</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1216" href="Cubical.Relation.Nullary.Properties.html#1201" class="Bound">ℓ</a><a id="1217" class="Symbol">}</a> <a id="1219" class="Symbol">{</a><a id="1220" href="Cubical.Relation.Nullary.Properties.html#1220" class="Bound">B</a> <a id="1222" class="Symbol">:</a> <a id="1224" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1229" href="Cubical.Relation.Nullary.Properties.html#1203" class="Bound">ℓ&#39;</a><a id="1231" class="Symbol">}</a> <a id="1233" class="Symbol">→</a> <a id="1235" href="Cubical.Relation.Nullary.Properties.html#1207" class="Bound">A</a> <a id="1237" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1239" href="Cubical.Relation.Nullary.Properties.html#1220" class="Bound">B</a>
               <a id="1256" class="Symbol">→</a> <a id="1258" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1267" href="Cubical.Relation.Nullary.Properties.html#1207" class="Bound">A</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="1280" href="Cubical.Relation.Nullary.Properties.html#1220" class="Bound">B</a>
<a id="1282" href="Cubical.Relation.Nullary.Properties.html#1178" class="Function">EquivPresDiscrete</a> <a id="1300" href="Cubical.Relation.Nullary.Properties.html#1300" class="Bound">e</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Cubical.Relation.Nullary.Properties.html#1058" class="Function">isoPresDiscrete</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1332" href="Cubical.Relation.Nullary.Properties.html#1300" class="Bound">e</a><a id="1333" class="Symbol">)</a>

<a id="isProp¬"></a><a id="1336" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="1344" class="Symbol">:</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Cubical.Relation.Nullary.Properties.html#1347" class="Bound">A</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1356" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="1357" class="Symbol">)</a> <a id="1359" class="Symbol">→</a> <a id="1361" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1371" href="Cubical.Relation.Nullary.Properties.html#1347" class="Bound">A</a><a id="1372" class="Symbol">)</a>
<a id="1374" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="1382" href="Cubical.Relation.Nullary.Properties.html#1382" class="Bound">A</a> <a id="1384" href="Cubical.Relation.Nullary.Properties.html#1384" class="Bound">p</a> <a id="1386" href="Cubical.Relation.Nullary.Properties.html#1386" class="Bound">q</a> <a id="1388" href="Cubical.Relation.Nullary.Properties.html#1388" class="Bound">i</a> <a id="1390" href="Cubical.Relation.Nullary.Properties.html#1390" class="Bound">x</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.Relation.Nullary.Properties.html#1384" class="Bound">p</a> <a id="1405" href="Cubical.Relation.Nullary.Properties.html#1390" class="Bound">x</a><a id="1406" class="Symbol">)</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.Relation.Nullary.Properties.html#1386" class="Bound">q</a> <a id="1411" href="Cubical.Relation.Nullary.Properties.html#1390" class="Bound">x</a><a id="1412" class="Symbol">)</a> <a id="1414" href="Cubical.Relation.Nullary.Properties.html#1388" class="Bound">i</a>

<a id="Stable¬"></a><a id="1417" href="Cubical.Relation.Nullary.Properties.html#1417" class="Function">Stable¬</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1437" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="1438" class="Symbol">)</a>
<a id="1440" href="Cubical.Relation.Nullary.Properties.html#1417" class="Function">Stable¬</a> <a id="1448" href="Cubical.Relation.Nullary.Properties.html#1448" class="Bound">¬¬¬a</a> <a id="1453" href="Cubical.Relation.Nullary.Properties.html#1453" class="Bound">a</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Cubical.Relation.Nullary.Properties.html#1448" class="Bound">¬¬¬a</a> <a id="1462" href="Cubical.Relation.Nullary.Properties.html#1476" class="Function">¬¬a</a>
  <a id="1468" class="Keyword">where</a>
  <a id="1476" href="Cubical.Relation.Nullary.Properties.html#1476" class="Function">¬¬a</a> <a id="1480" class="Symbol">=</a> <a id="1482" class="Symbol">λ</a> <a id="1484" href="Cubical.Relation.Nullary.Properties.html#1484" class="Bound">¬a</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Cubical.Relation.Nullary.Properties.html#1484" class="Bound">¬a</a> <a id="1492" href="Cubical.Relation.Nullary.Properties.html#1453" class="Bound">a</a>

<a id="StableΠ"></a><a id="1495" href="Cubical.Relation.Nullary.Properties.html#1495" class="Function">StableΠ</a> <a id="1503" class="Symbol">:</a> <a id="1505" class="Symbol">(∀</a> <a id="1508" href="Cubical.Relation.Nullary.Properties.html#1508" class="Bound">x</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="1522" href="Cubical.Relation.Nullary.Properties.html#1508" class="Bound">x</a><a id="1523" class="Symbol">))</a> <a id="1526" class="Symbol">-&gt;</a> <a id="1529" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1536" class="Symbol">(∀</a> <a id="1539" href="Cubical.Relation.Nullary.Properties.html#1539" class="Bound">x</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="1545" href="Cubical.Relation.Nullary.Properties.html#1539" class="Bound">x</a><a id="1546" class="Symbol">)</a>
<a id="1548" href="Cubical.Relation.Nullary.Properties.html#1495" class="Function">StableΠ</a> <a id="1556" href="Cubical.Relation.Nullary.Properties.html#1556" class="Bound">Ps</a> <a id="1559" href="Cubical.Relation.Nullary.Properties.html#1559" class="Bound">e</a> <a id="1561" href="Cubical.Relation.Nullary.Properties.html#1561" class="Bound">x</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Cubical.Relation.Nullary.Properties.html#1556" class="Bound">Ps</a> <a id="1568" href="Cubical.Relation.Nullary.Properties.html#1561" class="Bound">x</a> <a id="1570" class="Symbol">λ</a> <a id="1572" href="Cubical.Relation.Nullary.Properties.html#1572" class="Bound">k</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Relation.Nullary.Properties.html#1559" class="Bound">e</a> <a id="1578" class="Symbol">λ</a> <a id="1580" href="Cubical.Relation.Nullary.Properties.html#1580" class="Bound">f</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Cubical.Relation.Nullary.Properties.html#1572" class="Bound">k</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Relation.Nullary.Properties.html#1580" class="Bound">f</a> <a id="1589" href="Cubical.Relation.Nullary.Properties.html#1561" class="Bound">x</a><a id="1590" class="Symbol">)</a>

<a id="Stable→"></a><a id="1593" href="Cubical.Relation.Nullary.Properties.html#1593" class="Function">Stable→</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1610" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="1627" class="Symbol">)</a>
<a id="1629" href="Cubical.Relation.Nullary.Properties.html#1593" class="Function">Stable→</a> <a id="1637" href="Cubical.Relation.Nullary.Properties.html#1637" class="Bound">Bs</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="Cubical.Relation.Nullary.Properties.html#1495" class="Function">StableΠ</a> <a id="1650" class="Symbol">(λ</a> <a id="1653" href="Cubical.Relation.Nullary.Properties.html#1653" class="Bound">_</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Cubical.Relation.Nullary.Properties.html#1637" class="Bound">Bs</a><a id="1659" class="Symbol">)</a>

<a id="Stable×"></a><a id="1662" href="Cubical.Relation.Nullary.Properties.html#1662" class="Function">Stable×</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1679" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1681" class="Symbol">-&gt;</a> <a id="1684" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1691" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1693" class="Symbol">-&gt;</a> <a id="1696" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1706" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1708" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="1709" class="Symbol">)</a>
<a id="1711" href="Cubical.Relation.Nullary.Properties.html#1662" class="Function">Stable×</a> <a id="1719" href="Cubical.Relation.Nullary.Properties.html#1719" class="Bound">As</a> <a id="1722" href="Cubical.Relation.Nullary.Properties.html#1722" class="Bound">Bs</a> <a id="1725" href="Cubical.Relation.Nullary.Properties.html#1725" class="Bound">e</a> <a id="1727" class="Symbol">=</a> <a id="1729" class="Symbol">λ</a> <a id="1731" class="Keyword">where</a>
  <a id="1739" class="Symbol">.</a><a id="1740" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Cubical.Relation.Nullary.Properties.html#1719" class="Bound">As</a> <a id="1749" class="Symbol">λ</a> <a id="1751" href="Cubical.Relation.Nullary.Properties.html#1751" class="Bound">k</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Cubical.Relation.Nullary.Properties.html#1725" class="Bound">e</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Relation.Nullary.Properties.html#1751" class="Bound">k</a> <a id="1760" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1762" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="1765" class="Symbol">)</a>
  <a id="1769" class="Symbol">.</a><a id="1770" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Cubical.Relation.Nullary.Properties.html#1722" class="Bound">Bs</a> <a id="1779" class="Symbol">λ</a> <a id="1781" href="Cubical.Relation.Nullary.Properties.html#1781" class="Bound">k</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Cubical.Relation.Nullary.Properties.html#1725" class="Bound">e</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Cubical.Relation.Nullary.Properties.html#1781" class="Bound">k</a> <a id="1790" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1792" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="1795" class="Symbol">)</a>

<a id="StableΣ"></a><a id="1798" href="Cubical.Relation.Nullary.Properties.html#1798" class="Function">StableΣ</a> <a id="1806" class="Symbol">:</a> <a id="1808" class="Symbol">∀</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Cubical.Relation.Nullary.Properties.html#1811" class="Bound">A</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1820" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="1821" class="Symbol">}</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Cubical.Relation.Nullary.Properties.html#1824" class="Bound">P</a> <a id="1826" class="Symbol">:</a> <a id="1828" href="Cubical.Relation.Nullary.Properties.html#1811" class="Bound">A</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1837" href="Cubical.Relation.Nullary.Properties.html#727" class="Generalizable">ℓ&#39;</a><a id="1839" class="Symbol">}</a> <a id="1841" class="Symbol">→</a>
  <a id="1845" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1852" href="Cubical.Relation.Nullary.Properties.html#1811" class="Bound">A</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1863" href="Cubical.Relation.Nullary.Properties.html#1811" class="Bound">A</a> <a id="1865" class="Symbol">→</a> <a id="1867" class="Symbol">((</a><a id="1869" href="Cubical.Relation.Nullary.Properties.html#1869" class="Bound">a</a> <a id="1871" class="Symbol">:</a> <a id="1873" href="Cubical.Relation.Nullary.Properties.html#1811" class="Bound">A</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Cubical.Relation.Nullary.Properties.html#1824" class="Bound">P</a> <a id="1888" href="Cubical.Relation.Nullary.Properties.html#1869" class="Bound">a</a><a id="1889" class="Symbol">))</a> <a id="1892" class="Symbol">→</a> <a id="1894" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1904" href="Cubical.Relation.Nullary.Properties.html#1811" class="Bound">A</a> <a id="1906" href="Cubical.Relation.Nullary.Properties.html#1824" class="Bound">P</a><a id="1907" class="Symbol">)</a>
<a id="1909" href="Cubical.Relation.Nullary.Properties.html#1798" class="Function">StableΣ</a> <a id="1917" class="Symbol">{</a><a id="1918" class="Argument">P</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Cubical.Relation.Nullary.Properties.html#1922" class="Bound">P</a><a id="1923" class="Symbol">}</a> <a id="1925" href="Cubical.Relation.Nullary.Properties.html#1925" class="Bound">As</a> <a id="1928" href="Cubical.Relation.Nullary.Properties.html#1928" class="Bound">Aprop</a> <a id="1934" href="Cubical.Relation.Nullary.Properties.html#1934" class="Bound">Ps</a> <a id="1937" href="Cubical.Relation.Nullary.Properties.html#1937" class="Bound">e</a> <a id="1939" class="Symbol">=</a>
  <a id="1943" class="Keyword">let</a> <a id="1947" href="Cubical.Relation.Nullary.Properties.html#1947" class="Bound">a</a> <a id="1949" class="Symbol">=</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Relation.Nullary.Properties.html#1925" class="Bound">As</a> <a id="1955" class="Symbol">(λ</a> <a id="1958" href="Cubical.Relation.Nullary.Properties.html#1958" class="Bound">notA</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Cubical.Relation.Nullary.Properties.html#1937" class="Bound">e</a> <a id="1967" class="Symbol">(λ</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Cubical.Relation.Nullary.Properties.html#1971" class="Bound">a</a> <a id="1973" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1975" class="Symbol">_)</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Cubical.Relation.Nullary.Properties.html#1958" class="Bound">notA</a> <a id="1985" href="Cubical.Relation.Nullary.Properties.html#1971" class="Bound">a</a><a id="1986" class="Symbol">)))</a> <a id="1990" class="Keyword">in</a>
  <a id="1995" href="Cubical.Relation.Nullary.Properties.html#1947" class="Bound">a</a> <a id="1997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="2001" href="Cubical.Relation.Nullary.Properties.html#1934" class="Bound">Ps</a> <a id="2004" href="Cubical.Relation.Nullary.Properties.html#1947" class="Bound">a</a> <a id="2006" class="Symbol">λ</a> <a id="2008" href="Cubical.Relation.Nullary.Properties.html#2008" class="Bound">notPa</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Cubical.Relation.Nullary.Properties.html#1937" class="Bound">e</a> <a id="2018" class="Symbol">(λ</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Cubical.Relation.Nullary.Properties.html#2022" class="Bound">a&#39;</a> <a id="2025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2027" href="Cubical.Relation.Nullary.Properties.html#2027" class="Bound">p</a><a id="2028" class="Symbol">)</a> <a id="2030" class="Symbol">→</a> <a id="2032" href="Cubical.Relation.Nullary.Properties.html#2008" class="Bound">notPa</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2045" href="Cubical.Relation.Nullary.Properties.html#1922" class="Bound">P</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Relation.Nullary.Properties.html#1928" class="Bound">Aprop</a> <a id="2054" href="Cubical.Relation.Nullary.Properties.html#2022" class="Bound">a&#39;</a> <a id="2057" href="Cubical.Relation.Nullary.Properties.html#1947" class="Bound">a</a><a id="2058" class="Symbol">)</a> <a id="2060" href="Cubical.Relation.Nullary.Properties.html#2027" class="Bound">p</a><a id="2061" class="Symbol">))</a>

<a id="fromYes"></a><a id="2065" href="Cubical.Relation.Nullary.Properties.html#2065" class="Function">fromYes</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2083" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="2089" href="Cubical.Relation.Nullary.Properties.html#2065" class="Function">fromYes</a> <a id="2097" class="Symbol">_</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2104" href="Cubical.Relation.Nullary.Properties.html#2104" class="Bound">a</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Cubical.Relation.Nullary.Properties.html#2104" class="Bound">a</a>
<a id="2111" href="Cubical.Relation.Nullary.Properties.html#2065" class="Function">fromYes</a> <a id="2119" href="Cubical.Relation.Nullary.Properties.html#2119" class="Bound">a</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2125" class="Symbol">_)</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Cubical.Relation.Nullary.Properties.html#2119" class="Bound">a</a>

<a id="discreteDec"></a><a id="2133" href="Cubical.Relation.Nullary.Properties.html#2133" class="Function">discreteDec</a> <a id="2145" class="Symbol">:</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Cubical.Relation.Nullary.Properties.html#2148" class="Bound">Adis</a> <a id="2153" class="Symbol">:</a> <a id="2155" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="2164" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2183" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2184" class="Symbol">)</a>
<a id="2186" href="Cubical.Relation.Nullary.Properties.html#2133" class="Function">discreteDec</a> <a id="2198" href="Cubical.Relation.Nullary.Properties.html#2198" class="Bound">Adis</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2208" href="Cubical.Relation.Nullary.Properties.html#2208" class="Bound">p</a><a id="2209" class="Symbol">)</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2216" href="Cubical.Relation.Nullary.Properties.html#2216" class="Bound">p&#39;</a><a id="2218" class="Symbol">)</a> <a id="2220" class="Symbol">=</a> <a id="2222" href="Cubical.Relation.Nullary.Properties.html#2290" class="Function">decideYes</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Cubical.Relation.Nullary.Properties.html#2198" class="Bound">Adis</a> <a id="2238" href="Cubical.Relation.Nullary.Properties.html#2208" class="Bound">p</a> <a id="2240" href="Cubical.Relation.Nullary.Properties.html#2216" class="Bound">p&#39;</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Comment">-- TODO: monad would simply stuff</a>
  <a id="2280" class="Keyword">where</a>
    <a id="2290" href="Cubical.Relation.Nullary.Properties.html#2290" class="Function">decideYes</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Cubical.Relation.Nullary.Properties.html#2208" class="Bound">p</a> <a id="2309" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2311" href="Cubical.Relation.Nullary.Properties.html#2216" class="Bound">p&#39;</a><a id="2313" class="Symbol">)</a> <a id="2315" class="Symbol">→</a> <a id="2317" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2326" href="Cubical.Relation.Nullary.Properties.html#2208" class="Bound">p</a> <a id="2328" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2330" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2334" href="Cubical.Relation.Nullary.Properties.html#2216" class="Bound">p&#39;</a><a id="2336" class="Symbol">)</a>
    <a id="2342" href="Cubical.Relation.Nullary.Properties.html#2290" class="Function">decideYes</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2357" href="Cubical.Relation.Nullary.Properties.html#2357" class="Bound">eq</a><a id="2359" class="Symbol">)</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2373" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2377" href="Cubical.Relation.Nullary.Properties.html#2357" class="Bound">eq</a><a id="2379" class="Symbol">)</a>
    <a id="2385" href="Cubical.Relation.Nullary.Properties.html#2290" class="Function">decideYes</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2399" href="Cubical.Relation.Nullary.Properties.html#2399" class="Bound">¬eq</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2409" class="Symbol">λ</a> <a id="2411" href="Cubical.Relation.Nullary.Properties.html#2411" class="Bound">eq</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Cubical.Relation.Nullary.Properties.html#2399" class="Bound">¬eq</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Cubical.Relation.Nullary.Properties.html#2065" class="Function">fromYes</a> <a id="2435" href="Cubical.Relation.Nullary.Properties.html#2208" class="Bound">p</a><a id="2436" class="Symbol">)</a> <a id="2438" href="Cubical.Relation.Nullary.Properties.html#2411" class="Bound">eq</a><a id="2440" class="Symbol">)</a>
<a id="2442" href="Cubical.Relation.Nullary.Properties.html#2133" class="Function">discreteDec</a> <a id="2454" href="Cubical.Relation.Nullary.Properties.html#2454" class="Bound">Adis</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2464" href="Cubical.Relation.Nullary.Properties.html#2464" class="Bound">p</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2471" href="Cubical.Relation.Nullary.Properties.html#2471" class="Bound">¬p</a><a id="2473" class="Symbol">)</a> <a id="2475" class="Symbol">=</a> <a id="2477" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Cubical.Relation.Nullary.Properties.html#2471" class="Bound">¬p</a> <a id="2487" href="Cubical.Relation.Nullary.Properties.html#2464" class="Bound">p</a><a id="2488" class="Symbol">)</a>
<a id="2490" href="Cubical.Relation.Nullary.Properties.html#2133" class="Function">discreteDec</a> <a id="2502" href="Cubical.Relation.Nullary.Properties.html#2502" class="Bound">Adis</a> <a id="2507" class="Symbol">(</a><a id="2508" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2511" href="Cubical.Relation.Nullary.Properties.html#2511" class="Bound">¬p</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2520" href="Cubical.Relation.Nullary.Properties.html#2520" class="Bound">p</a><a id="2521" class="Symbol">)</a> <a id="2523" class="Symbol">=</a> <a id="2525" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Relation.Nullary.Properties.html#2511" class="Bound">¬p</a> <a id="2535" href="Cubical.Relation.Nullary.Properties.html#2520" class="Bound">p</a><a id="2536" class="Symbol">)</a>
<a id="2538" href="Cubical.Relation.Nullary.Properties.html#2133" class="Function">discreteDec</a> <a id="2550" class="Symbol">{</a><a id="2551" class="Argument">A</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Cubical.Relation.Nullary.Properties.html#2555" class="Bound">A</a><a id="2556" class="Symbol">}</a> <a id="2558" href="Cubical.Relation.Nullary.Properties.html#2558" class="Bound">Adis</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2567" href="Cubical.Relation.Nullary.Properties.html#2567" class="Bound">¬p</a><a id="2569" class="Symbol">)</a> <a id="2571" class="Symbol">(</a><a id="2572" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2575" href="Cubical.Relation.Nullary.Properties.html#2575" class="Bound">¬p&#39;</a><a id="2578" class="Symbol">)</a> <a id="2580" class="Symbol">=</a> <a id="2582" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2592" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="2604" href="Cubical.Relation.Nullary.Properties.html#2555" class="Bound">A</a> <a id="2606" href="Cubical.Relation.Nullary.Properties.html#2567" class="Bound">¬p</a> <a id="2609" href="Cubical.Relation.Nullary.Properties.html#2575" class="Bound">¬p&#39;</a><a id="2612" class="Symbol">))</a>

<a id="isPropDec"></a><a id="2616" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="2626" class="Symbol">:</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Cubical.Relation.Nullary.Properties.html#2629" class="Bound">Aprop</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2644" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2645" class="Symbol">)</a> <a id="2647" class="Symbol">→</a> <a id="2649" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2661" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2662" class="Symbol">)</a>
<a id="2664" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="2674" href="Cubical.Relation.Nullary.Properties.html#2674" class="Bound">Aprop</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2685" href="Cubical.Relation.Nullary.Properties.html#2685" class="Bound">a</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2693" href="Cubical.Relation.Nullary.Properties.html#2693" class="Bound">a&#39;</a><a id="2695" class="Symbol">)</a> <a id="2697" class="Symbol">=</a> <a id="2699" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2704" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Relation.Nullary.Properties.html#2674" class="Bound">Aprop</a> <a id="2715" href="Cubical.Relation.Nullary.Properties.html#2685" class="Bound">a</a> <a id="2717" href="Cubical.Relation.Nullary.Properties.html#2693" class="Bound">a&#39;</a><a id="2719" class="Symbol">)</a>
<a id="2721" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="2731" href="Cubical.Relation.Nullary.Properties.html#2731" class="Bound">Aprop</a> <a id="2737" class="Symbol">(</a><a id="2738" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2742" href="Cubical.Relation.Nullary.Properties.html#2742" class="Bound">a</a><a id="2743" class="Symbol">)</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2749" href="Cubical.Relation.Nullary.Properties.html#2749" class="Bound">¬a</a><a id="2751" class="Symbol">)</a> <a id="2753" class="Symbol">=</a> <a id="2755" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Relation.Nullary.Properties.html#2749" class="Bound">¬a</a> <a id="2765" href="Cubical.Relation.Nullary.Properties.html#2742" class="Bound">a</a><a id="2766" class="Symbol">)</a>
<a id="2768" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="2778" href="Cubical.Relation.Nullary.Properties.html#2778" class="Bound">Aprop</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2788" href="Cubical.Relation.Nullary.Properties.html#2788" class="Bound">¬a</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2797" href="Cubical.Relation.Nullary.Properties.html#2797" class="Bound">a</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Cubical.Relation.Nullary.Properties.html#2788" class="Bound">¬a</a> <a id="2812" href="Cubical.Relation.Nullary.Properties.html#2797" class="Bound">a</a><a id="2813" class="Symbol">)</a>
<a id="2815" href="Cubical.Relation.Nullary.Properties.html#2616" class="Function">isPropDec</a> <a id="2825" class="Symbol">{</a><a id="2826" class="Argument">A</a> <a id="2828" class="Symbol">=</a> <a id="2830" href="Cubical.Relation.Nullary.Properties.html#2830" class="Bound">A</a><a id="2831" class="Symbol">}</a> <a id="2833" href="Cubical.Relation.Nullary.Properties.html#2833" class="Bound">Aprop</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2843" href="Cubical.Relation.Nullary.Properties.html#2843" class="Bound">¬a</a><a id="2845" class="Symbol">)</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2851" href="Cubical.Relation.Nullary.Properties.html#2851" class="Bound">¬a&#39;</a><a id="2854" class="Symbol">)</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2863" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="2875" href="Cubical.Relation.Nullary.Properties.html#2830" class="Bound">A</a> <a id="2877" href="Cubical.Relation.Nullary.Properties.html#2843" class="Bound">¬a</a> <a id="2880" href="Cubical.Relation.Nullary.Properties.html#2851" class="Bound">¬a&#39;</a><a id="2883" class="Symbol">)</a>

<a id="mapDec"></a><a id="2886" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="2893" class="Symbol">:</a> <a id="2895" class="Symbol">∀</a> <a id="2897" class="Symbol">{</a><a id="2898" href="Cubical.Relation.Nullary.Properties.html#2898" class="Bound">B</a> <a id="2900" class="Symbol">:</a> <a id="2902" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2907" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="2908" class="Symbol">}</a> <a id="2910" class="Symbol">→</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2915" class="Symbol">→</a> <a id="2917" href="Cubical.Relation.Nullary.Properties.html#2898" class="Bound">B</a><a id="2918" class="Symbol">)</a> <a id="2920" class="Symbol">→</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2925" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2931" href="Cubical.Relation.Nullary.Properties.html#2898" class="Bound">B</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2940" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2948" href="Cubical.Relation.Nullary.Properties.html#2898" class="Bound">B</a>
<a id="2950" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="2957" href="Cubical.Relation.Nullary.Properties.html#2957" class="Bound">f</a> <a id="2959" class="Symbol">_</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2966" href="Cubical.Relation.Nullary.Properties.html#2966" class="Bound">p</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">=</a> <a id="2971" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Cubical.Relation.Nullary.Properties.html#2957" class="Bound">f</a> <a id="2978" href="Cubical.Relation.Nullary.Properties.html#2966" class="Bound">p</a><a id="2979" class="Symbol">)</a>
<a id="2981" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="2988" class="Symbol">_</a> <a id="2990" href="Cubical.Relation.Nullary.Properties.html#2990" class="Bound">f</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2996" href="Cubical.Relation.Nullary.Properties.html#2996" class="Bound">¬p</a><a id="2998" class="Symbol">)</a> <a id="3000" class="Symbol">=</a> <a id="3002" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Relation.Nullary.Properties.html#2990" class="Bound">f</a> <a id="3008" href="Cubical.Relation.Nullary.Properties.html#2996" class="Bound">¬p</a><a id="3010" class="Symbol">)</a>

<a id="EquivPresDec"></a><a id="3013" href="Cubical.Relation.Nullary.Properties.html#3013" class="Function">EquivPresDec</a> <a id="3026" class="Symbol">:</a> <a id="3028" class="Symbol">∀</a> <a id="3030" class="Symbol">{</a><a id="3031" href="Cubical.Relation.Nullary.Properties.html#3031" class="Bound">ℓ</a> <a id="3033" href="Cubical.Relation.Nullary.Properties.html#3033" class="Bound">ℓ&#39;</a><a id="3035" class="Symbol">}{</a><a id="3037" href="Cubical.Relation.Nullary.Properties.html#3037" class="Bound">A</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3046" href="Cubical.Relation.Nullary.Properties.html#3031" class="Bound">ℓ</a><a id="3047" class="Symbol">}</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Cubical.Relation.Nullary.Properties.html#3050" class="Bound">B</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3059" href="Cubical.Relation.Nullary.Properties.html#3033" class="Bound">ℓ&#39;</a><a id="3061" class="Symbol">}</a> <a id="3063" class="Symbol">→</a> <a id="3065" href="Cubical.Relation.Nullary.Properties.html#3037" class="Bound">A</a> <a id="3067" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="3069" href="Cubical.Relation.Nullary.Properties.html#3050" class="Bound">B</a>
          <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3087" href="Cubical.Relation.Nullary.Properties.html#3037" class="Bound">A</a> <a id="3089" class="Symbol">→</a> <a id="3091" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3095" href="Cubical.Relation.Nullary.Properties.html#3050" class="Bound">B</a>
<a id="3097" href="Cubical.Relation.Nullary.Properties.html#3013" class="Function">EquivPresDec</a> <a id="3110" href="Cubical.Relation.Nullary.Properties.html#3110" class="Bound">p</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Cubical.Relation.Nullary.Properties.html#3110" class="Bound">p</a> <a id="3124" class="Symbol">.</a><a id="3125" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="3128" class="Symbol">)</a> <a id="3130" class="Symbol">(λ</a> <a id="3133" href="Cubical.Relation.Nullary.Properties.html#3133" class="Bound">f</a> <a id="3135" class="Symbol">→</a> <a id="3137" href="Cubical.Relation.Nullary.Properties.html#3133" class="Bound">f</a> <a id="3139" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3141" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3147" href="Cubical.Relation.Nullary.Properties.html#3110" class="Bound">p</a><a id="3148" class="Symbol">)</a>

<a id="¬→¬∥∥"></a><a id="3151" href="Cubical.Relation.Nullary.Properties.html#3151" class="Function">¬→¬∥∥</a> <a id="3157" class="Symbol">:</a> <a id="3159" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3161" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3163" class="Symbol">→</a> <a id="3165" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3167" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3169" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3171" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3174" href="Cubical.Relation.Nullary.Properties.html#3151" class="Function">¬→¬∥∥</a> <a id="3180" href="Cubical.Relation.Nullary.Properties.html#3180" class="Bound">¬p</a> <a id="3183" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3185" href="Cubical.Relation.Nullary.Properties.html#3185" class="Bound">a</a> <a id="3187" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3190" class="Symbol">=</a> <a id="3192" href="Cubical.Relation.Nullary.Properties.html#3180" class="Bound">¬p</a> <a id="3195" href="Cubical.Relation.Nullary.Properties.html#3185" class="Bound">a</a>
<a id="3197" href="Cubical.Relation.Nullary.Properties.html#3151" class="Function">¬→¬∥∥</a> <a id="3203" href="Cubical.Relation.Nullary.Properties.html#3203" class="Bound">¬p</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3215" href="Cubical.Relation.Nullary.Properties.html#3215" class="Bound">x</a> <a id="3217" href="Cubical.Relation.Nullary.Properties.html#3217" class="Bound">y</a> <a id="3219" href="Cubical.Relation.Nullary.Properties.html#3219" class="Bound">i</a><a id="3220" class="Symbol">)</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Cubical.Relation.Nullary.Properties.html#3151" class="Function">¬→¬∥∥</a> <a id="3239" href="Cubical.Relation.Nullary.Properties.html#3203" class="Bound">¬p</a> <a id="3242" href="Cubical.Relation.Nullary.Properties.html#3215" class="Bound">x</a><a id="3243" class="Symbol">)</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.Relation.Nullary.Properties.html#3151" class="Function">¬→¬∥∥</a> <a id="3252" href="Cubical.Relation.Nullary.Properties.html#3203" class="Bound">¬p</a> <a id="3255" href="Cubical.Relation.Nullary.Properties.html#3217" class="Bound">y</a><a id="3256" class="Symbol">)</a> <a id="3258" href="Cubical.Relation.Nullary.Properties.html#3219" class="Bound">i</a>

<a id="Dec∥∥"></a><a id="3261" href="Cubical.Relation.Nullary.Properties.html#3261" class="Function">Dec∥∥</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3273" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3275" class="Symbol">→</a> <a id="3277" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3281" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3283" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3285" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3288" href="Cubical.Relation.Nullary.Properties.html#3261" class="Function">Dec∥∥</a> <a id="3294" class="Symbol">=</a> <a id="3296" href="Cubical.Relation.Nullary.Properties.html#2886" class="Function">mapDec</a> <a id="3303" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="3308" href="Cubical.Relation.Nullary.Properties.html#3151" class="Function">¬→¬∥∥</a>

<a id="3315" class="Comment">-- we have the following implications</a>
<a id="3353" class="Comment">-- X ── ∣_∣ ─→ ∥ X ∥</a>
<a id="3374" class="Comment">-- ∥ X ∥ ── populatedBy ─→ ⟪ X ⟫</a>
<a id="3407" class="Comment">-- ⟪ X ⟫ ── notEmptyPopulated ─→ NonEmpty X</a>

<a id="3452" class="Comment">-- reexport propositional truncation for uniformity</a>
<a id="3504" class="Keyword">open</a> <a id="3509" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="populatedBy"></a><a id="3552" href="Cubical.Relation.Nullary.Properties.html#3552" class="Function">populatedBy</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3568" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3570" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3573" class="Symbol">→</a> <a id="3575" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪</a> <a id="3577" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3579" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟫</a>
<a id="3581" href="Cubical.Relation.Nullary.Properties.html#3552" class="Function">populatedBy</a> <a id="3593" class="Symbol">{</a><a id="3594" class="Argument">A</a> <a id="3596" class="Symbol">=</a> <a id="3598" href="Cubical.Relation.Nullary.Properties.html#3598" class="Bound">A</a><a id="3599" class="Symbol">}</a> <a id="3601" href="Cubical.Relation.Nullary.Properties.html#3601" class="Bound">a</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.Relation.Nullary.Properties.html#3604" class="Bound">f</a> <a id="3606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3608" href="Cubical.Relation.Nullary.Properties.html#3608" class="Bound">fIsConst</a><a id="3616" class="Symbol">)</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Cubical.Relation.Nullary.Properties.html#3632" class="Function">h</a> <a id="3622" href="Cubical.Relation.Nullary.Properties.html#3601" class="Bound">a</a> <a id="3624" class="Keyword">where</a>
  <a id="3632" href="Cubical.Relation.Nullary.Properties.html#3632" class="Function">h</a> <a id="3634" class="Symbol">:</a> <a id="3636" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3638" href="Cubical.Relation.Nullary.Properties.html#3598" class="Bound">A</a> <a id="3640" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3643" class="Symbol">→</a> <a id="3645" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="3654" href="Cubical.Relation.Nullary.Properties.html#3604" class="Bound">f</a>
  <a id="3658" href="Cubical.Relation.Nullary.Properties.html#3632" class="Function">h</a> <a id="3660" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3662" href="Cubical.Relation.Nullary.Properties.html#3662" class="Bound">a</a> <a id="3664" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3667" class="Symbol">=</a> <a id="3669" href="Cubical.Relation.Nullary.Properties.html#3604" class="Bound">f</a> <a id="3671" href="Cubical.Relation.Nullary.Properties.html#3662" class="Bound">a</a> <a id="3673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3675" href="Cubical.Relation.Nullary.Properties.html#3608" class="Bound">fIsConst</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Cubical.Relation.Nullary.Properties.html#3604" class="Bound">f</a> <a id="3687" href="Cubical.Relation.Nullary.Properties.html#3662" class="Bound">a</a><a id="3688" class="Symbol">)</a> <a id="3690" href="Cubical.Relation.Nullary.Properties.html#3662" class="Bound">a</a>
  <a id="3694" href="Cubical.Relation.Nullary.Properties.html#3632" class="Function">h</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3705" href="Cubical.Relation.Nullary.Properties.html#3705" class="Bound">a</a> <a id="3707" href="Cubical.Relation.Nullary.Properties.html#3707" class="Bound">b</a> <a id="3709" href="Cubical.Relation.Nullary.Properties.html#3709" class="Bound">i</a><a id="3710" class="Symbol">)</a> <a id="3712" class="Symbol">=</a> <a id="3714" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="3740" href="Cubical.Relation.Nullary.Properties.html#3604" class="Bound">f</a> <a id="3742" href="Cubical.Relation.Nullary.Properties.html#3608" class="Bound">fIsConst</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Cubical.Relation.Nullary.Properties.html#3632" class="Function">h</a> <a id="3754" href="Cubical.Relation.Nullary.Properties.html#3705" class="Bound">a</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Cubical.Relation.Nullary.Properties.html#3632" class="Function">h</a> <a id="3760" href="Cubical.Relation.Nullary.Properties.html#3707" class="Bound">b</a><a id="3761" class="Symbol">)</a> <a id="3763" href="Cubical.Relation.Nullary.Properties.html#3709" class="Bound">i</a>

<a id="notEmptyPopulated"></a><a id="3766" href="Cubical.Relation.Nullary.Properties.html#3766" class="Function">notEmptyPopulated</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟪</a> <a id="3788" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3790" href="Cubical.Relation.Nullary.Base.html#1030" class="Function Operator">⟫</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="Cubical.Relation.Nullary.Base.html#662" class="Function">NonEmpty</a> <a id="3803" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="3805" href="Cubical.Relation.Nullary.Properties.html#3766" class="Function">notEmptyPopulated</a> <a id="3823" class="Symbol">{</a><a id="3824" class="Argument">A</a> <a id="3826" class="Symbol">=</a> <a id="3828" href="Cubical.Relation.Nullary.Properties.html#3828" class="Bound">A</a><a id="3829" class="Symbol">}</a> <a id="3831" href="Cubical.Relation.Nullary.Properties.html#3831" class="Bound">pop</a> <a id="3835" href="Cubical.Relation.Nullary.Properties.html#3835" class="Bound">u</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Cubical.Relation.Nullary.Properties.html#3835" class="Bound">u</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Cubical.Relation.Nullary.Properties.html#3831" class="Bound">pop</a> <a id="3856" class="Symbol">(</a><a id="3857" href="Cubical.Relation.Nullary.Properties.html#3881" class="Function">h</a> <a id="3859" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3861" href="Cubical.Relation.Nullary.Properties.html#3914" class="Function">hIsConst</a><a id="3869" class="Symbol">)))</a> <a id="3873" class="Keyword">where</a>
  <a id="3881" href="Cubical.Relation.Nullary.Properties.html#3881" class="Function">h</a> <a id="3883" class="Symbol">:</a> <a id="3885" href="Cubical.Relation.Nullary.Properties.html#3828" class="Bound">A</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Cubical.Relation.Nullary.Properties.html#3828" class="Bound">A</a>
  <a id="3893" href="Cubical.Relation.Nullary.Properties.html#3881" class="Function">h</a> <a id="3895" href="Cubical.Relation.Nullary.Properties.html#3895" class="Bound">a</a> <a id="3897" class="Symbol">=</a> <a id="3899" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Cubical.Relation.Nullary.Properties.html#3835" class="Bound">u</a> <a id="3909" href="Cubical.Relation.Nullary.Properties.html#3895" class="Bound">a</a><a id="3910" class="Symbol">)</a>
  <a id="3914" href="Cubical.Relation.Nullary.Properties.html#3914" class="Function">hIsConst</a> <a id="3923" class="Symbol">:</a> <a id="3925" class="Symbol">∀</a> <a id="3927" href="Cubical.Relation.Nullary.Properties.html#3927" class="Bound">x</a> <a id="3929" href="Cubical.Relation.Nullary.Properties.html#3929" class="Bound">y</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Cubical.Relation.Nullary.Properties.html#3881" class="Function">h</a> <a id="3935" href="Cubical.Relation.Nullary.Properties.html#3927" class="Bound">x</a> <a id="3937" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3939" href="Cubical.Relation.Nullary.Properties.html#3881" class="Function">h</a> <a id="3941" href="Cubical.Relation.Nullary.Properties.html#3929" class="Bound">y</a>
  <a id="3945" href="Cubical.Relation.Nullary.Properties.html#3914" class="Function">hIsConst</a> <a id="3954" href="Cubical.Relation.Nullary.Properties.html#3954" class="Bound">x</a> <a id="3956" href="Cubical.Relation.Nullary.Properties.html#3956" class="Bound">y</a> <a id="3958" href="Cubical.Relation.Nullary.Properties.html#3958" class="Bound">i</a> <a id="3960" class="Symbol">=</a> <a id="3962" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="3969" class="Symbol">(</a><a id="3970" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3978" class="Symbol">(</a><a id="3979" href="Cubical.Relation.Nullary.Properties.html#3835" class="Bound">u</a> <a id="3981" href="Cubical.Relation.Nullary.Properties.html#3954" class="Bound">x</a><a id="3982" class="Symbol">)</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Cubical.Relation.Nullary.Properties.html#3835" class="Bound">u</a> <a id="3987" href="Cubical.Relation.Nullary.Properties.html#3956" class="Bound">y</a><a id="3988" class="Symbol">)</a> <a id="3990" href="Cubical.Relation.Nullary.Properties.html#3958" class="Bound">i</a><a id="3991" class="Symbol">)</a>

<a id="3994" class="Comment">-- these implications induce the following for different kinds of stability, gradually weakening the assumption</a>
<a id="Dec→Stable"></a><a id="4106" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="4117" class="Symbol">:</a> <a id="4119" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4123" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4125" class="Symbol">→</a> <a id="4127" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="4134" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4136" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4152" href="Cubical.Relation.Nullary.Properties.html#4152" class="Bound">x</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">=</a> <a id="4157" class="Symbol">λ</a> <a id="4159" href="Cubical.Relation.Nullary.Properties.html#4159" class="Bound">_</a> <a id="4161" class="Symbol">→</a> <a id="4163" href="Cubical.Relation.Nullary.Properties.html#4152" class="Bound">x</a>
<a id="4165" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4180" href="Cubical.Relation.Nullary.Properties.html#4180" class="Bound">x</a><a id="4181" class="Symbol">)</a> <a id="4183" class="Symbol">=</a> <a id="4185" class="Symbol">λ</a> <a id="4187" href="Cubical.Relation.Nullary.Properties.html#4187" class="Bound">f</a> <a id="4189" class="Symbol">→</a> <a id="4191" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Relation.Nullary.Properties.html#4187" class="Bound">f</a> <a id="4201" href="Cubical.Relation.Nullary.Properties.html#4180" class="Bound">x</a><a id="4202" class="Symbol">)</a>

<a id="Stable→PStable"></a><a id="4205" href="Cubical.Relation.Nullary.Properties.html#4205" class="Function">Stable→PStable</a> <a id="4220" class="Symbol">:</a> <a id="4222" href="Cubical.Relation.Nullary.Base.html#709" class="Function">Stable</a> <a id="4229" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="4241" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4243" href="Cubical.Relation.Nullary.Properties.html#4205" class="Function">Stable→PStable</a> <a id="4258" href="Cubical.Relation.Nullary.Properties.html#4258" class="Bound">st</a> <a id="4261" class="Symbol">=</a> <a id="4263" href="Cubical.Relation.Nullary.Properties.html#4258" class="Bound">st</a> <a id="4266" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4268" href="Cubical.Relation.Nullary.Properties.html#3766" class="Function">notEmptyPopulated</a>

<a id="PStable→SplitSupport"></a><a id="4287" href="Cubical.Relation.Nullary.Properties.html#4287" class="Function">PStable→SplitSupport</a> <a id="4308" class="Symbol">:</a> <a id="4310" href="Cubical.Relation.Nullary.Base.html#1123" class="Function">PStable</a> <a id="4318" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4320" class="Symbol">→</a> <a id="4322" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="4335" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4337" href="Cubical.Relation.Nullary.Properties.html#4287" class="Function">PStable→SplitSupport</a> <a id="4358" href="Cubical.Relation.Nullary.Properties.html#4358" class="Bound">pst</a> <a id="4362" class="Symbol">=</a> <a id="4364" href="Cubical.Relation.Nullary.Properties.html#4358" class="Bound">pst</a> <a id="4368" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4370" href="Cubical.Relation.Nullary.Properties.html#3552" class="Function">populatedBy</a>

<a id="4383" class="Comment">-- Although SplitSupport and Collapsible are not properties, their path versions, HSeparated and Collapsible≡, are.</a>
<a id="4499" class="Comment">-- Nevertheless they are logically equivalent</a>
<a id="SplitSupport→Collapsible"></a><a id="4545" href="Cubical.Relation.Nullary.Properties.html#4545" class="Function">SplitSupport→Collapsible</a> <a id="4570" class="Symbol">:</a> <a id="4572" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="4585" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="4601" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4603" href="Cubical.Relation.Nullary.Properties.html#4545" class="Function">SplitSupport→Collapsible</a> <a id="4628" class="Symbol">{</a><a id="4629" class="Argument">A</a> <a id="4631" class="Symbol">=</a> <a id="4633" href="Cubical.Relation.Nullary.Properties.html#4633" class="Bound">A</a><a id="4634" class="Symbol">}</a> <a id="4636" href="Cubical.Relation.Nullary.Properties.html#4636" class="Bound">hst</a> <a id="4640" class="Symbol">=</a> <a id="4642" href="Cubical.Relation.Nullary.Properties.html#4663" class="Function">h</a> <a id="4644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4646" href="Cubical.Relation.Nullary.Properties.html#4694" class="Function">hIsConst</a> <a id="4655" class="Keyword">where</a>
  <a id="4663" href="Cubical.Relation.Nullary.Properties.html#4663" class="Function">h</a> <a id="4665" class="Symbol">:</a> <a id="4667" href="Cubical.Relation.Nullary.Properties.html#4633" class="Bound">A</a> <a id="4669" class="Symbol">→</a> <a id="4671" href="Cubical.Relation.Nullary.Properties.html#4633" class="Bound">A</a>
  <a id="4675" href="Cubical.Relation.Nullary.Properties.html#4663" class="Function">h</a> <a id="4677" href="Cubical.Relation.Nullary.Properties.html#4677" class="Bound">p</a> <a id="4679" class="Symbol">=</a> <a id="4681" href="Cubical.Relation.Nullary.Properties.html#4636" class="Bound">hst</a> <a id="4685" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4687" href="Cubical.Relation.Nullary.Properties.html#4677" class="Bound">p</a> <a id="4689" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
  <a id="4694" href="Cubical.Relation.Nullary.Properties.html#4694" class="Function">hIsConst</a> <a id="4703" class="Symbol">:</a> <a id="4705" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="4716" href="Cubical.Relation.Nullary.Properties.html#4663" class="Function">h</a>
  <a id="4720" href="Cubical.Relation.Nullary.Properties.html#4694" class="Function">hIsConst</a> <a id="4729" href="Cubical.Relation.Nullary.Properties.html#4729" class="Bound">p</a> <a id="4731" href="Cubical.Relation.Nullary.Properties.html#4731" class="Bound">q</a> <a id="4733" href="Cubical.Relation.Nullary.Properties.html#4733" class="Bound">i</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Cubical.Relation.Nullary.Properties.html#4636" class="Bound">hst</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="4750" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4752" href="Cubical.Relation.Nullary.Properties.html#4729" class="Bound">p</a> <a id="4754" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="4757" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4759" href="Cubical.Relation.Nullary.Properties.html#4731" class="Bound">q</a> <a id="4761" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="4764" href="Cubical.Relation.Nullary.Properties.html#4733" class="Bound">i</a><a id="4765" class="Symbol">)</a>

<a id="Collapsible→SplitSupport"></a><a id="4768" href="Cubical.Relation.Nullary.Properties.html#4768" class="Function">Collapsible→SplitSupport</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Cubical.Relation.Nullary.Base.html#943" class="Function">Collapsible</a> <a id="4807" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4809" class="Symbol">→</a> <a id="4811" href="Cubical.Relation.Nullary.Base.html#883" class="Function">SplitSupport</a> <a id="4824" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4826" href="Cubical.Relation.Nullary.Properties.html#4768" class="Function">Collapsible→SplitSupport</a> <a id="4851" href="Cubical.Relation.Nullary.Properties.html#4851" class="Bound">f</a> <a id="4853" href="Cubical.Relation.Nullary.Properties.html#4853" class="Bound">x</a> <a id="4855" class="Symbol">=</a> <a id="4857" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Cubical.Relation.Nullary.Properties.html#3552" class="Function">populatedBy</a> <a id="4879" href="Cubical.Relation.Nullary.Properties.html#4853" class="Bound">x</a> <a id="4881" href="Cubical.Relation.Nullary.Properties.html#4851" class="Bound">f</a><a id="4882" class="Symbol">)</a>

<a id="HSeparated→Collapsible≡"></a><a id="4885" href="Cubical.Relation.Nullary.Properties.html#4885" class="Function">HSeparated→Collapsible≡</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="4922" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4924" class="Symbol">→</a> <a id="4926" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="4939" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4941" href="Cubical.Relation.Nullary.Properties.html#4885" class="Function">HSeparated→Collapsible≡</a> <a id="4965" href="Cubical.Relation.Nullary.Properties.html#4965" class="Bound">hst</a> <a id="4969" href="Cubical.Relation.Nullary.Properties.html#4969" class="Bound">x</a> <a id="4971" href="Cubical.Relation.Nullary.Properties.html#4971" class="Bound">y</a> <a id="4973" class="Symbol">=</a> <a id="4975" href="Cubical.Relation.Nullary.Properties.html#4545" class="Function">SplitSupport→Collapsible</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Cubical.Relation.Nullary.Properties.html#4965" class="Bound">hst</a> <a id="5005" href="Cubical.Relation.Nullary.Properties.html#4969" class="Bound">x</a> <a id="5007" href="Cubical.Relation.Nullary.Properties.html#4971" class="Bound">y</a><a id="5008" class="Symbol">)</a>

<a id="Collapsible≡→HSeparated"></a><a id="5011" href="Cubical.Relation.Nullary.Properties.html#5011" class="Function">Collapsible≡→HSeparated</a> <a id="5035" class="Symbol">:</a> <a id="5037" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="5050" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="5065" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5067" href="Cubical.Relation.Nullary.Properties.html#5011" class="Function">Collapsible≡→HSeparated</a> <a id="5091" href="Cubical.Relation.Nullary.Properties.html#5091" class="Bound">col</a> <a id="5095" href="Cubical.Relation.Nullary.Properties.html#5095" class="Bound">x</a> <a id="5097" href="Cubical.Relation.Nullary.Properties.html#5097" class="Bound">y</a> <a id="5099" class="Symbol">=</a> <a id="5101" href="Cubical.Relation.Nullary.Properties.html#4768" class="Function">Collapsible→SplitSupport</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Cubical.Relation.Nullary.Properties.html#5091" class="Bound">col</a> <a id="5131" href="Cubical.Relation.Nullary.Properties.html#5095" class="Bound">x</a> <a id="5133" href="Cubical.Relation.Nullary.Properties.html#5097" class="Bound">y</a><a id="5134" class="Symbol">)</a>

<a id="5137" class="Comment">-- stability of path space under truncation or path collapsability are necessary and sufficient properties</a>
<a id="5244" class="Comment">-- for a a type to be a set.</a>
<a id="Collapsible≡→isSet"></a><a id="5273" href="Cubical.Relation.Nullary.Properties.html#5273" class="Function">Collapsible≡→isSet</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Cubical.Relation.Nullary.Base.html#1387" class="Function">Collapsible≡</a> <a id="5307" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5309" class="Symbol">→</a> <a id="5311" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5317" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5319" href="Cubical.Relation.Nullary.Properties.html#5273" class="Function">Collapsible≡→isSet</a> <a id="5338" class="Symbol">{</a><a id="5339" class="Argument">A</a> <a id="5341" class="Symbol">=</a> <a id="5343" href="Cubical.Relation.Nullary.Properties.html#5343" class="Bound">A</a><a id="5344" class="Symbol">}</a> <a id="5346" href="Cubical.Relation.Nullary.Properties.html#5346" class="Bound">col</a> <a id="5350" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5352" href="Cubical.Relation.Nullary.Properties.html#5352" class="Bound">b</a> <a id="5354" href="Cubical.Relation.Nullary.Properties.html#5354" class="Bound">p</a> <a id="5356" href="Cubical.Relation.Nullary.Properties.html#5356" class="Bound">q</a> <a id="5358" class="Symbol">=</a> <a id="5360" href="Cubical.Relation.Nullary.Properties.html#5605" class="Function">p≡q</a> <a id="5364" class="Keyword">where</a>
  <a id="5372" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5374" class="Symbol">:</a> <a id="5376" class="Symbol">(</a><a id="5377" href="Cubical.Relation.Nullary.Properties.html#5377" class="Bound">x</a> <a id="5379" class="Symbol">:</a> <a id="5381" href="Cubical.Relation.Nullary.Properties.html#5343" class="Bound">A</a><a id="5382" class="Symbol">)</a> <a id="5384" class="Symbol">→</a> <a id="5386" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5388" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5390" href="Cubical.Relation.Nullary.Properties.html#5377" class="Bound">x</a> <a id="5392" class="Symbol">→</a> <a id="5394" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5396" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5398" href="Cubical.Relation.Nullary.Properties.html#5377" class="Bound">x</a>
  <a id="5402" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5404" href="Cubical.Relation.Nullary.Properties.html#5404" class="Bound">x</a> <a id="5406" class="Symbol">=</a> <a id="5408" href="Cubical.Relation.Nullary.Properties.html#5346" class="Bound">col</a> <a id="5412" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5414" href="Cubical.Relation.Nullary.Properties.html#5404" class="Bound">x</a> <a id="5416" class="Symbol">.</a><a id="5417" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>
  <a id="5423" href="Cubical.Relation.Nullary.Properties.html#5423" class="Function">fIsConst</a> <a id="5432" class="Symbol">:</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Cubical.Relation.Nullary.Properties.html#5435" class="Bound">x</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="Cubical.Relation.Nullary.Properties.html#5343" class="Bound">A</a><a id="5440" class="Symbol">)</a> <a id="5442" class="Symbol">→</a> <a id="5444" class="Symbol">(</a><a id="5445" href="Cubical.Relation.Nullary.Properties.html#5445" class="Bound">p</a> <a id="5447" href="Cubical.Relation.Nullary.Properties.html#5447" class="Bound">q</a> <a id="5449" class="Symbol">:</a> <a id="5451" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5453" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5455" href="Cubical.Relation.Nullary.Properties.html#5435" class="Bound">x</a><a id="5456" class="Symbol">)</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5462" href="Cubical.Relation.Nullary.Properties.html#5435" class="Bound">x</a> <a id="5464" href="Cubical.Relation.Nullary.Properties.html#5445" class="Bound">p</a> <a id="5466" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5468" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5470" href="Cubical.Relation.Nullary.Properties.html#5435" class="Bound">x</a> <a id="5472" href="Cubical.Relation.Nullary.Properties.html#5447" class="Bound">q</a>
  <a id="5476" href="Cubical.Relation.Nullary.Properties.html#5423" class="Function">fIsConst</a> <a id="5485" href="Cubical.Relation.Nullary.Properties.html#5485" class="Bound">x</a> <a id="5487" class="Symbol">=</a> <a id="5489" href="Cubical.Relation.Nullary.Properties.html#5346" class="Bound">col</a> <a id="5493" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5495" href="Cubical.Relation.Nullary.Properties.html#5485" class="Bound">x</a> <a id="5497" class="Symbol">.</a><a id="5498" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>
  <a id="5504" href="Cubical.Relation.Nullary.Properties.html#5504" class="Function">rem</a> <a id="5508" class="Symbol">:</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Cubical.Relation.Nullary.Properties.html#5511" class="Bound">p</a> <a id="5513" class="Symbol">:</a> <a id="5515" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5517" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5519" href="Cubical.Relation.Nullary.Properties.html#5352" class="Bound">b</a><a id="5520" class="Symbol">)</a> <a id="5522" class="Symbol">→</a> <a id="5524" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="5530" class="Symbol">(λ</a> <a id="5533" href="Cubical.Relation.Nullary.Properties.html#5533" class="Bound">i</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5539" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5541" href="Cubical.Relation.Nullary.Properties.html#5511" class="Bound">p</a> <a id="5543" href="Cubical.Relation.Nullary.Properties.html#5533" class="Bound">i</a><a id="5544" class="Symbol">)</a> <a id="5546" class="Symbol">(</a><a id="5547" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5549" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5551" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5555" class="Symbol">)</a> <a id="5557" class="Symbol">(</a><a id="5558" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5560" href="Cubical.Relation.Nullary.Properties.html#5352" class="Bound">b</a> <a id="5562" href="Cubical.Relation.Nullary.Properties.html#5511" class="Bound">p</a><a id="5563" class="Symbol">)</a>
  <a id="5567" href="Cubical.Relation.Nullary.Properties.html#5504" class="Function">rem</a> <a id="5571" href="Cubical.Relation.Nullary.Properties.html#5571" class="Bound">p</a> <a id="5573" href="Cubical.Relation.Nullary.Properties.html#5573" class="Bound">j</a> <a id="5575" class="Symbol">=</a> <a id="5577" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Cubical.Relation.Nullary.Properties.html#5571" class="Bound">p</a> <a id="5582" href="Cubical.Relation.Nullary.Properties.html#5573" class="Bound">j</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">(λ</a> <a id="5588" href="Cubical.Relation.Nullary.Properties.html#5588" class="Bound">i</a> <a id="5590" class="Symbol">→</a> <a id="5592" href="Cubical.Relation.Nullary.Properties.html#5571" class="Bound">p</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Relation.Nullary.Properties.html#5588" class="Bound">i</a> <a id="5597" href="Cubical.Core.Primitives.html#380" class="Primitive Operator">∧</a> <a id="5599" href="Cubical.Relation.Nullary.Properties.html#5573" class="Bound">j</a><a id="5600" class="Symbol">))</a>
  <a id="5605" href="Cubical.Relation.Nullary.Properties.html#5605" class="Function">p≡q</a> <a id="5609" class="Symbol">:</a> <a id="5611" href="Cubical.Relation.Nullary.Properties.html#5354" class="Bound">p</a> <a id="5613" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5615" href="Cubical.Relation.Nullary.Properties.html#5356" class="Bound">q</a>
  <a id="5619" href="Cubical.Relation.Nullary.Properties.html#5605" class="Function">p≡q</a> <a id="5623" href="Cubical.Relation.Nullary.Properties.html#5623" class="Bound">j</a> <a id="5625" href="Cubical.Relation.Nullary.Properties.html#5625" class="Bound">i</a> <a id="5627" class="Symbol">=</a> <a id="5629" href="Cubical.Core.Primitives.html#596" class="Primitive">hcomp</a> <a id="5635" class="Symbol">(λ</a> <a id="5638" href="Cubical.Relation.Nullary.Properties.html#5638" class="Bound">k</a> <a id="5640" class="Symbol">→</a> <a id="5642" class="Symbol">λ</a> <a id="5644" class="Symbol">{</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Cubical.Relation.Nullary.Properties.html#5625" class="Bound">i</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5653" class="Symbol">)</a> <a id="5655" class="Symbol">→</a> <a id="5657" href="Cubical.Relation.Nullary.Properties.html#5372" class="Function">f</a> <a id="5659" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a> <a id="5661" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5666" href="Cubical.Relation.Nullary.Properties.html#5638" class="Bound">k</a>
                           <a id="5695" class="Symbol">;</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Cubical.Relation.Nullary.Properties.html#5625" class="Bound">i</a> <a id="5700" class="Symbol">=</a> <a id="5702" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5704" class="Symbol">)</a> <a id="5706" class="Symbol">→</a> <a id="5708" href="Cubical.Relation.Nullary.Properties.html#5423" class="Function">fIsConst</a> <a id="5717" href="Cubical.Relation.Nullary.Properties.html#5352" class="Bound">b</a> <a id="5719" href="Cubical.Relation.Nullary.Properties.html#5354" class="Bound">p</a> <a id="5721" href="Cubical.Relation.Nullary.Properties.html#5356" class="Bound">q</a> <a id="5723" href="Cubical.Relation.Nullary.Properties.html#5623" class="Bound">j</a> <a id="5725" href="Cubical.Relation.Nullary.Properties.html#5638" class="Bound">k</a>
                           <a id="5754" class="Symbol">;</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Cubical.Relation.Nullary.Properties.html#5623" class="Bound">j</a> <a id="5759" class="Symbol">=</a> <a id="5761" href="Agda.Primitive.Cubical.html#193" class="InductiveConstructor">i0</a><a id="5763" class="Symbol">)</a> <a id="5765" class="Symbol">→</a> <a id="5767" href="Cubical.Relation.Nullary.Properties.html#5504" class="Function">rem</a> <a id="5771" href="Cubical.Relation.Nullary.Properties.html#5354" class="Bound">p</a> <a id="5773" href="Cubical.Relation.Nullary.Properties.html#5625" class="Bound">i</a> <a id="5775" href="Cubical.Relation.Nullary.Properties.html#5638" class="Bound">k</a>
                           <a id="5804" class="Symbol">;</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Cubical.Relation.Nullary.Properties.html#5623" class="Bound">j</a> <a id="5809" class="Symbol">=</a> <a id="5811" href="Agda.Primitive.Cubical.html#221" class="InductiveConstructor">i1</a><a id="5813" class="Symbol">)</a> <a id="5815" class="Symbol">→</a> <a id="5817" href="Cubical.Relation.Nullary.Properties.html#5504" class="Function">rem</a> <a id="5821" href="Cubical.Relation.Nullary.Properties.html#5356" class="Bound">q</a> <a id="5823" href="Cubical.Relation.Nullary.Properties.html#5625" class="Bound">i</a> <a id="5825" href="Cubical.Relation.Nullary.Properties.html#5638" class="Bound">k</a> <a id="5827" class="Symbol">})</a> <a id="5830" href="Cubical.Relation.Nullary.Properties.html#5350" class="Bound">a</a>

<a id="HSeparated→isSet"></a><a id="5833" href="Cubical.Relation.Nullary.Properties.html#5833" class="Function">HSeparated→isSet</a> <a id="5850" class="Symbol">:</a> <a id="5852" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="5863" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5865" class="Symbol">→</a> <a id="5867" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5873" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5875" href="Cubical.Relation.Nullary.Properties.html#5833" class="Function">HSeparated→isSet</a> <a id="5892" class="Symbol">=</a> <a id="5894" href="Cubical.Relation.Nullary.Properties.html#5273" class="Function">Collapsible≡→isSet</a> <a id="5913" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5915" href="Cubical.Relation.Nullary.Properties.html#4885" class="Function">HSeparated→Collapsible≡</a>

<a id="isSet→HSeparated"></a><a id="5940" href="Cubical.Relation.Nullary.Properties.html#5940" class="Function">isSet→HSeparated</a> <a id="5957" class="Symbol">:</a> <a id="5959" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5965" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5967" class="Symbol">→</a> <a id="5969" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="5980" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5982" href="Cubical.Relation.Nullary.Properties.html#5940" class="Function">isSet→HSeparated</a> <a id="5999" href="Cubical.Relation.Nullary.Properties.html#5999" class="Bound">setA</a> <a id="6004" href="Cubical.Relation.Nullary.Properties.html#6004" class="Bound">x</a> <a id="6006" href="Cubical.Relation.Nullary.Properties.html#6006" class="Bound">y</a> <a id="6008" class="Symbol">=</a> <a id="6010" href="Cubical.Relation.Nullary.Properties.html#6026" class="Function">extract</a> <a id="6018" class="Keyword">where</a>
  <a id="6026" href="Cubical.Relation.Nullary.Properties.html#6026" class="Function">extract</a> <a id="6034" class="Symbol">:</a> <a id="6036" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6038" href="Cubical.Relation.Nullary.Properties.html#6004" class="Bound">x</a> <a id="6040" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6042" href="Cubical.Relation.Nullary.Properties.html#6006" class="Bound">y</a> <a id="6044" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="Cubical.Relation.Nullary.Properties.html#6004" class="Bound">x</a> <a id="6051" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6053" href="Cubical.Relation.Nullary.Properties.html#6006" class="Bound">y</a>
  <a id="6057" href="Cubical.Relation.Nullary.Properties.html#6026" class="Function">extract</a> <a id="6065" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6067" href="Cubical.Relation.Nullary.Properties.html#6067" class="Bound">p</a> <a id="6069" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6072" class="Symbol">=</a> <a id="6074" href="Cubical.Relation.Nullary.Properties.html#6067" class="Bound">p</a>
  <a id="6078" href="Cubical.Relation.Nullary.Properties.html#6026" class="Function">extract</a> <a id="6086" class="Symbol">(</a><a id="6087" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6095" href="Cubical.Relation.Nullary.Properties.html#6095" class="Bound">p</a> <a id="6097" href="Cubical.Relation.Nullary.Properties.html#6097" class="Bound">q</a> <a id="6099" href="Cubical.Relation.Nullary.Properties.html#6099" class="Bound">i</a><a id="6100" class="Symbol">)</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="Cubical.Relation.Nullary.Properties.html#5999" class="Bound">setA</a> <a id="6109" href="Cubical.Relation.Nullary.Properties.html#6004" class="Bound">x</a> <a id="6111" href="Cubical.Relation.Nullary.Properties.html#6006" class="Bound">y</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Cubical.Relation.Nullary.Properties.html#6026" class="Function">extract</a> <a id="6122" href="Cubical.Relation.Nullary.Properties.html#6095" class="Bound">p</a><a id="6123" class="Symbol">)</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Cubical.Relation.Nullary.Properties.html#6026" class="Function">extract</a> <a id="6134" href="Cubical.Relation.Nullary.Properties.html#6097" class="Bound">q</a><a id="6135" class="Symbol">)</a> <a id="6137" href="Cubical.Relation.Nullary.Properties.html#6099" class="Bound">i</a>

<a id="6140" class="Comment">-- by the above more sufficient conditions to inhibit isSet A are given</a>
<a id="PStable≡→HSeparated"></a><a id="6212" href="Cubical.Relation.Nullary.Properties.html#6212" class="Function">PStable≡→HSeparated</a> <a id="6232" class="Symbol">:</a> <a id="6234" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="6243" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6245" class="Symbol">→</a> <a id="6247" href="Cubical.Relation.Nullary.Base.html#1320" class="Function">HSeparated</a> <a id="6258" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6260" href="Cubical.Relation.Nullary.Properties.html#6212" class="Function">PStable≡→HSeparated</a> <a id="6280" href="Cubical.Relation.Nullary.Properties.html#6280" class="Bound">pst</a> <a id="6284" href="Cubical.Relation.Nullary.Properties.html#6284" class="Bound">x</a> <a id="6286" href="Cubical.Relation.Nullary.Properties.html#6286" class="Bound">y</a> <a id="6288" class="Symbol">=</a> <a id="6290" href="Cubical.Relation.Nullary.Properties.html#4287" class="Function">PStable→SplitSupport</a> <a id="6311" class="Symbol">(</a><a id="6312" href="Cubical.Relation.Nullary.Properties.html#6280" class="Bound">pst</a> <a id="6316" href="Cubical.Relation.Nullary.Properties.html#6284" class="Bound">x</a> <a id="6318" href="Cubical.Relation.Nullary.Properties.html#6286" class="Bound">y</a><a id="6319" class="Symbol">)</a>

<a id="PStable≡→isSet"></a><a id="6322" href="Cubical.Relation.Nullary.Properties.html#6322" class="Function">PStable≡→isSet</a> <a id="6337" class="Symbol">:</a> <a id="6339" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="6348" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6350" class="Symbol">→</a> <a id="6352" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6358" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6360" href="Cubical.Relation.Nullary.Properties.html#6322" class="Function">PStable≡→isSet</a> <a id="6375" class="Symbol">=</a> <a id="6377" href="Cubical.Relation.Nullary.Properties.html#5833" class="Function">HSeparated→isSet</a> <a id="6394" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6396" href="Cubical.Relation.Nullary.Properties.html#6212" class="Function">PStable≡→HSeparated</a>

<a id="Separated→PStable≡"></a><a id="6417" href="Cubical.Relation.Nullary.Properties.html#6417" class="Function">Separated→PStable≡</a> <a id="6436" class="Symbol">:</a> <a id="6438" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6448" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Cubical.Relation.Nullary.Base.html#1457" class="Function">PStable≡</a> <a id="6461" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6463" href="Cubical.Relation.Nullary.Properties.html#6417" class="Function">Separated→PStable≡</a> <a id="6482" href="Cubical.Relation.Nullary.Properties.html#6482" class="Bound">st</a> <a id="6485" href="Cubical.Relation.Nullary.Properties.html#6485" class="Bound">x</a> <a id="6487" href="Cubical.Relation.Nullary.Properties.html#6487" class="Bound">y</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Cubical.Relation.Nullary.Properties.html#4205" class="Function">Stable→PStable</a> <a id="6506" class="Symbol">(</a><a id="6507" href="Cubical.Relation.Nullary.Properties.html#6482" class="Bound">st</a> <a id="6510" href="Cubical.Relation.Nullary.Properties.html#6485" class="Bound">x</a> <a id="6512" href="Cubical.Relation.Nullary.Properties.html#6487" class="Bound">y</a><a id="6513" class="Symbol">)</a>

<a id="Separated→isSet"></a><a id="6516" href="Cubical.Relation.Nullary.Properties.html#6516" class="Function">Separated→isSet</a> <a id="6532" class="Symbol">:</a> <a id="6534" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6544" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6546" class="Symbol">→</a> <a id="6548" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6554" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6556" href="Cubical.Relation.Nullary.Properties.html#6516" class="Function">Separated→isSet</a> <a id="6572" class="Symbol">=</a> <a id="6574" href="Cubical.Relation.Nullary.Properties.html#6322" class="Function">PStable≡→isSet</a> <a id="6589" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6591" href="Cubical.Relation.Nullary.Properties.html#6417" class="Function">Separated→PStable≡</a>

<a id="SeparatedΠ"></a><a id="6611" href="Cubical.Relation.Nullary.Properties.html#6611" class="Function">SeparatedΠ</a> <a id="6622" class="Symbol">:</a> <a id="6624" class="Symbol">(∀</a> <a id="6627" href="Cubical.Relation.Nullary.Properties.html#6627" class="Bound">x</a> <a id="6629" class="Symbol">→</a> <a id="6631" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="6644" href="Cubical.Relation.Nullary.Properties.html#6627" class="Bound">x</a><a id="6645" class="Symbol">))</a> <a id="6648" class="Symbol">-&gt;</a> <a id="6651" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6661" class="Symbol">((</a><a id="6663" href="Cubical.Relation.Nullary.Properties.html#6663" class="Bound">x</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">-&gt;</a> <a id="6673" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="6675" href="Cubical.Relation.Nullary.Properties.html#6663" class="Bound">x</a><a id="6676" class="Symbol">)</a>
<a id="6678" href="Cubical.Relation.Nullary.Properties.html#6611" class="Function">SeparatedΠ</a> <a id="6689" href="Cubical.Relation.Nullary.Properties.html#6689" class="Bound">Ps</a> <a id="6692" href="Cubical.Relation.Nullary.Properties.html#6692" class="Bound">f</a> <a id="6694" href="Cubical.Relation.Nullary.Properties.html#6694" class="Bound">g</a> <a id="6696" href="Cubical.Relation.Nullary.Properties.html#6696" class="Bound">e</a> <a id="6698" href="Cubical.Relation.Nullary.Properties.html#6698" class="Bound">i</a> <a id="6700" href="Cubical.Relation.Nullary.Properties.html#6700" class="Bound">x</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Cubical.Relation.Nullary.Properties.html#6689" class="Bound">Ps</a> <a id="6707" href="Cubical.Relation.Nullary.Properties.html#6700" class="Bound">x</a> <a id="6709" class="Symbol">(</a><a id="6710" href="Cubical.Relation.Nullary.Properties.html#6692" class="Bound">f</a> <a id="6712" href="Cubical.Relation.Nullary.Properties.html#6700" class="Bound">x</a><a id="6713" class="Symbol">)</a> <a id="6715" class="Symbol">(</a><a id="6716" href="Cubical.Relation.Nullary.Properties.html#6694" class="Bound">g</a> <a id="6718" href="Cubical.Relation.Nullary.Properties.html#6700" class="Bound">x</a><a id="6719" class="Symbol">)</a> <a id="6721" class="Symbol">(λ</a> <a id="6724" href="Cubical.Relation.Nullary.Properties.html#6724" class="Bound">k</a> <a id="6726" class="Symbol">→</a> <a id="6728" href="Cubical.Relation.Nullary.Properties.html#6696" class="Bound">e</a> <a id="6730" class="Symbol">(</a><a id="6731" href="Cubical.Relation.Nullary.Properties.html#6724" class="Bound">k</a> <a id="6733" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6735" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6740" class="Symbol">(λ</a> <a id="6743" href="Cubical.Relation.Nullary.Properties.html#6743" class="Bound">f</a> <a id="6745" class="Symbol">→</a> <a id="6747" href="Cubical.Relation.Nullary.Properties.html#6743" class="Bound">f</a> <a id="6749" href="Cubical.Relation.Nullary.Properties.html#6700" class="Bound">x</a><a id="6750" class="Symbol">)))</a> <a id="6754" href="Cubical.Relation.Nullary.Properties.html#6698" class="Bound">i</a>

<a id="Separated→"></a><a id="6757" href="Cubical.Relation.Nullary.Properties.html#6757" class="Function">Separated→</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6780" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="6782" class="Symbol">-&gt;</a> <a id="6785" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6798" class="Symbol">→</a> <a id="6800" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="6801" class="Symbol">)</a>
<a id="6803" href="Cubical.Relation.Nullary.Properties.html#6757" class="Function">Separated→</a> <a id="6814" href="Cubical.Relation.Nullary.Properties.html#6814" class="Bound">Bs</a> <a id="6817" class="Symbol">=</a> <a id="6819" href="Cubical.Relation.Nullary.Properties.html#6611" class="Function">SeparatedΠ</a> <a id="6830" class="Symbol">(λ</a> <a id="6833" href="Cubical.Relation.Nullary.Properties.html#6833" class="Bound">_</a> <a id="6835" class="Symbol">→</a> <a id="6837" href="Cubical.Relation.Nullary.Properties.html#6814" class="Bound">Bs</a><a id="6839" class="Symbol">)</a>

<a id="Separated×"></a><a id="6842" href="Cubical.Relation.Nullary.Properties.html#6842" class="Function">Separated×</a> <a id="6853" class="Symbol">:</a> <a id="6855" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6865" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6867" class="Symbol">-&gt;</a> <a id="6870" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6880" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="6882" class="Symbol">-&gt;</a> <a id="6885" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="6895" class="Symbol">(</a><a id="6896" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6898" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6900" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="6901" class="Symbol">)</a>
<a id="6903" href="Cubical.Relation.Nullary.Properties.html#6842" class="Function">Separated×</a> <a id="6914" href="Cubical.Relation.Nullary.Properties.html#6914" class="Bound">As</a> <a id="6917" href="Cubical.Relation.Nullary.Properties.html#6917" class="Bound">Bs</a> <a id="6920" href="Cubical.Relation.Nullary.Properties.html#6920" class="Bound">p</a> <a id="6922" href="Cubical.Relation.Nullary.Properties.html#6922" class="Bound">q</a> <a id="6924" href="Cubical.Relation.Nullary.Properties.html#6924" class="Bound">e</a> <a id="6926" href="Cubical.Relation.Nullary.Properties.html#6926" class="Bound">i</a> <a id="6928" class="Symbol">=</a> <a id="6930" class="Symbol">λ</a> <a id="6932" class="Keyword">where</a>
  <a id="6940" class="Symbol">.</a><a id="6941" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6945" class="Symbol">→</a> <a id="6947" href="Cubical.Relation.Nullary.Properties.html#6914" class="Bound">As</a> <a id="6950" class="Symbol">(</a><a id="6951" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6955" href="Cubical.Relation.Nullary.Properties.html#6920" class="Bound">p</a><a id="6956" class="Symbol">)</a> <a id="6958" class="Symbol">(</a><a id="6959" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6963" href="Cubical.Relation.Nullary.Properties.html#6922" class="Bound">q</a><a id="6964" class="Symbol">)</a> <a id="6966" class="Symbol">(λ</a> <a id="6969" href="Cubical.Relation.Nullary.Properties.html#6969" class="Bound">k</a> <a id="6971" class="Symbol">→</a> <a id="6973" href="Cubical.Relation.Nullary.Properties.html#6924" class="Bound">e</a> <a id="6975" class="Symbol">λ</a> <a id="6977" href="Cubical.Relation.Nullary.Properties.html#6977" class="Bound">r</a> <a id="6979" class="Symbol">→</a> <a id="6981" href="Cubical.Relation.Nullary.Properties.html#6969" class="Bound">k</a> <a id="6983" class="Symbol">(</a><a id="6984" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6989" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6993" href="Cubical.Relation.Nullary.Properties.html#6977" class="Bound">r</a><a id="6994" class="Symbol">))</a> <a id="6997" href="Cubical.Relation.Nullary.Properties.html#6926" class="Bound">i</a>
  <a id="7001" class="Symbol">.</a><a id="7002" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7006" class="Symbol">→</a> <a id="7008" href="Cubical.Relation.Nullary.Properties.html#6917" class="Bound">Bs</a> <a id="7011" class="Symbol">(</a><a id="7012" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7016" href="Cubical.Relation.Nullary.Properties.html#6920" class="Bound">p</a><a id="7017" class="Symbol">)</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7024" href="Cubical.Relation.Nullary.Properties.html#6922" class="Bound">q</a><a id="7025" class="Symbol">)</a> <a id="7027" class="Symbol">(λ</a> <a id="7030" href="Cubical.Relation.Nullary.Properties.html#7030" class="Bound">k</a> <a id="7032" class="Symbol">→</a> <a id="7034" href="Cubical.Relation.Nullary.Properties.html#6924" class="Bound">e</a> <a id="7036" class="Symbol">λ</a> <a id="7038" href="Cubical.Relation.Nullary.Properties.html#7038" class="Bound">r</a> <a id="7040" class="Symbol">→</a> <a id="7042" href="Cubical.Relation.Nullary.Properties.html#7030" class="Bound">k</a> <a id="7044" class="Symbol">(</a><a id="7045" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7050" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7054" href="Cubical.Relation.Nullary.Properties.html#7038" class="Bound">r</a><a id="7055" class="Symbol">))</a> <a id="7058" href="Cubical.Relation.Nullary.Properties.html#6926" class="Bound">i</a>

<a id="7061" class="Comment">-- Proof of Hedberg&#39;s theorem: a type with decidable equality is an h-set</a>
<a id="Discrete→Separated"></a><a id="7135" href="Cubical.Relation.Nullary.Properties.html#7135" class="Function">Discrete→Separated</a> <a id="7154" class="Symbol">:</a> <a id="7156" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="7165" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7167" class="Symbol">→</a> <a id="7169" href="Cubical.Relation.Nullary.Base.html#1261" class="Function">Separated</a> <a id="7179" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="7181" href="Cubical.Relation.Nullary.Properties.html#7135" class="Function">Discrete→Separated</a> <a id="7200" href="Cubical.Relation.Nullary.Properties.html#7200" class="Bound">d</a> <a id="7202" href="Cubical.Relation.Nullary.Properties.html#7202" class="Bound">x</a> <a id="7204" href="Cubical.Relation.Nullary.Properties.html#7204" class="Bound">y</a> <a id="7206" class="Symbol">=</a> <a id="7208" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="7219" class="Symbol">(</a><a id="7220" href="Cubical.Relation.Nullary.Properties.html#7200" class="Bound">d</a> <a id="7222" href="Cubical.Relation.Nullary.Properties.html#7202" class="Bound">x</a> <a id="7224" href="Cubical.Relation.Nullary.Properties.html#7204" class="Bound">y</a><a id="7225" class="Symbol">)</a>

<a id="Discrete→isSet"></a><a id="7228" href="Cubical.Relation.Nullary.Properties.html#7228" class="Function">Discrete→isSet</a> <a id="7243" class="Symbol">:</a> <a id="7245" href="Cubical.Relation.Nullary.Base.html#1515" class="Function">Discrete</a> <a id="7254" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7256" class="Symbol">→</a> <a id="7258" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7264" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="7266" href="Cubical.Relation.Nullary.Properties.html#7228" class="Function">Discrete→isSet</a> <a id="7281" class="Symbol">=</a> <a id="7283" href="Cubical.Relation.Nullary.Properties.html#6516" class="Function">Separated→isSet</a> <a id="7299" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7301" href="Cubical.Relation.Nullary.Properties.html#7135" class="Function">Discrete→Separated</a>

<a id="≡no"></a><a id="7321" href="Cubical.Relation.Nullary.Properties.html#7321" class="Function">≡no</a> <a id="7325" class="Symbol">:</a> <a id="7327" class="Symbol">∀</a> <a id="7329" class="Symbol">{</a><a id="7330" href="Cubical.Relation.Nullary.Properties.html#7330" class="Bound">A</a> <a id="7332" class="Symbol">:</a> <a id="7334" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7339" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="7340" class="Symbol">}</a> <a id="7342" href="Cubical.Relation.Nullary.Properties.html#7342" class="Bound">x</a> <a id="7344" href="Cubical.Relation.Nullary.Properties.html#7344" class="Bound">y</a> <a id="7346" class="Symbol">→</a> <a id="7348" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7358" href="Cubical.Relation.Nullary.Properties.html#7330" class="Bound">A</a><a id="7359" class="Symbol">)</a> <a id="7361" href="Cubical.Relation.Nullary.Properties.html#7342" class="Bound">x</a> <a id="7363" class="Symbol">(</a><a id="7364" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7367" href="Cubical.Relation.Nullary.Properties.html#7344" class="Bound">y</a><a id="7368" class="Symbol">)</a>
<a id="7370" href="Cubical.Relation.Nullary.Properties.html#7321" class="Function">≡no</a> <a id="7374" class="Symbol">(</a><a id="7375" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7379" href="Cubical.Relation.Nullary.Properties.html#7379" class="Bound">p</a><a id="7380" class="Symbol">)</a> <a id="7382" href="Cubical.Relation.Nullary.Properties.html#7382" class="Bound">y</a> <a id="7384" class="Symbol">=</a> <a id="7386" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Cubical.Relation.Nullary.Properties.html#7382" class="Bound">y</a> <a id="7395" href="Cubical.Relation.Nullary.Properties.html#7379" class="Bound">p</a><a id="7396" class="Symbol">)</a>
<a id="7398" href="Cubical.Relation.Nullary.Properties.html#7321" class="Function">≡no</a> <a id="7402" class="Symbol">(</a><a id="7403" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7406" href="Cubical.Relation.Nullary.Properties.html#7406" class="Bound">¬p</a><a id="7408" class="Symbol">)</a> <a id="7410" href="Cubical.Relation.Nullary.Properties.html#7410" class="Bound">y</a> <a id="7412" href="Cubical.Relation.Nullary.Properties.html#7412" class="Bound">i</a> <a id="7414" class="Symbol">=</a> <a id="7416" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7419" class="Symbol">(</a><a id="7420" href="Cubical.Relation.Nullary.Properties.html#1336" class="Function">isProp¬</a> <a id="7428" class="Symbol">_</a> <a id="7430" href="Cubical.Relation.Nullary.Properties.html#7406" class="Bound">¬p</a> <a id="7433" href="Cubical.Relation.Nullary.Properties.html#7410" class="Bound">y</a> <a id="7435" href="Cubical.Relation.Nullary.Properties.html#7412" class="Bound">i</a><a id="7436" class="Symbol">)</a>

<a id="inhabitedFibres?"></a><a id="7439" href="Cubical.Relation.Nullary.Properties.html#7439" class="Function">inhabitedFibres?</a> <a id="7456" class="Symbol">:</a> <a id="7458" class="Symbol">∀</a> <a id="7460" class="Symbol">{</a><a id="7461" href="Cubical.Relation.Nullary.Properties.html#7461" class="Bound">ℓ&#39;</a><a id="7463" class="Symbol">}</a> <a id="7465" class="Symbol">{</a><a id="7466" href="Cubical.Relation.Nullary.Properties.html#7466" class="Bound">A</a> <a id="7468" class="Symbol">:</a> <a id="7470" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7475" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="7476" class="Symbol">}</a> <a id="7478" class="Symbol">{</a><a id="7479" href="Cubical.Relation.Nullary.Properties.html#7479" class="Bound">B</a> <a id="7481" class="Symbol">:</a> <a id="7483" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7488" href="Cubical.Relation.Nullary.Properties.html#7461" class="Bound">ℓ&#39;</a><a id="7490" class="Symbol">}</a>
  <a id="7494" class="Symbol">(</a><a id="7495" href="Cubical.Relation.Nullary.Properties.html#7495" class="Bound">f</a> <a id="7497" class="Symbol">:</a> <a id="7499" href="Cubical.Relation.Nullary.Properties.html#7466" class="Bound">A</a> <a id="7501" class="Symbol">→</a> <a id="7503" href="Cubical.Relation.Nullary.Properties.html#7479" class="Bound">B</a><a id="7504" class="Symbol">)</a> <a id="7506" class="Symbol">→</a> <a id="7508" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="7520" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a> <a id="7522" href="Cubical.Relation.Nullary.Properties.html#7461" class="Bound">ℓ&#39;</a><a id="7524" class="Symbol">)</a>
<a id="7526" href="Cubical.Relation.Nullary.Properties.html#7439" class="Function">inhabitedFibres?</a> <a id="7543" class="Symbol">{</a><a id="7544" class="Argument">A</a> <a id="7546" class="Symbol">=</a> <a id="7548" href="Cubical.Relation.Nullary.Properties.html#7548" class="Bound">A</a><a id="7549" class="Symbol">}</a> <a id="7551" class="Symbol">{</a><a id="7552" class="Argument">B</a> <a id="7554" class="Symbol">=</a> <a id="7556" href="Cubical.Relation.Nullary.Properties.html#7556" class="Bound">B</a><a id="7557" class="Symbol">}</a> <a id="7559" href="Cubical.Relation.Nullary.Properties.html#7559" class="Bound">f</a> <a id="7561" class="Symbol">=</a>
  <a id="7565" class="Symbol">(</a><a id="7566" href="Cubical.Relation.Nullary.Properties.html#7566" class="Bound">y</a> <a id="7568" class="Symbol">:</a> <a id="7570" href="Cubical.Relation.Nullary.Properties.html#7556" class="Bound">B</a><a id="7571" class="Symbol">)</a> <a id="7573" class="Symbol">→</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7579" href="Cubical.Relation.Nullary.Properties.html#7579" class="Bound">x</a> <a id="7581" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7583" href="Cubical.Relation.Nullary.Properties.html#7548" class="Bound">A</a> <a id="7585" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7587" href="Cubical.Relation.Nullary.Properties.html#7559" class="Bound">f</a> <a id="7589" href="Cubical.Relation.Nullary.Properties.html#7579" class="Bound">x</a> <a id="7591" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7593" href="Cubical.Relation.Nullary.Properties.html#7566" class="Bound">y</a><a id="7594" class="Symbol">)</a> <a id="7596" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7598" class="Symbol">((</a><a id="7600" href="Cubical.Relation.Nullary.Properties.html#7600" class="Bound">x</a> <a id="7602" class="Symbol">:</a> <a id="7604" href="Cubical.Relation.Nullary.Properties.html#7548" class="Bound">A</a><a id="7605" class="Symbol">)</a> <a id="7607" class="Symbol">→</a> <a id="7609" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7611" href="Cubical.Relation.Nullary.Properties.html#7559" class="Bound">f</a> <a id="7613" href="Cubical.Relation.Nullary.Properties.html#7600" class="Bound">x</a> <a id="7615" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7617" href="Cubical.Relation.Nullary.Properties.html#7566" class="Bound">y</a><a id="7618" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Nullary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="33" class="Keyword">where</a>

<a id="40" class="Keyword">open</a> <a id="45" class="Keyword">import</a> <a id="52" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="82" class="Keyword">public</a>
<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a> <a id="137" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Axioms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Axioms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Add axioms (i.e., propositions) to a structure S without changing the definition of structured equivalence.

X ↦ Σ[ s ∈ S X ] (P X s) where (P X s) is a proposition for all X and s.

-}</a>
<a id="191" class="Keyword">module</a> <a id="198" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a> <a id="224" class="Keyword">where</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="582" class="Keyword">private</a>
  <a id="592" class="Keyword">variable</a>
    <a id="605" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="607" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a> <a id="610" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a> <a id="614" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a> <a id="617" class="Symbol">:</a> <a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="AxiomsStructure"></a><a id="626" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="642" class="Symbol">:</a> <a id="644" class="Symbol">(</a><a id="645" href="Cubical.Structures.Axioms.html#645" class="Bound">S</a> <a id="647" class="Symbol">:</a> <a id="649" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="654" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="656" class="Symbol">→</a> <a id="658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="663" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="665" class="Symbol">)</a>
  <a id="669" class="Symbol">(</a><a id="670" href="Cubical.Structures.Axioms.html#670" class="Bound">axioms</a> <a id="677" class="Symbol">:</a> <a id="679" class="Symbol">(</a><a id="680" href="Cubical.Structures.Axioms.html#680" class="Bound">X</a> <a id="682" class="Symbol">:</a> <a id="684" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="689" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Structures.Axioms.html#645" class="Bound">S</a> <a id="696" href="Cubical.Structures.Axioms.html#680" class="Bound">X</a> <a id="698" class="Symbol">→</a> <a id="700" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="705" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="707" class="Symbol">)</a>
  <a id="711" class="Symbol">→</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="718" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="720" class="Symbol">→</a> <a id="722" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="727" class="Symbol">(</a><a id="728" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="734" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a> <a id="737" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="739" class="Symbol">)</a>
<a id="741" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="757" href="Cubical.Structures.Axioms.html#757" class="Bound">S</a> <a id="759" href="Cubical.Structures.Axioms.html#759" class="Bound">axioms</a> <a id="766" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="768" class="Symbol">=</a> <a id="770" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="773" href="Cubical.Structures.Axioms.html#773" class="Bound">s</a> <a id="775" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="777" href="Cubical.Structures.Axioms.html#757" class="Bound">S</a> <a id="779" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="781" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Structures.Axioms.html#759" class="Bound">axioms</a> <a id="791" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="793" href="Cubical.Structures.Axioms.html#773" class="Bound">s</a><a id="794" class="Symbol">)</a>

<a id="AxiomsEquivStr"></a><a id="797" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="812" class="Symbol">:</a> <a id="814" class="Symbol">{</a><a id="815" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="817" class="Symbol">:</a> <a id="819" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="824" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="826" class="Symbol">→</a> <a id="828" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="833" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="835" class="Symbol">}</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Structures.Axioms.html#838" class="Bound">ι</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="851" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="853" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="856" class="Symbol">)</a>
  <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Structures.Axioms.html#861" class="Bound">axioms</a> <a id="868" class="Symbol">:</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Structures.Axioms.html#871" class="Bound">X</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="880" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="881" class="Symbol">)</a> <a id="883" class="Symbol">→</a> <a id="885" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="887" href="Cubical.Structures.Axioms.html#871" class="Bound">X</a> <a id="889" class="Symbol">→</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="896" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="898" class="Symbol">)</a>
  <a id="902" class="Symbol">→</a> <a id="904" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="930" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="932" href="Cubical.Structures.Axioms.html#861" class="Bound">axioms</a><a id="938" class="Symbol">)</a> <a id="940" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a>
<a id="944" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="959" href="Cubical.Structures.Axioms.html#959" class="Bound">ι</a> <a id="961" href="Cubical.Structures.Axioms.html#961" class="Bound">axioms</a> <a id="968" class="Symbol">(</a><a id="969" href="Cubical.Structures.Axioms.html#969" class="Bound">X</a> <a id="971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Structures.Axioms.html#974" class="Bound">s</a> <a id="976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="978" href="Cubical.Structures.Axioms.html#978" class="Bound">a</a><a id="979" class="Symbol">))</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Structures.Axioms.html#983" class="Bound">Y</a> <a id="985" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="987" class="Symbol">(</a><a id="988" href="Cubical.Structures.Axioms.html#988" class="Bound">t</a> <a id="990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="992" href="Cubical.Structures.Axioms.html#992" class="Bound">b</a><a id="993" class="Symbol">))</a> <a id="996" href="Cubical.Structures.Axioms.html#996" class="Bound">e</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Cubical.Structures.Axioms.html#959" class="Bound">ι</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Structures.Axioms.html#969" class="Bound">X</a> <a id="1005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1007" href="Cubical.Structures.Axioms.html#974" class="Bound">s</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Structures.Axioms.html#983" class="Bound">Y</a> <a id="1013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1015" href="Cubical.Structures.Axioms.html#988" class="Bound">t</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Cubical.Structures.Axioms.html#996" class="Bound">e</a>

<a id="axiomsUnivalentStr"></a><a id="1021" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="1040" class="Symbol">:</a> <a id="1042" class="Symbol">{</a><a id="1043" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1052" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1061" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="1063" class="Symbol">}</a>
  <a id="1067" class="Symbol">(</a><a id="1068" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a> <a id="1070" class="Symbol">:</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Structures.Axioms.html#1073" class="Bound">A</a> <a id="1075" href="Cubical.Structures.Axioms.html#1075" class="Bound">B</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1091" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1093" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Cubical.Structures.Axioms.html#1073" class="Bound">A</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1105" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1107" href="Cubical.Structures.Axioms.html#1075" class="Bound">B</a> <a id="1109" class="Symbol">.</a><a id="1110" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1121" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="1124" class="Symbol">)</a>
  <a id="1128" class="Symbol">{</a><a id="1129" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Structures.Axioms.html#1139" class="Bound">X</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1148" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1149" class="Symbol">)</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1155" href="Cubical.Structures.Axioms.html#1139" class="Bound">X</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1164" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="1166" class="Symbol">}</a>
  <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Structures.Axioms.html#1171" class="Bound">axioms-are-Props</a> <a id="1188" class="Symbol">:</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1200" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Structures.Axioms.html#1204" class="Bound">s</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1210" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a> <a id="1230" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a> <a id="1232" href="Cubical.Structures.Axioms.html#1204" class="Bound">s</a><a id="1233" class="Symbol">))</a>
  <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Structures.Axioms.html#1239" class="Bound">θ</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1256" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1258" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a><a id="1259" class="Symbol">)</a>
  <a id="1263" class="Symbol">→</a> <a id="1265" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1295" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1297" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a><a id="1303" class="Symbol">)</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="1321" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a> <a id="1323" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a><a id="1329" class="Symbol">)</a>
<a id="1331" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">S</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a><a id="1356" class="Symbol">}</a> <a id="1358" href="Cubical.Structures.Axioms.html#1358" class="Bound">ι</a> <a id="1360" class="Symbol">{</a><a id="1361" class="Argument">axioms</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a><a id="1376" class="Symbol">}</a> <a id="1378" href="Cubical.Structures.Axioms.html#1378" class="Bound">axioms-are-Props</a> <a id="1395" href="Cubical.Structures.Axioms.html#1395" class="Bound">θ</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Cubical.Structures.Axioms.html#1398" class="Bound">X</a> <a id="1400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1402" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1406" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a><a id="1407" class="Symbol">}</a> <a id="1409" class="Symbol">{</a><a id="1410" href="Cubical.Structures.Axioms.html#1410" class="Bound">Y</a> <a id="1412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1414" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1418" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a><a id="1419" class="Symbol">}</a> <a id="1421" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1423" class="Symbol">=</a>
  <a id="1427" href="Cubical.Structures.Axioms.html#1358" class="Bound">ι</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.Structures.Axioms.html#1398" class="Bound">X</a> <a id="1432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1434" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Structures.Axioms.html#1410" class="Bound">Y</a> <a id="1440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1442" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a><a id="1443" class="Symbol">)</a> <a id="1445" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a>
    <a id="1451" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="1454" href="Cubical.Structures.Axioms.html#1395" class="Bound">θ</a> <a id="1456" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1458" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
  <a id="1462" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1468" class="Symbol">(λ</a> <a id="1471" href="Cubical.Structures.Axioms.html#1471" class="Bound">i</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1481" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1483" href="Cubical.Structures.Axioms.html#1471" class="Bound">i</a><a id="1484" class="Symbol">))</a> <a id="1487" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1489" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a>
    <a id="1495" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="1498" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.Data.Sigma.Properties.html#12491" class="Function">Σ-contractSnd</a> <a id="1522" class="Symbol">λ</a> <a id="1524" href="Cubical.Structures.Axioms.html#1524" class="Bound">_</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Cubical.Foundations.HLevels.html#10057" class="Function">isOfHLevelPathP&#39;</a> <a id="1545" class="Number">0</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Cubical.Structures.Axioms.html#1378" class="Bound">axioms-are-Props</a> <a id="1565" class="Symbol">_</a> <a id="1567" class="Symbol">_)</a> <a id="1570" class="Symbol">_</a> <a id="1572" class="Symbol">_)</a> <a id="1575" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
  <a id="1579" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1582" href="Cubical.Structures.Axioms.html#1582" class="Bound">p</a> <a id="1584" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1586" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1592" class="Symbol">(λ</a> <a id="1595" href="Cubical.Structures.Axioms.html#1595" class="Bound">i</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1605" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1607" href="Cubical.Structures.Axioms.html#1595" class="Bound">i</a><a id="1608" class="Symbol">))</a> <a id="1611" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1613" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1615" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1617" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1623" class="Symbol">(λ</a> <a id="1626" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1641" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1643" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.Structures.Axioms.html#1582" class="Bound">p</a> <a id="1649" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a><a id="1650" class="Symbol">))</a> <a id="1653" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a> <a id="1655" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a>
    <a id="1661" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">≃⟨</a> <a id="1664" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a> <a id="1676" href="Cubical.Foundations.Equiv.html#10293" class="Function Operator">⟩</a>
  <a id="1680" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a> <a id="1686" class="Symbol">(λ</a> <a id="1689" href="Cubical.Structures.Axioms.html#1689" class="Bound">i</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1709" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1711" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1722" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1724" href="Cubical.Structures.Axioms.html#1689" class="Bound">i</a><a id="1725" class="Symbol">))</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1733" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1741" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a><a id="1742" class="Symbol">)</a>
  <a id="1746" href="Cubical.Foundations.Equiv.html#10373" class="Function Operator">■</a>

<a id="inducedStructure"></a><a id="1749" href="Cubical.Structures.Axioms.html#1749" class="Function">inducedStructure</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1778" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1787" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="1789" class="Symbol">}</a>
  <a id="1793" class="Symbol">{</a><a id="1794" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Structures.Axioms.html#1799" class="Bound">A</a> <a id="1801" href="Cubical.Structures.Axioms.html#1801" class="Bound">B</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1817" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1819" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Cubical.Structures.Axioms.html#1799" class="Bound">A</a> <a id="1826" class="Symbol">.</a><a id="1827" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1831" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="1833" href="Cubical.Structures.Axioms.html#1801" class="Bound">B</a> <a id="1835" class="Symbol">.</a><a id="1836" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1847" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="1850" class="Symbol">}</a>
  <a id="1854" class="Symbol">(</a><a id="1855" href="Cubical.Structures.Axioms.html#1855" class="Bound">θ</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1872" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1874" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a><a id="1875" class="Symbol">)</a>
  <a id="1879" class="Symbol">{</a><a id="1880" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a> <a id="1887" class="Symbol">:</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Structures.Axioms.html#1890" class="Bound">X</a> <a id="1892" class="Symbol">:</a> <a id="1894" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1899" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1906" href="Cubical.Structures.Axioms.html#1890" class="Bound">X</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1915" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="1917" class="Symbol">}</a>
  <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1938" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1957" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1959" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a><a id="1965" class="Symbol">))</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Structures.Axioms.html#1969" class="Bound">B</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1985" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1987" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a><a id="1988" class="Symbol">)</a>
  <a id="1992" class="Symbol">→</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1999" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="2001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2003" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2007" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="2009" class="Symbol">.</a><a id="2010" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2013" class="Symbol">)</a> <a id="2015" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="2018" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a> <a id="2020" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="2022" href="Cubical.Structures.Axioms.html#1969" class="Bound">B</a>
  <a id="2026" class="Symbol">→</a> <a id="2028" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2040" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="2059" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="2061" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a><a id="2067" class="Symbol">)</a>
<a id="2069" href="Cubical.Structures.Axioms.html#1749" class="Function">inducedStructure</a> <a id="2086" href="Cubical.Structures.Axioms.html#2086" class="Bound">θ</a> <a id="2088" class="Symbol">{</a><a id="2089" href="Cubical.Structures.Axioms.html#2089" class="Bound">axioms</a><a id="2095" class="Symbol">}</a> <a id="2097" href="Cubical.Structures.Axioms.html#2097" class="Bound">A</a> <a id="2099" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2101" href="Cubical.Structures.Axioms.html#2101" class="Bound">eqv</a> <a id="2105" class="Symbol">=</a>
  <a id="2109" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2111" class="Symbol">.</a><a id="2112" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2118" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2120" class="Symbol">.</a><a id="2121" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2125" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2127" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2142" href="Cubical.Structures.Axioms.html#2089" class="Bound">axioms</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="2155" href="Cubical.Structures.Axioms.html#2086" class="Bound">θ</a> <a id="2157" class="Symbol">_</a> <a id="2159" class="Symbol">_</a> <a id="2161" href="Cubical.Structures.Axioms.html#2101" class="Bound">eqv</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Cubical.Structures.Axioms.html#2097" class="Bound">A</a> <a id="2169" class="Symbol">.</a><a id="2170" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2174" class="Symbol">.</a><a id="2175" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2178" class="Symbol">)</a>

<a id="transferAxioms"></a><a id="2181" href="Cubical.Structures.Axioms.html#2181" class="Function">transferAxioms</a> <a id="2196" class="Symbol">:</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2208" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2217" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="2219" class="Symbol">}</a>
  <a id="2223" class="Symbol">{</a><a id="2224" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Structures.Axioms.html#2229" class="Bound">A</a> <a id="2231" href="Cubical.Structures.Axioms.html#2231" class="Bound">B</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2247" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2249" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Cubical.Structures.Axioms.html#2229" class="Bound">A</a> <a id="2256" class="Symbol">.</a><a id="2257" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2261" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="2263" href="Cubical.Structures.Axioms.html#2231" class="Bound">B</a> <a id="2265" class="Symbol">.</a><a id="2266" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2277" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="2280" class="Symbol">}</a>
  <a id="2284" class="Symbol">(</a><a id="2285" href="Cubical.Structures.Axioms.html#2285" class="Bound">θ</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2302" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2304" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a><a id="2305" class="Symbol">)</a>
  <a id="2309" class="Symbol">{</a><a id="2310" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a> <a id="2317" class="Symbol">:</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.Structures.Axioms.html#2320" class="Bound">X</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2329" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2336" href="Cubical.Structures.Axioms.html#2320" class="Bound">X</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2345" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="2347" class="Symbol">}</a>
  <a id="2351" class="Symbol">(</a><a id="2352" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2368" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="2387" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2389" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a><a id="2395" class="Symbol">))</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2415" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2417" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a><a id="2418" class="Symbol">)</a>
  <a id="2422" class="Symbol">→</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2429" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2433" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2437" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2439" class="Symbol">.</a><a id="2440" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a><a id="2443" class="Symbol">)</a> <a id="2445" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="2448" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a> <a id="2450" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="2452" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a>
  <a id="2456" class="Symbol">→</a> <a id="2458" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2470" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a><a id="2471" class="Symbol">)</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2478" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a><a id="2479" class="Symbol">)</a>
<a id="2481" href="Cubical.Structures.Axioms.html#2181" class="Function">transferAxioms</a> <a id="2496" href="Cubical.Structures.Axioms.html#2496" class="Bound">θ</a> <a id="2498" class="Symbol">{</a><a id="2499" href="Cubical.Structures.Axioms.html#2499" class="Bound">axioms</a><a id="2505" class="Symbol">}</a> <a id="2507" href="Cubical.Structures.Axioms.html#2507" class="Bound">A</a> <a id="2509" href="Cubical.Structures.Axioms.html#2509" class="Bound">B</a> <a id="2511" href="Cubical.Structures.Axioms.html#2511" class="Bound">eqv</a> <a id="2515" class="Symbol">=</a>
  <a id="2519" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="2534" href="Cubical.Structures.Axioms.html#2499" class="Bound">axioms</a><a id="2540" class="Symbol">)</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="2547" href="Cubical.Structures.Axioms.html#2496" class="Bound">θ</a> <a id="2549" class="Symbol">_</a> <a id="2551" class="Symbol">_</a> <a id="2553" href="Cubical.Structures.Axioms.html#2511" class="Bound">eqv</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Structures.Axioms.html#2507" class="Bound">A</a> <a id="2561" class="Symbol">.</a><a id="2562" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2566" class="Symbol">.</a><a id="2567" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a><a id="2570" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Pointed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Pointed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Pointed structure: X ↦ X

-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>

<a id="328" class="Keyword">private</a>
  <a id="338" class="Keyword">variable</a>
    <a id="351" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="362" class="Comment">-- Structured isomorphisms</a>

<a id="PointedStructure"></a><a id="390" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="407" class="Symbol">:</a> <a id="409" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="414" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="423" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a>
<a id="425" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="442" href="Cubical.Structures.Pointed.html#442" class="Bound">X</a> <a id="444" class="Symbol">=</a> <a id="446" href="Cubical.Structures.Pointed.html#442" class="Bound">X</a>

<a id="PointedEquivStr"></a><a id="449" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="465" class="Symbol">:</a> <a id="467" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="476" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="493" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a>
<a id="495" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="511" href="Cubical.Structures.Pointed.html#511" class="Bound">A</a> <a id="513" href="Cubical.Structures.Pointed.html#513" class="Bound">B</a> <a id="515" href="Cubical.Structures.Pointed.html#515" class="Bound">f</a> <a id="517" class="Symbol">=</a> <a id="519" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="528" href="Cubical.Structures.Pointed.html#515" class="Bound">f</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="534" href="Cubical.Structures.Pointed.html#511" class="Bound">A</a><a id="535" class="Symbol">)</a> <a id="537" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="539" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="542" href="Cubical.Structures.Pointed.html#513" class="Bound">B</a>

<a id="pointedUnivalentStr"></a><a id="545" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a> <a id="565" class="Symbol">:</a> <a id="567" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="580" class="Symbol">{</a><a id="581" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="582" class="Symbol">}</a> <a id="584" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="601" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a>
<a id="617" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a> <a id="637" href="Cubical.Structures.Pointed.html#637" class="Bound">f</a> <a id="639" class="Symbol">=</a> <a id="641" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="671" href="Cubical.Structures.Pointed.html#637" class="Bound">f</a><a id="672" class="Symbol">)</a>

<a id="pointedSIP"></a><a id="675" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="686" class="Symbol">:</a> <a id="688" class="Symbol">(</a><a id="689" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="691" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a> <a id="693" class="Symbol">:</a> <a id="695" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="703" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="710" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="713" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="729" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="731" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a> <a id="733" href="Agda.Builtin.Cubical.Equiv.html#1012" class="Function Operator">≃</a> <a id="735" class="Symbol">(</a><a id="736" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="738" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="740" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a><a id="741" class="Symbol">)</a>
<a id="743" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="754" class="Symbol">=</a> <a id="756" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="760" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a>

<a id="pointed-sip"></a><a id="781" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="798" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a> <a id="800" class="Symbol">:</a> <a id="802" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="810" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="817" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="820" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="836" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="838" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a> <a id="840" class="Symbol">→</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="845" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="847" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a><a id="848" class="Symbol">)</a>
<a id="850" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="862" href="Cubical.Structures.Pointed.html#862" class="Bound">A</a> <a id="864" href="Cubical.Structures.Pointed.html#864" class="Bound">B</a> <a id="866" class="Symbol">=</a> <a id="868" href="Agda.Builtin.Cubical.Equiv.html#1104" class="Function">equivFun</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="889" href="Cubical.Structures.Pointed.html#862" class="Bound">A</a> <a id="891" href="Cubical.Structures.Pointed.html#864" class="Bound">B</a><a id="892" class="Symbol">)</a> <a id="894" class="Comment">-- ≡ λ (e , p) i → ua e i , ua-gluePath e p i</a>

<a id="pointed-sip-idEquiv∙"></a><a id="941" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="962" class="Symbol">:</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="967" class="Symbol">:</a> <a id="969" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="977" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="994" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="996" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Foundations.Pointed.Base.html#4585" class="Function">idEquiv∙</a> <a id="1008" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a><a id="1009" class="Symbol">)</a> <a id="1011" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1013" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1018" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1044" href="Cubical.Structures.Pointed.html#1044" class="Bound">A</a> <a id="1046" href="Cubical.Structures.Pointed.html#1046" class="Bound">i</a> <a id="1048" href="Cubical.Structures.Pointed.html#1048" class="Bound">j</a><a id="1049" class="Symbol">)</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1063" href="Cubical.Structures.Pointed.html#1046" class="Bound">i</a> <a id="1065" href="Cubical.Structures.Pointed.html#1048" class="Bound">j</a>
<a id="1067" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1093" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a> <a id="1095" href="Cubical.Structures.Pointed.html#1095" class="Bound">i</a> <a id="1097" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Agda.Builtin.Cubical.Glue.html#362" class="Primitive">glue</a> <a id="1107" class="Symbol">{</a><a id="1108" class="Argument">φ</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Cubical.Structures.Pointed.html#1095" class="Bound">i</a> <a id="1114" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1116" href="Cubical.Core.Primitives.html#478" class="Primitive Operator">~</a> <a id="1118" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a> <a id="1120" href="Cubical.Core.Primitives.html#429" class="Primitive Operator">∨</a> <a id="1122" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a><a id="1123" class="Symbol">}</a> <a id="1125" class="Symbol">(λ</a> <a id="1128" href="Cubical.Structures.Pointed.html#1128" class="Bound">_</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1135" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1142" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a><a id="1143" class="Symbol">)</a>

<a id="1146" class="Comment">{-
  The following terms have huge normal forms, so they are abstract to avoid
  type checking speed problems, for example in

    Cubical.Homotopy.HSpace
-}</a>
<a id="1304" class="Keyword">abstract</a>
  <a id="pointed-sip⁻"></a><a id="1315" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1333" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1345" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">→</a> <a id="1350" class="Symbol">(</a><a id="1351" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1353" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1355" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1362" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="1365" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="1381" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="1383" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a>
  <a id="1387" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1400" href="Cubical.Structures.Pointed.html#1400" class="Bound">A</a> <a id="1402" href="Cubical.Structures.Pointed.html#1402" class="Bound">B</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="1424" href="Cubical.Structures.Pointed.html#1400" class="Bound">A</a> <a id="1426" href="Cubical.Structures.Pointed.html#1402" class="Bound">B</a><a id="1427" class="Symbol">)</a>

  <a id="pointed-sip⁻-refl"></a><a id="1432" href="Cubical.Structures.Pointed.html#1432" class="Function">pointed-sip⁻-refl</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1465" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1483" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1485" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1487" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1492" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1494" href="Cubical.Foundations.Pointed.Base.html#4585" class="Function">idEquiv∙</a> <a id="1503" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a>
  <a id="1507" href="Cubical.Structures.Pointed.html#1432" class="Function">pointed-sip⁻-refl</a> <a id="1525" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a> <a id="1527" class="Symbol">=</a> <a id="1529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.Foundations.Equiv.Properties.html#1611" class="Function">equivAdjointEquiv</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="1571" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a> <a id="1573" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a><a id="1574" class="Symbol">))</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1599" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a><a id="1600" class="Symbol">))</a>

<a id="pointedEquivAction"></a><a id="1604" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1639" class="Symbol">}</a> <a id="1641" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a>
<a id="1658" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a> <a id="1677" href="Cubical.Structures.Pointed.html#1677" class="Bound">e</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Structures.Pointed.html#1677" class="Bound">e</a>

<a id="pointedTransportStr"></a><a id="1684" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1719" class="Symbol">{</a><a id="1720" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a>
<a id="1742" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a> <a id="1762" href="Cubical.Structures.Pointed.html#1762" class="Bound">e</a> <a id="1764" href="Cubical.Structures.Pointed.html#1764" class="Bound">s</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="1787" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.NatSolver.EvalHom.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.NatSolver.EvalHom</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Tactics.NatSolver.EvalHom.html" class="Module">Cubical.Tactics.NatSolver.EvalHom</a> <a id="42" class="Keyword">where</a>

<a id="49" class="Keyword">open</a> <a id="54" class="Keyword">import</a> <a id="61" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a>

<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Cubical.Tactics.NatSolver.HornerForms.html" class="Module">Cubical.Tactics.NatSolver.HornerForms</a>

<a id="233" class="Keyword">private</a>
  <a id="243" class="Keyword">variable</a>
    <a id="256" href="Cubical.Tactics.NatSolver.EvalHom.html#256" class="Generalizable">ℓ</a> <a id="258" class="Symbol">:</a> <a id="260" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="267" class="Keyword">module</a> <a id="HomomorphismProperties"></a><a id="274" href="Cubical.Tactics.NatSolver.EvalHom.html#274" class="Module">HomomorphismProperties</a> <a id="297" class="Keyword">where</a>
  <a id="305" class="Keyword">open</a> <a id="310" href="Cubical.Tactics.NatSolver.HornerForms.html#1210" class="Module">IteratedHornerOperations</a>

  <a id="HomomorphismProperties.evalHom+0"></a><a id="338" href="Cubical.Tactics.NatSolver.EvalHom.html#338" class="Function">evalHom+0</a> <a id="348" class="Symbol">:</a> <a id="350" class="Symbol">{</a><a id="351" href="Cubical.Tactics.NatSolver.EvalHom.html#351" class="Bound">n</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="356" class="Symbol">}</a> <a id="358" class="Symbol">(</a><a id="359" href="Cubical.Tactics.NatSolver.EvalHom.html#359" class="Bound">P</a> <a id="361" class="Symbol">:</a> <a id="363" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="383" href="Cubical.Tactics.NatSolver.EvalHom.html#351" class="Bound">n</a><a id="384" class="Symbol">)</a> <a id="386" class="Symbol">(</a><a id="387" href="Cubical.Tactics.NatSolver.EvalHom.html#387" class="Bound">xs</a> <a id="390" class="Symbol">:</a> <a id="392" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="396" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="398" href="Cubical.Tactics.NatSolver.EvalHom.html#351" class="Bound">n</a><a id="399" class="Symbol">)</a>
      <a id="407" class="Symbol">→</a> <a id="409" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="414" class="Symbol">(</a><a id="415" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="418" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="421" href="Cubical.Tactics.NatSolver.EvalHom.html#359" class="Bound">P</a><a id="422" class="Symbol">)</a> <a id="424" href="Cubical.Tactics.NatSolver.EvalHom.html#387" class="Bound">xs</a> <a id="427" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="429" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="434" href="Cubical.Tactics.NatSolver.EvalHom.html#359" class="Bound">P</a> <a id="436" href="Cubical.Tactics.NatSolver.EvalHom.html#387" class="Bound">xs</a>
  <a id="441" href="Cubical.Tactics.NatSolver.EvalHom.html#338" class="Function">evalHom+0</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="458" href="Cubical.Tactics.NatSolver.EvalHom.html#458" class="Bound">x</a><a id="459" class="Symbol">)</a> <a id="461" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="464" class="Symbol">=</a> <a id="466" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="473" href="Cubical.Tactics.NatSolver.EvalHom.html#338" class="CatchallClause Function">evalHom+0</a><a id="482" class="CatchallClause"> </a><a id="483" class="CatchallClause Symbol">_</a><a id="484" class="CatchallClause"> </a><a id="485" class="CatchallClause Symbol">(</a><a id="486" href="Cubical.Tactics.NatSolver.EvalHom.html#486" class="CatchallClause Bound">x</a><a id="487" class="CatchallClause"> </a><a id="488" href="Cubical.Data.Vec.Base.html#362" class="CatchallClause InductiveConstructor Operator">∷</a><a id="489" class="CatchallClause"> </a><a id="490" href="Cubical.Tactics.NatSolver.EvalHom.html#490" class="CatchallClause Bound">xs</a><a id="492" class="CatchallClause Symbol">)</a> <a id="494" class="Symbol">=</a> <a id="496" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="HomomorphismProperties.eval0H"></a><a id="504" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="511" class="Symbol">:</a> <a id="513" class="Symbol">{</a><a id="514" href="Cubical.Tactics.NatSolver.EvalHom.html#514" class="Bound">n</a> <a id="516" class="Symbol">:</a> <a id="518" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="519" class="Symbol">}</a> <a id="521" class="Symbol">(</a><a id="522" href="Cubical.Tactics.NatSolver.EvalHom.html#522" class="Bound">xs</a> <a id="525" class="Symbol">:</a> <a id="527" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="531" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="533" href="Cubical.Tactics.NatSolver.EvalHom.html#514" class="Bound">n</a><a id="534" class="Symbol">)</a>
         <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="552" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="555" href="Cubical.Tactics.NatSolver.EvalHom.html#522" class="Bound">xs</a> <a id="558" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="560" class="Number">0</a>
  <a id="564" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="571" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="574" class="Symbol">=</a> <a id="576" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="583" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="590" class="Symbol">(</a><a id="591" href="Cubical.Tactics.NatSolver.EvalHom.html#591" class="Bound">x</a> <a id="593" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="595" href="Cubical.Tactics.NatSolver.EvalHom.html#595" class="Bound">xs</a><a id="597" class="Symbol">)</a> <a id="599" class="Symbol">=</a> <a id="601" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="HomomorphismProperties.eval1ₕ"></a><a id="609" href="Cubical.Tactics.NatSolver.EvalHom.html#609" class="Function">eval1ₕ</a> <a id="616" class="Symbol">:</a> <a id="618" class="Symbol">{</a><a id="619" href="Cubical.Tactics.NatSolver.EvalHom.html#619" class="Bound">n</a> <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="624" class="Symbol">}</a> <a id="626" class="Symbol">(</a><a id="627" href="Cubical.Tactics.NatSolver.EvalHom.html#627" class="Bound">xs</a> <a id="630" class="Symbol">:</a> <a id="632" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="636" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="638" href="Cubical.Tactics.NatSolver.EvalHom.html#619" class="Bound">n</a><a id="639" class="Symbol">)</a>
         <a id="650" class="Symbol">→</a> <a id="652" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="657" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="660" href="Cubical.Tactics.NatSolver.EvalHom.html#627" class="Bound">xs</a> <a id="663" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="665" class="Number">1</a>
  <a id="669" href="Cubical.Tactics.NatSolver.EvalHom.html#609" class="Function">eval1ₕ</a> <a id="676" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="679" class="Symbol">=</a> <a id="681" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="688" href="Cubical.Tactics.NatSolver.EvalHom.html#609" class="Function">eval1ₕ</a> <a id="695" class="Symbol">(</a><a id="696" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="698" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="700" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a><a id="702" class="Symbol">)</a> <a id="704" class="Symbol">=</a>
    <a id="710" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="715" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="718" class="Symbol">(</a><a id="719" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="721" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="723" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a><a id="725" class="Symbol">)</a>                             <a id="755" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="758" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="763" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="769" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="774" class="Symbol">(</a><a id="775" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="778" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="782" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a><a id="784" class="Symbol">)</a> <a id="786" class="Symbol">(</a><a id="787" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="789" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="791" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a><a id="793" class="Symbol">)</a>                    <a id="814" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="817" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="822" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="828" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="833" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="836" class="Symbol">(</a><a id="837" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="839" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="841" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a><a id="843" class="Symbol">)</a> <a id="845" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="847" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="849" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="851" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="856" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="859" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a>            <a id="873" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="876" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="881" class="Symbol">(λ</a> <a id="884" href="Cubical.Tactics.NatSolver.EvalHom.html#884" class="Bound">u</a> <a id="886" class="Symbol">→</a> <a id="888" href="Cubical.Tactics.NatSolver.EvalHom.html#884" class="Bound">u</a> <a id="890" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="892" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="894" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="896" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="901" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="904" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a><a id="906" class="Symbol">)</a>
                                                        <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="975" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="977" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a><a id="979" class="Symbol">))</a> <a id="982" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="988" class="Number">0</a> <a id="990" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="992" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="994" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="996" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1001" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="1004" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a>                           <a id="1033" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1036" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1041" class="Symbol">(λ</a> <a id="1044" href="Cubical.Tactics.NatSolver.EvalHom.html#1044" class="Bound">u</a> <a id="1046" class="Symbol">→</a> <a id="1048" class="Number">0</a> <a id="1050" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1052" href="Cubical.Tactics.NatSolver.EvalHom.html#696" class="Bound">x</a> <a id="1054" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1056" href="Cubical.Tactics.NatSolver.EvalHom.html#1044" class="Bound">u</a><a id="1057" class="Symbol">)</a>
                                                        <a id="1115" class="Symbol">(</a><a id="1116" href="Cubical.Tactics.NatSolver.EvalHom.html#609" class="Function">eval1ₕ</a> <a id="1123" href="Cubical.Tactics.NatSolver.EvalHom.html#700" class="Bound">xs</a><a id="1125" class="Symbol">)</a> <a id="1127" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1133" class="Number">1</a> <a id="1135" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>


  <a id="HomomorphismProperties.+ShufflePairs"></a><a id="1141" href="Cubical.Tactics.NatSolver.EvalHom.html#1141" class="Function">+ShufflePairs</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Tactics.NatSolver.EvalHom.html#1158" class="Bound">a</a> <a id="1160" href="Cubical.Tactics.NatSolver.EvalHom.html#1160" class="Bound">b</a> <a id="1162" href="Cubical.Tactics.NatSolver.EvalHom.html#1162" class="Bound">c</a> <a id="1164" href="Cubical.Tactics.NatSolver.EvalHom.html#1164" class="Bound">d</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1169" class="Symbol">)</a>
                <a id="1187" class="Symbol">→</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Tactics.NatSolver.EvalHom.html#1158" class="Bound">a</a> <a id="1192" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1194" href="Cubical.Tactics.NatSolver.EvalHom.html#1160" class="Bound">b</a><a id="1195" class="Symbol">)</a> <a id="1197" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Cubical.Tactics.NatSolver.EvalHom.html#1162" class="Bound">c</a> <a id="1202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1204" href="Cubical.Tactics.NatSolver.EvalHom.html#1164" class="Bound">d</a><a id="1205" class="Symbol">)</a> <a id="1207" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Cubical.Tactics.NatSolver.EvalHom.html#1158" class="Bound">a</a> <a id="1212" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1214" href="Cubical.Tactics.NatSolver.EvalHom.html#1162" class="Bound">c</a><a id="1215" class="Symbol">)</a> <a id="1217" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Tactics.NatSolver.EvalHom.html#1160" class="Bound">b</a> <a id="1222" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1224" href="Cubical.Tactics.NatSolver.EvalHom.html#1164" class="Bound">d</a><a id="1225" class="Symbol">)</a>
  <a id="1229" href="Cubical.Tactics.NatSolver.EvalHom.html#1141" class="Function">+ShufflePairs</a> <a id="1243" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1245" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a> <a id="1247" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a> <a id="1249" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a> <a id="1251" class="Symbol">=</a>
    <a id="1257" class="Symbol">(</a><a id="1258" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1260" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1262" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a> <a id="1270" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1272" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a><a id="1273" class="Symbol">)</a> <a id="1275" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1278" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1289" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1291" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a><a id="1292" class="Symbol">)</a> <a id="1294" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a> <a id="1296" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a> <a id="1298" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1304" class="Symbol">((</a><a id="1306" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1308" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1310" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a><a id="1311" class="Symbol">)</a> <a id="1313" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1315" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a><a id="1316" class="Symbol">)</a> <a id="1318" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1320" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a> <a id="1322" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1325" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1330" class="Symbol">(λ</a> <a id="1333" href="Cubical.Tactics.NatSolver.EvalHom.html#1333" class="Bound">u</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Cubical.Tactics.NatSolver.EvalHom.html#1333" class="Bound">u</a> <a id="1339" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1341" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="1358" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1360" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a> <a id="1362" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a><a id="1363" class="Symbol">))</a> <a id="1366" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1372" class="Symbol">(</a><a id="1373" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1375" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1377" class="Symbol">(</a><a id="1378" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a> <a id="1380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1382" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a><a id="1383" class="Symbol">))</a> <a id="1386" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1388" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a> <a id="1390" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1393" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1398" class="Symbol">(λ</a> <a id="1401" href="Cubical.Tactics.NatSolver.EvalHom.html#1401" class="Bound">u</a> <a id="1403" class="Symbol">→</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1408" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1410" href="Cubical.Tactics.NatSolver.EvalHom.html#1401" class="Bound">u</a><a id="1411" class="Symbol">)</a> <a id="1413" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1415" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a><a id="1416" class="Symbol">)</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="1426" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a> <a id="1428" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1440" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a> <a id="1445" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1447" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a><a id="1448" class="Symbol">))</a> <a id="1451" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1453" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a> <a id="1455" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1458" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1463" class="Symbol">(λ</a> <a id="1466" href="Cubical.Tactics.NatSolver.EvalHom.html#1466" class="Bound">u</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Cubical.Tactics.NatSolver.EvalHom.html#1466" class="Bound">u</a> <a id="1472" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1474" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="1486" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1488" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a> <a id="1490" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a><a id="1491" class="Symbol">)</a> <a id="1493" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1499" class="Symbol">((</a><a id="1501" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1503" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1505" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a><a id="1506" class="Symbol">)</a> <a id="1508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1510" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a><a id="1511" class="Symbol">)</a> <a id="1513" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1515" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a> <a id="1517" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1520" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Cubical.Data.Nat.Properties.html#5225" class="Function">+-assoc</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1536" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1538" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a><a id="1539" class="Symbol">)</a> <a id="1541" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a> <a id="1543" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a><a id="1544" class="Symbol">)</a> <a id="1546" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1552" class="Symbol">(</a><a id="1553" href="Cubical.Tactics.NatSolver.EvalHom.html#1243" class="Bound">a</a> <a id="1555" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1557" href="Cubical.Tactics.NatSolver.EvalHom.html#1247" class="Bound">c</a><a id="1558" class="Symbol">)</a> <a id="1560" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Tactics.NatSolver.EvalHom.html#1245" class="Bound">b</a> <a id="1565" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1567" href="Cubical.Tactics.NatSolver.EvalHom.html#1249" class="Bound">d</a><a id="1568" class="Symbol">)</a> <a id="1570" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="HomomorphismProperties.+Homeval"></a><a id="1575" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="1584" class="Symbol">:</a>
    <a id="1590" class="Symbol">{</a><a id="1591" href="Cubical.Tactics.NatSolver.EvalHom.html#1591" class="Bound">n</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1596" class="Symbol">}</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Tactics.NatSolver.EvalHom.html#1599" class="Bound">P</a> <a id="1601" href="Cubical.Tactics.NatSolver.EvalHom.html#1601" class="Bound">Q</a> <a id="1603" class="Symbol">:</a> <a id="1605" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1625" href="Cubical.Tactics.NatSolver.EvalHom.html#1591" class="Bound">n</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Cubical.Tactics.NatSolver.EvalHom.html#1629" class="Bound">xs</a> <a id="1632" class="Symbol">:</a> <a id="1634" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1638" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1640" href="Cubical.Tactics.NatSolver.EvalHom.html#1591" class="Bound">n</a><a id="1641" class="Symbol">)</a>
    <a id="1647" class="Symbol">→</a> <a id="1649" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Cubical.Tactics.NatSolver.EvalHom.html#1599" class="Bound">P</a> <a id="1657" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1660" href="Cubical.Tactics.NatSolver.EvalHom.html#1601" class="Bound">Q</a><a id="1661" class="Symbol">)</a> <a id="1663" href="Cubical.Tactics.NatSolver.EvalHom.html#1629" class="Bound">xs</a> <a id="1666" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1674" href="Cubical.Tactics.NatSolver.EvalHom.html#1599" class="Bound">P</a> <a id="1676" href="Cubical.Tactics.NatSolver.EvalHom.html#1629" class="Bound">xs</a><a id="1678" class="Symbol">)</a> <a id="1680" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1688" href="Cubical.Tactics.NatSolver.EvalHom.html#1601" class="Bound">Q</a> <a id="1690" href="Cubical.Tactics.NatSolver.EvalHom.html#1629" class="Bound">xs</a><a id="1692" class="Symbol">)</a>
  <a id="1696" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1712" href="Cubical.Tactics.NatSolver.EvalHom.html#1712" class="Bound">x</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1722" href="Cubical.Tactics.NatSolver.EvalHom.html#1722" class="Bound">y</a><a id="1723" class="Symbol">)</a> <a id="1725" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1728" class="Symbol">=</a> <a id="1730" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1737" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="1746" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1749" href="Cubical.Tactics.NatSolver.EvalHom.html#1749" class="Bound">Q</a> <a id="1751" href="Cubical.Tactics.NatSolver.EvalHom.html#1751" class="Bound">xs</a> <a id="1754" class="Symbol">=</a>
    <a id="1760" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1769" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1772" href="Cubical.Tactics.NatSolver.EvalHom.html#1749" class="Bound">Q</a><a id="1773" class="Symbol">)</a> <a id="1775" href="Cubical.Tactics.NatSolver.EvalHom.html#1751" class="Bound">xs</a>            <a id="1789" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1792" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1797" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1803" class="Number">0</a> <a id="1805" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1807" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1812" href="Cubical.Tactics.NatSolver.EvalHom.html#1749" class="Bound">Q</a> <a id="1814" href="Cubical.Tactics.NatSolver.EvalHom.html#1751" class="Bound">xs</a>               <a id="1831" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1834" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1839" class="Symbol">(λ</a> <a id="1842" href="Cubical.Tactics.NatSolver.EvalHom.html#1842" class="Bound">u</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Cubical.Tactics.NatSolver.EvalHom.html#1842" class="Bound">u</a> <a id="1848" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1850" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1855" href="Cubical.Tactics.NatSolver.EvalHom.html#1749" class="Bound">Q</a> <a id="1857" href="Cubical.Tactics.NatSolver.EvalHom.html#1751" class="Bound">xs</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="1874" href="Cubical.Tactics.NatSolver.EvalHom.html#1751" class="Bound">xs</a><a id="1876" class="Symbol">))</a> <a id="1879" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1885" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1890" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1893" href="Cubical.Tactics.NatSolver.EvalHom.html#1751" class="Bound">xs</a> <a id="1896" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1898" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1903" href="Cubical.Tactics.NatSolver.EvalHom.html#1749" class="Bound">Q</a> <a id="1905" href="Cubical.Tactics.NatSolver.EvalHom.html#1751" class="Bound">xs</a> <a id="1908" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="1912" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Tactics.NatSolver.EvalHom.html#1922" class="Bound">P</a> <a id="1924" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1928" href="Cubical.Tactics.NatSolver.EvalHom.html#1928" class="Bound">Q</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1934" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a> <a id="1937" class="Symbol">=</a>
    <a id="1943" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1948" class="Symbol">((</a><a id="1950" href="Cubical.Tactics.NatSolver.EvalHom.html#1922" class="Bound">P</a> <a id="1952" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1956" href="Cubical.Tactics.NatSolver.EvalHom.html#1928" class="Bound">Q</a><a id="1957" class="Symbol">)</a> <a id="1959" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1962" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a><a id="1964" class="Symbol">)</a> <a id="1966" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a>       <a id="1975" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1983" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1989" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Cubical.Tactics.NatSolver.EvalHom.html#1922" class="Bound">P</a> <a id="1997" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2001" href="Cubical.Tactics.NatSolver.EvalHom.html#1928" class="Bound">Q</a><a id="2002" class="Symbol">)</a> <a id="2004" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a>              <a id="2020" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2023" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="2035" class="Symbol">_)</a> <a id="2038" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2044" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.Tactics.NatSolver.EvalHom.html#1922" class="Bound">P</a> <a id="2052" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2056" href="Cubical.Tactics.NatSolver.EvalHom.html#1928" class="Bound">Q</a><a id="2057" class="Symbol">)</a> <a id="2059" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a> <a id="2062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2064" class="Number">0</a>          <a id="2075" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2078" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2083" class="Symbol">(λ</a> <a id="2086" href="Cubical.Tactics.NatSolver.EvalHom.html#2086" class="Bound">u</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Cubical.Tactics.NatSolver.EvalHom.html#1922" class="Bound">P</a> <a id="2098" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2102" href="Cubical.Tactics.NatSolver.EvalHom.html#1928" class="Bound">Q</a><a id="2103" class="Symbol">)</a> <a id="2105" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a> <a id="2108" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2110" href="Cubical.Tactics.NatSolver.EvalHom.html#2086" class="Bound">u</a><a id="2111" class="Symbol">)</a>
                                           <a id="2156" class="Symbol">(</a><a id="2157" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="2169" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a><a id="2171" class="Symbol">))</a> <a id="2174" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2180" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Cubical.Tactics.NatSolver.EvalHom.html#1922" class="Bound">P</a> <a id="2188" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2192" href="Cubical.Tactics.NatSolver.EvalHom.html#1928" class="Bound">Q</a><a id="2193" class="Symbol">)</a> <a id="2195" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a> <a id="2198" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2200" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2205" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="2208" href="Cubical.Tactics.NatSolver.EvalHom.html#1934" class="Bound">xs</a> <a id="2211" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="2215" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2227" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2231" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a><a id="2232" class="Symbol">)</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="2237" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2241" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2247" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2249" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2251" class="Symbol">)</a> <a id="2253" class="Symbol">=</a>
    <a id="2259" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2264" class="Symbol">((</a><a id="2266" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2268" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2272" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a><a id="2273" class="Symbol">)</a> <a id="2275" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="2281" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2285" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a><a id="2286" class="Symbol">))</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2292" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2294" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2296" class="Symbol">)</a>
   <a id="2301" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2304" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2309" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2315" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2320" class="Symbol">((</a><a id="2322" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2324" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2327" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a><a id="2328" class="Symbol">)</a> <a id="2330" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2337" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2340" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a><a id="2341" class="Symbol">))</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2347" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2349" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2351" class="Symbol">)</a>
   <a id="2356" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2359" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2364" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2379" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2382" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a><a id="2383" class="Symbol">)</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2388" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2390" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2392" class="Symbol">))</a> <a id="2395" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2397" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2399" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2401" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2409" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2412" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a><a id="2413" class="Symbol">)</a> <a id="2415" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a>
   <a id="2421" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2424" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2429" class="Symbol">(λ</a> <a id="2432" href="Cubical.Tactics.NatSolver.EvalHom.html#2432" class="Bound">u</a> <a id="2434" class="Symbol">→</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2445" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2448" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a><a id="2449" class="Symbol">)</a> <a id="2451" class="Symbol">(</a><a id="2452" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2454" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2456" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2458" class="Symbol">))</a> <a id="2461" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2463" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2465" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2467" href="Cubical.Tactics.NatSolver.EvalHom.html#2432" class="Bound">u</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="2480" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2482" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="2484" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2486" class="Symbol">)</a> <a id="2488" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2494" class="Symbol">(</a><a id="2495" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2503" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2506" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a><a id="2507" class="Symbol">)</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2512" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2514" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2516" class="Symbol">))</a> <a id="2519" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2521" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2523" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2531" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2533" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a> <a id="2536" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2538" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2543" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="2545" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2547" class="Symbol">)</a>
   <a id="2552" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2555" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2560" class="Symbol">(λ</a> <a id="2563" href="Cubical.Tactics.NatSolver.EvalHom.html#2563" class="Bound">u</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Cubical.Tactics.NatSolver.EvalHom.html#2563" class="Bound">u</a> <a id="2569" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2571" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2573" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2581" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2583" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a> <a id="2586" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2588" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2593" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="2595" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2597" class="Symbol">))</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="2610" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2612" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2617" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2619" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2621" class="Symbol">))</a> <a id="2624" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2636" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2641" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2643" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2645" class="Symbol">)</a> <a id="2647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2649" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2654" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2659" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2661" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2663" class="Symbol">))</a> <a id="2666" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2668" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a>
    <a id="2674" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2682" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2684" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a> <a id="2687" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2689" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2694" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="2696" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2698" class="Symbol">)</a>
   <a id="2703" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2706" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2711" class="Symbol">(λ</a> <a id="2714" href="Cubical.Tactics.NatSolver.EvalHom.html#2714" class="Bound">u</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Cubical.Tactics.NatSolver.EvalHom.html#2714" class="Bound">u</a> <a id="2720" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2728" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2730" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a> <a id="2733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2735" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2740" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="2742" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2744" class="Symbol">))</a>
     <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2757" class="Symbol">(</a><a id="2758" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2775" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2780" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2782" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2784" class="Symbol">))</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2793" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2798" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2800" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2802" class="Symbol">))</a> <a id="2805" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a><a id="2806" class="Symbol">))</a> <a id="2809" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2815" class="Symbol">(</a><a id="2816" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2821" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2826" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2828" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2830" class="Symbol">))</a> <a id="2833" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2835" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2837" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2845" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2850" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2852" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2854" class="Symbol">))</a> <a id="2857" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2859" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a>
    <a id="2865" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2873" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2875" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a> <a id="2878" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2880" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2885" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="2887" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2889" class="Symbol">)</a>
   <a id="2894" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2897" href="Cubical.Tactics.NatSolver.EvalHom.html#1141" class="Function">+ShufflePairs</a> <a id="2911" class="Symbol">((</a><a id="2913" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2918" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2923" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2925" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2927" class="Symbol">))</a> <a id="2930" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2932" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Symbol">((</a><a id="2937" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2942" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="2947" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2949" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2951" class="Symbol">))</a> <a id="2954" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2956" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a><a id="2957" class="Symbol">)</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2965" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="2967" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2969" class="Symbol">)</a> <a id="2971" class="Symbol">(</a><a id="2972" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2977" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="2979" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="2981" class="Symbol">)</a> <a id="2983" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2989" class="Symbol">((</a><a id="2991" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2996" href="Cubical.Tactics.NatSolver.EvalHom.html#2225" class="Bound">P</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="3001" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3003" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="3005" class="Symbol">))</a> <a id="3008" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3010" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="3012" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3014" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3019" href="Cubical.Tactics.NatSolver.EvalHom.html#2231" class="Bound">Q</a> <a id="3021" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="3023" class="Symbol">)</a>
    <a id="3029" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3031" class="Symbol">((</a><a id="3033" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3038" href="Cubical.Tactics.NatSolver.EvalHom.html#2235" class="Bound">S</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="3043" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3045" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="3047" class="Symbol">))</a> <a id="3050" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3052" href="Cubical.Tactics.NatSolver.EvalHom.html#2245" class="Bound">x</a> <a id="3054" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3056" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3061" href="Cubical.Tactics.NatSolver.EvalHom.html#2241" class="Bound">T</a> <a id="3063" href="Cubical.Tactics.NatSolver.EvalHom.html#2249" class="Bound">xs</a><a id="3065" class="Symbol">)</a>
   <a id="3070" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="HomomorphismProperties.⋆Homeval"></a><a id="3075" href="Cubical.Tactics.NatSolver.EvalHom.html#3075" class="Function">⋆Homeval</a> <a id="3084" class="Symbol">:</a> <a id="3086" class="Symbol">{</a><a id="3087" href="Cubical.Tactics.NatSolver.EvalHom.html#3087" class="Bound">n</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3092" class="Symbol">}</a>
             <a id="3107" class="Symbol">(</a><a id="3108" href="Cubical.Tactics.NatSolver.EvalHom.html#3108" class="Bound">r</a> <a id="3110" class="Symbol">:</a> <a id="3112" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="3132" href="Cubical.Tactics.NatSolver.EvalHom.html#3087" class="Bound">n</a><a id="3133" class="Symbol">)</a>
             <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.Tactics.NatSolver.EvalHom.html#3149" class="Bound">P</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3180" href="Cubical.Tactics.NatSolver.EvalHom.html#3087" class="Bound">n</a><a id="3181" class="Symbol">))</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Cubical.Tactics.NatSolver.EvalHom.html#3185" class="Bound">x</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3190" class="Symbol">)</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Cubical.Tactics.NatSolver.EvalHom.html#3193" class="Bound">xs</a> <a id="3196" class="Symbol">:</a> <a id="3198" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3202" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3204" href="Cubical.Tactics.NatSolver.EvalHom.html#3087" class="Bound">n</a><a id="3205" class="Symbol">)</a>
           <a id="3218" class="Symbol">→</a> <a id="3220" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Cubical.Tactics.NatSolver.EvalHom.html#3108" class="Bound">r</a> <a id="3228" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="3230" href="Cubical.Tactics.NatSolver.EvalHom.html#3149" class="Bound">P</a><a id="3231" class="Symbol">)</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Tactics.NatSolver.EvalHom.html#3185" class="Bound">x</a> <a id="3236" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3238" href="Cubical.Tactics.NatSolver.EvalHom.html#3193" class="Bound">xs</a><a id="3240" class="Symbol">)</a> <a id="3242" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3244" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3249" href="Cubical.Tactics.NatSolver.EvalHom.html#3108" class="Bound">r</a> <a id="3251" href="Cubical.Tactics.NatSolver.EvalHom.html#3193" class="Bound">xs</a> <a id="3254" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3256" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3261" href="Cubical.Tactics.NatSolver.EvalHom.html#3149" class="Bound">P</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Cubical.Tactics.NatSolver.EvalHom.html#3185" class="Bound">x</a> <a id="3266" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3268" href="Cubical.Tactics.NatSolver.EvalHom.html#3193" class="Bound">xs</a><a id="3270" class="Symbol">)</a>


  <a id="HomomorphismProperties.⋆0LeftAnnihilates"></a><a id="3276" href="Cubical.Tactics.NatSolver.EvalHom.html#3276" class="Function">⋆0LeftAnnihilates</a> <a id="3294" class="Symbol">:</a>
    <a id="3300" class="Symbol">{</a><a id="3301" href="Cubical.Tactics.NatSolver.EvalHom.html#3301" class="Bound">n</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3306" class="Symbol">}</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Tactics.NatSolver.EvalHom.html#3309" class="Bound">P</a> <a id="3311" class="Symbol">:</a> <a id="3313" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3340" href="Cubical.Tactics.NatSolver.EvalHom.html#3301" class="Bound">n</a><a id="3341" class="Symbol">))</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Cubical.Tactics.NatSolver.EvalHom.html#3345" class="Bound">xs</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3354" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3363" href="Cubical.Tactics.NatSolver.EvalHom.html#3301" class="Bound">n</a><a id="3364" class="Symbol">))</a>
    <a id="3371" class="Symbol">→</a> <a id="3373" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3382" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="3384" href="Cubical.Tactics.NatSolver.EvalHom.html#3309" class="Bound">P</a><a id="3385" class="Symbol">)</a> <a id="3387" href="Cubical.Tactics.NatSolver.EvalHom.html#3345" class="Bound">xs</a> <a id="3390" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3392" class="Number">0</a>

  <a id="HomomorphismProperties.·Homeval"></a><a id="3397" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="3406" class="Symbol">:</a> <a id="3408" class="Symbol">{</a><a id="3409" href="Cubical.Tactics.NatSolver.EvalHom.html#3409" class="Bound">n</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3414" class="Symbol">}</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Cubical.Tactics.NatSolver.EvalHom.html#3417" class="Bound">P</a> <a id="3419" href="Cubical.Tactics.NatSolver.EvalHom.html#3419" class="Bound">Q</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="3443" href="Cubical.Tactics.NatSolver.EvalHom.html#3409" class="Bound">n</a><a id="3444" class="Symbol">)</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Tactics.NatSolver.EvalHom.html#3447" class="Bound">xs</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3456" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3458" href="Cubical.Tactics.NatSolver.EvalHom.html#3409" class="Bound">n</a><a id="3459" class="Symbol">)</a>
    <a id="3465" class="Symbol">→</a> <a id="3467" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Cubical.Tactics.NatSolver.EvalHom.html#3417" class="Bound">P</a> <a id="3475" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="3478" href="Cubical.Tactics.NatSolver.EvalHom.html#3419" class="Bound">Q</a><a id="3479" class="Symbol">)</a> <a id="3481" href="Cubical.Tactics.NatSolver.EvalHom.html#3447" class="Bound">xs</a> <a id="3484" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3492" href="Cubical.Tactics.NatSolver.EvalHom.html#3417" class="Bound">P</a> <a id="3494" href="Cubical.Tactics.NatSolver.EvalHom.html#3447" class="Bound">xs</a><a id="3496" class="Symbol">)</a> <a id="3498" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3506" href="Cubical.Tactics.NatSolver.EvalHom.html#3419" class="Bound">Q</a> <a id="3508" href="Cubical.Tactics.NatSolver.EvalHom.html#3447" class="Bound">xs</a><a id="3510" class="Symbol">)</a>

  <a id="3515" href="Cubical.Tactics.NatSolver.EvalHom.html#3276" class="Function">⋆0LeftAnnihilates</a> <a id="3533" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="3536" href="Cubical.Tactics.NatSolver.EvalHom.html#3536" class="Bound">xs</a> <a id="3539" class="Symbol">=</a> <a id="3541" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="3548" href="Cubical.Tactics.NatSolver.EvalHom.html#3536" class="Bound">xs</a>
  <a id="3553" href="Cubical.Tactics.NatSolver.EvalHom.html#3276" class="Function">⋆0LeftAnnihilates</a> <a id="3571" class="Symbol">(</a><a id="3572" href="Cubical.Tactics.NatSolver.EvalHom.html#3572" class="Bound">P</a> <a id="3574" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="3578" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a><a id="3579" class="Symbol">)</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a> <a id="3584" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3586" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a><a id="3588" class="Symbol">)</a> <a id="3590" class="Symbol">=</a>
      <a id="3598" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3607" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Cubical.Tactics.NatSolver.EvalHom.html#3572" class="Bound">P</a> <a id="3612" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="3616" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a><a id="3617" class="Symbol">))</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a> <a id="3623" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3625" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a><a id="3627" class="Symbol">)</a>                    <a id="3648" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3651" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3656" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3664" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3669" class="Symbol">((</a><a id="3671" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3674" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="3676" href="Cubical.Tactics.NatSolver.EvalHom.html#3572" class="Bound">P</a><a id="3677" class="Symbol">)</a> <a id="3679" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3687" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="3690" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a><a id="3691" class="Symbol">))</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a> <a id="3697" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3699" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a><a id="3701" class="Symbol">)</a>             <a id="3715" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3718" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3723" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3731" class="Symbol">(</a><a id="3732" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3741" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="3743" href="Cubical.Tactics.NatSolver.EvalHom.html#3572" class="Bound">P</a><a id="3744" class="Symbol">)</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a> <a id="3749" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3751" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a><a id="3753" class="Symbol">))</a> <a id="3756" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3758" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a> <a id="3760" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3762" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3771" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="3774" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a><a id="3775" class="Symbol">)</a> <a id="3777" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a>
    <a id="3784" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3787" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3792" class="Symbol">(λ</a> <a id="3795" href="Cubical.Tactics.NatSolver.EvalHom.html#3795" class="Bound">u</a> <a id="3797" class="Symbol">→</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.Tactics.NatSolver.EvalHom.html#3795" class="Bound">u</a> <a id="3802" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3804" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a><a id="3805" class="Symbol">)</a> <a id="3807" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3809" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3818" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="3821" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a><a id="3822" class="Symbol">)</a> <a id="3824" class="Symbol">_)</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Cubical.Tactics.NatSolver.EvalHom.html#3276" class="Function">⋆0LeftAnnihilates</a> <a id="3846" href="Cubical.Tactics.NatSolver.EvalHom.html#3572" class="Bound">P</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a> <a id="3851" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3853" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a><a id="3855" class="Symbol">))</a> <a id="3858" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3866" class="Number">0</a> <a id="3868" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3870" href="Cubical.Tactics.NatSolver.EvalHom.html#3582" class="Bound">x</a> <a id="3872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3874" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3879" class="Symbol">(</a><a id="3880" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3883" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="3886" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a><a id="3887" class="Symbol">)</a> <a id="3889" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a>
    <a id="3896" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3899" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="3908" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3911" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a> <a id="3913" class="Symbol">_</a> <a id="3915" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="3923" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3928" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="3931" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a> <a id="3934" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3936" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3941" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a> <a id="3943" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a>
    <a id="3950" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3953" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3958" class="Symbol">(λ</a> <a id="3961" href="Cubical.Tactics.NatSolver.EvalHom.html#3961" class="Bound">u</a> <a id="3963" class="Symbol">→</a> <a id="3965" href="Cubical.Tactics.NatSolver.EvalHom.html#3961" class="Bound">u</a> <a id="3967" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3969" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3974" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a> <a id="3976" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a><a id="3978" class="Symbol">)</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="3988" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a><a id="3990" class="Symbol">)</a> <a id="3992" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4000" class="Number">0</a> <a id="4002" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4004" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4009" href="Cubical.Tactics.NatSolver.EvalHom.html#3578" class="Bound">Q</a> <a id="4011" href="Cubical.Tactics.NatSolver.EvalHom.html#3586" class="Bound">xs</a> <a id="4014" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="4019" href="Cubical.Tactics.NatSolver.EvalHom.html#3075" class="Function">⋆Homeval</a> <a id="4028" href="Cubical.Tactics.NatSolver.EvalHom.html#4028" class="Bound">r</a> <a id="4030" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="4033" href="Cubical.Tactics.NatSolver.EvalHom.html#4033" class="Bound">x</a> <a id="4035" href="Cubical.Tactics.NatSolver.EvalHom.html#4035" class="Bound">xs</a> <a id="4038" class="Symbol">=</a>
    <a id="4044" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Cubical.Tactics.NatSolver.EvalHom.html#4028" class="Bound">r</a> <a id="4052" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="4054" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a><a id="4056" class="Symbol">)</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Cubical.Tactics.NatSolver.EvalHom.html#4033" class="Bound">x</a> <a id="4061" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4063" href="Cubical.Tactics.NatSolver.EvalHom.html#4035" class="Bound">xs</a><a id="4065" class="Symbol">)</a>         <a id="4075" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4078" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4083" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4089" class="Number">0</a>                              <a id="4120" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4123" href="Cubical.Data.Nat.Properties.html#6068" class="Function">0≡m·0</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4135" href="Cubical.Tactics.NatSolver.EvalHom.html#4028" class="Bound">r</a> <a id="4137" href="Cubical.Tactics.NatSolver.EvalHom.html#4035" class="Bound">xs</a><a id="4139" class="Symbol">)</a> <a id="4141" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4147" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4152" href="Cubical.Tactics.NatSolver.EvalHom.html#4028" class="Bound">r</a> <a id="4154" href="Cubical.Tactics.NatSolver.EvalHom.html#4035" class="Bound">xs</a> <a id="4157" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4159" class="Number">0</a>                  <a id="4178" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4181" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4186" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4192" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4197" href="Cubical.Tactics.NatSolver.EvalHom.html#4028" class="Bound">r</a> <a id="4199" href="Cubical.Tactics.NatSolver.EvalHom.html#4035" class="Bound">xs</a> <a id="4202" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4204" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4209" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Cubical.Tactics.NatSolver.EvalHom.html#4033" class="Bound">x</a> <a id="4215" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4217" href="Cubical.Tactics.NatSolver.EvalHom.html#4035" class="Bound">xs</a><a id="4219" class="Symbol">)</a> <a id="4221" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="4225" href="Cubical.Tactics.NatSolver.EvalHom.html#3075" class="Function">⋆Homeval</a> <a id="4234" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4239" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="4243" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a><a id="4244" class="Symbol">)</a> <a id="4246" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4248" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4251" class="Symbol">=</a>
      <a id="4259" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4267" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4272" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="4276" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a><a id="4277" class="Symbol">))</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4283" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4285" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4287" class="Symbol">)</a>                    <a id="4308" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4311" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4316" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4324" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4329" class="Symbol">((</a><a id="4331" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4333" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="4335" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a><a id="4336" class="Symbol">)</a> <a id="4338" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4345" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="4348" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a><a id="4349" class="Symbol">))</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4355" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4357" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4359" class="Symbol">)</a>              <a id="4374" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4377" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4382" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4390" class="Symbol">(</a><a id="4391" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4399" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="4401" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a><a id="4402" class="Symbol">)</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4407" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4409" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4411" class="Symbol">))</a> <a id="4414" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4416" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4418" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4420" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4428" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="4431" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a><a id="4432" class="Symbol">)</a> <a id="4434" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a>
    <a id="4441" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4444" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4449" class="Symbol">(λ</a> <a id="4452" href="Cubical.Tactics.NatSolver.EvalHom.html#4452" class="Bound">u</a> <a id="4454" class="Symbol">→</a> <a id="4456" href="Cubical.Tactics.NatSolver.EvalHom.html#4452" class="Bound">u</a> <a id="4458" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4460" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4462" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4464" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4472" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="4475" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a><a id="4476" class="Symbol">)</a> <a id="4478" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4480" class="Symbol">)</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Cubical.Tactics.NatSolver.EvalHom.html#3075" class="Function">⋆Homeval</a> <a id="4492" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4494" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4496" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4498" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4500" class="Symbol">)</a> <a id="4502" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4510" class="Symbol">(</a><a id="4511" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4516" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4518" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4521" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4523" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4528" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4533" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4535" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4537" class="Symbol">))</a> <a id="4540" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4542" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4544" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4546" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4554" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="4557" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a><a id="4558" class="Symbol">)</a> <a id="4560" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a>
    <a id="4567" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4575" class="Symbol">(λ</a> <a id="4578" href="Cubical.Tactics.NatSolver.EvalHom.html#4578" class="Bound">u</a> <a id="4580" class="Symbol">→</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4588" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4590" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4593" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4595" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4600" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4605" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4607" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4609" class="Symbol">))</a> <a id="4612" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4614" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4616" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4618" href="Cubical.Tactics.NatSolver.EvalHom.html#4578" class="Bound">u</a><a id="4619" class="Symbol">)</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="4631" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4633" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a> <a id="4635" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4637" class="Symbol">)</a> <a id="4639" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4647" class="Symbol">(</a><a id="4648" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4653" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4655" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4658" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4660" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4665" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4670" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4672" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4674" class="Symbol">))</a> <a id="4677" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4679" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4681" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4683" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4688" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4690" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4693" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4695" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4700" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a> <a id="4702" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a>
    <a id="4709" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4712" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4717" class="Symbol">(λ</a> <a id="4720" href="Cubical.Tactics.NatSolver.EvalHom.html#4720" class="Bound">u</a> <a id="4722" class="Symbol">→</a> <a id="4724" href="Cubical.Tactics.NatSolver.EvalHom.html#4720" class="Bound">u</a>  <a id="4727" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4729" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4734" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4736" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4739" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4741" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4746" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a> <a id="4748" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4750" class="Symbol">)</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Cubical.Data.Nat.Properties.html#6886" class="Function">·-assoc</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4772" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4774" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4776" class="Symbol">)</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4784" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4789" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4791" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4793" class="Symbol">))</a> <a id="4796" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a><a id="4797" class="Symbol">))</a> <a id="4800" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4808" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4813" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4815" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4818" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4826" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4831" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4833" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4835" class="Symbol">)</a> <a id="4837" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4839" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a><a id="4840" class="Symbol">)</a> <a id="4842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4844" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4849" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4851" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4854" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4856" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4861" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a> <a id="4863" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a>
    <a id="4870" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4873" href="Cubical.Data.Nat.Properties.html#6737" class="Function">·-distribˡ</a> <a id="4884" class="Symbol">(</a><a id="4885" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4890" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4892" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4894" class="Symbol">)</a>  <a id="4897" class="Symbol">((</a><a id="4899" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4904" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4906" class="Symbol">(</a><a id="4907" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4909" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4911" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4913" class="Symbol">)</a> <a id="4915" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4917" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a><a id="4918" class="Symbol">))</a> <a id="4921" class="Symbol">(</a><a id="4922" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4927" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a> <a id="4929" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4931" class="Symbol">)</a> <a id="4933" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="4941" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4946" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="4948" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="4951" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4953" class="Symbol">((</a><a id="4955" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4960" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="4965" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4967" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4969" class="Symbol">)</a> <a id="4971" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4973" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a><a id="4974" class="Symbol">)</a> <a id="4976" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4978" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4983" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a> <a id="4985" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="4987" class="Symbol">)</a>
    <a id="4993" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4996" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5001" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="5009" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5014" href="Cubical.Tactics.NatSolver.EvalHom.html#4234" class="Bound">r</a> <a id="5016" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a> <a id="5019" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5021" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Cubical.Tactics.NatSolver.EvalHom.html#4237" class="Bound">P</a> <a id="5029" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="5033" href="Cubical.Tactics.NatSolver.EvalHom.html#4243" class="Bound">Q</a><a id="5034" class="Symbol">)</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Tactics.NatSolver.EvalHom.html#4246" class="Bound">x</a> <a id="5039" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5041" href="Cubical.Tactics.NatSolver.EvalHom.html#4248" class="Bound">xs</a><a id="5043" class="Symbol">)</a> <a id="5045" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="HomomorphismProperties.combineCases"></a><a id="5050" href="Cubical.Tactics.NatSolver.EvalHom.html#5050" class="Function">combineCases</a> <a id="5063" class="Symbol">:</a>
    <a id="5069" class="Symbol">{</a><a id="5070" href="Cubical.Tactics.NatSolver.EvalHom.html#5070" class="Bound">n</a> <a id="5072" class="Symbol">:</a> <a id="5074" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5075" class="Symbol">}</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Cubical.Tactics.NatSolver.EvalHom.html#5078" class="Bound">Q</a> <a id="5080" class="Symbol">:</a> <a id="5082" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="5102" href="Cubical.Tactics.NatSolver.EvalHom.html#5070" class="Bound">n</a><a id="5103" class="Symbol">)</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Cubical.Tactics.NatSolver.EvalHom.html#5106" class="Bound">P</a> <a id="5108" href="Cubical.Tactics.NatSolver.EvalHom.html#5108" class="Bound">S</a> <a id="5110" class="Symbol">:</a> <a id="5112" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5139" href="Cubical.Tactics.NatSolver.EvalHom.html#5070" class="Bound">n</a><a id="5140" class="Symbol">))</a>
    <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Tactics.NatSolver.EvalHom.html#5148" class="Bound">xs</a> <a id="5151" class="Symbol">:</a> <a id="5153" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="5157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5166" href="Cubical.Tactics.NatSolver.EvalHom.html#5070" class="Bound">n</a><a id="5167" class="Symbol">))</a>
    <a id="5174" class="Symbol">→</a> <a id="5176" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5181" class="Symbol">((</a><a id="5183" href="Cubical.Tactics.NatSolver.EvalHom.html#5106" class="Bound">P</a> <a id="5185" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="5189" href="Cubical.Tactics.NatSolver.EvalHom.html#5078" class="Bound">Q</a><a id="5190" class="Symbol">)</a> <a id="5192" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="5195" href="Cubical.Tactics.NatSolver.EvalHom.html#5108" class="Bound">S</a><a id="5196" class="Symbol">)</a> <a id="5198" href="Cubical.Tactics.NatSolver.EvalHom.html#5148" class="Bound">xs</a> <a id="5201" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5203" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5208" class="Symbol">(((</a><a id="5211" href="Cubical.Tactics.NatSolver.EvalHom.html#5106" class="Bound">P</a> <a id="5213" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="5216" href="Cubical.Tactics.NatSolver.EvalHom.html#5108" class="Bound">S</a><a id="5217" class="Symbol">)</a> <a id="5219" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="5223" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="5225" class="Symbol">)</a> <a id="5227" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Cubical.Tactics.NatSolver.EvalHom.html#5078" class="Bound">Q</a> <a id="5233" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="5235" href="Cubical.Tactics.NatSolver.EvalHom.html#5108" class="Bound">S</a><a id="5236" class="Symbol">))</a> <a id="5239" href="Cubical.Tactics.NatSolver.EvalHom.html#5148" class="Bound">xs</a>
  <a id="5244" href="Cubical.Tactics.NatSolver.EvalHom.html#5050" class="Function">combineCases</a> <a id="5257" href="Cubical.Tactics.NatSolver.EvalHom.html#5257" class="Bound">Q</a> <a id="5259" href="Cubical.Tactics.NatSolver.EvalHom.html#5259" class="Bound">P</a> <a id="5261" href="Cubical.Tactics.NatSolver.EvalHom.html#5261" class="Bound">S</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Cubical.Tactics.NatSolver.EvalHom.html#5264" class="Bound">x</a> <a id="5266" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5268" href="Cubical.Tactics.NatSolver.EvalHom.html#5268" class="Bound">xs</a><a id="5270" class="Symbol">)</a> <a id="5272" class="Keyword">with</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Cubical.Tactics.NatSolver.EvalHom.html#5259" class="Bound">P</a> <a id="5280" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="5283" href="Cubical.Tactics.NatSolver.EvalHom.html#5261" class="Bound">S</a><a id="5284" class="Symbol">)</a>
  <a id="5288" class="Symbol">...</a> <a id="5292" class="Symbol">|</a> <a id="5294" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="5297" class="Symbol">=</a>
    <a id="5303" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5308" class="Symbol">(</a><a id="5309" class="Bound">Q</a> <a id="5311" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="5313" class="Bound">S</a><a id="5314" class="Symbol">)</a> <a id="5316" class="Symbol">(</a><a id="5317" class="Bound">x</a> <a id="5319" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5321" class="Bound">xs</a><a id="5323" class="Symbol">)</a>                <a id="5340" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5343" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5348" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5354" class="Number">0</a> <a id="5356" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5358" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5363" class="Symbol">(</a><a id="5364" class="Bound">Q</a> <a id="5366" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="5368" class="Bound">S</a><a id="5369" class="Symbol">)</a> <a id="5371" class="Symbol">(</a><a id="5372" class="Bound">x</a> <a id="5374" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5376" class="Bound">xs</a><a id="5378" class="Symbol">)</a>           <a id="5390" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5393" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5398" class="Symbol">(λ</a> <a id="5401" href="Cubical.Tactics.NatSolver.EvalHom.html#5401" class="Bound">u</a> <a id="5403" class="Symbol">→</a> <a id="5405" href="Cubical.Tactics.NatSolver.EvalHom.html#5401" class="Bound">u</a> <a id="5407" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5409" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5414" class="Symbol">(</a><a id="5415" class="Bound">Q</a> <a id="5417" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="5419" class="Bound">S</a><a id="5420" class="Symbol">)</a> <a id="5422" class="Symbol">(</a><a id="5423" class="Bound">x</a> <a id="5425" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5427" class="Bound">xs</a><a id="5429" class="Symbol">))</a> <a id="5432" href="Cubical.Tactics.NatSolver.EvalHom.html#5665" class="Function">lemma</a> <a id="5438" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5444" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5449" class="Symbol">(</a><a id="5450" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="5453" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="5457" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="5459" class="Symbol">)</a> <a id="5461" class="Symbol">(</a><a id="5462" class="Bound">x</a> <a id="5464" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5466" class="Bound">xs</a><a id="5468" class="Symbol">)</a>
    <a id="5474" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5476" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5481" class="Symbol">(</a><a id="5482" class="Bound">Q</a> <a id="5484" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="5486" class="Bound">S</a><a id="5487" class="Symbol">)</a> <a id="5489" class="Symbol">(</a><a id="5490" class="Bound">x</a> <a id="5492" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5494" class="Bound">xs</a><a id="5496" class="Symbol">)</a>              <a id="5511" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5514" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a>
                                                  <a id="5578" class="Symbol">(</a><a id="5579" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="5582" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="5586" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="5588" class="Symbol">)</a> <a id="5590" class="Symbol">(</a><a id="5591" class="Bound">Q</a> <a id="5593" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="5595" class="Bound">S</a><a id="5596" class="Symbol">)</a> <a id="5598" class="Symbol">(</a><a id="5599" class="Bound">x</a> <a id="5601" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5603" class="Bound">xs</a><a id="5605" class="Symbol">))</a> <a id="5608" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="5614" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5619" class="Symbol">((</a><a id="5621" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="5624" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="5628" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="5630" class="Symbol">)</a> <a id="5632" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="5635" class="Symbol">(</a><a id="5636" class="Bound">Q</a> <a id="5638" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="5640" class="Bound">S</a><a id="5641" class="Symbol">))</a> <a id="5644" class="Symbol">(</a><a id="5645" class="Bound">x</a> <a id="5647" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5649" class="Bound">xs</a><a id="5651" class="Symbol">)</a> <a id="5653" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="5659" class="Keyword">where</a> <a id="5665" href="Cubical.Tactics.NatSolver.EvalHom.html#5665" class="Function">lemma</a> <a id="5671" class="Symbol">:</a> <a id="5673" class="Number">0</a> <a id="5675" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5677" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="5686" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="5690" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="5692" class="Symbol">)</a> <a id="5694" class="Symbol">(</a><a id="5695" class="Bound">x</a> <a id="5697" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5699" class="Bound">xs</a><a id="5701" class="Symbol">)</a>
          <a id="5713" href="Cubical.Tactics.NatSolver.EvalHom.html#5665" class="Function">lemma</a> <a id="5719" class="Symbol">=</a> <a id="5721" class="Number">0</a>
                <a id="5739" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5747" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                  <a id="5767" class="Number">0</a> <a id="5769" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5771" class="Number">0</a>
                <a id="5789" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5792" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5797" class="Symbol">(λ</a> <a id="5800" href="Cubical.Tactics.NatSolver.EvalHom.html#5800" class="Bound">u</a> <a id="5802" class="Symbol">→</a> <a id="5804" href="Cubical.Tactics.NatSolver.EvalHom.html#5800" class="Bound">u</a> <a id="5806" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5808" class="Number">0</a><a id="5809" class="Symbol">)</a> <a id="5811" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5816" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                  <a id="5836" class="Number">0</a> <a id="5838" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5840" class="Bound">x</a> <a id="5842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5844" class="Number">0</a>
                <a id="5862" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5865" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5870" class="Symbol">(λ</a> <a id="5873" href="Cubical.Tactics.NatSolver.EvalHom.html#5873" class="Bound">u</a> <a id="5875" class="Symbol">→</a> <a id="5877" class="Number">0</a> <a id="5879" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5881" class="Bound">x</a> <a id="5883" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5885" href="Cubical.Tactics.NatSolver.EvalHom.html#5873" class="Bound">u</a><a id="5886" class="Symbol">)</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="5901" class="Bound">xs</a><a id="5903" class="Symbol">))</a> <a id="5906" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                  <a id="5926" class="Number">0</a> <a id="5928" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5930" class="Bound">x</a> <a id="5932" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5934" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5939" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="5942" class="Bound">xs</a>
                <a id="5961" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5964" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5969" class="Symbol">(λ</a> <a id="5972" href="Cubical.Tactics.NatSolver.EvalHom.html#5972" class="Bound">u</a> <a id="5974" class="Symbol">→</a> <a id="5976" href="Cubical.Tactics.NatSolver.EvalHom.html#5972" class="Bound">u</a> <a id="5978" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="5980" class="Bound">x</a> <a id="5982" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5984" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="5989" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="5992" class="Bound">xs</a><a id="5994" class="Symbol">)</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6001" class="Symbol">(</a><a id="6002" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="6009" class="Symbol">(</a><a id="6010" class="Bound">x</a> <a id="6012" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6014" class="Bound">xs</a><a id="6016" class="Symbol">)))</a> <a id="6020" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                  <a id="6040" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6045" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="6048" class="Symbol">(</a><a id="6049" class="Bound">x</a> <a id="6051" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6053" class="Bound">xs</a><a id="6055" class="Symbol">)</a> <a id="6057" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6059" class="Bound">x</a> <a id="6061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6063" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6068" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="6071" class="Bound">xs</a>
                <a id="6090" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6093" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6098" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                  <a id="6118" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="6127" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="6131" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="6133" class="Symbol">)</a> <a id="6135" class="Symbol">(</a><a id="6136" class="Bound">x</a> <a id="6138" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6140" class="Bound">xs</a><a id="6142" class="Symbol">)</a> <a id="6144" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="6148" class="Symbol">...</a> <a id="6152" class="Symbol">|</a> <a id="6154" class="Symbol">(_</a> <a id="6157" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="6161" class="Symbol">_)</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6174" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="6190" href="Cubical.Tactics.NatSolver.EvalHom.html#6190" class="Bound">x</a><a id="6191" class="Symbol">)</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="6200" href="Cubical.Tactics.NatSolver.EvalHom.html#6200" class="Bound">y</a><a id="6201" class="Symbol">)</a> <a id="6203" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="6206" class="Symbol">=</a> <a id="6208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6215" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="6224" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="6227" href="Cubical.Tactics.NatSolver.EvalHom.html#6227" class="Bound">Q</a> <a id="6229" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a> <a id="6232" class="Symbol">=</a>
    <a id="6238" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="6247" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6250" href="Cubical.Tactics.NatSolver.EvalHom.html#6227" class="Bound">Q</a><a id="6251" class="Symbol">)</a> <a id="6253" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a>        <a id="6263" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6266" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="6273" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a> <a id="6276" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6282" class="Number">0</a>                                 <a id="6316" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6319" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6324" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6330" class="Number">0</a> <a id="6332" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6334" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6339" href="Cubical.Tactics.NatSolver.EvalHom.html#6227" class="Bound">Q</a> <a id="6341" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a>          <a id="6353" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6356" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6361" class="Symbol">(λ</a> <a id="6364" href="Cubical.Tactics.NatSolver.EvalHom.html#6364" class="Bound">u</a> <a id="6366" class="Symbol">→</a> <a id="6368" href="Cubical.Tactics.NatSolver.EvalHom.html#6364" class="Bound">u</a> <a id="6370" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6372" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6377" href="Cubical.Tactics.NatSolver.EvalHom.html#6227" class="Bound">Q</a> <a id="6379" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a><a id="6381" class="Symbol">)</a> <a id="6383" class="Symbol">(</a><a id="6384" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6388" class="Symbol">(</a><a id="6389" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="6396" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a><a id="6398" class="Symbol">))</a> <a id="6401" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6407" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6412" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="6415" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a> <a id="6418" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6420" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6425" href="Cubical.Tactics.NatSolver.EvalHom.html#6227" class="Bound">Q</a> <a id="6427" href="Cubical.Tactics.NatSolver.EvalHom.html#6229" class="Bound">xs</a> <a id="6430" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="6434" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="6443" class="Symbol">(</a><a id="6444" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6446" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="6450" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a><a id="6451" class="Symbol">)</a> <a id="6453" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="6455" class="Symbol">(</a><a id="6456" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6458" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6460" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">=</a>
      <a id="6472" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6477" class="Symbol">((</a><a id="6479" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6481" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="6485" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a><a id="6486" class="Symbol">)</a> <a id="6488" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6491" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6492" class="Symbol">)</a> <a id="6494" class="Symbol">(</a><a id="6495" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6497" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6499" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6501" class="Symbol">)</a>
    <a id="6507" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6510" href="Cubical.Tactics.NatSolver.EvalHom.html#5050" class="Function">combineCases</a> <a id="6523" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="6525" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6527" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6532" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6534" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6536" class="Symbol">)</a> <a id="6538" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="6546" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6551" class="Symbol">(((</a><a id="6554" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6556" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6559" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6560" class="Symbol">)</a> <a id="6562" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="6566" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="6568" class="Symbol">)</a> <a id="6570" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="6573" class="Symbol">(</a><a id="6574" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="6576" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="6578" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6579" class="Symbol">))</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6585" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6587" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6589" class="Symbol">)</a>
    <a id="6595" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6598" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="6607" class="Symbol">((</a><a id="6609" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6611" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6614" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6615" class="Symbol">)</a> <a id="6617" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="6621" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="6623" class="Symbol">)</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="6628" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="6630" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6631" class="Symbol">)</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6636" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6638" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6640" class="Symbol">)</a> <a id="6642" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="6650" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6655" class="Symbol">((</a><a id="6657" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6659" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6662" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6663" class="Symbol">)</a> <a id="6665" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="6669" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="6671" class="Symbol">)</a> <a id="6673" class="Symbol">(</a><a id="6674" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6676" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6678" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6680" class="Symbol">)</a> <a id="6682" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6684" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="6692" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="6694" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6695" class="Symbol">)</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6700" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6702" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6704" class="Symbol">)</a>
    <a id="6710" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6713" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6718" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="6726" class="Symbol">(</a><a id="6727" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6735" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6738" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6739" class="Symbol">)</a> <a id="6741" class="Symbol">(</a><a id="6742" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6744" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6746" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6748" class="Symbol">)</a> <a id="6750" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6752" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6754" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6756" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6761" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="6764" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6766" class="Symbol">)</a>
      <a id="6774" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6776" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6781" class="Symbol">(</a><a id="6782" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="6784" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="6786" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6787" class="Symbol">)</a> <a id="6789" class="Symbol">(</a><a id="6790" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6792" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6794" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6796" class="Symbol">)</a>
    <a id="6802" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6805" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6810" class="Symbol">(λ</a> <a id="6813" href="Cubical.Tactics.NatSolver.EvalHom.html#6813" class="Bound">u</a> <a id="6815" class="Symbol">→</a> <a id="6817" href="Cubical.Tactics.NatSolver.EvalHom.html#6813" class="Bound">u</a> <a id="6819" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6821" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6826" class="Symbol">(</a><a id="6827" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="6829" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="6831" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6832" class="Symbol">)</a> <a id="6834" class="Symbol">(</a><a id="6835" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6837" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6839" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6841" class="Symbol">))</a>
          <a id="6854" class="Symbol">((</a><a id="6856" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6864" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6867" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6868" class="Symbol">)</a> <a id="6870" class="Symbol">(</a><a id="6871" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6873" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6875" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6877" class="Symbol">)</a> <a id="6879" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6881" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6883" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6885" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6890" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="6893" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6895" class="Symbol">)</a>
         <a id="6906" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6909" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6914" class="Symbol">(λ</a> <a id="6917" href="Cubical.Tactics.NatSolver.EvalHom.html#6917" class="Bound">u</a> <a id="6919" class="Symbol">→</a> <a id="6921" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6929" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6932" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6933" class="Symbol">)</a> <a id="6935" class="Symbol">(</a><a id="6936" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6938" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6940" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6942" class="Symbol">)</a> <a id="6944" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="6946" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6948" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6950" href="Cubical.Tactics.NatSolver.EvalHom.html#6917" class="Bound">u</a><a id="6951" class="Symbol">)</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="6961" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="6963" class="Symbol">)</a> <a id="6965" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="6978" class="Symbol">(</a><a id="6979" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="6987" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="6990" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="6991" class="Symbol">)</a> <a id="6993" class="Symbol">(</a><a id="6994" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="6996" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="6998" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7000" class="Symbol">)</a> <a id="7002" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7004" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7006" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7008" class="Number">0</a><a id="7009" class="Symbol">)</a>
         <a id="7020" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7023" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="7030" class="Symbol">_</a> <a id="7032" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="7045" class="Symbol">(</a><a id="7046" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7051" class="Symbol">(</a><a id="7052" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7054" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="7057" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="7058" class="Symbol">)</a> <a id="7060" class="Symbol">(</a><a id="7061" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7063" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7065" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7067" class="Symbol">)</a> <a id="7069" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7071" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7072" class="Symbol">)</a>
         <a id="7083" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7086" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7091" class="Symbol">(λ</a> <a id="7094" href="Cubical.Tactics.NatSolver.EvalHom.html#7094" class="Bound">u</a> <a id="7096" class="Symbol">→</a> <a id="7098" href="Cubical.Tactics.NatSolver.EvalHom.html#7094" class="Bound">u</a> <a id="7100" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7102" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7103" class="Symbol">)</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="7115" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7117" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7119" class="Symbol">(</a><a id="7120" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7122" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7124" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7126" class="Symbol">))</a> <a id="7129" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="7142" class="Symbol">((</a><a id="7144" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7149" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7154" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7156" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7158" class="Symbol">)</a> <a id="7160" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7162" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7167" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7169" class="Symbol">(</a><a id="7170" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7172" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7174" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7176" class="Symbol">))</a> <a id="7179" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7181" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7182" class="Symbol">)</a>
         <a id="7193" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7196" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7200" class="Symbol">(</a><a id="7201" href="Cubical.Data.Nat.Properties.html#6886" class="Function">·-assoc</a> <a id="7209" class="Symbol">(</a><a id="7210" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7215" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7220" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7222" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7224" class="Symbol">))</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7233" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7238" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7240" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7242" class="Symbol">))</a> <a id="7245" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7246" class="Symbol">)</a> <a id="7248" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="7261" class="Symbol">(</a><a id="7262" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7267" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7272" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7274" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7276" class="Symbol">)</a> <a id="7278" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7286" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7288" class="Symbol">(</a><a id="7289" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7291" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7293" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7295" class="Symbol">)</a> <a id="7297" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7299" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7300" class="Symbol">))</a>
         <a id="7312" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7315" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7320" class="Symbol">(λ</a> <a id="7323" href="Cubical.Tactics.NatSolver.EvalHom.html#7323" class="Bound">u</a> <a id="7325" class="Symbol">→</a> <a id="7327" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7332" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7337" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7339" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7341" class="Symbol">)</a> <a id="7343" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7345" href="Cubical.Tactics.NatSolver.EvalHom.html#7323" class="Bound">u</a><a id="7346" class="Symbol">)</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Cubical.Data.Nat.Properties.html#6446" class="Function">·-comm</a> <a id="7356" class="Symbol">_</a> <a id="7358" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7359" class="Symbol">)</a> <a id="7361" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="7374" class="Symbol">(</a><a id="7375" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7380" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7382" class="Symbol">(</a><a id="7383" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7385" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7387" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7389" class="Symbol">)</a> <a id="7391" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7396" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7398" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7403" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7405" class="Symbol">(</a><a id="7406" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7408" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7410" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7412" class="Symbol">)))</a>
         <a id="7425" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7428" href="Cubical.Data.Nat.Properties.html#6886" class="Function">·-assoc</a> <a id="7436" class="Symbol">(</a><a id="7437" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7442" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7444" class="Symbol">(</a><a id="7445" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7447" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7449" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7451" class="Symbol">))</a> <a id="7454" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7456" class="Symbol">(</a><a id="7457" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7462" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7464" class="Symbol">(</a><a id="7465" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7467" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7469" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7471" class="Symbol">))</a> <a id="7474" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="7487" class="Symbol">(</a><a id="7488" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7493" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7495" class="Symbol">(</a><a id="7496" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7498" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7500" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7502" class="Symbol">)</a> <a id="7504" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7506" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7507" class="Symbol">)</a> <a id="7509" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7511" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7516" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7518" class="Symbol">(</a><a id="7519" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7521" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7523" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7525" class="Symbol">)</a>
          <a id="7537" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="7548" class="Symbol">(</a><a id="7549" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7554" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7556" class="Symbol">(</a><a id="7557" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7559" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7561" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7563" class="Symbol">)</a> <a id="7565" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7567" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7568" class="Symbol">)</a> <a id="7570" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7572" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7577" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7579" class="Symbol">(</a><a id="7580" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7582" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7584" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7586" class="Symbol">)</a>
      <a id="7594" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7596" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="7604" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="7606" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a><a id="7607" class="Symbol">)</a> <a id="7609" class="Symbol">(</a><a id="7610" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7612" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7614" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7616" class="Symbol">)</a>
    <a id="7622" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7625" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7630" class="Symbol">(λ</a> <a id="7633" href="Cubical.Tactics.NatSolver.EvalHom.html#7633" class="Bound">u</a> <a id="7635" class="Symbol">→</a> <a id="7637" class="Symbol">(</a><a id="7638" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7643" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7648" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7650" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7652" class="Symbol">)</a> <a id="7654" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7656" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7657" class="Symbol">)</a> <a id="7659" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7661" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7666" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7668" class="Symbol">(</a><a id="7669" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7671" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7673" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7675" class="Symbol">)</a> <a id="7677" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7679" href="Cubical.Tactics.NatSolver.EvalHom.html#7633" class="Bound">u</a><a id="7680" class="Symbol">)</a>
            <a id="7694" class="Symbol">(</a><a id="7695" href="Cubical.Tactics.NatSolver.EvalHom.html#3075" class="Function">⋆Homeval</a> <a id="7704" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="7706" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7708" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7710" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7712" class="Symbol">)</a> <a id="7714" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="7722" class="Symbol">(</a><a id="7723" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7728" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7730" class="Symbol">(</a><a id="7731" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7733" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7735" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7737" class="Symbol">)</a> <a id="7739" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7741" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7742" class="Symbol">)</a> <a id="7744" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7746" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7751" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7753" class="Symbol">(</a><a id="7754" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7756" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7758" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7760" class="Symbol">)</a>
      <a id="7768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7770" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7775" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="7777" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a> <a id="7780" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7782" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7787" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7789" class="Symbol">(</a><a id="7790" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7792" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7794" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7796" class="Symbol">)</a>
    <a id="7802" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7805" href="Cubical.Data.Nat.Properties.html#6564" class="Function">·-distribʳ</a> <a id="7816" class="Symbol">(</a><a id="7817" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7822" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7824" class="Symbol">(</a><a id="7825" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7827" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7829" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7831" class="Symbol">)</a> <a id="7833" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7835" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7836" class="Symbol">)</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7844" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="7846" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7848" class="Symbol">)</a> <a id="7850" class="Symbol">(</a><a id="7851" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7856" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7861" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7863" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7865" class="Symbol">))</a> <a id="7868" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="7876" class="Symbol">((</a><a id="7878" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7883" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7888" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7890" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7892" class="Symbol">)</a> <a id="7894" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7896" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a><a id="7897" class="Symbol">)</a> <a id="7899" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7901" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7906" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a> <a id="7908" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7910" class="Symbol">)</a> <a id="7912" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7914" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7919" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7921" class="Symbol">(</a><a id="7922" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7924" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7926" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7928" class="Symbol">)</a>
    <a id="7934" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7937" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7942" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="7950" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7955" class="Symbol">(</a><a id="7956" href="Cubical.Tactics.NatSolver.EvalHom.html#6444" class="Bound">P</a> <a id="7958" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="7962" href="Cubical.Tactics.NatSolver.EvalHom.html#6450" class="Bound">Q</a><a id="7963" class="Symbol">)</a> <a id="7965" class="Symbol">(</a><a id="7966" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7968" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7970" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7972" class="Symbol">)</a> <a id="7974" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="7976" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="7981" href="Cubical.Tactics.NatSolver.EvalHom.html#6453" class="Bound">S</a> <a id="7983" class="Symbol">(</a><a id="7984" href="Cubical.Tactics.NatSolver.EvalHom.html#6456" class="Bound">x</a> <a id="7986" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="7988" href="Cubical.Tactics.NatSolver.EvalHom.html#6460" class="Bound">xs</a><a id="7990" class="Symbol">)</a> <a id="7992" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.NatSolver.HornerForms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.NatSolver.HornerForms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Tactics.NatSolver.HornerForms.html" class="Module">Cubical.Tactics.NatSolver.HornerForms</a> <a id="46" class="Keyword">where</a>

<a id="53" class="Keyword">open</a> <a id="58" class="Keyword">import</a> <a id="65" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="123" class="Keyword">hiding</a> <a id="130" class="Symbol">(</a><a id="131" href="Cubical.Data.Nat.Base.html#1636" class="Function">isZero</a><a id="137" class="Symbol">)</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="231" class="Keyword">using</a> <a id="237" class="Symbol">(</a><a id="238" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="242" class="Symbol">;</a> <a id="244" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="248" class="Symbol">;</a> <a id="250" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="255" class="Symbol">;</a> <a id="257" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then_else_</a><a id="270" class="Symbol">)</a>

<a id="273" class="Keyword">private</a>
  <a id="283" class="Keyword">variable</a>
    <a id="296" href="Cubical.Tactics.NatSolver.HornerForms.html#296" class="Generalizable">ℓ</a> <a id="298" class="Symbol">:</a> <a id="300" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="307" class="Comment">{-
  This defines the type of multivariate Polynomials over ℕ.
  The construction is based on the algebraic fact

    ℕ[X₀][X₁]⋯[Xₙ] ≅ ℕ[X₀,⋯,Xₙ]

  BUT: Contrary to algebraic convetions, we will give &#39;Xₙ&#39; the lowest index
  in the definition of &#39;Variable&#39; below. So if &#39;Variable n k&#39; is identified
  with &#39;Xₖ&#39;, what we construct should rather be denoted with

    ℕ[Xₙ][Xₙ₋₁]⋯[X₀]

  or, to be precise about the evaluation order:

    (⋯((ℕ[Xₙ])[Xₙ₋₁])⋯)[X₀]

-}</a>

<a id="772" class="Keyword">data</a> <a id="IteratedHornerForms"></a><a id="777" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="801" class="Symbol">→</a> <a id="803" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="808" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a> <a id="815" class="Keyword">where</a>
  <a id="IteratedHornerForms.const"></a><a id="823" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="829" class="Symbol">:</a> <a id="831" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="833" class="Symbol">→</a> <a id="835" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="855" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a>
  <a id="IteratedHornerForms.0H"></a><a id="864" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="867" class="Symbol">:</a> <a id="869" class="Symbol">{</a><a id="870" href="Cubical.Tactics.NatSolver.HornerForms.html#870" class="Bound">n</a> <a id="872" class="Symbol">:</a> <a id="874" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="875" class="Symbol">}</a> <a id="877" class="Symbol">→</a> <a id="879" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="899" class="Symbol">(</a><a id="900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="906" href="Cubical.Tactics.NatSolver.HornerForms.html#870" class="Bound">n</a><a id="907" class="Symbol">)</a>
  <a id="IteratedHornerForms._·X+_"></a><a id="911" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">_·X+_</a> <a id="917" class="Symbol">:</a> <a id="919" class="Symbol">{</a><a id="920" href="Cubical.Tactics.NatSolver.HornerForms.html#920" class="Bound">n</a> <a id="922" class="Symbol">:</a> <a id="924" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">→</a> <a id="929" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="949" class="Symbol">(</a><a id="950" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="956" href="Cubical.Tactics.NatSolver.HornerForms.html#920" class="Bound">n</a><a id="957" class="Symbol">)</a> <a id="959" class="Symbol">→</a> <a id="961" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="981" href="Cubical.Tactics.NatSolver.HornerForms.html#920" class="Bound">n</a>
                  <a id="1001" class="Symbol">→</a> <a id="1003" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1030" href="Cubical.Tactics.NatSolver.HornerForms.html#920" class="Bound">n</a><a id="1031" class="Symbol">)</a>

<a id="eval"></a><a id="1034" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1039" class="Symbol">:</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Cubical.Tactics.NatSolver.HornerForms.html#1042" class="Bound">n</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1047" class="Symbol">}</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Tactics.NatSolver.HornerForms.html#1050" class="Bound">P</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1074" href="Cubical.Tactics.NatSolver.HornerForms.html#1042" class="Bound">n</a><a id="1075" class="Symbol">)</a>
       <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1090" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1092" href="Cubical.Tactics.NatSolver.HornerForms.html#1042" class="Bound">n</a> <a id="1094" class="Symbol">→</a> <a id="1096" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1098" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1110" href="Cubical.Tactics.NatSolver.HornerForms.html#1110" class="Bound">r</a><a id="1111" class="Symbol">)</a> <a id="1113" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Cubical.Tactics.NatSolver.HornerForms.html#1110" class="Bound">r</a>
<a id="1120" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1125" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1128" class="Symbol">(_</a> <a id="1131" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1133" class="Symbol">_)</a> <a id="1136" class="Symbol">=</a> <a id="1138" class="Number">0</a>
<a id="1140" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Tactics.NatSolver.HornerForms.html#1146" class="Bound">P</a> <a id="1148" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1152" href="Cubical.Tactics.NatSolver.HornerForms.html#1152" class="Bound">Q</a><a id="1153" class="Symbol">)</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Cubical.Tactics.NatSolver.HornerForms.html#1156" class="Bound">x</a> <a id="1158" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1160" href="Cubical.Tactics.NatSolver.HornerForms.html#1160" class="Bound">xs</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">=</a>
  <a id="1168" class="Symbol">(</a><a id="1169" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1174" href="Cubical.Tactics.NatSolver.HornerForms.html#1146" class="Bound">P</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Tactics.NatSolver.HornerForms.html#1156" class="Bound">x</a> <a id="1179" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1181" href="Cubical.Tactics.NatSolver.HornerForms.html#1160" class="Bound">xs</a><a id="1183" class="Symbol">))</a> <a id="1186" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1188" href="Cubical.Tactics.NatSolver.HornerForms.html#1156" class="Bound">x</a> <a id="1190" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1192" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1197" href="Cubical.Tactics.NatSolver.HornerForms.html#1152" class="Bound">Q</a> <a id="1199" href="Cubical.Tactics.NatSolver.HornerForms.html#1160" class="Bound">xs</a>

<a id="1203" class="Keyword">module</a> <a id="IteratedHornerOperations"></a><a id="1210" href="Cubical.Tactics.NatSolver.HornerForms.html#1210" class="Module">IteratedHornerOperations</a> <a id="1235" class="Keyword">where</a>

  <a id="1244" class="Keyword">private</a>
    <a id="IteratedHornerOperations.1H&#39;"></a><a id="1256" href="Cubical.Tactics.NatSolver.HornerForms.html#1256" class="Function">1H&#39;</a> <a id="1260" class="Symbol">:</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Cubical.Tactics.NatSolver.HornerForms.html#1263" class="Bound">n</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1292" href="Cubical.Tactics.NatSolver.HornerForms.html#1263" class="Bound">n</a>
    <a id="1298" href="Cubical.Tactics.NatSolver.HornerForms.html#1256" class="Function">1H&#39;</a> <a id="1302" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1317" class="Number">1</a>
    <a id="1323" href="Cubical.Tactics.NatSolver.HornerForms.html#1256" class="Function">1H&#39;</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1334" href="Cubical.Tactics.NatSolver.HornerForms.html#1334" class="Bound">n</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">=</a> <a id="1339" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1342" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1346" href="Cubical.Tactics.NatSolver.HornerForms.html#1256" class="Function">1H&#39;</a> <a id="1350" href="Cubical.Tactics.NatSolver.HornerForms.html#1334" class="Bound">n</a>

    <a id="IteratedHornerOperations.0H&#39;"></a><a id="1357" href="Cubical.Tactics.NatSolver.HornerForms.html#1357" class="Function">0H&#39;</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.Tactics.NatSolver.HornerForms.html#1364" class="Bound">n</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1393" href="Cubical.Tactics.NatSolver.HornerForms.html#1364" class="Bound">n</a>
    <a id="1399" href="Cubical.Tactics.NatSolver.HornerForms.html#1357" class="Function">0H&#39;</a> <a id="1403" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1418" class="Number">0</a>
    <a id="1424" href="Cubical.Tactics.NatSolver.HornerForms.html#1357" class="Function">0H&#39;</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1435" href="Cubical.Tactics.NatSolver.HornerForms.html#1435" class="Bound">n</a><a id="1436" class="Symbol">)</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a>

  <a id="IteratedHornerOperations.1ₕ"></a><a id="1446" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="1449" class="Symbol">:</a> <a id="1451" class="Symbol">{</a><a id="1452" href="Cubical.Tactics.NatSolver.HornerForms.html#1452" class="Bound">n</a> <a id="1454" class="Symbol">:</a> <a id="1456" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1481" href="Cubical.Tactics.NatSolver.HornerForms.html#1452" class="Bound">n</a>
  <a id="1485" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="1488" class="Symbol">{</a><a id="1489" class="Argument">n</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Cubical.Tactics.NatSolver.HornerForms.html#1493" class="Bound">n</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Tactics.NatSolver.HornerForms.html#1256" class="Function">1H&#39;</a> <a id="1502" href="Cubical.Tactics.NatSolver.HornerForms.html#1493" class="Bound">n</a>

  <a id="IteratedHornerOperations.0ₕ"></a><a id="1507" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">{</a><a id="1513" href="Cubical.Tactics.NatSolver.HornerForms.html#1513" class="Bound">n</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1542" href="Cubical.Tactics.NatSolver.HornerForms.html#1513" class="Bound">n</a>
  <a id="1546" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1549" class="Symbol">{</a><a id="1550" class="Argument">n</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Cubical.Tactics.NatSolver.HornerForms.html#1554" class="Bound">n</a><a id="1555" class="Symbol">}</a> <a id="1557" class="Symbol">=</a> <a id="1559" href="Cubical.Tactics.NatSolver.HornerForms.html#1357" class="Function">0H&#39;</a> <a id="1563" href="Cubical.Tactics.NatSolver.HornerForms.html#1554" class="Bound">n</a>

  <a id="IteratedHornerOperations.X"></a><a id="1568" href="Cubical.Tactics.NatSolver.HornerForms.html#1568" class="Function">X</a> <a id="1570" class="Symbol">:</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Cubical.Tactics.NatSolver.HornerForms.html#1573" class="Bound">n</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1578" class="Symbol">)</a> <a id="1580" class="Symbol">(</a><a id="1581" href="Cubical.Tactics.NatSolver.HornerForms.html#1581" class="Bound">k</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1589" href="Cubical.Tactics.NatSolver.HornerForms.html#1573" class="Bound">n</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1614" href="Cubical.Tactics.NatSolver.HornerForms.html#1573" class="Bound">n</a>
  <a id="1618" href="Cubical.Tactics.NatSolver.HornerForms.html#1568" class="Function">X</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1627" href="Cubical.Tactics.NatSolver.HornerForms.html#1627" class="Bound">m</a><a id="1628" class="Symbol">)</a> <a id="1630" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="1640" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1644" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a>
  <a id="1649" href="Cubical.Tactics.NatSolver.HornerForms.html#1568" class="Function">X</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1658" href="Cubical.Tactics.NatSolver.HornerForms.html#1658" class="Bound">m</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1666" href="Cubical.Tactics.NatSolver.HornerForms.html#1666" class="Bound">k</a><a id="1667" class="Symbol">)</a> <a id="1669" class="Symbol">=</a> <a id="1671" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1674" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1678" href="Cubical.Tactics.NatSolver.HornerForms.html#1568" class="Function">X</a> <a id="1680" href="Cubical.Tactics.NatSolver.HornerForms.html#1658" class="Bound">m</a> <a id="1682" href="Cubical.Tactics.NatSolver.HornerForms.html#1666" class="Bound">k</a>

  <a id="IteratedHornerOperations._+ₕ_"></a><a id="1687" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">_+ₕ_</a> <a id="1692" class="Symbol">:</a> <a id="1694" class="Symbol">{</a><a id="1695" href="Cubical.Tactics.NatSolver.HornerForms.html#1695" class="Bound">n</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1700" class="Symbol">}</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1724" href="Cubical.Tactics.NatSolver.HornerForms.html#1695" class="Bound">n</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1748" href="Cubical.Tactics.NatSolver.HornerForms.html#1695" class="Bound">n</a>
               <a id="1765" class="Symbol">→</a> <a id="1767" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1787" href="Cubical.Tactics.NatSolver.HornerForms.html#1695" class="Bound">n</a>
  <a id="1791" class="Symbol">(</a><a id="1792" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1798" href="Cubical.Tactics.NatSolver.HornerForms.html#1798" class="Bound">r</a><a id="1799" class="Symbol">)</a> <a id="1801" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1811" href="Cubical.Tactics.NatSolver.HornerForms.html#1811" class="Bound">s</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.Tactics.NatSolver.HornerForms.html#1798" class="Bound">r</a> <a id="1825" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1827" href="Cubical.Tactics.NatSolver.HornerForms.html#1811" class="Bound">s</a><a id="1828" class="Symbol">)</a>
  <a id="1832" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1835" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1838" href="Cubical.Tactics.NatSolver.HornerForms.html#1838" class="Bound">Q</a> <a id="1840" class="Symbol">=</a> <a id="1842" href="Cubical.Tactics.NatSolver.HornerForms.html#1838" class="Bound">Q</a>
  <a id="1846" class="Symbol">(</a><a id="1847" href="Cubical.Tactics.NatSolver.HornerForms.html#1847" class="Bound">P</a> <a id="1849" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1853" href="Cubical.Tactics.NatSolver.HornerForms.html#1853" class="Bound">r</a><a id="1854" class="Symbol">)</a> <a id="1856" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1859" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="1862" class="Symbol">=</a> <a id="1864" href="Cubical.Tactics.NatSolver.HornerForms.html#1847" class="Bound">P</a> <a id="1866" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1870" href="Cubical.Tactics.NatSolver.HornerForms.html#1853" class="Bound">r</a>
  <a id="1874" class="Symbol">(</a><a id="1875" href="Cubical.Tactics.NatSolver.HornerForms.html#1875" class="Bound">P</a> <a id="1877" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1881" href="Cubical.Tactics.NatSolver.HornerForms.html#1881" class="Bound">r</a><a id="1882" class="Symbol">)</a> <a id="1884" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Cubical.Tactics.NatSolver.HornerForms.html#1888" class="Bound">Q</a> <a id="1890" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1894" href="Cubical.Tactics.NatSolver.HornerForms.html#1894" class="Bound">s</a><a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">=</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Cubical.Tactics.NatSolver.HornerForms.html#1875" class="Bound">P</a> <a id="1902" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1905" href="Cubical.Tactics.NatSolver.HornerForms.html#1888" class="Bound">Q</a><a id="1906" class="Symbol">)</a> <a id="1908" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Tactics.NatSolver.HornerForms.html#1881" class="Bound">r</a> <a id="1915" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="1918" href="Cubical.Tactics.NatSolver.HornerForms.html#1894" class="Bound">s</a><a id="1919" class="Symbol">)</a>

  <a id="IteratedHornerOperations.isZero"></a><a id="1924" href="Cubical.Tactics.NatSolver.HornerForms.html#1924" class="Function">isZero</a> <a id="1931" class="Symbol">:</a> <a id="1933" class="Symbol">{</a><a id="1934" href="Cubical.Tactics.NatSolver.HornerForms.html#1934" class="Bound">n</a> <a id="1936" class="Symbol">:</a> <a id="1938" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1939" class="Symbol">}</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1970" href="Cubical.Tactics.NatSolver.HornerForms.html#1934" class="Bound">n</a><a id="1971" class="Symbol">)</a>
                   <a id="1992" class="Symbol">→</a> <a id="1994" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="2001" href="Cubical.Tactics.NatSolver.HornerForms.html#1924" class="Function">isZero</a> <a id="2008" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="2020" href="Cubical.Tactics.NatSolver.HornerForms.html#1924" class="Function">isZero</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Cubical.Tactics.NatSolver.HornerForms.html#2028" class="Bound">P</a> <a id="2030" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2034" href="Cubical.Tactics.NatSolver.HornerForms.html#2034" class="Bound">P₁</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">=</a> <a id="2040" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="IteratedHornerOperations._⋆_"></a><a id="2049" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">_⋆_</a> <a id="2053" class="Symbol">:</a> <a id="2055" class="Symbol">{</a><a id="2056" href="Cubical.Tactics.NatSolver.HornerForms.html#2056" class="Bound">n</a> <a id="2058" class="Symbol">:</a> <a id="2060" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2085" href="Cubical.Tactics.NatSolver.HornerForms.html#2056" class="Bound">n</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2116" href="Cubical.Tactics.NatSolver.HornerForms.html#2056" class="Bound">n</a><a id="2117" class="Symbol">)</a>
                <a id="2135" class="Symbol">→</a> <a id="2137" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2164" href="Cubical.Tactics.NatSolver.HornerForms.html#2056" class="Bound">n</a><a id="2165" class="Symbol">)</a>
  <a id="IteratedHornerOperations._·ₕ_"></a><a id="2169" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">_·ₕ_</a> <a id="2174" class="Symbol">:</a> <a id="2176" class="Symbol">{</a><a id="2177" href="Cubical.Tactics.NatSolver.HornerForms.html#2177" class="Bound">n</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2182" class="Symbol">}</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2206" href="Cubical.Tactics.NatSolver.HornerForms.html#2177" class="Bound">n</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2230" href="Cubical.Tactics.NatSolver.HornerForms.html#2177" class="Bound">n</a>
                <a id="2248" class="Symbol">→</a> <a id="2250" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2270" href="Cubical.Tactics.NatSolver.HornerForms.html#2177" class="Bound">n</a>
  <a id="2274" href="Cubical.Tactics.NatSolver.HornerForms.html#2274" class="Bound">r</a> <a id="2276" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="2278" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a>
  <a id="2288" href="Cubical.Tactics.NatSolver.HornerForms.html#2288" class="Bound">r</a> <a id="2290" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Cubical.Tactics.NatSolver.HornerForms.html#2293" class="Bound">P</a> <a id="2295" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2299" href="Cubical.Tactics.NatSolver.HornerForms.html#2299" class="Bound">Q</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">=</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Cubical.Tactics.NatSolver.HornerForms.html#2288" class="Bound">r</a> <a id="2307" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="2309" href="Cubical.Tactics.NatSolver.HornerForms.html#2293" class="Bound">P</a><a id="2310" class="Symbol">)</a> <a id="2312" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.Tactics.NatSolver.HornerForms.html#2288" class="Bound">r</a> <a id="2319" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="2322" href="Cubical.Tactics.NatSolver.HornerForms.html#2299" class="Bound">Q</a><a id="2323" class="Symbol">)</a>

  <a id="2328" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="2334" href="Cubical.Tactics.NatSolver.HornerForms.html#2334" class="Bound">x</a> <a id="2336" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="2339" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="2345" href="Cubical.Tactics.NatSolver.HornerForms.html#2345" class="Bound">y</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Cubical.Tactics.NatSolver.HornerForms.html#2334" class="Bound">x</a> <a id="2358" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2360" href="Cubical.Tactics.NatSolver.HornerForms.html#2345" class="Bound">y</a><a id="2361" class="Symbol">)</a>
  <a id="2365" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a> <a id="2368" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="2371" href="Cubical.Tactics.NatSolver.HornerForms.html#2371" class="Bound">Q</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Cubical.Tactics.NatSolver.HornerForms.html#864" class="InductiveConstructor">0H</a>
  <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Tactics.NatSolver.HornerForms.html#2381" class="Bound">P</a> <a id="2383" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2387" href="Cubical.Tactics.NatSolver.HornerForms.html#2387" class="Bound">Q</a><a id="2388" class="Symbol">)</a> <a id="2390" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="2393" href="Cubical.Tactics.NatSolver.HornerForms.html#2393" class="Bound">S</a> <a id="2395" class="Symbol">=</a>
     <a id="2402" class="Keyword">let</a>
        <a id="2414" href="Cubical.Tactics.NatSolver.HornerForms.html#2414" class="Bound">z</a> <a id="2416" class="Symbol">=</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Tactics.NatSolver.HornerForms.html#2381" class="Bound">P</a> <a id="2421" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="2424" href="Cubical.Tactics.NatSolver.HornerForms.html#2393" class="Bound">S</a><a id="2425" class="Symbol">)</a>
     <a id="2432" class="Keyword">in</a> <a id="2435" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Cubical.Tactics.NatSolver.HornerForms.html#1924" class="Function">isZero</a> <a id="2446" href="Cubical.Tactics.NatSolver.HornerForms.html#2414" class="Bound">z</a><a id="2447" class="Symbol">)</a>
        <a id="2457" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Cubical.Tactics.NatSolver.HornerForms.html#2387" class="Bound">Q</a> <a id="2465" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="2467" href="Cubical.Tactics.NatSolver.HornerForms.html#2393" class="Bound">S</a><a id="2468" class="Symbol">)</a>
        <a id="2478" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Cubical.Tactics.NatSolver.HornerForms.html#2414" class="Bound">z</a> <a id="2486" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2490" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="2492" class="Symbol">)</a> <a id="2494" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Cubical.Tactics.NatSolver.HornerForms.html#2387" class="Bound">Q</a> <a id="2500" href="Cubical.Tactics.NatSolver.HornerForms.html#2049" class="Function Operator">⋆</a> <a id="2502" href="Cubical.Tactics.NatSolver.HornerForms.html#2393" class="Bound">S</a><a id="2503" class="Symbol">)</a>

<a id="Variable"></a><a id="2506" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="2515" class="Symbol">:</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Cubical.Tactics.NatSolver.HornerForms.html#2518" class="Bound">n</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2523" class="Symbol">)</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Tactics.NatSolver.HornerForms.html#2526" class="Bound">k</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2534" href="Cubical.Tactics.NatSolver.HornerForms.html#2518" class="Bound">n</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2559" href="Cubical.Tactics.NatSolver.HornerForms.html#2518" class="Bound">n</a>
<a id="2561" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="2570" href="Cubical.Tactics.NatSolver.HornerForms.html#2570" class="Bound">n</a> <a id="2572" href="Cubical.Tactics.NatSolver.HornerForms.html#2572" class="Bound">k</a> <a id="2574" class="Symbol">=</a> <a id="2576" href="Cubical.Tactics.NatSolver.HornerForms.html#1568" class="Function">IteratedHornerOperations.X</a> <a id="2603" href="Cubical.Tactics.NatSolver.HornerForms.html#2570" class="Bound">n</a> <a id="2605" href="Cubical.Tactics.NatSolver.HornerForms.html#2572" class="Bound">k</a>

<a id="Constant"></a><a id="2608" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="2617" class="Symbol">:</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Cubical.Tactics.NatSolver.HornerForms.html#2620" class="Bound">n</a> <a id="2622" class="Symbol">:</a> <a id="2624" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Cubical.Tactics.NatSolver.HornerForms.html#2628" class="Bound">r</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2633" class="Symbol">)</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="2657" href="Cubical.Tactics.NatSolver.HornerForms.html#2620" class="Bound">n</a>
<a id="2659" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="2668" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2675" href="Cubical.Tactics.NatSolver.HornerForms.html#2675" class="Bound">r</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Cubical.Tactics.NatSolver.HornerForms.html#823" class="InductiveConstructor">const</a> <a id="2685" href="Cubical.Tactics.NatSolver.HornerForms.html#2675" class="Bound">r</a>
<a id="2687" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2703" href="Cubical.Tactics.NatSolver.HornerForms.html#2703" class="Bound">n</a><a id="2704" class="Symbol">)</a> <a id="2706" href="Cubical.Tactics.NatSolver.HornerForms.html#2706" class="Bound">r</a> <a id="2708" class="Symbol">=</a> <a id="2710" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">IteratedHornerOperations.0ₕ</a> <a id="2738" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="2742" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="2751" href="Cubical.Tactics.NatSolver.HornerForms.html#2703" class="Bound">n</a> <a id="2753" href="Cubical.Tactics.NatSolver.HornerForms.html#2706" class="Bound">r</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.NatSolver.NatExpression.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.NatSolver.NatExpression</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Tactics.NatSolver.NatExpression.html" class="Module">Cubical.Tactics.NatSolver.NatExpression</a> <a id="48" class="Keyword">where</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="158" class="Keyword">open</a> <a id="163" class="Keyword">import</a> <a id="170" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="193" class="Keyword">using</a> <a id="199" class="Symbol">(</a><a id="200" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="206" class="Symbol">)</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>

<a id="243" class="Keyword">infixl</a> <a id="250" class="Number">6</a> <a id="252" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">_+&#39;_</a>
<a id="257" class="Keyword">infixl</a> <a id="264" class="Number">7</a> <a id="266" href="Cubical.Tactics.NatSolver.NatExpression.html#430" class="InductiveConstructor Operator">_·&#39;_</a>

<a id="272" class="Comment">-- Expression in a ring on A with n variables</a>
<a id="318" class="Keyword">data</a> <a id="Expr"></a><a id="323" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a> <a id="331" class="Symbol">:</a> <a id="333" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="334" class="Symbol">)</a> <a id="336" class="Symbol">:</a> <a id="338" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="343" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a> <a id="350" class="Keyword">where</a>
  <a id="Expr.K"></a><a id="358" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="360" class="Symbol">:</a> <a id="362" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="364" class="Symbol">→</a> <a id="366" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="371" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a>
  <a id="Expr.∣"></a><a id="375" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a> <a id="377" class="Symbol">:</a> <a id="379" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="383" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a> <a id="385" class="Symbol">→</a> <a id="387" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="392" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a>
  <a id="Expr._+&#39;_"></a><a id="396" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">_+&#39;_</a> <a id="401" class="Symbol">:</a> <a id="403" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="408" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a> <a id="410" class="Symbol">→</a> <a id="412" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="417" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a> <a id="419" class="Symbol">→</a> <a id="421" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="426" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a>
  <a id="Expr._·&#39;_"></a><a id="430" href="Cubical.Tactics.NatSolver.NatExpression.html#430" class="InductiveConstructor Operator">_·&#39;_</a> <a id="435" class="Symbol">:</a> <a id="437" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="442" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a> <a id="444" class="Symbol">→</a> <a id="446" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="451" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a> <a id="453" class="Symbol">→</a> <a id="455" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="460" href="Cubical.Tactics.NatSolver.NatExpression.html#329" class="Bound">n</a>

<a id="463" class="Keyword">module</a> <a id="Eval"></a><a id="470" href="Cubical.Tactics.NatSolver.NatExpression.html#470" class="Module">Eval</a> <a id="475" class="Keyword">where</a>
  <a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a>

  <a id="Eval.⟦_⟧"></a><a id="515" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦_⟧</a> <a id="519" class="Symbol">:</a> <a id="521" class="Symbol">∀</a> <a id="523" class="Symbol">{</a><a id="524" href="Cubical.Tactics.NatSolver.NatExpression.html#524" class="Bound">n</a><a id="525" class="Symbol">}</a> <a id="527" class="Symbol">→</a> <a id="529" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="534" href="Cubical.Tactics.NatSolver.NatExpression.html#524" class="Bound">n</a> <a id="536" class="Symbol">→</a> <a id="538" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="542" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="544" href="Cubical.Tactics.NatSolver.NatExpression.html#524" class="Bound">n</a> <a id="546" class="Symbol">→</a> <a id="548" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="552" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="554" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="556" href="Cubical.Tactics.NatSolver.NatExpression.html#556" class="Bound">r</a> <a id="558" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="560" href="Cubical.Tactics.NatSolver.NatExpression.html#560" class="Bound">v</a> <a id="562" class="Symbol">=</a> <a id="564" href="Cubical.Tactics.NatSolver.NatExpression.html#556" class="Bound">r</a>
  <a id="568" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="570" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a> <a id="572" href="Cubical.Tactics.NatSolver.NatExpression.html#572" class="Bound">k</a> <a id="574" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="576" href="Cubical.Tactics.NatSolver.NatExpression.html#576" class="Bound">v</a> <a id="578" class="Symbol">=</a> <a id="580" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="587" href="Cubical.Tactics.NatSolver.NatExpression.html#572" class="Bound">k</a> <a id="589" href="Cubical.Tactics.NatSolver.NatExpression.html#576" class="Bound">v</a>
  <a id="593" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="595" href="Cubical.Tactics.NatSolver.NatExpression.html#595" class="Bound">x</a> <a id="597" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">+&#39;</a> <a id="600" href="Cubical.Tactics.NatSolver.NatExpression.html#600" class="Bound">y</a> <a id="602" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="604" href="Cubical.Tactics.NatSolver.NatExpression.html#604" class="Bound">v</a> <a id="606" class="Symbol">=</a>  <a id="609" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="611" href="Cubical.Tactics.NatSolver.NatExpression.html#595" class="Bound">x</a> <a id="613" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="615" href="Cubical.Tactics.NatSolver.NatExpression.html#604" class="Bound">v</a> <a id="617" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="619" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="621" href="Cubical.Tactics.NatSolver.NatExpression.html#600" class="Bound">y</a> <a id="623" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="625" href="Cubical.Tactics.NatSolver.NatExpression.html#604" class="Bound">v</a>
  <a id="629" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="631" href="Cubical.Tactics.NatSolver.NatExpression.html#631" class="Bound">x</a> <a id="633" href="Cubical.Tactics.NatSolver.NatExpression.html#430" class="InductiveConstructor Operator">·&#39;</a> <a id="636" href="Cubical.Tactics.NatSolver.NatExpression.html#636" class="Bound">y</a> <a id="638" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="640" href="Cubical.Tactics.NatSolver.NatExpression.html#640" class="Bound">v</a> <a id="642" class="Symbol">=</a> <a id="644" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="646" href="Cubical.Tactics.NatSolver.NatExpression.html#631" class="Bound">x</a> <a id="648" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="650" href="Cubical.Tactics.NatSolver.NatExpression.html#640" class="Bound">v</a> <a id="652" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="654" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="656" href="Cubical.Tactics.NatSolver.NatExpression.html#636" class="Bound">y</a> <a id="658" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="660" href="Cubical.Tactics.NatSolver.NatExpression.html#640" class="Bound">v</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.NatSolver.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.NatSolver.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  This is inspired by/copied from:
  https://github.com/agda/agda-stdlib/blob/master/src/Tactic/MonoidSolver.agda
  and the 1lab.

  Boilerplate code for calling the ring solver is constructed automatically
  with agda&#39;s reflection features.
-}</a>
<a id="249" class="Keyword">module</a> <a id="256" href="Cubical.Tactics.NatSolver.Reflection.html" class="Module">Cubical.Tactics.NatSolver.Reflection</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="340" class="Keyword">hiding</a> <a id="347" class="Symbol">(</a><a id="348" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="352" class="Symbol">)</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a>

<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="427" class="Keyword">hiding</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Cubical.Data.Bool.SwitchStatement.html" class="Module">Cubical.Data.Bool.SwitchStatement</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a><a id="747" class="Symbol">)</a> <a id="749" class="Keyword">renaming</a> <a id="758" class="Symbol">(</a><a id="759" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="762" class="Symbol">to</a> <a id="765" class="InductiveConstructor">emptyVec</a><a id="773" class="Symbol">;</a> <a id="775" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="779" class="Symbol">to</a> <a id="782" class="InductiveConstructor Operator">_∷vec_</a><a id="788" class="Symbol">)</a> <a id="790" class="Keyword">public</a>

<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Cubical.Tactics.NatSolver.NatExpression.html" class="Module">Cubical.Tactics.NatSolver.NatExpression</a>
<a id="850" class="Keyword">open</a> <a id="855" class="Keyword">import</a> <a id="862" href="Cubical.Tactics.NatSolver.Solver.html" class="Module">Cubical.Tactics.NatSolver.Solver</a>

<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Cubical.Tactics.Reflection.html" class="Module">Cubical.Tactics.Reflection</a>
<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="Cubical.Tactics.Reflection.Variables.html" class="Module">Cubical.Tactics.Reflection.Variables</a>
<a id="984" class="Keyword">open</a> <a id="989" class="Keyword">import</a> <a id="996" href="Cubical.Tactics.Reflection.Utilities.html" class="Module">Cubical.Tactics.Reflection.Utilities</a>

<a id="1034" class="Keyword">open</a> <a id="1039" href="Cubical.Tactics.NatSolver.Solver.html#425" class="Module">EqualityToNormalform</a> <a id="1060" class="Keyword">renaming</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Tactics.NatSolver.Solver.html#4100" class="Function">solve</a> <a id="1076" class="Symbol">to</a> <a id="1079" class="Function">natSolve</a><a id="1087" class="Symbol">)</a>
<a id="1089" class="Keyword">private</a>
  <a id="1099" class="Keyword">variable</a>
    <a id="1112" href="Cubical.Tactics.NatSolver.Reflection.html#1112" class="Generalizable">ℓ</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Agda.Primitive.html#742" class="Postulate">Level</a>

  <a id="1125" class="Keyword">private</a>
    <a id="solverCallAsTerm"></a><a id="1137" href="Cubical.Tactics.NatSolver.Reflection.html#1137" class="Function">solverCallAsTerm</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1160" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
    <a id="1190" href="Cubical.Tactics.NatSolver.Reflection.html#1137" class="Function">solverCallAsTerm</a> <a id="1207" href="Cubical.Tactics.NatSolver.Reflection.html#1207" class="Bound">varList</a> <a id="1215" href="Cubical.Tactics.NatSolver.Reflection.html#1215" class="Bound">lhs</a> <a id="1219" href="Cubical.Tactics.NatSolver.Reflection.html#1219" class="Bound">rhs</a> <a id="1223" class="Symbol">=</a>
      <a id="1231" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>
         <a id="1244" class="Symbol">(</a><a id="1245" class="Keyword">quote</a> <a id="1251" href="Cubical.Tactics.NatSolver.Reflection.html#1079" class="Function">natSolve</a><a id="1259" class="Symbol">)</a>
         <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1276" href="Cubical.Tactics.NatSolver.Reflection.html#1215" class="Bound">lhs</a> <a id="1280" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1282" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1287" href="Cubical.Tactics.NatSolver.Reflection.html#1219" class="Bound">rhs</a>
           <a id="1302" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1304" href="Cubical.Tactics.NatSolver.Reflection.html#1207" class="Bound">varList</a>
           <a id="1323" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1325" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1335" class="Symbol">(</a><a id="1336" class="Keyword">quote</a> <a id="1342" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1346" class="Symbol">)</a> <a id="1348" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1350" class="Symbol">)</a> <a id="1352" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1354" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1356" class="Symbol">)</a>

  <a id="solverCallWithVars"></a><a id="1361" href="Cubical.Tactics.NatSolver.Reflection.html#1361" class="Function">solverCallWithVars</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="1414" href="Cubical.Tactics.NatSolver.Reflection.html#1361" class="Function">solverCallWithVars</a> <a id="1433" href="Cubical.Tactics.NatSolver.Reflection.html#1433" class="Bound">n</a> <a id="1435" href="Cubical.Tactics.NatSolver.Reflection.html#1435" class="Bound">vars</a> <a id="1440" href="Cubical.Tactics.NatSolver.Reflection.html#1440" class="Bound">lhs</a> <a id="1444" href="Cubical.Tactics.NatSolver.Reflection.html#1444" class="Bound">rhs</a> <a id="1448" class="Symbol">=</a>
      <a id="1456" href="Cubical.Tactics.NatSolver.Reflection.html#1137" class="Function">solverCallAsTerm</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Tactics.NatSolver.Reflection.html#1521" class="Function">variableList</a> <a id="1487" href="Cubical.Tactics.NatSolver.Reflection.html#1435" class="Bound">vars</a><a id="1491" class="Symbol">)</a> <a id="1493" href="Cubical.Tactics.NatSolver.Reflection.html#1440" class="Bound">lhs</a> <a id="1497" href="Cubical.Tactics.NatSolver.Reflection.html#1444" class="Bound">rhs</a>
      <a id="1507" class="Keyword">where</a>
        <a id="1521" href="Cubical.Tactics.NatSolver.Reflection.html#1521" class="Function">variableList</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1547" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
        <a id="1560" href="Cubical.Tactics.NatSolver.Reflection.html#1521" class="Function">variableList</a> <a id="1573" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1588" class="Symbol">(</a><a id="1589" class="Keyword">quote</a> <a id="1595" href="Cubical.Tactics.NatSolver.Reflection.html#765" class="InductiveConstructor">emptyVec</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1607" class="Symbol">)</a>
        <a id="1617" href="Cubical.Tactics.NatSolver.Reflection.html#1521" class="Function">variableList</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Cubical.Tactics.NatSolver.Reflection.html#1631" class="Bound">t</a> <a id="1633" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1635" href="Cubical.Tactics.NatSolver.Reflection.html#1635" class="Bound">ts</a><a id="1637" class="Symbol">)</a>
          <a id="1649" class="Symbol">=</a> <a id="1651" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1661" class="Symbol">(</a><a id="1662" class="Keyword">quote</a> <a id="1668" href="Cubical.Tactics.NatSolver.Reflection.html#782" class="InductiveConstructor Operator">_∷vec_</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Tactics.NatSolver.Reflection.html#1631" class="Bound">t</a> <a id="1679" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Tactics.NatSolver.Reflection.html#1521" class="Function">variableList</a> <a id="1696" href="Cubical.Tactics.NatSolver.Reflection.html#1635" class="Bound">ts</a><a id="1698" class="Symbol">)</a> <a id="1700" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1702" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1704" class="Symbol">))</a>

<a id="1708" class="Keyword">module</a> <a id="pr"></a><a id="1715" href="Cubical.Tactics.NatSolver.Reflection.html#1715" class="Module">pr</a> <a id="1718" class="Symbol">{</a><a id="1719" href="Cubical.Tactics.NatSolver.Reflection.html#1719" class="Bound">n</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1724" class="Symbol">}</a> <a id="1726" class="Keyword">where</a>
  <a id="pr.0&#39;"></a><a id="1734" href="Cubical.Tactics.NatSolver.Reflection.html#1734" class="Function">0&#39;</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="1744" href="Cubical.Tactics.NatSolver.Reflection.html#1719" class="Bound">n</a>
  <a id="1748" href="Cubical.Tactics.NatSolver.Reflection.html#1734" class="Function">0&#39;</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="1755" class="Number">0</a>

  <a id="pr.1&#39;"></a><a id="1760" href="Cubical.Tactics.NatSolver.Reflection.html#1760" class="Function">1&#39;</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="1770" href="Cubical.Tactics.NatSolver.Reflection.html#1719" class="Bound">n</a>
  <a id="1774" href="Cubical.Tactics.NatSolver.Reflection.html#1760" class="Function">1&#39;</a> <a id="1777" class="Symbol">=</a> <a id="1779" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="1781" class="Number">1</a>

<a id="1784" class="Keyword">module</a> <a id="NatSolverReflection"></a><a id="1791" href="Cubical.Tactics.NatSolver.Reflection.html#1791" class="Module">NatSolverReflection</a> <a id="1811" class="Keyword">where</a>
  <a id="1819" class="Keyword">open</a> <a id="1824" href="Cubical.Tactics.NatSolver.Reflection.html#1715" class="Module">pr</a>

  <a id="NatSolverReflection.buildExpression"></a><a id="1830" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="1846" class="Symbol">:</a> <a id="1848" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1853" class="Symbol">→</a> <a id="1855" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="1868" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1870" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="1874" class="Symbol">)</a>

  <a id="NatSolverReflection.op2"></a><a id="1879" href="Cubical.Tactics.NatSolver.Reflection.html#1879" class="Function">op2</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="1919" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1921" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="1925" class="Symbol">)</a>
  <a id="1929" href="Cubical.Tactics.NatSolver.Reflection.html#1879" class="Function">op2</a> <a id="1933" href="Cubical.Tactics.NatSolver.Reflection.html#1933" class="Bound">op</a> <a id="1936" href="Cubical.Tactics.NatSolver.Reflection.html#1936" class="Bound">x</a> <a id="1938" href="Cubical.Tactics.NatSolver.Reflection.html#1938" class="Bound">y</a> <a id="1940" class="Symbol">=</a> <a id="1942" class="Keyword">do</a>
    <a id="1949" href="Cubical.Tactics.NatSolver.Reflection.html#1949" class="Bound">r1</a> <a id="1952" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1954" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="1970" href="Cubical.Tactics.NatSolver.Reflection.html#1936" class="Bound">x</a>
    <a id="1976" href="Cubical.Tactics.NatSolver.Reflection.html#1976" class="Bound">r2</a> <a id="1979" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1981" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="1997" href="Cubical.Tactics.NatSolver.Reflection.html#1938" class="Bound">y</a>
    <a id="2003" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2012" class="Symbol">((λ</a> <a id="2016" href="Cubical.Tactics.NatSolver.Reflection.html#2016" class="Bound">ass</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="2026" href="Cubical.Tactics.NatSolver.Reflection.html#1933" class="Bound">op</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2034" href="Cubical.Tactics.NatSolver.Reflection.html#1949" class="Bound">r1</a> <a id="2037" href="Cubical.Tactics.NatSolver.Reflection.html#2016" class="Bound">ass</a> <a id="2041" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2044" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2048" href="Cubical.Tactics.NatSolver.Reflection.html#1976" class="Bound">r2</a> <a id="2051" href="Cubical.Tactics.NatSolver.Reflection.html#2016" class="Bound">ass</a> <a id="2055" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2058" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2060" class="Symbol">))</a> <a id="2063" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
             <a id="2078" href="Cubical.Tactics.Reflection.Variables.html#2469" class="Function">appendWithoutRepetition</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2107" href="Cubical.Tactics.NatSolver.Reflection.html#1949" class="Bound">r1</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2116" href="Cubical.Tactics.NatSolver.Reflection.html#1976" class="Bound">r2</a><a id="2118" class="Symbol">))</a>

  <a id="NatSolverReflection.`_·_`"></a><a id="2124" href="Cubical.Tactics.NatSolver.Reflection.html#2124" class="Function Operator">`_·_`</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2142" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2146" class="Symbol">)</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="2163" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2165" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="2169" class="Symbol">)</a>
  <a id="2173" href="Cubical.Tactics.NatSolver.Reflection.html#2124" class="Function Operator">`_·_`</a> <a id="2179" class="Symbol">(_</a> <a id="2182" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="2185" href="Cubical.Tactics.NatSolver.Reflection.html#2185" class="Bound">xs</a><a id="2187" class="Symbol">)</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Cubical.Tactics.NatSolver.Reflection.html#2124" class="Function Operator">`_·_`</a> <a id="2197" href="Cubical.Tactics.NatSolver.Reflection.html#2185" class="Bound">xs</a>
  <a id="2202" href="Cubical.Tactics.NatSolver.Reflection.html#2124" class="Function Operator">`_·_`</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Cubical.Tactics.NatSolver.Reflection.html#2209" class="Bound">x</a> <a id="2211" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2214" href="Cubical.Tactics.NatSolver.Reflection.html#2214" class="Bound">y</a> <a id="2216" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2219" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2221" class="Symbol">)</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Cubical.Tactics.NatSolver.Reflection.html#1879" class="Function">op2</a> <a id="2229" class="Symbol">(</a><a id="2230" class="Keyword">quote</a> <a id="2236" href="Cubical.Tactics.NatSolver.NatExpression.html#430" class="InductiveConstructor Operator">_·&#39;_</a><a id="2240" class="Symbol">)</a> <a id="2242" href="Cubical.Tactics.NatSolver.Reflection.html#2209" class="Bound">x</a> <a id="2244" href="Cubical.Tactics.NatSolver.Reflection.html#2214" class="Bound">y</a>
  <a id="2248" href="Cubical.Tactics.NatSolver.Reflection.html#2124" class="CatchallClause Function Operator">`_·_`</a><a id="2253" class="CatchallClause"> </a><a id="2254" href="Cubical.Tactics.NatSolver.Reflection.html#2254" class="CatchallClause Bound">ts</a> <a id="2257" class="Symbol">=</a> <a id="2259" href="Cubical.Tactics.Reflection.Utilities.html#829" class="Function">errorOut</a> <a id="2268" href="Cubical.Tactics.NatSolver.Reflection.html#2254" class="Bound">ts</a>

  <a id="NatSolverReflection.`_+_`"></a><a id="2274" href="Cubical.Tactics.NatSolver.Reflection.html#2274" class="Function Operator">`_+_`</a> <a id="2280" class="Symbol">:</a> <a id="2282" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2292" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2296" class="Symbol">)</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="2313" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2315" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="2319" class="Symbol">)</a>
  <a id="2323" href="Cubical.Tactics.NatSolver.Reflection.html#2274" class="Function Operator">`_+_`</a> <a id="2329" class="Symbol">(_</a> <a id="2332" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="2335" href="Cubical.Tactics.NatSolver.Reflection.html#2335" class="Bound">xs</a><a id="2337" class="Symbol">)</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Cubical.Tactics.NatSolver.Reflection.html#2274" class="Function Operator">`_+_`</a> <a id="2347" href="Cubical.Tactics.NatSolver.Reflection.html#2335" class="Bound">xs</a>
  <a id="2352" href="Cubical.Tactics.NatSolver.Reflection.html#2274" class="Function Operator">`_+_`</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Cubical.Tactics.NatSolver.Reflection.html#2359" class="Bound">x</a> <a id="2361" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2364" href="Cubical.Tactics.NatSolver.Reflection.html#2364" class="Bound">y</a> <a id="2366" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2369" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2371" class="Symbol">)</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Cubical.Tactics.NatSolver.Reflection.html#1879" class="Function">op2</a> <a id="2379" class="Symbol">(</a><a id="2380" class="Keyword">quote</a> <a id="2386" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">_+&#39;_</a><a id="2390" class="Symbol">)</a> <a id="2392" href="Cubical.Tactics.NatSolver.Reflection.html#2359" class="Bound">x</a> <a id="2394" href="Cubical.Tactics.NatSolver.Reflection.html#2364" class="Bound">y</a>
  <a id="2398" href="Cubical.Tactics.NatSolver.Reflection.html#2274" class="CatchallClause Function Operator">`_+_`</a><a id="2403" class="CatchallClause"> </a><a id="2404" href="Cubical.Tactics.NatSolver.Reflection.html#2404" class="CatchallClause Bound">ts</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="Cubical.Tactics.Reflection.Utilities.html#829" class="Function">errorOut</a> <a id="2418" href="Cubical.Tactics.NatSolver.Reflection.html#2404" class="Bound">ts</a>

  <a id="NatSolverReflection.`1+_`"></a><a id="2424" href="Cubical.Tactics.NatSolver.Reflection.html#2424" class="Function Operator">`1+_`</a> <a id="2430" class="Symbol">:</a> <a id="2432" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2442" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="2463" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2465" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="2469" class="Symbol">)</a>
  <a id="2473" href="Cubical.Tactics.NatSolver.Reflection.html#2424" class="Function Operator">`1+_`</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Cubical.Tactics.NatSolver.Reflection.html#2480" class="Bound">x</a> <a id="2482" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2485" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">=</a> <a id="2491" class="Keyword">do</a>
    <a id="2498" href="Cubical.Tactics.NatSolver.Reflection.html#2498" class="Bound">r1</a> <a id="2501" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2503" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="2519" href="Cubical.Tactics.NatSolver.Reflection.html#2480" class="Bound">x</a>
    <a id="2525" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2534" class="Symbol">((λ</a> <a id="2538" href="Cubical.Tactics.NatSolver.Reflection.html#2538" class="Bound">ass</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="2548" class="Symbol">(</a><a id="2549" class="Keyword">quote</a> <a id="2555" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">_+&#39;_</a><a id="2559" class="Symbol">)</a> <a id="2561" class="Symbol">((</a><a id="2563" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2567" class="Symbol">(</a><a id="2568" class="Keyword">quote</a> <a id="2574" href="Cubical.Tactics.NatSolver.Reflection.html#1760" class="Function">1&#39;</a><a id="2576" class="Symbol">)</a> <a id="2578" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2580" class="Symbol">)</a> <a id="2582" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2585" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2589" href="Cubical.Tactics.NatSolver.Reflection.html#2498" class="Bound">r1</a> <a id="2592" href="Cubical.Tactics.NatSolver.Reflection.html#2538" class="Bound">ass</a> <a id="2596" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2599" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2601" class="Symbol">))</a> <a id="2604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
              <a id="2620" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2624" href="Cubical.Tactics.NatSolver.Reflection.html#2498" class="Bound">r1</a><a id="2626" class="Symbol">)</a>
  <a id="2630" href="Cubical.Tactics.NatSolver.Reflection.html#2424" class="CatchallClause Function Operator">`1+_`</a><a id="2635" class="CatchallClause"> </a><a id="2636" href="Cubical.Tactics.NatSolver.Reflection.html#2636" class="CatchallClause Bound">ts</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Cubical.Tactics.Reflection.Utilities.html#829" class="Function">errorOut</a> <a id="2650" href="Cubical.Tactics.NatSolver.Reflection.html#2636" class="Bound">ts</a>

  <a id="NatSolverReflection.K&#39;"></a><a id="2656" href="Cubical.Tactics.NatSolver.Reflection.html#2656" class="Function">K&#39;</a> <a id="2659" class="Symbol">:</a> <a id="2661" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2671" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2675" class="Symbol">)</a> <a id="2677" class="Symbol">→</a> <a id="2679" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="2692" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2694" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="2698" class="Symbol">)</a>
  <a id="2702" href="Cubical.Tactics.NatSolver.Reflection.html#2656" class="Function">K&#39;</a> <a id="2705" href="Cubical.Tactics.NatSolver.Reflection.html#2705" class="Bound">xs</a> <a id="2708" class="Symbol">=</a> <a id="2710" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2719" class="Symbol">((λ</a> <a id="2723" href="Cubical.Tactics.NatSolver.Reflection.html#2723" class="Bound">_</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="2731" class="Symbol">(</a><a id="2732" class="Keyword">quote</a> <a id="2738" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a><a id="2739" class="Symbol">)</a> <a id="2741" href="Cubical.Tactics.NatSolver.Reflection.html#2705" class="Bound">xs</a><a id="2743" class="Symbol">)</a> <a id="2745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2747" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2749" class="Symbol">)</a>

  <a id="NatSolverReflection.polynomialVariable"></a><a id="2754" href="Cubical.Tactics.NatSolver.Reflection.html#2754" class="Function">polynomialVariable</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2781" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="2792" href="Cubical.Tactics.NatSolver.Reflection.html#2754" class="Function">polynomialVariable</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2817" href="Cubical.Tactics.NatSolver.Reflection.html#2817" class="Bound">n</a><a id="2818" class="Symbol">)</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="2826" class="Symbol">(</a><a id="2827" class="Keyword">quote</a> <a id="2833" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">(</a><a id="2837" href="Cubical.Tactics.Reflection.Utilities.html#590" class="Function">finiteNumberAsTerm</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2862" href="Cubical.Tactics.NatSolver.Reflection.html#2817" class="Bound">n</a><a id="2863" class="Symbol">)</a> <a id="2865" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2868" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2870" class="Symbol">)</a>
  <a id="2874" href="Cubical.Tactics.NatSolver.Reflection.html#2754" class="Function">polynomialVariable</a> <a id="2893" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>

  <a id="2914" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="2930" href="Cubical.Tactics.NatSolver.Reflection.html#2930" class="Bound">v</a><a id="2931" class="Symbol">@(</a><a id="2933" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="2937" class="Symbol">_</a> <a id="2939" class="Symbol">_)</a> <a id="2942" class="Symbol">=</a>
      <a id="2950" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2959" class="Symbol">((λ</a> <a id="2963" href="Cubical.Tactics.NatSolver.Reflection.html#2963" class="Bound">ass</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="Cubical.Tactics.NatSolver.Reflection.html#2754" class="Function">polynomialVariable</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.Tactics.NatSolver.Reflection.html#2963" class="Bound">ass</a> <a id="2993" href="Cubical.Tactics.NatSolver.Reflection.html#2930" class="Bound">v</a><a id="2994" class="Symbol">))</a> <a id="2997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
           <a id="3010" href="Cubical.Tactics.NatSolver.Reflection.html#2930" class="Bound">v</a> <a id="3012" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3016" class="Symbol">)</a>
  <a id="3020" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="3036" href="Cubical.Tactics.NatSolver.Reflection.html#3036" class="Bound">t</a><a id="3037" class="Symbol">@(</a><a id="3039" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="3043" href="Cubical.Tactics.NatSolver.Reflection.html#3043" class="Bound">n</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">=</a> <a id="3048" href="Cubical.Tactics.NatSolver.Reflection.html#2656" class="Function">K&#39;</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Cubical.Tactics.NatSolver.Reflection.html#3036" class="Bound">t</a> <a id="3054" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3057" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3059" class="Symbol">)</a>
  <a id="3063" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="3079" href="Cubical.Tactics.NatSolver.Reflection.html#3079" class="Bound">t</a><a id="3080" class="Symbol">@(</a><a id="3082" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="3086" href="Cubical.Tactics.NatSolver.Reflection.html#3086" class="Bound">n</a> <a id="3088" href="Cubical.Tactics.NatSolver.Reflection.html#3088" class="Bound">xs</a><a id="3090" class="Symbol">)</a> <a id="3092" class="Symbol">=</a>
    <a id="3098" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">switch</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Tactics.NatSolver.Reflection.html#3086" class="Bound">n</a> <a id="3108" href="Cubical.Tactics.Reflection.Utilities.html#1132" class="Function Operator">==_</a><a id="3111" class="Symbol">)</a> <a id="3113" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">cases</a>
      <a id="3125" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">case</a> <a id="3130" class="Symbol">(</a><a id="3131" class="Keyword">quote</a> <a id="3137" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">_·_</a><a id="3140" class="Symbol">)</a> <a id="3142" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">⇒</a> <a id="3144" href="Cubical.Tactics.NatSolver.Reflection.html#2124" class="Function Operator">`_·_`</a> <a id="3150" href="Cubical.Tactics.NatSolver.Reflection.html#3088" class="Bound">xs</a>   <a id="3155" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">break</a>
      <a id="3167" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">case</a> <a id="3172" class="Symbol">(</a><a id="3173" class="Keyword">quote</a> <a id="3179" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="3182" class="Symbol">)</a> <a id="3184" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">⇒</a> <a id="3186" href="Cubical.Tactics.NatSolver.Reflection.html#2274" class="Function Operator">`_+_`</a> <a id="3192" href="Cubical.Tactics.NatSolver.Reflection.html#3088" class="Bound">xs</a>   <a id="3197" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">break</a>
      <a id="3209" href="Cubical.Data.Bool.SwitchStatement.html#903" class="Function Operator">default⇒</a> <a id="3218" class="Symbol">(</a><a id="3219" href="Cubical.Tactics.NatSolver.Reflection.html#2656" class="Function">K&#39;</a> <a id="3222" href="Cubical.Tactics.NatSolver.Reflection.html#3088" class="Bound">xs</a><a id="3224" class="Symbol">)</a>
  <a id="3228" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="3244" href="Cubical.Tactics.NatSolver.Reflection.html#3244" class="Bound">t</a><a id="3245" class="Symbol">@(</a><a id="3247" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="3251" href="Cubical.Tactics.NatSolver.Reflection.html#3251" class="Bound">n</a> <a id="3253" href="Cubical.Tactics.NatSolver.Reflection.html#3253" class="Bound">xs</a><a id="3255" class="Symbol">)</a> <a id="3257" class="Symbol">=</a>
    <a id="3263" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">switch</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.Tactics.NatSolver.Reflection.html#3251" class="Bound">n</a> <a id="3273" href="Cubical.Tactics.Reflection.Utilities.html#1132" class="Function Operator">==_</a><a id="3276" class="Symbol">)</a> <a id="3278" href="Cubical.Data.Bool.SwitchStatement.html#529" class="Function Operator">cases</a>
      <a id="3290" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">case</a> <a id="3295" class="Symbol">(</a><a id="3296" class="Keyword">quote</a> <a id="3302" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="3305" class="Symbol">)</a> <a id="3307" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">⇒</a> <a id="3309" href="Cubical.Tactics.NatSolver.Reflection.html#2424" class="Function Operator">`1+_`</a> <a id="3315" href="Cubical.Tactics.NatSolver.Reflection.html#3253" class="Bound">xs</a>   <a id="3320" href="Cubical.Data.Bool.SwitchStatement.html#670" class="Function Operator">break</a>
      <a id="3332" href="Cubical.Data.Bool.SwitchStatement.html#903" class="Function Operator">default⇒</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Cubical.Tactics.NatSolver.Reflection.html#2656" class="Function">K&#39;</a> <a id="3345" href="Cubical.Tactics.NatSolver.Reflection.html#3253" class="Bound">xs</a><a id="3347" class="Symbol">)</a>
  <a id="3351" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="CatchallClause Function">buildExpression</a><a id="3366" class="CatchallClause"> </a><a id="3367" href="Cubical.Tactics.NatSolver.Reflection.html#3367" class="CatchallClause Bound">t</a> <a id="3369" class="Symbol">=</a> <a id="3371" href="Cubical.Tactics.Reflection.Utilities.html#994" class="Function">errorOut&#39;</a> <a id="3381" href="Cubical.Tactics.NatSolver.Reflection.html#3367" class="Bound">t</a>

  <a id="NatSolverReflection.toNatExpression"></a><a id="3386" href="Cubical.Tactics.NatSolver.Reflection.html#3386" class="Function">toNatExpression</a> <a id="3402" class="Symbol">:</a> <a id="3404" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3409" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3411" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3427" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3429" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3434" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3436" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="3440" class="Symbol">)</a>
  <a id="3444" href="Cubical.Tactics.NatSolver.Reflection.html#3386" class="Function">toNatExpression</a> <a id="3460" class="Symbol">(</a><a id="3461" href="Cubical.Tactics.NatSolver.Reflection.html#3461" class="Bound">lhs</a> <a id="3465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3467" href="Cubical.Tactics.NatSolver.Reflection.html#3467" class="Bound">rhs</a><a id="3470" class="Symbol">)</a> <a id="3472" class="Symbol">=</a> <a id="3474" class="Keyword">do</a>
      <a id="3483" href="Cubical.Tactics.NatSolver.Reflection.html#3483" class="Bound">r1</a> <a id="3486" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3488" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="3504" href="Cubical.Tactics.NatSolver.Reflection.html#3461" class="Bound">lhs</a>
      <a id="3514" href="Cubical.Tactics.NatSolver.Reflection.html#3514" class="Bound">r2</a> <a id="3517" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3519" href="Cubical.Tactics.NatSolver.Reflection.html#1830" class="Function">buildExpression</a> <a id="3535" href="Cubical.Tactics.NatSolver.Reflection.html#3467" class="Bound">rhs</a>
      <a id="3545" href="Cubical.Tactics.NatSolver.Reflection.html#3545" class="Bound">vars</a> <a id="3550" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3552" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Cubical.Tactics.Reflection.Variables.html#2469" class="Function">appendWithoutRepetition</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3591" href="Cubical.Tactics.NatSolver.Reflection.html#3483" class="Bound">r1</a><a id="3593" class="Symbol">)</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3600" href="Cubical.Tactics.NatSolver.Reflection.html#3514" class="Bound">r2</a><a id="3602" class="Symbol">))</a>
      <a id="3611" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="3620" class="Symbol">(</a>
        <a id="3630" class="Keyword">let</a> <a id="3634" href="Cubical.Tactics.NatSolver.Reflection.html#3634" class="Bound">ass</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Cubical.Tactics.Reflection.Variables.html#1082" class="Function">VarAss</a>
            <a id="3659" href="Cubical.Tactics.NatSolver.Reflection.html#3634" class="Bound">ass</a> <a id="3663" href="Cubical.Tactics.NatSolver.Reflection.html#3663" class="Bound">n</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="Cubical.Tactics.Reflection.Variables.html#2708" class="Function">indexOf</a> <a id="3675" href="Cubical.Tactics.NatSolver.Reflection.html#3663" class="Bound">n</a> <a id="3677" href="Cubical.Tactics.NatSolver.Reflection.html#3545" class="Bound">vars</a>
        <a id="3690" class="Keyword">in</a> <a id="3693" class="Symbol">(</a><a id="3694" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3698" href="Cubical.Tactics.NatSolver.Reflection.html#3483" class="Bound">r1</a> <a id="3701" href="Cubical.Tactics.NatSolver.Reflection.html#3634" class="Bound">ass</a> <a id="3705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3707" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3711" href="Cubical.Tactics.NatSolver.Reflection.html#3514" class="Bound">r2</a> <a id="3714" href="Cubical.Tactics.NatSolver.Reflection.html#3634" class="Bound">ass</a> <a id="3718" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3720" href="Cubical.Tactics.NatSolver.Reflection.html#3545" class="Bound">vars</a> <a id="3725" class="Symbol">))</a>

<a id="3729" class="Keyword">private</a>

  <a id="solve!-macro"></a><a id="3740" href="Cubical.Tactics.NatSolver.Reflection.html#3740" class="Function">solve!-macro</a> <a id="3753" class="Symbol">:</a> <a id="3755" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3760" class="Symbol">→</a> <a id="3762" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="3765" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="3772" href="Cubical.Tactics.NatSolver.Reflection.html#3740" class="Function">solve!-macro</a> <a id="3785" href="Cubical.Tactics.NatSolver.Reflection.html#3785" class="Bound">hole</a> <a id="3790" class="Symbol">=</a>
    <a id="3796" class="Keyword">do</a>
      <a id="3805" href="Cubical.Tactics.NatSolver.Reflection.html#3805" class="Bound">goal</a> <a id="3810" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3812" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a> <a id="3822" href="Cubical.Tactics.NatSolver.Reflection.html#3785" class="Bound">hole</a> <a id="3827" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3831" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>

      <a id="3848" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="3862" href="Cubical.Tactics.NatSolver.Reflection.html#3805" class="Bound">goal</a>
      <a id="3873" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Cubical.Tactics.NatSolver.Reflection.html#3879" class="Bound">lhs</a> <a id="3883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3885" href="Cubical.Tactics.NatSolver.Reflection.html#3885" class="Bound">rhs</a><a id="3888" class="Symbol">)</a> <a id="3890" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3892" href="Cubical.Tactics.Reflection.html#2693" class="Function">get-boundary</a> <a id="3905" href="Cubical.Tactics.NatSolver.Reflection.html#3805" class="Bound">goal</a>
        <a id="3918" class="Keyword">where</a>
          <a id="3934" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
            <a id="3954" class="Symbol">→</a> <a id="3956" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a><a id="3965" class="Symbol">(</a><a id="3966" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3973" class="String">&quot;The NatSolver failed to parse the goal &quot;</a>
                               <a id="4046" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4048" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="4056" href="Cubical.Tactics.NatSolver.Reflection.html#3805" class="Bound">goal</a> <a id="4061" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4063" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4065" class="Symbol">)</a>

      <a id="4074" class="Symbol">(</a><a id="4075" href="Cubical.Tactics.NatSolver.Reflection.html#4075" class="Bound">lhs&#39;</a> <a id="4080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4082" href="Cubical.Tactics.NatSolver.Reflection.html#4082" class="Bound">rhs&#39;</a> <a id="4087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4089" href="Cubical.Tactics.NatSolver.Reflection.html#4089" class="Bound">vars</a><a id="4093" class="Symbol">)</a> <a id="4095" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="4097" href="Cubical.Tactics.NatSolver.Reflection.html#3386" class="Function">NatSolverReflection.toNatExpression</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Tactics.NatSolver.Reflection.html#3879" class="Bound">lhs</a> <a id="4138" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4140" href="Cubical.Tactics.NatSolver.Reflection.html#3885" class="Bound">rhs</a><a id="4143" class="Symbol">)</a>
      <a id="4151" class="Keyword">let</a> <a id="4155" href="Cubical.Tactics.NatSolver.Reflection.html#4155" class="Bound">solution</a> <a id="4164" class="Symbol">=</a> <a id="4166" href="Cubical.Tactics.NatSolver.Reflection.html#1361" class="Function">solverCallWithVars</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="4193" href="Cubical.Tactics.NatSolver.Reflection.html#4089" class="Bound">vars</a><a id="4197" class="Symbol">)</a> <a id="4199" href="Cubical.Tactics.NatSolver.Reflection.html#4089" class="Bound">vars</a> <a id="4204" href="Cubical.Tactics.NatSolver.Reflection.html#4075" class="Bound">lhs&#39;</a> <a id="4209" href="Cubical.Tactics.NatSolver.Reflection.html#4082" class="Bound">rhs&#39;</a>
      <a id="4220" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="4226" href="Cubical.Tactics.NatSolver.Reflection.html#3785" class="Bound">hole</a> <a id="4231" href="Cubical.Tactics.NatSolver.Reflection.html#4155" class="Bound">solution</a>

<a id="4241" class="Keyword">macro</a>
  <a id="solveℕ!"></a><a id="4249" href="Cubical.Tactics.NatSolver.Reflection.html#4249" class="Macro">solveℕ!</a> <a id="4257" class="Symbol">:</a> <a id="4259" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="4269" class="Symbol">_</a>
  <a id="4273" href="Cubical.Tactics.NatSolver.Reflection.html#4249" class="Macro">solveℕ!</a> <a id="4281" class="Symbol">=</a> <a id="4283" href="Cubical.Tactics.NatSolver.Reflection.html#3740" class="Function">solve!-macro</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.NatSolver.Solver.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.NatSolver.Solver</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Tactics.NatSolver.Solver.html" class="Module">Cubical.Tactics.NatSolver.Solver</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="186" class="Keyword">using</a> <a id="192" class="Symbol">(</a><a id="193" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="199" class="Symbol">)</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Tactics.NatSolver.NatExpression.html" class="Module">Cubical.Tactics.NatSolver.NatExpression</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Tactics.NatSolver.HornerForms.html" class="Module">Cubical.Tactics.NatSolver.HornerForms</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Tactics.NatSolver.EvalHom.html" class="Module">Cubical.Tactics.NatSolver.EvalHom</a>

<a id="384" class="Keyword">private</a>
  <a id="394" class="Keyword">variable</a>
    <a id="407" href="Cubical.Tactics.NatSolver.Solver.html#407" class="Generalizable">ℓ</a> <a id="409" class="Symbol">:</a> <a id="411" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="418" class="Keyword">module</a> <a id="EqualityToNormalform"></a><a id="425" href="Cubical.Tactics.NatSolver.Solver.html#425" class="Module">EqualityToNormalform</a> <a id="446" class="Keyword">where</a>
  <a id="454" class="Keyword">open</a> <a id="459" href="Cubical.Tactics.NatSolver.NatExpression.html#470" class="Module">Eval</a>
  <a id="466" class="Keyword">open</a> <a id="471" href="Cubical.Tactics.NatSolver.HornerForms.html#1210" class="Module">IteratedHornerOperations</a>
  <a id="498" class="Keyword">open</a> <a id="503" href="Cubical.Tactics.NatSolver.EvalHom.html#274" class="Module">HomomorphismProperties</a>

  <a id="EqualityToNormalform.normalize"></a><a id="529" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="539" class="Symbol">:</a> <a id="541" class="Symbol">{</a><a id="542" href="Cubical.Tactics.NatSolver.Solver.html#542" class="Bound">n</a> <a id="544" class="Symbol">:</a> <a id="546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="547" class="Symbol">}</a> <a id="549" class="Symbol">→</a> <a id="551" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="556" href="Cubical.Tactics.NatSolver.Solver.html#542" class="Bound">n</a> <a id="558" class="Symbol">→</a> <a id="560" href="Cubical.Tactics.NatSolver.HornerForms.html#777" class="Datatype">IteratedHornerForms</a> <a id="580" href="Cubical.Tactics.NatSolver.Solver.html#542" class="Bound">n</a>
  <a id="584" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="594" class="Symbol">{</a><a id="595" class="Argument">n</a> <a id="597" class="Symbol">=</a> <a id="599" href="Cubical.Tactics.NatSolver.Solver.html#599" class="Bound">n</a><a id="600" class="Symbol">}</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="605" href="Cubical.Tactics.NatSolver.Solver.html#605" class="Bound">r</a><a id="606" class="Symbol">)</a> <a id="608" class="Symbol">=</a> <a id="610" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="619" href="Cubical.Tactics.NatSolver.Solver.html#599" class="Bound">n</a> <a id="621" href="Cubical.Tactics.NatSolver.Solver.html#605" class="Bound">r</a>
  <a id="625" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="635" class="Symbol">{</a><a id="636" class="Argument">n</a> <a id="638" class="Symbol">=</a> <a id="640" href="Cubical.Tactics.NatSolver.Solver.html#640" class="Bound">n</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a> <a id="646" href="Cubical.Tactics.NatSolver.Solver.html#646" class="Bound">k</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">=</a> <a id="651" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="660" href="Cubical.Tactics.NatSolver.Solver.html#640" class="Bound">n</a> <a id="662" href="Cubical.Tactics.NatSolver.Solver.html#646" class="Bound">k</a>
  <a id="666" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="676" class="Symbol">(</a><a id="677" href="Cubical.Tactics.NatSolver.Solver.html#677" class="Bound">x</a> <a id="679" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">+&#39;</a> <a id="682" href="Cubical.Tactics.NatSolver.Solver.html#682" class="Bound">y</a><a id="683" class="Symbol">)</a> <a id="685" class="Symbol">=</a>
    <a id="691" class="Symbol">(</a><a id="692" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="702" href="Cubical.Tactics.NatSolver.Solver.html#677" class="Bound">x</a><a id="703" class="Symbol">)</a> <a id="705" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="708" class="Symbol">(</a><a id="709" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="719" href="Cubical.Tactics.NatSolver.Solver.html#682" class="Bound">y</a><a id="720" class="Symbol">)</a>
  <a id="724" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="734" class="Symbol">(</a><a id="735" href="Cubical.Tactics.NatSolver.Solver.html#735" class="Bound">x</a> <a id="737" href="Cubical.Tactics.NatSolver.NatExpression.html#430" class="InductiveConstructor Operator">·&#39;</a> <a id="740" href="Cubical.Tactics.NatSolver.Solver.html#740" class="Bound">y</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">=</a>
    <a id="749" class="Symbol">(</a><a id="750" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="760" href="Cubical.Tactics.NatSolver.Solver.html#735" class="Bound">x</a><a id="761" class="Symbol">)</a> <a id="763" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="766" class="Symbol">(</a><a id="767" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="777" href="Cubical.Tactics.NatSolver.Solver.html#740" class="Bound">y</a><a id="778" class="Symbol">)</a>

  <a id="EqualityToNormalform.isEqualToNormalform"></a><a id="783" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="803" class="Symbol">:</a>
            <a id="817" class="Symbol">{</a><a id="818" href="Cubical.Tactics.NatSolver.Solver.html#818" class="Bound">n</a> <a id="820" class="Symbol">:</a> <a id="822" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="823" class="Symbol">}</a>
            <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Tactics.NatSolver.Solver.html#838" class="Bound">e</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="847" href="Cubical.Tactics.NatSolver.Solver.html#818" class="Bound">n</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">(</a><a id="851" href="Cubical.Tactics.NatSolver.Solver.html#851" class="Bound">xs</a> <a id="854" class="Symbol">:</a> <a id="856" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="860" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="862" href="Cubical.Tactics.NatSolver.Solver.html#818" class="Bound">n</a><a id="863" class="Symbol">)</a>
          <a id="875" class="Symbol">→</a> <a id="877" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="893" href="Cubical.Tactics.NatSolver.Solver.html#838" class="Bound">e</a><a id="894" class="Symbol">)</a> <a id="896" href="Cubical.Tactics.NatSolver.Solver.html#851" class="Bound">xs</a> <a id="899" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="901" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="903" href="Cubical.Tactics.NatSolver.Solver.html#838" class="Bound">e</a> <a id="905" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="907" href="Cubical.Tactics.NatSolver.Solver.html#851" class="Bound">xs</a>
  <a id="912" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="932" class="Symbol">(</a><a id="933" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="935" href="Cubical.Tactics.NatSolver.Solver.html#935" class="Bound">r</a><a id="936" class="Symbol">)</a> <a id="938" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="941" class="Symbol">=</a> <a id="943" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="950" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="970" class="Symbol">{</a><a id="971" class="Argument">n</a> <a id="973" class="Symbol">=</a> <a id="975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="981" href="Cubical.Tactics.NatSolver.Solver.html#981" class="Bound">n</a><a id="982" class="Symbol">}</a> <a id="984" class="Symbol">(</a><a id="985" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="987" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="988" class="Symbol">)</a> <a id="990" class="Symbol">(</a><a id="991" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="993" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="995" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">=</a>
     <a id="1006" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1028" href="Cubical.Tactics.NatSolver.Solver.html#981" class="Bound">n</a><a id="1029" class="Symbol">)</a> <a id="1031" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="1037" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1039" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a><a id="1041" class="Symbol">)</a>           <a id="1053" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1056" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1061" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1068" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1077" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1081" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="1090" href="Cubical.Tactics.NatSolver.Solver.html#981" class="Bound">n</a> <a id="1092" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="1098" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1100" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a><a id="1102" class="Symbol">)</a>             <a id="1116" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1119" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1124" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1131" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1136" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1139" class="Symbol">(</a><a id="1140" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="1142" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1144" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a><a id="1146" class="Symbol">)</a> <a id="1148" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1150" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="1152" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1154" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="1169" href="Cubical.Tactics.NatSolver.Solver.html#981" class="Bound">n</a> <a id="1171" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="1172" class="Symbol">)</a> <a id="1174" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a>
    <a id="1181" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1184" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1189" class="Symbol">(λ</a> <a id="1192" href="Cubical.Tactics.NatSolver.Solver.html#1192" class="Bound">u</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Cubical.Tactics.NatSolver.Solver.html#1192" class="Bound">u</a> <a id="1198" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1200" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="1202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1204" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="1219" href="Cubical.Tactics.NatSolver.Solver.html#981" class="Bound">n</a> <a id="1221" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="1222" class="Symbol">)</a> <a id="1224" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="1239" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1241" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a><a id="1243" class="Symbol">))</a> <a id="1246" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1253" class="Number">0</a> <a id="1255" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1257" href="Cubical.Tactics.NatSolver.Solver.html#991" class="Bound">x</a> <a id="1259" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1261" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="1276" href="Cubical.Tactics.NatSolver.Solver.html#981" class="Bound">n</a> <a id="1278" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="1279" class="Symbol">)</a> <a id="1281" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a>
    <a id="1288" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1291" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1296" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1303" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Cubical.Tactics.NatSolver.HornerForms.html#2608" class="Function">Constant</a> <a id="1318" href="Cubical.Tactics.NatSolver.Solver.html#981" class="Bound">n</a> <a id="1320" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="1321" class="Symbol">)</a> <a id="1323" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a>
    <a id="1330" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1333" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Tactics.NatSolver.NatExpression.html#358" class="InductiveConstructor">K</a> <a id="1356" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a><a id="1357" class="Symbol">)</a> <a id="1359" href="Cubical.Tactics.NatSolver.Solver.html#995" class="Bound">xs</a> <a id="1362" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="1369" href="Cubical.Tactics.NatSolver.Solver.html#987" class="Bound">r</a> <a id="1371" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="1376" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a> <a id="1399" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1408" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1410" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a><a id="1412" class="Symbol">)</a> <a id="1414" class="Symbol">=</a>
    <a id="1420" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="1429" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1433" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1440" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1442" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a><a id="1444" class="Symbol">)</a>           <a id="1456" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1459" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1464" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1470" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1475" href="Cubical.Tactics.NatSolver.HornerForms.html#1446" class="Function">1ₕ</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1481" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1483" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a><a id="1485" class="Symbol">)</a> <a id="1487" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1489" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1491" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1493" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1498" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1501" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a>   <a id="1506" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1509" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1514" class="Symbol">(λ</a> <a id="1517" href="Cubical.Tactics.NatSolver.Solver.html#1517" class="Bound">u</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="Cubical.Tactics.NatSolver.Solver.html#1517" class="Bound">u</a> <a id="1523" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1525" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1527" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1529" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1534" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1537" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a><a id="1539" class="Symbol">)</a>
                                               <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Tactics.NatSolver.EvalHom.html#609" class="Function">eval1ₕ</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1599" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1601" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a><a id="1603" class="Symbol">))</a> <a id="1606" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1612" class="Number">1</a> <a id="1614" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1616" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1618" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1620" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1625" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1628" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a>                  <a id="1648" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1651" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1656" class="Symbol">(λ</a> <a id="1659" href="Cubical.Tactics.NatSolver.Solver.html#1659" class="Bound">u</a> <a id="1661" class="Symbol">→</a> <a id="1663" class="Number">1</a> <a id="1665" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1667" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1669" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1671" href="Cubical.Tactics.NatSolver.Solver.html#1659" class="Bound">u</a> <a id="1673" class="Symbol">)</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="1683" href="Cubical.Tactics.NatSolver.Solver.html#1410" class="Bound">xs</a><a id="1685" class="Symbol">)</a> <a id="1687" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1693" class="Number">1</a> <a id="1695" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1697" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1699" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1701" class="Number">0</a>                          <a id="1728" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1731" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="1738" class="Symbol">_</a> <a id="1740" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1746" class="Number">1</a> <a id="1748" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1750" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a>                               <a id="1782" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1785" href="Cubical.Data.Nat.Properties.html#7036" class="Function">·-identityˡ</a> <a id="1797" class="Symbol">_</a> <a id="1799" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1805" href="Cubical.Tactics.NatSolver.Solver.html#1406" class="Bound">x</a> <a id="1807" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="1811" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="1831" class="Symbol">{</a><a id="1832" class="Argument">n</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1842" href="Cubical.Tactics.NatSolver.Solver.html#1842" class="Bound">n</a><a id="1843" class="Symbol">}</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1853" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="1854" class="Symbol">))</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="1860" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1862" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a><a id="1864" class="Symbol">)</a> <a id="1866" class="Symbol">=</a>
      <a id="1874" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1883" href="Cubical.Tactics.NatSolver.HornerForms.html#911" class="InductiveConstructor Operator">·X+</a> <a id="1887" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="1896" href="Cubical.Tactics.NatSolver.Solver.html#1842" class="Bound">n</a> <a id="1898" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="1904" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1906" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a><a id="1908" class="Symbol">)</a>             <a id="1922" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1925" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1930" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1938" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1943" href="Cubical.Tactics.NatSolver.HornerForms.html#1507" class="Function">0ₕ</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="1949" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1951" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a><a id="1953" class="Symbol">)</a> <a id="1955" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="1957" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="1959" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1961" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="1976" href="Cubical.Tactics.NatSolver.Solver.html#1842" class="Bound">n</a> <a id="1978" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a>
    <a id="1988" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1991" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1996" class="Symbol">(λ</a> <a id="1999" href="Cubical.Tactics.NatSolver.Solver.html#1999" class="Bound">u</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Cubical.Tactics.NatSolver.Solver.html#1999" class="Bound">u</a> <a id="2005" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2007" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="2009" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2011" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="2026" href="Cubical.Tactics.NatSolver.Solver.html#1842" class="Bound">n</a> <a id="2028" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="2029" class="Symbol">)</a> <a id="2031" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Cubical.Tactics.NatSolver.EvalHom.html#504" class="Function">eval0H</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="2046" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2048" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a><a id="2050" class="Symbol">))</a> <a id="2053" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2061" class="Number">0</a> <a id="2063" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="2065" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="2067" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2069" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="2084" href="Cubical.Tactics.NatSolver.Solver.html#1842" class="Bound">n</a> <a id="2086" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="2087" class="Symbol">)</a> <a id="2089" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a>
    <a id="2096" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2099" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2104" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2112" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Tactics.NatSolver.HornerForms.html#2506" class="Function">Variable</a> <a id="2127" href="Cubical.Tactics.NatSolver.Solver.html#1842" class="Bound">n</a> <a id="2129" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="2130" class="Symbol">)</a> <a id="2132" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a>
    <a id="2139" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2142" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a> <a id="2165" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="2166" class="Symbol">)</a> <a id="2168" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a> <a id="2171" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2179" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="2181" href="Cubical.Tactics.NatSolver.NatExpression.html#375" class="InductiveConstructor">∣</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2188" href="Cubical.Tactics.NatSolver.Solver.html#1853" class="Bound">k</a><a id="2189" class="Symbol">)</a> <a id="2191" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.Tactics.NatSolver.Solver.html#1858" class="Bound">x</a> <a id="2196" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2198" href="Cubical.Tactics.NatSolver.Solver.html#1862" class="Bound">xs</a><a id="2200" class="Symbol">)</a> <a id="2202" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="2207" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="2227" class="Symbol">(</a><a id="2228" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a> <a id="2230" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">+&#39;</a> <a id="2233" href="Cubical.Tactics.NatSolver.Solver.html#2233" class="Bound">e₁</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2240" class="Symbol">=</a>
        <a id="2250" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2266" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a> <a id="2268" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2271" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2281" href="Cubical.Tactics.NatSolver.Solver.html#2233" class="Bound">e₁</a><a id="2283" class="Symbol">)</a> <a id="2285" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="2294" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2297" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2317" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">_</a> <a id="2322" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2325" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="2335" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2351" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a><a id="2352" class="Symbol">)</a> <a id="2354" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
        <a id="2365" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2367" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2383" href="Cubical.Tactics.NatSolver.Solver.html#2233" class="Bound">e₁</a><a id="2385" class="Symbol">)</a> <a id="2387" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="2396" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2399" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2404" class="Symbol">(λ</a> <a id="2407" href="Cubical.Tactics.NatSolver.Solver.html#2407" class="Bound">u</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Cubical.Tactics.NatSolver.Solver.html#2407" class="Bound">u</a> <a id="2413" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2415" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2431" href="Cubical.Tactics.NatSolver.Solver.html#2233" class="Bound">e₁</a><a id="2433" class="Symbol">)</a> <a id="2435" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="2437" class="Symbol">)</a>
              <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="2474" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a> <a id="2476" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="2478" class="Symbol">)</a> <a id="2480" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="2490" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="2492" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a> <a id="2494" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="2496" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
        <a id="2507" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2509" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2525" href="Cubical.Tactics.NatSolver.Solver.html#2233" class="Bound">e₁</a><a id="2527" class="Symbol">)</a> <a id="2529" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="2538" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2541" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2546" class="Symbol">(λ</a> <a id="2549" href="Cubical.Tactics.NatSolver.Solver.html#2549" class="Bound">u</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="2555" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a> <a id="2557" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="2559" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2562" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2564" href="Cubical.Tactics.NatSolver.Solver.html#2549" class="Bound">u</a><a id="2565" class="Symbol">)</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="2588" href="Cubical.Tactics.NatSolver.Solver.html#2233" class="Bound">e₁</a> <a id="2591" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="2593" class="Symbol">)</a> <a id="2595" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="2605" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="2607" href="Cubical.Tactics.NatSolver.Solver.html#2228" class="Bound">e</a> <a id="2609" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="2611" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2614" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2616" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="2618" href="Cubical.Tactics.NatSolver.Solver.html#2233" class="Bound">e₁</a> <a id="2621" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="2623" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2626" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="2630" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a> <a id="2653" href="Cubical.Tactics.NatSolver.NatExpression.html#396" class="InductiveConstructor Operator">+&#39;</a> <a id="2656" href="Cubical.Tactics.NatSolver.Solver.html#2656" class="Bound">e₁</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2663" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2665" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2667" class="Symbol">)</a> <a id="2669" class="Symbol">=</a>
        <a id="2679" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2695" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a>
              <a id="2711" href="Cubical.Tactics.NatSolver.HornerForms.html#1687" class="Function Operator">+ₕ</a> <a id="2714" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2724" href="Cubical.Tactics.NatSolver.Solver.html#2656" class="Bound">e₁</a><a id="2726" class="Symbol">)</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2731" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2733" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2735" class="Symbol">)</a>
      <a id="2743" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2746" href="Cubical.Tactics.NatSolver.EvalHom.html#1575" class="Function">+Homeval</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2766" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a><a id="2767" class="Symbol">)</a> <a id="2769" class="Symbol">_</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2774" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2776" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2778" class="Symbol">)</a> <a id="2780" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="2790" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2806" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2812" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2814" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2816" class="Symbol">)</a>
        <a id="2826" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2828" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2844" href="Cubical.Tactics.NatSolver.Solver.html#2656" class="Bound">e₁</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2851" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2853" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2855" class="Symbol">)</a>
      <a id="2863" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2866" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2871" class="Symbol">(λ</a> <a id="2874" href="Cubical.Tactics.NatSolver.Solver.html#2874" class="Bound">u</a> <a id="2876" class="Symbol">→</a> <a id="2878" href="Cubical.Tactics.NatSolver.Solver.html#2874" class="Bound">u</a> <a id="2880" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2882" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="2898" href="Cubical.Tactics.NatSolver.Solver.html#2656" class="Bound">e₁</a><a id="2900" class="Symbol">)</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2905" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2907" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2909" class="Symbol">))</a>
              <a id="2926" class="Symbol">(</a><a id="2927" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="2947" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2952" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2954" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2956" class="Symbol">))</a> <a id="2959" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="2969" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="2971" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a> <a id="2973" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="2978" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2980" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="2982" class="Symbol">)</a>
        <a id="2992" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2994" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3010" href="Cubical.Tactics.NatSolver.Solver.html#2656" class="Bound">e₁</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="3017" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3019" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="3021" class="Symbol">)</a>
      <a id="3029" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3032" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3037" class="Symbol">(λ</a> <a id="3040" href="Cubical.Tactics.NatSolver.Solver.html#3040" class="Bound">u</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3046" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a> <a id="3048" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="3053" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3055" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="3057" class="Symbol">)</a> <a id="3059" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3061" href="Cubical.Tactics.NatSolver.Solver.html#3040" class="Bound">u</a><a id="3062" class="Symbol">)</a>
              <a id="3078" class="Symbol">(</a><a id="3079" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="3099" href="Cubical.Tactics.NatSolver.Solver.html#2656" class="Bound">e₁</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="3105" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3107" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="3109" class="Symbol">))</a> <a id="3112" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3122" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3124" href="Cubical.Tactics.NatSolver.Solver.html#2651" class="Bound">e</a> <a id="3126" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="3131" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3133" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="3135" class="Symbol">)</a> <a id="3137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3139" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3141" href="Cubical.Tactics.NatSolver.Solver.html#2656" class="Bound">e₁</a> <a id="3144" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Cubical.Tactics.NatSolver.Solver.html#2661" class="Bound">x</a> <a id="3149" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3151" href="Cubical.Tactics.NatSolver.Solver.html#2665" class="Bound">xs</a><a id="3153" class="Symbol">)</a> <a id="3155" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="3160" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a> <a id="3183" href="Cubical.Tactics.NatSolver.NatExpression.html#430" class="InductiveConstructor Operator">·&#39;</a> <a id="3186" href="Cubical.Tactics.NatSolver.Solver.html#3186" class="Bound">e₁</a><a id="3188" class="Symbol">)</a> <a id="3190" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3193" class="Symbol">=</a>
        <a id="3203" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3219" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a> <a id="3221" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="3224" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3234" href="Cubical.Tactics.NatSolver.Solver.html#3186" class="Bound">e₁</a><a id="3236" class="Symbol">)</a> <a id="3238" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="3247" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3250" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3270" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a><a id="3271" class="Symbol">)</a> <a id="3273" class="Symbol">_</a> <a id="3275" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3278" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3288" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3293" class="Symbol">(</a><a id="3294" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3304" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a><a id="3305" class="Symbol">)</a> <a id="3307" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
        <a id="3318" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3320" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3336" href="Cubical.Tactics.NatSolver.Solver.html#3186" class="Bound">e₁</a><a id="3338" class="Symbol">)</a> <a id="3340" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="3349" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3352" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3357" class="Symbol">(λ</a> <a id="3360" href="Cubical.Tactics.NatSolver.Solver.html#3360" class="Bound">u</a> <a id="3362" class="Symbol">→</a> <a id="3364" href="Cubical.Tactics.NatSolver.Solver.html#3360" class="Bound">u</a> <a id="3366" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3368" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3384" href="Cubical.Tactics.NatSolver.Solver.html#3186" class="Bound">e₁</a><a id="3386" class="Symbol">)</a> <a id="3388" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="3390" class="Symbol">)</a>
              <a id="3406" class="Symbol">(</a><a id="3407" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="3427" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a> <a id="3429" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="3431" class="Symbol">)</a> <a id="3433" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3443" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3445" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a> <a id="3447" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3449" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
        <a id="3460" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3462" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3478" href="Cubical.Tactics.NatSolver.Solver.html#3186" class="Bound">e₁</a><a id="3480" class="Symbol">)</a> <a id="3482" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="3491" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3494" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3499" class="Symbol">(λ</a> <a id="3502" href="Cubical.Tactics.NatSolver.Solver.html#3502" class="Bound">u</a> <a id="3504" class="Symbol">→</a> <a id="3506" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3508" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a> <a id="3510" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3512" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3515" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3517" href="Cubical.Tactics.NatSolver.Solver.html#3502" class="Bound">u</a><a id="3518" class="Symbol">)</a> <a id="3520" class="Symbol">(</a><a id="3521" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="3541" href="Cubical.Tactics.NatSolver.Solver.html#3186" class="Bound">e₁</a> <a id="3544" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="3546" class="Symbol">)</a> <a id="3548" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3558" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3560" href="Cubical.Tactics.NatSolver.Solver.html#3181" class="Bound">e</a> <a id="3562" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3564" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3567" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3569" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3571" href="Cubical.Tactics.NatSolver.Solver.html#3186" class="Bound">e₁</a> <a id="3574" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3576" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3579" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="3584" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a> <a id="3607" href="Cubical.Tactics.NatSolver.NatExpression.html#430" class="InductiveConstructor Operator">·&#39;</a> <a id="3610" href="Cubical.Tactics.NatSolver.Solver.html#3610" class="Bound">e₁</a><a id="3612" class="Symbol">)</a> <a id="3614" class="Symbol">(</a><a id="3615" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3617" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3619" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">=</a>
        <a id="3633" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3649" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a> <a id="3651" href="Cubical.Tactics.NatSolver.HornerForms.html#2169" class="Function Operator">·ₕ</a> <a id="3654" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3664" href="Cubical.Tactics.NatSolver.Solver.html#3610" class="Bound">e₁</a><a id="3666" class="Symbol">)</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3671" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3673" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3675" class="Symbol">)</a>
      <a id="3683" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3686" href="Cubical.Tactics.NatSolver.EvalHom.html#3397" class="Function">·Homeval</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3706" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a><a id="3707" class="Symbol">)</a> <a id="3709" class="Symbol">_</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3714" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3716" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3718" class="Symbol">)</a> <a id="3720" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3730" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3746" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3752" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3754" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3756" class="Symbol">)</a>
        <a id="3766" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3768" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3784" href="Cubical.Tactics.NatSolver.Solver.html#3610" class="Bound">e₁</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3791" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3793" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3795" class="Symbol">)</a>
      <a id="3803" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3806" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3811" class="Symbol">(λ</a> <a id="3814" href="Cubical.Tactics.NatSolver.Solver.html#3814" class="Bound">u</a> <a id="3816" class="Symbol">→</a> <a id="3818" href="Cubical.Tactics.NatSolver.Solver.html#3814" class="Bound">u</a> <a id="3820" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3822" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3838" href="Cubical.Tactics.NatSolver.Solver.html#3610" class="Bound">e₁</a><a id="3840" class="Symbol">)</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3845" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3847" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3849" class="Symbol">))</a>
              <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="3887" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3892" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3894" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3896" class="Symbol">))</a> <a id="3899" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3909" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3911" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a> <a id="3913" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3918" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3920" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3922" class="Symbol">)</a>
        <a id="3932" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="3934" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="3950" href="Cubical.Tactics.NatSolver.Solver.html#3610" class="Bound">e₁</a><a id="3952" class="Symbol">)</a> <a id="3954" class="Symbol">(</a><a id="3955" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3957" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3959" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3961" class="Symbol">)</a>
      <a id="3969" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3972" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3977" class="Symbol">(λ</a> <a id="3980" href="Cubical.Tactics.NatSolver.Solver.html#3980" class="Bound">u</a> <a id="3982" class="Symbol">→</a> <a id="3984" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="3986" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a> <a id="3988" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="3993" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3995" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="3997" class="Symbol">)</a> <a id="3999" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4001" href="Cubical.Tactics.NatSolver.Solver.html#3980" class="Bound">u</a><a id="4002" class="Symbol">)</a>
              <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="4039" href="Cubical.Tactics.NatSolver.Solver.html#3610" class="Bound">e₁</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="4045" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4047" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="4049" class="Symbol">))</a> <a id="4052" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4062" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="4064" href="Cubical.Tactics.NatSolver.Solver.html#3605" class="Bound">e</a> <a id="4066" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="4071" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4073" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="4075" class="Symbol">)</a> <a id="4077" href="Cubical.Data.Nat.Base.html#172" class="Primitive Operator">·</a> <a id="4079" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="4081" href="Cubical.Tactics.NatSolver.Solver.html#3610" class="Bound">e₁</a> <a id="4084" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="4086" class="Symbol">(</a><a id="4087" href="Cubical.Tactics.NatSolver.Solver.html#3615" class="Bound">x</a> <a id="4089" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4091" href="Cubical.Tactics.NatSolver.Solver.html#3619" class="Bound">xs</a><a id="4093" class="Symbol">)</a> <a id="4095" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="EqualityToNormalform.solve"></a><a id="4100" href="Cubical.Tactics.NatSolver.Solver.html#4100" class="Function">solve</a> <a id="4106" class="Symbol">:</a>
    <a id="4112" class="Symbol">{</a><a id="4113" href="Cubical.Tactics.NatSolver.Solver.html#4113" class="Bound">n</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4118" class="Symbol">}</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Cubical.Tactics.NatSolver.Solver.html#4121" class="Bound">e₁</a> <a id="4124" href="Cubical.Tactics.NatSolver.Solver.html#4124" class="Bound">e₂</a> <a id="4127" class="Symbol">:</a> <a id="4129" href="Cubical.Tactics.NatSolver.NatExpression.html#323" class="Datatype">Expr</a> <a id="4134" href="Cubical.Tactics.NatSolver.Solver.html#4113" class="Bound">n</a><a id="4135" class="Symbol">)</a> <a id="4137" class="Symbol">(</a><a id="4138" href="Cubical.Tactics.NatSolver.Solver.html#4138" class="Bound">xs</a> <a id="4141" class="Symbol">:</a> <a id="4143" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4147" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4149" href="Cubical.Tactics.NatSolver.Solver.html#4113" class="Bound">n</a><a id="4150" class="Symbol">)</a>
    <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.Tactics.NatSolver.Solver.html#4157" class="Bound">p</a> <a id="4159" class="Symbol">:</a> <a id="4161" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="4177" href="Cubical.Tactics.NatSolver.Solver.html#4121" class="Bound">e₁</a><a id="4179" class="Symbol">)</a> <a id="4181" href="Cubical.Tactics.NatSolver.Solver.html#4138" class="Bound">xs</a> <a id="4184" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4186" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="4202" href="Cubical.Tactics.NatSolver.Solver.html#4124" class="Bound">e₂</a><a id="4204" class="Symbol">)</a> <a id="4206" href="Cubical.Tactics.NatSolver.Solver.html#4138" class="Bound">xs</a><a id="4208" class="Symbol">)</a>
    <a id="4214" class="Symbol">→</a> <a id="4216" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="4218" href="Cubical.Tactics.NatSolver.Solver.html#4121" class="Bound">e₁</a> <a id="4221" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="4223" href="Cubical.Tactics.NatSolver.Solver.html#4138" class="Bound">xs</a> <a id="4226" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4228" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="4230" href="Cubical.Tactics.NatSolver.Solver.html#4124" class="Bound">e₂</a> <a id="4233" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="4235" href="Cubical.Tactics.NatSolver.Solver.html#4138" class="Bound">xs</a>
  <a id="4240" href="Cubical.Tactics.NatSolver.Solver.html#4100" class="Function">solve</a> <a id="4246" href="Cubical.Tactics.NatSolver.Solver.html#4246" class="Bound">e₁</a> <a id="4249" href="Cubical.Tactics.NatSolver.Solver.html#4249" class="Bound">e₂</a> <a id="4252" href="Cubical.Tactics.NatSolver.Solver.html#4252" class="Bound">xs</a> <a id="4255" href="Cubical.Tactics.NatSolver.Solver.html#4255" class="Bound">p</a> <a id="4257" class="Symbol">=</a>
    <a id="4263" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="4265" href="Cubical.Tactics.NatSolver.Solver.html#4246" class="Bound">e₁</a> <a id="4268" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="4270" href="Cubical.Tactics.NatSolver.Solver.html#4252" class="Bound">xs</a>                <a id="4288" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4291" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="4316" href="Cubical.Tactics.NatSolver.Solver.html#4246" class="Bound">e₁</a> <a id="4319" href="Cubical.Tactics.NatSolver.Solver.html#4252" class="Bound">xs</a><a id="4321" class="Symbol">)</a> <a id="4323" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4329" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="4345" href="Cubical.Tactics.NatSolver.Solver.html#4246" class="Bound">e₁</a><a id="4347" class="Symbol">)</a> <a id="4349" href="Cubical.Tactics.NatSolver.Solver.html#4252" class="Bound">xs</a> <a id="4352" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4355" href="Cubical.Tactics.NatSolver.Solver.html#4255" class="Bound">p</a> <a id="4357" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4363" href="Cubical.Tactics.NatSolver.HornerForms.html#1034" class="Function">eval</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Tactics.NatSolver.Solver.html#529" class="Function">normalize</a> <a id="4379" href="Cubical.Tactics.NatSolver.Solver.html#4249" class="Bound">e₂</a><a id="4381" class="Symbol">)</a> <a id="4383" href="Cubical.Tactics.NatSolver.Solver.html#4252" class="Bound">xs</a> <a id="4386" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4389" href="Cubical.Tactics.NatSolver.Solver.html#783" class="Function">isEqualToNormalform</a> <a id="4409" href="Cubical.Tactics.NatSolver.Solver.html#4249" class="Bound">e₂</a> <a id="4412" href="Cubical.Tactics.NatSolver.Solver.html#4252" class="Bound">xs</a> <a id="4415" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4421" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟦</a> <a id="4423" href="Cubical.Tactics.NatSolver.Solver.html#4249" class="Bound">e₂</a> <a id="4426" href="Cubical.Tactics.NatSolver.NatExpression.html#515" class="Function Operator">⟧</a> <a id="4428" href="Cubical.Tactics.NatSolver.Solver.html#4252" class="Bound">xs</a> <a id="4431" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.NatSolver.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.NatSolver</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  This is inspired by/copied from:
  https://github.com/agda/agda-stdlib/blob/master/src/Tactic/MonoidSolver.agda
  and the 1lab.

  Boilerplate code for calling the ring solver is constructed automatically
  with agda&#39;s reflection features.
-}</a>
<a id="249" class="Keyword">module</a> <a id="256" href="Cubical.Tactics.NatSolver.html" class="Module">Cubical.Tactics.NatSolver</a> <a id="282" class="Keyword">where</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Tactics.NatSolver.Reflection.html" class="Module">Cubical.Tactics.NatSolver.Reflection</a> <a id="338" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.Reflection.Utilities.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.Reflection.Utilities</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Tactics.Reflection.Utilities.html" class="Module">Cubical.Tactics.Reflection.Utilities</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="92" class="Keyword">hiding</a> <a id="99" class="Symbol">(</a><a id="100" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="104" class="Symbol">)</a>

<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="143" class="Keyword">hiding</a> <a id="150" class="Symbol">(</a><a id="151" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="155" class="Symbol">)</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="218" class="Keyword">using</a> <a id="224" class="Symbol">()</a> <a id="227" class="Keyword">renaming</a> <a id="236" class="Symbol">(</a><a id="237" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="242" class="Symbol">to</a> <a id="245" class="Primitive Operator">_=ℕ_</a><a id="249" class="Symbol">)</a>

<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>
<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a> <a id="382" class="Keyword">using</a> <a id="388" class="Symbol">()</a> <a id="391" class="Keyword">renaming</a> <a id="400" class="Symbol">(</a><a id="401" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="406" class="Symbol">to</a> <a id="409" class="InductiveConstructor">fzero</a><a id="414" class="Symbol">;</a> <a id="416" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="420" class="Symbol">to</a> <a id="423" class="InductiveConstructor">fsuc</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="497" class="Symbol">)</a>

<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Cubical.Tactics.Reflection.html" class="Module">Cubical.Tactics.Reflection</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Cubical.Tactics.Reflection.Variables.html" class="Module">Cubical.Tactics.Reflection.Variables</a>


<a id="finiteNumberAsTerm"></a><a id="590" href="Cubical.Tactics.Reflection.Utilities.html#590" class="Function">finiteNumberAsTerm</a> <a id="609" class="Symbol">:</a> <a id="611" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="617" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="619" class="Symbol">→</a> <a id="621" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="626" href="Cubical.Tactics.Reflection.Utilities.html#590" class="Function">finiteNumberAsTerm</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="651" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">=</a> <a id="661" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="665" class="Symbol">(</a><a id="666" class="Keyword">quote</a> <a id="672" href="Cubical.Tactics.Reflection.Utilities.html#409" class="InductiveConstructor">fzero</a><a id="677" class="Symbol">)</a> <a id="679" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="682" href="Cubical.Tactics.Reflection.Utilities.html#590" class="Function">finiteNumberAsTerm</a> <a id="701" class="Symbol">(</a><a id="702" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="707" class="Symbol">(</a><a id="708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="714" href="Cubical.Tactics.Reflection.Utilities.html#714" class="Bound">n</a><a id="715" class="Symbol">))</a> <a id="718" class="Symbol">=</a> <a id="720" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="724" class="Symbol">(</a><a id="725" class="Keyword">quote</a> <a id="731" href="Cubical.Tactics.Reflection.Utilities.html#423" class="InductiveConstructor">fsuc</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">(</a><a id="738" href="Cubical.Tactics.Reflection.Utilities.html#590" class="Function">finiteNumberAsTerm</a> <a id="757" class="Symbol">(</a><a id="758" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="763" href="Cubical.Tactics.Reflection.Utilities.html#714" class="Bound">n</a><a id="764" class="Symbol">)</a> <a id="766" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="769" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="771" class="Symbol">)</a>
<a id="773" href="Cubical.Tactics.Reflection.Utilities.html#590" class="CatchallClause Function">finiteNumberAsTerm</a><a id="791" class="CatchallClause"> </a><a id="792" class="CatchallClause Symbol">_</a> <a id="794" class="Symbol">=</a> <a id="796" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>

<a id="805" class="Comment">-- error message helper</a>
<a id="errorOut"></a><a id="829" href="Cubical.Tactics.Reflection.Utilities.html#829" class="Function">errorOut</a> <a id="838" class="Symbol">:</a> <a id="840" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="845" class="Symbol">(</a><a id="846" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="850" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="854" class="Symbol">)</a> <a id="856" class="Symbol">→</a> <a id="858" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="861" class="Symbol">(</a><a id="862" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="871" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="873" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="877" class="Symbol">)</a>
<a id="879" href="Cubical.Tactics.Reflection.Utilities.html#829" class="Function">errorOut</a> <a id="888" href="Cubical.Tactics.Reflection.Utilities.html#888" class="Bound">something</a> <a id="898" class="Symbol">=</a> <a id="900" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a> <a id="910" class="Symbol">(</a><a id="911" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="918" class="String">&quot;Don&#39;t know what to do with &quot;</a> <a id="948" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="950" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="954" class="Symbol">(λ</a> <a id="957" class="Symbol">{(</a><a id="959" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="963" class="Symbol">_</a> <a id="965" href="Cubical.Tactics.Reflection.Utilities.html#965" class="Bound">t</a><a id="966" class="Symbol">)</a> <a id="968" class="Symbol">→</a> <a id="970" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="978" href="Cubical.Tactics.Reflection.Utilities.html#965" class="Bound">t</a><a id="979" class="Symbol">})</a> <a id="982" href="Cubical.Tactics.Reflection.Utilities.html#888" class="Bound">something</a><a id="991" class="Symbol">)</a>

<a id="errorOut&#39;"></a><a id="994" href="Cubical.Tactics.Reflection.Utilities.html#994" class="Function">errorOut&#39;</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1011" class="Symbol">→</a> <a id="1013" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="1026" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1028" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a><a id="1032" class="Symbol">)</a>
<a id="1034" href="Cubical.Tactics.Reflection.Utilities.html#994" class="Function">errorOut&#39;</a> <a id="1044" href="Cubical.Tactics.Reflection.Utilities.html#1044" class="Bound">something</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="1074" class="String">&quot;Don&#39;t know what to do with &quot;</a> <a id="1104" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1106" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="1114" href="Cubical.Tactics.Reflection.Utilities.html#1044" class="Bound">something</a> <a id="1124" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1126" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1128" class="Symbol">)</a>


<a id="_==_"></a><a id="1132" href="Cubical.Tactics.Reflection.Utilities.html#1132" class="Function Operator">_==_</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a>
<a id="1157" class="Symbol">{-#</a> <a id="1161" class="Keyword">INLINE</a> <a id="1168" href="Cubical.Tactics.Reflection.Utilities.html#1132" class="Function Operator">_==_</a> <a id="1173" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.Reflection.Variables.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.Reflection.Variables</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  This code contains some helper functions for solvers.
  Variables in the sense of this files are things that are treated like variables by a solver.
  A ring solver might want to treat &quot;f x&quot; in an equation &quot;f x + 0 ≡ f x&quot; like a variable &quot;y&quot;.
  During the inspection of the lhs and rhs of an equation, terms like &quot;f x&quot; are found and saved
  and later, indices are assigned to them. These indices will be the indices of the variables
  in the normal forms the solver uses.
-}</a>
<a id="481" class="Keyword">module</a> <a id="488" href="Cubical.Tactics.Reflection.Variables.html" class="Module">Cubical.Tactics.Reflection.Variables</a> <a id="525" class="Keyword">where</a>

<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="572" class="Keyword">hiding</a> <a id="579" class="Symbol">(</a><a id="580" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="584" class="Symbol">)</a>

<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="623" class="Keyword">hiding</a> <a id="630" class="Symbol">(</a><a id="631" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="789" class="Keyword">using</a> <a id="795" class="Symbol">()</a> <a id="798" class="Keyword">renaming</a> <a id="807" class="Symbol">(</a><a id="808" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="813" class="Symbol">to</a> <a id="816" class="Primitive Operator">_=ℕ_</a><a id="820" class="Symbol">)</a>

<a id="823" class="Keyword">open</a> <a id="828" class="Keyword">import</a> <a id="835" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>
<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="889" class="Keyword">open</a> <a id="894" class="Keyword">import</a> <a id="901" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="919" class="Keyword">open</a> <a id="924" class="Keyword">import</a> <a id="931" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="950" class="Keyword">open</a> <a id="955" class="Keyword">import</a> <a id="962" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="979" class="Keyword">using</a> <a id="985" class="Symbol">(</a><a id="986" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="987" class="Symbol">)</a>

<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Cubical.Tactics.Reflection.html" class="Module">Cubical.Tactics.Reflection</a>

<a id="1030" class="Keyword">private</a>
  <a id="1040" class="Keyword">variable</a>
    <a id="1053" href="Cubical.Tactics.Reflection.Variables.html#1053" class="Generalizable">ℓ</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Agda.Primitive.html#742" class="Postulate">Level</a>


<a id="Vars"></a><a id="1065" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1077" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="VarAss"></a><a id="1082" href="Cubical.Tactics.Reflection.Variables.html#1082" class="Function">VarAss</a> <a id="1089" class="Symbol">=</a> <a id="1091" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1104" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="Template"></a><a id="1106" href="Cubical.Tactics.Reflection.Variables.html#1106" class="Function">Template</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Cubical.Tactics.Reflection.Variables.html#1082" class="Function">VarAss</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="1132" class="Keyword">private</a>
  <a id="_=N_"></a><a id="1142" href="Cubical.Tactics.Reflection.Variables.html#1142" class="Function Operator">_=N_</a> <a id="1147" class="Symbol">=</a> <a id="1149" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a>
  <a id="_=M_"></a><a id="1169" href="Cubical.Tactics.Reflection.Variables.html#1169" class="Function Operator">_=M_</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="Agda.Builtin.Reflection.html#2511" class="Primitive">primMetaEquality</a>

  <a id="_=L_"></a><a id="1196" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">_=L_</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="1230" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1234" href="Cubical.Tactics.Reflection.Variables.html#1234" class="Bound">n</a> <a id="1236" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1239" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1243" href="Cubical.Tactics.Reflection.Variables.html#1243" class="Bound">m</a> <a id="1245" class="Symbol">=</a> <a id="1247" href="Cubical.Tactics.Reflection.Variables.html#1234" class="Bound">n</a> <a id="1249" href="Cubical.Tactics.Reflection.Variables.html#816" class="Primitive Operator">=ℕ</a> <a id="1252" href="Cubical.Tactics.Reflection.Variables.html#1243" class="Bound">m</a>
  <a id="1256" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="1263" href="Cubical.Tactics.Reflection.Variables.html#1263" class="Bound">n</a> <a id="1265" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1268" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="1275" href="Cubical.Tactics.Reflection.Variables.html#1275" class="Bound">m</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a> <a id="1295" href="Cubical.Tactics.Reflection.Variables.html#1263" class="Bound">n</a> <a id="1297" href="Cubical.Tactics.Reflection.Variables.html#816" class="Primitive Operator">=ℕ</a> <a id="1300" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a> <a id="1316" href="Cubical.Tactics.Reflection.Variables.html#1275" class="Bound">m</a>
  <a id="1320" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="1326" href="Cubical.Tactics.Reflection.Variables.html#1326" class="Bound">x</a> <a id="1328" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1331" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="1337" href="Cubical.Tactics.Reflection.Variables.html#1337" class="Bound">y</a> <a id="1339" class="Symbol">=</a> <a id="1341" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a> <a id="1359" href="Cubical.Tactics.Reflection.Variables.html#1326" class="Bound">x</a> <a id="1361" href="Cubical.Tactics.Reflection.Variables.html#1337" class="Bound">y</a>
  <a id="1365" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="1370" href="Cubical.Tactics.Reflection.Variables.html#1370" class="Bound">c</a> <a id="1372" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1375" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="1380" href="Cubical.Tactics.Reflection.Variables.html#1380" class="Bound">c&#39;</a> <a id="1383" class="Symbol">=</a> <a id="1385" href="Agda.Builtin.Char.html#506" class="Primitive">primCharEquality</a> <a id="1402" href="Cubical.Tactics.Reflection.Variables.html#1370" class="Bound">c</a> <a id="1404" href="Cubical.Tactics.Reflection.Variables.html#1380" class="Bound">c&#39;</a>
  <a id="1409" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="1416" href="Cubical.Tactics.Reflection.Variables.html#1416" class="Bound">s</a> <a id="1418" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1421" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="1428" href="Cubical.Tactics.Reflection.Variables.html#1428" class="Bound">s&#39;</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="1452" href="Cubical.Tactics.Reflection.Variables.html#1416" class="Bound">s</a> <a id="1454" href="Cubical.Tactics.Reflection.Variables.html#1428" class="Bound">s&#39;</a>
  <a id="1459" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="1464" href="Cubical.Tactics.Reflection.Variables.html#1464" class="Bound">x</a> <a id="1466" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1469" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="1474" href="Cubical.Tactics.Reflection.Variables.html#1474" class="Bound">y</a> <a id="1476" class="Symbol">=</a> <a id="1478" href="Cubical.Tactics.Reflection.Variables.html#1464" class="Bound">x</a> <a id="1480" href="Cubical.Tactics.Reflection.Variables.html#1142" class="Function Operator">=N</a> <a id="1483" href="Cubical.Tactics.Reflection.Variables.html#1474" class="Bound">y</a>
  <a id="1487" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="1492" href="Cubical.Tactics.Reflection.Variables.html#1492" class="Bound">x</a> <a id="1494" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1497" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="1502" href="Cubical.Tactics.Reflection.Variables.html#1502" class="Bound">y</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Cubical.Tactics.Reflection.Variables.html#1492" class="Bound">x</a> <a id="1508" href="Cubical.Tactics.Reflection.Variables.html#1169" class="Function Operator">=M</a> <a id="1511" href="Cubical.Tactics.Reflection.Variables.html#1502" class="Bound">y</a>
  <a id="1515" class="CatchallClause Symbol">_</a><a id="1516" class="CatchallClause"> </a><a id="1517" href="Cubical.Tactics.Reflection.Variables.html#1196" class="CatchallClause Function Operator">=L</a><a id="1519" class="CatchallClause"> </a><a id="1520" class="CatchallClause Symbol">_</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="compareVargs"></a><a id="1533" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1558" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1562" class="Symbol">)</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1576" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="_=T_"></a><a id="1592" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">_=T_</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1611" class="Symbol">→</a> <a id="1613" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="1619" class="Comment">-- this should be a TC, since it should error out sometimes</a>
  <a id="1681" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="1685" href="Cubical.Tactics.Reflection.Variables.html#1685" class="Bound">index</a> <a id="1691" href="Cubical.Tactics.Reflection.Variables.html#1691" class="Bound">args</a> <a id="1696" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="1699" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="1703" href="Cubical.Tactics.Reflection.Variables.html#1703" class="Bound">index&#39;</a> <a id="1710" href="Cubical.Tactics.Reflection.Variables.html#1710" class="Bound">args&#39;</a> <a id="1716" class="Symbol">=</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Tactics.Reflection.Variables.html#1685" class="Bound">index</a> <a id="1725" href="Cubical.Tactics.Reflection.Variables.html#816" class="Primitive Operator">=ℕ</a> <a id="1728" href="Cubical.Tactics.Reflection.Variables.html#1703" class="Bound">index&#39;</a><a id="1734" class="Symbol">)</a> <a id="1736" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="1740" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="1753" href="Cubical.Tactics.Reflection.Variables.html#1691" class="Bound">args</a> <a id="1758" href="Cubical.Tactics.Reflection.Variables.html#1710" class="Bound">args&#39;</a>
  <a id="1766" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1770" href="Cubical.Tactics.Reflection.Variables.html#1770" class="Bound">c</a> <a id="1772" href="Cubical.Tactics.Reflection.Variables.html#1772" class="Bound">args</a> <a id="1777" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="1780" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="1784" href="Cubical.Tactics.Reflection.Variables.html#1784" class="Bound">c&#39;</a> <a id="1787" href="Cubical.Tactics.Reflection.Variables.html#1787" class="Bound">args&#39;</a>   <a id="1795" class="Symbol">=</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Cubical.Tactics.Reflection.Variables.html#1770" class="Bound">c</a> <a id="1800" href="Cubical.Tactics.Reflection.Variables.html#1142" class="Function Operator">=N</a> <a id="1803" href="Cubical.Tactics.Reflection.Variables.html#1784" class="Bound">c&#39;</a><a id="1805" class="Symbol">)</a> <a id="1807" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="1811" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="1824" href="Cubical.Tactics.Reflection.Variables.html#1772" class="Bound">args</a> <a id="1829" href="Cubical.Tactics.Reflection.Variables.html#1787" class="Bound">args&#39;</a>
  <a id="1837" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1841" href="Cubical.Tactics.Reflection.Variables.html#1841" class="Bound">f</a> <a id="1843" href="Cubical.Tactics.Reflection.Variables.html#1843" class="Bound">args</a> <a id="1848" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="1851" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1855" href="Cubical.Tactics.Reflection.Variables.html#1855" class="Bound">f&#39;</a> <a id="1858" href="Cubical.Tactics.Reflection.Variables.html#1858" class="Bound">args&#39;</a>   <a id="1866" class="Symbol">=</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Cubical.Tactics.Reflection.Variables.html#1841" class="Bound">f</a> <a id="1871" href="Cubical.Tactics.Reflection.Variables.html#1142" class="Function Operator">=N</a> <a id="1874" href="Cubical.Tactics.Reflection.Variables.html#1855" class="Bound">f&#39;</a><a id="1876" class="Symbol">)</a> <a id="1878" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="1882" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="1895" href="Cubical.Tactics.Reflection.Variables.html#1843" class="Bound">args</a> <a id="1900" href="Cubical.Tactics.Reflection.Variables.html#1858" class="Bound">args&#39;</a>
  <a id="1908" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="1912" href="Cubical.Tactics.Reflection.Variables.html#1912" class="Bound">l</a> <a id="1914" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="1917" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="1921" href="Cubical.Tactics.Reflection.Variables.html#1921" class="Bound">l&#39;</a>              <a id="1937" class="Symbol">=</a> <a id="1939" href="Cubical.Tactics.Reflection.Variables.html#1912" class="Bound">l</a> <a id="1941" href="Cubical.Tactics.Reflection.Variables.html#1196" class="Function Operator">=L</a> <a id="1944" href="Cubical.Tactics.Reflection.Variables.html#1921" class="Bound">l&#39;</a>
  <a id="1949" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="1954" href="Cubical.Tactics.Reflection.Variables.html#1954" class="Bound">x</a> <a id="1956" href="Cubical.Tactics.Reflection.Variables.html#1956" class="Bound">args</a> <a id="1961" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="1964" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="1969" href="Cubical.Tactics.Reflection.Variables.html#1969" class="Bound">x&#39;</a> <a id="1972" href="Cubical.Tactics.Reflection.Variables.html#1972" class="Bound">args&#39;</a> <a id="1978" class="Symbol">=</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Cubical.Tactics.Reflection.Variables.html#1954" class="Bound">x</a> <a id="1983" href="Cubical.Tactics.Reflection.Variables.html#1169" class="Function Operator">=M</a> <a id="1986" href="Cubical.Tactics.Reflection.Variables.html#1969" class="Bound">x&#39;</a><a id="1988" class="Symbol">)</a> <a id="1990" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="1994" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="2007" href="Cubical.Tactics.Reflection.Variables.html#1956" class="Bound">args</a> <a id="2012" href="Cubical.Tactics.Reflection.Variables.html#1972" class="Bound">args&#39;</a>
  <a id="2020" class="CatchallClause Symbol">_</a><a id="2021" class="CatchallClause"> </a><a id="2022" href="Cubical.Tactics.Reflection.Variables.html#1592" class="CatchallClause Function Operator">=T</a><a id="2024" class="CatchallClause"> </a><a id="2025" class="CatchallClause Symbol">_</a>                       <a id="2049" class="Symbol">=</a> <a id="2051" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>  <a id="2058" class="Comment">-- this should be fixed</a>

<a id="2083" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="2096" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2099" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2102" class="Symbol">=</a> <a id="2104" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2109" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Tactics.Reflection.Variables.html#2123" class="Bound">x</a> <a id="2125" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2128" href="Cubical.Tactics.Reflection.Variables.html#2128" class="Bound">l</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Cubical.Tactics.Reflection.Variables.html#2132" class="Bound">x&#39;</a> <a id="2135" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2138" href="Cubical.Tactics.Reflection.Variables.html#2138" class="Bound">l&#39;</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">=</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Cubical.Tactics.Reflection.Variables.html#2123" class="Bound">x</a> <a id="2147" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="2150" href="Cubical.Tactics.Reflection.Variables.html#2132" class="Bound">x&#39;</a><a id="2152" class="Symbol">)</a> <a id="2154" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="2158" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="2171" href="Cubical.Tactics.Reflection.Variables.html#2128" class="Bound">l</a> <a id="2173" href="Cubical.Tactics.Reflection.Variables.html#2138" class="Bound">l&#39;</a>
<a id="2176" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="2189" class="Symbol">(_</a> <a id="2192" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="2195" href="Cubical.Tactics.Reflection.Variables.html#2195" class="Bound">l</a><a id="2196" class="Symbol">)</a> <a id="2198" class="Symbol">(_</a> <a id="2201" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="2204" href="Cubical.Tactics.Reflection.Variables.html#2204" class="Bound">l&#39;</a><a id="2206" class="Symbol">)</a> <a id="2208" class="Symbol">=</a> <a id="2210" href="Cubical.Tactics.Reflection.Variables.html#1533" class="Function">compareVargs</a> <a id="2223" href="Cubical.Tactics.Reflection.Variables.html#2195" class="Bound">l</a> <a id="2225" href="Cubical.Tactics.Reflection.Variables.html#2204" class="Bound">l&#39;</a> <a id="2228" class="Comment">-- ignore hargs, not sure this is good</a>
<a id="2267" href="Cubical.Tactics.Reflection.Variables.html#1533" class="CatchallClause Function">compareVargs</a><a id="2279" class="CatchallClause"> </a><a id="2280" class="CatchallClause Symbol">_</a><a id="2281" class="CatchallClause"> </a><a id="2282" class="CatchallClause Symbol">_</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="addWithoutRepetition"></a><a id="2293" href="Cubical.Tactics.Reflection.Variables.html#2293" class="Function">addWithoutRepetition</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a>
<a id="2335" href="Cubical.Tactics.Reflection.Variables.html#2293" class="Function">addWithoutRepetition</a> <a id="2356" href="Cubical.Tactics.Reflection.Variables.html#2356" class="Bound">t</a> <a id="2358" href="Cubical.Tactics.Reflection.Variables.html#2358" class="Bound">l</a><a id="2359" class="Symbol">@(</a><a id="2361" href="Cubical.Tactics.Reflection.Variables.html#2361" class="Bound">t&#39;</a> <a id="2364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2366" href="Cubical.Tactics.Reflection.Variables.html#2366" class="Bound">l&#39;</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Symbol">=</a> <a id="2372" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.Tactics.Reflection.Variables.html#2356" class="Bound">t</a> <a id="2378" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="2381" href="Cubical.Tactics.Reflection.Variables.html#2361" class="Bound">t&#39;</a><a id="2383" class="Symbol">)</a> <a id="2385" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="2390" href="Cubical.Tactics.Reflection.Variables.html#2358" class="Bound">l</a> <a id="2392" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2397" href="Cubical.Tactics.Reflection.Variables.html#2361" class="Bound">t&#39;</a> <a id="2400" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2402" href="Cubical.Tactics.Reflection.Variables.html#2293" class="Function">addWithoutRepetition</a> <a id="2423" href="Cubical.Tactics.Reflection.Variables.html#2356" class="Bound">t</a> <a id="2425" href="Cubical.Tactics.Reflection.Variables.html#2366" class="Bound">l&#39;</a>
<a id="2428" href="Cubical.Tactics.Reflection.Variables.html#2293" class="Function">addWithoutRepetition</a> <a id="2449" href="Cubical.Tactics.Reflection.Variables.html#2449" class="Bound">t</a> <a id="2451" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="2459" class="Symbol">=</a> <a id="2461" href="Cubical.Tactics.Reflection.Variables.html#2449" class="Bound">t</a> <a id="2463" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2465" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="appendWithoutRepetition"></a><a id="2469" href="Cubical.Tactics.Reflection.Variables.html#2469" class="Function">appendWithoutRepetition</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a> <a id="2500" class="Symbol">→</a> <a id="2502" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a> <a id="2507" class="Symbol">→</a> <a id="2509" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a>
<a id="2514" href="Cubical.Tactics.Reflection.Variables.html#2469" class="Function">appendWithoutRepetition</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Cubical.Tactics.Reflection.Variables.html#2539" class="Bound">x</a> <a id="2541" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2543" href="Cubical.Tactics.Reflection.Variables.html#2543" class="Bound">l</a><a id="2544" class="Symbol">)</a> <a id="2546" href="Cubical.Tactics.Reflection.Variables.html#2546" class="Bound">l&#39;</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="Cubical.Tactics.Reflection.Variables.html#2469" class="Function">appendWithoutRepetition</a> <a id="2575" href="Cubical.Tactics.Reflection.Variables.html#2543" class="Bound">l</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Cubical.Tactics.Reflection.Variables.html#2293" class="Function">addWithoutRepetition</a> <a id="2599" href="Cubical.Tactics.Reflection.Variables.html#2539" class="Bound">x</a> <a id="2601" href="Cubical.Tactics.Reflection.Variables.html#2546" class="Bound">l&#39;</a><a id="2603" class="Symbol">)</a>
<a id="2605" href="Cubical.Tactics.Reflection.Variables.html#2469" class="Function">appendWithoutRepetition</a> <a id="2629" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2632" href="Cubical.Tactics.Reflection.Variables.html#2632" class="Bound">l&#39;</a> <a id="2635" class="Symbol">=</a> <a id="2637" href="Cubical.Tactics.Reflection.Variables.html#2632" class="Bound">l&#39;</a>

<a id="2641" class="Comment">-- this can be used to get a map from variables to numbers 0,...,n</a>
<a id="indexOf"></a><a id="2708" href="Cubical.Tactics.Reflection.Variables.html#2708" class="Function">indexOf</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="Cubical.Tactics.Reflection.Variables.html#1065" class="Function">Vars</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2738" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="2740" href="Cubical.Tactics.Reflection.Variables.html#2708" class="Function">indexOf</a> <a id="2748" href="Cubical.Tactics.Reflection.Variables.html#2748" class="Bound">t</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Cubical.Tactics.Reflection.Variables.html#2751" class="Bound">t&#39;</a> <a id="2754" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2756" href="Cubical.Tactics.Reflection.Variables.html#2756" class="Bound">l</a><a id="2757" class="Symbol">)</a> <a id="2759" class="Symbol">=</a>
  <a id="2763" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Tactics.Reflection.Variables.html#2748" class="Bound">t</a> <a id="2769" href="Cubical.Tactics.Reflection.Variables.html#1592" class="Function Operator">=T</a> <a id="2772" href="Cubical.Tactics.Reflection.Variables.html#2751" class="Bound">t&#39;</a><a id="2774" class="Symbol">)</a>
  <a id="2778" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="2783" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2788" class="Number">0</a>
  <a id="2792" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2797" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="2807" class="Symbol">(λ</a> <a id="2810" href="Cubical.Tactics.Reflection.Variables.html#2810" class="Bound">k</a> <a id="2812" class="Symbol">→</a> <a id="2814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2820" href="Cubical.Tactics.Reflection.Variables.html#2810" class="Bound">k</a><a id="2821" class="Symbol">)</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Cubical.Tactics.Reflection.Variables.html#2708" class="Function">indexOf</a> <a id="2832" href="Cubical.Tactics.Reflection.Variables.html#2748" class="Bound">t</a> <a id="2834" href="Cubical.Tactics.Reflection.Variables.html#2756" class="Bound">l</a><a id="2835" class="Symbol">)</a>
<a id="2837" href="Cubical.Tactics.Reflection.Variables.html#2708" class="Function">indexOf</a> <a id="2845" href="Cubical.Tactics.Reflection.Variables.html#2845" class="Bound">t</a> <a id="2847" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2850" class="Symbol">=</a> <a id="2852" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
</pre></body></html>

==> anc/html/Cubical.Tactics.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Tactics.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- SPDX-License-Identifier: BSD-3-Clause</a>
<a id="42" class="Keyword">module</a> <a id="49" href="Cubical.Tactics.Reflection.html" class="Module">Cubical.Tactics.Reflection</a> <a id="76" class="Keyword">where</a>

<a id="83" class="Comment">{- Utilities common to different reflection solvers.

  Most of these are copied/adapted from the 1Lab
-}</a>

<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="267" class="Keyword">hiding</a> <a id="274" class="Symbol">(</a><a id="275" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="279" class="Symbol">)</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="472" class="Keyword">private</a>
  <a id="482" class="Keyword">variable</a>
    <a id="495" href="Cubical.Tactics.Reflection.html#495" class="Generalizable">ℓ</a> <a id="497" href="Cubical.Tactics.Reflection.html#497" class="Generalizable">ℓ&#39;</a> <a id="500" class="Symbol">:</a> <a id="502" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="_&lt;$&gt;_"></a><a id="509" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">_&lt;$&gt;_</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Tactics.Reflection.html#520" class="Bound">ℓ</a> <a id="522" href="Cubical.Tactics.Reflection.html#522" class="Bound">ℓ&#39;</a><a id="524" class="Symbol">}</a> <a id="526" class="Symbol">{</a><a id="527" href="Cubical.Tactics.Reflection.html#527" class="Bound">A</a> <a id="529" class="Symbol">:</a> <a id="531" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="536" href="Cubical.Tactics.Reflection.html#520" class="Bound">ℓ</a><a id="537" class="Symbol">}{</a><a id="539" href="Cubical.Tactics.Reflection.html#539" class="Bound">B</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="548" href="Cubical.Tactics.Reflection.html#522" class="Bound">ℓ&#39;</a><a id="550" class="Symbol">}</a> <a id="552" class="Symbol">→</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.Tactics.Reflection.html#527" class="Bound">A</a> <a id="557" class="Symbol">→</a> <a id="559" href="Cubical.Tactics.Reflection.html#539" class="Bound">B</a><a id="560" class="Symbol">)</a> <a id="562" class="Symbol">→</a> <a id="564" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="567" href="Cubical.Tactics.Reflection.html#527" class="Bound">A</a> <a id="569" class="Symbol">→</a> <a id="571" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="574" href="Cubical.Tactics.Reflection.html#539" class="Bound">B</a>
<a id="576" href="Cubical.Tactics.Reflection.html#576" class="Bound">f</a> <a id="578" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="582" href="Cubical.Tactics.Reflection.html#582" class="Bound">t</a> <a id="584" class="Symbol">=</a> <a id="586" href="Cubical.Tactics.Reflection.html#582" class="Bound">t</a> <a id="588" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="592" class="Symbol">λ</a> <a id="594" href="Cubical.Tactics.Reflection.html#594" class="Bound">x</a> <a id="596" class="Symbol">→</a> <a id="598" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Tactics.Reflection.html#576" class="Bound">f</a> <a id="610" href="Cubical.Tactics.Reflection.html#594" class="Bound">x</a><a id="611" class="Symbol">)</a>

<a id="_&lt;*&gt;_"></a><a id="614" href="Cubical.Tactics.Reflection.html#614" class="Function Operator">_&lt;*&gt;_</a> <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">∀</a> <a id="624" class="Symbol">{</a><a id="625" href="Cubical.Tactics.Reflection.html#625" class="Bound">ℓ</a> <a id="627" href="Cubical.Tactics.Reflection.html#627" class="Bound">ℓ&#39;</a><a id="629" class="Symbol">}</a> <a id="631" class="Symbol">{</a><a id="632" href="Cubical.Tactics.Reflection.html#632" class="Bound">A</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="641" href="Cubical.Tactics.Reflection.html#625" class="Bound">ℓ</a><a id="642" class="Symbol">}{</a><a id="644" href="Cubical.Tactics.Reflection.html#644" class="Bound">B</a> <a id="646" class="Symbol">:</a> <a id="648" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="653" href="Cubical.Tactics.Reflection.html#627" class="Bound">ℓ&#39;</a><a id="655" class="Symbol">}</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="662" class="Symbol">(</a><a id="663" href="Cubical.Tactics.Reflection.html#632" class="Bound">A</a> <a id="665" class="Symbol">→</a> <a id="667" href="Cubical.Tactics.Reflection.html#644" class="Bound">B</a><a id="668" class="Symbol">)</a> <a id="670" class="Symbol">→</a> <a id="672" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="675" href="Cubical.Tactics.Reflection.html#632" class="Bound">A</a> <a id="677" class="Symbol">→</a> <a id="679" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="682" href="Cubical.Tactics.Reflection.html#644" class="Bound">B</a>
<a id="684" href="Cubical.Tactics.Reflection.html#684" class="Bound">s</a> <a id="686" href="Cubical.Tactics.Reflection.html#614" class="Function Operator">&lt;*&gt;</a> <a id="690" href="Cubical.Tactics.Reflection.html#690" class="Bound">t</a> <a id="692" class="Symbol">=</a> <a id="694" href="Cubical.Tactics.Reflection.html#684" class="Bound">s</a> <a id="696" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="700" class="Symbol">λ</a> <a id="702" href="Cubical.Tactics.Reflection.html#702" class="Bound">f</a> <a id="704" class="Symbol">→</a> <a id="706" href="Cubical.Tactics.Reflection.html#690" class="Bound">t</a> <a id="708" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="712" class="Symbol">λ</a> <a id="714" href="Cubical.Tactics.Reflection.html#714" class="Bound">x</a> <a id="716" class="Symbol">→</a> <a id="718" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Tactics.Reflection.html#702" class="Bound">f</a> <a id="730" href="Cubical.Tactics.Reflection.html#714" class="Bound">x</a><a id="731" class="Symbol">)</a>

<a id="wait-for-args"></a><a id="734" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="755" class="Symbol">(</a><a id="756" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="760" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="764" class="Symbol">)</a> <a id="766" class="Symbol">→</a> <a id="768" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="771" class="Symbol">(</a><a id="772" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="777" class="Symbol">(</a><a id="778" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="782" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="786" class="Symbol">))</a>
<a id="wait-for-type"></a><a id="789" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="803" class="Symbol">:</a> <a id="805" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="810" class="Symbol">→</a> <a id="812" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="815" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="821" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="835" class="Symbol">(</a><a id="836" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="840" href="Cubical.Tactics.Reflection.html#840" class="Bound">x</a> <a id="842" href="Cubical.Tactics.Reflection.html#842" class="Bound">args</a><a id="846" class="Symbol">)</a> <a id="848" class="Symbol">=</a> <a id="850" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="854" href="Cubical.Tactics.Reflection.html#840" class="Bound">x</a> <a id="856" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="860" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="874" href="Cubical.Tactics.Reflection.html#842" class="Bound">args</a>
<a id="879" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="893" class="Symbol">(</a><a id="894" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="898" href="Cubical.Tactics.Reflection.html#898" class="Bound">c</a> <a id="900" href="Cubical.Tactics.Reflection.html#900" class="Bound">args</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">=</a> <a id="908" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="912" href="Cubical.Tactics.Reflection.html#898" class="Bound">c</a> <a id="914" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="918" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="932" href="Cubical.Tactics.Reflection.html#900" class="Bound">args</a>
<a id="937" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="951" class="Symbol">(</a><a id="952" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="956" href="Cubical.Tactics.Reflection.html#956" class="Bound">f</a> <a id="958" href="Cubical.Tactics.Reflection.html#958" class="Bound">args</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">=</a> <a id="966" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="970" href="Cubical.Tactics.Reflection.html#956" class="Bound">f</a> <a id="972" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="976" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="990" href="Cubical.Tactics.Reflection.html#958" class="Bound">args</a>
<a id="995" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="1014" href="Cubical.Tactics.Reflection.html#1014" class="Bound">v</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1021" href="Cubical.Tactics.Reflection.html#1021" class="Bound">x</a> <a id="1023" href="Cubical.Tactics.Reflection.html#1023" class="Bound">t</a><a id="1024" class="Symbol">))</a> <a id="1027" class="Symbol">=</a> <a id="1029" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="1043" href="Cubical.Tactics.Reflection.html#1014" class="Bound">v</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1050" href="Cubical.Tactics.Reflection.html#1021" class="Bound">x</a> <a id="1052" href="Cubical.Tactics.Reflection.html#1023" class="Bound">t</a><a id="1053" class="Symbol">))</a>
<a id="1056" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="1079" href="Cubical.Tactics.Reflection.html#1079" class="Bound">cs</a> <a id="1082" href="Cubical.Tactics.Reflection.html#1082" class="Bound">args</a><a id="1086" class="Symbol">)</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1099" class="Symbol">(</a><a id="1100" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="1108" href="Cubical.Tactics.Reflection.html#1079" class="Bound">cs</a> <a id="1111" href="Cubical.Tactics.Reflection.html#1082" class="Bound">args</a><a id="1115" class="Symbol">)</a>
<a id="1117" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1140" href="Cubical.Tactics.Reflection.html#1140" class="Bound">i</a> <a id="1142" href="Cubical.Tactics.Reflection.html#1142" class="Bound">a</a><a id="1143" class="Symbol">)</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1150" href="Cubical.Tactics.Reflection.html#1150" class="Bound">x</a> <a id="1152" href="Cubical.Tactics.Reflection.html#1152" class="Bound">b</a><a id="1153" class="Symbol">))</a> <a id="1156" class="Symbol">=</a> <a id="1158" class="Keyword">do</a>
  <a id="1163" href="Cubical.Tactics.Reflection.html#1163" class="Bound">a</a> <a id="1165" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1167" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1181" href="Cubical.Tactics.Reflection.html#1142" class="Bound">a</a>
  <a id="1185" href="Cubical.Tactics.Reflection.html#1185" class="Bound">b</a> <a id="1187" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1189" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1203" href="Cubical.Tactics.Reflection.html#1152" class="Bound">b</a>
  <a id="1207" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1225" href="Cubical.Tactics.Reflection.html#1140" class="Bound">i</a> <a id="1227" href="Cubical.Tactics.Reflection.html#1163" class="Bound">a</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1235" href="Cubical.Tactics.Reflection.html#1150" class="Bound">x</a> <a id="1237" href="Cubical.Tactics.Reflection.html#1185" class="Bound">b</a><a id="1238" class="Symbol">))</a>
<a id="1241" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="1266" href="Cubical.Tactics.Reflection.html#1266" class="Bound">s</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="1291" href="Cubical.Tactics.Reflection.html#1266" class="Bound">s</a><a id="1292" class="Symbol">)</a>
<a id="1294" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="1313" href="Cubical.Tactics.Reflection.html#1313" class="Bound">l</a><a id="1314" class="Symbol">)</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="1332" href="Cubical.Tactics.Reflection.html#1313" class="Bound">l</a><a id="1333" class="Symbol">)</a>
<a id="1335" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="1355" href="Cubical.Tactics.Reflection.html#1355" class="Bound">x</a> <a id="1357" href="Cubical.Tactics.Reflection.html#1357" class="Bound">x₁</a><a id="1359" class="Symbol">)</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a> <a id="1375" href="Cubical.Tactics.Reflection.html#1355" class="Bound">x</a>
<a id="1377" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1391" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a> <a id="1399" class="Symbol">=</a> <a id="1401" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1410" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>

<a id="1419" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="1433" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1436" class="Symbol">=</a> <a id="1438" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1447" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1450" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1469" href="Cubical.Tactics.Reflection.html#1469" class="Bound">i</a> <a id="1471" href="Cubical.Tactics.Reflection.html#1471" class="Bound">a</a> <a id="1473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1475" href="Cubical.Tactics.Reflection.html#1475" class="Bound">xs</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">=</a>
  <a id="1483" class="Symbol">(</a><a id="1484" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="1488" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1497" href="Cubical.Tactics.Reflection.html#1469" class="Bound">i</a> <a id="1499" href="Cubical.Tactics.Reflection.html#509" class="Function Operator">&lt;$&gt;</a> <a id="1503" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="1517" href="Cubical.Tactics.Reflection.html#1471" class="Bound">a</a><a id="1518" class="Symbol">))</a> <a id="1521" href="Cubical.Tactics.Reflection.html#614" class="Function Operator">&lt;*&gt;</a> <a id="1525" href="Cubical.Tactics.Reflection.html#734" class="Function">wait-for-args</a> <a id="1539" href="Cubical.Tactics.Reflection.html#1475" class="Bound">xs</a>

<a id="unapply-path"></a><a id="1543" href="Cubical.Tactics.Reflection.html#1543" class="Function">unapply-path</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1581" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1583" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1588" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1590" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1594" class="Symbol">))</a>
<a id="1597" href="Cubical.Tactics.Reflection.html#1543" class="Function">unapply-path</a> <a id="1610" href="Cubical.Tactics.Reflection.html#1610" class="Bound">red</a><a id="1613" class="Symbol">@(</a><a id="1615" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1619" class="Symbol">(</a><a id="1620" class="Keyword">quote</a> <a id="1626" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.Tactics.Reflection.html#1634" class="Bound">l</a> <a id="1636" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="1639" href="Cubical.Tactics.Reflection.html#1639" class="Bound">T</a> <a id="1641" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1644" href="Cubical.Tactics.Reflection.html#1644" class="Bound">x</a> <a id="1646" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1649" href="Cubical.Tactics.Reflection.html#1649" class="Bound">y</a> <a id="1651" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1654" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1656" class="Symbol">))</a> <a id="1659" class="Symbol">=</a> <a id="1661" class="Keyword">do</a>
  <a id="1666" href="Cubical.Tactics.Reflection.html#1666" class="Bound">domain</a> <a id="1673" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1675" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1688" class="Symbol">(</a><a id="1689" class="Keyword">quote</a> <a id="1695" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Cubical.Tactics.Reflection.html#1634" class="Bound">l</a> <a id="1704" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1707" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1709" class="Symbol">))</a>
  <a id="1714" href="Cubical.Tactics.Reflection.html#1714" class="Bound">ty</a> <a id="1717" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="1719" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="1733" class="Symbol">(</a><a id="1734" class="Keyword">quote</a> <a id="1740" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Tactics.Reflection.html#1666" class="Bound">domain</a> <a id="1754" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1757" href="Cubical.Tactics.Reflection.html#1644" class="Bound">x</a> <a id="1759" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1762" href="Cubical.Tactics.Reflection.html#1649" class="Bound">y</a> <a id="1764" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1767" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1769" class="Symbol">))</a>
  <a id="1774" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="1785" class="String">&quot;tactic&quot;</a> <a id="1794" class="Number">50</a>
    <a id="1801" class="Symbol">(</a><a id="1802" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="1809" class="String">&quot;(no reduction) unapply-path: got a &quot;</a> <a id="1847" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1849" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="1857" href="Cubical.Tactics.Reflection.html#1610" class="Bound">red</a>
    <a id="1865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1867" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="1874" class="String">&quot; but I really want it to be &quot;</a> <a id="1905" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1907" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="1915" href="Cubical.Tactics.Reflection.html#1714" class="Bound">ty</a> <a id="1918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1922" class="Symbol">)</a>
  <a id="1926" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="1932" href="Cubical.Tactics.Reflection.html#1610" class="Bound">red</a> <a id="1936" href="Cubical.Tactics.Reflection.html#1714" class="Bound">ty</a>
  <a id="1941" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Tactics.Reflection.html#1666" class="Bound">domain</a> <a id="1964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1966" href="Cubical.Tactics.Reflection.html#1644" class="Bound">x</a> <a id="1968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1970" href="Cubical.Tactics.Reflection.html#1649" class="Bound">y</a><a id="1971" class="Symbol">))</a>
<a id="1974" href="Cubical.Tactics.Reflection.html#1543" class="CatchallClause Function">unapply-path</a><a id="1986" class="CatchallClause"> </a><a id="1987" href="Cubical.Tactics.Reflection.html#1987" class="CatchallClause Bound">tm</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a> <a id="1999" href="Cubical.Tactics.Reflection.html#1987" class="Bound">tm</a> <a id="2002" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="2006" class="Symbol">λ</a> <a id="2008" class="Keyword">where</a>
  <a id="2016" href="Cubical.Tactics.Reflection.html#2016" class="Bound">tm</a><a id="2018" class="Symbol">@(</a><a id="2020" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="2025" class="Symbol">_</a> <a id="2027" class="Symbol">_)</a> <a id="2030" class="Symbol">→</a> <a id="2032" class="Keyword">do</a>
    <a id="2039" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a> <a id="2043" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2045" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2058" class="Symbol">(</a><a id="2059" class="Keyword">quote</a> <a id="2065" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2069" class="Symbol">)</a> <a id="2071" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2073" class="Symbol">)</a>
    <a id="2079" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a> <a id="2081" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2083" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2091" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a>
    <a id="2099" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a> <a id="2101" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2103" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2111" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a>
    <a id="2119" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="2125" href="Cubical.Tactics.Reflection.html#2016" class="Bound">tm</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2133" class="Symbol">(</a><a id="2134" class="Keyword">quote</a> <a id="2140" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a> <a id="2151" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2154" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a> <a id="2156" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2159" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a> <a id="2161" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2164" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2166" class="Symbol">))</a>
    <a id="2173" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="2187" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a>
    <a id="2193" href="Cubical.Tactics.Reflection.html#789" class="Function">wait-for-type</a> <a id="2207" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a>
    <a id="2213" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Tactics.Reflection.html#2039" class="Bound">dom</a> <a id="2233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2235" href="Cubical.Tactics.Reflection.html#2079" class="Bound">l</a> <a id="2237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2239" href="Cubical.Tactics.Reflection.html#2099" class="Bound">r</a><a id="2240" class="Symbol">))</a>
  <a id="2245" href="Cubical.Tactics.Reflection.html#2245" class="Bound">red</a><a id="2248" class="Symbol">@(</a><a id="2250" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2254" class="Symbol">(</a><a id="2255" class="Keyword">quote</a> <a id="2261" href="Agda.Primitive.Cubical.html#2013" class="Postulate">PathP</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Tactics.Reflection.html#2269" class="Bound">l</a> <a id="2271" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="2274" href="Cubical.Tactics.Reflection.html#2274" class="Bound">T</a> <a id="2276" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2279" href="Cubical.Tactics.Reflection.html#2279" class="Bound">x</a> <a id="2281" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2284" href="Cubical.Tactics.Reflection.html#2284" class="Bound">y</a> <a id="2286" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2289" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2291" class="Symbol">))</a> <a id="2294" class="Symbol">→</a> <a id="2296" class="Keyword">do</a>
    <a id="2303" href="Cubical.Tactics.Reflection.html#2303" class="Bound">domain</a> <a id="2310" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2312" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2325" class="Symbol">(</a><a id="2326" class="Keyword">quote</a> <a id="2332" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="2336" class="Symbol">)</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Cubical.Tactics.Reflection.html#2269" class="Bound">l</a> <a id="2341" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2344" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2346" class="Symbol">))</a>
    <a id="2353" href="Cubical.Tactics.Reflection.html#2353" class="Bound">ty</a> <a id="2356" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="2358" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2372" class="Symbol">(</a><a id="2373" class="Keyword">quote</a> <a id="2379" href="Cubical.Core.Primitives.html#1805" class="Function">Path</a><a id="2383" class="Symbol">)</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Tactics.Reflection.html#2303" class="Bound">domain</a> <a id="2393" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2396" href="Cubical.Tactics.Reflection.html#2279" class="Bound">x</a> <a id="2398" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2401" href="Cubical.Tactics.Reflection.html#2284" class="Bound">y</a> <a id="2403" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="2406" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2408" class="Symbol">))</a>
    <a id="2415" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="2426" class="String">&quot;tactic&quot;</a> <a id="2435" class="Number">50</a>
      <a id="2444" class="Symbol">(</a><a id="2445" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="2452" class="String">&quot;unapply-path: got a &quot;</a> <a id="2475" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2477" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="2485" href="Cubical.Tactics.Reflection.html#2245" class="Bound">red</a>
      <a id="2495" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2497" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="2504" class="String">&quot; but I really want it to be &quot;</a> <a id="2535" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2537" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="2545" href="Cubical.Tactics.Reflection.html#2353" class="Bound">ty</a> <a id="2548" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2550" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2552" class="Symbol">)</a>
    <a id="2558" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="2564" href="Cubical.Tactics.Reflection.html#2245" class="Bound">red</a> <a id="2568" href="Cubical.Tactics.Reflection.html#2353" class="Bound">ty</a>
    <a id="2575" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Cubical.Tactics.Reflection.html#2303" class="Bound">domain</a> <a id="2598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2600" href="Cubical.Tactics.Reflection.html#2279" class="Bound">x</a> <a id="2602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2604" href="Cubical.Tactics.Reflection.html#2284" class="Bound">y</a><a id="2605" class="Symbol">))</a>
  <a id="2610" class="CatchallClause Symbol">_</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2623" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

<a id="2632" class="Comment">{-
  get-boundary maps a term &#39;x ≡ y&#39; to the pair &#39;(x,y)&#39;
-}</a>
<a id="get-boundary"></a><a id="2693" href="Cubical.Tactics.Reflection.html#2693" class="Function">get-boundary</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2731" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2733" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2737" class="Symbol">))</a>
<a id="2740" href="Cubical.Tactics.Reflection.html#2693" class="Function">get-boundary</a> <a id="2753" href="Cubical.Tactics.Reflection.html#2753" class="Bound">tm</a> <a id="2756" class="Symbol">=</a> <a id="2758" href="Cubical.Tactics.Reflection.html#1543" class="Function">unapply-path</a> <a id="2771" href="Cubical.Tactics.Reflection.html#2753" class="Bound">tm</a> <a id="2774" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="2778" class="Symbol">λ</a> <a id="2780" class="Keyword">where</a>
  <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2794" class="Symbol">(_</a> <a id="2797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2799" href="Cubical.Tactics.Reflection.html#2799" class="Bound">x</a> <a id="2801" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2803" href="Cubical.Tactics.Reflection.html#2803" class="Bound">y</a><a id="2804" class="Symbol">))</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Tactics.Reflection.html#2799" class="Bound">x</a> <a id="2827" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2829" href="Cubical.Tactics.Reflection.html#2803" class="Bound">y</a><a id="2830" class="Symbol">))</a>
  <a id="2835" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>            <a id="2854" class="Symbol">→</a> <a id="2856" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="2865" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

<a id="equation-solver"></a><a id="2874" href="Cubical.Tactics.Reflection.html#2874" class="Function">equation-solver</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2897" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2902" class="Symbol">→</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2910" class="Symbol">-&gt;</a> <a id="2913" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2918" class="Symbol">-&gt;</a> <a id="2921" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2924" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2928" class="Symbol">)</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2937" class="Symbol">→</a> <a id="2939" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2949" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2954" href="Cubical.Tactics.Reflection.html#2874" class="Function">equation-solver</a> <a id="2970" href="Cubical.Tactics.Reflection.html#2970" class="Bound">don&#39;t-Reduce</a> <a id="2983" href="Cubical.Tactics.Reflection.html#2983" class="Bound">mk-call</a> <a id="2991" href="Cubical.Tactics.Reflection.html#2991" class="Bound">debug</a> <a id="2997" href="Cubical.Tactics.Reflection.html#2997" class="Bound">hole</a> <a id="3002" class="Symbol">=</a>
    <a id="3008" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="3026" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3032" class="Symbol">(</a>
    <a id="3038" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3062" href="Cubical.Tactics.Reflection.html#2970" class="Bound">don&#39;t-Reduce</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">(</a>
    <a id="3082" class="Keyword">do</a>
      <a id="3091" class="Comment">-- | First we normalize the goal</a>
      <a id="3130" href="Cubical.Tactics.Reflection.html#3130" class="Bound">goal</a> <a id="3135" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3137" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a> <a id="3147" href="Cubical.Tactics.Reflection.html#2997" class="Bound">hole</a> <a id="3152" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3156" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>
      <a id="3169" class="Comment">-- | Then we parse the goal into an AST</a>
      <a id="3215" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Tactics.Reflection.html#3221" class="Bound">lhs</a> <a id="3225" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3227" href="Cubical.Tactics.Reflection.html#3227" class="Bound">rhs</a><a id="3230" class="Symbol">)</a> <a id="3232" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3234" href="Cubical.Tactics.Reflection.html#2693" class="Function">get-boundary</a> <a id="3247" href="Cubical.Tactics.Reflection.html#3130" class="Bound">goal</a>
        <a id="3260" class="Keyword">where</a>
          <a id="3276" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
            <a id="3296" class="Symbol">→</a> <a id="3298" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a><a id="3307" class="Symbol">(</a><a id="3308" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3315" class="String">&quot;The functor solver failed to parse the goal&quot;</a>
                               <a id="3392" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3394" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="3402" href="Cubical.Tactics.Reflection.html#3130" class="Bound">goal</a> <a id="3407" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3409" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3411" class="Symbol">)</a>
      <a id="3419" class="Comment">-- | Then we invoke the solver</a>
      <a id="3456" class="Comment">-- | And we unify the result of the solver with the original hole.</a>
      <a id="3529" href="Cubical.Tactics.Reflection.html#3529" class="Bound">elhs</a> <a id="3534" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3536" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a> <a id="3546" href="Cubical.Tactics.Reflection.html#3221" class="Bound">lhs</a>
      <a id="3556" href="Cubical.Tactics.Reflection.html#3556" class="Bound">erhs</a> <a id="3561" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3563" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a> <a id="3573" href="Cubical.Tactics.Reflection.html#3227" class="Bound">rhs</a>
      <a id="3583" href="Cubical.Tactics.Reflection.html#3583" class="Bound">call</a> <a id="3588" href="Cubical.Reflection.Base.html#295" class="Function Operator">←</a> <a id="3590" href="Cubical.Tactics.Reflection.html#2983" class="Bound">mk-call</a> <a id="3598" href="Cubical.Tactics.Reflection.html#3529" class="Bound">elhs</a> <a id="3603" href="Cubical.Tactics.Reflection.html#3556" class="Bound">erhs</a>
      <a id="3614" class="Keyword">let</a> <a id="3618" href="Cubical.Tactics.Reflection.html#3618" class="Bound">unify-with-goal</a> <a id="3634" class="Symbol">=</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="3643" href="Cubical.Tactics.Reflection.html#2997" class="Bound">hole</a> <a id="3648" href="Cubical.Tactics.Reflection.html#3583" class="Bound">call</a><a id="3652" class="Symbol">)</a>
      <a id="3660" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a> <a id="3674" class="Symbol">(</a>
        <a id="3684" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="3687" href="Cubical.Tactics.Reflection.html#2991" class="Bound">debug</a>
        <a id="3701" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="3706" href="Cubical.Tactics.Reflection.html#3618" class="Bound">unify-with-goal</a>
        <a id="3730" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="3735" class="Symbol">(</a>
        <a id="3745" href="Cubical.Tactics.Reflection.html#3618" class="Bound">unify-with-goal</a> <a id="3761" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
        <a id="3773" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a> <a id="3783" class="Symbol">((</a><a id="3785" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3792" class="String">&quot;Could not equate the following expressions:\n  &quot;</a>
                  <a id="3860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3862" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="3870" href="Cubical.Tactics.Reflection.html#3529" class="Bound">elhs</a> <a id="3875" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3877" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3884" class="String">&quot;\nAnd\n  &quot;</a> <a id="3896" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3898" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="3906" href="Cubical.Tactics.Reflection.html#3556" class="Bound">erhs</a> <a id="3911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3913" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3915" class="Symbol">))))))</a>
</pre></body></html>

==> anc/html/FinChoice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>FinChoice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
We define our own version of the propositional truncation so that we
can use --erased-cubical with it for our benchmarks. In a
non-`erased-cubical` setting, it is exactly like the library
definition.
-}</a>


<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical</a> <a id="231" class="Pragma">--erasure</a> <a id="241" class="Pragma">--guardedness</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>
<a id="266" class="Keyword">module</a> <a id="273" href="FinChoice.html" class="Module">FinChoice</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">⊥</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="552" class="Keyword">open</a> <a id="557" class="Keyword">import</a> <a id="564" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>



<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="644" class="Keyword">private</a>
  <a id="654" class="Keyword">variable</a>
    <a id="667" href="FinChoice.html#667" class="Generalizable">ℓ</a> <a id="669" href="FinChoice.html#669" class="Generalizable">ℓ&#39;</a> <a id="672" href="FinChoice.html#672" class="Generalizable">ℓ&#39;&#39;</a> <a id="676" class="Symbol">:</a> <a id="678" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="688" href="FinChoice.html#688" class="Generalizable">A</a> <a id="690" href="FinChoice.html#690" class="Generalizable">B</a> <a id="692" href="FinChoice.html#692" class="Generalizable">C</a> <a id="694" class="Symbol">:</a> <a id="696" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="701" href="FinChoice.html#667" class="Generalizable">ℓ</a>

<a id="∥-∥recFin"></a><a id="704" href="FinChoice.html#704" class="Function">∥-∥recFin</a> <a id="714" class="Symbol">:</a> <a id="716" class="Symbol">{</a><a id="717" href="FinChoice.html#717" class="Bound">m</a> <a id="719" class="Symbol">:</a> <a id="721" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="722" class="Symbol">}</a> <a id="724" class="Symbol">{</a><a id="725" href="FinChoice.html#725" class="Bound">P</a> <a id="727" class="Symbol">:</a> <a id="729" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="733" href="FinChoice.html#717" class="Bound">m</a> <a id="735" class="Symbol">→</a> <a id="737" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="742" href="FinChoice.html#667" class="Generalizable">ℓ</a><a id="743" class="Symbol">}</a>
            <a id="757" class="Symbol">{</a><a id="758" href="FinChoice.html#758" class="Bound">B</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="767" href="FinChoice.html#669" class="Generalizable">ℓ&#39;</a><a id="769" class="Symbol">}</a> <a id="771" class="Symbol">(</a><a id="772" href="FinChoice.html#772" class="Bound">isPropB</a> <a id="780" class="Symbol">:</a> <a id="782" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="789" href="FinChoice.html#758" class="Bound">B</a><a id="790" class="Symbol">)</a>
            <a id="804" class="Symbol">→</a> <a id="806" class="Symbol">((∀</a> <a id="810" href="FinChoice.html#810" class="Bound">i</a> <a id="812" class="Symbol">→</a> <a id="814" href="FinChoice.html#725" class="Bound">P</a> <a id="816" href="FinChoice.html#810" class="Bound">i</a><a id="817" class="Symbol">)</a> <a id="819" class="Symbol">→</a> <a id="821" href="FinChoice.html#758" class="Bound">B</a><a id="822" class="Symbol">)</a>
            <a id="836" class="Symbol">→</a> <a id="838" class="Symbol">((∀</a> <a id="842" href="FinChoice.html#842" class="Bound">i</a> <a id="844" class="Symbol">→</a> <a id="846" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="848" href="FinChoice.html#725" class="Bound">P</a> <a id="850" href="FinChoice.html#842" class="Bound">i</a> <a id="852" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="FinChoice.html#758" class="Bound">B</a><a id="858" class="Symbol">)</a>
<a id="860" href="FinChoice.html#704" class="Function">∥-∥recFin</a> <a id="870" class="Symbol">{</a><a id="871" class="Argument">m</a> <a id="873" class="Symbol">=</a> <a id="875" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">_</a> <a id="883" href="FinChoice.html#883" class="Bound">untruncHyp</a> <a id="894" class="Symbol">_</a> <a id="896" class="Symbol">=</a> <a id="898" href="FinChoice.html#883" class="Bound">untruncHyp</a> <a id="909" class="Symbol">(λ</a> <a id="912" class="Symbol">())</a>
<a id="916" href="FinChoice.html#704" class="Function">∥-∥recFin</a> <a id="926" class="Symbol">{</a><a id="927" class="Argument">m</a> <a id="929" class="Symbol">=</a> <a id="931" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="935" href="FinChoice.html#935" class="Bound">m</a><a id="936" class="Symbol">}</a> <a id="938" class="Symbol">{</a><a id="939" class="Argument">P</a> <a id="941" class="Symbol">=</a> <a id="943" href="FinChoice.html#943" class="Bound">P</a><a id="944" class="Symbol">}</a> <a id="946" class="Symbol">{</a><a id="947" class="Argument">B</a> <a id="949" class="Symbol">=</a> <a id="951" href="FinChoice.html#951" class="Bound">B</a><a id="952" class="Symbol">}</a> <a id="954" href="FinChoice.html#954" class="Bound">isPropB</a> <a id="962" href="FinChoice.html#962" class="Bound">untruncHyp</a> <a id="973" href="FinChoice.html#973" class="Bound">truncFam</a> <a id="982" class="Symbol">=</a>
  <a id="986" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="993" class="Symbol">(</a><a id="994" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="1002" href="FinChoice.html#954" class="Bound">isPropB</a><a id="1009" class="Symbol">)</a> <a id="1011" href="FinChoice.html#1057" class="Function">δ</a> <a id="1013" class="Symbol">(</a><a id="1014" href="FinChoice.html#973" class="Bound">truncFam</a> <a id="1023" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">(</a><a id="1030" href="FinChoice.html#973" class="Bound">truncFam</a> <a id="1039" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1041" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1044" class="Symbol">)</a>
  <a id="1048" class="Keyword">where</a>
   <a id="1057" href="FinChoice.html#1057" class="Function">δ</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="FinChoice.html#943" class="Bound">P</a> <a id="1063" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1068" class="Symbol">→</a> <a id="1070" class="Symbol">(∀</a> <a id="1073" href="FinChoice.html#1073" class="Bound">i</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1079" href="FinChoice.html#943" class="Bound">P</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1086" href="FinChoice.html#1073" class="Bound">i</a><a id="1087" class="Symbol">)</a> <a id="1089" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="1090" class="Symbol">)</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="FinChoice.html#951" class="Bound">B</a>
   <a id="1099" href="FinChoice.html#1057" class="Function">δ</a> <a id="1101" href="FinChoice.html#1101" class="Bound">p₀</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="FinChoice.html#704" class="Function">∥-∥recFin</a> <a id="1116" href="FinChoice.html#954" class="Bound">isPropB</a>
                    <a id="1144" class="Symbol">(λ</a> <a id="1147" href="FinChoice.html#1147" class="Bound">pₛ</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="FinChoice.html#962" class="Bound">untruncHyp</a> <a id="1163" class="Symbol">(λ</a> <a id="1166" class="Symbol">{</a> <a id="1168" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="FinChoice.html#1101" class="Bound">p₀</a> <a id="1178" class="Symbol">;</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1185" href="FinChoice.html#1185" class="Bound">i</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="FinChoice.html#1147" class="Bound">pₛ</a> <a id="1193" href="FinChoice.html#1185" class="Bound">i</a> <a id="1195" class="Symbol">}))</a>

<a id="∥∥-×→"></a><a id="1200" href="FinChoice.html#1200" class="Function">∥∥-×→</a> <a id="1206" class="Symbol">:</a> <a id="1208" class="Symbol">{</a><a id="1209" href="FinChoice.html#1209" class="Bound">A</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1218" href="FinChoice.html#667" class="Generalizable">ℓ</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">{</a><a id="1222" href="FinChoice.html#1222" class="Bound">B</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1231" href="FinChoice.html#669" class="Generalizable">ℓ&#39;</a><a id="1233" class="Symbol">}</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1239" href="FinChoice.html#1209" class="Bound">A</a> <a id="1241" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1243" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1245" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1247" href="FinChoice.html#1222" class="Bound">B</a> <a id="1249" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1255" href="FinChoice.html#1209" class="Bound">A</a> <a id="1257" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1259" href="FinChoice.html#1222" class="Bound">B</a> <a id="1261" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="1263" href="FinChoice.html#1200" class="Function">∥∥-×→</a>  <a id="1270" class="Symbol">=</a> <a id="1272" href="Cubical.Foundations.Function.html#1941" class="Function">uncurry</a> <a id="1280" class="Symbol">(</a><a id="1281" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Foundations.HLevels.html#18770" class="Function">isProp→</a> <a id="1297" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a><a id="1312" class="Symbol">)</a>
                         <a id="1339" class="Symbol">(λ</a> <a id="1342" href="FinChoice.html#1342" class="Bound">a</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1353" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="1369" class="Symbol">(λ</a> <a id="1372" href="FinChoice.html#1372" class="Bound">b</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1378" href="FinChoice.html#1342" class="Bound">a</a> <a id="1380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1382" href="FinChoice.html#1372" class="Bound">b</a> <a id="1384" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1385" class="Symbol">)))</a>

<a id="Finite-Choice"></a><a id="1390" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="1404" class="Symbol">:</a> <a id="1406" class="Symbol">{</a><a id="1407" href="FinChoice.html#1407" class="Bound">A</a> <a id="1409" class="Symbol">:</a> <a id="1411" class="Symbol">(</a><a id="1412" href="FinChoice.html#1412" class="Bound">i</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1426" href="FinChoice.html#667" class="Generalizable">ℓ</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">→</a> <a id="1431" class="Symbol">(</a><a id="1432" href="FinChoice.html#1432" class="Bound">n</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1437" class="Symbol">)</a>
              <a id="1453" class="Symbol">→</a> <a id="1455" class="Symbol">(∀</a> <a id="1458" class="Symbol">(</a><a id="1459" href="FinChoice.html#1459" class="Bound">i</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1464" class="Symbol">)</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="FinChoice.html#1459" class="Bound">i</a> <a id="1470" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1472" href="FinChoice.html#1432" class="Bound">n</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1478" href="FinChoice.html#1407" class="Bound">A</a> <a id="1480" href="FinChoice.html#1459" class="Bound">i</a> <a id="1482" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="1483" class="Symbol">)</a>
              <a id="1499" class="Symbol">→</a> <a id="1501" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1503" class="Symbol">((</a><a id="1505" href="FinChoice.html#1505" class="Bound">i</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="FinChoice.html#1505" class="Bound">i</a> <a id="1516" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1518" href="FinChoice.html#1432" class="Bound">n</a> <a id="1520" class="Symbol">→</a>  <a id="1523" href="FinChoice.html#1407" class="Bound">A</a> <a id="1525" href="FinChoice.html#1505" class="Bound">i</a><a id="1526" class="Symbol">)</a> <a id="1528" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="1530" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="1544" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1549" href="FinChoice.html#1549" class="Bound">f</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1555" class="Symbol">(λ</a> <a id="1558" href="FinChoice.html#1558" class="Bound">i</a> <a id="1560" href="FinChoice.html#1560" class="Bound">p</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="1580" href="FinChoice.html#1560" class="Bound">p</a><a id="1581" class="Symbol">))</a> <a id="1584" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="1586" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="1600" class="Symbol">{</a><a id="1601" href="FinChoice.html#1601" class="Bound">ℓ</a><a id="1602" class="Symbol">}</a> <a id="1604" class="Symbol">{</a><a id="1605" href="FinChoice.html#1605" class="Bound">A</a><a id="1606" class="Symbol">}</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1613" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1617" class="Symbol">)</a> <a id="1619" href="FinChoice.html#1619" class="Bound">f</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1630" href="FinChoice.html#1661" class="Function">[2]</a> <a id="1634" class="Symbol">(</a><a id="1635" href="FinChoice.html#1619" class="Bound">f</a> <a id="1637" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1642" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a><a id="1648" class="Symbol">)</a>
  <a id="1652" class="Keyword">where</a>
   <a id="1661" href="FinChoice.html#1661" class="Function">[2]</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="FinChoice.html#1605" class="Bound">A</a> <a id="1669" class="Number">0</a> <a id="1671" class="Symbol">→</a> <a id="1673" class="Symbol">(</a><a id="1674" href="FinChoice.html#1674" class="Bound">i</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1679" class="Symbol">)</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="FinChoice.html#1674" class="Bound">i</a> <a id="1685" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1687" class="Number">1</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="FinChoice.html#1605" class="Bound">A</a> <a id="1693" href="FinChoice.html#1674" class="Bound">i</a>
   <a id="1698" href="FinChoice.html#1661" class="Function">[2]</a> <a id="1702" href="FinChoice.html#1702" class="Bound">a0</a> <a id="1705" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1710" href="FinChoice.html#1710" class="Bound">p</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="FinChoice.html#1702" class="Bound">a0</a>
   <a id="1720" href="FinChoice.html#1661" class="Function">[2]</a> <a id="1724" href="FinChoice.html#1724" class="Bound">a0</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1732" href="FinChoice.html#1732" class="Bound">i</a><a id="1733" class="Symbol">)</a> <a id="1735" href="FinChoice.html#1735" class="Bound">p</a> <a id="1737" class="Symbol">=</a> <a id="1739" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1745" class="Symbol">(</a><a id="1746" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1768" href="FinChoice.html#1735" class="Bound">p</a><a id="1769" class="Symbol">))</a>
<a id="1772" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="1786" class="Symbol">{</a><a id="1787" href="FinChoice.html#1787" class="Bound">ℓ</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">{</a><a id="1791" href="FinChoice.html#1791" class="Bound">A</a><a id="1792" class="Symbol">}</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1799" href="FinChoice.html#1799" class="Bound">m</a><a id="1800" class="Symbol">@(</a><a id="1802" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1806" href="FinChoice.html#1806" class="Bound">n</a><a id="1807" class="Symbol">))</a> <a id="1810" href="FinChoice.html#1810" class="Bound">f</a> <a id="1812" class="Symbol">=</a>
 <a id="1815" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1822" href="FinChoice.html#1905" class="Function">δ</a> <a id="1824" class="Symbol">(</a><a id="1825" href="FinChoice.html#1200" class="Function">∥∥-×→</a> <a id="1831" class="Symbol">(</a><a id="1832" href="FinChoice.html#1390" class="Function">Finite-Choice</a> <a id="1846" href="FinChoice.html#1799" class="Bound">m</a> <a id="1848" class="Symbol">(λ</a> <a id="1851" href="FinChoice.html#1851" class="Bound">i</a> <a id="1853" href="FinChoice.html#1853" class="Bound">q</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="FinChoice.html#1810" class="Bound">f</a> <a id="1859" href="FinChoice.html#1851" class="Bound">i</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Data.Nat.Order.html#4249" class="Function">&lt;-trans</a> <a id="1870" href="FinChoice.html#1853" class="Bound">q</a> <a id="1872" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a><a id="1877" class="Symbol">))</a> <a id="1880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1882" href="FinChoice.html#1810" class="Bound">f</a> <a id="1884" href="FinChoice.html#1799" class="Bound">m</a> <a id="1886" href="Cubical.Data.Nat.Order.html#4930" class="Function">&lt;-suc</a><a id="1891" class="Symbol">))</a>
  <a id="1896" class="Keyword">where</a>
   <a id="1905" href="FinChoice.html#1905" class="Function">δ</a> <a id="1907" class="Symbol">:</a> <a id="1909" class="Symbol">((</a><a id="1911" href="FinChoice.html#1911" class="Bound">i</a> <a id="1913" class="Symbol">:</a> <a id="1915" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1916" class="Symbol">)</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="FinChoice.html#1911" class="Bound">i</a> <a id="1922" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1928" href="FinChoice.html#1806" class="Bound">n</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="FinChoice.html#1791" class="Bound">A</a> <a id="1934" href="FinChoice.html#1911" class="Bound">i</a><a id="1935" class="Symbol">)</a> <a id="1937" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1939" href="FinChoice.html#1791" class="Bound">A</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1946" href="FinChoice.html#1806" class="Bound">n</a><a id="1947" class="Symbol">)</a> <a id="1949" class="Symbol">→</a> <a id="1951" class="Symbol">(</a><a id="1952" href="FinChoice.html#1952" class="Bound">j</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1957" class="Symbol">)</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="FinChoice.html#1952" class="Bound">j</a> <a id="1963" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1965" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1974" href="FinChoice.html#1806" class="Bound">n</a><a id="1975" class="Symbol">)</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="FinChoice.html#1791" class="Bound">A</a> <a id="1981" href="FinChoice.html#1952" class="Bound">j</a>
   <a id="1986" href="FinChoice.html#1905" class="Function">δ</a> <a id="1988" class="Symbol">(</a><a id="1989" href="FinChoice.html#1989" class="Bound">f</a> <a id="1991" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1993" href="FinChoice.html#1993" class="Bound">asn</a><a id="1996" class="Symbol">)</a> <a id="1998" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2003" href="FinChoice.html#2003" class="Bound">p</a> <a id="2005" class="Symbol">=</a> <a id="2007" href="FinChoice.html#1989" class="Bound">f</a> <a id="2009" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="2025" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="2031" class="Symbol">)</a>
   <a id="2036" href="FinChoice.html#1905" class="Function">δ</a> <a id="2038" class="Symbol">(</a><a id="2039" href="FinChoice.html#2039" class="Bound">f</a> <a id="2041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2043" href="FinChoice.html#2043" class="Bound">asn</a><a id="2046" class="Symbol">)</a> <a id="2048" href="FinChoice.html#2048" class="Bound">j</a><a id="2049" class="Symbol">@(</a><a id="2051" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2055" href="FinChoice.html#2055" class="Bound">i</a><a id="2056" class="Symbol">)</a> <a id="2058" href="FinChoice.html#2058" class="Bound">p</a> <a id="2060" class="Keyword">with</a> <a id="2065" href="FinChoice.html#2055" class="Bound">i</a> <a id="2067" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">≟</a> <a id="2069" href="FinChoice.html#1806" class="Bound">n</a>
   <a id="2074" class="Symbol">...</a> <a id="2078" class="Symbol">|</a> <a id="2080" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="2083" href="FinChoice.html#2083" class="Bound">v</a> <a id="2085" class="Symbol">=</a> <a id="2087" class="Bound">f</a> <a id="2089" class="Bound">j</a> <a id="2091" class="Symbol">(</a><a id="2092" href="FinChoice.html#1806" class="Bound">n</a> <a id="2094" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="2096" class="Bound">j</a> <a id="2098" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2100" href="FinChoice.html#2148" class="Function">ρ</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2107" href="FinChoice.html#1806" class="Bound">n</a><a id="2108" class="Symbol">)</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2115" class="Bound">j</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="2129" href="FinChoice.html#2083" class="Bound">v</a><a id="2130" class="Symbol">))</a>
    <a id="2137" class="Keyword">where</a>
     <a id="2148" href="FinChoice.html#2148" class="Function">ρ</a> <a id="2150" class="Symbol">:</a> <a id="2152" class="Symbol">∀</a> <a id="2154" class="Symbol">(</a><a id="2155" href="FinChoice.html#2155" class="Bound">n</a> <a id="2157" href="FinChoice.html#2157" class="Bound">m</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2162" class="Symbol">)</a> <a id="2164" class="Symbol">→</a> <a id="2166" class="Symbol">(</a><a id="2167" href="FinChoice.html#2157" class="Bound">m</a> <a id="2169" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2171" href="FinChoice.html#2155" class="Bound">n</a><a id="2172" class="Symbol">)</a> <a id="2174" class="Symbol">→</a>  <a id="2177" href="FinChoice.html#2155" class="Bound">n</a> <a id="2179" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="2181" href="FinChoice.html#2157" class="Bound">m</a> <a id="2183" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2185" href="FinChoice.html#2157" class="Bound">m</a> <a id="2187" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2189" href="FinChoice.html#2155" class="Bound">n</a>
     <a id="2196" href="FinChoice.html#2148" class="Function">ρ</a> <a id="2198" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2203" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2208" href="FinChoice.html#2208" class="Bound">p</a> <a id="2210" class="Symbol">=</a> <a id="2212" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="2222" href="FinChoice.html#2148" class="Function">ρ</a> <a id="2224" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2234" href="FinChoice.html#2234" class="Bound">m</a><a id="2235" class="Symbol">)</a> <a id="2237" href="FinChoice.html#2237" class="Bound">p</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.Data.Nat.Order.html#3490" class="Function">¬-&lt;-zero</a> <a id="2257" href="FinChoice.html#2237" class="Bound">p</a><a id="2258" class="Symbol">)</a>
     <a id="2265" href="FinChoice.html#2148" class="Function">ρ</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2272" href="FinChoice.html#2272" class="Bound">n</a><a id="2273" class="Symbol">)</a> <a id="2275" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2280" href="FinChoice.html#2280" class="Bound">p</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2289" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Data.Nat.Properties.html#4899" class="Function">+-zero</a> <a id="2301" href="FinChoice.html#2272" class="Bound">n</a><a id="2302" class="Symbol">)</a>
     <a id="2309" href="FinChoice.html#2148" class="Function">ρ</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2316" href="FinChoice.html#2316" class="Bound">n</a><a id="2317" class="Symbol">)</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2324" href="FinChoice.html#2324" class="Bound">m</a><a id="2325" class="Symbol">)</a> <a id="2327" href="FinChoice.html#2327" class="Bound">p</a> <a id="2329" class="Symbol">=</a> <a id="2331" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="2337" class="Symbol">(</a><a id="2338" href="FinChoice.html#2316" class="Bound">n</a> <a id="2340" href="Cubical.Data.Nat.Base.html#160" class="Primitive Operator">∸</a> <a id="2342" href="FinChoice.html#2324" class="Bound">m</a><a id="2343" class="Symbol">)</a> <a id="2345" href="FinChoice.html#2324" class="Bound">m</a> <a id="2347" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2349" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2354" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2358" class="Symbol">(</a><a id="2359" href="FinChoice.html#2148" class="Function">ρ</a> <a id="2361" href="FinChoice.html#2316" class="Bound">n</a> <a id="2363" href="FinChoice.html#2324" class="Bound">m</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2378" href="FinChoice.html#2327" class="Bound">p</a><a id="2379" class="Symbol">))</a>
   <a id="2385" class="Symbol">...</a> <a id="2389" class="Symbol">|</a> <a id="2391" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="2394" href="FinChoice.html#2394" class="Bound">u</a> <a id="2396" class="Symbol">=</a> <a id="2398" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2414" class="Symbol">(λ</a> <a id="2417" href="FinChoice.html#2417" class="Bound">j</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="FinChoice.html#1791" class="Bound">A</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2428" href="FinChoice.html#2417" class="Bound">j</a><a id="2429" class="Symbol">))</a> <a id="2432" class="Symbol">(</a><a id="2433" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2437" href="FinChoice.html#2394" class="Bound">u</a><a id="2438" class="Symbol">))</a> <a id="2441" class="Bound">asn</a>
   <a id="2448" class="Symbol">...</a> <a id="2452" class="Symbol">|</a> <a id="2454" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="2457" href="FinChoice.html#2457" class="Bound">z</a> <a id="2459" class="Symbol">=</a> <a id="2461" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Cubical.Data.Nat.Order.html#3559" class="Function">¬m&lt;m</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="2482" href="FinChoice.html#2457" class="Bound">z</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2510" class="Bound">p</a><a id="2511" class="Symbol">))))</a>

<a id="2517" class="Comment">--------------------------------------------------------------</a>
<a id="2580" class="Comment">-- Weakly constant map has a factorization along truncation:</a>

<a id="2642" class="Keyword">module</a> <a id="2649" href="FinChoice.html#2649" class="Module">_</a> <a id="2651" class="Symbol">(</a><a id="2652" href="FinChoice.html#2652" class="Bound">Bset</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2665" href="FinChoice.html#690" class="Generalizable">B</a><a id="2666" class="Symbol">)</a> <a id="2668" class="Keyword">where</a>
 <a id="2675" href="FinChoice.html#2675" class="Function">LBset&#39;</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="Cubical.Foundations.Prelude.html#18678" class="Function">isSet&#39;</a> <a id="2691" href="FinChoice.html#2665" class="Bound">B</a>
 <a id="2694" href="FinChoice.html#2675" class="Function">LBset&#39;</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Cubical.Foundations.Prelude.html#18848" class="Function">isSet→isSet&#39;</a> <a id="2716" href="FinChoice.html#2652" class="Bound">Bset</a>

 <a id="2723" href="FinChoice.html#2723" class="Function">Lrec→Set</a> <a id="2732" class="Symbol">:</a> <a id="2734" class="Symbol">(</a><a id="2735" href="FinChoice.html#2735" class="Bound">f</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="FinChoice.html#688" class="Generalizable">A</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="FinChoice.html#2665" class="Bound">B</a><a id="2744" class="Symbol">)</a> <a id="2746" class="Symbol">(</a><a id="2747" href="FinChoice.html#2747" class="Bound">kf</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="2763" href="FinChoice.html#2735" class="Bound">f</a><a id="2764" class="Symbol">)</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2770" href="FinChoice.html#688" class="Generalizable">A</a> <a id="2772" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2774" class="Symbol">→</a> <a id="2776" href="FinChoice.html#2665" class="Bound">B</a>
 <a id="2779" href="FinChoice.html#2779" class="Function">Lhelper</a>  <a id="2788" class="Symbol">:</a> <a id="2790" class="Symbol">(</a><a id="2791" href="FinChoice.html#2791" class="Bound">f</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="FinChoice.html#688" class="Generalizable">A</a> <a id="2797" class="Symbol">→</a> <a id="2799" href="FinChoice.html#2665" class="Bound">B</a><a id="2800" class="Symbol">)</a> <a id="2802" class="Symbol">(</a><a id="2803" href="FinChoice.html#2803" class="Bound">kf</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Cubical.Foundations.Function.html#3276" class="Function">2-Constant</a> <a id="2819" href="FinChoice.html#2791" class="Bound">f</a><a id="2820" class="Symbol">)</a> <a id="2822" class="Symbol">→</a> <a id="2824" class="Symbol">(</a><a id="2825" href="FinChoice.html#2825" class="Bound">t</a> <a id="2827" href="FinChoice.html#2827" class="Bound">u</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="2833" href="FinChoice.html#688" class="Generalizable">A</a> <a id="2835" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="2836" class="Symbol">)</a>
          <a id="2848" class="Symbol">→</a> <a id="2850" href="FinChoice.html#2723" class="Function">Lrec→Set</a> <a id="2859" href="FinChoice.html#2791" class="Bound">f</a> <a id="2861" href="FinChoice.html#2803" class="Bound">kf</a> <a id="2864" href="FinChoice.html#2825" class="Bound">t</a> <a id="2866" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2868" href="FinChoice.html#2723" class="Function">Lrec→Set</a> <a id="2877" href="FinChoice.html#2791" class="Bound">f</a> <a id="2879" href="FinChoice.html#2803" class="Bound">kf</a> <a id="2882" href="FinChoice.html#2827" class="Bound">u</a>

 <a id="2886" href="FinChoice.html#2723" class="Function">Lrec→Set</a> <a id="2895" href="FinChoice.html#2895" class="Bound">f</a> <a id="2897" href="FinChoice.html#2897" class="Bound">kf</a> <a id="2900" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2902" href="FinChoice.html#2902" class="Bound">x</a> <a id="2904" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="FinChoice.html#2895" class="Bound">f</a> <a id="2910" href="FinChoice.html#2902" class="Bound">x</a>
 <a id="2913" href="FinChoice.html#2723" class="Function">Lrec→Set</a> <a id="2922" href="FinChoice.html#2922" class="Bound">f</a> <a id="2924" href="FinChoice.html#2924" class="Bound">kf</a> <a id="2927" class="Symbol">(</a><a id="2928" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="2935" href="FinChoice.html#2935" class="Bound">t</a> <a id="2937" href="FinChoice.html#2937" class="Bound">u</a> <a id="2939" href="FinChoice.html#2939" class="Bound">i</a><a id="2940" class="Symbol">)</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="2952" href="FinChoice.html#2922" class="Bound">f</a> <a id="2954" href="FinChoice.html#2924" class="Bound">kf</a> <a id="2957" href="FinChoice.html#2935" class="Bound">t</a> <a id="2959" href="FinChoice.html#2937" class="Bound">u</a> <a id="2961" href="FinChoice.html#2939" class="Bound">i</a>

 <a id="2965" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="2973" href="FinChoice.html#2973" class="Bound">f</a> <a id="2975" href="FinChoice.html#2975" class="Bound">kf</a> <a id="2978" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2980" href="FinChoice.html#2980" class="Bound">x</a> <a id="2982" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2984" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2986" href="FinChoice.html#2986" class="Bound">y</a> <a id="2988" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="2990" class="Symbol">=</a> <a id="2992" href="FinChoice.html#2975" class="Bound">kf</a> <a id="2995" href="FinChoice.html#2980" class="Bound">x</a> <a id="2997" href="FinChoice.html#2986" class="Bound">y</a>
 <a id="3000" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="3008" href="FinChoice.html#3008" class="Bound">f</a> <a id="3010" href="FinChoice.html#3010" class="Bound">kf</a> <a id="3013" class="Symbol">(</a><a id="3014" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="3021" href="FinChoice.html#3021" class="Bound">t</a> <a id="3023" href="FinChoice.html#3023" class="Bound">u</a> <a id="3025" href="FinChoice.html#3025" class="Bound">i</a><a id="3026" class="Symbol">)</a> <a id="3028" href="FinChoice.html#3028" class="Bound">v</a>
    <a id="3034" class="Symbol">=</a> <a id="3036" href="FinChoice.html#2675" class="Function">LBset&#39;</a> <a id="3043" class="Symbol">(</a><a id="3044" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="3052" href="FinChoice.html#3008" class="Bound">f</a> <a id="3054" href="FinChoice.html#3010" class="Bound">kf</a> <a id="3057" href="FinChoice.html#3021" class="Bound">t</a> <a id="3059" href="FinChoice.html#3028" class="Bound">v</a><a id="3060" class="Symbol">)</a> <a id="3062" class="Symbol">(</a><a id="3063" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="3071" href="FinChoice.html#3008" class="Bound">f</a> <a id="3073" href="FinChoice.html#3010" class="Bound">kf</a> <a id="3076" href="FinChoice.html#3023" class="Bound">u</a> <a id="3078" href="FinChoice.html#3028" class="Bound">v</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">(</a><a id="3082" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="3090" href="FinChoice.html#3008" class="Bound">f</a> <a id="3092" href="FinChoice.html#3010" class="Bound">kf</a> <a id="3095" href="FinChoice.html#3021" class="Bound">t</a> <a id="3097" href="FinChoice.html#3023" class="Bound">u</a><a id="3098" class="Symbol">)</a> <a id="3100" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3105" href="FinChoice.html#3025" class="Bound">i</a>
 <a id="3108" href="FinChoice.html#2779" class="CatchallClause Function">Lhelper</a><a id="3115" class="CatchallClause"> </a><a id="3116" href="FinChoice.html#3116" class="CatchallClause Bound">f</a><a id="3117" class="CatchallClause"> </a><a id="3118" href="FinChoice.html#3118" class="CatchallClause Bound">kf</a><a id="3120" class="CatchallClause"> </a><a id="3121" href="FinChoice.html#3121" class="CatchallClause Bound">t</a><a id="3122" class="CatchallClause"> </a><a id="3123" class="CatchallClause Symbol">(</a><a id="3124" href="PropTrunc.html#687" class="CatchallClause InductiveConstructor">squash</a><a id="3130" class="CatchallClause"> </a><a id="3131" href="FinChoice.html#3131" class="CatchallClause Bound">u</a><a id="3132" class="CatchallClause"> </a><a id="3133" href="FinChoice.html#3133" class="CatchallClause Bound">v</a><a id="3134" class="CatchallClause"> </a><a id="3135" href="FinChoice.html#3135" class="CatchallClause Bound">i</a><a id="3136" class="CatchallClause Symbol">)</a>
    <a id="3142" class="Symbol">=</a> <a id="3144" href="FinChoice.html#2675" class="Function">LBset&#39;</a> <a id="3151" class="Symbol">(</a><a id="3152" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="3160" href="FinChoice.html#3116" class="Bound">f</a> <a id="3162" href="FinChoice.html#3118" class="Bound">kf</a> <a id="3165" href="FinChoice.html#3121" class="Bound">t</a> <a id="3167" href="FinChoice.html#3131" class="Bound">u</a><a id="3168" class="Symbol">)</a> <a id="3170" class="Symbol">(</a><a id="3171" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="3179" href="FinChoice.html#3116" class="Bound">f</a> <a id="3181" href="FinChoice.html#3118" class="Bound">kf</a> <a id="3184" href="FinChoice.html#3121" class="Bound">t</a> <a id="3186" href="FinChoice.html#3133" class="Bound">v</a><a id="3187" class="Symbol">)</a> <a id="3189" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3194" class="Symbol">(</a><a id="3195" href="FinChoice.html#2779" class="Function">Lhelper</a> <a id="3203" href="FinChoice.html#3116" class="Bound">f</a> <a id="3205" href="FinChoice.html#3118" class="Bound">kf</a> <a id="3208" href="FinChoice.html#3131" class="Bound">u</a> <a id="3210" href="FinChoice.html#3133" class="Bound">v</a><a id="3211" class="Symbol">)</a> <a id="3213" href="FinChoice.html#3135" class="Bound">i</a>

<a id="Weakly-Constant"></a><a id="3216" href="FinChoice.html#3216" class="Function">Weakly-Constant</a> <a id="3232" class="Symbol">:</a> <a id="3234" class="Symbol">{</a><a id="3235" href="FinChoice.html#3235" class="Bound">A</a> <a id="3237" class="Symbol">:</a> <a id="3239" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3244" href="FinChoice.html#667" class="Generalizable">ℓ</a><a id="3245" class="Symbol">}</a> <a id="3247" class="Symbol">{</a><a id="3248" href="FinChoice.html#3248" class="Bound">B</a> <a id="3250" class="Symbol">:</a> <a id="3252" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3257" href="FinChoice.html#669" class="Generalizable">ℓ&#39;</a><a id="3259" class="Symbol">}</a> <a id="3261" class="Symbol">(</a><a id="3262" href="FinChoice.html#3262" class="Bound">f</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="FinChoice.html#3235" class="Bound">A</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="FinChoice.html#3248" class="Bound">B</a><a id="3271" class="Symbol">)</a>
                <a id="3289" class="Symbol">→</a> <a id="3291" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="3303" href="FinChoice.html#667" class="Generalizable">ℓ</a> <a id="3305" href="FinChoice.html#669" class="Generalizable">ℓ&#39;</a><a id="3307" class="Symbol">)</a>
<a id="3309" href="FinChoice.html#3216" class="Function">Weakly-Constant</a> <a id="3325" class="Symbol">{</a><a id="3326" href="FinChoice.html#3326" class="Bound">ℓ</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">{</a><a id="3330" href="FinChoice.html#3330" class="Bound">ℓ&#39;</a><a id="3332" class="Symbol">}</a> <a id="3334" class="Symbol">{</a><a id="3335" href="FinChoice.html#3335" class="Bound">A</a><a id="3336" class="Symbol">}</a> <a id="3338" class="Symbol">{</a><a id="3339" href="FinChoice.html#3339" class="Bound">B</a><a id="3340" class="Symbol">}</a> <a id="3342" href="FinChoice.html#3342" class="Bound">f</a> <a id="3344" class="Symbol">=</a> <a id="3346" class="Symbol">(</a><a id="3347" href="FinChoice.html#3347" class="Bound">x</a> <a id="3349" href="FinChoice.html#3349" class="Bound">y</a> <a id="3351" class="Symbol">:</a> <a id="3353" href="FinChoice.html#3335" class="Bound">A</a><a id="3354" class="Symbol">)</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="FinChoice.html#3342" class="Bound">f</a> <a id="3360" href="FinChoice.html#3347" class="Bound">x</a> <a id="3362" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3364" href="FinChoice.html#3342" class="Bound">f</a> <a id="3366" href="FinChoice.html#3349" class="Bound">y</a>

<a id="WC-Factorisation"></a><a id="3369" href="FinChoice.html#3369" class="Function">WC-Factorisation</a> <a id="3386" class="Symbol">:</a> <a id="3388" class="Symbol">{</a><a id="3389" href="FinChoice.html#3389" class="Bound">A</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3398" href="FinChoice.html#667" class="Generalizable">ℓ</a><a id="3399" class="Symbol">}</a> <a id="3401" class="Symbol">{</a><a id="3402" href="FinChoice.html#3402" class="Bound">B</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="3411" href="FinChoice.html#669" class="Generalizable">ℓ&#39;</a><a id="3413" class="Symbol">}</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3423" href="FinChoice.html#3402" class="Bound">B</a> <a id="3425" class="Symbol">→</a> <a id="3427" class="Symbol">(</a><a id="3428" href="FinChoice.html#3428" class="Bound">f</a> <a id="3430" class="Symbol">:</a> <a id="3432" href="FinChoice.html#3389" class="Bound">A</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="FinChoice.html#3402" class="Bound">B</a><a id="3437" class="Symbol">)</a>
                 <a id="3456" class="Symbol">→</a> <a id="3458" href="FinChoice.html#3216" class="Function">Weakly-Constant</a> <a id="3474" href="FinChoice.html#3428" class="Bound">f</a>
                 <a id="3493" class="Symbol">→</a> <a id="3495" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3497" class="Symbol">(</a><a id="3498" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3500" href="FinChoice.html#3389" class="Bound">A</a> <a id="3502" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3504" class="Symbol">→</a> <a id="3506" href="FinChoice.html#3402" class="Bound">B</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Symbol">(λ</a> <a id="3512" href="FinChoice.html#3512" class="Bound">g</a> <a id="3514" class="Symbol">→</a> <a id="3516" class="Symbol">(∀</a> <a id="3519" class="Symbol">(</a><a id="3520" href="FinChoice.html#3520" class="Bound">x</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="FinChoice.html#3389" class="Bound">A</a><a id="3525" class="Symbol">)</a> <a id="3527" class="Symbol">→</a> <a id="3529" class="Symbol">(</a><a id="3530" href="FinChoice.html#3428" class="Bound">f</a> <a id="3532" href="FinChoice.html#3520" class="Bound">x</a> <a id="3534" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3536" href="FinChoice.html#3512" class="Bound">g</a> <a id="3538" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3540" href="FinChoice.html#3520" class="Bound">x</a> <a id="3542" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="3543" class="Symbol">)))</a>
<a id="3547" href="FinChoice.html#3369" class="Function">WC-Factorisation</a> <a id="3564" href="FinChoice.html#3564" class="Bound">issetB</a> <a id="3571" href="FinChoice.html#3571" class="Bound">f</a> <a id="3573" href="FinChoice.html#3573" class="Bound">wCons</a> <a id="3579" class="Symbol">=</a> <a id="3581" href="FinChoice.html#2723" class="Function">Lrec→Set</a> <a id="3590" href="FinChoice.html#3564" class="Bound">issetB</a> <a id="3597" href="FinChoice.html#3571" class="Bound">f</a> <a id="3599" href="FinChoice.html#3573" class="Bound">wCons</a> <a id="3605" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3607" class="Symbol">λ</a> <a id="3609" href="FinChoice.html#3609" class="Bound">x</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="FinChoice.html#3573" class="Bound">wCons</a> <a id="3619" href="FinChoice.html#3609" class="Bound">x</a> <a id="3621" href="FinChoice.html#3609" class="Bound">x</a>
</pre></body></html>

==> anc/html/General-Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>General-Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Some general properties for the development</a>
<a id="149" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="251" class="Symbol">{-#</a> <a id="255" class="Keyword">OPTIONS</a> <a id="263" class="Pragma">--cubical</a> <a id="273" class="Pragma">--erasure</a> <a id="283" class="Pragma">--safe</a> <a id="290" class="Pragma">--guardedness</a> <a id="304" class="Symbol">#-}</a>

<a id="309" class="Keyword">module</a> <a id="316" href="General-Properties.html" class="Module">General-Properties</a> <a id="335" class="Keyword">where</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="494" class="Keyword">hiding</a> <a id="501" class="Symbol">(</a><a id="502" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="503" class="Symbol">;</a> <a id="505" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="545" class="Symbol">as</a> <a id="548" class="Module">Bool</a> <a id="553" class="Keyword">hiding</a> <a id="560" class="Symbol">(</a><a id="561" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">_≤_</a><a id="564" class="Symbol">)</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="630" class="Symbol">as</a> <a id="633" class="Module">Nat</a> <a id="637" class="Keyword">using</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a><a id="647" class="Symbol">;</a> <a id="649" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a><a id="652" class="Symbol">;</a> <a id="654" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a><a id="656" class="Symbol">;</a> <a id="658" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a><a id="660" class="Symbol">;</a> <a id="662" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a><a id="664" class="Symbol">;</a> <a id="666" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a><a id="672" class="Symbol">)</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="703" class="Keyword">open</a> <a id="708" class="Keyword">import</a> <a id="715" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="734" class="Symbol">as</a> <a id="737" class="Module">⊥</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="776" class="Keyword">using</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a><a id="786" class="Symbol">;</a> <a id="788" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="791" class="Symbol">;</a> <a id="793" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="795" class="Symbol">;</a> <a id="797" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="799" class="Symbol">;</a> <a id="801" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a><a id="811" class="Symbol">)</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="849" class="Keyword">open</a> <a id="854" href="Cubical.Relation.Binary.Base.html#1676" class="Module">BinaryRelation</a>
<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
  <a id="913" class="Keyword">renaming</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="935" class="Symbol">to</a> <a id="938" class="Function">isWellFounded</a><a id="951" class="Symbol">)</a>

<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Iff.html" class="Module">Iff</a>
<a id="970" class="Keyword">open</a> <a id="975" class="Keyword">import</a> <a id="982" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="993" class="Keyword">private</a>
 <a id="1002" class="Keyword">variable</a>
  <a id="1013" href="General-Properties.html#1013" class="Generalizable">ℓ</a> <a id="1015" href="General-Properties.html#1015" class="Generalizable">ℓ&#39;</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="least-witness"></a><a id="1027" href="General-Properties.html#1027" class="Function">least-witness</a> <a id="1041" class="Symbol">:</a> <a id="1043" class="Symbol">(</a><a id="1044" href="General-Properties.html#1044" class="Bound">P</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1057" href="General-Properties.html#1013" class="Generalizable">ℓ</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">→</a> <a id="1062" class="Symbol">(∀</a> <a id="1065" href="General-Properties.html#1065" class="Bound">n</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1076" class="Symbol">(</a><a id="1077" href="General-Properties.html#1044" class="Bound">P</a> <a id="1079" href="General-Properties.html#1065" class="Bound">n</a><a id="1080" class="Symbol">))</a> <a id="1083" class="Symbol">→</a> <a id="1085" class="Symbol">(∀</a> <a id="1088" href="General-Properties.html#1088" class="Bound">n</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1096" class="Symbol">(</a><a id="1097" href="General-Properties.html#1044" class="Bound">P</a> <a id="1099" href="General-Properties.html#1088" class="Bound">n</a><a id="1100" class="Symbol">))</a>
              <a id="1117" class="Symbol">→</a> <a id="1119" href="PropTrunc.html#1594" class="Function">∃</a> <a id="1121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1123" href="General-Properties.html#1044" class="Bound">P</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1129" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1131" href="General-Properties.html#1044" class="Bound">P</a>
<a id="1133" href="General-Properties.html#1027" class="Function">least-witness</a> <a id="1147" class="Symbol">{</a><a id="1148" href="General-Properties.html#1148" class="Bound">ℓ</a><a id="1149" class="Symbol">}</a> <a id="1151" href="General-Properties.html#1151" class="Bound">P</a> <a id="1153" href="General-Properties.html#1153" class="Bound">propP</a> <a id="1159" href="General-Properties.html#1159" class="Bound">decP</a> <a id="1164" href="General-Properties.html#1164" class="Bound">witness</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="General-Properties.html#2555" class="Function">goal</a>
 <a id="1180" class="Keyword">where</a>
  <a id="1188" href="General-Properties.html#1188" class="Function">least-P</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1207" href="General-Properties.html#1148" class="Bound">ℓ</a>
  <a id="1211" href="General-Properties.html#1188" class="Function">least-P</a> <a id="1219" href="General-Properties.html#1219" class="Bound">n</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="General-Properties.html#1151" class="Bound">P</a> <a id="1225" href="General-Properties.html#1219" class="Bound">n</a> <a id="1227" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1229" class="Symbol">((</a><a id="1231" href="General-Properties.html#1231" class="Bound">m</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1236" class="Symbol">)</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="General-Properties.html#1231" class="Bound">m</a> <a id="1242" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1244" href="General-Properties.html#1219" class="Bound">n</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1250" class="Symbol">(</a><a id="1251" href="General-Properties.html#1151" class="Bound">P</a> <a id="1253" href="General-Properties.html#1231" class="Bound">m</a><a id="1254" class="Symbol">))</a>

  <a id="1260" href="General-Properties.html#1260" class="Function">project</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1272" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1274" href="General-Properties.html#1188" class="Function">least-P</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1286" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1288" href="General-Properties.html#1151" class="Bound">P</a>
  <a id="1292" href="General-Properties.html#1260" class="Function">project</a> <a id="1300" class="Symbol">(</a><a id="1301" href="General-Properties.html#1301" class="Bound">n</a> <a id="1303" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1305" class="Symbol">(</a><a id="1306" href="General-Properties.html#1306" class="Bound">p</a> <a id="1308" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1310" class="Symbol">_))</a> <a id="1314" class="Symbol">=</a> <a id="1316" class="Symbol">(</a><a id="1317" href="General-Properties.html#1301" class="Bound">n</a> <a id="1319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1321" href="General-Properties.html#1306" class="Bound">p</a><a id="1322" class="Symbol">)</a>

  <a id="1327" href="General-Properties.html#1327" class="Function">isProp⟨Σleast-P⟩</a> <a id="1344" class="Symbol">:</a> <a id="1346" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1356" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1358" href="General-Properties.html#1188" class="Function">least-P</a><a id="1365" class="Symbol">)</a>
  <a id="1369" href="General-Properties.html#1327" class="Function">isProp⟨Σleast-P⟩</a> <a id="1386" class="Symbol">(</a><a id="1387" href="General-Properties.html#1387" class="Bound">m</a> <a id="1389" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1391" href="General-Properties.html#1391" class="Bound">m-min</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">(</a><a id="1399" href="General-Properties.html#1399" class="Bound">n</a> <a id="1401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1403" href="General-Properties.html#1403" class="Bound">n-min</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Data.Sigma.Properties.html#13647" class="Function">Σ≡Prop</a> <a id="1419" class="Symbol">(λ</a> <a id="1422" href="General-Properties.html#1422" class="Bound">k</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="1434" class="Symbol">(</a><a id="1435" href="General-Properties.html#1153" class="Bound">propP</a> <a id="1441" href="General-Properties.html#1422" class="Bound">k</a><a id="1442" class="Symbol">)</a>
                                                    <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Foundations.HLevels.html#17114" class="Function">isPropΠ3</a> <a id="1506" class="Symbol">λ</a> <a id="1508" href="General-Properties.html#1508" class="Bound">_</a> <a id="1510" href="General-Properties.html#1510" class="Bound">_</a> <a id="1512" href="General-Properties.html#1512" class="Bound">_</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="1523" class="Symbol">))</a> <a id="1526" href="General-Properties.html#1545" class="Function">lemma</a>
   <a id="1535" class="Keyword">where</a>
    <a id="1545" href="General-Properties.html#1545" class="Function">lemma</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="General-Properties.html#1387" class="Bound">m</a> <a id="1555" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1557" href="General-Properties.html#1399" class="Bound">n</a>
    <a id="1563" href="General-Properties.html#1545" class="Function">lemma</a> <a id="1569" class="Keyword">with</a> <a id="1574" href="General-Properties.html#1387" class="Bound">m</a> <a id="1576" href="Cubical.Data.Nat.Order.html#9361" class="Function Operator">Nat.≟</a> <a id="1582" href="General-Properties.html#1399" class="Bound">n</a>
    <a id="1588" href="General-Properties.html#1545" class="Function">...</a> <a id="1592" class="Symbol">|</a> <a id="1594" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="1597" href="General-Properties.html#1597" class="Bound">m&lt;n</a> <a id="1601" class="Symbol">=</a> <a id="1603" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1614" href="General-Properties.html#1403" class="Bound">n-min</a> <a id="1620" href="General-Properties.html#1387" class="Bound">m</a> <a id="1622" href="General-Properties.html#1597" class="Bound">m&lt;n</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1631" href="General-Properties.html#1391" class="Bound">m-min</a><a id="1636" class="Symbol">))</a>
    <a id="1643" href="General-Properties.html#1545" class="Function">...</a> <a id="1647" class="Symbol">|</a> <a id="1649" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="1652" href="General-Properties.html#1652" class="Bound">m=n</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="General-Properties.html#1652" class="Bound">m=n</a>
    <a id="1666" href="General-Properties.html#1545" class="Function">...</a> <a id="1670" class="Symbol">|</a> <a id="1672" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="1675" href="General-Properties.html#1675" class="Bound">m&gt;n</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1692" href="General-Properties.html#1391" class="Bound">m-min</a> <a id="1698" href="General-Properties.html#1399" class="Bound">n</a> <a id="1700" href="General-Properties.html#1675" class="Bound">m&gt;n</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1709" href="General-Properties.html#1403" class="Bound">n-min</a><a id="1714" class="Symbol">))</a>

  <a id="1720" href="General-Properties.html#1720" class="Function">boundedSearch-aux</a> <a id="1738" class="Symbol">:</a> <a id="1740" class="Symbol">(</a><a id="1741" href="General-Properties.html#1741" class="Bound">n</a> <a id="1743" href="General-Properties.html#1743" class="Bound">k</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1748" class="Symbol">)</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="General-Properties.html#1151" class="Bound">P</a> <a id="1754" href="General-Properties.html#1741" class="Bound">n</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1760" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1762" href="General-Properties.html#1188" class="Function">least-P</a> <a id="1770" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1772" class="Symbol">((</a><a id="1774" href="General-Properties.html#1774" class="Bound">m</a> <a id="1776" class="Symbol">:</a> <a id="1778" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1779" class="Symbol">)</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="General-Properties.html#1774" class="Bound">m</a> <a id="1785" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1787" href="General-Properties.html#1743" class="Bound">k</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1793" class="Symbol">(</a><a id="1794" href="General-Properties.html#1151" class="Bound">P</a> <a id="1796" href="General-Properties.html#1774" class="Bound">m</a><a id="1797" class="Symbol">))</a>
  <a id="1802" href="General-Properties.html#1720" class="Function">boundedSearch-aux</a> <a id="1820" href="General-Properties.html#1820" class="Bound">n</a> <a id="1822" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1827" href="General-Properties.html#1827" class="Bound">pn</a> <a id="1830" class="Keyword">with</a> <a id="1835" href="General-Properties.html#1159" class="Bound">decP</a> <a id="1840" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="1847" class="Symbol">...</a> <a id="1851" class="Symbol">|</a> <a id="1853" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1857" href="General-Properties.html#1857" class="Bound">p</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1873" class="Symbol">(</a><a id="1874" href="General-Properties.html#1857" class="Bound">p</a> <a id="1876" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1878" class="Symbol">(λ</a> <a id="1881" href="General-Properties.html#1881" class="Bound">m</a> <a id="1883" class="Symbol">(</a><a id="1884" href="General-Properties.html#1884" class="Bound">k</a> <a id="1886" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1888" href="General-Properties.html#1888" class="Bound">r</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Cubical.Data.Nat.Properties.html#1661" class="Function">snotz</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="1918" href="General-Properties.html#1884" class="Bound">k</a> <a id="1920" href="General-Properties.html#1881" class="Bound">m</a><a id="1921" class="Symbol">)</a> <a id="1923" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1925" href="General-Properties.html#1888" class="Bound">r</a><a id="1926" class="Symbol">)))))</a>
  <a id="1934" class="Symbol">...</a> <a id="1938" class="Symbol">|</a> <a id="1940" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1943" href="General-Properties.html#1943" class="Bound">¬p</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1952" class="Symbol">λ</a> <a id="1954" class="Symbol">{</a> <a id="1956" href="General-Properties.html#1956" class="Bound">m</a> <a id="1958" class="Symbol">(</a><a id="1959" href="General-Properties.html#1959" class="Bound">k</a> <a id="1961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1963" href="General-Properties.html#1963" class="Bound">r</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1974" class="Symbol">(λ</a> <a id="1977" href="General-Properties.html#1977" class="Bound">z</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1983" class="Symbol">(</a><a id="1984" href="General-Properties.html#1151" class="Bound">P</a> <a id="1986" href="General-Properties.html#1977" class="Bound">z</a><a id="1987" class="Symbol">))</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Cubical.Data.Nat.Properties.html#5683" class="Function">m+n≡0→m≡0×n≡0</a> <a id="2015" href="General-Properties.html#1963" class="Bound">r</a><a id="2016" class="Symbol">)))</a> <a id="2020" href="General-Properties.html#1943" class="Bound">¬p</a> <a id="2023" class="Symbol">}</a>
  <a id="2027" href="General-Properties.html#1720" class="Function">boundedSearch-aux</a> <a id="2045" href="General-Properties.html#2045" class="Bound">n</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2052" href="General-Properties.html#2052" class="Bound">k</a><a id="2053" class="Symbol">)</a> <a id="2055" href="General-Properties.html#2055" class="Bound">pn</a> <a id="2058" class="Keyword">with</a> <a id="2063" href="General-Properties.html#1720" class="Function">boundedSearch-aux</a> <a id="2081" href="General-Properties.html#2045" class="Bound">n</a> <a id="2083" href="General-Properties.html#2052" class="Bound">k</a> <a id="2085" href="General-Properties.html#2055" class="Bound">pn</a>
  <a id="2090" class="Symbol">...</a> <a id="2094" class="Symbol">|</a> <a id="2096" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2100" href="General-Properties.html#2100" class="Bound">x</a> <a id="2102" class="Symbol">=</a> <a id="2104" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2108" href="General-Properties.html#2100" class="Bound">x</a>
  <a id="2112" class="Symbol">...</a> <a id="2116" class="Symbol">|</a> <a id="2118" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2122" href="General-Properties.html#2122" class="Bound">x</a> <a id="2124" class="Keyword">with</a> <a id="2129" href="General-Properties.html#1159" class="Bound">decP</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2139" class="Bound">k</a><a id="2140" class="Symbol">)</a>
  <a id="2144" class="Symbol">...</a> <a id="2148" class="Symbol">|</a> <a id="2150" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2154" href="General-Properties.html#2154" class="Bound">p</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2167" class="Bound">k</a> <a id="2169" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2171" href="General-Properties.html#2154" class="Bound">p</a> <a id="2173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2175" class="Symbol">(λ</a> <a id="2178" class="Symbol">{</a> <a id="2180" href="General-Properties.html#2180" class="Bound">m</a> <a id="2182" class="Symbol">(</a><a id="2183" href="General-Properties.html#2183" class="Bound">k</a> <a id="2185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2187" href="General-Properties.html#2187" class="Bound">r</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">→</a> <a id="2192" class="Bound">x</a> <a id="2194" href="General-Properties.html#2180" class="Bound">m</a> <a id="2196" class="Symbol">((</a><a id="2198" href="General-Properties.html#2183" class="Bound">k</a> <a id="2200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2202" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Cubical.Data.Nat.Properties.html#4981" class="Function">+-suc</a> <a id="2221" href="General-Properties.html#2183" class="Bound">k</a> <a id="2223" href="General-Properties.html#2180" class="Bound">m</a><a id="2224" class="Symbol">)</a> <a id="2226" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2228" href="General-Properties.html#2187" class="Bound">r</a><a id="2229" class="Symbol">)))</a> <a id="2233" class="Symbol">}))</a>
  <a id="2239" class="Symbol">...</a> <a id="2243" class="Symbol">|</a> <a id="2245" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2248" href="General-Properties.html#2248" class="Bound">¬p</a> <a id="2251" class="Symbol">=</a> <a id="2253" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2257" href="General-Properties.html#2269" class="Function">f</a> <a id="2259" class="Keyword">where</a>
    <a id="2269" href="General-Properties.html#2269" class="Function">f</a> <a id="2271" class="Symbol">:</a> <a id="2273" class="Symbol">(</a><a id="2274" href="General-Properties.html#2274" class="Bound">m</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">→</a> <a id="2283" href="General-Properties.html#2274" class="Bound">m</a> <a id="2285" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2291" class="Bound">k</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2297" class="Symbol">(</a><a id="2298" href="General-Properties.html#1151" class="Bound">P</a> <a id="2300" href="General-Properties.html#2274" class="Bound">m</a><a id="2301" class="Symbol">)</a>
    <a id="2307" href="General-Properties.html#2269" class="Function">f</a> <a id="2309" href="General-Properties.html#2309" class="Bound">m</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2319" href="General-Properties.html#2319" class="Bound">r</a><a id="2320" class="Symbol">)</a> <a id="2322" class="Symbol">=</a> <a id="2324" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2330" class="Symbol">(λ</a> <a id="2333" href="General-Properties.html#2333" class="Bound">z</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2339" class="Symbol">(</a><a id="2340" href="General-Properties.html#1151" class="Bound">P</a> <a id="2342" href="General-Properties.html#2333" class="Bound">z</a><a id="2343" class="Symbol">))</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2351" href="General-Properties.html#2319" class="Bound">r</a><a id="2352" class="Symbol">)</a> <a id="2354" href="General-Properties.html#2248" class="Bound">¬p</a>
    <a id="2361" href="General-Properties.html#2269" class="Function">f</a> <a id="2363" href="General-Properties.html#2363" class="Bound">m</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2370" href="General-Properties.html#2370" class="Bound">k</a> <a id="2372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2374" href="General-Properties.html#2374" class="Bound">r</a><a id="2375" class="Symbol">)</a> <a id="2377" class="Symbol">=</a> <a id="2379" class="Bound">x</a> <a id="2381" href="General-Properties.html#2363" class="Bound">m</a> <a id="2383" class="Symbol">(</a><a id="2384" href="General-Properties.html#2370" class="Bound">k</a> <a id="2386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2388" href="Cubical.Data.Nat.Properties.html#1833" class="Function">injSuc</a> <a id="2395" href="General-Properties.html#2374" class="Bound">r</a><a id="2396" class="Symbol">)</a>

  <a id="2401" href="General-Properties.html#2401" class="Function">boundedSearch</a> <a id="2415" class="Symbol">:</a> <a id="2417" class="Symbol">(</a><a id="2418" href="General-Properties.html#2418" class="Bound">n</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="General-Properties.html#1151" class="Bound">P</a> <a id="2429" href="General-Properties.html#2418" class="Bound">n</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2435" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2437" href="General-Properties.html#1188" class="Function">least-P</a>
  <a id="2447" href="General-Properties.html#2401" class="Function">boundedSearch</a> <a id="2461" href="General-Properties.html#2461" class="Bound">n</a> <a id="2463" href="General-Properties.html#2463" class="Bound">pn</a> <a id="2466" class="Keyword">with</a> <a id="2471" href="General-Properties.html#1720" class="Function">boundedSearch-aux</a> <a id="2489" href="General-Properties.html#2461" class="Bound">n</a> <a id="2491" href="General-Properties.html#2461" class="Bound">n</a> <a id="2493" href="General-Properties.html#2463" class="Bound">pn</a>
  <a id="2498" class="Symbol">...</a> <a id="2502" class="Symbol">|</a> <a id="2504" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2508" href="General-Properties.html#2508" class="Bound">x</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="General-Properties.html#2508" class="Bound">x</a>
  <a id="2516" class="Symbol">...</a> <a id="2520" class="Symbol">|</a> <a id="2522" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2526" href="General-Properties.html#2526" class="Bound">x</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2536" class="Symbol">(</a><a id="2537" href="General-Properties.html#2526" class="Bound">x</a> <a id="2539" class="Bound">n</a> <a id="2541" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="2548" class="Bound">pn</a><a id="2550" class="Symbol">)</a>

  <a id="2555" href="General-Properties.html#2555" class="Function">goal</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2564" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2566" href="General-Properties.html#1151" class="Bound">P</a>
  <a id="2570" href="General-Properties.html#2555" class="Function">goal</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="General-Properties.html#1260" class="Function">project</a> <a id="2585" class="Symbol">(</a><a id="2586" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="2593" href="General-Properties.html#1327" class="Function">isProp⟨Σleast-P⟩</a> <a id="2610" class="Symbol">(λ</a> <a id="2613" class="Symbol">(</a><a id="2614" href="General-Properties.html#2614" class="Bound">n</a> <a id="2616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2618" href="General-Properties.html#2618" class="Bound">p</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="General-Properties.html#2401" class="Function">boundedSearch</a> <a id="2637" href="General-Properties.html#2614" class="Bound">n</a> <a id="2639" href="General-Properties.html#2618" class="Bound">p</a><a id="2640" class="Symbol">)</a> <a id="2642" href="General-Properties.html#1164" class="Bound">witness</a><a id="2649" class="Symbol">)</a>

<a id="2652" class="Comment">{- A *truncated relation* is a set `A` and a relation `A → A → Set`
   that is valued in propositions. -}</a>

<a id="isTruncatedRelation"></a><a id="2759" href="General-Properties.html#2759" class="Function">isTruncatedRelation</a> <a id="2779" class="Symbol">:</a> <a id="2781" class="Symbol">{</a><a id="2782" href="General-Properties.html#2782" class="Bound">A</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2791" href="General-Properties.html#1013" class="Generalizable">ℓ</a><a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">→</a> <a id="2796" class="Symbol">(</a><a id="2797" href="General-Properties.html#2797" class="Bound Operator">_&lt;_</a> <a id="2801" class="Symbol">:</a> <a id="2803" href="General-Properties.html#2782" class="Bound">A</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="General-Properties.html#2782" class="Bound">A</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2816" href="General-Properties.html#1015" class="Generalizable">ℓ&#39;</a><a id="2818" class="Symbol">)</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2827" class="Symbol">(</a><a id="2828" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2834" href="General-Properties.html#1013" class="Generalizable">ℓ</a> <a id="2836" href="General-Properties.html#1015" class="Generalizable">ℓ&#39;</a><a id="2838" class="Symbol">)</a>
<a id="2840" href="General-Properties.html#2759" class="Function">isTruncatedRelation</a> <a id="2860" class="Symbol">{</a><a id="2861" class="Argument">A</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="General-Properties.html#2865" class="Bound">A</a><a id="2866" class="Symbol">}</a> <a id="2868" href="General-Properties.html#2868" class="Bound Operator">_&lt;_</a> <a id="2872" class="Symbol">=</a> <a id="2874" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2880" href="General-Properties.html#2865" class="Bound">A</a> <a id="2882" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2884" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="2897" href="General-Properties.html#2868" class="Bound Operator">_&lt;_</a>

<a id="2902" class="Comment">{- Extensionality -}</a>

<a id="isExtensional"></a><a id="2924" href="General-Properties.html#2924" class="Function">isExtensional</a> <a id="2938" class="Symbol">:</a> <a id="2940" class="Symbol">{</a><a id="2941" href="General-Properties.html#2941" class="Bound">A</a> <a id="2943" class="Symbol">:</a> <a id="2945" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2950" href="General-Properties.html#1013" class="Generalizable">ℓ</a><a id="2951" class="Symbol">}</a> <a id="2953" class="Symbol">-&gt;</a> <a id="2956" class="Symbol">(</a><a id="2957" href="General-Properties.html#2957" class="Bound Operator">_&lt;_</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="General-Properties.html#2941" class="Bound">A</a> <a id="2965" class="Symbol">-&gt;</a> <a id="2968" href="General-Properties.html#2941" class="Bound">A</a> <a id="2970" class="Symbol">-&gt;</a> <a id="2973" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2978" href="General-Properties.html#1015" class="Generalizable">ℓ&#39;</a><a id="2980" class="Symbol">)</a> <a id="2982" class="Symbol">-&gt;</a> <a id="2985" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="2997" href="General-Properties.html#1013" class="Generalizable">ℓ</a> <a id="2999" href="General-Properties.html#1015" class="Generalizable">ℓ&#39;</a><a id="3001" class="Symbol">)</a>
<a id="3003" href="General-Properties.html#2924" class="Function">isExtensional</a> <a id="3017" class="Symbol">{</a><a id="3018" class="Argument">A</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="General-Properties.html#3022" class="Bound">A</a><a id="3023" class="Symbol">}</a> <a id="3025" href="General-Properties.html#3025" class="Bound Operator">_&lt;_</a> <a id="3029" class="Symbol">=</a> <a id="3031" class="Symbol">(</a><a id="3032" href="General-Properties.html#3032" class="Bound">a</a> <a id="3034" href="General-Properties.html#3034" class="Bound">b</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="General-Properties.html#3022" class="Bound">A</a><a id="3039" class="Symbol">)</a> <a id="3041" class="Symbol">→</a> <a id="3043" class="Symbol">((</a><a id="3045" href="General-Properties.html#3045" class="Bound">c</a> <a id="3047" class="Symbol">:</a> <a id="3049" href="General-Properties.html#3022" class="Bound">A</a><a id="3050" class="Symbol">)</a> <a id="3052" class="Symbol">→</a> <a id="3054" class="Symbol">(</a><a id="3055" href="General-Properties.html#3045" class="Bound">c</a> <a id="3057" href="General-Properties.html#3025" class="Bound Operator">&lt;</a> <a id="3059" href="General-Properties.html#3032" class="Bound">a</a> <a id="3061" href="Iff.html#528" class="Function Operator">↔</a> <a id="3063" href="General-Properties.html#3045" class="Bound">c</a> <a id="3065" href="General-Properties.html#3025" class="Bound Operator">&lt;</a> <a id="3067" href="General-Properties.html#3034" class="Bound">b</a><a id="3068" class="Symbol">))</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="General-Properties.html#3032" class="Bound">a</a> <a id="3075" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3077" href="General-Properties.html#3034" class="Bound">b</a>

<a id="3080" class="Comment">{- Law of excluded middle -}</a>

<a id="LEM"></a><a id="3110" href="General-Properties.html#3110" class="Function">LEM</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="Agda.Primitive.html#388" class="Primitive">Type₁</a>
<a id="3122" href="General-Properties.html#3110" class="Function">LEM</a> <a id="3126" class="Symbol">=</a> <a id="3128" class="Symbol">(</a><a id="3129" href="General-Properties.html#3129" class="Bound">P</a> <a id="3131" class="Symbol">:</a> <a id="3133" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3137" class="Symbol">)</a> <a id="3139" class="Symbol">-&gt;</a> <a id="3142" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3149" href="General-Properties.html#3129" class="Bound">P</a> <a id="3151" class="Symbol">-&gt;</a> <a id="3154" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3158" href="General-Properties.html#3129" class="Bound">P</a>

<a id="LEM-¬∀-∃"></a><a id="3161" href="General-Properties.html#3161" class="Function">LEM-¬∀-∃</a> <a id="3170" class="Symbol">:</a> <a id="3172" class="Symbol">∀</a> <a id="3174" class="Symbol">{</a><a id="3175" href="General-Properties.html#3175" class="Bound">A</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3182" class="Symbol">}</a> <a id="3184" class="Symbol">(</a><a id="3185" href="General-Properties.html#3185" class="Bound">P</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="General-Properties.html#3175" class="Bound">A</a> <a id="3191" class="Symbol">-&gt;</a> <a id="3194" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">-&gt;</a> <a id="3202" href="General-Properties.html#3110" class="Function">LEM</a> <a id="3206" class="Symbol">-&gt;</a> <a id="3209" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3211" class="Symbol">((</a><a id="3213" href="General-Properties.html#3213" class="Bound">x</a> <a id="3215" class="Symbol">:</a> <a id="3217" href="General-Properties.html#3175" class="Bound">A</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">-&gt;</a> <a id="3223" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3225" href="General-Properties.html#3185" class="Bound">P</a> <a id="3227" href="General-Properties.html#3213" class="Bound">x</a><a id="3228" class="Symbol">)</a> <a id="3230" class="Symbol">-&gt;</a> <a id="3233" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3235" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3237" href="General-Properties.html#3175" class="Bound">A</a> <a id="3239" href="General-Properties.html#3185" class="Bound">P</a> <a id="3241" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="3243" href="General-Properties.html#3161" class="Function">LEM-¬∀-∃</a> <a id="3252" class="Symbol">{</a><a id="3253" href="General-Properties.html#3253" class="Bound">A</a><a id="3254" class="Symbol">}</a> <a id="3256" href="General-Properties.html#3256" class="Bound">P</a> <a id="3258" href="General-Properties.html#3258" class="Bound">lem</a> <a id="3262" href="General-Properties.html#3262" class="Bound">P-impossible</a> <a id="3275" class="Keyword">with</a> <a id="3280" href="General-Properties.html#3258" class="Bound">lem</a> <a id="3284" class="Symbol">(</a><a id="3285" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3287" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3289" href="General-Properties.html#3253" class="Bound">A</a> <a id="3291" href="General-Properties.html#3256" class="Bound">P</a> <a id="3293" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="3294" class="Symbol">)</a> <a id="3296" href="PropTrunc.html#687" class="InductiveConstructor">squash</a>
<a id="3303" class="Symbol">...</a> <a id="3307" class="Symbol">|</a> <a id="3309" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3313" href="General-Properties.html#3313" class="Bound">p</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="General-Properties.html#3313" class="Bound">p</a>
<a id="3319" class="Symbol">...</a> <a id="3323" class="Symbol">|</a> <a id="3325" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3328" href="General-Properties.html#3328" class="Bound">¬a,p</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="3342" class="Symbol">(</a><a id="3343" class="Bound">P-impossible</a> <a id="3356" class="Symbol">λ</a> <a id="3358" href="General-Properties.html#3358" class="Bound">a</a> <a id="3360" class="Symbol">→</a> <a id="3362" class="Symbol">λ</a> <a id="3364" href="General-Properties.html#3364" class="Bound">p</a> <a id="3366" class="Symbol">→</a> <a id="3368" href="General-Properties.html#3328" class="Bound">¬a,p</a> <a id="3373" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="3375" href="General-Properties.html#3358" class="Bound">a</a> <a id="3377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3379" href="General-Properties.html#3364" class="Bound">p</a> <a id="3381" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="3382" class="Symbol">)</a>

<a id="DNE"></a><a id="3385" href="General-Properties.html#3385" class="Function">DNE</a> <a id="3389" class="Symbol">:</a> <a id="3391" href="Agda.Primitive.html#388" class="Primitive">Type₁</a>
<a id="3397" href="General-Properties.html#3385" class="Function">DNE</a> <a id="3401" class="Symbol">=</a> <a id="3403" class="Symbol">(</a><a id="3404" href="General-Properties.html#3404" class="Bound">P</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3412" class="Symbol">)</a> <a id="3414" class="Symbol">→</a> <a id="3416" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3423" href="General-Properties.html#3404" class="Bound">P</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3432" href="General-Properties.html#3404" class="Bound">P</a><a id="3433" class="Symbol">)</a> <a id="3435" class="Symbol">→</a> <a id="3437" href="General-Properties.html#3404" class="Bound">P</a>

<a id="LEM-to-DNE"></a><a id="3440" href="General-Properties.html#3440" class="Function">LEM-to-DNE</a> <a id="3451" class="Symbol">:</a> <a id="3453" href="General-Properties.html#3110" class="Function">LEM</a> <a id="3457" class="Symbol">→</a> <a id="3459" href="General-Properties.html#3385" class="Function">DNE</a>
<a id="3463" href="General-Properties.html#3440" class="Function">LEM-to-DNE</a> <a id="3474" href="General-Properties.html#3474" class="Bound">lem</a> <a id="3478" href="General-Properties.html#3478" class="Bound">P</a> <a id="3480" href="General-Properties.html#3480" class="Bound">pP</a> <a id="3483" href="General-Properties.html#3483" class="Bound">¬¬p</a> <a id="3487" class="Keyword">with</a> <a id="3492" class="Symbol">(</a><a id="3493" href="General-Properties.html#3474" class="Bound">lem</a> <a id="3497" href="General-Properties.html#3478" class="Bound">P</a> <a id="3499" href="General-Properties.html#3480" class="Bound">pP</a><a id="3501" class="Symbol">)</a>
<a id="3503" class="Symbol">...</a> <a id="3507" class="Symbol">|</a> <a id="3509" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3513" href="General-Properties.html#3513" class="Bound">p</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="General-Properties.html#3513" class="Bound">p</a>
<a id="3519" class="Symbol">...</a> <a id="3523" class="Symbol">|</a> <a id="3525" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3528" href="General-Properties.html#3528" class="Bound">¬p</a> <a id="3531" class="Symbol">=</a> <a id="3533" href="Cubical.Data.Empty.Base.html#246" class="Function">⊥.elim</a> <a id="3540" class="Symbol">(</a><a id="3541" class="Bound">¬¬p</a> <a id="3545" href="General-Properties.html#3528" class="Bound">¬p</a><a id="3547" class="Symbol">)</a>

<a id="LEM-¬∀-∃¬"></a><a id="3550" href="General-Properties.html#3550" class="Function">LEM-¬∀-∃¬</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">∀</a> <a id="3564" class="Symbol">{</a><a id="3565" href="General-Properties.html#3565" class="Bound">A</a> <a id="3567" class="Symbol">:</a> <a id="3569" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3573" class="Symbol">}</a> <a id="3575" class="Symbol">(</a><a id="3576" href="General-Properties.html#3576" class="Bound">P</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="General-Properties.html#3565" class="Bound">A</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="3588" class="Symbol">)</a> <a id="3590" class="Symbol">→</a> <a id="3592" class="Symbol">(∀</a> <a id="3595" href="General-Properties.html#3595" class="Bound">a</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3606" class="Symbol">(</a><a id="3607" href="General-Properties.html#3576" class="Bound">P</a> <a id="3609" href="General-Properties.html#3595" class="Bound">a</a><a id="3610" class="Symbol">))</a> <a id="3613" class="Symbol">→</a>
            <a id="3627" href="General-Properties.html#3110" class="Function">LEM</a> <a id="3631" class="Symbol">→</a> <a id="3633" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3635" class="Symbol">(∀</a> <a id="3638" href="General-Properties.html#3638" class="Bound">x</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="General-Properties.html#3576" class="Bound">P</a> <a id="3644" href="General-Properties.html#3638" class="Bound">x</a><a id="3645" class="Symbol">)</a> <a id="3647" class="Symbol">→</a> <a id="3649" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3651" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3653" href="General-Properties.html#3565" class="Bound">A</a> <a id="3655" class="Symbol">(\</a><a id="3657" href="General-Properties.html#3657" class="Bound">x</a> <a id="3659" class="Symbol">→</a> <a id="3661" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3663" href="General-Properties.html#3576" class="Bound">P</a> <a id="3665" href="General-Properties.html#3657" class="Bound">x</a><a id="3666" class="Symbol">)</a> <a id="3668" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="3670" href="General-Properties.html#3550" class="Function">LEM-¬∀-∃¬</a> <a id="3680" class="Symbol">{</a><a id="3681" href="General-Properties.html#3681" class="Bound">A</a><a id="3682" class="Symbol">}</a> <a id="3684" href="General-Properties.html#3684" class="Bound">P</a> <a id="3686" href="General-Properties.html#3686" class="Bound">pvP</a> <a id="3690" href="General-Properties.html#3690" class="Bound">lem</a> <a id="3694" href="General-Properties.html#3694" class="Bound">f</a> <a id="3696" class="Symbol">=</a> <a id="3698" href="General-Properties.html#3161" class="Function">LEM-¬∀-∃</a> <a id="3707" class="Symbol">_</a> <a id="3709" href="General-Properties.html#3690" class="Bound">lem</a> <a id="3713" href="General-Properties.html#3724" class="Function">g</a>
 <a id="3716" class="Keyword">where</a>
  <a id="3724" href="General-Properties.html#3724" class="Function">g</a> <a id="3726" class="Symbol">:</a> <a id="3728" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3730" class="Symbol">(∀</a> <a id="3733" href="General-Properties.html#3733" class="Bound">x</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3742" href="General-Properties.html#3684" class="Bound">P</a> <a id="3744" href="General-Properties.html#3733" class="Bound">x</a><a id="3745" class="Symbol">))</a>
  <a id="3750" href="General-Properties.html#3724" class="Function">g</a> <a id="3752" href="General-Properties.html#3752" class="Bound">h</a> <a id="3754" class="Symbol">=</a> <a id="3756" href="General-Properties.html#3694" class="Bound">f</a> <a id="3758" class="Symbol">(λ</a> <a id="3761" href="General-Properties.html#3761" class="Bound">x</a> <a id="3763" class="Symbol">→</a> <a id="3765" href="General-Properties.html#3440" class="Function">LEM-to-DNE</a> <a id="3776" href="General-Properties.html#3690" class="Bound">lem</a> <a id="3780" class="Symbol">(</a><a id="3781" href="General-Properties.html#3684" class="Bound">P</a> <a id="3783" href="General-Properties.html#3761" class="Bound">x</a><a id="3784" class="Symbol">)</a> <a id="3786" class="Symbol">(</a><a id="3787" href="General-Properties.html#3686" class="Bound">pvP</a> <a id="3791" href="General-Properties.html#3761" class="Bound">x</a><a id="3792" class="Symbol">)</a> <a id="3794" class="Symbol">(</a><a id="3795" href="General-Properties.html#3752" class="Bound">h</a> <a id="3797" href="General-Properties.html#3761" class="Bound">x</a><a id="3798" class="Symbol">))</a>

<a id="WLPO"></a><a id="3802" href="General-Properties.html#3802" class="Function">WLPO</a> <a id="3807" class="Symbol">:</a> <a id="3809" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="3814" href="General-Properties.html#3802" class="Function">WLPO</a> <a id="3819" class="Symbol">=</a> <a id="3821" class="Symbol">(</a><a id="3822" href="General-Properties.html#3822" class="Bound">s</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">→</a> <a id="3838" class="Symbol">(∀</a> <a id="3841" href="General-Properties.html#3841" class="Bound">k</a> <a id="3843" class="Symbol">→</a> <a id="3845" href="General-Properties.html#3822" class="Bound">s</a> <a id="3847" href="General-Properties.html#3841" class="Bound">k</a> <a id="3849" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3851" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3856" class="Symbol">)</a> <a id="3858" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3860" class="Symbol">(</a><a id="3861" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3863" class="Symbol">(∀</a> <a id="3866" href="General-Properties.html#3866" class="Bound">k</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="General-Properties.html#3822" class="Bound">s</a> <a id="3872" href="General-Properties.html#3866" class="Bound">k</a> <a id="3874" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3876" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3881" class="Symbol">))</a>

<a id="LPO"></a><a id="3885" href="General-Properties.html#3885" class="Function">LPO</a> <a id="3889" class="Symbol">:</a> <a id="3891" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="3896" href="General-Properties.html#3885" class="Function">LPO</a> <a id="3900" class="Symbol">=</a> <a id="3902" class="Symbol">(</a><a id="3903" href="General-Properties.html#3903" class="Bound">s</a> <a id="3905" class="Symbol">:</a> <a id="3907" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3909" class="Symbol">→</a> <a id="3911" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3915" class="Symbol">)</a> <a id="3917" class="Symbol">→</a> <a id="3919" class="Symbol">(∀</a> <a id="3922" href="General-Properties.html#3922" class="Bound">k</a> <a id="3924" class="Symbol">→</a> <a id="3926" href="General-Properties.html#3903" class="Bound">s</a> <a id="3928" href="General-Properties.html#3922" class="Bound">k</a> <a id="3930" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3932" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3937" class="Symbol">)</a> <a id="3939" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3941" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="3943" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3946" href="General-Properties.html#3946" class="Bound">n</a> <a id="3948" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3950" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3952" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3954" class="Symbol">(</a><a id="3955" href="General-Properties.html#3903" class="Bound">s</a> <a id="3957" href="General-Properties.html#3946" class="Bound">n</a> <a id="3959" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3961" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3965" class="Symbol">)</a> <a id="3967" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="isPropLPO[s]"></a><a id="3970" href="General-Properties.html#3970" class="Function">isPropLPO[s]</a> <a id="3983" class="Symbol">:</a> <a id="3985" class="Symbol">(</a><a id="3986" href="General-Properties.html#3986" class="Bound">s</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3992" class="Symbol">→</a> <a id="3994" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3998" class="Symbol">)</a>
             <a id="4013" class="Symbol">→</a> <a id="4015" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4022" class="Symbol">((∀</a> <a id="4026" href="General-Properties.html#4026" class="Bound">k</a> <a id="4028" class="Symbol">→</a> <a id="4030" href="General-Properties.html#3986" class="Bound">s</a> <a id="4032" href="General-Properties.html#4026" class="Bound">k</a> <a id="4034" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4036" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="4041" class="Symbol">)</a> <a id="4043" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4045" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="4047" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4050" href="General-Properties.html#4050" class="Bound">n</a> <a id="4052" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4054" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4056" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4058" class="Symbol">(</a><a id="4059" href="General-Properties.html#3986" class="Bound">s</a> <a id="4061" href="General-Properties.html#4050" class="Bound">n</a> <a id="4063" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4065" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4069" class="Symbol">)</a> <a id="4071" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="4072" class="Symbol">)</a>
<a id="4074" href="General-Properties.html#3970" class="Function">isPropLPO[s]</a> <a id="4087" href="General-Properties.html#4087" class="Bound">s</a> <a id="4089" class="Symbol">=</a> <a id="4091" href="Cubical.Data.Sum.Properties.html#3288" class="Function">isProp⊎</a> <a id="4099" class="Symbol">(</a><a id="4100" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4108" class="Symbol">(λ</a> <a id="4111" href="General-Properties.html#4111" class="Bound">k</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="4125" class="Symbol">(</a><a id="4126" href="General-Properties.html#4087" class="Bound">s</a> <a id="4128" href="General-Properties.html#4111" class="Bound">k</a><a id="4129" class="Symbol">)</a> <a id="4131" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="4136" class="Symbol">))</a>
                         <a id="4164" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a>
                         <a id="4205" class="Symbol">(λ</a> <a id="4208" href="General-Properties.html#4208" class="Bound">h</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="4219" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
                                       <a id="4266" class="Symbol">(λ</a> <a id="4269" class="Symbol">(</a><a id="4270" href="General-Properties.html#4270" class="Bound">n</a> <a id="4272" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4274" href="General-Properties.html#4274" class="Bound">q</a><a id="4275" class="Symbol">)</a> <a id="4277" class="Symbol">→</a> <a id="4279" href="Cubical.Data.Bool.Properties.html#1906" class="Function">false≢true</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4295" class="Symbol">(</a><a id="4296" href="General-Properties.html#4208" class="Bound">h</a> <a id="4298" href="General-Properties.html#4270" class="Bound">n</a><a id="4299" class="Symbol">)</a> <a id="4301" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4303" href="General-Properties.html#4274" class="Bound">q</a><a id="4304" class="Symbol">)))</a>

<a id="isPropLPO"></a><a id="4309" href="General-Properties.html#4309" class="Function">isPropLPO</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4328" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="4332" href="General-Properties.html#4309" class="Function">isPropLPO</a> <a id="4342" class="Symbol">=</a> <a id="4344" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="4352" href="General-Properties.html#3970" class="Function">isPropLPO[s]</a>

<a id="Σ-LPO"></a><a id="4366" href="General-Properties.html#4366" class="Function">Σ-LPO</a> <a id="4372" class="Symbol">:</a> <a id="4374" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="4379" href="General-Properties.html#4366" class="Function">Σ-LPO</a> <a id="4385" class="Symbol">=</a> <a id="4387" class="Symbol">(</a><a id="4388" href="General-Properties.html#4388" class="Bound">s</a> <a id="4390" class="Symbol">:</a> <a id="4392" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4394" class="Symbol">→</a> <a id="4396" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4400" class="Symbol">)</a> <a id="4402" class="Symbol">→</a> <a id="4404" class="Symbol">(∀</a> <a id="4407" href="General-Properties.html#4407" class="Bound">k</a> <a id="4409" class="Symbol">→</a> <a id="4411" href="General-Properties.html#4388" class="Bound">s</a> <a id="4413" href="General-Properties.html#4407" class="Bound">k</a> <a id="4415" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4417" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="4422" class="Symbol">)</a> <a id="4424" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4430" href="General-Properties.html#4430" class="Bound">n</a> <a id="4432" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4434" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4436" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4438" class="Symbol">(</a><a id="4439" href="General-Properties.html#4388" class="Bound">s</a> <a id="4441" href="General-Properties.html#4430" class="Bound">n</a> <a id="4443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4445" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4449" class="Symbol">))</a>

<a id="LPO-to-Σ-LPO"></a><a id="4453" href="General-Properties.html#4453" class="Function">LPO-to-Σ-LPO</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="General-Properties.html#3885" class="Function">LPO</a> <a id="4472" class="Symbol">→</a> <a id="4474" href="General-Properties.html#4366" class="Function">Σ-LPO</a>
<a id="4480" href="General-Properties.html#4453" class="Function">LPO-to-Σ-LPO</a> <a id="4493" href="General-Properties.html#4493" class="Bound">lpo</a> <a id="4497" href="General-Properties.html#4497" class="Bound">s</a> <a id="4499" class="Keyword">with</a> <a id="4504" href="General-Properties.html#4493" class="Bound">lpo</a> <a id="4508" href="General-Properties.html#4497" class="Bound">s</a>
<a id="4510" class="Symbol">...</a> <a id="4514" class="Symbol">|</a> <a id="4516" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4520" href="General-Properties.html#4520" class="Bound">x</a> <a id="4522" class="Symbol">=</a> <a id="4524" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4528" href="General-Properties.html#4520" class="Bound">x</a>
<a id="4530" class="Symbol">...</a> <a id="4534" class="Symbol">|</a> <a id="4536" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4540" href="General-Properties.html#4540" class="Bound">x</a> <a id="4542" class="Symbol">=</a> <a id="4544" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4548" class="Symbol">(</a><a id="4549" href="General-Properties.html#1027" class="Function">least-witness</a> <a id="4563" class="Symbol">(λ</a> <a id="4566" href="General-Properties.html#4566" class="Bound">n</a> <a id="4568" class="Symbol">→</a> <a id="4570" class="Bound">s</a> <a id="4572" href="General-Properties.html#4566" class="Bound">n</a> <a id="4574" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4576" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4580" class="Symbol">)</a>
                                 <a id="4615" class="Symbol">(λ</a> <a id="4618" href="General-Properties.html#4618" class="Bound">n</a> <a id="4620" class="Symbol">→</a> <a id="4622" href="Cubical.Data.Bool.Properties.html#1731" class="Function">isSetBool</a> <a id="4632" class="Symbol">(</a><a id="4633" class="Bound">s</a> <a id="4635" href="General-Properties.html#4618" class="Bound">n</a><a id="4636" class="Symbol">)</a> <a id="4638" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4642" class="Symbol">)</a>
                                 <a id="4677" class="Symbol">(λ</a> <a id="4680" href="General-Properties.html#4680" class="Bound">n</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">Bool._≟_</a> <a id="4693" class="Symbol">(</a><a id="4694" class="Bound">s</a> <a id="4696" href="General-Properties.html#4680" class="Bound">n</a><a id="4697" class="Symbol">)</a> <a id="4699" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4703" class="Symbol">)</a> <a id="4705" href="General-Properties.html#4540" class="Bound">x</a><a id="4706" class="Symbol">)</a>

<a id="Σ-LPO-to-LPO"></a><a id="4709" href="General-Properties.html#4709" class="Function">Σ-LPO-to-LPO</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="General-Properties.html#4366" class="Function">Σ-LPO</a> <a id="4730" class="Symbol">→</a> <a id="4732" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="4736" href="General-Properties.html#4709" class="Function">Σ-LPO-to-LPO</a> <a id="4749" href="General-Properties.html#4749" class="Bound">Σ-lpo</a> <a id="4755" href="General-Properties.html#4755" class="Bound">s</a> <a id="4757" class="Keyword">with</a> <a id="4762" href="General-Properties.html#4749" class="Bound">Σ-lpo</a> <a id="4768" href="General-Properties.html#4755" class="Bound">s</a>
<a id="4770" class="Symbol">...</a> <a id="4774" class="Symbol">|</a> <a id="4776" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4780" href="General-Properties.html#4780" class="Bound">x</a> <a id="4782" class="Symbol">=</a> <a id="4784" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4788" href="General-Properties.html#4780" class="Bound">x</a>
<a id="4790" class="Symbol">...</a> <a id="4794" class="Symbol">|</a> <a id="4796" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4800" href="General-Properties.html#4800" class="Bound">x</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4808" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="4810" href="General-Properties.html#4800" class="Bound">x</a> <a id="4812" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="4815" class="Comment">-- Markov&#39;s principle</a>

<a id="MP"></a><a id="4838" href="General-Properties.html#4838" class="Function">MP</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="4848" href="General-Properties.html#4838" class="Function">MP</a> <a id="4851" class="Symbol">=</a> <a id="4853" class="Symbol">(</a><a id="4854" href="General-Properties.html#4854" class="Bound">s</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4860" class="Symbol">→</a> <a id="4862" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4866" class="Symbol">)</a> <a id="4868" class="Symbol">→</a> <a id="4870" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4875" class="Symbol">(</a><a id="4876" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4879" href="General-Properties.html#4879" class="Bound">n</a> <a id="4881" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4883" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4885" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4887" class="Symbol">(</a><a id="4888" href="General-Properties.html#4854" class="Bound">s</a> <a id="4890" href="General-Properties.html#4879" class="Bound">n</a> <a id="4892" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4894" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4898" class="Symbol">)))</a> <a id="4902" class="Symbol">→</a> <a id="4904" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="4907" href="General-Properties.html#4907" class="Bound">n</a> <a id="4909" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="4911" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4913" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="4915" class="Symbol">(</a><a id="4916" href="General-Properties.html#4854" class="Bound">s</a> <a id="4918" href="General-Properties.html#4907" class="Bound">n</a> <a id="4920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4922" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4926" class="Symbol">)</a>

<a id="4929" class="Comment">-- Note: no difference between formulation using Σ or ∃</a>

<a id="4986" class="Comment">-- LPO ↔ WLPO × MP</a>

<a id="LPO→MP"></a><a id="5006" href="General-Properties.html#5006" class="Function">LPO→MP</a> <a id="5013" class="Symbol">:</a> <a id="5015" href="General-Properties.html#3885" class="Function">LPO</a> <a id="5019" class="Symbol">→</a> <a id="5021" href="General-Properties.html#4838" class="Function">MP</a>
<a id="5024" href="General-Properties.html#5006" class="Function">LPO→MP</a> <a id="5031" href="General-Properties.html#5031" class="Bound">lpo</a> <a id="5035" href="General-Properties.html#5035" class="Bound">s</a> <a id="5037" href="General-Properties.html#5037" class="Bound">¬¬p</a> <a id="5041" class="Keyword">with</a> <a id="5046" href="General-Properties.html#4453" class="Function">LPO-to-Σ-LPO</a> <a id="5059" href="General-Properties.html#5031" class="Bound">lpo</a> <a id="5063" href="General-Properties.html#5035" class="Bound">s</a>
<a id="5065" class="Symbol">...</a> <a id="5069" class="Symbol">|</a> <a id="5071" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5075" href="General-Properties.html#5075" class="Bound">all-false</a> <a id="5085" class="Symbol">=</a> <a id="5087" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="5093" class="Symbol">(</a><a id="5094" class="Bound">¬¬p</a> <a id="5098" class="Symbol">λ</a> <a id="5100" class="Symbol">{</a> <a id="5102" class="Symbol">(</a><a id="5103" href="General-Properties.html#5103" class="Bound">n</a> <a id="5105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5107" href="General-Properties.html#5107" class="Bound">sn≡true</a><a id="5114" class="Symbol">)</a> <a id="5116" class="Symbol">→</a> <a id="5118" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="5129" class="Symbol">((</a><a id="5131" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5135" href="General-Properties.html#5107" class="Bound">sn≡true</a><a id="5142" class="Symbol">)</a> <a id="5144" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5146" href="General-Properties.html#5075" class="Bound">all-false</a> <a id="5156" href="General-Properties.html#5103" class="Bound">n</a> <a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">})</a>
<a id="5163" class="Symbol">...</a> <a id="5167" class="Symbol">|</a> <a id="5169" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5173" href="General-Properties.html#5173" class="Bound">one-true</a> <a id="5182" class="Symbol">=</a> <a id="5184" href="General-Properties.html#5173" class="Bound">one-true</a>

<a id="LPO→WLPO"></a><a id="5194" href="General-Properties.html#5194" class="Function">LPO→WLPO</a> <a id="5203" class="Symbol">:</a> <a id="5205" href="General-Properties.html#3885" class="Function">LPO</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="General-Properties.html#3802" class="Function">WLPO</a>
<a id="5216" href="General-Properties.html#5194" class="Function">LPO→WLPO</a> <a id="5225" href="General-Properties.html#5225" class="Bound">lpo</a> <a id="5229" href="General-Properties.html#5229" class="Bound">s</a> <a id="5231" class="Symbol">=</a> <a id="5233" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="5237" class="Symbol">(λ</a> <a id="5240" href="General-Properties.html#5240" class="Bound">x</a> <a id="5242" class="Symbol">→</a> <a id="5244" href="General-Properties.html#5240" class="Bound">x</a><a id="5245" class="Symbol">)</a> <a id="5247" class="Symbol">(λ</a> <a id="5250" class="Symbol">{</a> <a id="5252" class="Symbol">(</a><a id="5253" href="General-Properties.html#5253" class="Bound">n</a> <a id="5255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5257" href="General-Properties.html#5257" class="Bound">p</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">→</a> <a id="5262" class="Symbol">λ</a> <a id="5264" href="General-Properties.html#5264" class="Bound">q</a> <a id="5266" class="Symbol">→</a> <a id="5268" href="Cubical.Data.Bool.Properties.html#1819" class="Function">true≢false</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5284" href="General-Properties.html#5257" class="Bound">p</a> <a id="5286" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5288" href="General-Properties.html#5264" class="Bound">q</a> <a id="5290" href="General-Properties.html#5253" class="Bound">n</a><a id="5291" class="Symbol">)</a> <a id="5293" class="Symbol">})</a> <a id="5296" class="Symbol">(</a><a id="5297" href="General-Properties.html#4453" class="Function">LPO-to-Σ-LPO</a> <a id="5310" href="General-Properties.html#5225" class="Bound">lpo</a> <a id="5314" href="General-Properties.html#5229" class="Bound">s</a><a id="5315" class="Symbol">)</a>

<a id="WLPO×MP→LPO"></a><a id="5318" href="General-Properties.html#5318" class="Function">WLPO×MP→LPO</a> <a id="5330" class="Symbol">:</a> <a id="5332" href="General-Properties.html#3802" class="Function">WLPO</a> <a id="5337" class="Symbol">→</a> <a id="5339" href="General-Properties.html#4838" class="Function">MP</a> <a id="5342" class="Symbol">→</a> <a id="5344" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="5348" href="General-Properties.html#5318" class="Function">WLPO×MP→LPO</a> <a id="5360" href="General-Properties.html#5360" class="Bound">wlpo</a> <a id="5365" href="General-Properties.html#5365" class="Bound">mp</a> <a id="5368" href="General-Properties.html#5368" class="Bound">s</a> <a id="5370" class="Symbol">=</a>
  <a id="5374" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="5378" class="Symbol">(λ</a> <a id="5381" href="General-Properties.html#5381" class="Bound">x</a> <a id="5383" class="Symbol">→</a> <a id="5385" href="General-Properties.html#5381" class="Bound">x</a><a id="5386" class="Symbol">)</a>
      <a id="5394" class="Symbol">(λ</a> <a id="5397" href="General-Properties.html#5397" class="Bound">p</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="5403" href="General-Properties.html#5365" class="Bound">mp</a> <a id="5406" href="General-Properties.html#5368" class="Bound">s</a> <a id="5408" class="Symbol">(λ</a> <a id="5411" href="General-Properties.html#5411" class="Bound">q</a> <a id="5413" class="Symbol">→</a> <a id="5415" href="General-Properties.html#5397" class="Bound">p</a> <a id="5417" class="Symbol">(λ</a> <a id="5420" href="General-Properties.html#5420" class="Bound">k</a> <a id="5422" class="Symbol">→</a> <a id="5424" href="Cubical.Relation.Nullary.Properties.html#4106" class="Function">Dec→Stable</a> <a id="5435" class="Symbol">(</a><a id="5436" href="General-Properties.html#5368" class="Bound">s</a> <a id="5438" href="General-Properties.html#5420" class="Bound">k</a> <a id="5440" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="5442" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5447" class="Symbol">)</a>
                                               <a id="5496" class="Symbol">(λ</a> <a id="5499" href="General-Properties.html#5499" class="Bound">sk≠false</a> <a id="5508" class="Symbol">→</a> <a id="5510" href="General-Properties.html#5411" class="Bound">q</a> <a id="5512" class="Symbol">(</a><a id="5513" href="General-Properties.html#5420" class="Bound">k</a> <a id="5515" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Cubical.Data.Bool.Properties.html#2111" class="Function">¬false→true</a> <a id="5530" class="Symbol">_</a> <a id="5532" href="General-Properties.html#5499" class="Bound">sk≠false</a><a id="5540" class="Symbol">)))))</a> <a id="5546" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="5547" class="Symbol">)</a>
      <a id="5555" class="Symbol">(</a><a id="5556" href="General-Properties.html#5360" class="Bound">wlpo</a> <a id="5561" href="General-Properties.html#5368" class="Bound">s</a><a id="5562" class="Symbol">)</a>

<a id="5565" class="Comment">-- Countable Choice</a>

<a id="CountableChoice"></a><a id="5586" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="5602" class="Symbol">:</a> <a id="5604" class="Symbol">(</a><a id="5605" href="General-Properties.html#5605" class="Bound">ℓ</a> <a id="5607" class="Symbol">:</a> <a id="5609" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5614" class="Symbol">)</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="5630" href="General-Properties.html#5605" class="Bound">ℓ</a><a id="5631" class="Symbol">)</a>
<a id="5633" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="5649" href="General-Properties.html#5649" class="Bound">ℓ</a> <a id="5651" class="Symbol">=</a> <a id="5653" class="Symbol">{</a><a id="5654" href="General-Properties.html#5654" class="Bound">A</a> <a id="5656" class="Symbol">:</a> <a id="5658" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5667" href="General-Properties.html#5649" class="Bound">ℓ</a><a id="5668" class="Symbol">}</a>
                  <a id="5688" class="Symbol">→</a> <a id="5690" class="Symbol">(∀</a> <a id="5693" class="Symbol">(</a><a id="5694" href="General-Properties.html#5694" class="Bound">k</a> <a id="5696" class="Symbol">:</a> <a id="5698" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5699" class="Symbol">)</a> <a id="5701" class="Symbol">→</a>  <a id="5704" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="5706" href="General-Properties.html#5654" class="Bound">A</a> <a id="5708" href="General-Properties.html#5694" class="Bound">k</a> <a id="5710" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="5711" class="Symbol">)</a>
                  <a id="5731" class="Symbol">→</a> <a id="5733" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="5735" class="Symbol">(∀</a> <a id="5738" class="Symbol">(</a><a id="5739" href="General-Properties.html#5739" class="Bound">k</a> <a id="5741" class="Symbol">:</a> <a id="5743" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5744" class="Symbol">)</a> <a id="5746" class="Symbol">→</a> <a id="5748" class="Symbol">(</a><a id="5749" href="General-Properties.html#5654" class="Bound">A</a> <a id="5751" href="General-Properties.html#5739" class="Bound">k</a><a id="5752" class="Symbol">))</a> <a id="5755" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="CC-lower"></a><a id="5758" href="General-Properties.html#5758" class="Function">CC-lower</a> <a id="5767" class="Symbol">:</a> <a id="5769" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="5785" href="General-Properties.html#1013" class="Generalizable">ℓ</a> <a id="5787" class="Symbol">→</a> <a id="5789" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="5805" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="5812" href="General-Properties.html#5758" class="Function">CC-lower</a> <a id="5821" class="Symbol">{</a><a id="5822" class="Argument">ℓ</a> <a id="5824" class="Symbol">=</a> <a id="5826" href="General-Properties.html#5826" class="Bound">ℓ</a><a id="5827" class="Symbol">}</a> <a id="5829" href="General-Properties.html#5829" class="Bound">cc</a> <a id="5832" class="Symbol">{</a><a id="5833" href="General-Properties.html#5833" class="Bound">A</a><a id="5834" class="Symbol">}</a> <a id="5836" href="General-Properties.html#5836" class="Bound">f</a> <a id="5838" class="Symbol">=</a> <a id="5840" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="5847" href="General-Properties.html#5885" class="Function">τ</a> <a id="5849" class="Symbol">(</a><a id="5850" href="General-Properties.html#5829" class="Bound">cc</a> <a id="5853" class="Symbol">{λ</a> <a id="5856" href="General-Properties.html#5856" class="Bound">n</a> <a id="5858" class="Symbol">→</a> <a id="5860" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5865" class="Symbol">(</a><a id="5866" href="General-Properties.html#5833" class="Bound">A</a> <a id="5868" href="General-Properties.html#5856" class="Bound">n</a><a id="5869" class="Symbol">)}</a> <a id="5872" href="General-Properties.html#5952" class="Function">f&#39;</a><a id="5874" class="Symbol">)</a>
 <a id="5877" class="Keyword">where</a>
  <a id="5885" href="General-Properties.html#5885" class="Function">τ</a> <a id="5887" class="Symbol">:</a> <a id="5889" class="Symbol">((</a><a id="5891" href="General-Properties.html#5891" class="Bound">k</a> <a id="5893" class="Symbol">:</a> <a id="5895" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5896" class="Symbol">)</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5905" class="Symbol">(</a><a id="5906" href="General-Properties.html#5833" class="Bound">A</a> <a id="5908" href="General-Properties.html#5891" class="Bound">k</a><a id="5909" class="Symbol">))</a> <a id="5912" class="Symbol">→</a> <a id="5914" class="Symbol">(</a><a id="5915" href="General-Properties.html#5915" class="Bound">k</a> <a id="5917" class="Symbol">:</a> <a id="5919" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5920" class="Symbol">)</a> <a id="5922" class="Symbol">→</a> <a id="5924" href="General-Properties.html#5833" class="Bound">A</a> <a id="5926" href="General-Properties.html#5915" class="Bound">k</a>
  <a id="5930" href="General-Properties.html#5885" class="Function">τ</a> <a id="5932" href="General-Properties.html#5932" class="Bound">a</a> <a id="5934" href="General-Properties.html#5934" class="Bound">k</a> <a id="5936" class="Symbol">=</a> <a id="5938" href="Cubical.Foundations.Prelude.html#21177" class="Field">lower</a> <a id="5944" class="Symbol">(</a><a id="5945" href="General-Properties.html#5932" class="Bound">a</a> <a id="5947" href="General-Properties.html#5934" class="Bound">k</a><a id="5948" class="Symbol">)</a>
  <a id="5952" href="General-Properties.html#5952" class="Function">f&#39;</a> <a id="5955" class="Symbol">:</a> <a id="5957" class="Symbol">(</a><a id="5958" href="General-Properties.html#5958" class="Bound">k</a> <a id="5960" class="Symbol">:</a> <a id="5962" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5963" class="Symbol">)</a> <a id="5965" class="Symbol">→</a> <a id="5967" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="5969" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="5974" class="Symbol">(</a><a id="5975" href="General-Properties.html#5833" class="Bound">A</a> <a id="5977" href="General-Properties.html#5958" class="Bound">k</a><a id="5978" class="Symbol">)</a> <a id="5980" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="5984" href="General-Properties.html#5952" class="Function">f&#39;</a> <a id="5987" href="General-Properties.html#5987" class="Bound">k</a> <a id="5989" class="Symbol">=</a> <a id="5991" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="5998" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="6003" class="Symbol">(</a><a id="6004" href="General-Properties.html#5836" class="Bound">f</a> <a id="6006" href="General-Properties.html#5987" class="Bound">k</a><a id="6007" class="Symbol">)</a>

<a id="6010" class="Comment">{- Wellfoundedness iff transfinite induction holds. -}</a>

<a id="wellfounded→TI"></a><a id="6066" href="General-Properties.html#6066" class="Function">wellfounded→TI</a> <a id="6081" class="Symbol">:</a> <a id="6083" class="Symbol">∀</a> <a id="6085" class="Symbol">{</a><a id="6086" href="General-Properties.html#6086" class="Bound">ℓ</a> <a id="6088" href="General-Properties.html#6088" class="Bound">ℓ&#39;</a><a id="6090" class="Symbol">}</a> <a id="6092" class="Symbol">{</a><a id="6093" href="General-Properties.html#6093" class="Bound">A</a> <a id="6095" class="Symbol">:</a> <a id="6097" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6102" href="General-Properties.html#6086" class="Bound">ℓ</a><a id="6103" class="Symbol">}</a> <a id="6105" class="Symbol">{</a><a id="6106" href="General-Properties.html#6106" class="Bound Operator">_&lt;_</a> <a id="6110" class="Symbol">:</a> <a id="6112" href="General-Properties.html#6093" class="Bound">A</a> <a id="6114" class="Symbol">→</a> <a id="6116" href="General-Properties.html#6093" class="Bound">A</a> <a id="6118" class="Symbol">→</a> <a id="6120" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6125" href="General-Properties.html#6088" class="Bound">ℓ&#39;</a><a id="6127" class="Symbol">}</a> <a id="6129" class="Symbol">→</a>
                 <a id="6148" href="General-Properties.html#938" class="Function">isWellFounded</a> <a id="6162" href="General-Properties.html#6106" class="Bound Operator">_&lt;_</a> <a id="6166" class="Symbol">→</a>
                 <a id="6185" class="Symbol">(∀</a> <a id="6188" class="Symbol">{</a><a id="6189" href="General-Properties.html#6189" class="Bound">ℓ&#39;&#39;</a><a id="6192" class="Symbol">}{</a><a id="6194" href="General-Properties.html#6194" class="Bound">P</a> <a id="6196" class="Symbol">:</a> <a id="6198" href="General-Properties.html#6093" class="Bound">A</a> <a id="6200" class="Symbol">→</a> <a id="6202" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6207" href="General-Properties.html#6189" class="Bound">ℓ&#39;&#39;</a><a id="6210" class="Symbol">}</a> <a id="6212" class="Symbol">→</a> <a id="6214" class="Symbol">((</a><a id="6216" href="General-Properties.html#6216" class="Bound">x</a> <a id="6218" class="Symbol">:</a> <a id="6220" href="General-Properties.html#6093" class="Bound">A</a><a id="6221" class="Symbol">)</a> <a id="6223" class="Symbol">→</a> <a id="6225" class="Symbol">((</a><a id="6227" href="General-Properties.html#6227" class="Bound">y</a> <a id="6229" class="Symbol">:</a> <a id="6231" href="General-Properties.html#6093" class="Bound">A</a><a id="6232" class="Symbol">)</a> <a id="6234" class="Symbol">→</a> <a id="6236" href="General-Properties.html#6227" class="Bound">y</a> <a id="6238" href="General-Properties.html#6106" class="Bound Operator">&lt;</a> <a id="6240" href="General-Properties.html#6216" class="Bound">x</a> <a id="6242" class="Symbol">→</a> <a id="6244" href="General-Properties.html#6194" class="Bound">P</a> <a id="6246" href="General-Properties.html#6227" class="Bound">y</a><a id="6247" class="Symbol">)</a> <a id="6249" class="Symbol">→</a> <a id="6251" href="General-Properties.html#6194" class="Bound">P</a> <a id="6253" href="General-Properties.html#6216" class="Bound">x</a><a id="6254" class="Symbol">)</a> <a id="6256" class="Symbol">→</a> <a id="6258" class="Symbol">(</a><a id="6259" href="General-Properties.html#6259" class="Bound">x</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="General-Properties.html#6093" class="Bound">A</a><a id="6264" class="Symbol">)</a> <a id="6266" class="Symbol">→</a> <a id="6268" href="General-Properties.html#6194" class="Bound">P</a> <a id="6270" href="General-Properties.html#6259" class="Bound">x</a><a id="6271" class="Symbol">)</a>
<a id="6273" href="General-Properties.html#6066" class="Function">wellfounded→TI</a> <a id="6288" class="Symbol">=</a> <a id="6290" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a>

<a id="TI→wellfounded"></a><a id="6305" href="General-Properties.html#6305" class="Function">TI→wellfounded</a> <a id="6320" class="Symbol">:</a> <a id="6322" class="Symbol">∀</a> <a id="6324" class="Symbol">{</a><a id="6325" href="General-Properties.html#6325" class="Bound">ℓ</a> <a id="6327" href="General-Properties.html#6327" class="Bound">ℓ&#39;</a><a id="6329" class="Symbol">}</a> <a id="6331" class="Symbol">{</a><a id="6332" href="General-Properties.html#6332" class="Bound">A</a> <a id="6334" class="Symbol">:</a> <a id="6336" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6341" href="General-Properties.html#6325" class="Bound">ℓ</a><a id="6342" class="Symbol">}</a> <a id="6344" class="Symbol">{</a><a id="6345" href="General-Properties.html#6345" class="Bound Operator">_&lt;_</a> <a id="6349" class="Symbol">:</a> <a id="6351" href="General-Properties.html#6332" class="Bound">A</a> <a id="6353" class="Symbol">→</a> <a id="6355" href="General-Properties.html#6332" class="Bound">A</a> <a id="6357" class="Symbol">→</a> <a id="6359" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6364" href="General-Properties.html#6327" class="Bound">ℓ&#39;</a><a id="6366" class="Symbol">}</a> <a id="6368" class="Symbol">→</a>
                 <a id="6387" class="Symbol">(∀</a> <a id="6390" class="Symbol">{</a><a id="6391" href="General-Properties.html#6391" class="Bound">ℓ&#39;&#39;</a><a id="6394" class="Symbol">}{</a><a id="6396" href="General-Properties.html#6396" class="Bound">P</a> <a id="6398" class="Symbol">:</a> <a id="6400" href="General-Properties.html#6332" class="Bound">A</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6409" href="General-Properties.html#6391" class="Bound">ℓ&#39;&#39;</a><a id="6412" class="Symbol">}</a> <a id="6414" class="Symbol">→</a> <a id="6416" class="Symbol">((</a><a id="6418" href="General-Properties.html#6418" class="Bound">x</a> <a id="6420" class="Symbol">:</a> <a id="6422" href="General-Properties.html#6332" class="Bound">A</a><a id="6423" class="Symbol">)</a> <a id="6425" class="Symbol">→</a> <a id="6427" class="Symbol">((</a><a id="6429" href="General-Properties.html#6429" class="Bound">y</a> <a id="6431" class="Symbol">:</a> <a id="6433" href="General-Properties.html#6332" class="Bound">A</a><a id="6434" class="Symbol">)</a> <a id="6436" class="Symbol">→</a> <a id="6438" href="General-Properties.html#6429" class="Bound">y</a> <a id="6440" href="General-Properties.html#6345" class="Bound Operator">&lt;</a> <a id="6442" href="General-Properties.html#6418" class="Bound">x</a> <a id="6444" class="Symbol">→</a> <a id="6446" href="General-Properties.html#6396" class="Bound">P</a> <a id="6448" href="General-Properties.html#6429" class="Bound">y</a><a id="6449" class="Symbol">)</a> <a id="6451" class="Symbol">→</a> <a id="6453" href="General-Properties.html#6396" class="Bound">P</a> <a id="6455" href="General-Properties.html#6418" class="Bound">x</a><a id="6456" class="Symbol">)</a> <a id="6458" class="Symbol">→</a> <a id="6460" class="Symbol">(</a><a id="6461" href="General-Properties.html#6461" class="Bound">x</a> <a id="6463" class="Symbol">:</a> <a id="6465" href="General-Properties.html#6332" class="Bound">A</a><a id="6466" class="Symbol">)</a> <a id="6468" class="Symbol">→</a> <a id="6470" href="General-Properties.html#6396" class="Bound">P</a> <a id="6472" href="General-Properties.html#6461" class="Bound">x</a><a id="6473" class="Symbol">)</a> <a id="6475" class="Symbol">→</a>
                 <a id="6494" href="General-Properties.html#938" class="Function">isWellFounded</a> <a id="6508" href="General-Properties.html#6345" class="Bound Operator">_&lt;_</a>
<a id="6512" href="General-Properties.html#6305" class="Function">TI→wellfounded</a> <a id="6527" class="Symbol">{</a><a id="6528" class="Argument">A</a> <a id="6530" class="Symbol">=</a> <a id="6532" href="General-Properties.html#6532" class="Bound">A</a><a id="6533" class="Symbol">}</a> <a id="6535" class="Symbol">{</a><a id="6536" href="General-Properties.html#6536" class="Bound Operator">_&lt;_</a><a id="6539" class="Symbol">}</a> <a id="6541" href="General-Properties.html#6541" class="Bound">TI</a> <a id="6544" class="Symbol">=</a> <a id="6546" href="General-Properties.html#6541" class="Bound">TI</a> <a id="6549" class="Symbol">{</a><a id="6550" class="Argument">P</a> <a id="6552" class="Symbol">=</a> <a id="6554" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="6558" href="General-Properties.html#6536" class="Bound Operator">_&lt;_</a><a id="6561" class="Symbol">}</a> <a id="6563" class="Symbol">(λ</a> <a id="6566" href="General-Properties.html#6566" class="Bound">x</a> <a id="6568" class="Symbol">→</a> <a id="6570" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="6574" class="Symbol">{</a><a id="6575" class="Argument">x</a> <a id="6577" class="Symbol">=</a> <a id="6579" href="General-Properties.html#6566" class="Bound">x</a><a id="6580" class="Symbol">})</a>

<a id="6584" class="Comment">{- Wellfoundedness implies that there is no infinite descending sequence. -}</a>

<a id="no-infinite-descending-sequence"></a><a id="6662" href="General-Properties.html#6662" class="Function">no-infinite-descending-sequence</a> <a id="6694" class="Symbol">:</a> <a id="6696" class="Symbol">∀</a> <a id="6698" class="Symbol">{</a><a id="6699" href="General-Properties.html#6699" class="Bound">ℓ</a> <a id="6701" href="General-Properties.html#6701" class="Bound">ℓ&#39;</a><a id="6703" class="Symbol">}</a> <a id="6705" class="Symbol">{</a><a id="6706" href="General-Properties.html#6706" class="Bound">A</a> <a id="6708" class="Symbol">:</a> <a id="6710" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6715" href="General-Properties.html#6699" class="Bound">ℓ</a><a id="6716" class="Symbol">}</a> <a id="6718" class="Symbol">{</a><a id="6719" href="General-Properties.html#6719" class="Bound Operator">_&lt;_</a> <a id="6723" class="Symbol">:</a> <a id="6725" href="General-Properties.html#6706" class="Bound">A</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="General-Properties.html#6706" class="Bound">A</a> <a id="6731" class="Symbol">→</a> <a id="6733" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6738" href="General-Properties.html#6701" class="Bound">ℓ&#39;</a><a id="6740" class="Symbol">}</a>
                                <a id="6774" class="Symbol">→</a> <a id="6776" href="General-Properties.html#938" class="Function">isWellFounded</a> <a id="6790" href="General-Properties.html#6719" class="Bound Operator">_&lt;_</a>
                                <a id="6826" class="Symbol">→</a> <a id="6828" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="6830" class="Symbol">(</a><a id="6831" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="6834" href="General-Properties.html#6834" class="Bound">f</a> <a id="6836" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6841" class="Symbol">→</a> <a id="6843" href="General-Properties.html#6706" class="Bound">A</a><a id="6844" class="Symbol">)</a> <a id="6846" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="6848" class="Symbol">(∀</a> <a id="6851" href="General-Properties.html#6851" class="Bound">i</a> <a id="6853" class="Symbol">→</a> <a id="6855" href="General-Properties.html#6834" class="Bound">f</a> <a id="6857" class="Symbol">(</a><a id="6858" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6862" href="General-Properties.html#6851" class="Bound">i</a><a id="6863" class="Symbol">)</a> <a id="6865" href="General-Properties.html#6719" class="Bound Operator">&lt;</a> <a id="6867" href="General-Properties.html#6834" class="Bound">f</a> <a id="6869" href="General-Properties.html#6851" class="Bound">i</a><a id="6870" class="Symbol">))</a>
<a id="6873" href="General-Properties.html#6662" class="Function">no-infinite-descending-sequence</a> <a id="6905" class="Symbol">{_}</a> <a id="6909" class="Symbol">{_}</a> <a id="6913" class="Symbol">{</a><a id="6914" href="General-Properties.html#6914" class="Bound">A</a><a id="6915" class="Symbol">}</a> <a id="6917" class="Symbol">{</a><a id="6918" href="General-Properties.html#6918" class="Bound Operator">_&lt;_</a><a id="6921" class="Symbol">}</a> <a id="6923" href="General-Properties.html#6923" class="Bound">wf</a> <a id="6926" class="Symbol">(</a><a id="6927" href="General-Properties.html#6927" class="Bound">f</a> <a id="6929" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6931" href="General-Properties.html#6931" class="Bound">inf-desc</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">=</a>
  <a id="6945" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="6959" href="General-Properties.html#6923" class="Bound">wf</a> <a id="6962" class="Symbol">{</a><a id="6963" class="Argument">P</a> <a id="6965" class="Symbol">=</a> <a id="6967" href="General-Properties.html#7015" class="Function">P</a><a id="6968" class="Symbol">}</a> <a id="6970" href="General-Properties.html#7101" class="Function">step</a> <a id="6975" class="Symbol">(</a><a id="6976" href="General-Properties.html#6927" class="Bound">f</a> <a id="6978" class="Number">0</a><a id="6979" class="Symbol">)</a> <a id="6981" class="Symbol">(</a><a id="6982" href="General-Properties.html#6927" class="Bound">f</a> <a id="6984" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6986" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6991" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6993" href="General-Properties.html#6931" class="Bound">inf-desc</a><a id="7001" class="Symbol">)</a>
  <a id="7005" class="Keyword">where</a>
    <a id="7015" href="General-Properties.html#7015" class="Function">P</a> <a id="7017" class="Symbol">:</a> <a id="7019" href="General-Properties.html#6914" class="Bound">A</a> <a id="7021" class="Symbol">→</a> <a id="7023" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7028" class="Symbol">_</a>
    <a id="7034" href="General-Properties.html#7015" class="Function">P</a> <a id="7036" href="General-Properties.html#7036" class="Bound">a</a> <a id="7038" class="Symbol">=</a> <a id="7040" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7042" class="Symbol">(</a><a id="7043" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7046" href="General-Properties.html#7046" class="Bound">f</a> <a id="7048" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7050" class="Symbol">(</a><a id="7051" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7053" class="Symbol">→</a> <a id="7055" href="General-Properties.html#6914" class="Bound">A</a><a id="7056" class="Symbol">)</a> <a id="7058" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7060" class="Symbol">(</a><a id="7061" href="General-Properties.html#7046" class="Bound">f</a> <a id="7063" class="Number">0</a> <a id="7065" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7067" href="General-Properties.html#7036" class="Bound">a</a><a id="7068" class="Symbol">)</a> <a id="7070" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7072" class="Symbol">(∀</a> <a id="7075" href="General-Properties.html#7075" class="Bound">i</a> <a id="7077" class="Symbol">→</a> <a id="7079" href="General-Properties.html#7046" class="Bound">f</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7086" href="General-Properties.html#7075" class="Bound">i</a><a id="7087" class="Symbol">)</a> <a id="7089" href="General-Properties.html#6918" class="Bound Operator">&lt;</a> <a id="7091" href="General-Properties.html#7046" class="Bound">f</a> <a id="7093" href="General-Properties.html#7075" class="Bound">i</a><a id="7094" class="Symbol">))</a>
    <a id="7101" href="General-Properties.html#7101" class="Function">step</a> <a id="7106" class="Symbol">:</a> <a id="7108" class="Symbol">(</a><a id="7109" href="General-Properties.html#7109" class="Bound">x</a> <a id="7111" class="Symbol">:</a> <a id="7113" href="General-Properties.html#6914" class="Bound">A</a><a id="7114" class="Symbol">)</a> <a id="7116" class="Symbol">→</a> <a id="7118" class="Symbol">((</a><a id="7120" href="General-Properties.html#7120" class="Bound">y</a> <a id="7122" class="Symbol">:</a> <a id="7124" href="General-Properties.html#6914" class="Bound">A</a><a id="7125" class="Symbol">)</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="General-Properties.html#7120" class="Bound">y</a> <a id="7131" href="General-Properties.html#6918" class="Bound Operator">&lt;</a> <a id="7133" href="General-Properties.html#7109" class="Bound">x</a> <a id="7135" class="Symbol">→</a> <a id="7137" href="General-Properties.html#7015" class="Function">P</a> <a id="7139" href="General-Properties.html#7120" class="Bound">y</a><a id="7140" class="Symbol">)</a> <a id="7142" class="Symbol">→</a> <a id="7144" href="General-Properties.html#7015" class="Function">P</a> <a id="7146" href="General-Properties.html#7109" class="Bound">x</a>
    <a id="7152" href="General-Properties.html#7101" class="Function">step</a> <a id="7157" href="General-Properties.html#7157" class="Bound">x</a> <a id="7159" href="General-Properties.html#7159" class="Bound">q</a> <a id="7161" class="Symbol">(</a><a id="7162" href="General-Properties.html#7162" class="Bound">f</a> <a id="7164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7166" href="General-Properties.html#7166" class="Bound">f0≡x</a> <a id="7171" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7173" href="General-Properties.html#7173" class="Bound">inf-desc-f</a><a id="7183" class="Symbol">)</a> <a id="7185" class="Symbol">=</a>
      <a id="7193" href="General-Properties.html#7159" class="Bound">q</a> <a id="7195" class="Symbol">(</a><a id="7196" href="General-Properties.html#7162" class="Bound">f</a> <a id="7198" class="Number">1</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">(</a><a id="7202" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7208" class="Symbol">(</a><a id="7209" href="General-Properties.html#7162" class="Bound">f</a> <a id="7211" class="Number">1</a> <a id="7213" href="General-Properties.html#6918" class="Bound Operator">&lt;_</a><a id="7215" class="Symbol">)</a> <a id="7217" href="General-Properties.html#7166" class="Bound">f0≡x</a> <a id="7222" class="Symbol">(</a><a id="7223" href="General-Properties.html#7173" class="Bound">inf-desc-f</a> <a id="7234" class="Number">0</a><a id="7235" class="Symbol">))</a>
              <a id="7252" class="Symbol">(</a><a id="7253" href="General-Properties.html#7162" class="Bound">f</a> <a id="7255" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7257" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7261" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7263" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7270" class="Symbol">λ</a> <a id="7272" href="General-Properties.html#7272" class="Bound">i</a> <a id="7274" class="Symbol">→</a> <a id="7276" href="General-Properties.html#7173" class="Bound">inf-desc-f</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7292" href="General-Properties.html#7272" class="Bound">i</a><a id="7293" class="Symbol">))</a>

<a id="7297" class="Comment">{- Wellfoundedness implies irreflexivity. -}</a>

<a id="wellfounded→irreflexive"></a><a id="7343" href="General-Properties.html#7343" class="Function">wellfounded→irreflexive</a> <a id="7367" class="Symbol">:</a> <a id="7369" class="Symbol">∀</a> <a id="7371" class="Symbol">{</a><a id="7372" href="General-Properties.html#7372" class="Bound">ℓ</a> <a id="7374" href="General-Properties.html#7374" class="Bound">ℓ&#39;</a><a id="7376" class="Symbol">}</a> <a id="7378" class="Symbol">{</a><a id="7379" href="General-Properties.html#7379" class="Bound">A</a> <a id="7381" class="Symbol">:</a> <a id="7383" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7388" href="General-Properties.html#7372" class="Bound">ℓ</a><a id="7389" class="Symbol">}</a> <a id="7391" class="Symbol">{</a><a id="7392" href="General-Properties.html#7392" class="Bound Operator">_&lt;_</a> <a id="7396" class="Symbol">:</a> <a id="7398" href="General-Properties.html#7379" class="Bound">A</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="General-Properties.html#7379" class="Bound">A</a> <a id="7404" class="Symbol">→</a> <a id="7406" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7411" href="General-Properties.html#7374" class="Bound">ℓ&#39;</a><a id="7413" class="Symbol">}</a>
                        <a id="7439" class="Symbol">→</a> <a id="7441" href="General-Properties.html#938" class="Function">isWellFounded</a> <a id="7455" href="General-Properties.html#7392" class="Bound Operator">_&lt;_</a> <a id="7459" class="Symbol">→</a> <a id="7461" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="7470" href="General-Properties.html#7392" class="Bound Operator">_&lt;_</a>
<a id="7474" href="General-Properties.html#7343" class="Function">wellfounded→irreflexive</a> <a id="7498" href="General-Properties.html#7498" class="Bound">is-wf</a> <a id="7504" href="General-Properties.html#7504" class="Bound">x</a> <a id="7506" href="General-Properties.html#7506" class="Bound">x&lt;x</a> <a id="7510" class="Symbol">=</a> <a id="7512" href="General-Properties.html#6662" class="Function">no-infinite-descending-sequence</a> <a id="7544" href="General-Properties.html#7498" class="Bound">is-wf</a> <a id="7550" class="Symbol">((λ</a> <a id="7554" href="General-Properties.html#7554" class="Bound">n</a> <a id="7556" class="Symbol">→</a> <a id="7558" href="General-Properties.html#7504" class="Bound">x</a><a id="7559" class="Symbol">)</a> <a id="7561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7563" class="Symbol">λ</a> <a id="7565" href="General-Properties.html#7565" class="Bound">n</a> <a id="7567" class="Symbol">→</a> <a id="7569" href="General-Properties.html#7506" class="Bound">x&lt;x</a><a id="7572" class="Symbol">)</a>

<a id="irreflexive-≡→reflexive-closure-is-prop"></a><a id="7575" href="General-Properties.html#7575" class="Function">irreflexive-≡→reflexive-closure-is-prop</a> <a id="7615" class="Symbol">:</a>
    <a id="7621" class="Symbol">∀</a> <a id="7623" class="Symbol">{</a><a id="7624" href="General-Properties.html#7624" class="Bound">ℓ</a> <a id="7626" href="General-Properties.html#7626" class="Bound">ℓ&#39;</a><a id="7628" class="Symbol">}</a> <a id="7630" class="Symbol">{</a><a id="7631" href="General-Properties.html#7631" class="Bound">A</a> <a id="7633" class="Symbol">:</a> <a id="7635" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7640" href="General-Properties.html#7624" class="Bound">ℓ</a><a id="7641" class="Symbol">}</a> <a id="7643" class="Symbol">{</a><a id="7644" href="General-Properties.html#7644" class="Bound Operator">_&lt;_</a> <a id="7648" class="Symbol">:</a> <a id="7650" href="General-Properties.html#7631" class="Bound">A</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="General-Properties.html#7631" class="Bound">A</a> <a id="7656" class="Symbol">→</a> <a id="7658" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7663" href="General-Properties.html#7626" class="Bound">ℓ&#39;</a><a id="7665" class="Symbol">}</a>
  <a id="7669" class="Symbol">→</a> <a id="7671" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7677" href="General-Properties.html#7631" class="Bound">A</a> <a id="7679" class="Symbol">→</a> <a id="7681" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="7694" href="General-Properties.html#7644" class="Bound Operator">_&lt;_</a>
  <a id="7700" class="Symbol">→</a> <a id="7702" class="Symbol">(∀{</a><a id="7705" href="General-Properties.html#7705" class="Bound">x</a> <a id="7707" href="General-Properties.html#7707" class="Bound">y</a><a id="7708" class="Symbol">}</a> <a id="7710" class="Symbol">→</a> <a id="7712" href="General-Properties.html#7705" class="Bound">x</a> <a id="7714" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7716" href="General-Properties.html#7707" class="Bound">y</a> <a id="7718" class="Symbol">→</a> <a id="7720" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7722" class="Symbol">(</a><a id="7723" href="General-Properties.html#7705" class="Bound">x</a> <a id="7725" href="General-Properties.html#7644" class="Bound Operator">&lt;</a> <a id="7727" href="General-Properties.html#7707" class="Bound">y</a><a id="7728" class="Symbol">))</a>
  <a id="7733" class="Symbol">→</a> <a id="7735" class="Symbol">∀</a> <a id="7737" class="Symbol">{</a><a id="7738" href="General-Properties.html#7738" class="Bound">x</a> <a id="7740" href="General-Properties.html#7740" class="Bound">y</a><a id="7741" class="Symbol">}</a> <a id="7743" class="Symbol">→</a> <a id="7745" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7752" class="Symbol">((</a><a id="7754" href="General-Properties.html#7738" class="Bound">x</a> <a id="7756" href="General-Properties.html#7644" class="Bound Operator">&lt;</a> <a id="7758" href="General-Properties.html#7740" class="Bound">y</a><a id="7759" class="Symbol">)</a> <a id="7761" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7763" class="Symbol">(</a><a id="7764" href="General-Properties.html#7738" class="Bound">x</a> <a id="7766" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="7768" href="General-Properties.html#7740" class="Bound">y</a><a id="7769" class="Symbol">))</a>
<a id="7772" href="General-Properties.html#7575" class="Function">irreflexive-≡→reflexive-closure-is-prop</a> <a id="7812" href="General-Properties.html#7812" class="Bound">is-set</a> <a id="7819" href="General-Properties.html#7819" class="Bound">is-pv</a> <a id="7825" href="General-Properties.html#7825" class="Bound">irrefl</a> <a id="7832" class="Symbol">(</a><a id="7833" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7837" href="General-Properties.html#7837" class="Bound">p</a><a id="7838" class="Symbol">)</a> <a id="7840" class="Symbol">(</a><a id="7841" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7845" href="General-Properties.html#7845" class="Bound">p&#39;</a><a id="7847" class="Symbol">)</a> <a id="7849" class="Symbol">=</a>
  <a id="7853" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7858" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7862" class="Symbol">(</a><a id="7863" href="General-Properties.html#7819" class="Bound">is-pv</a> <a id="7869" class="Symbol">_</a> <a id="7871" class="Symbol">_</a> <a id="7873" href="General-Properties.html#7837" class="Bound">p</a> <a id="7875" href="General-Properties.html#7845" class="Bound">p&#39;</a><a id="7877" class="Symbol">)</a>
<a id="7879" href="General-Properties.html#7575" class="Function">irreflexive-≡→reflexive-closure-is-prop</a> <a id="7919" href="General-Properties.html#7919" class="Bound">is-set</a> <a id="7926" href="General-Properties.html#7926" class="Bound">is-pv</a> <a id="7932" href="General-Properties.html#7932" class="Bound">irrefl</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7944" href="General-Properties.html#7944" class="Bound">p</a><a id="7945" class="Symbol">)</a> <a id="7947" class="Symbol">(</a><a id="7948" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7952" href="General-Properties.html#7952" class="Bound">q&#39;</a><a id="7954" class="Symbol">)</a> <a id="7956" class="Symbol">=</a>
  <a id="7960" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="7966" class="Symbol">(</a><a id="7967" href="General-Properties.html#7932" class="Bound">irrefl</a> <a id="7974" href="General-Properties.html#7952" class="Bound">q&#39;</a> <a id="7977" href="General-Properties.html#7944" class="Bound">p</a><a id="7978" class="Symbol">)</a>
<a id="7980" href="General-Properties.html#7575" class="Function">irreflexive-≡→reflexive-closure-is-prop</a> <a id="8020" href="General-Properties.html#8020" class="Bound">is-set</a> <a id="8027" href="General-Properties.html#8027" class="Bound">is-pv</a> <a id="8033" href="General-Properties.html#8033" class="Bound">irrefl</a> <a id="8040" class="Symbol">(</a><a id="8041" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8045" href="General-Properties.html#8045" class="Bound">q</a><a id="8046" class="Symbol">)</a> <a id="8048" class="Symbol">(</a><a id="8049" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8053" href="General-Properties.html#8053" class="Bound">p&#39;</a><a id="8055" class="Symbol">)</a> <a id="8057" class="Symbol">=</a>
  <a id="8061" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="8067" class="Symbol">(</a><a id="8068" href="General-Properties.html#8033" class="Bound">irrefl</a> <a id="8075" href="General-Properties.html#8045" class="Bound">q</a> <a id="8077" href="General-Properties.html#8053" class="Bound">p&#39;</a><a id="8079" class="Symbol">)</a>
<a id="8081" href="General-Properties.html#7575" class="Function">irreflexive-≡→reflexive-closure-is-prop</a> <a id="8121" href="General-Properties.html#8121" class="Bound">is-set</a> <a id="8128" href="General-Properties.html#8128" class="Bound">is-pv</a> <a id="8134" href="General-Properties.html#8134" class="Bound">irrefl</a> <a id="8141" class="Symbol">(</a><a id="8142" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8146" href="General-Properties.html#8146" class="Bound">q</a><a id="8147" class="Symbol">)</a> <a id="8149" class="Symbol">(</a><a id="8150" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8154" href="General-Properties.html#8154" class="Bound">q&#39;</a><a id="8156" class="Symbol">)</a> <a id="8158" class="Symbol">=</a>
  <a id="8162" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8167" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8171" class="Symbol">(</a><a id="8172" href="General-Properties.html#8121" class="Bound">is-set</a> <a id="8179" class="Symbol">_</a> <a id="8181" class="Symbol">_</a> <a id="8183" href="General-Properties.html#8146" class="Bound">q</a> <a id="8185" href="General-Properties.html#8154" class="Bound">q&#39;</a><a id="8187" class="Symbol">)</a>

<a id="irreflexive→reflexive-closure-is-prop"></a><a id="8190" href="General-Properties.html#8190" class="Function">irreflexive→reflexive-closure-is-prop</a> <a id="8228" class="Symbol">:</a>
    <a id="8234" class="Symbol">∀</a> <a id="8236" class="Symbol">{</a><a id="8237" href="General-Properties.html#8237" class="Bound">ℓ</a> <a id="8239" href="General-Properties.html#8239" class="Bound">ℓ&#39;</a><a id="8241" class="Symbol">}</a> <a id="8243" class="Symbol">{</a><a id="8244" href="General-Properties.html#8244" class="Bound">A</a> <a id="8246" class="Symbol">:</a> <a id="8248" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8253" href="General-Properties.html#8237" class="Bound">ℓ</a><a id="8254" class="Symbol">}</a> <a id="8256" class="Symbol">{</a><a id="8257" href="General-Properties.html#8257" class="Bound Operator">_&lt;_</a> <a id="8261" class="Symbol">:</a> <a id="8263" href="General-Properties.html#8244" class="Bound">A</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="General-Properties.html#8244" class="Bound">A</a> <a id="8269" class="Symbol">→</a> <a id="8271" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8276" href="General-Properties.html#8239" class="Bound">ℓ&#39;</a><a id="8278" class="Symbol">}</a>
  <a id="8282" class="Symbol">→</a> <a id="8284" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="8290" href="General-Properties.html#8244" class="Bound">A</a> <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="8307" href="General-Properties.html#8257" class="Bound Operator">_&lt;_</a>
  <a id="8313" class="Symbol">→</a> <a id="8315" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="8324" href="General-Properties.html#8257" class="Bound Operator">_&lt;_</a>
  <a id="8330" class="Symbol">→</a> <a id="8332" class="Symbol">∀</a> <a id="8334" class="Symbol">{</a><a id="8335" href="General-Properties.html#8335" class="Bound">x</a> <a id="8337" href="General-Properties.html#8337" class="Bound">y</a><a id="8338" class="Symbol">}</a> <a id="8340" class="Symbol">→</a> <a id="8342" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8349" class="Symbol">((</a><a id="8351" href="General-Properties.html#8335" class="Bound">x</a> <a id="8353" href="General-Properties.html#8257" class="Bound Operator">&lt;</a> <a id="8355" href="General-Properties.html#8337" class="Bound">y</a><a id="8356" class="Symbol">)</a> <a id="8358" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8360" class="Symbol">(</a><a id="8361" href="General-Properties.html#8335" class="Bound">x</a> <a id="8363" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8365" href="General-Properties.html#8337" class="Bound">y</a><a id="8366" class="Symbol">))</a>
<a id="8369" href="General-Properties.html#8190" class="Function">irreflexive→reflexive-closure-is-prop</a> <a id="8407" class="Symbol">{_}</a> <a id="8411" class="Symbol">{_}</a> <a id="8415" class="Symbol">{</a><a id="8416" href="General-Properties.html#8416" class="Bound">A</a><a id="8417" class="Symbol">}</a> <a id="8419" class="Symbol">{</a><a id="8420" href="General-Properties.html#8420" class="Bound Operator">_&lt;_</a><a id="8423" class="Symbol">}</a> <a id="8425" href="General-Properties.html#8425" class="Bound">is-set</a> <a id="8432" href="General-Properties.html#8432" class="Bound">is-pv</a> <a id="8438" href="General-Properties.html#8438" class="Bound">irrefl</a> <a id="8445" class="Symbol">=</a>
  <a id="8449" href="General-Properties.html#7575" class="Function">irreflexive-≡→reflexive-closure-is-prop</a> <a id="8489" href="General-Properties.html#8425" class="Bound">is-set</a> <a id="8496" href="General-Properties.html#8432" class="Bound">is-pv</a> <a id="8502" class="Symbol">(λ</a> <a id="8505" href="General-Properties.html#8505" class="Bound">p</a> <a id="8507" class="Symbol">→</a> <a id="8509" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8515" class="Symbol">(λ</a> <a id="8518" href="General-Properties.html#8518" class="Bound">z</a> <a id="8520" class="Symbol">→</a> <a id="8522" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8524" class="Symbol">(_</a> <a id="8527" href="General-Properties.html#8420" class="Bound Operator">&lt;</a> <a id="8529" href="General-Properties.html#8518" class="Bound">z</a><a id="8530" class="Symbol">))</a> <a id="8533" href="General-Properties.html#8505" class="Bound">p</a> <a id="8535" class="Symbol">(</a><a id="8536" href="General-Properties.html#8438" class="Bound">irrefl</a> <a id="8543" class="Symbol">_))</a>

<a id="wellfounded→reflexive-closure-is-prop"></a><a id="8548" href="General-Properties.html#8548" class="Function">wellfounded→reflexive-closure-is-prop</a> <a id="8586" class="Symbol">:</a>
    <a id="8592" class="Symbol">∀</a> <a id="8594" class="Symbol">{</a><a id="8595" href="General-Properties.html#8595" class="Bound">ℓ</a> <a id="8597" href="General-Properties.html#8597" class="Bound">ℓ&#39;</a><a id="8599" class="Symbol">}</a> <a id="8601" class="Symbol">{</a><a id="8602" href="General-Properties.html#8602" class="Bound">A</a> <a id="8604" class="Symbol">:</a> <a id="8606" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8611" href="General-Properties.html#8595" class="Bound">ℓ</a><a id="8612" class="Symbol">}</a> <a id="8614" class="Symbol">{</a><a id="8615" href="General-Properties.html#8615" class="Bound Operator">_&lt;_</a> <a id="8619" class="Symbol">:</a> <a id="8621" href="General-Properties.html#8602" class="Bound">A</a> <a id="8623" class="Symbol">→</a> <a id="8625" href="General-Properties.html#8602" class="Bound">A</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8634" href="General-Properties.html#8597" class="Bound">ℓ&#39;</a><a id="8636" class="Symbol">}</a>
  <a id="8640" class="Symbol">→</a> <a id="8642" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="8648" href="General-Properties.html#8602" class="Bound">A</a> <a id="8650" class="Symbol">→</a> <a id="8652" href="Cubical.Relation.Binary.Base.html#4212" class="Function">isPropValued</a> <a id="8665" href="General-Properties.html#8615" class="Bound Operator">_&lt;_</a>
  <a id="8671" class="Symbol">→</a> <a id="8673" href="General-Properties.html#938" class="Function">isWellFounded</a> <a id="8687" href="General-Properties.html#8615" class="Bound Operator">_&lt;_</a>
  <a id="8693" class="Symbol">→</a> <a id="8695" class="Symbol">∀</a> <a id="8697" class="Symbol">{</a><a id="8698" href="General-Properties.html#8698" class="Bound">x</a> <a id="8700" href="General-Properties.html#8700" class="Bound">y</a><a id="8701" class="Symbol">}</a> <a id="8703" class="Symbol">→</a> <a id="8705" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8712" class="Symbol">((</a><a id="8714" href="General-Properties.html#8698" class="Bound">x</a> <a id="8716" href="General-Properties.html#8615" class="Bound Operator">&lt;</a> <a id="8718" href="General-Properties.html#8700" class="Bound">y</a><a id="8719" class="Symbol">)</a> <a id="8721" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8723" class="Symbol">(</a><a id="8724" href="General-Properties.html#8698" class="Bound">x</a> <a id="8726" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8728" href="General-Properties.html#8700" class="Bound">y</a><a id="8729" class="Symbol">))</a>
<a id="8732" href="General-Properties.html#8548" class="Function">wellfounded→reflexive-closure-is-prop</a> <a id="8770" href="General-Properties.html#8770" class="Bound">is-set</a> <a id="8777" href="General-Properties.html#8777" class="Bound">is-pv</a> <a id="8783" href="General-Properties.html#8783" class="Bound">is-wf</a> <a id="8789" class="Symbol">=</a>
  <a id="8793" href="General-Properties.html#8190" class="Function">irreflexive→reflexive-closure-is-prop</a> <a id="8831" href="General-Properties.html#8770" class="Bound">is-set</a> <a id="8838" href="General-Properties.html#8777" class="Bound">is-pv</a> <a id="8844" class="Symbol">(</a><a id="8845" href="General-Properties.html#7343" class="Function">wellfounded→irreflexive</a> <a id="8869" href="General-Properties.html#8783" class="Bound">is-wf</a><a id="8874" class="Symbol">)</a>

<a id="isTrichotomous"></a><a id="8877" href="General-Properties.html#8877" class="Function">isTrichotomous</a> <a id="8892" class="Symbol">:</a> <a id="8894" class="Symbol">∀</a> <a id="8896" class="Symbol">{</a><a id="8897" href="General-Properties.html#8897" class="Bound">ℓ</a> <a id="8899" href="General-Properties.html#8899" class="Bound">ℓ&#39;</a><a id="8901" class="Symbol">}</a> <a id="8903" class="Symbol">{</a><a id="8904" href="General-Properties.html#8904" class="Bound">A</a> <a id="8906" class="Symbol">:</a> <a id="8908" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8913" href="General-Properties.html#8897" class="Bound">ℓ</a><a id="8914" class="Symbol">}</a> <a id="8916" class="Symbol">→</a> <a id="8918" class="Symbol">(</a><a id="8919" href="General-Properties.html#8904" class="Bound">A</a> <a id="8921" class="Symbol">→</a> <a id="8923" href="General-Properties.html#8904" class="Bound">A</a> <a id="8925" class="Symbol">→</a> <a id="8927" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8932" href="General-Properties.html#8899" class="Bound">ℓ&#39;</a><a id="8934" class="Symbol">)</a> <a id="8936" class="Symbol">→</a> <a id="8938" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8943" class="Symbol">_</a>
<a id="8945" href="General-Properties.html#8877" class="Function">isTrichotomous</a> <a id="8960" href="General-Properties.html#8960" class="Bound Operator">_&lt;_</a> <a id="8964" class="Symbol">=</a> <a id="8966" class="Symbol">∀</a> <a id="8968" href="General-Properties.html#8968" class="Bound">x</a> <a id="8970" href="General-Properties.html#8970" class="Bound">y</a> <a id="8972" class="Symbol">→</a> <a id="8974" class="Symbol">(</a><a id="8975" href="General-Properties.html#8968" class="Bound">x</a> <a id="8977" href="General-Properties.html#8960" class="Bound Operator">&lt;</a> <a id="8979" href="General-Properties.html#8970" class="Bound">y</a><a id="8980" class="Symbol">)</a> <a id="8982" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8984" class="Symbol">((</a><a id="8986" href="General-Properties.html#8970" class="Bound">y</a> <a id="8988" href="General-Properties.html#8960" class="Bound Operator">&lt;</a> <a id="8990" href="General-Properties.html#8968" class="Bound">x</a><a id="8991" class="Symbol">)</a> <a id="8993" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8995" class="Symbol">(</a><a id="8996" href="General-Properties.html#8968" class="Bound">x</a> <a id="8998" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9000" href="General-Properties.html#8970" class="Bound">y</a><a id="9001" class="Symbol">))</a>

<a id="isConnex"></a><a id="9005" href="General-Properties.html#9005" class="Function">isConnex</a> <a id="9014" class="Symbol">:</a> <a id="9016" class="Symbol">∀</a> <a id="9018" class="Symbol">{</a><a id="9019" href="General-Properties.html#9019" class="Bound">ℓ</a> <a id="9021" href="General-Properties.html#9021" class="Bound">ℓ&#39;</a><a id="9023" class="Symbol">}</a> <a id="9025" class="Symbol">{</a><a id="9026" href="General-Properties.html#9026" class="Bound">A</a> <a id="9028" class="Symbol">:</a> <a id="9030" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9035" href="General-Properties.html#9019" class="Bound">ℓ</a><a id="9036" class="Symbol">}</a> <a id="9038" class="Symbol">→</a> <a id="9040" class="Symbol">(</a><a id="9041" href="General-Properties.html#9026" class="Bound">A</a> <a id="9043" class="Symbol">→</a> <a id="9045" href="General-Properties.html#9026" class="Bound">A</a> <a id="9047" class="Symbol">→</a> <a id="9049" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9054" href="General-Properties.html#9021" class="Bound">ℓ&#39;</a><a id="9056" class="Symbol">)</a> <a id="9058" class="Symbol">→</a> <a id="9060" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9065" class="Symbol">_</a>
<a id="9067" href="General-Properties.html#9005" class="Function">isConnex</a> <a id="9076" href="General-Properties.html#9076" class="Bound Operator">_≤_</a> <a id="9080" class="Symbol">=</a> <a id="9082" class="Symbol">∀</a> <a id="9084" href="General-Properties.html#9084" class="Bound">x</a> <a id="9086" href="General-Properties.html#9086" class="Bound">y</a> <a id="9088" class="Symbol">→</a> <a id="9090" class="Symbol">(</a><a id="9091" href="General-Properties.html#9084" class="Bound">x</a> <a id="9093" href="General-Properties.html#9076" class="Bound Operator">≤</a> <a id="9095" href="General-Properties.html#9086" class="Bound">y</a><a id="9096" class="Symbol">)</a> <a id="9098" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9100" class="Symbol">(</a><a id="9101" href="General-Properties.html#9086" class="Bound">y</a> <a id="9103" href="General-Properties.html#9076" class="Bound Operator">≤</a> <a id="9105" href="General-Properties.html#9084" class="Bound">x</a><a id="9106" class="Symbol">)</a>

<a id="Splits"></a><a id="9109" href="General-Properties.html#9109" class="Function">Splits</a> <a id="9116" class="Symbol">:</a> <a id="9118" class="Symbol">∀</a> <a id="9120" class="Symbol">{</a><a id="9121" href="General-Properties.html#9121" class="Bound">ℓ</a> <a id="9123" href="General-Properties.html#9123" class="Bound">ℓ&#39;</a><a id="9125" class="Symbol">}</a> <a id="9127" class="Symbol">(</a><a id="9128" href="General-Properties.html#9128" class="Bound">A</a> <a id="9130" class="Symbol">:</a> <a id="9132" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9137" href="General-Properties.html#9121" class="Bound">ℓ</a><a id="9138" class="Symbol">)</a> <a id="9140" class="Symbol">→</a> <a id="9142" class="Symbol">(</a><a id="9143" href="General-Properties.html#9143" class="Bound">&lt;</a> <a id="9145" href="General-Properties.html#9145" class="Bound">≤</a> <a id="9147" class="Symbol">:</a> <a id="9149" href="General-Properties.html#9128" class="Bound">A</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="General-Properties.html#9128" class="Bound">A</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9162" href="General-Properties.html#9123" class="Bound">ℓ&#39;</a><a id="9164" class="Symbol">)</a> <a id="9166" class="Symbol">→</a> <a id="9168" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9173" class="Symbol">_</a>
<a id="9175" href="General-Properties.html#9109" class="Function">Splits</a> <a id="9182" href="General-Properties.html#9182" class="Bound">A</a> <a id="9184" href="General-Properties.html#9184" class="Bound Operator">_&lt;_</a> <a id="9188" href="General-Properties.html#9188" class="Bound Operator">_≤_</a> <a id="9192" class="Symbol">=</a> <a id="9194" class="Symbol">{</a><a id="9195" href="General-Properties.html#9195" class="Bound">x</a> <a id="9197" href="General-Properties.html#9197" class="Bound">y</a> <a id="9199" class="Symbol">:</a> <a id="9201" href="General-Properties.html#9182" class="Bound">A</a><a id="9202" class="Symbol">}</a> <a id="9204" class="Symbol">→</a> <a id="9206" href="General-Properties.html#9195" class="Bound">x</a> <a id="9208" href="General-Properties.html#9188" class="Bound Operator">≤</a> <a id="9210" href="General-Properties.html#9197" class="Bound">y</a> <a id="9212" class="Symbol">→</a> <a id="9214" class="Symbol">(</a><a id="9215" href="General-Properties.html#9195" class="Bound">x</a> <a id="9217" href="General-Properties.html#9184" class="Bound Operator">&lt;</a> <a id="9219" href="General-Properties.html#9197" class="Bound">y</a><a id="9220" class="Symbol">)</a> <a id="9222" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9224" class="Symbol">(</a><a id="9225" href="General-Properties.html#9195" class="Bound">x</a> <a id="9227" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9229" href="General-Properties.html#9197" class="Bound">y</a><a id="9230" class="Symbol">)</a>

<a id="trichotomous→Splits-≤"></a><a id="9233" href="General-Properties.html#9233" class="Function">trichotomous→Splits-≤</a> <a id="9255" class="Symbol">:</a> <a id="9257" class="Symbol">∀</a> <a id="9259" class="Symbol">{</a><a id="9260" href="General-Properties.html#9260" class="Bound">ℓ</a> <a id="9262" href="General-Properties.html#9262" class="Bound">ℓ&#39;</a><a id="9264" class="Symbol">}</a> <a id="9266" class="Symbol">{</a><a id="9267" href="General-Properties.html#9267" class="Bound">A</a> <a id="9269" class="Symbol">:</a> <a id="9271" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9276" href="General-Properties.html#9260" class="Bound">ℓ</a><a id="9277" class="Symbol">}</a> <a id="9279" class="Symbol">{</a><a id="9280" href="General-Properties.html#9280" class="Bound Operator">_&lt;_</a> <a id="9284" href="General-Properties.html#9284" class="Bound Operator">_≤_</a> <a id="9288" class="Symbol">:</a> <a id="9290" href="General-Properties.html#9267" class="Bound">A</a> <a id="9292" class="Symbol">→</a> <a id="9294" href="General-Properties.html#9267" class="Bound">A</a> <a id="9296" class="Symbol">→</a> <a id="9298" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9303" href="General-Properties.html#9262" class="Bound">ℓ&#39;</a><a id="9305" class="Symbol">}</a> <a id="9307" class="Symbol">→</a>
                        <a id="9333" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="9342" href="General-Properties.html#9280" class="Bound Operator">_&lt;_</a> <a id="9346" class="Symbol">→</a>
                        <a id="9372" class="Symbol">(</a><a id="9373" href="General-Properties.html#9373" class="Bound">&lt;∘≤-in-&lt;</a> <a id="9382" class="Symbol">:</a> <a id="9384" class="Symbol">{</a><a id="9385" href="General-Properties.html#9385" class="Bound">a</a> <a id="9387" href="General-Properties.html#9387" class="Bound">b</a> <a id="9389" href="General-Properties.html#9389" class="Bound">c</a> <a id="9391" class="Symbol">:</a> <a id="9393" href="General-Properties.html#9267" class="Bound">A</a><a id="9394" class="Symbol">}</a> <a id="9396" class="Symbol">→</a> <a id="9398" href="General-Properties.html#9385" class="Bound">a</a> <a id="9400" href="General-Properties.html#9280" class="Bound Operator">&lt;</a> <a id="9402" href="General-Properties.html#9387" class="Bound">b</a> <a id="9404" class="Symbol">→</a> <a id="9406" href="General-Properties.html#9387" class="Bound">b</a> <a id="9408" href="General-Properties.html#9284" class="Bound Operator">≤</a> <a id="9410" href="General-Properties.html#9389" class="Bound">c</a> <a id="9412" class="Symbol">→</a> <a id="9414" href="General-Properties.html#9385" class="Bound">a</a> <a id="9416" href="General-Properties.html#9280" class="Bound Operator">&lt;</a> <a id="9418" href="General-Properties.html#9389" class="Bound">c</a><a id="9419" class="Symbol">)</a> <a id="9421" class="Symbol">→</a>
                        <a id="9447" href="General-Properties.html#8877" class="Function">isTrichotomous</a> <a id="9462" href="General-Properties.html#9280" class="Bound Operator">_&lt;_</a> <a id="9466" class="Symbol">→</a> <a id="9468" href="General-Properties.html#9109" class="Function">Splits</a> <a id="9475" href="General-Properties.html#9267" class="Bound">A</a> <a id="9477" href="General-Properties.html#9280" class="Bound Operator">_&lt;_</a> <a id="9481" href="General-Properties.html#9284" class="Bound Operator">_≤_</a>
<a id="9485" href="General-Properties.html#9233" class="Function">trichotomous→Splits-≤</a> <a id="9507" href="General-Properties.html#9507" class="Bound">irrefl</a> <a id="9514" href="General-Properties.html#9514" class="Bound">&lt;∘≤-in-&lt;</a> <a id="9523" href="General-Properties.html#9523" class="Bound">tri</a> <a id="9527" class="Symbol">{</a><a id="9528" href="General-Properties.html#9528" class="Bound">x</a><a id="9529" class="Symbol">}</a> <a id="9531" class="Symbol">{</a><a id="9532" href="General-Properties.html#9532" class="Bound">y</a><a id="9533" class="Symbol">}</a> <a id="9535" href="General-Properties.html#9535" class="Bound">x≤y</a> <a id="9539" class="Keyword">with</a> <a id="9544" href="General-Properties.html#9523" class="Bound">tri</a> <a id="9548" href="General-Properties.html#9528" class="Bound">x</a> <a id="9550" href="General-Properties.html#9532" class="Bound">y</a>
<a id="9552" class="Symbol">...</a> <a id="9556" class="Symbol">|</a> <a id="9558" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="9567" href="General-Properties.html#9567" class="Bound">x&lt;y</a>  <a id="9572" class="Symbol">=</a> <a id="9574" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9578" href="General-Properties.html#9567" class="Bound">x&lt;y</a>
<a id="9582" class="Symbol">...</a> <a id="9586" class="Symbol">|</a> <a id="9588" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9597" href="General-Properties.html#9597" class="Bound">y&lt;x</a><a id="9600" class="Symbol">)</a> <a id="9602" class="Symbol">=</a> <a id="9604" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="9610" class="Symbol">(</a><a id="9611" class="Bound">irrefl</a> <a id="9618" class="Bound">y</a> <a id="9620" class="Symbol">(</a><a id="9621" class="Bound">&lt;∘≤-in-&lt;</a> <a id="9630" href="General-Properties.html#9597" class="Bound">y&lt;x</a> <a id="9634" class="Bound">x≤y</a><a id="9637" class="Symbol">))</a>
<a id="9640" class="Symbol">...</a> <a id="9644" class="Symbol">|</a> <a id="9646" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9650" class="Symbol">(</a><a id="9651" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9655" href="General-Properties.html#9655" class="Bound">x=y</a><a id="9658" class="Symbol">)</a> <a id="9660" class="Symbol">=</a> <a id="9662" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9666" href="General-Properties.html#9655" class="Bound">x=y</a>

<a id="&lt;∘≤-in-&lt;→Splits-≤"></a><a id="9671" href="General-Properties.html#9671" class="Function">&lt;∘≤-in-&lt;→Splits-≤</a> <a id="9689" class="Symbol">:</a> <a id="9691" class="Symbol">∀</a> <a id="9693" class="Symbol">{</a><a id="9694" href="General-Properties.html#9694" class="Bound">ℓ</a> <a id="9696" href="General-Properties.html#9696" class="Bound">ℓ&#39;</a><a id="9698" class="Symbol">}</a> <a id="9700" class="Symbol">{</a><a id="9701" href="General-Properties.html#9701" class="Bound">A</a> <a id="9703" class="Symbol">:</a> <a id="9705" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9710" href="General-Properties.html#9694" class="Bound">ℓ</a><a id="9711" class="Symbol">}</a> <a id="9713" class="Symbol">{</a><a id="9714" href="General-Properties.html#9714" class="Bound Operator">_&lt;_</a> <a id="9718" href="General-Properties.html#9718" class="Bound Operator">_≤_</a> <a id="9722" class="Symbol">:</a> <a id="9724" href="General-Properties.html#9701" class="Bound">A</a> <a id="9726" class="Symbol">→</a> <a id="9728" href="General-Properties.html#9701" class="Bound">A</a> <a id="9730" class="Symbol">→</a> <a id="9732" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="9737" href="General-Properties.html#9696" class="Bound">ℓ&#39;</a><a id="9739" class="Symbol">}</a>
                  <a id="9759" class="Symbol">→</a> <a id="9761" href="Cubical.Relation.Binary.Base.html#1860" class="Function">isIrrefl</a> <a id="9770" href="General-Properties.html#9714" class="Bound Operator">_&lt;_</a> <a id="9774" class="Symbol">→</a> <a id="9776" href="General-Properties.html#8877" class="Function">isTrichotomous</a> <a id="9791" href="General-Properties.html#9714" class="Bound Operator">_&lt;_</a>
                  <a id="9813" class="Symbol">→</a> <a id="9815" class="Symbol">(</a><a id="9816" href="General-Properties.html#9816" class="Bound">&lt;∘≤-in-&lt;</a> <a id="9825" class="Symbol">:</a> <a id="9827" class="Symbol">{</a><a id="9828" href="General-Properties.html#9828" class="Bound">a</a> <a id="9830" href="General-Properties.html#9830" class="Bound">b</a> <a id="9832" href="General-Properties.html#9832" class="Bound">c</a> <a id="9834" class="Symbol">:</a> <a id="9836" href="General-Properties.html#9701" class="Bound">A</a><a id="9837" class="Symbol">}</a> <a id="9839" class="Symbol">→</a> <a id="9841" href="General-Properties.html#9828" class="Bound">a</a> <a id="9843" href="General-Properties.html#9714" class="Bound Operator">&lt;</a> <a id="9845" href="General-Properties.html#9830" class="Bound">b</a> <a id="9847" class="Symbol">→</a> <a id="9849" href="General-Properties.html#9830" class="Bound">b</a> <a id="9851" href="General-Properties.html#9718" class="Bound Operator">≤</a> <a id="9853" href="General-Properties.html#9832" class="Bound">c</a> <a id="9855" class="Symbol">→</a> <a id="9857" href="General-Properties.html#9828" class="Bound">a</a> <a id="9859" href="General-Properties.html#9714" class="Bound Operator">&lt;</a> <a id="9861" href="General-Properties.html#9832" class="Bound">c</a><a id="9862" class="Symbol">)</a>
                  <a id="9882" class="Symbol">→</a> <a id="9884" href="General-Properties.html#9109" class="Function">Splits</a> <a id="9891" href="General-Properties.html#9701" class="Bound">A</a> <a id="9893" href="General-Properties.html#9714" class="Bound Operator">_&lt;_</a> <a id="9897" href="General-Properties.html#9718" class="Bound Operator">_≤_</a>
<a id="9901" href="General-Properties.html#9671" class="Function">&lt;∘≤-in-&lt;→Splits-≤</a> <a id="9919" href="General-Properties.html#9919" class="Bound">irrefl</a> <a id="9926" href="General-Properties.html#9926" class="Bound">tri</a> <a id="9930" href="General-Properties.html#9930" class="Bound">&lt;∘≤-in-&lt;</a> <a id="9939" class="Symbol">{</a><a id="9940" href="General-Properties.html#9940" class="Bound">x</a><a id="9941" class="Symbol">}</a> <a id="9943" class="Symbol">{</a><a id="9944" href="General-Properties.html#9944" class="Bound">y</a><a id="9945" class="Symbol">}</a> <a id="9947" href="General-Properties.html#9947" class="Bound">x≤y</a> <a id="9951" class="Keyword">with</a> <a id="9956" href="General-Properties.html#9926" class="Bound">tri</a> <a id="9960" href="General-Properties.html#9940" class="Bound">x</a> <a id="9962" href="General-Properties.html#9944" class="Bound">y</a>
<a id="9964" class="Symbol">...</a> <a id="9968" class="Symbol">|</a> <a id="9970" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a>      <a id="9979" href="General-Properties.html#9979" class="Bound">x&lt;y</a>  <a id="9984" class="Symbol">=</a> <a id="9986" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9990" href="General-Properties.html#9979" class="Bound">x&lt;y</a>
<a id="9994" class="Symbol">...</a> <a id="9998" class="Symbol">|</a> <a id="10000" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10004" class="Symbol">(</a><a id="10005" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10009" href="General-Properties.html#10009" class="Bound">y&lt;x</a><a id="10012" class="Symbol">)</a> <a id="10014" class="Symbol">=</a> <a id="10016" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10022" class="Symbol">(</a><a id="10023" class="Bound">irrefl</a> <a id="10030" class="Bound">y</a> <a id="10032" class="Symbol">(</a><a id="10033" class="Bound">&lt;∘≤-in-&lt;</a> <a id="10042" href="General-Properties.html#10009" class="Bound">y&lt;x</a> <a id="10046" class="Bound">x≤y</a><a id="10049" class="Symbol">))</a>
<a id="10052" class="Symbol">...</a> <a id="10056" class="Symbol">|</a> <a id="10058" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10062" class="Symbol">(</a><a id="10063" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10067" href="General-Properties.html#10067" class="Bound">x=y</a><a id="10070" class="Symbol">)</a> <a id="10072" class="Symbol">=</a> <a id="10074" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10078" href="General-Properties.html#10067" class="Bound">x=y</a>

<a id="Splits-≤→&lt;∘≤-in-&lt;"></a><a id="10083" href="General-Properties.html#10083" class="Function">Splits-≤→&lt;∘≤-in-&lt;</a> <a id="10101" class="Symbol">:</a> <a id="10103" class="Symbol">∀</a> <a id="10105" class="Symbol">{</a><a id="10106" href="General-Properties.html#10106" class="Bound">ℓ</a> <a id="10108" href="General-Properties.html#10108" class="Bound">ℓ&#39;</a><a id="10110" class="Symbol">}</a> <a id="10112" class="Symbol">{</a><a id="10113" href="General-Properties.html#10113" class="Bound">A</a> <a id="10115" class="Symbol">:</a> <a id="10117" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10122" href="General-Properties.html#10106" class="Bound">ℓ</a><a id="10123" class="Symbol">}</a> <a id="10125" class="Symbol">{</a><a id="10126" href="General-Properties.html#10126" class="Bound Operator">_&lt;_</a> <a id="10130" href="General-Properties.html#10130" class="Bound Operator">_≤_</a> <a id="10134" class="Symbol">:</a> <a id="10136" href="General-Properties.html#10113" class="Bound">A</a> <a id="10138" class="Symbol">→</a> <a id="10140" href="General-Properties.html#10113" class="Bound">A</a> <a id="10142" class="Symbol">→</a> <a id="10144" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10149" href="General-Properties.html#10108" class="Bound">ℓ&#39;</a><a id="10151" class="Symbol">}</a>
                  <a id="10171" class="Symbol">→</a> <a id="10173" href="Cubical.Relation.Binary.Base.html#2138" class="Function">isTrans</a> <a id="10181" href="General-Properties.html#10126" class="Bound Operator">_&lt;_</a>
                  <a id="10203" class="Symbol">→</a> <a id="10205" href="General-Properties.html#9109" class="Function">Splits</a> <a id="10212" href="General-Properties.html#10113" class="Bound">A</a> <a id="10214" href="General-Properties.html#10126" class="Bound Operator">_&lt;_</a> <a id="10218" href="General-Properties.html#10130" class="Bound Operator">_≤_</a>
                  <a id="10240" class="Symbol">→</a> <a id="10242" class="Symbol">{</a><a id="10243" href="General-Properties.html#10243" class="Bound">a</a> <a id="10245" href="General-Properties.html#10245" class="Bound">b</a> <a id="10247" href="General-Properties.html#10247" class="Bound">c</a> <a id="10249" class="Symbol">:</a> <a id="10251" href="General-Properties.html#10113" class="Bound">A</a><a id="10252" class="Symbol">}</a> <a id="10254" class="Symbol">→</a> <a id="10256" href="General-Properties.html#10243" class="Bound">a</a> <a id="10258" href="General-Properties.html#10126" class="Bound Operator">&lt;</a> <a id="10260" href="General-Properties.html#10245" class="Bound">b</a> <a id="10262" class="Symbol">→</a> <a id="10264" href="General-Properties.html#10245" class="Bound">b</a> <a id="10266" href="General-Properties.html#10130" class="Bound Operator">≤</a> <a id="10268" href="General-Properties.html#10247" class="Bound">c</a> <a id="10270" class="Symbol">→</a> <a id="10272" href="General-Properties.html#10243" class="Bound">a</a> <a id="10274" href="General-Properties.html#10126" class="Bound Operator">&lt;</a> <a id="10276" href="General-Properties.html#10247" class="Bound">c</a>
<a id="10278" href="General-Properties.html#10083" class="Function">Splits-≤→&lt;∘≤-in-&lt;</a> <a id="10296" class="Symbol">{</a><a id="10297" class="Argument">_&lt;_</a> <a id="10301" class="Symbol">=</a> <a id="10303" href="General-Properties.html#10303" class="Bound Operator">_&lt;_</a><a id="10306" class="Symbol">}</a> <a id="10308" href="General-Properties.html#10308" class="Bound">trans</a> <a id="10314" href="General-Properties.html#10314" class="Bound">splits</a> <a id="10321" href="General-Properties.html#10321" class="Bound">a&lt;b</a> <a id="10325" href="General-Properties.html#10325" class="Bound">b≤c</a> <a id="10329" class="Keyword">with</a> <a id="10334" href="General-Properties.html#10314" class="Bound">splits</a> <a id="10341" href="General-Properties.html#10325" class="Bound">b≤c</a>
<a id="10345" class="Symbol">...</a> <a id="10349" class="Symbol">|</a> <a id="10351" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10355" href="General-Properties.html#10355" class="Bound">b&lt;c</a> <a id="10359" class="Symbol">=</a> <a id="10361" class="Bound">trans</a> <a id="10367" class="Symbol">_</a> <a id="10369" class="Symbol">_</a> <a id="10371" class="Symbol">_</a> <a id="10373" class="Bound">a&lt;b</a> <a id="10377" href="General-Properties.html#10355" class="Bound">b&lt;c</a>
<a id="10381" class="Symbol">...</a> <a id="10385" class="Symbol">|</a> <a id="10387" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10391" href="General-Properties.html#10391" class="Bound">b=c</a> <a id="10395" class="Symbol">=</a> <a id="10397" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10403" class="Symbol">(_</a> <a id="10406" class="Bound Operator">&lt;_</a><a id="10408" class="Symbol">)</a> <a id="10410" href="General-Properties.html#10391" class="Bound">b=c</a> <a id="10414" class="Bound">a&lt;b</a>

<a id="isAssoc"></a><a id="10419" href="General-Properties.html#10419" class="Function">isAssoc</a> <a id="10427" class="Symbol">:</a> <a id="10429" class="Symbol">∀</a> <a id="10431" class="Symbol">{</a><a id="10432" href="General-Properties.html#10432" class="Bound">ℓ</a><a id="10433" class="Symbol">}</a> <a id="10435" class="Symbol">{</a><a id="10436" href="General-Properties.html#10436" class="Bound">A</a> <a id="10438" class="Symbol">:</a> <a id="10440" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10445" href="General-Properties.html#10432" class="Bound">ℓ</a><a id="10446" class="Symbol">}</a> <a id="10448" class="Symbol">→</a> <a id="10450" class="Symbol">(</a><a id="10451" href="General-Properties.html#10436" class="Bound">A</a> <a id="10453" class="Symbol">→</a> <a id="10455" href="General-Properties.html#10436" class="Bound">A</a> <a id="10457" class="Symbol">→</a> <a id="10459" href="General-Properties.html#10436" class="Bound">A</a><a id="10460" class="Symbol">)</a> <a id="10462" class="Symbol">→</a> <a id="10464" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10469" href="General-Properties.html#10432" class="Bound">ℓ</a>
<a id="10471" href="General-Properties.html#10419" class="Function">isAssoc</a> <a id="10479" href="General-Properties.html#10479" class="Bound Operator">_⋆_</a> <a id="10483" class="Symbol">=</a> <a id="10485" class="Symbol">∀</a> <a id="10487" href="General-Properties.html#10487" class="Bound">x</a> <a id="10489" href="General-Properties.html#10489" class="Bound">y</a> <a id="10491" href="General-Properties.html#10491" class="Bound">z</a> <a id="10493" class="Symbol">→</a> <a id="10495" class="Symbol">(</a><a id="10496" href="General-Properties.html#10487" class="Bound">x</a> <a id="10498" href="General-Properties.html#10479" class="Bound Operator">⋆</a> <a id="10500" class="Symbol">(</a><a id="10501" href="General-Properties.html#10489" class="Bound">y</a> <a id="10503" href="General-Properties.html#10479" class="Bound Operator">⋆</a> <a id="10505" href="General-Properties.html#10491" class="Bound">z</a><a id="10506" class="Symbol">))</a> <a id="10509" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10511" class="Symbol">((</a><a id="10513" href="General-Properties.html#10487" class="Bound">x</a> <a id="10515" href="General-Properties.html#10479" class="Bound Operator">⋆</a> <a id="10517" href="General-Properties.html#10489" class="Bound">y</a><a id="10518" class="Symbol">)</a> <a id="10520" href="General-Properties.html#10479" class="Bound Operator">⋆</a> <a id="10522" href="General-Properties.html#10491" class="Bound">z</a><a id="10523" class="Symbol">)</a>

<a id="isPropLift"></a><a id="10526" href="General-Properties.html#10526" class="Function">isPropLift</a> <a id="10537" class="Symbol">:</a> <a id="10539" class="Symbol">∀</a> <a id="10541" class="Symbol">{</a><a id="10542" href="General-Properties.html#10542" class="Bound">ℓ</a> <a id="10544" href="General-Properties.html#10544" class="Bound">ℓ&#39;</a><a id="10546" class="Symbol">}</a> <a id="10548" class="Symbol">→</a> <a id="10550" class="Symbol">{</a><a id="10551" href="General-Properties.html#10551" class="Bound">A</a> <a id="10553" class="Symbol">:</a> <a id="10555" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10560" href="General-Properties.html#10542" class="Bound">ℓ</a><a id="10561" class="Symbol">}</a> <a id="10563" class="Symbol">→</a> <a id="10565" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10572" href="General-Properties.html#10551" class="Bound">A</a> <a id="10574" class="Symbol">→</a> <a id="10576" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10583" class="Symbol">(</a><a id="10584" href="Cubical.Foundations.Prelude.html#21097" class="Record">Lift</a> <a id="10589" class="Symbol">{</a><a id="10590" class="Argument">j</a> <a id="10592" class="Symbol">=</a> <a id="10594" href="General-Properties.html#10544" class="Bound">ℓ&#39;</a><a id="10596" class="Symbol">}</a> <a id="10598" href="General-Properties.html#10551" class="Bound">A</a><a id="10599" class="Symbol">)</a>
<a id="10601" href="General-Properties.html#10526" class="Function">isPropLift</a> <a id="10612" href="General-Properties.html#10612" class="Bound">A-prop</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="10625" href="General-Properties.html#10625" class="Bound">x</a><a id="10626" class="Symbol">)</a> <a id="10628" class="Symbol">(</a><a id="10629" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="10634" href="General-Properties.html#10634" class="Bound">y</a><a id="10635" class="Symbol">)</a> <a id="10637" class="Symbol">=</a> <a id="10639" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10644" href="Cubical.Foundations.Prelude.html#21160" class="InductiveConstructor">lift</a> <a id="10649" class="Symbol">(</a><a id="10650" href="General-Properties.html#10612" class="Bound">A-prop</a> <a id="10657" href="General-Properties.html#10625" class="Bound">x</a> <a id="10659" href="General-Properties.html#10634" class="Bound">y</a><a id="10660" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Iff.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Iff</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- The &quot;if-and-only-if&quot; relation</a>
<a id="135" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Pragma">--guardedness</a> <a id="280" class="Pragma">--erasure</a> <a id="290" class="Symbol">#-}</a>

<a id="295" class="Keyword">module</a> <a id="302" href="Iff.html" class="Module">Iff</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="490" class="Keyword">private</a>
 <a id="499" class="Keyword">variable</a>
  <a id="510" href="Iff.html#510" class="Generalizable">ℓ₁</a> <a id="513" href="Iff.html#513" class="Generalizable">ℓ₂</a> <a id="516" href="Iff.html#516" class="Generalizable">ℓ₃</a> <a id="519" class="Symbol">:</a> <a id="521" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="_↔_"></a><a id="528" href="Iff.html#528" class="Function Operator">_↔_</a> <a id="532" class="Symbol">:</a> <a id="534" class="Symbol">(</a><a id="535" href="Iff.html#535" class="Bound">A</a> <a id="537" class="Symbol">:</a> <a id="539" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="544" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="546" class="Symbol">)</a> <a id="548" class="Symbol">(</a><a id="549" href="Iff.html#549" class="Bound">B</a> <a id="551" class="Symbol">:</a> <a id="553" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="558" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="560" class="Symbol">)</a> <a id="562" class="Symbol">→</a> <a id="564" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="569" class="Symbol">_</a>
<a id="571" href="Iff.html#571" class="Bound">A</a> <a id="573" href="Iff.html#528" class="Function Operator">↔</a> <a id="575" href="Iff.html#575" class="Bound">B</a> <a id="577" class="Symbol">=</a> <a id="579" class="Symbol">(</a><a id="580" href="Iff.html#571" class="Bound">A</a> <a id="582" class="Symbol">→</a> <a id="584" href="Iff.html#575" class="Bound">B</a><a id="585" class="Symbol">)</a> <a id="587" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="589" class="Symbol">(</a><a id="590" href="Iff.html#575" class="Bound">B</a> <a id="592" class="Symbol">→</a> <a id="594" href="Iff.html#571" class="Bound">A</a><a id="595" class="Symbol">)</a>

<a id="598" class="Keyword">infix</a>   <a id="606" class="Number">1</a> <a id="608" href="Iff.html#528" class="Function Operator">_↔_</a>

<a id="lr"></a><a id="613" href="Iff.html#613" class="Function">lr</a> <a id="616" class="Symbol">:</a> <a id="618" class="Symbol">{</a><a id="619" href="Iff.html#619" class="Bound">A</a> <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="628" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="630" class="Symbol">}{</a><a id="632" href="Iff.html#632" class="Bound">B</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="641" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="643" class="Symbol">}</a> <a id="645" class="Symbol">→</a> <a id="647" href="Iff.html#619" class="Bound">A</a> <a id="649" href="Iff.html#528" class="Function Operator">↔</a> <a id="651" href="Iff.html#632" class="Bound">B</a> <a id="653" class="Symbol">→</a> <a id="655" href="Iff.html#619" class="Bound">A</a> <a id="657" class="Symbol">→</a> <a id="659" href="Iff.html#632" class="Bound">B</a>
<a id="661" href="Iff.html#613" class="Function">lr</a> <a id="664" class="Symbol">=</a> <a id="666" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="rl"></a><a id="671" href="Iff.html#671" class="Function">rl</a> <a id="674" class="Symbol">:</a> <a id="676" class="Symbol">{</a><a id="677" href="Iff.html#677" class="Bound">A</a> <a id="679" class="Symbol">:</a> <a id="681" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="686" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="688" class="Symbol">}{</a><a id="690" href="Iff.html#690" class="Bound">B</a> <a id="692" class="Symbol">:</a> <a id="694" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="699" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">→</a> <a id="705" href="Iff.html#677" class="Bound">A</a> <a id="707" href="Iff.html#528" class="Function Operator">↔</a> <a id="709" href="Iff.html#690" class="Bound">B</a> <a id="711" class="Symbol">→</a> <a id="713" href="Iff.html#690" class="Bound">B</a> <a id="715" class="Symbol">→</a> <a id="717" href="Iff.html#677" class="Bound">A</a>
<a id="719" href="Iff.html#671" class="Function">rl</a> <a id="722" class="Symbol">=</a> <a id="724" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a>

<a id="isProp↔"></a><a id="729" href="Iff.html#729" class="Function">isProp↔</a> <a id="737" class="Symbol">:</a> <a id="739" class="Symbol">{</a><a id="740" href="Iff.html#740" class="Bound">A</a> <a id="742" class="Symbol">:</a> <a id="744" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="749" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="751" class="Symbol">}{</a><a id="753" href="Iff.html#753" class="Bound">B</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="762" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="764" class="Symbol">}</a>
        <a id="774" class="Symbol">→</a> <a id="776" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="783" href="Iff.html#740" class="Bound">A</a> <a id="785" class="Symbol">→</a> <a id="787" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="794" href="Iff.html#753" class="Bound">B</a> <a id="796" class="Symbol">→</a> <a id="798" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="805" class="Symbol">(</a><a id="806" href="Iff.html#740" class="Bound">A</a> <a id="808" href="Iff.html#528" class="Function Operator">↔</a> <a id="810" href="Iff.html#753" class="Bound">B</a><a id="811" class="Symbol">)</a>
<a id="813" href="Iff.html#729" class="Function">isProp↔</a> <a id="821" href="Iff.html#821" class="Bound">pA</a> <a id="824" href="Iff.html#824" class="Bound">pB</a> <a id="827" class="Symbol">=</a> <a id="829" href="Cubical.Foundations.HLevels.html#13831" class="Function">isProp×</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="846" class="Symbol">(λ</a> <a id="849" href="Iff.html#849" class="Bound">_</a> <a id="851" class="Symbol">→</a> <a id="853" href="Iff.html#824" class="Bound">pB</a><a id="855" class="Symbol">))</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.Foundations.HLevels.html#16879" class="Function">isPropΠ</a> <a id="867" class="Symbol">(λ</a> <a id="870" href="Iff.html#870" class="Bound">_</a> <a id="872" class="Symbol">→</a> <a id="874" href="Iff.html#821" class="Bound">pA</a><a id="876" class="Symbol">))</a>

<a id="↔-refl"></a><a id="880" href="Iff.html#880" class="Function">↔-refl</a> <a id="887" class="Symbol">:</a> <a id="889" class="Symbol">{</a><a id="890" href="Iff.html#890" class="Bound">A</a> <a id="892" class="Symbol">:</a> <a id="894" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="899" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="901" class="Symbol">}</a> <a id="903" class="Symbol">→</a> <a id="905" href="Iff.html#890" class="Bound">A</a> <a id="907" href="Iff.html#528" class="Function Operator">↔</a> <a id="909" href="Iff.html#890" class="Bound">A</a>
<a id="911" href="Iff.html#880" class="Function">↔-refl</a> <a id="918" class="Symbol">=</a> <a id="920" class="Symbol">(λ</a> <a id="923" href="Iff.html#923" class="Bound">a</a> <a id="925" class="Symbol">→</a> <a id="927" href="Iff.html#923" class="Bound">a</a><a id="928" class="Symbol">)</a> <a id="930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="932" class="Symbol">(λ</a> <a id="935" href="Iff.html#935" class="Bound">a</a> <a id="937" class="Symbol">→</a> <a id="939" href="Iff.html#935" class="Bound">a</a><a id="940" class="Symbol">)</a>

<a id="↔-sym"></a><a id="943" href="Iff.html#943" class="Function">↔-sym</a> <a id="949" class="Symbol">:</a> <a id="951" class="Symbol">{</a><a id="952" href="Iff.html#952" class="Bound">A</a> <a id="954" class="Symbol">:</a> <a id="956" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="961" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="963" class="Symbol">}{</a><a id="965" href="Iff.html#965" class="Bound">B</a> <a id="967" class="Symbol">:</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="974" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="976" class="Symbol">}</a> <a id="978" class="Symbol">→</a> <a id="980" href="Iff.html#952" class="Bound">A</a> <a id="982" href="Iff.html#528" class="Function Operator">↔</a> <a id="984" href="Iff.html#965" class="Bound">B</a> <a id="986" class="Symbol">→</a> <a id="988" href="Iff.html#965" class="Bound">B</a> <a id="990" href="Iff.html#528" class="Function Operator">↔</a> <a id="992" href="Iff.html#952" class="Bound">A</a>
<a id="994" href="Iff.html#943" class="Function">↔-sym</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Iff.html#1001" class="Bound">l</a> <a id="1003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1005" href="Iff.html#1005" class="Bound">r</a><a id="1006" class="Symbol">)</a> <a id="1008" class="Symbol">=</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Iff.html#1005" class="Bound">r</a> <a id="1013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1015" href="Iff.html#1001" class="Bound">l</a><a id="1016" class="Symbol">)</a>

<a id="↔-trans"></a><a id="1019" href="Iff.html#1019" class="Function">↔-trans</a> <a id="1027" class="Symbol">:</a> <a id="1029" class="Symbol">{</a><a id="1030" href="Iff.html#1030" class="Bound">A</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1039" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="1041" class="Symbol">}{</a><a id="1043" href="Iff.html#1043" class="Bound">B</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1052" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="1054" class="Symbol">}{</a><a id="1056" href="Iff.html#1056" class="Bound">C</a> <a id="1058" class="Symbol">:</a> <a id="1060" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1065" href="Iff.html#516" class="Generalizable">ℓ₃</a><a id="1067" class="Symbol">}</a>
        <a id="1077" class="Symbol">→</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Iff.html#1030" class="Bound">A</a> <a id="1082" href="Iff.html#528" class="Function Operator">↔</a> <a id="1084" href="Iff.html#1043" class="Bound">B</a><a id="1085" class="Symbol">)</a> <a id="1087" class="Symbol">→</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Iff.html#1043" class="Bound">B</a> <a id="1092" href="Iff.html#528" class="Function Operator">↔</a> <a id="1094" href="Iff.html#1056" class="Bound">C</a><a id="1095" class="Symbol">)</a> <a id="1097" class="Symbol">→</a> <a id="1099" class="Symbol">(</a><a id="1100" href="Iff.html#1030" class="Bound">A</a> <a id="1102" href="Iff.html#528" class="Function Operator">↔</a> <a id="1104" href="Iff.html#1056" class="Bound">C</a><a id="1105" class="Symbol">)</a>
<a id="1107" href="Iff.html#1019" class="Function">↔-trans</a> <a id="1115" href="Iff.html#1115" class="Bound">A↔B</a> <a id="1119" href="Iff.html#1119" class="Bound">B↔C</a> <a id="1123" class="Symbol">=</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Iff.html#613" class="Function">lr</a> <a id="1129" href="Iff.html#1119" class="Bound">B↔C</a> <a id="1133" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1135" href="Iff.html#613" class="Function">lr</a> <a id="1138" href="Iff.html#1115" class="Bound">A↔B</a><a id="1141" class="Symbol">)</a> <a id="1143" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Iff.html#671" class="Function">rl</a> <a id="1149" href="Iff.html#1115" class="Bound">A↔B</a> <a id="1153" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1155" href="Iff.html#671" class="Function">rl</a> <a id="1158" href="Iff.html#1119" class="Bound">B↔C</a><a id="1161" class="Symbol">)</a>

<a id="_↔⟨_⟩_"></a><a id="1164" href="Iff.html#1164" class="Function Operator">_↔⟨_⟩_</a> <a id="1171" class="Symbol">:</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Iff.html#1174" class="Bound">A</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1183" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="1185" class="Symbol">)</a> <a id="1187" class="Symbol">{</a><a id="1188" href="Iff.html#1188" class="Bound">B</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1197" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="1199" class="Symbol">}</a> <a id="1201" class="Symbol">{</a><a id="1202" href="Iff.html#1202" class="Bound">C</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1211" href="Iff.html#516" class="Generalizable">ℓ₃</a><a id="1213" class="Symbol">}</a>
         <a id="1224" class="Symbol">→</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Iff.html#1174" class="Bound">A</a> <a id="1229" href="Iff.html#528" class="Function Operator">↔</a> <a id="1231" href="Iff.html#1188" class="Bound">B</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">→</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Iff.html#1188" class="Bound">B</a> <a id="1239" href="Iff.html#528" class="Function Operator">↔</a> <a id="1241" href="Iff.html#1202" class="Bound">C</a><a id="1242" class="Symbol">)</a> <a id="1244" class="Symbol">→</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Iff.html#1174" class="Bound">A</a> <a id="1249" href="Iff.html#528" class="Function Operator">↔</a> <a id="1251" href="Iff.html#1202" class="Bound">C</a><a id="1252" class="Symbol">)</a>
<a id="1254" href="Iff.html#1254" class="Bound">A</a> <a id="1256" href="Iff.html#1164" class="Function Operator">↔⟨</a> <a id="1259" href="Iff.html#1259" class="Bound">A↔B</a> <a id="1263" href="Iff.html#1164" class="Function Operator">⟩</a> <a id="1265" href="Iff.html#1265" class="Bound">B↔C</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="Iff.html#1019" class="Function">↔-trans</a> <a id="1279" href="Iff.html#1259" class="Bound">A↔B</a> <a id="1283" href="Iff.html#1265" class="Bound">B↔C</a>

<a id="_↔∎"></a><a id="1288" href="Iff.html#1288" class="Function Operator">_↔∎</a> <a id="1292" class="Symbol">:</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Iff.html#1295" class="Bound">A</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1304" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="1306" class="Symbol">)</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="Iff.html#1295" class="Bound">A</a> <a id="1312" href="Iff.html#528" class="Function Operator">↔</a> <a id="1314" href="Iff.html#1295" class="Bound">A</a>
<a id="1316" href="Iff.html#1316" class="Bound">A</a> <a id="1318" href="Iff.html#1288" class="Function Operator">↔∎</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Iff.html#880" class="Function">↔-refl</a>

<a id="1331" class="Keyword">infixr</a>  <a id="1339" class="Number">0</a> <a id="1341" href="Iff.html#1164" class="Function Operator">_↔⟨_⟩_</a>
<a id="1348" class="Keyword">infix</a>   <a id="1356" class="Number">1</a> <a id="1358" href="Iff.html#1288" class="Function Operator">_↔∎</a>

<a id="∥-∥↔"></a><a id="1363" href="Iff.html#1363" class="Function">∥-∥↔</a> <a id="1368" class="Symbol">:</a> <a id="1370" class="Symbol">{</a><a id="1371" href="Iff.html#1371" class="Bound">A</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1380" href="Iff.html#510" class="Generalizable">ℓ₁</a><a id="1382" class="Symbol">}{</a><a id="1384" href="Iff.html#1384" class="Bound">B</a> <a id="1386" class="Symbol">:</a> <a id="1388" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1393" href="Iff.html#513" class="Generalizable">ℓ₂</a><a id="1395" class="Symbol">}</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Iff.html#1371" class="Bound">A</a> <a id="1401" href="Iff.html#528" class="Function Operator">↔</a> <a id="1403" href="Iff.html#1384" class="Bound">B</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1409" href="Iff.html#1371" class="Bound">A</a> <a id="1411" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1413" href="Iff.html#528" class="Function Operator">↔</a> <a id="1415" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1417" href="Iff.html#1384" class="Bound">B</a> <a id="1419" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="1421" href="Iff.html#1363" class="Function">∥-∥↔</a> <a id="1426" href="Iff.html#1426" class="Bound">p</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Iff.html#613" class="Function">lr</a> <a id="1441" href="Iff.html#1426" class="Bound">p</a><a id="1442" class="Symbol">)</a> <a id="1444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1446" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Iff.html#671" class="Function">rl</a> <a id="1457" href="Iff.html#1426" class="Bound">p</a><a id="1458" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Interpretations.CnfToBrw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Interpretations.CnfToBrw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- An order-preserving embedding from Cantor Normal Forms to Brouwer trees</a>
<a id="177" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="279" class="Symbol">{-#</a> <a id="283" class="Keyword">OPTIONS</a> <a id="291" class="Pragma">--cubical</a> <a id="301" class="Pragma">--guardedness</a> <a id="315" class="Pragma">--erasure</a> <a id="325" class="Symbol">#-}</a>

<a id="330" class="Keyword">module</a> <a id="337" href="Interpretations.CnfToBrw.html" class="Module">Interpretations.CnfToBrw</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="541" class="Symbol">as</a> <a id="544" class="Module">⊥</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="577" class="Keyword">using</a> <a id="583" class="Symbol">(</a><a id="584" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="586" class="Symbol">;</a> <a id="588" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="593" class="Symbol">;</a> <a id="595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="599" class="Symbol">;</a> <a id="601" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a><a id="607" class="Symbol">)</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="CantorNormalForm.Everything.html" class="Module">CantorNormalForm.Everything</a> <a id="687" class="Symbol">as</a> <a id="690" class="Module">C</a> <a id="692" class="Keyword">hiding</a> <a id="699" class="Symbol">(</a><a id="700" href="CantorNormalForm.Classifiability.html#1649" class="Function">succ</a> <a id="705" class="Symbol">;</a> <a id="707" href="CantorNormalForm.Exponentiation.html#1119" class="Function Operator">_^_</a><a id="710" class="Symbol">)</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a> <a id="747" class="Symbol">as</a> <a id="750" class="Module">B</a>

<a id="753" class="Comment">{- The interpretation -}</a>

<a id="CtoB"></a><a id="779" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="784" class="Symbol">:</a> <a id="786" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="790" class="Symbol">→</a> <a id="792" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="796" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a>  <a id="802" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="818" class="Symbol">=</a> <a id="820" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a>
<a id="825" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="830" class="Symbol">(</a><a id="831" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="834" href="Interpretations.CnfToBrw.html#834" class="Bound">a</a> <a id="836" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="838" href="Interpretations.CnfToBrw.html#838" class="Bound">b</a> <a id="840" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="842" class="Symbol">_</a> <a id="844" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="845" class="Symbol">)</a> <a id="847" class="Symbol">=</a> <a id="849" href="BrouwerTree.Arithmetic.html#12898" class="Function">B.ω^</a> <a id="854" class="Symbol">(</a><a id="855" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="860" href="Interpretations.CnfToBrw.html#834" class="Bound">a</a><a id="861" class="Symbol">)</a> <a id="863" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="867" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="872" href="Interpretations.CnfToBrw.html#838" class="Bound">b</a>


<a id="876" class="Comment">{- The interpretation of any CNF is below ε₀ -}</a>

<a id="CNF&lt;ε₀"></a><a id="925" href="Interpretations.CnfToBrw.html#925" class="Function">CNF&lt;ε₀</a> <a id="932" class="Symbol">:</a> <a id="934" class="Symbol">(</a><a id="935" href="Interpretations.CnfToBrw.html#935" class="Bound">a</a> <a id="937" class="Symbol">:</a> <a id="939" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">→</a> <a id="946" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="951" href="Interpretations.CnfToBrw.html#935" class="Bound">a</a> <a id="953" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="957" href="BrouwerTree.Arithmetic.Properties.html#32313" class="Function">ε₀</a>
<a id="960" href="Interpretations.CnfToBrw.html#925" class="Function">CNF&lt;ε₀</a> <a id="967" href="Interpretations.CnfToBrw.html#967" class="Bound">a</a> <a id="969" class="Symbol">=</a> <a id="971" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="977" class="Symbol">(λ</a> <a id="980" href="Interpretations.CnfToBrw.html#980" class="Bound">z</a> <a id="982" class="Symbol">→</a> <a id="984" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="989" href="Interpretations.CnfToBrw.html#967" class="Bound">a</a> <a id="991" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="995" href="Interpretations.CnfToBrw.html#980" class="Bound">z</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1003" href="BrouwerTree.Arithmetic.Properties.html#32346" class="Function">ε₀≡ω^ε₀</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Interpretations.CnfToBrw.html#1033" class="Function">CNF&lt;ω^ε₀</a> <a id="1022" href="Interpretations.CnfToBrw.html#967" class="Bound">a</a><a id="1023" class="Symbol">)</a> <a id="1025" class="Keyword">where</a>
  <a id="1033" href="Interpretations.CnfToBrw.html#1033" class="Function">CNF&lt;ω^ε₀</a> <a id="1042" class="Symbol">:</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Interpretations.CnfToBrw.html#1045" class="Bound">a</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1061" href="Interpretations.CnfToBrw.html#1045" class="Bound">a</a> <a id="1063" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="1067" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="1070" href="BrouwerTree.Arithmetic.Properties.html#32313" class="Function">ε₀</a>
  <a id="1075" href="Interpretations.CnfToBrw.html#1033" class="Function">CNF&lt;ω^ε₀</a> <a id="1084" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="1086" class="Symbol">=</a> <a id="1088" href="BrouwerTree.Properties.html#7677" class="Function">zero&lt;lim</a>
  <a id="1099" href="Interpretations.CnfToBrw.html#1033" class="Function">CNF&lt;ω^ε₀</a> <a id="1108" class="Symbol">(</a><a id="1109" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1112" href="Interpretations.CnfToBrw.html#1112" class="Bound">a</a> <a id="1114" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1116" href="Interpretations.CnfToBrw.html#1116" class="Bound">b</a> <a id="1118" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1120" href="Interpretations.CnfToBrw.html#1120" class="Bound">r</a> <a id="1122" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">=</a>
    <a id="1131" href="BrouwerTree.Arithmetic.Properties.html#31849" class="Function">additive-principal-ω^-closure</a> <a id="1161" href="BrouwerTree.Arithmetic.Properties.html#32313" class="Function">ε₀</a>
                                  <a id="1198" class="Symbol">(</a><a id="1199" href="BrouwerTree.Arithmetic.Properties.html#15380" class="Function">ω^-mono-&lt;</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1216" class="Symbol">(λ</a> <a id="1219" href="Interpretations.CnfToBrw.html#1219" class="Bound">z</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1228" href="Interpretations.CnfToBrw.html#1112" class="Bound">a</a> <a id="1230" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="1234" href="Interpretations.CnfToBrw.html#1219" class="Bound">z</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1242" href="BrouwerTree.Arithmetic.Properties.html#32346" class="Function">ε₀≡ω^ε₀</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Interpretations.CnfToBrw.html#1033" class="Function">CNF&lt;ω^ε₀</a> <a id="1261" href="Interpretations.CnfToBrw.html#1112" class="Bound">a</a><a id="1262" class="Symbol">)))</a>
                                  <a id="1300" class="Symbol">(</a><a id="1301" href="Interpretations.CnfToBrw.html#1033" class="Function">CNF&lt;ω^ε₀</a> <a id="1310" href="Interpretations.CnfToBrw.html#1116" class="Bound">b</a><a id="1311" class="Symbol">)</a>


<a id="1315" class="Comment">{- CtoB is monotone wrt both &lt; and ≤ -}</a>

<a id="CtoB-&lt;-monotone"></a><a id="1356" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="1372" class="Symbol">:</a> <a id="1374" class="Symbol">{</a><a id="1375" href="Interpretations.CnfToBrw.html#1375" class="Bound">a</a> <a id="1377" href="Interpretations.CnfToBrw.html#1377" class="Bound">b</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Interpretations.CnfToBrw.html#1375" class="Bound">a</a> <a id="1390" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="1394" href="Interpretations.CnfToBrw.html#1377" class="Bound">b</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1403" href="Interpretations.CnfToBrw.html#1375" class="Bound">a</a> <a id="1405" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="1409" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1414" href="Interpretations.CnfToBrw.html#1377" class="Bound">b</a>
<a id="1416" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a>  <a id="1433" class="Symbol">{</a><a id="1434" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a><a id="1435" class="Symbol">}</a>              <a id="1450" class="Symbol">{</a><a id="1451" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1454" href="Interpretations.CnfToBrw.html#1454" class="Bound">b</a> <a id="1456" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1458" href="Interpretations.CnfToBrw.html#1458" class="Bound">d</a> <a id="1460" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1462" href="Interpretations.CnfToBrw.html#1462" class="Bound">s</a> <a id="1464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1465" class="Symbol">}</a>  <a id="1468" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="1473" class="Symbol">=</a> <a id="1475" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">B.≤-trans</a> <a id="1485" class="Symbol">(</a><a id="1486" href="BrouwerTree.Arithmetic.Properties.html#15695" class="Function">B.zero&lt;ω^c</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1503" href="Interpretations.CnfToBrw.html#1454" class="Bound">b</a><a id="1504" class="Symbol">))</a> <a id="1507" class="Symbol">(</a><a id="1508" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">B.x+-mono</a> <a id="1518" class="Symbol">(</a><a id="1519" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">B.≤-zero</a> <a id="1528" class="Symbol">{</a><a id="1529" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1534" href="Interpretations.CnfToBrw.html#1458" class="Bound">d</a><a id="1535" class="Symbol">}))</a>
<a id="1539" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="1555" class="Symbol">{</a><a id="1556" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1559" href="Interpretations.CnfToBrw.html#1559" class="Bound">a</a> <a id="1561" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1563" href="Interpretations.CnfToBrw.html#1563" class="Bound">c</a> <a id="1565" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1567" href="Interpretations.CnfToBrw.html#1567" class="Bound">r</a> <a id="1569" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">{</a><a id="1573" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1576" href="Interpretations.CnfToBrw.html#1576" class="Bound">b</a> <a id="1578" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1580" href="Interpretations.CnfToBrw.html#1580" class="Bound">d</a> <a id="1582" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1584" href="Interpretations.CnfToBrw.html#1584" class="Bound">s</a> <a id="1586" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">(</a><a id="1590" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="1593" href="Interpretations.CnfToBrw.html#1593" class="Bound">a&lt;b</a><a id="1596" class="Symbol">)</a>
  <a id="1600" class="Symbol">=</a> <a id="1602" href="BrouwerTree.Properties.html#2496" class="Function">B.&lt;∘≤-in-&lt;</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Interpretations.CnfToBrw.html#1683" class="Function">lemma</a> <a id="1620" class="Symbol">(</a><a id="1621" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1624" href="Interpretations.CnfToBrw.html#1559" class="Bound">a</a> <a id="1626" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1628" href="Interpretations.CnfToBrw.html#1563" class="Bound">c</a> <a id="1630" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1632" href="Interpretations.CnfToBrw.html#1567" class="Bound">r</a> <a id="1634" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1635" class="Symbol">)</a> <a id="1637" href="Interpretations.CnfToBrw.html#1593" class="Bound">a&lt;b</a><a id="1640" class="Symbol">)</a> <a id="1642" class="Symbol">(</a><a id="1643" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">B.x+-mono</a> <a id="1653" class="Symbol">(</a><a id="1654" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">B.≤-zero</a> <a id="1663" class="Symbol">{</a><a id="1664" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1669" href="Interpretations.CnfToBrw.html#1580" class="Bound">d</a><a id="1670" class="Symbol">}))</a>
 <a id="1675" class="Keyword">where</a>
  <a id="1683" href="Interpretations.CnfToBrw.html#1683" class="Function">lemma</a> <a id="1689" class="Symbol">:</a> <a id="1691" class="Symbol">∀</a> <a id="1693" href="Interpretations.CnfToBrw.html#1693" class="Bound">a</a> <a id="1695" class="Symbol">{</a><a id="1696" href="Interpretations.CnfToBrw.html#1696" class="Bound">b</a><a id="1697" class="Symbol">}</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="1706" href="Interpretations.CnfToBrw.html#1693" class="Bound">a</a> <a id="1708" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="1712" href="Interpretations.CnfToBrw.html#1696" class="Bound">b</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1721" href="Interpretations.CnfToBrw.html#1693" class="Bound">a</a> <a id="1723" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="1727" href="BrouwerTree.Arithmetic.html#12898" class="Function">B.ω^</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1738" href="Interpretations.CnfToBrw.html#1696" class="Bound">b</a><a id="1739" class="Symbol">)</a>
  <a id="1743" href="Interpretations.CnfToBrw.html#1683" class="Function">lemma</a>  <a id="1750" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="1766" class="Symbol">{</a><a id="1767" href="Interpretations.CnfToBrw.html#1767" class="Bound">b</a><a id="1768" class="Symbol">}</a> <a id="1770" class="Symbol">_</a>   <a id="1774" class="Symbol">=</a> <a id="1776" href="BrouwerTree.Arithmetic.Properties.html#15695" class="Function">B.zero&lt;ω^c</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1793" href="Interpretations.CnfToBrw.html#1767" class="Bound">b</a><a id="1794" class="Symbol">)</a>
  <a id="1798" href="Interpretations.CnfToBrw.html#1683" class="Function">lemma</a> <a id="1804" class="Symbol">(</a><a id="1805" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="1808" href="Interpretations.CnfToBrw.html#1808" class="Bound">a</a> <a id="1810" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="1812" href="Interpretations.CnfToBrw.html#1812" class="Bound">c</a> <a id="1814" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="1816" href="Interpretations.CnfToBrw.html#1816" class="Bound">r</a> <a id="1818" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">{</a><a id="1822" href="Interpretations.CnfToBrw.html#1822" class="Bound">b</a><a id="1823" class="Symbol">}</a> <a id="1825" href="Interpretations.CnfToBrw.html#1825" class="Bound">a&lt;b</a> <a id="1829" class="Symbol">=</a>
    <a id="1835" href="BrouwerTree.Arithmetic.Properties.html#31849" class="Function">additive-principal-ω^-closure</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1871" href="Interpretations.CnfToBrw.html#1822" class="Bound">b</a><a id="1872" class="Symbol">)</a> <a id="1874" class="Symbol">(</a><a id="1875" href="BrouwerTree.Arithmetic.Properties.html#15380" class="Function">B.ω^-mono-&lt;</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="1904" href="Interpretations.CnfToBrw.html#1825" class="Bound">a&lt;b</a><a id="1907" class="Symbol">))</a>
                                           <a id="1953" class="Symbol">(</a><a id="1954" href="Interpretations.CnfToBrw.html#1683" class="Function">lemma</a> <a id="1960" href="Interpretations.CnfToBrw.html#1812" class="Bound">c</a> <a id="1962" class="Symbol">(</a><a id="1963" href="CantorNormalForm.Base.html#5294" class="Function">C.≤∘&lt;-in-&lt;</a> <a id="1974" href="Interpretations.CnfToBrw.html#1816" class="Bound">r</a> <a id="1976" href="Interpretations.CnfToBrw.html#1825" class="Bound">a&lt;b</a><a id="1979" class="Symbol">))</a>
<a id="1982" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="1998" class="Symbol">{</a><a id="1999" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2002" href="Interpretations.CnfToBrw.html#2002" class="Bound">a</a> <a id="2004" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2006" href="Interpretations.CnfToBrw.html#2006" class="Bound">c</a> <a id="2008" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2010" href="Interpretations.CnfToBrw.html#2010" class="Bound">r</a> <a id="2012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2013" class="Symbol">}</a> <a id="2015" class="Symbol">{</a><a id="2016" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="2019" href="Interpretations.CnfToBrw.html#2019" class="Bound">b</a> <a id="2021" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="2023" href="Interpretations.CnfToBrw.html#2023" class="Bound">d</a> <a id="2025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="2027" href="Interpretations.CnfToBrw.html#2027" class="Bound">s</a> <a id="2029" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">(</a><a id="2033" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="2036" href="Interpretations.CnfToBrw.html#2036" class="Bound">a≡b</a> <a id="2040" href="Interpretations.CnfToBrw.html#2040" class="Bound">c&lt;d</a><a id="2043" class="Symbol">)</a>
  <a id="2047" class="Symbol">=</a> <a id="2049" href="BrouwerTree.Properties.html#2496" class="Function">B.&lt;∘≤-in-&lt;</a> <a id="2060" class="Symbol">(</a><a id="2061" href="BrouwerTree.Arithmetic.html#1693" class="Function">B.x+-mono-&lt;</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="2090" href="Interpretations.CnfToBrw.html#2040" class="Bound">c&lt;d</a><a id="2093" class="Symbol">))</a>
               <a id="2111" class="Symbol">(</a><a id="2112" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2127" class="Symbol">(λ</a> <a id="2130" href="Interpretations.CnfToBrw.html#2130" class="Bound">z</a> <a id="2132" class="Symbol">→</a> <a id="2134" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2143" href="Interpretations.CnfToBrw.html#2130" class="Bound">z</a><a id="2144" class="Symbol">)</a> <a id="2146" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="2150" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2155" href="Interpretations.CnfToBrw.html#2023" class="Bound">d</a><a id="2156" class="Symbol">)</a> <a id="2158" href="Interpretations.CnfToBrw.html#2036" class="Bound">a≡b</a><a id="2161" class="Symbol">))</a>

<a id="CtoB-≤-monotone"></a><a id="2165" href="Interpretations.CnfToBrw.html#2165" class="Function">CtoB-≤-monotone</a> <a id="2181" class="Symbol">:</a> <a id="2183" class="Symbol">{</a><a id="2184" href="Interpretations.CnfToBrw.html#2184" class="Bound">a</a> <a id="2186" href="Interpretations.CnfToBrw.html#2186" class="Bound">b</a> <a id="2188" class="Symbol">:</a> <a id="2190" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2193" class="Symbol">}</a> <a id="2195" class="Symbol">→</a> <a id="2197" href="Interpretations.CnfToBrw.html#2184" class="Bound">a</a> <a id="2199" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="2203" href="Interpretations.CnfToBrw.html#2186" class="Bound">b</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2212" href="Interpretations.CnfToBrw.html#2184" class="Bound">a</a> <a id="2214" href="BrouwerTree.Core.html#918" class="Datatype Operator">B.≤</a> <a id="2218" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2223" href="Interpretations.CnfToBrw.html#2186" class="Bound">b</a>
<a id="2225" href="Interpretations.CnfToBrw.html#2165" class="Function">CtoB-≤-monotone</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2246" href="Interpretations.CnfToBrw.html#2246" class="Bound">a&lt;b</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">=</a> <a id="2253" href="BrouwerTree.Properties.html#2408" class="Function">B.&lt;-in-≤</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="2279" href="Interpretations.CnfToBrw.html#2246" class="Bound">a&lt;b</a><a id="2282" class="Symbol">)</a>
<a id="2284" href="Interpretations.CnfToBrw.html#2165" class="Function">CtoB-≤-monotone</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2305" href="Interpretations.CnfToBrw.html#2305" class="Bound">b≡a</a><a id="2308" class="Symbol">)</a> <a id="2310" class="Symbol">=</a> <a id="2312" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2327" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2337" href="Interpretations.CnfToBrw.html#2305" class="Bound">b≡a</a><a id="2340" class="Symbol">))</a>

<a id="CtoB-preserves-increasing"></a><a id="2344" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="2370" class="Symbol">:</a> <a id="2372" class="Symbol">∀</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Interpretations.CnfToBrw.html#2375" class="Bound">f</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">→</a> <a id="2380" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="2398" href="Interpretations.CnfToBrw.html#2375" class="Bound">f</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2419" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2421" href="Interpretations.CnfToBrw.html#2375" class="Bound">f</a><a id="2422" class="Symbol">)</a>
<a id="2424" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="2450" href="Interpretations.CnfToBrw.html#2450" class="Bound">f↑</a> <a id="2453" class="Symbol">=</a> <a id="2455" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="2471" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2473" href="Interpretations.CnfToBrw.html#2450" class="Bound">f↑</a>


<a id="2478" class="Comment">{- CtoB reflects both &lt; and ≤ -}</a>

<a id="CtoB-reflects-&lt;"></a><a id="2512" href="Interpretations.CnfToBrw.html#2512" class="Function">CtoB-reflects-&lt;</a> <a id="2528" class="Symbol">:</a> <a id="2530" class="Symbol">{</a><a id="2531" href="Interpretations.CnfToBrw.html#2531" class="Bound">a</a> <a id="2533" href="Interpretations.CnfToBrw.html#2533" class="Bound">b</a> <a id="2535" class="Symbol">:</a> <a id="2537" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2540" class="Symbol">}</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2549" href="Interpretations.CnfToBrw.html#2531" class="Bound">a</a> <a id="2551" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="2555" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2560" href="Interpretations.CnfToBrw.html#2533" class="Bound">b</a> <a id="2562" class="Symbol">→</a> <a id="2564" href="Interpretations.CnfToBrw.html#2531" class="Bound">a</a> <a id="2566" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="2570" href="Interpretations.CnfToBrw.html#2533" class="Bound">b</a>
<a id="2572" href="Interpretations.CnfToBrw.html#2512" class="Function">CtoB-reflects-&lt;</a> <a id="2588" class="Symbol">{</a><a id="2589" href="Interpretations.CnfToBrw.html#2589" class="Bound">a</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">{</a><a id="2593" href="Interpretations.CnfToBrw.html#2593" class="Bound">b</a><a id="2594" class="Symbol">}</a> <a id="2596" href="Interpretations.CnfToBrw.html#2596" class="Bound">Ba&lt;Bb</a> <a id="2602" class="Keyword">with</a> <a id="2607" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2613" href="Interpretations.CnfToBrw.html#2589" class="Bound">a</a> <a id="2615" href="Interpretations.CnfToBrw.html#2593" class="Bound">b</a>
<a id="2617" class="Symbol">...</a> <a id="2621" class="Symbol">|</a> <a id="2623" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2627" href="Interpretations.CnfToBrw.html#2627" class="Bound">a&lt;b</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Interpretations.CnfToBrw.html#2627" class="Bound">a&lt;b</a>
<a id="2637" class="Symbol">...</a> <a id="2641" class="Symbol">|</a> <a id="2643" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2652" href="Interpretations.CnfToBrw.html#2652" class="Bound">b&lt;a</a><a id="2655" class="Symbol">)</a> <a id="2657" class="Symbol">=</a> <a id="2659" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2665" class="Symbol">(</a><a id="2666" href="BrouwerTree.Code.Results.html#4757" class="Function">B.&lt;-irreflexive</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2688" class="Bound">a</a><a id="2689" class="Symbol">)</a> <a id="2691" class="Symbol">(</a><a id="2692" href="BrouwerTree.Properties.html#2703" class="Function">B.&lt;-trans</a> <a id="2702" class="Symbol">_</a> <a id="2704" class="Symbol">_</a> <a id="2706" class="Symbol">_</a> <a id="2708" class="Bound">Ba&lt;Bb</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="2731" href="Interpretations.CnfToBrw.html#2652" class="Bound">b&lt;a</a><a id="2734" class="Symbol">)))</a>
<a id="2738" class="Symbol">...</a> <a id="2742" class="Symbol">|</a> <a id="2744" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2753" href="Interpretations.CnfToBrw.html#2753" class="Bound">a≡b</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2766" class="Symbol">(</a><a id="2767" href="BrouwerTree.Code.Results.html#4757" class="Function">B.&lt;-irreflexive</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2789" class="Bound">b</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2799" class="Symbol">(λ</a> <a id="2802" href="Interpretations.CnfToBrw.html#2802" class="Bound">z</a> <a id="2804" class="Symbol">→</a> <a id="2806" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2811" href="Interpretations.CnfToBrw.html#2802" class="Bound">z</a> <a id="2813" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="2817" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2822" class="Bound">b</a><a id="2823" class="Symbol">)</a> <a id="2825" href="Interpretations.CnfToBrw.html#2753" class="Bound">a≡b</a> <a id="2829" class="Bound">Ba&lt;Bb</a><a id="2834" class="Symbol">))</a>

<a id="CtoB-reflects-≤"></a><a id="2838" href="Interpretations.CnfToBrw.html#2838" class="Function">CtoB-reflects-≤</a> <a id="2854" class="Symbol">:</a> <a id="2856" class="Symbol">{</a><a id="2857" href="Interpretations.CnfToBrw.html#2857" class="Bound">a</a> <a id="2859" href="Interpretations.CnfToBrw.html#2859" class="Bound">b</a> <a id="2861" class="Symbol">:</a> <a id="2863" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="2866" class="Symbol">}</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2875" href="Interpretations.CnfToBrw.html#2857" class="Bound">a</a> <a id="2877" href="BrouwerTree.Core.html#918" class="Datatype Operator">B.≤</a> <a id="2881" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="2886" href="Interpretations.CnfToBrw.html#2859" class="Bound">b</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Interpretations.CnfToBrw.html#2857" class="Bound">a</a> <a id="2892" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="2896" href="Interpretations.CnfToBrw.html#2859" class="Bound">b</a>
<a id="2898" href="Interpretations.CnfToBrw.html#2838" class="Function">CtoB-reflects-≤</a> <a id="2914" class="Symbol">{</a><a id="2915" href="Interpretations.CnfToBrw.html#2915" class="Bound">a</a><a id="2916" class="Symbol">}</a> <a id="2918" class="Symbol">{</a><a id="2919" href="Interpretations.CnfToBrw.html#2919" class="Bound">b</a><a id="2920" class="Symbol">}</a> <a id="2922" href="Interpretations.CnfToBrw.html#2922" class="Bound">a≤b</a> <a id="2926" class="Keyword">with</a> <a id="2931" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="2937" href="Interpretations.CnfToBrw.html#2915" class="Bound">a</a> <a id="2939" href="Interpretations.CnfToBrw.html#2919" class="Bound">b</a>
<a id="2941" class="Symbol">...</a> <a id="2945" class="Symbol">|</a> <a id="2947" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2951" href="Interpretations.CnfToBrw.html#2951" class="Bound">a&lt;b</a> <a id="2955" class="Symbol">=</a> <a id="2957" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2961" href="Interpretations.CnfToBrw.html#2951" class="Bound">a&lt;b</a>
<a id="2965" class="Symbol">...</a> <a id="2969" class="Symbol">|</a> <a id="2971" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2980" href="Interpretations.CnfToBrw.html#2980" class="Bound">b&lt;a</a><a id="2983" class="Symbol">)</a> <a id="2985" class="Symbol">=</a> <a id="2987" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="2993" class="Symbol">(</a><a id="2994" href="BrouwerTree.Code.Results.html#4757" class="Function">B.&lt;-irreflexive</a> <a id="3010" class="Symbol">_</a> <a id="3012" class="Symbol">(</a><a id="3013" href="BrouwerTree.Properties.html#2496" class="Function">B.&lt;∘≤-in-&lt;</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="3041" href="Interpretations.CnfToBrw.html#2980" class="Bound">b&lt;a</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Bound">a≤b</a><a id="3049" class="Symbol">))</a>
<a id="3052" class="Symbol">...</a> <a id="3056" class="Symbol">|</a> <a id="3058" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3067" href="Interpretations.CnfToBrw.html#3067" class="Bound">a≡b</a><a id="3070" class="Symbol">)</a> <a id="3072" class="Symbol">=</a> <a id="3074" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3083" href="Interpretations.CnfToBrw.html#3067" class="Bound">a≡b</a><a id="3086" class="Symbol">)</a>


<a id="3090" class="Comment">{- CtoB is injective -}</a>

<a id="CtoB-injective"></a><a id="3115" href="Interpretations.CnfToBrw.html#3115" class="Function">CtoB-injective</a> <a id="3130" class="Symbol">:</a> <a id="3132" class="Symbol">{</a><a id="3133" href="Interpretations.CnfToBrw.html#3133" class="Bound">a</a> <a id="3135" href="Interpretations.CnfToBrw.html#3135" class="Bound">b</a> <a id="3137" class="Symbol">:</a> <a id="3139" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3142" class="Symbol">}</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3151" href="Interpretations.CnfToBrw.html#3133" class="Bound">a</a> <a id="3153" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3155" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3160" href="Interpretations.CnfToBrw.html#3135" class="Bound">b</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Interpretations.CnfToBrw.html#3133" class="Bound">a</a> <a id="3166" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3168" href="Interpretations.CnfToBrw.html#3135" class="Bound">b</a>
<a id="3170" href="Interpretations.CnfToBrw.html#3115" class="Function">CtoB-injective</a> <a id="3185" href="Interpretations.CnfToBrw.html#3185" class="Bound">p</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="CantorNormalForm.Base.html#4839" class="Function">C.≤-antisym</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Interpretations.CnfToBrw.html#2838" class="Function">CtoB-reflects-≤</a> <a id="3218" class="Symbol">(</a><a id="3219" href="BrouwerTree.Properties.html#1067" class="Function">B.≤-refl-≡</a> <a id="3230" href="Interpretations.CnfToBrw.html#3185" class="Bound">p</a><a id="3231" class="Symbol">))</a>
                               <a id="3265" class="Symbol">(</a><a id="3266" href="Interpretations.CnfToBrw.html#2838" class="Function">CtoB-reflects-≤</a> <a id="3282" class="Symbol">(</a><a id="3283" href="BrouwerTree.Properties.html#1067" class="Function">B.≤-refl-≡</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3299" href="Interpretations.CnfToBrw.html#3185" class="Bound">p</a><a id="3300" class="Symbol">)))</a>


<a id="3306" class="Comment">{- CtoB preserves arithmetic operations -}</a>

<a id="CtoB-preserves-suc"></a><a id="3350" href="Interpretations.CnfToBrw.html#3350" class="Function">CtoB-preserves-suc</a> <a id="3369" class="Symbol">:</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Interpretations.CnfToBrw.html#3372" class="Bound">a</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Interpretations.CnfToBrw.html#3372" class="Bound">a</a> <a id="3391" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="3395" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3396" class="Symbol">)</a> <a id="3398" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3400" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">B.succ</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3413" href="Interpretations.CnfToBrw.html#3372" class="Bound">a</a><a id="3414" class="Symbol">)</a>
<a id="3416" href="Interpretations.CnfToBrw.html#3350" class="Function">CtoB-preserves-suc</a> <a id="3435" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3444" href="Interpretations.CnfToBrw.html#3350" class="Function">CtoB-preserves-suc</a> <a id="3463" class="Symbol">(</a><a id="3464" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3467" href="Interpretations.CnfToBrw.html#3467" class="Bound">a</a> <a id="3469" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3471" href="Interpretations.CnfToBrw.html#3471" class="Bound">b</a> <a id="3473" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3475" href="Interpretations.CnfToBrw.html#3475" class="Bound">r</a> <a id="3477" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Keyword">with</a> <a id="3485" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="3491" href="Interpretations.CnfToBrw.html#3467" class="Bound">a</a> <a id="3493" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>
<a id="3495" class="Symbol">...</a> <a id="3499" class="Symbol">|</a> <a id="3501" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3505" class="Symbol">_</a> <a id="3507" class="Symbol">=</a>
   <a id="3512" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3521" class="Bound">a</a><a id="3522" class="Symbol">)</a> <a id="3524" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="3528" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3533" class="Symbol">(</a><a id="3534" class="Bound">b</a> <a id="3536" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="3540" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="3541" class="Symbol">)</a>
  <a id="3545" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3548" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3553" class="Symbol">(</a><a id="3554" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3563" class="Bound">a</a><a id="3564" class="Symbol">)</a> <a id="3566" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="3570" class="Symbol">)</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Interpretations.CnfToBrw.html#3350" class="Function">CtoB-preserves-suc</a> <a id="3592" class="Bound">b</a><a id="3593" class="Symbol">)</a> <a id="3595" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3600" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3609" class="Bound">a</a><a id="3610" class="Symbol">)</a> <a id="3612" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="3616" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">B.succ</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3629" class="Bound">b</a><a id="3630" class="Symbol">)</a>
  <a id="3634" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3637" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3642" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="3647" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">B.succ</a> <a id="3654" class="Symbol">(</a><a id="3655" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3664" class="Bound">a</a><a id="3665" class="Symbol">)</a> <a id="3667" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="3671" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3676" class="Bound">b</a><a id="3677" class="Symbol">)</a> <a id="3679" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="CtoB-preserves-add"></a><a id="3682" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="3701" class="Symbol">:</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Interpretations.CnfToBrw.html#3704" class="Bound">a</a> <a id="3706" href="Interpretations.CnfToBrw.html#3706" class="Bound">b</a> <a id="3708" class="Symbol">:</a> <a id="3710" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="3713" class="Symbol">)</a> <a id="3715" class="Symbol">→</a> <a id="3717" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Interpretations.CnfToBrw.html#3704" class="Bound">a</a> <a id="3725" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="3729" href="Interpretations.CnfToBrw.html#3706" class="Bound">b</a><a id="3730" class="Symbol">)</a> <a id="3732" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3734" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3739" href="Interpretations.CnfToBrw.html#3704" class="Bound">a</a> <a id="3741" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="3745" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="3750" href="Interpretations.CnfToBrw.html#3706" class="Bound">b</a>
<a id="3752" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a>  <a id="3772" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>                <a id="3789" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="3805" class="Symbol">=</a> <a id="3807" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3812" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a>  <a id="3832" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="3848" class="Symbol">(</a><a id="3849" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3852" href="Interpretations.CnfToBrw.html#3852" class="Bound">b</a> <a id="3854" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3856" href="Interpretations.CnfToBrw.html#3856" class="Bound">d</a> <a id="3858" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3860" href="Interpretations.CnfToBrw.html#3860" class="Bound">s</a> <a id="3862" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3863" class="Symbol">)</a> <a id="3865" class="Symbol">=</a> <a id="3867" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3871" class="Symbol">(</a><a id="3872" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="3881" class="Symbol">_)</a>
<a id="3884" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="3903" class="Symbol">(</a><a id="3904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3907" href="Interpretations.CnfToBrw.html#3907" class="Bound">a</a> <a id="3909" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3911" href="Interpretations.CnfToBrw.html#3911" class="Bound">c</a> <a id="3913" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3915" href="Interpretations.CnfToBrw.html#3915" class="Bound">r</a> <a id="3917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3918" class="Symbol">)</a>  <a id="3921" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="3937" class="Symbol">=</a> <a id="3939" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3944" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="3963" class="Symbol">(</a><a id="3964" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3967" href="Interpretations.CnfToBrw.html#3967" class="Bound">a</a> <a id="3969" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3971" href="Interpretations.CnfToBrw.html#3971" class="Bound">c</a> <a id="3973" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3975" href="Interpretations.CnfToBrw.html#3975" class="Bound">r</a> <a id="3977" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3978" class="Symbol">)</a> <a id="3980" class="Symbol">(</a><a id="3981" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="3984" href="Interpretations.CnfToBrw.html#3984" class="Bound">b</a> <a id="3986" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="3988" href="Interpretations.CnfToBrw.html#3988" class="Bound">d</a> <a id="3990" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="3992" href="Interpretations.CnfToBrw.html#3992" class="Bound">s</a> <a id="3994" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Keyword">with</a> <a id="4002" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="4008" href="Interpretations.CnfToBrw.html#3967" class="Bound">a</a> <a id="4010" href="Interpretations.CnfToBrw.html#3984" class="Bound">b</a>
<a id="4012" class="Symbol">...</a> <a id="4016" class="Symbol">|</a> <a id="4018" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4022" href="Interpretations.CnfToBrw.html#4022" class="Bound">a&lt;b</a> <a id="4026" class="Symbol">=</a>
   <a id="4031" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4040" class="Bound">b</a><a id="4041" class="Symbol">)</a> <a id="4043" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4047" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4052" class="Bound">d</a>
  <a id="4056" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4059" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4064" class="Symbol">(</a><a id="4065" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B._+</a> <a id="4070" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4075" class="Bound">d</a><a id="4076" class="Symbol">)</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4083" href="Interpretations.CnfToBrw.html#4636" class="Function">ω^a+ω^b≡ω^b</a><a id="4094" class="Symbol">)</a> <a id="4096" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4101" class="Symbol">(</a><a id="4102" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4111" class="Bound">a</a><a id="4112" class="Symbol">)</a> <a id="4114" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4118" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4121" class="Symbol">(</a><a id="4122" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4127" class="Bound">b</a><a id="4128" class="Symbol">))</a> <a id="4131" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4135" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4140" class="Bound">d</a>
  <a id="4144" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4147" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4151" class="Symbol">(</a><a id="4152" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4166" class="Bound">d</a><a id="4167" class="Symbol">))</a> <a id="4170" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4175" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4184" class="Bound">a</a><a id="4185" class="Symbol">)</a> <a id="4187" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4191" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4200" class="Bound">b</a><a id="4201" class="Symbol">)</a> <a id="4203" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4207" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4212" class="Bound">d</a>
  <a id="4216" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4219" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4224" class="Symbol">(λ</a> <a id="4227" href="Interpretations.CnfToBrw.html#4227" class="Bound">z</a> <a id="4229" class="Symbol">→</a> <a id="4231" class="Symbol">_</a> <a id="4233" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4237" href="Interpretations.CnfToBrw.html#4227" class="Bound">z</a> <a id="4239" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4243" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4248" class="Bound">d</a><a id="4249" class="Symbol">)</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4256" href="Interpretations.CnfToBrw.html#4850" class="Function">c+ω^b≡ω^b</a><a id="4265" class="Symbol">)</a> <a id="4267" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4272" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4281" class="Bound">a</a><a id="4282" class="Symbol">)</a> <a id="4284" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4294" class="Bound">c</a> <a id="4296" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4300" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4303" class="Symbol">(</a><a id="4304" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4309" class="Bound">b</a><a id="4310" class="Symbol">))</a> <a id="4313" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4317" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4322" class="Bound">d</a>
  <a id="4326" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4329" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4334" class="Symbol">(</a><a id="4335" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4344" class="Bound">a</a><a id="4345" class="Symbol">)</a> <a id="4347" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="4351" class="Symbol">)</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4358" class="Symbol">(</a><a id="4359" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4373" class="Bound">d</a><a id="4374" class="Symbol">)))</a> <a id="4378" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4383" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4392" class="Bound">a</a><a id="4393" class="Symbol">)</a> <a id="4395" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4399" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4404" class="Bound">c</a> <a id="4406" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4410" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4419" class="Bound">b</a><a id="4420" class="Symbol">)</a> <a id="4422" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4426" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4431" class="Bound">d</a>
  <a id="4435" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4438" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="4446" class="Symbol">(</a><a id="4447" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4456" class="Bound">b</a><a id="4457" class="Symbol">)</a> <a id="4459" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4463" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4468" class="Bound">d</a><a id="4469" class="Symbol">)</a> <a id="4471" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="4476" class="Symbol">(</a><a id="4477" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4486" class="Bound">a</a><a id="4487" class="Symbol">)</a> <a id="4489" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4493" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4498" class="Bound">c</a><a id="4499" class="Symbol">)</a> <a id="4501" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4505" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4514" class="Bound">b</a><a id="4515" class="Symbol">)</a> <a id="4517" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4521" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4526" class="Bound">d</a> <a id="4528" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="4531" class="Keyword">where</a>
  <a id="4539" href="Interpretations.CnfToBrw.html#4539" class="Function">ω^a&lt;ω^b</a> <a id="4547" class="Symbol">:</a> <a id="4549" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4558" class="Bound">a</a><a id="4559" class="Symbol">)</a> <a id="4561" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="4565" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4574" class="Bound">b</a><a id="4575" class="Symbol">)</a>
  <a id="4579" href="Interpretations.CnfToBrw.html#4539" class="Function">ω^a&lt;ω^b</a> <a id="4587" class="Symbol">=</a> <a id="4589" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="4605" class="Symbol">{</a><a id="4606" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4610" class="Bound">a</a> <a id="4612" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="4613" class="Symbol">}</a> <a id="4615" class="Symbol">{</a><a id="4616" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4620" class="Bound">b</a> <a id="4622" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="4623" class="Symbol">}</a> <a id="4625" class="Symbol">(</a><a id="4626" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="4629" href="Interpretations.CnfToBrw.html#4022" class="Bound">a&lt;b</a><a id="4632" class="Symbol">)</a>
  <a id="4636" href="Interpretations.CnfToBrw.html#4636" class="Function">ω^a+ω^b≡ω^b</a> <a id="4648" class="Symbol">:</a> <a id="4650" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4659" class="Bound">a</a><a id="4660" class="Symbol">)</a> <a id="4662" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4666" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4669" class="Symbol">(</a><a id="4670" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4675" class="Bound">b</a><a id="4676" class="Symbol">)</a> <a id="4678" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4680" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4689" class="Bound">b</a><a id="4690" class="Symbol">)</a>
  <a id="4694" href="Interpretations.CnfToBrw.html#4636" class="Function">ω^a+ω^b≡ω^b</a> <a id="4706" class="Symbol">=</a> <a id="4708" href="BrouwerTree.Arithmetic.Properties.html#29795" class="Function">additive-principal-ω^</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4736" class="Bound">b</a><a id="4737" class="Symbol">)</a> <a id="4739" class="Symbol">_</a> <a id="4741" href="Interpretations.CnfToBrw.html#4539" class="Function">ω^a&lt;ω^b</a>
  <a id="4751" href="Interpretations.CnfToBrw.html#4751" class="Function">c&lt;ω^b</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4764" class="Bound">c</a> <a id="4766" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="4770" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4779" class="Bound">b</a><a id="4780" class="Symbol">)</a>
  <a id="4784" href="Interpretations.CnfToBrw.html#4751" class="Function">c&lt;ω^b</a> <a id="4790" class="Symbol">=</a> <a id="4792" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="4808" class="Symbol">{</a><a id="4809" class="Bound">c</a><a id="4810" class="Symbol">}</a> <a id="4812" class="Symbol">{</a><a id="4813" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="4817" class="Bound">b</a> <a id="4819" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="4820" class="Symbol">}</a> <a id="4822" class="Symbol">(</a><a id="4823" href="CantorNormalForm.Base.html#1792" class="Function">&lt;₂&#39;&#39;</a> <a id="4828" class="Symbol">(</a><a id="4829" href="CantorNormalForm.Base.html#5294" class="Function">C.≤∘&lt;-in-&lt;</a> <a id="4840" class="Bound">r</a> <a id="4842" href="Interpretations.CnfToBrw.html#4022" class="Bound">a&lt;b</a><a id="4845" class="Symbol">))</a>
  <a id="4850" href="Interpretations.CnfToBrw.html#4850" class="Function">c+ω^b≡ω^b</a> <a id="4860" class="Symbol">:</a> <a id="4862" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4867" class="Bound">c</a> <a id="4869" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4873" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4876" class="Symbol">(</a><a id="4877" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4882" class="Bound">b</a><a id="4883" class="Symbol">)</a> <a id="4885" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="4887" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4896" class="Bound">b</a><a id="4897" class="Symbol">)</a>
  <a id="4901" href="Interpretations.CnfToBrw.html#4850" class="Function">c+ω^b≡ω^b</a> <a id="4911" class="Symbol">=</a> <a id="4913" href="BrouwerTree.Arithmetic.Properties.html#29795" class="Function">additive-principal-ω^</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4941" class="Bound">b</a><a id="4942" class="Symbol">)</a> <a id="4944" class="Symbol">_</a> <a id="4946" href="Interpretations.CnfToBrw.html#4751" class="Function">c&lt;ω^b</a>
<a id="4952" class="Symbol">...</a> <a id="4956" class="Symbol">|</a> <a id="4958" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4962" href="Interpretations.CnfToBrw.html#4962" class="Bound">a≥b</a> <a id="4966" class="Symbol">=</a>
   <a id="4971" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="4974" class="Symbol">(</a><a id="4975" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4980" class="Bound">a</a><a id="4981" class="Symbol">)</a> <a id="4983" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="4987" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="4992" class="Symbol">(</a><a id="4993" class="Bound">c</a> <a id="4995" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="4999" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5002" class="Bound">b</a> <a id="5004" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5006" class="Bound">d</a> <a id="5008" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5010" class="Bound">s</a> <a id="5012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5013" class="Symbol">)</a>
  <a id="5017" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5020" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5025" class="Symbol">(</a><a id="5026" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="5029" class="Symbol">(</a><a id="5030" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5035" class="Bound">a</a><a id="5036" class="Symbol">)</a> <a id="5038" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="5042" class="Symbol">)</a> <a id="5044" class="Symbol">(</a><a id="5045" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="5064" class="Bound">c</a> <a id="5066" class="Symbol">(</a><a id="5067" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5070" class="Bound">b</a> <a id="5072" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5074" class="Bound">d</a> <a id="5076" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5078" class="Bound">s</a> <a id="5080" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5081" class="Symbol">))</a> <a id="5084" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="5089" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="5092" class="Symbol">(</a><a id="5093" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5098" class="Bound">a</a><a id="5099" class="Symbol">)</a> <a id="5101" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5105" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5110" class="Bound">c</a> <a id="5112" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5116" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5125" class="Bound">b</a><a id="5126" class="Symbol">)</a> <a id="5128" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5132" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5137" class="Bound">d</a>
  <a id="5141" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5144" href="BrouwerTree.Arithmetic.Properties.html#2981" class="Function">+-assoc</a> <a id="5152" class="Symbol">(</a><a id="5153" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="5156" class="Symbol">(</a><a id="5157" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5162" class="Bound">b</a><a id="5163" class="Symbol">)</a> <a id="5165" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5169" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5174" class="Bound">d</a><a id="5175" class="Symbol">)</a> <a id="5177" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="5182" class="Symbol">(</a><a id="5183" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5192" class="Bound">a</a><a id="5193" class="Symbol">)</a> <a id="5195" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5199" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5204" class="Bound">c</a><a id="5205" class="Symbol">)</a> <a id="5207" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5211" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5220" class="Bound">b</a><a id="5221" class="Symbol">)</a> <a id="5223" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5227" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5232" class="Bound">d</a> <a id="5234" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="5237" class="Keyword">private</a>
 <a id="NviaCtoB"></a><a id="5246" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
 <a id="5266" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="5275" href="Interpretations.CnfToBrw.html#5275" class="Bound">n</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5284" class="Symbol">(</a><a id="5285" href="CantorNormalForm.Base.html#12113" class="Function">NtoC</a> <a id="5290" href="Interpretations.CnfToBrw.html#5275" class="Bound">n</a><a id="5291" class="Symbol">)</a>

 <a id="NviaCtoB≡ι"></a><a id="5295" href="Interpretations.CnfToBrw.html#5295" class="Function">NviaCtoB≡ι</a> <a id="5306" class="Symbol">:</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Interpretations.CnfToBrw.html#5309" class="Bound">n</a> <a id="5311" class="Symbol">:</a> <a id="5313" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5314" class="Symbol">)</a> <a id="5316" class="Symbol">→</a> <a id="5318" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="5327" href="Interpretations.CnfToBrw.html#5309" class="Bound">n</a> <a id="5329" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5331" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5333" href="Interpretations.CnfToBrw.html#5309" class="Bound">n</a>
 <a id="5336" href="Interpretations.CnfToBrw.html#5295" class="Function">NviaCtoB≡ι</a> <a id="5347" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5352" class="Symbol">=</a> <a id="5354" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="5360" href="Interpretations.CnfToBrw.html#5295" class="Function">NviaCtoB≡ι</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5376" href="Interpretations.CnfToBrw.html#5376" class="Bound">n</a><a id="5377" class="Symbol">)</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5386" class="Symbol">(</a><a id="5387" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="5391" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="5395" class="Symbol">)</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Interpretations.CnfToBrw.html#5295" class="Function">NviaCtoB≡ι</a> <a id="5409" href="Interpretations.CnfToBrw.html#5376" class="Bound">n</a><a id="5410" class="Symbol">)</a> <a id="5412" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5414" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5418" class="Symbol">(</a><a id="5419" href="BrouwerTree.Arithmetic.Properties.html#1329" class="Function">ι-+-commutes</a> <a id="5432" class="Number">1</a> <a id="5434" href="Interpretations.CnfToBrw.html#5376" class="Bound">n</a><a id="5435" class="Symbol">)</a> <a id="5437" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5439" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5444" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5446" class="Symbol">(</a><a id="5447" href="Cubical.Data.Nat.Properties.html#5084" class="Function">+-comm</a> <a id="5454" href="Interpretations.CnfToBrw.html#5376" class="Bound">n</a> <a id="5456" class="Number">1</a><a id="5457" class="Symbol">)</a>

<a id="CtoB-preserves-mul-nat"></a><a id="5460" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="5483" class="Symbol">:</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Interpretations.CnfToBrw.html#5486" class="Bound">a</a> <a id="5488" class="Symbol">:</a> <a id="5490" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5493" class="Symbol">)</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Interpretations.CnfToBrw.html#5496" class="Bound">n</a> <a id="5498" class="Symbol">:</a> <a id="5500" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5501" class="Symbol">)</a> <a id="5503" class="Symbol">→</a> <a id="5505" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Interpretations.CnfToBrw.html#5486" class="Bound">a</a> <a id="5513" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="5515" href="Interpretations.CnfToBrw.html#5496" class="Bound">n</a><a id="5516" class="Symbol">)</a> <a id="5518" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="5520" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5525" href="Interpretations.CnfToBrw.html#5486" class="Bound">a</a> <a id="5527" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="5531" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="5540" href="Interpretations.CnfToBrw.html#5496" class="Bound">n</a>
<a id="5542" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="5565" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5567" class="Number">0</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5576" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="5599" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="5601" class="Symbol">(</a><a id="5602" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5606" href="Interpretations.CnfToBrw.html#5606" class="Bound">n</a><a id="5607" class="Symbol">)</a> <a id="5609" class="Symbol">=</a> <a id="5611" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5615" class="Symbol">(</a><a id="5616" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5643" href="Interpretations.CnfToBrw.html#5606" class="Bound">n</a><a id="5644" class="Symbol">)))</a>
<a id="5648" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="5671" class="Symbol">(</a><a id="5672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5675" class="Symbol">_</a> <a id="5677" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5679" class="Symbol">_</a> <a id="5681" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5683" class="Symbol">_</a> <a id="5685" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5686" class="Symbol">)</a> <a id="5688" class="Number">0</a> <a id="5690" class="Symbol">=</a> <a id="5692" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5697" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="5720" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a><a id="5721" class="Symbol">@(</a><a id="5723" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="5726" class="Symbol">_</a> <a id="5728" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="5730" class="Symbol">_</a> <a id="5732" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="5734" class="Symbol">_</a> <a id="5736" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5744" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">=</a>
   <a id="5752" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5757" class="Symbol">(</a><a id="5758" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5760" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="5762" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5766" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="5767" class="Symbol">)</a>
  <a id="5771" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5774" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5779" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5784" class="Symbol">(</a><a id="5785" href="CantorNormalForm.Multiplication.html#21307" class="Function">•suc-spec&#39;</a> <a id="5796" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5798" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="5799" class="Symbol">)</a> <a id="5801" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="5806" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5814" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="5818" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5820" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="5822" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="5823" class="Symbol">)</a>
  <a id="5827" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5830" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="5849" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5854" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="5856" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="5857" class="Symbol">)</a> <a id="5859" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="5864" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5869" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5871" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5875" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5883" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="5885" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="5886" class="Symbol">)</a>
  <a id="5890" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5898" class="Symbol">(</a><a id="5899" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5904" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5906" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="5910" class="Symbol">)</a> <a id="5912" class="Symbol">(</a><a id="5913" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="5936" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5938" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="5939" class="Symbol">)</a> <a id="5941" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="5946" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5951" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5953" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="5957" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="5962" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="5964" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="5968" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="5977" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a>
  <a id="5981" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5984" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5989" class="Symbol">(</a><a id="5990" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B._+</a> <a id="5995" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6000" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="6002" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6006" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="6015" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="6016" class="Symbol">)</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6023" class="Symbol">(</a><a id="6024" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="6033" class="Symbol">(</a><a id="6034" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6039" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a><a id="6040" class="Symbol">)))</a> <a id="6044" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="6049" class="Symbol">(</a><a id="6050" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6055" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="6059" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6064" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a><a id="6065" class="Symbol">)</a> <a id="6067" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="6071" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6076" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="6078" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6082" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="6091" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a>
  <a id="6095" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6098" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="6117" class="Symbol">(</a><a id="6118" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="6127" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="6128" class="Symbol">)</a> <a id="6130" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="6135" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6140" href="Interpretations.CnfToBrw.html#5720" class="Bound">a</a> <a id="6142" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6146" class="Symbol">(</a><a id="6147" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="6152" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6157" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="6161" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="6170" href="Interpretations.CnfToBrw.html#5744" class="Bound">n</a><a id="6171" class="Symbol">)</a> <a id="6173" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="CtoB-preserves-mul-ι"></a><a id="6176" href="Interpretations.CnfToBrw.html#6176" class="Function">CtoB-preserves-mul-ι</a> <a id="6197" class="Symbol">:</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Interpretations.CnfToBrw.html#6200" class="Bound">a</a> <a id="6202" class="Symbol">:</a> <a id="6204" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="6207" class="Symbol">)</a> <a id="6209" class="Symbol">(</a><a id="6210" href="Interpretations.CnfToBrw.html#6210" class="Bound">n</a> <a id="6212" class="Symbol">:</a> <a id="6214" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6215" class="Symbol">)</a> <a id="6217" class="Symbol">→</a> <a id="6219" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6224" class="Symbol">(</a><a id="6225" href="Interpretations.CnfToBrw.html#6200" class="Bound">a</a> <a id="6227" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="6229" href="Interpretations.CnfToBrw.html#6210" class="Bound">n</a><a id="6230" class="Symbol">)</a> <a id="6232" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6234" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6239" href="Interpretations.CnfToBrw.html#6200" class="Bound">a</a> <a id="6241" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6245" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6247" href="Interpretations.CnfToBrw.html#6210" class="Bound">n</a>
<a id="6249" href="Interpretations.CnfToBrw.html#6176" class="Function">CtoB-preserves-mul-ι</a> <a id="6270" href="Interpretations.CnfToBrw.html#6270" class="Bound">a</a> <a id="6272" href="Interpretations.CnfToBrw.html#6272" class="Bound">n</a> <a id="6274" class="Symbol">=</a> <a id="6276" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6282" class="Symbol">(λ</a> <a id="6285" href="Interpretations.CnfToBrw.html#6285" class="Bound">x</a> <a id="6287" class="Symbol">→</a> <a id="6289" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Interpretations.CnfToBrw.html#6270" class="Bound">a</a> <a id="6297" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="6299" href="Interpretations.CnfToBrw.html#6272" class="Bound">n</a><a id="6300" class="Symbol">)</a> <a id="6302" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6304" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6309" href="Interpretations.CnfToBrw.html#6270" class="Bound">a</a> <a id="6311" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6315" href="Interpretations.CnfToBrw.html#6285" class="Bound">x</a><a id="6316" class="Symbol">)</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Interpretations.CnfToBrw.html#5295" class="Function">NviaCtoB≡ι</a> <a id="6330" href="Interpretations.CnfToBrw.html#6272" class="Bound">n</a><a id="6331" class="Symbol">)</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="6357" href="Interpretations.CnfToBrw.html#6270" class="Bound">a</a> <a id="6359" href="Interpretations.CnfToBrw.html#6272" class="Bound">n</a><a id="6360" class="Symbol">)</a>

<a id="CtoB-preserves-mul"></a><a id="6363" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a> <a id="6382" class="Symbol">:</a> <a id="6384" class="Symbol">(</a><a id="6385" href="Interpretations.CnfToBrw.html#6385" class="Bound">a</a> <a id="6387" href="Interpretations.CnfToBrw.html#6387" class="Bound">b</a> <a id="6389" class="Symbol">:</a> <a id="6391" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="6394" class="Symbol">)</a> <a id="6396" class="Symbol">→</a> <a id="6398" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Interpretations.CnfToBrw.html#6385" class="Bound">a</a> <a id="6406" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">C.·</a> <a id="6410" href="Interpretations.CnfToBrw.html#6387" class="Bound">b</a><a id="6411" class="Symbol">)</a> <a id="6413" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="6415" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6420" href="Interpretations.CnfToBrw.html#6385" class="Bound">a</a> <a id="6422" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6426" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6431" href="Interpretations.CnfToBrw.html#6387" class="Bound">b</a>
<a id="6433" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a>  <a id="6453" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>                <a id="6470" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="6486" class="Symbol">=</a> <a id="6488" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6493" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a>  <a id="6513" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="6529" class="Symbol">(</a><a id="6530" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6533" href="Interpretations.CnfToBrw.html#6533" class="Bound">b</a> <a id="6535" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6537" href="Interpretations.CnfToBrw.html#6537" class="Bound">d</a> <a id="6539" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6541" href="Interpretations.CnfToBrw.html#6541" class="Bound">s</a> <a id="6543" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6544" class="Symbol">)</a> <a id="6546" class="Symbol">=</a> <a id="6548" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6552" class="Symbol">(</a><a id="6553" href="BrouwerTree.Arithmetic.html#4835" class="Function">zero·y≡zero</a> <a id="6565" class="Symbol">(</a><a id="6566" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6571" class="Symbol">(</a><a id="6572" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6575" href="Interpretations.CnfToBrw.html#6533" class="Bound">b</a> <a id="6577" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6579" href="Interpretations.CnfToBrw.html#6537" class="Bound">d</a> <a id="6581" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6583" href="Interpretations.CnfToBrw.html#6541" class="Bound">s</a> <a id="6585" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6586" class="Symbol">)))</a>
<a id="6590" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a> <a id="6609" class="Symbol">(</a><a id="6610" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6613" href="Interpretations.CnfToBrw.html#6613" class="Bound">a</a> <a id="6615" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6617" href="Interpretations.CnfToBrw.html#6617" class="Bound">c</a> <a id="6619" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6621" href="Interpretations.CnfToBrw.html#6621" class="Bound">r</a> <a id="6623" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6624" class="Symbol">)</a>  <a id="6627" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a>               <a id="6643" class="Symbol">=</a> <a id="6645" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6650" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a> <a id="6669" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a><a id="6670" class="Symbol">@(</a><a id="6672" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6675" href="Interpretations.CnfToBrw.html#6675" class="Bound">a</a> <a id="6677" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6679" href="Interpretations.CnfToBrw.html#6679" class="Bound">c</a> <a id="6681" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6683" href="Interpretations.CnfToBrw.html#6683" class="Bound">r</a> <a id="6685" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6686" class="Symbol">)</a> <a id="6688" class="Symbol">(</a><a id="6689" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="6692" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="6694" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="6696" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a> <a id="6698" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="6700" href="Interpretations.CnfToBrw.html#6700" class="Bound">s</a> <a id="6702" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="6703" class="Symbol">)</a> <a id="6705" class="Symbol">=</a>
   <a id="6710" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6715" class="Symbol">(</a><a id="6716" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6718" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="6722" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6724" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">C.·</a> <a id="6728" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a><a id="6729" class="Symbol">)</a>
  <a id="6733" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6736" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="6755" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6757" class="Symbol">(</a><a id="6758" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6760" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">C.·</a> <a id="6764" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a><a id="6765" class="Symbol">)</a> <a id="6767" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="6772" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6777" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6779" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="6783" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6791" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">C.·</a> <a id="6795" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a><a id="6796" class="Symbol">)</a>
  <a id="6800" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6803" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6808" class="Symbol">(_</a> <a id="6811" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="6815" class="Symbol">)</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a> <a id="6837" class="Symbol">_</a> <a id="6839" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a><a id="6840" class="Symbol">)</a> <a id="6842" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="6847" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6852" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6854" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="6858" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6863" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6865" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6869" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6874" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a>
  <a id="6878" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6881" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6886" class="Symbol">(</a><a id="6887" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B._+</a> <a id="6892" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6897" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6899" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6903" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6908" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a><a id="6909" class="Symbol">)</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6916" class="Symbol">(</a><a id="6917" href="BrouwerTree.Arithmetic.html#925" class="Function">zero+y≡y</a> <a id="6926" class="Symbol">_))</a> <a id="6930" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="6935" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6940" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6942" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6946" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="6949" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="6954" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="6958" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6963" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="6965" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="6969" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="6974" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a>
  <a id="6978" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6981" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7006" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a><a id="7007" class="Symbol">)</a> <a id="7009" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="7014" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7019" href="Interpretations.CnfToBrw.html#6669" class="Bound">x</a> <a id="7021" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="7025" class="Symbol">(</a><a id="7026" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7029" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a> <a id="7034" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7038" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7043" href="Interpretations.CnfToBrw.html#6696" class="Bound">d</a><a id="7044" class="Symbol">)</a> <a id="7046" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="7048" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a> <a id="7067" class="Symbol">(</a><a id="7068" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7071" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7073" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7075" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7077" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7079" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="7081" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7082" class="Symbol">)</a> <a id="7084" class="Symbol">(</a><a id="7085" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7088" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7089" class="Symbol">@(</a><a id="7091" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7094" href="Interpretations.CnfToBrw.html#7094" class="Bound">b&#39;</a> <a id="7097" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7099" href="Interpretations.CnfToBrw.html#7099" class="Bound">b&#39;&#39;</a> <a id="7103" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7105" class="Symbol">_</a> <a id="7107" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7108" class="Symbol">)</a> <a id="7110" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7112" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a> <a id="7114" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7116" href="Interpretations.CnfToBrw.html#7116" class="Bound">s</a> <a id="7118" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">=</a>
   <a id="7126" class="Symbol">(</a><a id="7127" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7139" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="7143" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7144" class="Symbol">)))</a> <a id="7148" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7152" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7157" class="Symbol">((</a><a id="7159" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7162" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7164" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7166" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7168" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7170" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="7172" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7173" class="Symbol">)</a> <a id="7175" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">C.·</a> <a id="7179" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a><a id="7180" class="Symbol">)</a>
  <a id="7184" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7187" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7192" class="Symbol">(λ</a> <a id="7195" href="Interpretations.CnfToBrw.html#7195" class="Bound">z</a> <a id="7197" class="Symbol">→</a> <a id="7199" class="Symbol">(</a><a id="7200" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7203" href="Interpretations.CnfToBrw.html#7195" class="Bound">z</a><a id="7204" class="Symbol">)</a> <a id="7206" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7210" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7215" class="Symbol">((</a><a id="7217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7220" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7222" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7224" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7226" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7228" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="7230" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7231" class="Symbol">)</a> <a id="7233" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">C.·</a> <a id="7237" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a><a id="7238" class="Symbol">))</a> <a id="7241" class="Symbol">(</a><a id="7242" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="7261" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7263" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7264" class="Symbol">)</a> <a id="7266" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="7271" class="Symbol">(</a><a id="7272" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7281" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7283" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7287" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7292" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7293" class="Symbol">))</a> <a id="7296" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7300" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7305" class="Symbol">((</a><a id="7307" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7310" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7312" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7314" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7316" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7318" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="7320" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7321" class="Symbol">)</a> <a id="7323" href="CantorNormalForm.Multiplication.html#806" class="Function Operator">C.·</a> <a id="7327" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a><a id="7328" class="Symbol">)</a>
  <a id="7332" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7335" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7340" class="Symbol">((</a><a id="7342" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7345" class="Symbol">(</a><a id="7346" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7351" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7353" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7357" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7362" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7363" class="Symbol">))</a> <a id="7366" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="7370" class="Symbol">)</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Interpretations.CnfToBrw.html#6363" class="Function">CtoB-preserves-mul</a> <a id="7392" class="Symbol">_</a> <a id="7394" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a><a id="7395" class="Symbol">)</a> <a id="7397" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="7402" class="Symbol">(</a><a id="7403" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7412" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7414" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7418" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7423" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7424" class="Symbol">))</a> <a id="7427" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7431" class="Symbol">(</a><a id="7432" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7435" class="Symbol">(</a><a id="7436" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7441" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="7442" class="Symbol">)</a> <a id="7444" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7448" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7453" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="7454" class="Symbol">)</a> <a id="7456" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="7460" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7465" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a>
  <a id="7469" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7472" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7477" class="Symbol">(</a><a id="7478" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B._+</a> <a id="7483" class="Symbol">(</a><a id="7484" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7493" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="7494" class="Symbol">)</a> <a id="7496" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7500" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7505" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="7506" class="Symbol">)</a> <a id="7508" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="7512" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7517" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a><a id="7518" class="Symbol">)</a> <a id="7520" href="Interpretations.CnfToBrw.html#9671" class="Function">goal</a> <a id="7525" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="7530" class="Symbol">(</a><a id="7531" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7534" class="Symbol">(</a><a id="7535" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7540" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="7541" class="Symbol">)</a> <a id="7543" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7547" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7552" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="7553" class="Symbol">)</a> <a id="7555" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="7559" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7568" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7569" class="Symbol">)</a> <a id="7571" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7575" class="Symbol">(</a><a id="7576" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7579" class="Symbol">(</a><a id="7580" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7585" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="7586" class="Symbol">)</a> <a id="7588" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7592" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7597" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="7598" class="Symbol">)</a> <a id="7600" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="7604" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7609" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a>
  <a id="7613" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7616" href="BrouwerTree.Arithmetic.Properties.html#3233" class="Function">·-+-distributivity</a> <a id="7635" class="Symbol">(</a><a id="7636" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7641" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a><a id="7642" class="Symbol">)</a> <a id="7644" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
   <a id="7649" class="Symbol">(</a><a id="7650" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7659" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="7660" class="Symbol">)</a> <a id="7662" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7666" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7671" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="7672" class="Symbol">)</a> <a id="7674" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="7678" class="Symbol">(</a><a id="7679" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7688" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="7689" class="Symbol">)</a> <a id="7691" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7695" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7700" href="Interpretations.CnfToBrw.html#7112" class="Bound">d</a><a id="7701" class="Symbol">)</a> <a id="7703" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="7706" class="Keyword">where</a>
  <a id="7714" href="Interpretations.CnfToBrw.html#7714" class="Function">fact</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="7724" href="Interpretations.CnfToBrw.html#7724" class="Bound">n</a> <a id="7726" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="7728" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7730" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="7732" class="Symbol">(</a><a id="7733" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7736" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7738" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7740" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7742" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7744" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="7746" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="7748" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="7752" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7756" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7758" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7760" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="7762" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7766" href="Interpretations.CnfToBrw.html#7724" class="Bound">n</a><a id="7767" class="Symbol">)</a>
  <a id="7771" href="Interpretations.CnfToBrw.html#7714" class="Function">fact</a> <a id="7776" class="Symbol">=</a> <a id="7778" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="7785" class="Symbol">(</a><a id="7786" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7789" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7791" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7793" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7795" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7797" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="7799" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="7800" class="Symbol">)</a> <a id="7802" class="Symbol">(</a><a id="7803" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7807" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7811" class="Symbol">)</a>
  <a id="7815" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a> <a id="7817" class="Symbol">:</a> <a id="7819" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="7823" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a> <a id="7825" class="Symbol">=</a> <a id="7827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="7836" href="Interpretations.CnfToBrw.html#7714" class="Function">fact</a><a id="7840" class="Symbol">)</a>
  <a id="7844" href="Interpretations.CnfToBrw.html#7844" class="Function">t</a> <a id="7846" class="Symbol">:</a> <a id="7848" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="7851" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7853" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="7855" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7857" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="7859" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="7861" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="7863" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="7867" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7871" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7873" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7875" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="7877" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a>
  <a id="7881" href="Interpretations.CnfToBrw.html#7844" class="Function">t</a> <a id="7883" class="Symbol">=</a> <a id="7885" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7889" href="Interpretations.CnfToBrw.html#7714" class="Function">fact</a>
  <a id="7896" href="Interpretations.CnfToBrw.html#7896" class="Function">claim₀</a> <a id="7903" class="Symbol">:</a> <a id="7905" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="7908" class="Symbol">(</a><a id="7909" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7914" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="7915" class="Symbol">)</a> <a id="7917" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="7921" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7926" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="7928" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="7932" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7937" class="Symbol">(</a><a id="7938" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="7942" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="7944" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="7946" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="7948" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a><a id="7949" class="Symbol">)</a>
  <a id="7953" href="Interpretations.CnfToBrw.html#7896" class="Function">claim₀</a> <a id="7960" class="Symbol">=</a> <a id="7962" href="Interpretations.CnfToBrw.html#1356" class="Function">CtoB-&lt;-monotone</a> <a id="7978" href="Interpretations.CnfToBrw.html#7844" class="Function">t</a>
  <a id="7982" href="Interpretations.CnfToBrw.html#7982" class="Function">claim₁</a> <a id="7989" class="Symbol">:</a> <a id="7991" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="7996" class="Symbol">(</a><a id="7997" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8001" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8003" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8005" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="8007" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a><a id="8008" class="Symbol">)</a> <a id="8010" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8012" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8017" class="Symbol">(</a><a id="8018" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8022" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8024" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="8025" class="Symbol">)</a> <a id="8027" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8031" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="8040" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a>
  <a id="8044" href="Interpretations.CnfToBrw.html#7982" class="Function">claim₁</a> <a id="8051" class="Symbol">=</a> <a id="8053" href="Interpretations.CnfToBrw.html#5460" class="Function">CtoB-preserves-mul-nat</a> <a id="8076" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8080" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8082" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="8084" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a>
  <a id="8088" href="Interpretations.CnfToBrw.html#8088" class="Function">claim₂</a> <a id="8095" class="Symbol">:</a> <a id="8097" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8106" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="8107" class="Symbol">)</a> <a id="8109" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="8113" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8118" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="8120" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;</a> <a id="8124" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8129" class="Symbol">(</a><a id="8130" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8134" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8136" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="8137" class="Symbol">)</a> <a id="8139" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8143" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="8152" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a>
  <a id="8156" href="Interpretations.CnfToBrw.html#8088" class="Function">claim₂</a> <a id="8163" class="Symbol">=</a> <a id="8165" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8171" class="Symbol">(</a><a id="8172" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8175" class="Symbol">(</a><a id="8176" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8181" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="8182" class="Symbol">)</a> <a id="8184" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="8188" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8193" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="8195" href="BrouwerTree.Core.html#1570" class="Function Operator">B.&lt;_</a><a id="8199" class="Symbol">)</a> <a id="8201" href="Interpretations.CnfToBrw.html#7982" class="Function">claim₁</a> <a id="8208" href="Interpretations.CnfToBrw.html#7896" class="Function">claim₀</a>
  <a id="8217" href="Interpretations.CnfToBrw.html#8217" class="Function">claim₃</a> <a id="8224" class="Symbol">:</a> <a id="8226" class="Symbol">(</a><a id="8227" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8230" class="Symbol">(</a><a id="8231" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8236" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="8237" class="Symbol">)</a> <a id="8239" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="8243" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8248" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="8249" class="Symbol">)</a> <a id="8251" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8255" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8258" class="Symbol">(</a><a id="8259" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8264" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8265" class="Symbol">)</a> <a id="8267" href="BrouwerTree.Core.html#918" class="Datatype Operator">B.≤</a>
           <a id="8282" class="Symbol">(</a><a id="8283" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8288" class="Symbol">(</a><a id="8289" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8293" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8295" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="8296" class="Symbol">)</a> <a id="8298" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8302" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="8311" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a><a id="8312" class="Symbol">)</a> <a id="8314" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8318" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8321" class="Symbol">(</a><a id="8322" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8327" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8328" class="Symbol">)</a>
  <a id="8332" href="Interpretations.CnfToBrw.html#8217" class="Function">claim₃</a> <a id="8339" class="Symbol">=</a> <a id="8341" href="BrouwerTree.Arithmetic.html#6048" class="Function">·x-mono</a> <a id="8349" class="Symbol">(</a><a id="8350" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8359" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8360" class="Symbol">))</a> <a id="8363" class="Symbol">(</a><a id="8364" href="BrouwerTree.Properties.html#2408" class="Function">B.&lt;-in-≤</a> <a id="8373" href="Interpretations.CnfToBrw.html#8088" class="Function">claim₂</a><a id="8379" class="Symbol">)</a>
  <a id="8383" href="Interpretations.CnfToBrw.html#8383" class="Function">claim₄</a> <a id="8390" class="Symbol">:</a> <a id="8392" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="8401" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a> <a id="8403" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8407" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8410" class="Symbol">(</a><a id="8411" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8416" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8417" class="Symbol">)</a> <a id="8419" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8421" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8424" class="Symbol">(</a><a id="8425" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8430" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8431" class="Symbol">)</a>
  <a id="8435" href="Interpretations.CnfToBrw.html#8383" class="Function">claim₄</a> <a id="8442" class="Symbol">=</a> <a id="8444" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8449" class="Symbol">(</a><a id="8450" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B._·</a> <a id="8455" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8458" class="Symbol">(</a><a id="8459" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8464" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8465" class="Symbol">))</a> <a id="8468" class="Symbol">(</a><a id="8469" href="Interpretations.CnfToBrw.html#5295" class="Function">NviaCtoB≡ι</a> <a id="8480" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a><a id="8481" class="Symbol">)</a> <a id="8483" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
           <a id="8496" href="BrouwerTree.Arithmetic.Properties.html#14149" class="Function">ω^x-absorbs-finite</a> <a id="8515" class="Symbol">{</a><a id="8516" class="Argument">x</a> <a id="8518" class="Symbol">=</a> <a id="8520" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8525" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8526" class="Symbol">}</a> <a id="8528" class="Symbol">(</a><a id="8529" href="BrouwerTree.Properties.html#2496" class="Function">B.&lt;∘≤-in-&lt;</a> <a id="8540" class="Symbol">(</a><a id="8541" href="BrouwerTree.Arithmetic.Properties.html#15695" class="Function">zero&lt;ω^c</a> <a id="8550" class="Symbol">(</a><a id="8551" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8556" href="Interpretations.CnfToBrw.html#7094" class="Bound">b&#39;</a><a id="8558" class="Symbol">))</a>
                                                       <a id="8616" class="Symbol">(</a><a id="8617" href="BrouwerTree.Arithmetic.Addition.html#912" class="Function">x+-mono</a> <a id="8625" class="Symbol">{</a><a id="8626" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8629" class="Symbol">(</a><a id="8630" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8635" href="Interpretations.CnfToBrw.html#7094" class="Bound">b&#39;</a><a id="8637" class="Symbol">)}</a> <a id="8640" class="Symbol">(</a><a id="8641" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a> <a id="8648" class="Symbol">{</a><a id="8649" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8654" href="Interpretations.CnfToBrw.html#7099" class="Bound">b&#39;&#39;</a><a id="8657" class="Symbol">})))</a>
  <a id="8664" href="Interpretations.CnfToBrw.html#8664" class="Function">claim₅</a> <a id="8671" class="Symbol">:</a> <a id="8673" class="Symbol">(</a><a id="8674" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8679" class="Symbol">(</a><a id="8680" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8684" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8686" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="8687" class="Symbol">)</a> <a id="8689" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8693" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="8702" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a><a id="8703" class="Symbol">)</a> <a id="8705" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8709" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8712" class="Symbol">(</a><a id="8713" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8718" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8719" class="Symbol">)</a> <a id="8721" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8723" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8732" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8734" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="8738" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8743" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8744" class="Symbol">)</a>
  <a id="8748" href="Interpretations.CnfToBrw.html#8664" class="Function">claim₅</a> <a id="8755" class="Symbol">=</a>
     <a id="8762" class="Symbol">(</a><a id="8763" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8766" class="Symbol">(</a><a id="8767" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8772" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="8773" class="Symbol">)</a> <a id="8775" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8779" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="8788" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a><a id="8789" class="Symbol">)</a> <a id="8791" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8795" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8798" class="Symbol">(</a><a id="8799" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8804" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8805" class="Symbol">)</a>
    <a id="8811" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8814" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8818" class="Symbol">(</a><a id="8819" href="BrouwerTree.Arithmetic.Properties.html#9441" class="Function">·-assoc</a> <a id="8827" class="Symbol">(</a><a id="8828" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8837" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8838" class="Symbol">)))</a> <a id="8842" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8849" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8852" class="Symbol">(</a><a id="8853" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8858" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="8859" class="Symbol">)</a> <a id="8861" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8865" class="Symbol">(</a><a id="8866" href="Interpretations.CnfToBrw.html#5246" class="Function">NviaCtoB</a> <a id="8875" href="Interpretations.CnfToBrw.html#7815" class="Function">n</a> <a id="8877" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8881" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8884" class="Symbol">(</a><a id="8885" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8890" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8891" class="Symbol">))</a>
    <a id="8898" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8901" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8912" class="Symbol">(</a><a id="8913" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="8917" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="8919" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="8920" class="Symbol">)</a> <a id="8922" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·_</a><a id="8926" class="Symbol">)</a> <a id="8928" href="Interpretations.CnfToBrw.html#8383" class="Function">claim₄</a> <a id="8935" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="8942" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8945" class="Symbol">(</a><a id="8946" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8951" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="8952" class="Symbol">)</a> <a id="8954" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="8958" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="8967" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="8968" class="Symbol">)</a>
    <a id="8974" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8977" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8981" class="Symbol">(</a><a id="8982" href="BrouwerTree.Arithmetic.Properties.html#10752" class="Function">exp-homomorphism</a> <a id="8999" class="Symbol">{</a><a id="9000" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a><a id="9003" class="Symbol">}</a> <a id="9005" class="Symbol">{</a><a id="9006" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9011" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9012" class="Symbol">}</a> <a id="9014" class="Symbol">{</a><a id="9015" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9020" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9021" class="Symbol">})</a> <a id="9024" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="9031" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9034" class="Symbol">(</a><a id="9035" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9040" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="9042" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9046" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9051" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9052" class="Symbol">)</a> <a id="9054" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="9058" href="Interpretations.CnfToBrw.html#9058" class="Function">claim₆</a> <a id="9065" class="Symbol">:</a> <a id="9067" class="Symbol">(</a><a id="9068" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9071" class="Symbol">(</a><a id="9072" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9077" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9078" class="Symbol">)</a> <a id="9080" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9084" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9089" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="9090" class="Symbol">)</a> <a id="9092" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9096" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9099" class="Symbol">(</a><a id="9100" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9105" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9106" class="Symbol">)</a> <a id="9108" href="BrouwerTree.Core.html#918" class="Datatype Operator">B.≤</a> <a id="9112" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9115" class="Symbol">(</a><a id="9116" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9121" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="9123" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9127" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9132" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9133" class="Symbol">)</a>
  <a id="9137" href="Interpretations.CnfToBrw.html#9058" class="Function">claim₆</a> <a id="9144" class="Symbol">=</a> <a id="9146" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9152" class="Symbol">((</a><a id="9154" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9157" class="Symbol">(</a><a id="9158" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9163" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9164" class="Symbol">)</a> <a id="9166" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9170" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9175" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="9176" class="Symbol">)</a> <a id="9178" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9182" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9185" class="Symbol">(</a><a id="9186" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9191" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9192" class="Symbol">)</a> <a id="9194" href="BrouwerTree.Core.html#918" class="Datatype Operator">B.≤_</a><a id="9198" class="Symbol">)</a> <a id="9200" href="Interpretations.CnfToBrw.html#8664" class="Function">claim₅</a> <a id="9207" href="Interpretations.CnfToBrw.html#8217" class="Function">claim₃</a>
  <a id="9216" href="Interpretations.CnfToBrw.html#9216" class="Function">claim₇</a> <a id="9223" class="Symbol">:</a> <a id="9225" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9228" class="Symbol">(</a><a id="9229" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9234" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="9236" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9240" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9245" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9246" class="Symbol">)</a> <a id="9248" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9250" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9253" class="Symbol">(</a><a id="9254" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9259" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9260" class="Symbol">)</a> <a id="9262" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9266" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9269" class="Symbol">(</a><a id="9270" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9275" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9276" class="Symbol">)</a>
  <a id="9280" href="Interpretations.CnfToBrw.html#9216" class="Function">claim₇</a> <a id="9287" class="Symbol">=</a> <a id="9289" href="BrouwerTree.Arithmetic.Properties.html#10752" class="Function">exp-homomorphism</a> <a id="9306" class="Symbol">{</a><a id="9307" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a><a id="9310" class="Symbol">}</a> <a id="9312" class="Symbol">{</a><a id="9313" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9318" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9319" class="Symbol">}</a> <a id="9321" class="Symbol">{</a><a id="9322" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9327" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9328" class="Symbol">}</a>
  <a id="9332" href="Interpretations.CnfToBrw.html#9332" class="Function">claim₈</a> <a id="9339" class="Symbol">:</a> <a id="9341" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9344" class="Symbol">(</a><a id="9345" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9350" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9351" class="Symbol">)</a> <a id="9353" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9357" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9366" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9367" class="Symbol">)</a> <a id="9369" href="BrouwerTree.Core.html#918" class="Datatype Operator">B.≤</a> <a id="9373" class="Symbol">(</a><a id="9374" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9377" class="Symbol">(</a><a id="9378" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9383" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9384" class="Symbol">)</a> <a id="9386" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9390" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9395" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="9396" class="Symbol">)</a> <a id="9398" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9402" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9405" class="Symbol">(</a><a id="9406" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9411" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9412" class="Symbol">)</a>
  <a id="9416" href="Interpretations.CnfToBrw.html#9332" class="Function">claim₈</a> <a id="9423" class="Symbol">=</a> <a id="9425" href="BrouwerTree.Arithmetic.html#6048" class="Function">·x-mono</a> <a id="9433" class="Symbol">(</a><a id="9434" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9437" class="Symbol">(</a><a id="9438" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9443" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9444" class="Symbol">))</a> <a id="9447" class="Symbol">(</a><a id="9448" href="Interpretations.CnfToBrw.html#2165" class="Function">CtoB-≤-monotone</a> <a id="9464" class="Symbol">{</a><a id="9465" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9469" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="9471" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="9472" class="Symbol">}</a> <a id="9474" class="Symbol">{</a><a id="9475" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="9478" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="9480" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="9482" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a> <a id="9484" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="9486" href="Interpretations.CnfToBrw.html#7079" class="Bound">r</a> <a id="9488" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="9489" class="Symbol">}</a> <a id="9491" class="Symbol">(</a><a id="9492" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="9495" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9500" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a><a id="9502" class="Symbol">))</a>
  <a id="9507" href="Interpretations.CnfToBrw.html#9507" class="Function">claim₉</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9519" class="Symbol">(</a><a id="9520" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9525" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="9527" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9531" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9536" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9537" class="Symbol">)</a> <a id="9539" href="BrouwerTree.Core.html#918" class="Datatype Operator">B.≤</a> <a id="9543" class="Symbol">(</a><a id="9544" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9547" class="Symbol">(</a><a id="9548" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9553" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9554" class="Symbol">)</a> <a id="9556" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9560" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9565" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="9566" class="Symbol">)</a> <a id="9568" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9572" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9575" class="Symbol">(</a><a id="9576" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9581" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9582" class="Symbol">)</a>
  <a id="9586" href="Interpretations.CnfToBrw.html#9507" class="Function">claim₉</a> <a id="9593" class="Symbol">=</a> <a id="9595" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9601" class="Symbol">(</a><a id="9602" href="BrouwerTree.Core.html#918" class="Datatype Operator">B._≤</a> <a id="9607" class="Symbol">(</a><a id="9608" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9611" class="Symbol">(</a><a id="9612" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9617" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9618" class="Symbol">)</a> <a id="9620" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9624" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9629" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="9630" class="Symbol">)</a> <a id="9632" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9636" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9639" class="Symbol">(</a><a id="9640" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9645" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9646" class="Symbol">))</a> <a id="9649" class="Symbol">(</a><a id="9650" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9654" href="Interpretations.CnfToBrw.html#9216" class="Function">claim₇</a><a id="9660" class="Symbol">)</a> <a id="9662" href="Interpretations.CnfToBrw.html#9332" class="Function">claim₈</a>
  <a id="9671" href="Interpretations.CnfToBrw.html#9671" class="Function">goal</a> <a id="9676" class="Symbol">:</a> <a id="9678" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9681" class="Symbol">(</a><a id="9682" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9687" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a> <a id="9689" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9693" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9698" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9699" class="Symbol">)</a> <a id="9701" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9703" class="Symbol">(</a><a id="9704" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9707" class="Symbol">(</a><a id="9708" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9713" href="Interpretations.CnfToBrw.html#7071" class="Bound">a</a><a id="9714" class="Symbol">)</a> <a id="9716" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="9720" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9725" href="Interpretations.CnfToBrw.html#7075" class="Bound">c</a><a id="9726" class="Symbol">)</a> <a id="9728" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="9732" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9735" class="Symbol">(</a><a id="9736" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9741" href="Interpretations.CnfToBrw.html#7088" class="Bound">b</a><a id="9742" class="Symbol">)</a>
  <a id="9746" href="Interpretations.CnfToBrw.html#9671" class="Function">goal</a> <a id="9751" class="Symbol">=</a> <a id="9753" href="BrouwerTree.Code.Results.html#5277" class="Function">B.≤-antisym</a> <a id="9765" href="Interpretations.CnfToBrw.html#9507" class="Function">claim₉</a> <a id="9772" href="Interpretations.CnfToBrw.html#9058" class="Function">claim₆</a>

<a id="CtoB-preserves-exp-with-base-ω"></a><a id="9780" href="Interpretations.CnfToBrw.html#9780" class="Function">CtoB-preserves-exp-with-base-ω</a> <a id="9811" class="Symbol">:</a> <a id="9813" class="Symbol">(</a><a id="9814" href="Interpretations.CnfToBrw.html#9814" class="Bound">a</a> <a id="9816" class="Symbol">:</a> <a id="9818" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="9821" class="Symbol">)</a> <a id="9823" class="Symbol">→</a> <a id="9825" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9830" class="Symbol">(</a><a id="9831" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="9835" href="Interpretations.CnfToBrw.html#9814" class="Bound">a</a> <a id="9837" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a><a id="9838" class="Symbol">)</a> <a id="9840" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9842" href="BrouwerTree.Arithmetic.html#12898" class="Function">ω^</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="9851" href="Interpretations.CnfToBrw.html#9814" class="Bound">a</a><a id="9852" class="Symbol">)</a>
<a id="9854" href="Interpretations.CnfToBrw.html#9780" class="Function">CtoB-preserves-exp-with-base-ω</a> <a id="9885" href="Interpretations.CnfToBrw.html#9885" class="Bound">a</a> <a id="9887" class="Symbol">=</a> <a id="9889" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="9896" class="Comment">{- CtoB preserves fundamental sequences -}</a>

<a id="9940" class="Keyword">private</a>
 <a id="P"></a><a id="9949" href="Interpretations.CnfToBrw.html#9949" class="Function">P</a> <a id="9951" class="Symbol">:</a> <a id="9953" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a> <a id="9957" class="Symbol">→</a> <a id="9959" href="Agda.Primitive.html#388" class="Primitive">Type</a>
 <a id="9965" href="Interpretations.CnfToBrw.html#9949" class="Function">P</a> <a id="9967" href="Interpretations.CnfToBrw.html#9967" class="Bound">x</a> <a id="9969" class="Symbol">=</a> <a id="9971" href="Interpretations.CnfToBrw.html#9967" class="Bound">x</a> <a id="9973" href="CantorNormalForm.Base.html#1546" class="Function Operator">C.&gt;</a> <a id="9977" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="9979" class="Symbol">→</a> <a id="9981" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9983" class="Symbol">(</a><a id="9984" href="Abstract.ZerSucLim.html#2670" class="Function">C.is-strong-suc</a> <a id="10000" href="Interpretations.CnfToBrw.html#9967" class="Bound">x</a><a id="10001" class="Symbol">)</a>
     <a id="10008" class="Symbol">→</a> <a id="10010" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10013" href="Interpretations.CnfToBrw.html#10013" class="Bound">s</a> <a id="10015" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10017" class="Symbol">(</a><a id="10018" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10020" class="Symbol">→</a> <a id="10022" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="10025" class="Symbol">)</a> <a id="10027" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="10029" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="10032" href="Interpretations.CnfToBrw.html#10032" class="Bound">s↑</a> <a id="10035" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="10037" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="10055" href="Interpretations.CnfToBrw.html#10013" class="Bound">s</a> <a id="10057" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="10067" class="Symbol">((</a><a id="10069" href="Interpretations.CnfToBrw.html#9967" class="Bound">x</a> <a id="10071" href="Abstract.ZerSucLim.html#3903" class="Function Operator">C.is-lim-of</a> <a id="10083" class="Symbol">(</a><a id="10084" href="Interpretations.CnfToBrw.html#10013" class="Bound">s</a> <a id="10086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10088" href="Interpretations.CnfToBrw.html#10032" class="Bound">s↑</a><a id="10090" class="Symbol">))</a> <a id="10093" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10095" class="Symbol">(</a><a id="10096" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="10101" href="Interpretations.CnfToBrw.html#9967" class="Bound">x</a> <a id="10103" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="10105" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="10111" class="Symbol">(</a><a id="10112" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="10117" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10119" href="Interpretations.CnfToBrw.html#10013" class="Bound">s</a><a id="10120" class="Symbol">)</a> <a id="10122" class="Symbol">{</a><a id="10123" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="10149" href="Interpretations.CnfToBrw.html#10032" class="Bound">s↑</a><a id="10151" class="Symbol">}))</a>
<a id="CtoB-preserves-FS-step"></a><a id="10155" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="10178" class="Symbol">:</a> <a id="10180" class="Symbol">∀</a> <a id="10182" href="Interpretations.CnfToBrw.html#10182" class="Bound">a</a> <a id="10184" class="Symbol">→</a> <a id="10186" class="Symbol">(∀</a> <a id="10189" href="Interpretations.CnfToBrw.html#10189" class="Bound">b</a> <a id="10191" class="Symbol">→</a> <a id="10193" href="Interpretations.CnfToBrw.html#10189" class="Bound">b</a> <a id="10195" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="10199" href="Interpretations.CnfToBrw.html#10182" class="Bound">a</a> <a id="10201" class="Symbol">→</a> <a id="10203" href="Interpretations.CnfToBrw.html#9949" class="Function">P</a> <a id="10205" href="Interpretations.CnfToBrw.html#10189" class="Bound">b</a><a id="10206" class="Symbol">)</a> <a id="10208" class="Symbol">→</a> <a id="10210" href="Interpretations.CnfToBrw.html#9949" class="Function">P</a> <a id="10212" href="Interpretations.CnfToBrw.html#10182" class="Bound">a</a>
<a id="10214" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="10237" class="Symbol">(</a><a id="10238" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10241" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10243" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10245" href="Interpretations.CnfToBrw.html#10245" class="Bound">b</a> <a id="10247" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10249" class="Symbol">_</a> <a id="10251" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10252" class="Symbol">)</a> <a id="10254" href="Interpretations.CnfToBrw.html#10254" class="Bound">H</a> <a id="10256" class="Symbol">_</a> <a id="10258" href="Interpretations.CnfToBrw.html#10258" class="Bound">not-suc</a> <a id="10266" class="Symbol">=</a> <a id="10268" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10274" class="Symbol">(</a><a id="10275" href="Interpretations.CnfToBrw.html#10258" class="Bound">not-suc</a> <a id="10283" class="Symbol">(</a><a id="10284" href="CantorNormalForm.Classifiability.html#2859" class="Function">ω^𝟎+-is-strong-suc</a> <a id="10303" href="Interpretations.CnfToBrw.html#10245" class="Bound">b</a> <a id="10305" class="Symbol">_))</a>
<a id="10309" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="10332" href="Interpretations.CnfToBrw.html#10332" class="Bound">x</a><a id="10333" class="Symbol">@(</a><a id="10335" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10338" href="Interpretations.CnfToBrw.html#10338" class="Bound">a</a><a id="10339" class="Symbol">@(</a><a id="10341" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10344" class="Symbol">_</a> <a id="10346" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10348" class="Symbol">_</a> <a id="10350" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10352" class="Symbol">_</a> <a id="10354" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10355" class="Symbol">)</a> <a id="10357" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10359" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10361" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10363" class="Symbol">_</a> <a id="10365" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10366" class="Symbol">)</a> <a id="10368" href="Interpretations.CnfToBrw.html#10368" class="Bound">H</a> <a id="10370" class="Symbol">_</a> <a id="10372" href="Interpretations.CnfToBrw.html#10372" class="Bound">not-suc</a> <a id="10380" class="Keyword">with</a> <a id="10385" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="10403" href="Interpretations.CnfToBrw.html#10338" class="Bound">a</a>
<a id="10405" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="10428" href="Interpretations.CnfToBrw.html#10428" class="Bound">x</a><a id="10429" class="Symbol">@(</a><a id="10431" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10434" href="Interpretations.CnfToBrw.html#10434" class="Bound">a</a><a id="10435" class="Symbol">@(</a><a id="10437" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10440" class="Symbol">_</a> <a id="10442" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10444" class="Symbol">_</a> <a id="10446" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10448" class="Symbol">_</a> <a id="10450" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10451" class="Symbol">)</a> <a id="10453" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10455" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10457" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10459" class="Symbol">_</a> <a id="10461" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10462" class="Symbol">)</a> <a id="10464" href="Interpretations.CnfToBrw.html#10464" class="Bound">H</a> <a id="10466" class="Symbol">_</a> <a id="10468" href="Interpretations.CnfToBrw.html#10468" class="Bound">not-suc</a> <a id="10476" class="Symbol">|</a> <a id="10478" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="10485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10487" class="Symbol">(</a><a id="10488" href="Interpretations.CnfToBrw.html#10488" class="Bound">y&lt;a</a> <a id="10492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10494" href="Interpretations.CnfToBrw.html#10494" class="Bound">p</a><a id="10495" class="Symbol">)</a> <a id="10497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10499" href="Interpretations.CnfToBrw.html#10499" class="Bound">q</a><a id="10500" class="Symbol">)</a> <a id="10502" class="Symbol">=</a>
  <a id="10506" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a> <a id="10508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10510" href="Interpretations.CnfToBrw.html#10635" class="Function">s↑</a> <a id="10513" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10515" class="Symbol">(</a><a id="10516" href="Interpretations.CnfToBrw.html#10700" class="Function">s≤x</a> <a id="10520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10522" href="Interpretations.CnfToBrw.html#10780" class="Function">x-min</a><a id="10527" class="Symbol">)</a> <a id="10529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10531" href="Interpretations.CnfToBrw.html#11280" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a>
 <a id="10552" class="Keyword">where</a> <a id="10558" class="Comment">-- ω^a = ω^{y+1} = ω^y·ω = lim(λi.ω^y·i)</a>
  <a id="10601" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a> <a id="10603" class="Symbol">:</a> <a id="10605" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10607" class="Symbol">→</a> <a id="10609" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="10615" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a> <a id="10617" href="Interpretations.CnfToBrw.html#10617" class="Bound">i</a> <a id="10619" class="Symbol">=</a> <a id="10621" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10625" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="10627" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10629" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="10631" href="Interpretations.CnfToBrw.html#10617" class="Bound">i</a>
  <a id="10635" href="Interpretations.CnfToBrw.html#10635" class="Function">s↑</a> <a id="10638" class="Symbol">:</a> <a id="10640" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="10658" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a>
  <a id="10662" href="Interpretations.CnfToBrw.html#10635" class="Function">s↑</a> <a id="10665" class="Symbol">=</a> <a id="10667" href="CantorNormalForm.Multiplication.html#21410" class="Function">ω^•-is-&lt;-increasing</a> <a id="10687" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10691" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="10693" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10695" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a>
  <a id="10700" href="Interpretations.CnfToBrw.html#10700" class="Function">s≤x</a> <a id="10704" class="Symbol">:</a> <a id="10706" class="Symbol">∀</a> <a id="10708" href="Interpretations.CnfToBrw.html#10708" class="Bound">i</a> <a id="10710" class="Symbol">→</a> <a id="10712" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a> <a id="10714" href="Interpretations.CnfToBrw.html#10708" class="Bound">i</a> <a id="10716" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="10720" href="Interpretations.CnfToBrw.html#10428" class="Bound">x</a>
  <a id="10724" href="Interpretations.CnfToBrw.html#10700" class="Function">s≤x</a> <a id="10728" href="Interpretations.CnfToBrw.html#10728" class="Bound">i</a> <a id="10730" class="Symbol">=</a> <a id="10732" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10736" class="Symbol">(</a><a id="10737" href="CantorNormalForm.Base.html#1668" class="Function">&lt;₂&#39;</a> <a id="10741" class="Symbol">(</a><a id="10742" href="CantorNormalForm.Base.html#5294" class="Function">C.≤∘&lt;-in-&lt;</a> <a id="10753" class="Symbol">(</a><a id="10754" href="CantorNormalForm.Multiplication.html#21669" class="Function">left•≤</a> <a id="10761" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="10765" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="10767" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="10769" href="Interpretations.CnfToBrw.html#10728" class="Bound">i</a><a id="10770" class="Symbol">)</a> <a id="10772" href="Interpretations.CnfToBrw.html#10488" class="Bound">y&lt;a</a><a id="10775" class="Symbol">))</a>
  <a id="10780" href="Interpretations.CnfToBrw.html#10780" class="Function">x-min</a> <a id="10786" class="Symbol">:</a> <a id="10788" class="Symbol">∀</a> <a id="10790" href="Interpretations.CnfToBrw.html#10790" class="Bound">z</a> <a id="10792" class="Symbol">→</a> <a id="10794" class="Symbol">(∀</a> <a id="10797" href="Interpretations.CnfToBrw.html#10797" class="Bound">i</a> <a id="10799" class="Symbol">→</a> <a id="10801" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a> <a id="10803" href="Interpretations.CnfToBrw.html#10797" class="Bound">i</a> <a id="10805" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="10809" href="Interpretations.CnfToBrw.html#10790" class="Bound">z</a><a id="10810" class="Symbol">)</a> <a id="10812" class="Symbol">→</a> <a id="10814" href="Interpretations.CnfToBrw.html#10428" class="Bound">x</a> <a id="10816" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="10820" href="Interpretations.CnfToBrw.html#10790" class="Bound">z</a>
  <a id="10824" href="Interpretations.CnfToBrw.html#10780" class="Function">x-min</a> <a id="10830" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="10832" href="Interpretations.CnfToBrw.html#10832" class="Bound">h</a> <a id="10834" class="Symbol">=</a> <a id="10836" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10842" class="Symbol">(</a><a id="10843" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="10848" class="Symbol">(</a><a id="10849" href="Interpretations.CnfToBrw.html#10832" class="Bound">h</a> <a id="10851" class="Number">1</a><a id="10852" class="Symbol">))</a>
  <a id="10857" href="Interpretations.CnfToBrw.html#10780" class="Function">x-min</a> <a id="10863" class="Symbol">(</a><a id="10864" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="10867" href="Interpretations.CnfToBrw.html#10867" class="Bound">u</a> <a id="10869" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="10871" href="Interpretations.CnfToBrw.html#10871" class="Bound">v</a> <a id="10873" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="10875" class="Symbol">_</a> <a id="10877" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="10878" class="Symbol">)</a> <a id="10880" href="Interpretations.CnfToBrw.html#10880" class="Bound">h</a> <a id="10882" class="Keyword">with</a> <a id="10887" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="10893" href="Interpretations.CnfToBrw.html#10434" class="Bound">a</a> <a id="10895" href="Interpretations.CnfToBrw.html#10867" class="Bound">u</a>
  <a id="10899" class="Symbol">...</a> <a id="10903" class="Symbol">|</a> <a id="10905" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10909" href="Interpretations.CnfToBrw.html#10909" class="Bound">a&lt;u</a> <a id="10913" class="Symbol">=</a> <a id="10915" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10919" class="Symbol">(</a><a id="10920" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="10923" href="Interpretations.CnfToBrw.html#10909" class="Bound">a&lt;u</a><a id="10926" class="Symbol">)</a>
  <a id="10930" class="Symbol">...</a> <a id="10934" class="Symbol">|</a> <a id="10936" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10945" href="Interpretations.CnfToBrw.html#10945" class="Bound">a&gt;u</a><a id="10948" class="Symbol">)</a> <a id="10950" class="Symbol">=</a> <a id="10952" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="10958" class="Symbol">(</a><a id="10959" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="10963" href="Interpretations.CnfToBrw.html#11187" class="Function">claim₂</a> <a id="10970" href="Interpretations.CnfToBrw.html#11119" class="Function">claim₁</a><a id="10976" class="Symbol">)</a>
   <a id="10981" class="Keyword">where</a>
    <a id="10991" href="Interpretations.CnfToBrw.html#10991" class="Function">claim₀</a> <a id="10998" class="Symbol">:</a> <a id="11000" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="11003" href="Interpretations.CnfToBrw.html#11003" class="Bound">n</a> <a id="11005" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="11007" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11009" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="11011" class="Symbol">(</a><a id="11012" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11015" class="Bound">u</a> <a id="11017" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11019" class="Bound">v</a> <a id="11021" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11023" class="Symbol">_</a> <a id="11025" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11027" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="11031" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11035" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11037" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11039" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="11041" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11045" href="Interpretations.CnfToBrw.html#11003" class="Bound">n</a><a id="11046" class="Symbol">)</a>
    <a id="11052" href="Interpretations.CnfToBrw.html#10991" class="Function">claim₀</a> <a id="11059" class="Symbol">=</a> <a id="11061" href="CantorNormalForm.Multiplication.html#22038" class="Function">Σn&lt;•sn</a> <a id="11068" class="Symbol">_</a> <a id="11070" class="Symbol">(</a><a id="11071" href="Interpretations.CnfToBrw.html#10499" class="Bound">q</a> <a id="11073" class="Bound">u</a> <a id="11075" href="Interpretations.CnfToBrw.html#10945" class="Bound">a&gt;u</a><a id="11078" class="Symbol">)</a>
    <a id="11084" href="Interpretations.CnfToBrw.html#11084" class="Function">n</a> <a id="11086" class="Symbol">:</a> <a id="11088" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="11094" href="Interpretations.CnfToBrw.html#11084" class="Function">n</a> <a id="11096" class="Symbol">=</a> <a id="11098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11102" class="Symbol">(</a><a id="11103" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="11107" href="Interpretations.CnfToBrw.html#10991" class="Function">claim₀</a><a id="11113" class="Symbol">)</a>
    <a id="11119" href="Interpretations.CnfToBrw.html#11119" class="Function">claim₁</a> <a id="11126" class="Symbol">:</a> <a id="11128" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11131" class="Bound">u</a> <a id="11133" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11135" class="Bound">v</a> <a id="11137" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11139" class="Symbol">_</a> <a id="11141" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="11143" href="CantorNormalForm.Base.html#1224" class="Datatype Operator">C.&lt;</a> <a id="11147" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11151" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11153" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11155" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="11157" href="Interpretations.CnfToBrw.html#11084" class="Function">n</a>
    <a id="11163" href="Interpretations.CnfToBrw.html#11119" class="Function">claim₁</a> <a id="11170" class="Symbol">=</a> <a id="11172" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="11176" href="Interpretations.CnfToBrw.html#10991" class="Function">claim₀</a>
    <a id="11187" href="Interpretations.CnfToBrw.html#11187" class="Function">claim₂</a> <a id="11194" class="Symbol">:</a> <a id="11196" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="11200" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11202" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a> <a id="11204" href="CantorNormalForm.Multiplication.html#21030" class="Function Operator">•</a> <a id="11206" href="Interpretations.CnfToBrw.html#11084" class="Function">n</a> <a id="11208" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="11212" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11215" class="Bound">u</a> <a id="11217" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11219" class="Bound">v</a> <a id="11221" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11223" class="Symbol">_</a> <a id="11225" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="11231" href="Interpretations.CnfToBrw.html#11187" class="Function">claim₂</a> <a id="11238" class="Symbol">=</a> <a id="11240" class="Bound">h</a> <a id="11242" href="Interpretations.CnfToBrw.html#11084" class="Function">n</a>
  <a id="11246" class="Symbol">...</a> <a id="11250" class="Symbol">|</a> <a id="11252" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11256" class="Symbol">(</a><a id="11257" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11261" href="Interpretations.CnfToBrw.html#11261" class="Bound">x≡u</a><a id="11264" class="Symbol">)</a> <a id="11266" class="Symbol">=</a> <a id="11268" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="11271" href="Interpretations.CnfToBrw.html#11261" class="Bound">x≡u</a> <a id="11275" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
  <a id="11280" href="Interpretations.CnfToBrw.html#11280" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a> <a id="11300" class="Symbol">:</a> <a id="11302" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11307" href="Interpretations.CnfToBrw.html#10428" class="Bound">x</a> <a id="11309" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="11311" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11317" class="Symbol">(</a><a id="11318" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11323" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11325" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a><a id="11326" class="Symbol">)</a> <a id="11328" class="Symbol">{</a><a id="11329" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="11355" href="Interpretations.CnfToBrw.html#10635" class="Function">s↑</a><a id="11357" class="Symbol">}</a>
  <a id="11361" href="Interpretations.CnfToBrw.html#11280" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a> <a id="11381" class="Symbol">=</a>
         <a id="11392" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11397" href="Interpretations.CnfToBrw.html#10428" class="Bound">x</a>
       <a id="11406" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11409" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11414" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="11425" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="11429" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11431" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11436" href="Interpretations.CnfToBrw.html#10434" class="Bound">a</a>
       <a id="11445" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11448" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11453" class="Symbol">(λ</a> <a id="11456" href="Interpretations.CnfToBrw.html#11456" class="Bound">z</a> <a id="11458" class="Symbol">→</a> <a id="11460" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="11464" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11466" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11471" href="Interpretations.CnfToBrw.html#11456" class="Bound">z</a><a id="11472" class="Symbol">)</a> <a id="11474" class="Symbol">(</a><a id="11475" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11479" class="Symbol">(</a><a id="11480" href="CantorNormalForm.Classifiability.html#2572" class="Function">suc→+𝟏</a> <a id="11487" class="Symbol">(</a><a id="11488" href="Interpretations.CnfToBrw.html#10488" class="Bound">y&lt;a</a> <a id="11492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11494" href="Interpretations.CnfToBrw.html#10494" class="Bound">p</a><a id="11495" class="Symbol">)))</a> <a id="11499" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="11510" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="11514" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11516" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11521" class="Symbol">(</a><a id="11522" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11524" href="CantorNormalForm.Addition.html#625" class="Function Operator">C.+</a> <a id="11528" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="11529" class="Symbol">)</a>
       <a id="11538" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11541" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11546" class="Symbol">(</a><a id="11547" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="11551" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="11553" class="Symbol">)</a> <a id="11555" class="Symbol">(</a><a id="11556" href="Interpretations.CnfToBrw.html#3682" class="Function">CtoB-preserves-add</a> <a id="11575" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11577" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="11578" class="Symbol">)</a> <a id="11580" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="11591" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="11595" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11597" class="Symbol">(</a><a id="11598" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11603" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11605" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="11609" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11614" href="CantorNormalForm.Base.html#11591" class="Function">𝟏</a><a id="11615" class="Symbol">)</a>
       <a id="11624" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11627" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11632" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="11643" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="11647" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11649" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11654" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11656" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="11660" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11666" href="BrouwerTree.Core.html#2376" class="Function">ι</a>
       <a id="11675" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11678" href="BrouwerTree.Arithmetic.html#8229" class="Function">not-zero-·-limit</a> <a id="11695" class="Symbol">_</a> <a id="11697" class="Symbol">_</a> <a id="11699" class="Symbol">_</a> <a id="11701" class="Symbol">(</a><a id="11702" href="BrouwerTree.Arithmetic.html#9351" class="Function">zero≢a^</a> <a id="11710" class="Symbol">(</a><a id="11711" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11716" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a><a id="11717" class="Symbol">)</a> <a id="11719" class="Symbol">(</a><a id="11720" href="BrouwerTree.Properties.html#4623" class="Function">zero≠lim</a> <a id="11729" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11731" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a><a id="11734" class="Symbol">)</a> <a id="11736" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11738" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a><a id="11741" class="Symbol">)</a> <a id="11743" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="11754" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11760" class="Symbol">(λ</a> <a id="11763" href="Interpretations.CnfToBrw.html#11763" class="Bound">n</a> <a id="11765" class="Symbol">→</a> <a id="11767" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="11771" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="11773" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11778" href="Interpretations.CnfToBrw.html#10483" class="Bound">y</a> <a id="11780" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">B.·</a> <a id="11784" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="11786" href="Interpretations.CnfToBrw.html#11763" class="Bound">n</a><a id="11787" class="Symbol">)</a>
       <a id="11796" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11799" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="11821" class="Symbol">_</a> <a id="11823" class="Symbol">_</a> <a id="11825" class="Symbol">(</a><a id="11826" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11830" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11832" class="Symbol">(</a><a id="11833" href="Interpretations.CnfToBrw.html#6176" class="Function">CtoB-preserves-mul-ι</a> <a id="11854" class="Symbol">_))</a> <a id="11858" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="11869" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="11875" class="Symbol">(</a><a id="11876" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="11881" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11883" href="Interpretations.CnfToBrw.html#10601" class="Function">s</a><a id="11884" class="Symbol">)</a> <a id="11886" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="11888" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="11911" href="Interpretations.CnfToBrw.html#11911" class="Bound">x</a><a id="11912" class="Symbol">@(</a><a id="11914" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11917" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a><a id="11918" class="Symbol">@(</a><a id="11920" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="11923" class="Symbol">_</a> <a id="11925" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11927" class="Symbol">_</a> <a id="11929" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11931" class="Symbol">_</a> <a id="11933" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11934" class="Symbol">)</a> <a id="11936" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="11938" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="11940" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="11942" class="Symbol">_</a> <a id="11944" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="11945" class="Symbol">)</a> <a id="11947" href="Interpretations.CnfToBrw.html#11947" class="Bound">H</a> <a id="11949" class="Symbol">_</a> <a id="11951" href="Interpretations.CnfToBrw.html#11951" class="Bound">not-suc</a> <a id="11959" class="Symbol">|</a> <a id="11961" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11965" href="Interpretations.CnfToBrw.html#11965" class="Bound">a-is-not-suc</a> <a id="11978" class="Symbol">=</a>
  <a id="11982" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a> <a id="11984" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11986" href="Interpretations.CnfToBrw.html#12550" class="Function">s↑</a> <a id="11989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11991" class="Symbol">(</a><a id="11992" href="Interpretations.CnfToBrw.html#12596" class="Function">s≤x</a> <a id="11996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11998" href="Interpretations.CnfToBrw.html#12647" class="Function">x-min</a><a id="12003" class="Symbol">)</a> <a id="12005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12007" href="Interpretations.CnfToBrw.html#13032" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a>
 <a id="12028" class="Keyword">where</a> <a id="12034" class="Comment">-- ω^a = ω^(lim(r)) = lim(λi.ω^(ri))</a>
  <a id="12073" href="Interpretations.CnfToBrw.html#12073" class="Function">IH</a> <a id="12076" class="Symbol">:</a> <a id="12078" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12081" href="Interpretations.CnfToBrw.html#12081" class="Bound">r</a> <a id="12083" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12085" class="Symbol">(</a><a id="12086" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12088" class="Symbol">→</a> <a id="12090" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="12093" class="Symbol">)</a> <a id="12095" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12097" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12100" href="Interpretations.CnfToBrw.html#12100" class="Bound">r↑</a> <a id="12103" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12105" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="12123" href="Interpretations.CnfToBrw.html#12081" class="Bound">r</a> <a id="12125" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="12135" class="Symbol">((</a><a id="12137" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a> <a id="12139" href="Abstract.ZerSucLim.html#3903" class="Function Operator">C.is-lim-of</a> <a id="12151" class="Symbol">(</a><a id="12152" href="Interpretations.CnfToBrw.html#12081" class="Bound">r</a> <a id="12154" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12156" href="Interpretations.CnfToBrw.html#12100" class="Bound">r↑</a><a id="12158" class="Symbol">))</a> <a id="12161" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12163" class="Symbol">(</a><a id="12164" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="12169" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a> <a id="12171" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12173" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12179" class="Symbol">(</a><a id="12180" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="12185" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12187" href="Interpretations.CnfToBrw.html#12081" class="Bound">r</a><a id="12188" class="Symbol">)</a> <a id="12190" class="Symbol">{</a><a id="12191" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="12217" href="Interpretations.CnfToBrw.html#12100" class="Bound">r↑</a><a id="12219" class="Symbol">}))</a>
  <a id="12225" href="Interpretations.CnfToBrw.html#12073" class="Function">IH</a> <a id="12228" class="Symbol">=</a> <a id="12230" href="Interpretations.CnfToBrw.html#11947" class="Bound">H</a> <a id="12232" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a> <a id="12234" href="CantorNormalForm.Base.html#3433" class="Function">left&lt;</a> <a id="12240" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="12243" href="Interpretations.CnfToBrw.html#11965" class="Bound">a-is-not-suc</a>
  <a id="12258" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a> <a id="12260" class="Symbol">:</a> <a id="12262" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12264" class="Symbol">→</a> <a id="12266" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="12272" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a> <a id="12274" class="Symbol">=</a> <a id="12276" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12280" href="Interpretations.CnfToBrw.html#12073" class="Function">IH</a>
  <a id="12285" href="Interpretations.CnfToBrw.html#12285" class="Function">r↑</a> <a id="12288" class="Symbol">:</a> <a id="12290" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="12308" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a>
  <a id="12312" href="Interpretations.CnfToBrw.html#12285" class="Function">r↑</a> <a id="12315" class="Symbol">=</a> <a id="12317" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12321" class="Symbol">(</a><a id="12322" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12326" href="Interpretations.CnfToBrw.html#12073" class="Function">IH</a><a id="12328" class="Symbol">)</a>
  <a id="12332" href="Interpretations.CnfToBrw.html#12332" class="Function">alimr</a> <a id="12338" class="Symbol">:</a> <a id="12340" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a> <a id="12342" href="Abstract.ZerSucLim.html#3903" class="Function Operator">C.is-lim-of</a> <a id="12354" class="Symbol">(</a><a id="12355" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a> <a id="12357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12359" href="Interpretations.CnfToBrw.html#12285" class="Function">r↑</a><a id="12361" class="Symbol">)</a>
  <a id="12365" href="Interpretations.CnfToBrw.html#12332" class="Function">alimr</a> <a id="12371" class="Symbol">=</a> <a id="12373" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12377" class="Symbol">(</a><a id="12378" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12382" class="Symbol">(</a><a id="12383" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12387" href="Interpretations.CnfToBrw.html#12073" class="Function">IH</a><a id="12389" class="Symbol">))</a>
  <a id="12394" href="Interpretations.CnfToBrw.html#12394" class="Function">CtoB⟨a⟩≡lim⟨CtoB∘r⟩</a> <a id="12414" class="Symbol">:</a> <a id="12416" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="12421" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a> <a id="12423" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="12425" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="12431" class="Symbol">(</a><a id="12432" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="12437" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12439" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a><a id="12440" class="Symbol">)</a> <a id="12442" class="Symbol">{</a><a id="12443" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="12469" href="Interpretations.CnfToBrw.html#12285" class="Function">r↑</a><a id="12471" class="Symbol">}</a>
  <a id="12475" href="Interpretations.CnfToBrw.html#12394" class="Function">CtoB⟨a⟩≡lim⟨CtoB∘r⟩</a> <a id="12495" class="Symbol">=</a> <a id="12497" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12501" class="Symbol">(</a><a id="12502" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12506" class="Symbol">(</a><a id="12507" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12511" href="Interpretations.CnfToBrw.html#12073" class="Function">IH</a><a id="12513" class="Symbol">))</a>
  <a id="12518" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a> <a id="12520" class="Symbol">:</a> <a id="12522" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12524" class="Symbol">→</a> <a id="12526" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="12532" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a> <a id="12534" href="Interpretations.CnfToBrw.html#12534" class="Bound">i</a> <a id="12536" class="Symbol">=</a> <a id="12538" href="CantorNormalForm.Base.html#11546" class="Function Operator">ω^⟨</a> <a id="12542" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a> <a id="12544" href="Interpretations.CnfToBrw.html#12534" class="Bound">i</a> <a id="12546" href="CantorNormalForm.Base.html#11546" class="Function Operator">⟩</a>
  <a id="12550" href="Interpretations.CnfToBrw.html#12550" class="Function">s↑</a> <a id="12553" class="Symbol">:</a> <a id="12555" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="12573" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a>
  <a id="12577" href="Interpretations.CnfToBrw.html#12550" class="Function">s↑</a> <a id="12580" href="Interpretations.CnfToBrw.html#12580" class="Bound">i</a> <a id="12582" class="Symbol">=</a> <a id="12584" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="12587" class="Symbol">(</a><a id="12588" href="Interpretations.CnfToBrw.html#12285" class="Function">r↑</a> <a id="12591" href="Interpretations.CnfToBrw.html#12580" class="Bound">i</a><a id="12592" class="Symbol">)</a>
  <a id="12596" href="Interpretations.CnfToBrw.html#12596" class="Function">s≤x</a> <a id="12600" class="Symbol">:</a> <a id="12602" class="Symbol">∀</a> <a id="12604" href="Interpretations.CnfToBrw.html#12604" class="Bound">i</a> <a id="12606" class="Symbol">→</a> <a id="12608" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a> <a id="12610" href="Interpretations.CnfToBrw.html#12604" class="Bound">i</a> <a id="12612" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="12616" href="Interpretations.CnfToBrw.html#11911" class="Bound">x</a>
  <a id="12620" href="Interpretations.CnfToBrw.html#12596" class="Function">s≤x</a> <a id="12624" href="Interpretations.CnfToBrw.html#12624" class="Bound">i</a> <a id="12626" class="Symbol">=</a> <a id="12628" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="12631" class="Symbol">(</a><a id="12632" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="12636" href="Interpretations.CnfToBrw.html#12332" class="Function">alimr</a> <a id="12642" href="Interpretations.CnfToBrw.html#12624" class="Bound">i</a><a id="12643" class="Symbol">)</a>
  <a id="12647" href="Interpretations.CnfToBrw.html#12647" class="Function">x-min</a> <a id="12653" class="Symbol">:</a> <a id="12655" class="Symbol">∀</a> <a id="12657" href="Interpretations.CnfToBrw.html#12657" class="Bound">z</a> <a id="12659" class="Symbol">→</a> <a id="12661" class="Symbol">(∀</a> <a id="12664" href="Interpretations.CnfToBrw.html#12664" class="Bound">i</a> <a id="12666" class="Symbol">→</a> <a id="12668" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a> <a id="12670" href="Interpretations.CnfToBrw.html#12664" class="Bound">i</a> <a id="12672" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="12676" href="Interpretations.CnfToBrw.html#12657" class="Bound">z</a><a id="12677" class="Symbol">)</a> <a id="12679" class="Symbol">→</a> <a id="12681" href="Interpretations.CnfToBrw.html#11911" class="Bound">x</a> <a id="12683" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="12687" href="Interpretations.CnfToBrw.html#12657" class="Bound">z</a>
  <a id="12691" href="Interpretations.CnfToBrw.html#12647" class="Function">x-min</a> <a id="12697" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12699" href="Interpretations.CnfToBrw.html#12699" class="Bound">h</a> <a id="12701" class="Symbol">=</a> <a id="12703" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="12709" class="Symbol">(</a><a id="12710" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="12715" class="Symbol">(</a><a id="12716" href="Interpretations.CnfToBrw.html#12699" class="Bound">h</a> <a id="12718" class="Number">0</a><a id="12719" class="Symbol">))</a>
  <a id="12724" href="Interpretations.CnfToBrw.html#12647" class="Function">x-min</a> <a id="12730" class="Symbol">(</a><a id="12731" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12734" href="Interpretations.CnfToBrw.html#12734" class="Bound">u</a> <a id="12736" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12738" href="Interpretations.CnfToBrw.html#12738" class="Bound">v</a> <a id="12740" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12742" class="Symbol">_</a> <a id="12744" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="12745" class="Symbol">)</a> <a id="12747" href="Interpretations.CnfToBrw.html#12747" class="Bound">h</a> <a id="12749" class="Symbol">=</a> <a id="12751" href="CantorNormalForm.Base.html#4572" class="Function">C.≤-trans</a> <a id="12761" href="Interpretations.CnfToBrw.html#12895" class="Function">claim₀</a> <a id="12768" href="Interpretations.CnfToBrw.html#12963" class="Function">claim₁</a>
   <a id="12778" class="Keyword">where</a>
    <a id="12788" href="Interpretations.CnfToBrw.html#12788" class="Function">r≤u</a> <a id="12792" class="Symbol">:</a> <a id="12794" class="Symbol">∀</a> <a id="12796" href="Interpretations.CnfToBrw.html#12796" class="Bound">i</a> <a id="12798" class="Symbol">→</a> <a id="12800" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a> <a id="12802" href="Interpretations.CnfToBrw.html#12796" class="Bound">i</a> <a id="12804" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="12808" href="Interpretations.CnfToBrw.html#12734" class="Bound">u</a>
    <a id="12814" href="Interpretations.CnfToBrw.html#12788" class="Function">r≤u</a> <a id="12818" href="Interpretations.CnfToBrw.html#12818" class="Bound">i</a> <a id="12820" class="Symbol">=</a> <a id="12822" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="12841" class="Symbol">(</a><a id="12842" href="Interpretations.CnfToBrw.html#12747" class="Bound">h</a> <a id="12844" href="Interpretations.CnfToBrw.html#12818" class="Bound">i</a><a id="12845" class="Symbol">)</a>
    <a id="12851" href="Interpretations.CnfToBrw.html#12851" class="Function">a≤u</a> <a id="12855" class="Symbol">:</a> <a id="12857" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a> <a id="12859" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="12863" href="Interpretations.CnfToBrw.html#12734" class="Bound">u</a>
    <a id="12869" href="Interpretations.CnfToBrw.html#12851" class="Function">a≤u</a> <a id="12873" class="Symbol">=</a> <a id="12875" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="12879" href="Interpretations.CnfToBrw.html#12332" class="Function">alimr</a> <a id="12885" href="Interpretations.CnfToBrw.html#12734" class="Bound">u</a> <a id="12887" href="Interpretations.CnfToBrw.html#12788" class="Function">r≤u</a>
    <a id="12895" href="Interpretations.CnfToBrw.html#12895" class="Function">claim₀</a> <a id="12902" class="Symbol">:</a> <a id="12904" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12907" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a> <a id="12909" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12911" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12913" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12915" class="Symbol">_</a> <a id="12917" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="12919" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="12923" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12926" href="Interpretations.CnfToBrw.html#12734" class="Bound">u</a> <a id="12928" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12930" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12932" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12934" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a> <a id="12937" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="12943" href="Interpretations.CnfToBrw.html#12895" class="Function">claim₀</a> <a id="12950" class="Symbol">=</a> <a id="12952" href="CantorNormalForm.Base.html#10361" class="Function">≤₂</a> <a id="12955" href="Interpretations.CnfToBrw.html#12851" class="Function">a≤u</a>
    <a id="12963" href="Interpretations.CnfToBrw.html#12963" class="Function">claim₁</a> <a id="12970" class="Symbol">:</a> <a id="12972" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12975" href="Interpretations.CnfToBrw.html#12734" class="Bound">u</a> <a id="12977" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12979" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="12981" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="12983" class="Symbol">_</a> <a id="12985" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a> <a id="12987" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="12991" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="12994" href="Interpretations.CnfToBrw.html#12734" class="Bound">u</a> <a id="12996" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="12998" href="Interpretations.CnfToBrw.html#12738" class="Bound">v</a> <a id="13000" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13002" class="Symbol">_</a> <a id="13004" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
    <a id="13010" href="Interpretations.CnfToBrw.html#12963" class="Function">claim₁</a> <a id="13017" class="Symbol">=</a> <a id="13019" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="13022" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13027" href="CantorNormalForm.Base.html#2358" class="Function">𝟎≤</a>
  <a id="13032" href="Interpretations.CnfToBrw.html#13032" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a> <a id="13052" class="Symbol">:</a> <a id="13054" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13059" href="Interpretations.CnfToBrw.html#11911" class="Bound">x</a> <a id="13061" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13063" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13069" class="Symbol">(</a><a id="13070" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13075" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13077" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a><a id="13078" class="Symbol">)</a> <a id="13080" class="Symbol">{</a><a id="13081" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="13107" href="Interpretations.CnfToBrw.html#12550" class="Function">s↑</a><a id="13109" class="Symbol">}</a>
  <a id="13113" href="Interpretations.CnfToBrw.html#13032" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a> <a id="13133" class="Symbol">=</a>
         <a id="13144" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13149" href="Interpretations.CnfToBrw.html#11911" class="Bound">x</a>
       <a id="13158" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13161" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13166" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="13177" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="13181" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="13183" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13188" href="Interpretations.CnfToBrw.html#11917" class="Bound">a</a>
       <a id="13197" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13200" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13205" class="Symbol">(</a><a id="13206" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="13210" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^_</a><a id="13212" class="Symbol">)</a> <a id="13214" href="Interpretations.CnfToBrw.html#12394" class="Function">CtoB⟨a⟩≡lim⟨CtoB∘r⟩</a> <a id="13234" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="13245" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="13249" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="13251" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13257" class="Symbol">(</a><a id="13258" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13263" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13265" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a><a id="13266" class="Symbol">)</a> <a id="13268" class="Symbol">{</a><a id="13269" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="13295" href="Interpretations.CnfToBrw.html#12285" class="Function">r↑</a><a id="13297" class="Symbol">}</a>
       <a id="13306" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13309" href="BrouwerTree.Arithmetic.html#13334" class="Function">ω^⟨limf⟩≡lim⟨ω^⟨fn⟩⟩</a> <a id="13330" class="Symbol">(</a><a id="13331" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13336" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13338" href="Interpretations.CnfToBrw.html#12258" class="Function">r</a><a id="13339" class="Symbol">)</a> <a id="13341" class="Symbol">(</a><a id="13342" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="13368" href="Interpretations.CnfToBrw.html#12285" class="Function">r↑</a><a id="13370" class="Symbol">)</a> <a id="13372" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="13383" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13389" class="Symbol">(</a><a id="13390" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13395" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13397" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a><a id="13398" class="Symbol">)</a>  <a id="13401" class="Comment">-- having different monotonicity proofs</a>
       <a id="13448" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13451" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="13473" class="Symbol">_</a> <a id="13475" class="Symbol">_</a> <a id="13477" class="Symbol">(λ</a> <a id="13480" href="Interpretations.CnfToBrw.html#13480" class="Bound">_</a> <a id="13482" class="Symbol">→</a> <a id="13484" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13488" class="Symbol">)</a> <a id="13490" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="13501" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="13507" class="Symbol">(</a><a id="13508" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="13513" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13515" href="Interpretations.CnfToBrw.html#12518" class="Function">s</a><a id="13516" class="Symbol">)</a> <a id="13518" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="13520" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="13543" href="Interpretations.CnfToBrw.html#13543" class="Bound">x</a><a id="13544" class="Symbol">@(</a><a id="13546" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13549" href="Interpretations.CnfToBrw.html#13549" class="Bound">a</a><a id="13550" class="Symbol">@(</a><a id="13552" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13555" class="Symbol">_</a> <a id="13557" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13559" class="Symbol">_</a> <a id="13561" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13563" class="Symbol">_</a> <a id="13565" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13566" class="Symbol">)</a> <a id="13568" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13570" href="Interpretations.CnfToBrw.html#13570" class="Bound">b</a><a id="13571" class="Symbol">@(</a><a id="13573" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13576" class="Symbol">_</a> <a id="13578" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13580" class="Symbol">_</a> <a id="13582" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13584" class="Symbol">_</a> <a id="13586" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13587" class="Symbol">)</a> <a id="13589" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13591" class="Symbol">_</a> <a id="13593" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13594" class="Symbol">)</a> <a id="13596" href="Interpretations.CnfToBrw.html#13596" class="Bound">H</a> <a id="13598" class="Symbol">_</a> <a id="13600" href="Interpretations.CnfToBrw.html#13600" class="Bound">not-suc</a> <a id="13608" class="Keyword">with</a> <a id="13613" href="CantorNormalForm.Classifiability.html#5359" class="Function">is-strong-suc-dec</a> <a id="13631" href="Interpretations.CnfToBrw.html#13570" class="Bound">b</a>
<a id="13633" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="13656" href="Interpretations.CnfToBrw.html#13656" class="Bound">x</a><a id="13657" class="Symbol">@(</a><a id="13659" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13662" href="Interpretations.CnfToBrw.html#13662" class="Bound">a</a><a id="13663" class="Symbol">@(</a><a id="13665" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13668" class="Symbol">_</a> <a id="13670" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13672" class="Symbol">_</a> <a id="13674" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13676" class="Symbol">_</a> <a id="13678" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13679" class="Symbol">)</a> <a id="13681" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13683" href="Interpretations.CnfToBrw.html#13683" class="Bound">b</a><a id="13684" class="Symbol">@(</a><a id="13686" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13689" class="Symbol">_</a> <a id="13691" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13693" class="Symbol">_</a> <a id="13695" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13697" class="Symbol">_</a> <a id="13699" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13700" class="Symbol">)</a> <a id="13702" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13704" class="Symbol">_</a> <a id="13706" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13707" class="Symbol">)</a> <a id="13709" href="Interpretations.CnfToBrw.html#13709" class="Bound">H</a> <a id="13711" class="Symbol">_</a> <a id="13713" href="Interpretations.CnfToBrw.html#13713" class="Bound">not-suc</a> <a id="13721" class="Symbol">|</a> <a id="13723" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13727" href="Interpretations.CnfToBrw.html#13727" class="Bound">b-is-suc</a> <a id="13736" class="Symbol">=</a> <a id="13738" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="13744" class="Symbol">(</a><a id="13745" href="Interpretations.CnfToBrw.html#13713" class="Bound">not-suc</a> <a id="13753" class="Symbol">(</a><a id="13754" href="CantorNormalForm.Classifiability.html#3030" class="Function">right-is-strong-suc₀</a> <a id="13775" href="Interpretations.CnfToBrw.html#13727" class="Bound">b-is-suc</a><a id="13783" class="Symbol">))</a>
<a id="13786" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a> <a id="13809" href="Interpretations.CnfToBrw.html#13809" class="Bound">x</a><a id="13810" class="Symbol">@(</a><a id="13812" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13815" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a><a id="13816" class="Symbol">@(</a><a id="13818" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13821" class="Symbol">_</a> <a id="13823" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13825" class="Symbol">_</a> <a id="13827" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13829" class="Symbol">_</a> <a id="13831" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13832" class="Symbol">)</a> <a id="13834" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13836" href="Interpretations.CnfToBrw.html#13836" class="Bound">b</a><a id="13837" class="Symbol">@(</a><a id="13839" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="13842" class="Symbol">_</a> <a id="13844" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="13846" class="Symbol">_</a> <a id="13848" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13850" class="Symbol">_</a> <a id="13852" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13853" class="Symbol">)</a> <a id="13855" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="13857" href="Interpretations.CnfToBrw.html#13857" class="Bound">w</a> <a id="13859" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="13860" class="Symbol">)</a> <a id="13862" href="Interpretations.CnfToBrw.html#13862" class="Bound">H</a> <a id="13864" class="Symbol">_</a> <a id="13866" href="Interpretations.CnfToBrw.html#13866" class="Bound">not-suc</a> <a id="13874" class="Symbol">|</a> <a id="13876" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13880" href="Interpretations.CnfToBrw.html#13880" class="Bound">b-is-not-suc</a> <a id="13893" class="Symbol">=</a>
  <a id="13897" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a> <a id="13899" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13901" href="Interpretations.CnfToBrw.html#14576" class="Function">s↑</a> <a id="13904" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13906" class="Symbol">(</a><a id="13907" href="Interpretations.CnfToBrw.html#14627" class="Function">s≤x</a> <a id="13911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13913" href="Interpretations.CnfToBrw.html#14683" class="Function">x-min</a><a id="13918" class="Symbol">)</a> <a id="13920" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13922" href="Interpretations.CnfToBrw.html#14952" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a>
 <a id="13943" class="Keyword">where</a> <a id="13949" class="Comment">-- ω^a+b = ω^a+lim(r) = lim(λi.ω^a+ri)</a>
  <a id="13990" href="Interpretations.CnfToBrw.html#13990" class="Function">IH</a> <a id="13993" class="Symbol">:</a> <a id="13995" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13998" href="Interpretations.CnfToBrw.html#13998" class="Bound">r</a> <a id="14000" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14002" class="Symbol">(</a><a id="14003" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14005" class="Symbol">→</a> <a id="14007" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="14010" class="Symbol">)</a> <a id="14012" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="14014" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="14017" href="Interpretations.CnfToBrw.html#14017" class="Bound">r↑</a> <a id="14020" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="14022" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="14040" href="Interpretations.CnfToBrw.html#13998" class="Bound">r</a> <a id="14042" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
        <a id="14052" class="Symbol">((</a><a id="14054" href="Interpretations.CnfToBrw.html#13836" class="Bound">b</a> <a id="14056" href="Abstract.ZerSucLim.html#3903" class="Function Operator">C.is-lim-of</a> <a id="14068" class="Symbol">(</a><a id="14069" href="Interpretations.CnfToBrw.html#13998" class="Bound">r</a> <a id="14071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14073" href="Interpretations.CnfToBrw.html#14017" class="Bound">r↑</a><a id="14075" class="Symbol">))</a> <a id="14078" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14080" class="Symbol">(</a><a id="14081" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="14086" href="Interpretations.CnfToBrw.html#13836" class="Bound">b</a> <a id="14088" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14090" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="14102" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14104" href="Interpretations.CnfToBrw.html#13998" class="Bound">r</a><a id="14105" class="Symbol">)</a> <a id="14107" class="Symbol">{</a><a id="14108" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="14134" href="Interpretations.CnfToBrw.html#14017" class="Bound">r↑</a><a id="14136" class="Symbol">}))</a>
  <a id="14142" href="Interpretations.CnfToBrw.html#13990" class="Function">IH</a> <a id="14145" class="Symbol">=</a> <a id="14147" href="Interpretations.CnfToBrw.html#13862" class="Bound">H</a> <a id="14149" href="Interpretations.CnfToBrw.html#13836" class="Bound">b</a> <a id="14151" class="Symbol">(</a><a id="14152" href="CantorNormalForm.Base.html#3629" class="Function">right&lt;</a> <a id="14159" class="Symbol">_</a> <a id="14161" class="Symbol">_</a> <a id="14163" class="Symbol">_)</a> <a id="14166" href="CantorNormalForm.Base.html#1254" class="InductiveConstructor">&lt;₁</a> <a id="14169" href="Interpretations.CnfToBrw.html#13880" class="Bound">b-is-not-suc</a>
  <a id="14184" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a> <a id="14186" class="Symbol">:</a> <a id="14188" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14190" class="Symbol">→</a> <a id="14192" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="14198" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a> <a id="14200" class="Symbol">=</a> <a id="14202" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14206" href="Interpretations.CnfToBrw.html#13990" class="Function">IH</a>
  <a id="14211" href="Interpretations.CnfToBrw.html#14211" class="Function">r↑</a> <a id="14214" class="Symbol">:</a> <a id="14216" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="14234" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a>
  <a id="14238" href="Interpretations.CnfToBrw.html#14211" class="Function">r↑</a> <a id="14241" class="Symbol">=</a> <a id="14243" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14247" class="Symbol">(</a><a id="14248" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14252" href="Interpretations.CnfToBrw.html#13990" class="Function">IH</a><a id="14254" class="Symbol">)</a>
  <a id="14258" href="Interpretations.CnfToBrw.html#14258" class="Function">blimr</a> <a id="14264" class="Symbol">:</a> <a id="14266" href="Interpretations.CnfToBrw.html#13836" class="Bound">b</a> <a id="14268" href="Abstract.ZerSucLim.html#3903" class="Function Operator">C.is-lim-of</a> <a id="14280" class="Symbol">(</a><a id="14281" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a> <a id="14283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14285" href="Interpretations.CnfToBrw.html#14211" class="Function">r↑</a><a id="14287" class="Symbol">)</a>
  <a id="14291" href="Interpretations.CnfToBrw.html#14258" class="Function">blimr</a> <a id="14297" class="Symbol">=</a> <a id="14299" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14303" class="Symbol">(</a><a id="14304" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14308" class="Symbol">(</a><a id="14309" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14313" href="Interpretations.CnfToBrw.html#13990" class="Function">IH</a><a id="14315" class="Symbol">))</a>
  <a id="14320" href="Interpretations.CnfToBrw.html#14320" class="Function">CtoB⟨b⟩≡lim⟨CtoB∘r⟩</a> <a id="14340" class="Symbol">:</a> <a id="14342" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="14347" href="Interpretations.CnfToBrw.html#13836" class="Bound">b</a> <a id="14349" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14351" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14357" class="Symbol">(</a><a id="14358" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="14363" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14365" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a><a id="14366" class="Symbol">)</a> <a id="14368" class="Symbol">{</a><a id="14369" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="14395" href="Interpretations.CnfToBrw.html#14211" class="Function">r↑</a><a id="14397" class="Symbol">}</a>
  <a id="14401" href="Interpretations.CnfToBrw.html#14320" class="Function">CtoB⟨b⟩≡lim⟨CtoB∘r⟩</a> <a id="14421" class="Symbol">=</a> <a id="14423" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14427" class="Symbol">(</a><a id="14428" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14432" class="Symbol">(</a><a id="14433" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14437" href="Interpretations.CnfToBrw.html#13990" class="Function">IH</a><a id="14439" class="Symbol">))</a>
  <a id="14444" href="Interpretations.CnfToBrw.html#14444" class="Function">a≥lr</a> <a id="14449" class="Symbol">:</a> <a id="14451" class="Symbol">∀</a> <a id="14453" href="Interpretations.CnfToBrw.html#14453" class="Bound">i</a> <a id="14455" class="Symbol">→</a> <a id="14457" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a> <a id="14459" href="CantorNormalForm.Base.html#1550" class="Function Operator">≥</a> <a id="14461" href="CantorNormalForm.Base.html#1473" class="Function">left</a> <a id="14466" class="Symbol">(</a><a id="14467" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a> <a id="14469" href="Interpretations.CnfToBrw.html#14453" class="Bound">i</a><a id="14470" class="Symbol">)</a>
  <a id="14474" href="Interpretations.CnfToBrw.html#14444" class="Function">a≥lr</a> <a id="14479" href="Interpretations.CnfToBrw.html#14479" class="Bound">i</a> <a id="14481" class="Symbol">=</a> <a id="14483" href="CantorNormalForm.Base.html#4572" class="Function">C.≤-trans</a> <a id="14493" class="Symbol">(</a><a id="14494" href="CantorNormalForm.Base.html#2578" class="Function">left-is-≤-monotone</a> <a id="14513" class="Symbol">(</a><a id="14514" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14518" href="Interpretations.CnfToBrw.html#14258" class="Function">blimr</a> <a id="14524" href="Interpretations.CnfToBrw.html#14479" class="Bound">i</a><a id="14525" class="Symbol">))</a> <a id="14528" href="Interpretations.CnfToBrw.html#13857" class="Bound">w</a>
  <a id="14532" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a> <a id="14534" class="Symbol">:</a> <a id="14536" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14538" class="Symbol">→</a> <a id="14540" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a>
  <a id="14546" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a> <a id="14548" href="Interpretations.CnfToBrw.html#14548" class="Bound">i</a> <a id="14550" class="Symbol">=</a> <a id="14552" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14555" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a> <a id="14557" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14559" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a> <a id="14561" href="Interpretations.CnfToBrw.html#14548" class="Bound">i</a> <a id="14563" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14565" href="Interpretations.CnfToBrw.html#14444" class="Function">a≥lr</a> <a id="14570" href="Interpretations.CnfToBrw.html#14548" class="Bound">i</a> <a id="14572" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a>
  <a id="14576" href="Interpretations.CnfToBrw.html#14576" class="Function">s↑</a> <a id="14579" class="Symbol">:</a> <a id="14581" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="14599" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a>
  <a id="14603" href="Interpretations.CnfToBrw.html#14576" class="Function">s↑</a> <a id="14606" href="Interpretations.CnfToBrw.html#14606" class="Bound">i</a> <a id="14608" class="Symbol">=</a> <a id="14610" href="CantorNormalForm.Base.html#1400" class="InductiveConstructor">&lt;₃</a> <a id="14613" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14618" class="Symbol">(</a><a id="14619" href="Interpretations.CnfToBrw.html#14211" class="Function">r↑</a> <a id="14622" href="Interpretations.CnfToBrw.html#14606" class="Bound">i</a><a id="14623" class="Symbol">)</a>
  <a id="14627" href="Interpretations.CnfToBrw.html#14627" class="Function">s≤x</a> <a id="14631" class="Symbol">:</a> <a id="14633" class="Symbol">∀</a> <a id="14635" href="Interpretations.CnfToBrw.html#14635" class="Bound">i</a> <a id="14637" class="Symbol">→</a> <a id="14639" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a> <a id="14641" href="Interpretations.CnfToBrw.html#14635" class="Bound">i</a> <a id="14643" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="14647" href="Interpretations.CnfToBrw.html#13809" class="Bound">x</a>
  <a id="14651" href="Interpretations.CnfToBrw.html#14627" class="Function">s≤x</a> <a id="14655" href="Interpretations.CnfToBrw.html#14655" class="Bound">i</a> <a id="14657" class="Symbol">=</a> <a id="14659" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="14662" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14667" class="Symbol">(</a><a id="14668" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="14672" href="Interpretations.CnfToBrw.html#14258" class="Function">blimr</a> <a id="14678" href="Interpretations.CnfToBrw.html#14655" class="Bound">i</a><a id="14679" class="Symbol">)</a>
  <a id="14683" href="Interpretations.CnfToBrw.html#14683" class="Function">x-min</a> <a id="14689" class="Symbol">:</a> <a id="14691" class="Symbol">∀</a> <a id="14693" href="Interpretations.CnfToBrw.html#14693" class="Bound">z</a> <a id="14695" class="Symbol">→</a> <a id="14697" class="Symbol">(∀</a> <a id="14700" href="Interpretations.CnfToBrw.html#14700" class="Bound">i</a> <a id="14702" class="Symbol">→</a> <a id="14704" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a> <a id="14706" href="Interpretations.CnfToBrw.html#14700" class="Bound">i</a> <a id="14708" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="14712" href="Interpretations.CnfToBrw.html#14693" class="Bound">z</a><a id="14713" class="Symbol">)</a> <a id="14715" class="Symbol">→</a> <a id="14717" href="Interpretations.CnfToBrw.html#13809" class="Bound">x</a> <a id="14719" href="CantorNormalForm.Base.html#1554" class="Function Operator">C.≤</a> <a id="14723" href="Interpretations.CnfToBrw.html#14693" class="Bound">z</a>
  <a id="14727" href="Interpretations.CnfToBrw.html#14683" class="Function">x-min</a> <a id="14733" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="14735" href="Interpretations.CnfToBrw.html#14735" class="Bound">h</a> <a id="14737" class="Symbol">=</a> <a id="14739" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14745" class="Symbol">(</a><a id="14746" href="CantorNormalForm.Base.html#2461" class="Function">ω^≰𝟎</a> <a id="14751" class="Symbol">(</a><a id="14752" href="Interpretations.CnfToBrw.html#14735" class="Bound">h</a> <a id="14754" class="Number">0</a><a id="14755" class="Symbol">))</a>
  <a id="14760" href="Interpretations.CnfToBrw.html#14683" class="Function">x-min</a> <a id="14766" class="Symbol">(</a><a id="14767" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">ω^</a> <a id="14770" href="Interpretations.CnfToBrw.html#14770" class="Bound">u</a> <a id="14772" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">+</a> <a id="14774" href="Interpretations.CnfToBrw.html#14774" class="Bound">v</a> <a id="14776" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">[</a> <a id="14778" class="Symbol">_</a> <a id="14780" href="CantorNormalForm.Base.html#1173" class="InductiveConstructor Operator">]</a><a id="14781" class="Symbol">)</a> <a id="14783" href="Interpretations.CnfToBrw.html#14783" class="Bound">h</a> <a id="14785" class="Keyword">with</a> <a id="14790" href="CantorNormalForm.Base.html#9121" class="Function">&lt;-tri</a> <a id="14796" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a> <a id="14798" href="Interpretations.CnfToBrw.html#14770" class="Bound">u</a>
  <a id="14802" class="Symbol">...</a> <a id="14806" class="Symbol">|</a> <a id="14808" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14812" href="Interpretations.CnfToBrw.html#14812" class="Bound">a&lt;u</a> <a id="14816" class="Symbol">=</a> <a id="14818" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14822" class="Symbol">(</a><a id="14823" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="14826" href="Interpretations.CnfToBrw.html#14812" class="Bound">a&lt;u</a><a id="14829" class="Symbol">)</a>
  <a id="14833" class="Symbol">...</a> <a id="14837" class="Symbol">|</a> <a id="14839" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14843" class="Symbol">(</a><a id="14844" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14848" href="Interpretations.CnfToBrw.html#14848" class="Bound">a&gt;u</a><a id="14851" class="Symbol">)</a> <a id="14853" class="Symbol">=</a> <a id="14855" href="Cubical.Data.Empty.Base.html#164" class="Function">⊥.rec</a> <a id="14861" class="Symbol">(</a><a id="14862" href="CantorNormalForm.Base.html#4318" class="Function">≤→≯</a> <a id="14866" class="Symbol">(</a><a id="14867" class="Bound">h</a> <a id="14869" class="Number">0</a><a id="14870" class="Symbol">)</a> <a id="14872" class="Symbol">(</a><a id="14873" href="CantorNormalForm.Base.html#1327" class="InductiveConstructor">&lt;₂</a> <a id="14876" href="Interpretations.CnfToBrw.html#14848" class="Bound">a&gt;u</a><a id="14879" class="Symbol">))</a>
  <a id="14884" class="Symbol">...</a> <a id="14888" class="Symbol">|</a> <a id="14890" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14894" class="Symbol">(</a><a id="14895" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14899" href="Interpretations.CnfToBrw.html#14899" class="Bound">a≡u</a><a id="14902" class="Symbol">)</a> <a id="14904" class="Symbol">=</a> <a id="14906" href="CantorNormalForm.Base.html#10670" class="Function">≤₃</a> <a id="14909" href="Interpretations.CnfToBrw.html#14899" class="Bound">a≡u</a> <a id="14913" class="Symbol">(</a><a id="14914" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="14918" href="Interpretations.CnfToBrw.html#14258" class="Function">blimr</a> <a id="14924" class="Bound">v</a> <a id="14926" class="Symbol">(λ</a> <a id="14929" href="Interpretations.CnfToBrw.html#14929" class="Bound">i</a> <a id="14931" class="Symbol">→</a> <a id="14933" href="CantorNormalForm.Base.html#10972" class="Function">≤₃⁻¹</a> <a id="14938" href="Interpretations.CnfToBrw.html#14899" class="Bound">a≡u</a> <a id="14942" class="Symbol">(</a><a id="14943" class="Bound">h</a> <a id="14945" href="Interpretations.CnfToBrw.html#14929" class="Bound">i</a><a id="14946" class="Symbol">)))</a>
  <a id="14952" href="Interpretations.CnfToBrw.html#14952" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a> <a id="14972" class="Symbol">:</a> <a id="14974" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="14979" href="Interpretations.CnfToBrw.html#13809" class="Bound">x</a> <a id="14981" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14983" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="14989" class="Symbol">(</a><a id="14990" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="14995" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14997" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a><a id="14998" class="Symbol">)</a> <a id="15000" class="Symbol">{</a><a id="15001" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="15027" href="Interpretations.CnfToBrw.html#14576" class="Function">s↑</a><a id="15029" class="Symbol">}</a>
  <a id="15033" href="Interpretations.CnfToBrw.html#14952" class="Function">CtoB⟨x⟩≡lim⟨CtoB∘s⟩</a> <a id="15053" class="Symbol">=</a>
         <a id="15064" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15069" href="Interpretations.CnfToBrw.html#13809" class="Bound">x</a>
       <a id="15078" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15086" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="15097" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="15101" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="15103" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15108" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a> <a id="15110" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="15114" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15119" href="Interpretations.CnfToBrw.html#13836" class="Bound">b</a>
       <a id="15128" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15136" class="Symbol">(</a><a id="15137" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="15141" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="15143" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15148" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a> <a id="15150" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+_</a><a id="15154" class="Symbol">)</a> <a id="15156" href="Interpretations.CnfToBrw.html#14320" class="Function">CtoB⟨b⟩≡lim⟨CtoB∘r⟩</a> <a id="15176" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="15187" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="15191" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="15193" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15198" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a> <a id="15200" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="15204" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15210" class="Symbol">(</a><a id="15211" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15216" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15218" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a><a id="15219" class="Symbol">)</a> <a id="15221" class="Symbol">{</a><a id="15222" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="15248" href="Interpretations.CnfToBrw.html#14211" class="Function">r↑</a><a id="15250" class="Symbol">}</a>
       <a id="15259" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15262" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15267" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="15278" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15284" class="Symbol">(λ</a> <a id="15287" href="Interpretations.CnfToBrw.html#15287" class="Bound">i</a> <a id="15289" class="Symbol">→</a> <a id="15291" href="BrouwerTree.Core.html#2546" class="Function">B.ω</a> <a id="15295" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="15297" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15302" href="Interpretations.CnfToBrw.html#13815" class="Bound">a</a> <a id="15304" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">B.+</a> <a id="15308" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15313" class="Symbol">(</a><a id="15314" href="Interpretations.CnfToBrw.html#14184" class="Function">r</a> <a id="15316" href="Interpretations.CnfToBrw.html#15287" class="Bound">i</a><a id="15317" class="Symbol">))</a>
       <a id="15327" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15330" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15335" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="15346" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15352" class="Symbol">(</a><a id="15353" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15358" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15360" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a><a id="15361" class="Symbol">)</a> <a id="15363" class="Comment">-- having different monotonicity proofs</a>
       <a id="15410" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15413" href="BrouwerTree.Properties.html#1216" class="Function">limit-pointwise-equal</a> <a id="15435" class="Symbol">_</a> <a id="15437" class="Symbol">_</a> <a id="15439" class="Symbol">(λ</a> <a id="15442" href="Interpretations.CnfToBrw.html#15442" class="Bound">_</a> <a id="15444" class="Symbol">→</a> <a id="15446" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="15450" class="Symbol">)</a> <a id="15452" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
         <a id="15463" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15469" class="Symbol">(</a><a id="15470" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15475" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15477" href="Interpretations.CnfToBrw.html#14532" class="Function">s</a><a id="15478" class="Symbol">)</a> <a id="15480" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="CtoB-preserves-FS"></a><a id="15483" href="Interpretations.CnfToBrw.html#15483" class="Function">CtoB-preserves-FS</a> <a id="15501" class="Symbol">:</a> <a id="15503" class="Symbol">∀</a> <a id="15505" href="Interpretations.CnfToBrw.html#15505" class="Bound">x</a> <a id="15507" class="Symbol">→</a> <a id="15509" href="Interpretations.CnfToBrw.html#15505" class="Bound">x</a> <a id="15511" href="CantorNormalForm.Base.html#1546" class="Function Operator">C.&gt;</a> <a id="15515" href="CantorNormalForm.Base.html#1163" class="InductiveConstructor">𝟎</a> <a id="15517" class="Symbol">→</a> <a id="15519" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15521" class="Symbol">(</a><a id="15522" href="Abstract.ZerSucLim.html#2670" class="Function">C.is-strong-suc</a> <a id="15538" href="Interpretations.CnfToBrw.html#15505" class="Bound">x</a><a id="15539" class="Symbol">)</a>
  <a id="15543" class="Symbol">→</a> <a id="15545" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15548" href="Interpretations.CnfToBrw.html#15548" class="Bound">s</a> <a id="15550" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15552" class="Symbol">(</a><a id="15553" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15555" class="Symbol">→</a> <a id="15557" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="15560" class="Symbol">)</a> <a id="15562" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15564" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15567" href="Interpretations.CnfToBrw.html#15567" class="Bound">s↑</a> <a id="15570" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15572" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="15590" href="Interpretations.CnfToBrw.html#15548" class="Bound">s</a> <a id="15592" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
     <a id="15599" class="Symbol">((</a><a id="15601" href="Interpretations.CnfToBrw.html#15505" class="Bound">x</a> <a id="15603" href="Abstract.ZerSucLim.html#3903" class="Function Operator">C.is-lim-of</a> <a id="15615" class="Symbol">(</a><a id="15616" href="Interpretations.CnfToBrw.html#15548" class="Bound">s</a> <a id="15618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15620" href="Interpretations.CnfToBrw.html#15567" class="Bound">s↑</a><a id="15622" class="Symbol">))</a> <a id="15625" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15627" class="Symbol">(</a><a id="15628" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15633" href="Interpretations.CnfToBrw.html#15505" class="Bound">x</a> <a id="15635" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15637" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="15643" class="Symbol">(</a><a id="15644" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="15649" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15651" href="Interpretations.CnfToBrw.html#15548" class="Bound">s</a><a id="15652" class="Symbol">)</a> <a id="15654" class="Symbol">{</a><a id="15655" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="15681" href="Interpretations.CnfToBrw.html#15567" class="Bound">s↑</a><a id="15683" class="Symbol">}))</a>
<a id="15687" href="Interpretations.CnfToBrw.html#15483" class="Function">CtoB-preserves-FS</a> <a id="15705" class="Symbol">=</a> <a id="15707" href="CantorNormalForm.Wellfoundedness.html#2732" class="Function">C.wf-ind</a> <a id="15716" href="Interpretations.CnfToBrw.html#10155" class="Function">CtoB-preserves-FS-step</a>

<a id="fund-sequence"></a><a id="15740" href="Interpretations.CnfToBrw.html#15740" class="Function">fund-sequence</a> <a id="15754" class="Symbol">:</a> <a id="15756" class="Symbol">(</a><a id="15757" href="Interpretations.CnfToBrw.html#15757" class="Bound">x</a> <a id="15759" class="Symbol">:</a> <a id="15761" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="15764" class="Symbol">)</a> <a id="15766" class="Symbol">→</a> <a id="15768" href="Abstract.ZerSucLim.html#4040" class="Function">C.is-lim</a> <a id="15777" href="Interpretations.CnfToBrw.html#15757" class="Bound">x</a> <a id="15779" class="Symbol">→</a> <a id="15781" class="Symbol">(</a><a id="15782" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15784" class="Symbol">→</a> <a id="15786" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="15789" class="Symbol">)</a>
<a id="15791" href="Interpretations.CnfToBrw.html#15740" class="Function">fund-sequence</a> <a id="15805" href="Interpretations.CnfToBrw.html#15805" class="Bound">x</a> <a id="15807" href="Interpretations.CnfToBrw.html#15807" class="Bound">p</a> <a id="15809" class="Symbol">=</a> <a id="15811" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15815" class="Symbol">(</a><a id="15816" href="Interpretations.CnfToBrw.html#15483" class="Function">CtoB-preserves-FS</a> <a id="15834" href="Interpretations.CnfToBrw.html#15805" class="Bound">x</a> <a id="15836" class="Symbol">(</a><a id="15837" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="15843" href="Interpretations.CnfToBrw.html#15807" class="Bound">p</a><a id="15844" class="Symbol">)</a> <a id="15846" class="Symbol">(</a><a id="15847" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="15862" href="Interpretations.CnfToBrw.html#15807" class="Bound">p</a><a id="15863" class="Symbol">))</a>

<a id="fund-sequence↑"></a><a id="15867" href="Interpretations.CnfToBrw.html#15867" class="Function">fund-sequence↑</a> <a id="15882" class="Symbol">:</a> <a id="15884" class="Symbol">(</a><a id="15885" href="Interpretations.CnfToBrw.html#15885" class="Bound">x</a> <a id="15887" class="Symbol">:</a> <a id="15889" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="15892" class="Symbol">)</a> <a id="15894" class="Symbol">→</a> <a id="15896" class="Symbol">(</a><a id="15897" href="Interpretations.CnfToBrw.html#15897" class="Bound">p</a> <a id="15899" class="Symbol">:</a> <a id="15901" href="Abstract.ZerSucLim.html#4040" class="Function">C.is-lim</a> <a id="15910" href="Interpretations.CnfToBrw.html#15885" class="Bound">x</a><a id="15911" class="Symbol">)</a> <a id="15913" class="Symbol">→</a> <a id="15915" href="Abstract.ZerSucLim.html#1807" class="Function">C.is-&lt;-increasing</a> <a id="15933" class="Symbol">(</a><a id="15934" href="Interpretations.CnfToBrw.html#15740" class="Function">fund-sequence</a> <a id="15948" href="Interpretations.CnfToBrw.html#15885" class="Bound">x</a> <a id="15950" href="Interpretations.CnfToBrw.html#15897" class="Bound">p</a><a id="15951" class="Symbol">)</a>
<a id="15953" href="Interpretations.CnfToBrw.html#15867" class="Function">fund-sequence↑</a> <a id="15968" href="Interpretations.CnfToBrw.html#15968" class="Bound">x</a> <a id="15970" href="Interpretations.CnfToBrw.html#15970" class="Bound">p</a> <a id="15972" class="Symbol">=</a> <a id="15974" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="15978" class="Symbol">(</a><a id="15979" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="15983" class="Symbol">(</a><a id="15984" href="Interpretations.CnfToBrw.html#15483" class="Function">CtoB-preserves-FS</a> <a id="16002" href="Interpretations.CnfToBrw.html#15968" class="Bound">x</a> <a id="16004" class="Symbol">(</a><a id="16005" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="16011" href="Interpretations.CnfToBrw.html#15970" class="Bound">p</a><a id="16012" class="Symbol">)</a> <a id="16014" class="Symbol">(</a><a id="16015" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="16030" href="Interpretations.CnfToBrw.html#15970" class="Bound">p</a><a id="16031" class="Symbol">)))</a>
<a id="CtoB-preserves-fund-sequence"></a><a id="16035" href="Interpretations.CnfToBrw.html#16035" class="Function">CtoB-preserves-fund-sequence</a> <a id="16064" class="Symbol">:</a> <a id="16066" class="Symbol">(</a><a id="16067" href="Interpretations.CnfToBrw.html#16067" class="Bound">x</a> <a id="16069" class="Symbol">:</a> <a id="16071" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="16074" class="Symbol">)</a> <a id="16076" class="Symbol">→</a> <a id="16078" class="Symbol">(</a><a id="16079" href="Interpretations.CnfToBrw.html#16079" class="Bound">p</a> <a id="16081" class="Symbol">:</a> <a id="16083" href="Abstract.ZerSucLim.html#4040" class="Function">C.is-lim</a> <a id="16092" href="Interpretations.CnfToBrw.html#16067" class="Bound">x</a><a id="16093" class="Symbol">)</a>
                             <a id="16124" class="Symbol">→</a> <a id="16126" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="16131" href="Interpretations.CnfToBrw.html#16067" class="Bound">x</a> <a id="16133" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="16135" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="16141" class="Symbol">(</a><a id="16142" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="16147" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16149" href="Interpretations.CnfToBrw.html#15740" class="Function">fund-sequence</a> <a id="16163" href="Interpretations.CnfToBrw.html#16067" class="Bound">x</a> <a id="16165" href="Interpretations.CnfToBrw.html#16079" class="Bound">p</a><a id="16166" class="Symbol">)</a> <a id="16168" class="Symbol">{</a><a id="16169" href="Interpretations.CnfToBrw.html#2344" class="Function">CtoB-preserves-increasing</a> <a id="16195" class="Symbol">(</a><a id="16196" href="Interpretations.CnfToBrw.html#15867" class="Function">fund-sequence↑</a> <a id="16211" href="Interpretations.CnfToBrw.html#16067" class="Bound">x</a> <a id="16213" href="Interpretations.CnfToBrw.html#16079" class="Bound">p</a><a id="16214" class="Symbol">)}</a>
<a id="16217" href="Interpretations.CnfToBrw.html#16035" class="Function">CtoB-preserves-fund-sequence</a> <a id="16246" href="Interpretations.CnfToBrw.html#16246" class="Bound">x</a> <a id="16248" href="Interpretations.CnfToBrw.html#16248" class="Bound">p</a> <a id="16250" class="Symbol">=</a> <a id="16252" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16256" class="Symbol">(</a><a id="16257" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16261" class="Symbol">(</a><a id="16262" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="16266" class="Symbol">(</a><a id="16267" href="Interpretations.CnfToBrw.html#15483" class="Function">CtoB-preserves-FS</a> <a id="16285" href="Interpretations.CnfToBrw.html#16246" class="Bound">x</a> <a id="16287" class="Symbol">(</a><a id="16288" href="CantorNormalForm.Classifiability.html#7499" class="Function">lim&gt;𝟎</a> <a id="16294" href="Interpretations.CnfToBrw.html#16248" class="Bound">p</a><a id="16295" class="Symbol">)</a> <a id="16297" class="Symbol">(</a><a id="16298" href="CantorNormalForm.Classifiability.html#7742" class="Function">lim-is-not-suc</a> <a id="16313" href="Interpretations.CnfToBrw.html#16248" class="Bound">p</a><a id="16314" class="Symbol">))))</a>
</pre></body></html>

==> anc/html/Paper.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>BrouwerTree.OrdinalDecidability.Paper</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--erasure</a> <a id="33" class="Pragma">--guardedness</a> <a id="47" class="Pragma">--lossy-unification</a> <a id="67" class="Symbol">#-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="BrouwerTree.OrdinalDecidability.Paper.html" class="Module">BrouwerTree.OrdinalDecidability.Paper</a> <a id="116" class="Keyword">where</a>

<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="BrouwerTree.OrdinalDecidability.Basic.html" class="Module">BrouwerTree.OrdinalDecidability.Basic</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html" class="Module">BrouwerTree.OrdinalDecidability.GeneralProperties</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MinFunctionRel</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html" class="Module">BrouwerTree.OrdinalDecidability.MaxFunctionRel</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationConstruction</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationCut</a>
<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationLemmas</a>
<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html" class="Module">BrouwerTree.OrdinalDecidability.QuantificationTheorem</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html" class="Module">BrouwerTree.OrdinalDecidability.LPOMinMax</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="BrouwerTree.OrdinalDecidability.CountableChoice.html" class="Module">BrouwerTree.OrdinalDecidability.CountableChoice</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="BrouwerTree.OrdinalDecidability.Sierpinski.html" class="Module">BrouwerTree.OrdinalDecidability.Sierpinski</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html" class="Module">BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared</a>

<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="BrouwerTree.Everything.html" class="Module">BrouwerTree.Everything</a>

<a id="895" class="Keyword">open</a> <a id="900" class="Keyword">import</a> <a id="907" href="CantorNormalForm.Base.html" class="Module">CantorNormalForm.Base</a> <a id="929" class="Keyword">using</a> <a id="935" class="Symbol">(</a><a id="936" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="939" class="Symbol">)</a>
<a id="941" class="Keyword">import</a> <a id="948" href="Interpretations.CnfToBrw.html" class="Module">Interpretations.CnfToBrw</a> <a id="973" class="Keyword">using</a> <a id="979" class="Symbol">(</a><a id="980" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a><a id="984" class="Symbol">)</a>
<a id="986" class="Keyword">open</a> <a id="991" href="Interpretations.CnfToBrw.html" class="Module">Interpretations.CnfToBrw</a> <a id="1016" class="Keyword">renaming</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Interpretations.CnfToBrw.html#779" class="Function">CtoB</a> <a id="1031" class="Symbol">to</a> <a id="1034" class="Function">CnfToBrw</a><a id="1042" class="Symbol">)</a>

<a id="1045" class="Keyword">open</a> <a id="1050" class="Keyword">import</a> <a id="1057" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="1075" class="Symbol">as</a> <a id="1078" class="Module">B</a> <a id="1080" class="Keyword">using</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1091" class="Symbol">)</a>
<a id="1093" class="Keyword">open</a> <a id="1098" class="Keyword">import</a> <a id="1105" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a>
<a id="1135" class="Keyword">open</a> <a id="1140" class="Keyword">import</a> <a id="1147" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="1164" class="Keyword">using</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1172" class="Symbol">;</a> <a id="1174" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1178" class="Symbol">;</a> <a id="1180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Keyword">renaming</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="1199" class="Symbol">to</a> <a id="1202" class="Primitive Operator">_N+_</a><a id="1206" class="Symbol">)</a>
<a id="1208" class="Keyword">open</a> <a id="1213" class="Keyword">import</a> <a id="1220" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="1239" class="Keyword">hiding</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="1248" class="Symbol">;</a> <a id="1250" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a><a id="1258" class="Symbol">)</a>
<a id="1260" class="Keyword">open</a> <a id="1265" class="Keyword">import</a> <a id="1272" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="1289" class="Keyword">open</a> <a id="1294" class="Keyword">import</a> <a id="1301" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="1329" class="Keyword">open</a> <a id="1334" class="Keyword">import</a> <a id="1341" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="1370" class="Keyword">open</a> <a id="1375" class="Keyword">import</a> <a id="1382" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="1410" class="Keyword">open</a> <a id="1415" class="Keyword">import</a> <a id="1422" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="1452" class="Keyword">open</a> <a id="1457" class="Keyword">import</a> <a id="1464" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>
  <a id="1496" class="Keyword">renaming</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1518" class="Symbol">to</a> <a id="1521" class="Function">isWellFounded</a><a id="1534" class="Symbol">)</a>
<a id="1536" class="Keyword">open</a> <a id="1541" class="Keyword">import</a> <a id="1548" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="1573" class="Keyword">open</a> <a id="1578" class="Keyword">import</a> <a id="1585" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>

<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="General-Properties.html" class="Module">General-Properties</a>
<a id="1641" class="Keyword">open</a> <a id="1646" class="Keyword">import</a> <a id="1653" href="Iff.html" class="Module">Iff</a>
<a id="1657" class="Keyword">open</a> <a id="1662" class="Keyword">import</a> <a id="1669" href="PropTrunc.html" class="Module">PropTrunc</a>
<a id="1679" class="Keyword">open</a> <a id="1684" class="Keyword">import</a> <a id="1691" href="FinChoice.html" class="Module">FinChoice</a>

<a id="1702" class="Keyword">private</a>
 <a id="1711" class="Keyword">variable</a>
  <a id="1722" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="1724" href="BrouwerTree.OrdinalDecidability.Paper.html#1724" class="Generalizable">ℓ&#39;</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1736" class="Comment">-- Section 2. Brouwer Tree Ordinals</a>

<a id="1773" class="Keyword">module</a> <a id="Lemma-1"></a><a id="1780" href="BrouwerTree.OrdinalDecidability.Paper.html#1780" class="Module">Lemma-1</a> <a id="1788" class="Keyword">where</a>
 <a id="Lemma-1.[i]"></a><a id="1795" href="BrouwerTree.OrdinalDecidability.Paper.html#1795" class="Function">[i]</a> <a id="1799" class="Symbol">:</a> <a id="1801" class="Symbol">(</a><a id="1802" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1809" class="Symbol">)</a>
     <a id="1816" class="Symbol">→</a> <a id="1818" class="Symbol">(</a><a id="1819" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1821" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1823" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="1827" class="Symbol">)</a>
       <a id="1836" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1838" class="Symbol">((</a><a id="1840" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1843" href="BrouwerTree.OrdinalDecidability.Paper.html#1843" class="Bound">β</a> <a id="1845" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1847" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="1851" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1853" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1855" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1857" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="1862" href="BrouwerTree.OrdinalDecidability.Paper.html#1843" class="Bound">β</a><a id="1863" class="Symbol">)</a>
       <a id="1872" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1874" class="Symbol">(</a><a id="1875" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="1878" href="BrouwerTree.OrdinalDecidability.Paper.html#1878" class="Bound">f</a> <a id="1880" href="PropTrunc.html#1594" class="Function">∈</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="1890" class="Symbol">)</a> <a id="1892" href="PropTrunc.html#1594" class="Function">]</a> <a id="1894" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="1897" href="BrouwerTree.OrdinalDecidability.Paper.html#1897" class="Bound">f↑</a> <a id="1900" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="1902" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="1913" href="BrouwerTree.OrdinalDecidability.Paper.html#1878" class="Bound">f</a> <a id="1915" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="1917" href="BrouwerTree.OrdinalDecidability.Paper.html#1802" class="Bound">α</a> <a id="1919" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="1921" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="1927" href="BrouwerTree.OrdinalDecidability.Paper.html#1878" class="Bound">f</a> <a id="1929" class="Symbol">{</a><a id="1930" href="BrouwerTree.OrdinalDecidability.Paper.html#1897" class="Bound">f↑</a><a id="1932" class="Symbol">}))</a>
 <a id="1937" href="BrouwerTree.OrdinalDecidability.Paper.html#1795" class="Function">[i]</a> <a id="1941" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="1949" class="Symbol">(</a><a id="1950" href="BrouwerTree.Classifiability.html#2930" class="Function">Brw-has-classification</a> <a id="1973" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a><a id="1974" class="Symbol">)</a>
  <a id="1978" class="Keyword">where</a>
   <a id="1987" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Abstract.ZerSucLim.html#1975" class="Function">is-zero</a> <a id="2001" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2003" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Abstract.ZerSucLim.html#2670" class="Function">is-strong-suc</a> <a id="2020" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2022" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2024" href="Abstract.ZerSucLim.html#4040" class="Function">is-lim</a> <a id="2031" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a><a id="2032" class="Symbol">)</a>
       <a id="2041" class="Symbol">→</a> <a id="2043" class="Symbol">(</a><a id="2044" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2046" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2048" href="BrouwerTree.Core.html#998" class="InductiveConstructor">zero</a><a id="2052" class="Symbol">)</a>
         <a id="2063" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2065" class="Symbol">((</a><a id="2067" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2070" href="BrouwerTree.OrdinalDecidability.Paper.html#2070" class="Bound">β</a> <a id="2072" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2074" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="2078" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2080" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2082" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2084" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2089" href="BrouwerTree.OrdinalDecidability.Paper.html#2070" class="Bound">β</a><a id="2090" class="Symbol">)</a>
         <a id="2101" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2103" class="Symbol">(</a><a id="2104" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="2107" href="BrouwerTree.OrdinalDecidability.Paper.html#2107" class="Bound">f</a> <a id="2109" href="PropTrunc.html#1594" class="Function">∈</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2119" class="Symbol">)</a> <a id="2121" href="PropTrunc.html#1594" class="Function">]</a> <a id="2123" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2126" href="BrouwerTree.OrdinalDecidability.Paper.html#2126" class="Bound">f↑</a> <a id="2129" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2131" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="2142" href="BrouwerTree.OrdinalDecidability.Paper.html#2107" class="Bound">f</a> <a id="2144" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2146" href="BrouwerTree.OrdinalDecidability.Paper.html#1941" class="Bound">α</a> <a id="2148" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2150" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="2156" href="BrouwerTree.OrdinalDecidability.Paper.html#2107" class="Bound">f</a> <a id="2158" class="Symbol">{</a><a id="2159" href="BrouwerTree.OrdinalDecidability.Paper.html#2126" class="Bound">f↑</a><a id="2161" class="Symbol">}))</a>
   <a id="2168" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2177" href="BrouwerTree.OrdinalDecidability.Paper.html#2177" class="Bound">z</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">=</a> <a id="2182" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2186" class="Symbol">(</a><a id="2187" href="BrouwerTree.Classifiability.html#1062" class="Function">is-zero→≡zero</a> <a id="2201" href="BrouwerTree.OrdinalDecidability.Paper.html#2177" class="Bound">z</a><a id="2202" class="Symbol">)</a>
   <a id="2207" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2221" class="Symbol">(</a><a id="2222" href="BrouwerTree.OrdinalDecidability.Paper.html#2222" class="Bound">β</a> <a id="2224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2226" href="BrouwerTree.OrdinalDecidability.Paper.html#2226" class="Bound">s</a> <a id="2228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2230" class="Symbol">_)))</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2246" class="Symbol">(</a><a id="2247" href="BrouwerTree.OrdinalDecidability.Paper.html#2222" class="Bound">β</a> <a id="2249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2251" href="BrouwerTree.Classifiability.html#1508" class="Function">is-suc→≡succ</a> <a id="2264" href="BrouwerTree.OrdinalDecidability.Paper.html#2226" class="Bound">s</a><a id="2265" class="Symbol">))</a>
   <a id="2271" href="BrouwerTree.OrdinalDecidability.Paper.html#1987" class="Function">lem</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2285" href="BrouwerTree.OrdinalDecidability.Paper.html#2285" class="Bound">l</a><a id="2286" class="Symbol">))</a> <a id="2289" class="Symbol">=</a>
    <a id="2295" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2304" class="Symbol">(</a><a id="2305" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="2312" class="Symbol">(λ</a> <a id="2315" class="Symbol">((</a><a id="2317" href="BrouwerTree.OrdinalDecidability.Paper.html#2317" class="Bound">f</a> <a id="2319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2321" href="BrouwerTree.OrdinalDecidability.Paper.html#2321" class="Bound">f↑</a><a id="2323" class="Symbol">)</a> <a id="2325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2327" href="BrouwerTree.OrdinalDecidability.Paper.html#2327" class="Bound">l&#39;</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">→</a> <a id="2333" class="Symbol">(</a><a id="2334" href="BrouwerTree.OrdinalDecidability.Paper.html#2317" class="Bound">f</a> <a id="2336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2338" href="BrouwerTree.OrdinalDecidability.Paper.html#2321" class="Bound">f↑</a> <a id="2341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2343" href="BrouwerTree.Classifiability.html#1919" class="Function">is-lim→≡limit</a> <a id="2357" href="BrouwerTree.OrdinalDecidability.Paper.html#2327" class="Bound">l&#39;</a><a id="2359" class="Symbol">))</a> <a id="2362" href="BrouwerTree.OrdinalDecidability.Paper.html#2285" class="Bound">l</a><a id="2363" class="Symbol">))</a>

 <a id="Lemma-1.[ii]"></a><a id="2368" href="BrouwerTree.OrdinalDecidability.Paper.html#2368" class="Function">[ii]</a> <a id="2373" class="Symbol">:</a> <a id="2375" class="Symbol">(</a><a id="2376" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2383" class="Symbol">)</a>
      <a id="2391" class="Symbol">→</a> <a id="2393" class="Symbol">(</a><a id="2394" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a> <a id="2396" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2398" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2399" class="Symbol">)</a> <a id="2401" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2403" class="Symbol">(</a><a id="2404" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2406" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2408" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a><a id="2409" class="Symbol">)</a>
      <a id="2417" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2419" class="Symbol">(</a><a id="2420" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a> <a id="2422" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2424" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="2431" href="BrouwerTree.OrdinalDecidability.Paper.html#2431" class="Bound">n</a> <a id="2433" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="2435" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2437" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="2439" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="2441" href="BrouwerTree.OrdinalDecidability.Paper.html#2431" class="Bound">n</a> <a id="2443" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2445" href="BrouwerTree.OrdinalDecidability.Paper.html#2376" class="Bound">α</a><a id="2446" class="Symbol">)</a>
 <a id="2449" href="BrouwerTree.OrdinalDecidability.Paper.html#2368" class="Function">[ii]</a> <a id="2454" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a> <a id="2456" class="Symbol">=</a> <a id="2458" class="Symbol">(</a><a id="2459" href="BrouwerTree.Decidability.Finite.html#3974" class="Function">&lt;ω-or-≥ω</a> <a id="2468" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a> <a id="2470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2472" href="Iff.html#613" class="Function">lr</a> <a id="2475" class="Symbol">(</a><a id="2476" href="BrouwerTree.Decidability.Finite.html#2286" class="Function">isFinite-correct&#39;</a> <a id="2494" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a><a id="2495" class="Symbol">)</a> <a id="2497" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2499" href="Iff.html#671" class="Function">rl</a> <a id="2502" class="Symbol">(</a><a id="2503" href="BrouwerTree.Decidability.Finite.html#2664" class="Function">isFinite-correct₂</a> <a id="2521" href="BrouwerTree.OrdinalDecidability.Paper.html#2454" class="Bound">α</a><a id="2522" class="Symbol">))</a>

 <a id="Lemma-1.[ii]-ad"></a><a id="2527" href="BrouwerTree.OrdinalDecidability.Paper.html#2527" class="Function">[ii]-ad</a> <a id="2535" class="Symbol">:</a> <a id="2537" class="Symbol">(((</a><a id="2540" href="BrouwerTree.OrdinalDecidability.Paper.html#2540" class="Bound">α</a> <a id="2542" href="BrouwerTree.OrdinalDecidability.Paper.html#2542" class="Bound">β</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2557" class="Symbol">(</a><a id="2558" href="BrouwerTree.OrdinalDecidability.Paper.html#2540" class="Bound">α</a> <a id="2560" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2562" href="BrouwerTree.OrdinalDecidability.Paper.html#2542" class="Bound">β</a><a id="2563" class="Symbol">))</a> <a id="2566" href="Iff.html#528" class="Function Operator">↔</a> <a id="2568" href="General-Properties.html#3885" class="Function">LPO</a><a id="2571" class="Symbol">)</a>
         <a id="2582" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2584" class="Symbol">(((</a><a id="2587" href="BrouwerTree.OrdinalDecidability.Paper.html#2587" class="Bound">α</a> <a id="2589" href="BrouwerTree.OrdinalDecidability.Paper.html#2589" class="Bound">β</a> <a id="2591" class="Symbol">:</a> <a id="2593" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2604" class="Symbol">(</a><a id="2605" href="BrouwerTree.OrdinalDecidability.Paper.html#2587" class="Bound">α</a> <a id="2607" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2609" href="BrouwerTree.OrdinalDecidability.Paper.html#2589" class="Bound">β</a><a id="2610" class="Symbol">))</a> <a id="2613" href="Iff.html#528" class="Function Operator">↔</a> <a id="2615" href="General-Properties.html#3885" class="Function">LPO</a><a id="2618" class="Symbol">)</a>
 <a id="2621" href="BrouwerTree.OrdinalDecidability.Paper.html#2527" class="Function">[ii]-ad</a> <a id="2629" class="Symbol">=</a> <a id="2631" class="Symbol">((λ</a> <a id="2635" href="BrouwerTree.OrdinalDecidability.Paper.html#2635" class="Bound">h</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="BrouwerTree.Decidability.html#16906" class="Function">Decω&lt;→LPO</a> <a id="2649" class="Symbol">(λ</a> <a id="2652" href="BrouwerTree.OrdinalDecidability.Paper.html#2652" class="Bound">β</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="BrouwerTree.OrdinalDecidability.Paper.html#2635" class="Bound">h</a> <a id="2658" class="Symbol">(</a><a id="2659" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2664" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2665" class="Symbol">)</a> <a id="2667" href="BrouwerTree.OrdinalDecidability.Paper.html#2652" class="Bound">β</a><a id="2668" class="Symbol">))</a> <a id="2671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2673" href="BrouwerTree.Decidability.html#14974" class="Function">LPO→Dec≤</a><a id="2681" class="Symbol">)</a> <a id="2683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
           <a id="2696" class="Symbol">((λ</a> <a id="2700" href="BrouwerTree.OrdinalDecidability.Paper.html#2700" class="Bound">h</a> <a id="2702" class="Symbol">→</a> <a id="2704" href="BrouwerTree.Decidability.html#20369" class="Function">Dec≡ω·2→LPO</a> <a id="2716" class="Symbol">(λ</a> <a id="2719" href="BrouwerTree.OrdinalDecidability.Paper.html#2719" class="Bound">β</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="BrouwerTree.OrdinalDecidability.Paper.html#2700" class="Bound">h</a> <a id="2725" href="BrouwerTree.OrdinalDecidability.Paper.html#2719" class="Bound">β</a> <a id="2727" class="Symbol">(</a><a id="2728" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="2730" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="2732" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="2733" class="Symbol">)))</a> <a id="2737" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2739" href="BrouwerTree.Decidability.html#20003" class="Function">LPO→Dec≡</a><a id="2747" class="Symbol">)</a>

 <a id="Lemma-1.[iii]"></a><a id="2751" href="BrouwerTree.OrdinalDecidability.Paper.html#2751" class="Function">[iii]</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="Cubical.Relation.Binary.Base.html#2138" class="Function">BinaryRelation.isTrans</a> <a id="2782" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
       <a id="2793" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2795" href="BrouwerTree.OrdinalDecidability.Paper.html#1521" class="Function">isWellFounded</a> <a id="2809" href="BrouwerTree.Core.html#1570" class="Function Operator">_&lt;_</a>
       <a id="2820" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2822" class="Symbol">((</a><a id="2824" href="BrouwerTree.OrdinalDecidability.Paper.html#2824" class="Bound">α</a> <a id="2826" href="BrouwerTree.OrdinalDecidability.Paper.html#2826" class="Bound">β</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2833" class="Symbol">)</a> <a id="2835" class="Symbol">→</a> <a id="2837" class="Symbol">(∀</a> <a id="2840" href="BrouwerTree.OrdinalDecidability.Paper.html#2840" class="Bound">γ</a> <a id="2842" class="Symbol">→</a> <a id="2844" class="Symbol">(</a><a id="2845" href="BrouwerTree.OrdinalDecidability.Paper.html#2840" class="Bound">γ</a> <a id="2847" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2849" href="BrouwerTree.OrdinalDecidability.Paper.html#2824" class="Bound">α</a><a id="2850" class="Symbol">)</a> <a id="2852" href="Iff.html#528" class="Function Operator">↔</a> <a id="2854" class="Symbol">(</a><a id="2855" href="BrouwerTree.OrdinalDecidability.Paper.html#2840" class="Bound">γ</a> <a id="2857" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="2859" href="BrouwerTree.OrdinalDecidability.Paper.html#2826" class="Bound">β</a><a id="2860" class="Symbol">))</a> <a id="2863" class="Symbol">→</a> <a id="2865" href="BrouwerTree.OrdinalDecidability.Paper.html#2824" class="Bound">α</a> <a id="2867" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="2869" href="BrouwerTree.OrdinalDecidability.Paper.html#2826" class="Bound">β</a><a id="2870" class="Symbol">)</a>
 <a id="2873" href="BrouwerTree.OrdinalDecidability.Paper.html#2751" class="Function">[iii]</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="BrouwerTree.Properties.html#2703" class="Function">&lt;-trans</a> <a id="2889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2891" href="BrouwerTree.Code.Results.html#4186" class="Function">&lt;-is-wellfounded</a> <a id="2908" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2910" href="BrouwerTree.Code.Results.html#7337" class="Function">&lt;-extensional</a>

 <a id="Lemma-1.[iv]"></a><a id="2926" href="BrouwerTree.OrdinalDecidability.Paper.html#2926" class="Function">[iv]</a> <a id="2931" class="Symbol">:</a> <a id="2933" class="Symbol">(</a><a id="2934" href="BrouwerTree.OrdinalDecidability.Paper.html#2934" class="Bound">α</a> <a id="2936" href="BrouwerTree.OrdinalDecidability.Paper.html#2936" class="Bound">β</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">→</a> <a id="2947" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2952" href="BrouwerTree.OrdinalDecidability.Paper.html#2934" class="Bound">α</a> <a id="2954" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2956" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="2961" href="BrouwerTree.OrdinalDecidability.Paper.html#2936" class="Bound">β</a> <a id="2963" href="Iff.html#528" class="Function Operator">↔</a> <a id="2965" href="BrouwerTree.OrdinalDecidability.Paper.html#2934" class="Bound">α</a> <a id="2967" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="2969" href="BrouwerTree.OrdinalDecidability.Paper.html#2936" class="Bound">β</a>
 <a id="2972" href="BrouwerTree.OrdinalDecidability.Paper.html#2926" class="Function">[iv]</a> <a id="2977" class="Symbol">_</a> <a id="2979" class="Symbol">_</a> <a id="2981" class="Symbol">=</a> <a id="2983" href="BrouwerTree.Code.Results.html#1724" class="Function">≤-succ-mono⁻¹</a> <a id="2997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2999" href="BrouwerTree.Core.html#1333" class="InductiveConstructor">≤-succ-mono</a>

 <a id="Lemma-1.[v]"></a><a id="3013" href="BrouwerTree.OrdinalDecidability.Paper.html#3013" class="Function">[v]</a> <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">(</a><a id="3020" href="BrouwerTree.OrdinalDecidability.Paper.html#3020" class="Bound">α</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">(</a><a id="3030" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a> <a id="3032" class="Symbol">:</a> <a id="3034" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3041" class="Symbol">)</a> <a id="3043" class="Symbol">{</a><a id="3044" href="BrouwerTree.OrdinalDecidability.Paper.html#3044" class="Bound">f↑</a> <a id="3047" class="Symbol">:</a> <a id="3049" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3060" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a><a id="3061" class="Symbol">}</a>
     <a id="3068" class="Symbol">→</a> <a id="3070" href="BrouwerTree.OrdinalDecidability.Paper.html#3020" class="Bound">α</a> <a id="3072" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3074" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3080" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a> <a id="3082" class="Symbol">{</a><a id="3083" href="BrouwerTree.OrdinalDecidability.Paper.html#3044" class="Bound">f↑</a><a id="3085" class="Symbol">}</a> <a id="3087" class="Symbol">→</a> <a id="3089" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="3092" href="BrouwerTree.OrdinalDecidability.Paper.html#3092" class="Bound">n</a> <a id="3094" href="PropTrunc.html#1594" class="Function">∈</a> <a id="3096" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3098" href="PropTrunc.html#1594" class="Function">]</a> <a id="3100" href="BrouwerTree.OrdinalDecidability.Paper.html#3020" class="Bound">α</a> <a id="3102" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3104" href="BrouwerTree.OrdinalDecidability.Paper.html#3030" class="Bound">f</a> <a id="3106" href="BrouwerTree.OrdinalDecidability.Paper.html#3092" class="Bound">n</a>
 <a id="3109" href="BrouwerTree.OrdinalDecidability.Paper.html#3013" class="Function">[v]</a> <a id="3113" class="Symbol">=</a> <a id="3115" href="BrouwerTree.Code.Results.html#3106" class="Function">below-limit-lemma</a>

 <a id="Lemma-1.[vi]"></a><a id="3135" href="BrouwerTree.OrdinalDecidability.Paper.html#3135" class="Function">[vi]</a> <a id="3140" class="Symbol">:</a> <a id="3142" class="Symbol">(</a><a id="3143" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3150" class="Symbol">)</a> <a id="3152" class="Symbol">(</a><a id="3153" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3159" class="Symbol">→</a> <a id="3161" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3164" class="Symbol">)</a> <a id="3166" class="Symbol">{</a><a id="3167" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3183" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a><a id="3184" class="Symbol">}</a>
      <a id="3192" class="Symbol">→</a> <a id="3194" class="Symbol">(</a><a id="3195" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3201" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3203" class="Symbol">{</a><a id="3204" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3206" class="Symbol">}</a> <a id="3208" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3210" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3215" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3217" class="Symbol">→</a> <a id="3219" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3225" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3227" class="Symbol">{</a><a id="3228" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3230" class="Symbol">}</a> <a id="3232" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3234" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a><a id="3235" class="Symbol">)</a>
      <a id="3243" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3245" class="Symbol">(</a><a id="3246" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3248" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3250" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3256" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3258" class="Symbol">{</a><a id="3259" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3261" class="Symbol">}</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="3270" href="BrouwerTree.OrdinalDecidability.Paper.html#3143" class="Bound">α</a> <a id="3272" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3274" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3280" href="BrouwerTree.OrdinalDecidability.Paper.html#3153" class="Bound">f</a> <a id="3282" class="Symbol">{</a><a id="3283" href="BrouwerTree.OrdinalDecidability.Paper.html#3167" class="Bound">f↑</a><a id="3285" class="Symbol">})</a>
 <a id="3289" href="BrouwerTree.OrdinalDecidability.Paper.html#3135" class="Function">[vi]</a> <a id="3294" href="BrouwerTree.OrdinalDecidability.Paper.html#3294" class="Bound">α</a> <a id="3296" href="BrouwerTree.OrdinalDecidability.Paper.html#3296" class="Bound">f</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="BrouwerTree.Code.Results.html#2273" class="Function">lim≤sx→lim≤x</a> <a id="3313" href="BrouwerTree.OrdinalDecidability.Paper.html#3296" class="Bound">f</a> <a id="3315" href="BrouwerTree.OrdinalDecidability.Paper.html#3294" class="Bound">α</a> <a id="3317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3319" href="BrouwerTree.Code.Results.html#3645" class="Function">x&lt;lim→sx&lt;lim</a> <a id="3332" href="BrouwerTree.OrdinalDecidability.Paper.html#3296" class="Bound">f</a> <a id="3334" href="BrouwerTree.OrdinalDecidability.Paper.html#3294" class="Bound">α</a>

 <a id="Lemma-1.[vii]"></a><a id="3338" href="BrouwerTree.OrdinalDecidability.Paper.html#3338" class="Function">[vii]</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">(</a><a id="3347" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a> <a id="3349" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a> <a id="3351" class="Symbol">:</a> <a id="3353" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">{</a><a id="3363" href="BrouwerTree.OrdinalDecidability.Paper.html#3363" class="Bound">f↑</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3379" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a><a id="3380" class="Symbol">}</a> <a id="3382" class="Symbol">{</a><a id="3383" href="BrouwerTree.OrdinalDecidability.Paper.html#3383" class="Bound">g↑</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="3399" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a><a id="3400" class="Symbol">}</a>
       <a id="3409" class="Symbol">→</a> <a id="3411" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3417" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a> <a id="3419" class="Symbol">{</a><a id="3420" href="BrouwerTree.OrdinalDecidability.Paper.html#3363" class="Bound">f↑</a><a id="3422" class="Symbol">}</a> <a id="3424" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3426" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="3432" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a> <a id="3434" class="Symbol">{</a><a id="3435" href="BrouwerTree.OrdinalDecidability.Paper.html#3383" class="Bound">g↑</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">→</a> <a id="3441" href="BrouwerTree.OrdinalDecidability.Paper.html#3347" class="Bound">f</a> <a id="3443" href="BrouwerTree.Core.html#797" class="Function Operator">≲</a> <a id="3445" href="BrouwerTree.OrdinalDecidability.Paper.html#3349" class="Bound">g</a>
 <a id="3448" href="BrouwerTree.OrdinalDecidability.Paper.html#3338" class="Function">[vii]</a> <a id="3454" href="BrouwerTree.OrdinalDecidability.Paper.html#3454" class="Bound">f</a> <a id="3456" href="BrouwerTree.OrdinalDecidability.Paper.html#3456" class="Bound">g</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="BrouwerTree.Code.Results.html#1009" class="Function">lim≤lim→weakly-bisimilar</a> <a id="3485" href="BrouwerTree.OrdinalDecidability.Paper.html#3454" class="Bound">f</a> <a id="3487" href="BrouwerTree.OrdinalDecidability.Paper.html#3456" class="Bound">g</a>


<a id="Lemma-2"></a><a id="3491" href="BrouwerTree.OrdinalDecidability.Paper.html#3491" class="Function">Lemma-2</a> <a id="3499" class="Symbol">:</a> <a id="3501" class="Symbol">(</a><a id="3502" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3504" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a> <a id="3506" class="Symbol">:</a> <a id="3508" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3511" class="Symbol">)</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3517" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3519" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a> <a id="3521" class="Symbol">→</a> <a id="3523" class="Symbol">(</a><a id="3524" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3526" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3528" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3530" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3532" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a><a id="3533" class="Symbol">)</a> <a id="3535" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3537" class="Symbol">(</a><a id="3538" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3540" href="BrouwerTree.OrdinalDecidability.Paper.html#3502" class="Bound">α</a> <a id="3542" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3544" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3546" href="BrouwerTree.OrdinalDecidability.Paper.html#3504" class="Bound">β</a><a id="3547" class="Symbol">)</a>
<a id="3549" href="BrouwerTree.OrdinalDecidability.Paper.html#3491" class="Function">Lemma-2</a> <a id="3557" href="BrouwerTree.OrdinalDecidability.Paper.html#3557" class="Bound">α</a> <a id="3559" href="BrouwerTree.OrdinalDecidability.Paper.html#3559" class="Bound">β</a> <a id="3561" href="BrouwerTree.OrdinalDecidability.Paper.html#3561" class="Bound">l</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="3576" href="BrouwerTree.OrdinalDecidability.Paper.html#3557" class="Bound">α</a> <a id="3578" href="BrouwerTree.OrdinalDecidability.Paper.html#3559" class="Bound">β</a> <a id="3580" href="BrouwerTree.OrdinalDecidability.Paper.html#3561" class="Bound">l</a> <a id="3582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3584" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19556" class="Function">⇓-monotone</a> <a id="3595" href="BrouwerTree.OrdinalDecidability.Paper.html#3559" class="Bound">β</a> <a id="3597" href="BrouwerTree.OrdinalDecidability.Paper.html#3557" class="Bound">α</a> <a id="3599" href="BrouwerTree.OrdinalDecidability.Paper.html#3561" class="Bound">l</a>

<a id="Lemma-3"></a><a id="3602" href="BrouwerTree.OrdinalDecidability.Paper.html#3602" class="Function">Lemma-3</a> <a id="3610" class="Symbol">:</a> <a id="3612" class="Symbol">(</a><a id="3613" href="BrouwerTree.OrdinalDecidability.Paper.html#3613" class="Bound">α</a> <a id="3615" class="Symbol">:</a> <a id="3617" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3620" class="Symbol">)</a>
        <a id="3630" class="Symbol">→</a> <a id="3632" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3635" href="BrouwerTree.OrdinalDecidability.Paper.html#3635" class="Bound">ƛ</a> <a id="3637" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3639" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="3643" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3645" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="3648" href="BrouwerTree.OrdinalDecidability.Paper.html#3648" class="Bound">n</a> <a id="3650" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="3652" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3654" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="3656" class="Symbol">(</a><a id="3657" href="BrouwerTree.OrdinalDecidability.Paper.html#3613" class="Bound">α</a> <a id="3659" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="3661" href="BrouwerTree.OrdinalDecidability.Paper.html#3635" class="Bound">ƛ</a> <a id="3663" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="3665" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="3667" href="BrouwerTree.OrdinalDecidability.Paper.html#3648" class="Bound">n</a><a id="3668" class="Symbol">)</a> <a id="3670" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3672" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="3690" href="BrouwerTree.OrdinalDecidability.Paper.html#3635" class="Bound">ƛ</a>
<a id="3692" href="BrouwerTree.OrdinalDecidability.Paper.html#3602" class="Function">Lemma-3</a> <a id="3700" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3706" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3710" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19056" class="Function">finite-part</a> <a id="3722" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3726" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#19336" class="Function">decompose-⇓-fin</a> <a id="3742" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a> <a id="3744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3746" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16752" class="Function">⇓-Islim⊎zero</a> <a id="3759" href="BrouwerTree.OrdinalDecidability.Paper.html#3700" class="Bound">α</a>

<a id="3762" class="Keyword">module</a> <a id="Lemma-4"></a><a id="3769" href="BrouwerTree.OrdinalDecidability.Paper.html#3769" class="Module">Lemma-4</a>
        <a id="3785" class="Symbol">(</a><a id="3786" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3788" class="Symbol">:</a> <a id="3790" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3793" class="Symbol">)</a>
        <a id="3803" class="Symbol">(</a><a id="3804" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="3809" class="Symbol">:</a> <a id="3811" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="3829" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a><a id="3830" class="Symbol">)</a>
        <a id="3840" class="Symbol">(</a><a id="3841" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="3848" class="Symbol">)</a>
       <a id="3857" class="Keyword">where</a>

 <a id="Lemma-4.[i]"></a><a id="3865" href="BrouwerTree.OrdinalDecidability.Paper.html#3865" class="Function">[i]</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3873" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3875" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3877" href="Iff.html#528" class="Function Operator">↔</a> <a id="3879" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3881" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3883" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3885" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a>
 <a id="3888" href="BrouwerTree.OrdinalDecidability.Paper.html#3865" class="Function">[i]</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7534" class="Function">⇑-left-≤</a> <a id="3903" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3905" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="3910" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>

 <a id="Lemma-4.[ii]"></a><a id="3914" href="BrouwerTree.OrdinalDecidability.Paper.html#3914" class="Function">[ii]</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3923" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3925" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3927" href="Iff.html#528" class="Function Operator">↔</a> <a id="3929" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3931" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="3933" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="3935" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>
 <a id="3938" href="BrouwerTree.OrdinalDecidability.Paper.html#3914" class="Function">[ii]</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17527" class="Function">⇓-right-≤</a> <a id="3955" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3957" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="3962" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>

 <a id="Lemma-4.[iii]"></a><a id="3966" href="BrouwerTree.OrdinalDecidability.Paper.html#3966" class="Function">[iii]</a> <a id="3972" class="Symbol">:</a> <a id="3974" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3976" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3978" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a> <a id="3980" href="Iff.html#528" class="Function Operator">↔</a> <a id="3982" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="3984" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="3986" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="3988" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>
 <a id="3991" href="BrouwerTree.OrdinalDecidability.Paper.html#3966" class="Function">[iii]</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#9045" class="Function">⇑-right-≤</a> <a id="4009" href="BrouwerTree.OrdinalDecidability.Paper.html#3786" class="Bound">ƛ</a> <a id="4011" href="BrouwerTree.OrdinalDecidability.Paper.html#3804" class="Bound">ƛ-zl</a> <a id="4016" href="BrouwerTree.OrdinalDecidability.Paper.html#3841" class="Bound">α</a>

<a id="4019" class="Comment">-- Section 3. Ordinal Decidability</a>

<a id="Definition-5"></a><a id="4055" href="BrouwerTree.OrdinalDecidability.Paper.html#4055" class="Function">Definition-5</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4081" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="4083" class="Symbol">→</a> <a id="4085" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4090" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="4092" href="BrouwerTree.OrdinalDecidability.Paper.html#4055" class="Function">Definition-5</a> <a id="4105" class="Symbol">=</a> <a id="4107" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a>

<a id="Proposition-6"></a><a id="4120" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="4134" class="Symbol">:</a> <a id="4136" class="Symbol">(</a><a id="4137" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a> <a id="4139" class="Symbol">:</a> <a id="4141" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4146" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4147" class="Symbol">)</a> <a id="4149" class="Symbol">→</a> <a id="4151" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4158" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a>
              <a id="4174" class="Symbol">→</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4181" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a>      <a id="4188" href="Iff.html#528" class="Function Operator">↔</a> <a id="4190" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4202" class="Symbol">(</a><a id="4203" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4205" class="Number">1</a><a id="4206" class="Symbol">)</a>     <a id="4212" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a><a id="4213" class="Symbol">)</a>
              <a id="4229" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4231" class="Symbol">(</a><a id="4232" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4241" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a> <a id="4243" href="Iff.html#528" class="Function Operator">↔</a> <a id="4245" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4257" class="Symbol">(</a><a id="4258" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4260" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="4262" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4264" class="Number">1</a><a id="4265" class="Symbol">)</a> <a id="4267" href="BrouwerTree.OrdinalDecidability.Paper.html#4137" class="Bound">P</a><a id="4268" class="Symbol">)</a>
<a id="4270" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="4284" href="BrouwerTree.OrdinalDecidability.Paper.html#4284" class="Bound">P</a> <a id="4286" href="BrouwerTree.OrdinalDecidability.Paper.html#4286" class="Bound">Pprop</a> <a id="4292" class="Symbol">=</a> <a id="4294" href="BrouwerTree.OrdinalDecidability.Basic.html#8541" class="Function">dec↔1-dec</a> <a id="4304" href="BrouwerTree.OrdinalDecidability.Paper.html#4284" class="Bound">P</a> <a id="4306" href="BrouwerTree.OrdinalDecidability.Paper.html#4286" class="Bound">Pprop</a> <a id="4312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4314" href="BrouwerTree.OrdinalDecidability.Basic.html#9561" class="Function">semidec↔ω+1-dec</a> <a id="4330" href="BrouwerTree.OrdinalDecidability.Paper.html#4284" class="Bound">P</a> <a id="4332" href="BrouwerTree.OrdinalDecidability.Paper.html#4286" class="Bound">Pprop</a>

<a id="Definition-7"></a><a id="4339" href="BrouwerTree.OrdinalDecidability.Paper.html#4339" class="Function">Definition-7</a> <a id="4352" class="Symbol">:</a> <a id="4354" class="Symbol">((</a><a id="4356" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4358" class="Symbol">→</a> <a id="4360" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4364" class="Symbol">)</a> <a id="4366" class="Symbol">→</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4376" class="Symbol">))</a>
             <a id="4392" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4394" class="Symbol">((</a><a id="4396" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4398" class="Symbol">→</a> <a id="4400" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="4403" class="Symbol">)</a>  <a id="4406" class="Symbol">→</a> <a id="4408" class="Symbol">(</a><a id="4409" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4411" class="Symbol">→</a> <a id="4413" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4417" class="Symbol">))</a>
<a id="4420" href="BrouwerTree.OrdinalDecidability.Paper.html#4339" class="Function">Definition-7</a> <a id="4433" class="Symbol">=</a> <a id="4435" href="BrouwerTree.Decidability.html#2448" class="Function">jumpSeq</a>
               <a id="4458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4460" class="Symbol">(λ</a> <a id="4463" href="BrouwerTree.OrdinalDecidability.Paper.html#4463" class="Bound">f</a> <a id="4465" class="Symbol">→</a> <a id="4467" href="BrouwerTree.Decidability.html#13783" class="Function">unjump</a> <a id="4474" href="BrouwerTree.OrdinalDecidability.Paper.html#4463" class="Bound">f</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="4480" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4482" href="BrouwerTree.Decidability.Finite.html#1490" class="Function">isFinite</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">λ</a> <a id="4494" href="BrouwerTree.OrdinalDecidability.Paper.html#4494" class="Bound">n</a> <a id="4496" class="Symbol">→</a> <a id="4498" href="BrouwerTree.Decidability.html#14883" class="Function">Dec¬</a> <a id="4503" class="Symbol">(</a><a id="4504" href="BrouwerTree.Decidability.Finite.html#3720" class="Function">decIsFinite</a> <a id="4516" class="Symbol">(</a><a id="4517" href="BrouwerTree.OrdinalDecidability.Paper.html#4463" class="Bound">f</a> <a id="4519" href="BrouwerTree.OrdinalDecidability.Paper.html#4494" class="Bound">n</a><a id="4520" class="Symbol">)))</a>

<a id="4525" class="Comment">--The proof of Remark-8 can be found after Theorem-15.</a>
<a id="Remark-8"></a><a id="4580" href="BrouwerTree.OrdinalDecidability.Paper.html#4580" class="Function">Remark-8</a> <a id="4589" class="Symbol">:</a> <a id="4591" class="Symbol">(</a><a id="4592" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4601" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4602" class="Symbol">)</a> <a id="4604" class="Symbol">→</a> <a id="4606" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4613" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a>
         <a id="4624" class="Symbol">→</a> <a id="4626" class="Symbol">(</a>         <a id="4636" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4638" href="Iff.html#528" class="Function Operator">↔</a> <a id="4640" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4652" class="Symbol">(</a><a id="4653" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4655" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4657" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4659" class="Number">0</a><a id="4660" class="Symbol">)</a> <a id="4662" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a><a id="4663" class="Symbol">)</a>
         <a id="4674" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4676" class="Symbol">(</a>     <a id="4682" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4686" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4688" href="Iff.html#528" class="Function Operator">↔</a> <a id="4690" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4702" class="Symbol">(</a><a id="4703" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4705" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4707" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4709" class="Number">1</a><a id="4710" class="Symbol">)</a> <a id="4712" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a><a id="4713" class="Symbol">)</a>
         <a id="4724" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4726" class="Symbol">(</a><a id="4727" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="4736" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a> <a id="4738" href="Iff.html#528" class="Function Operator">↔</a> <a id="4740" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4752" class="Symbol">(</a><a id="4753" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4755" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4757" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4759" class="Number">2</a><a id="4760" class="Symbol">)</a> <a id="4762" href="BrouwerTree.OrdinalDecidability.Paper.html#4592" class="Bound">P</a><a id="4763" class="Symbol">)</a>

<a id="Proposition-9"></a><a id="4766" href="BrouwerTree.OrdinalDecidability.Paper.html#4766" class="Function">Proposition-9</a> <a id="4780" class="Symbol">:</a> <a id="4782" class="Symbol">(</a><a id="4783" href="BrouwerTree.OrdinalDecidability.Paper.html#4783" class="Bound">k</a> <a id="4785" class="Symbol">:</a> <a id="4787" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">→</a> <a id="4792" class="Symbol">(</a><a id="4793" href="BrouwerTree.OrdinalDecidability.Paper.html#4793" class="Bound">P</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4802" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4803" class="Symbol">)</a>
              <a id="4819" class="Symbol">→</a> <a id="4821" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4833" class="Symbol">(</a><a id="4834" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4836" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4838" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4840" href="BrouwerTree.OrdinalDecidability.Paper.html#4783" class="Bound">k</a><a id="4841" class="Symbol">)</a> <a id="4843" href="BrouwerTree.OrdinalDecidability.Paper.html#4793" class="Bound">P</a>
              <a id="4859" class="Symbol">→</a> <a id="4861" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="4873" class="Symbol">(</a><a id="4874" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="4876" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="4878" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4885" href="BrouwerTree.OrdinalDecidability.Paper.html#4783" class="Bound">k</a><a id="4886" class="Symbol">))</a> <a id="4889" href="BrouwerTree.OrdinalDecidability.Paper.html#4793" class="Bound">P</a>
<a id="4891" href="BrouwerTree.OrdinalDecidability.Paper.html#4766" class="Function">Proposition-9</a> <a id="4905" href="BrouwerTree.OrdinalDecidability.Paper.html#4905" class="Bound">k</a> <a id="4907" href="BrouwerTree.OrdinalDecidability.Paper.html#4907" class="Bound">P</a> <a id="4909" href="BrouwerTree.OrdinalDecidability.Paper.html#4909" class="Bound">H</a> <a id="4911" class="Symbol">=</a> <a id="4913" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#20924" class="Function">ω·k-dec→ω·k+1-dec</a> <a id="4931" href="BrouwerTree.OrdinalDecidability.Paper.html#4907" class="Bound">P</a> <a id="4933" href="BrouwerTree.OrdinalDecidability.Paper.html#4905" class="Bound">k</a> <a id="4935" href="BrouwerTree.OrdinalDecidability.Paper.html#4909" class="Bound">H</a>

<a id="Proposition-10"></a><a id="4938" href="BrouwerTree.OrdinalDecidability.Paper.html#4938" class="Function">Proposition-10</a> <a id="4953" class="Symbol">:</a> <a id="4955" class="Symbol">(</a><a id="4956" href="BrouwerTree.OrdinalDecidability.Paper.html#4956" class="Bound">k</a> <a id="4958" class="Symbol">:</a> <a id="4960" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4961" class="Symbol">)</a> <a id="4963" class="Symbol">→</a> <a id="4965" class="Symbol">(</a><a id="4966" href="BrouwerTree.OrdinalDecidability.Paper.html#4966" class="Bound">P</a> <a id="4968" class="Symbol">:</a> <a id="4970" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="4975" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="4976" class="Symbol">)</a>
               <a id="4993" class="Symbol">→</a> <a id="4995" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5007" class="Symbol">(</a><a id="5008" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5010" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="5012" class="Symbol">(</a><a id="5013" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5015" href="BrouwerTree.OrdinalDecidability.Paper.html#4956" class="Bound">k</a><a id="5016" class="Symbol">))</a> <a id="5019" href="BrouwerTree.OrdinalDecidability.Paper.html#4966" class="Bound">P</a>
               <a id="5036" class="Symbol">→</a> <a id="5038" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5050" class="Symbol">(</a><a id="5051" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="5053" href="BrouwerTree.Arithmetic.html#8536" class="Function Operator">^</a> <a id="5055" class="Symbol">(</a><a id="5056" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5063" href="BrouwerTree.OrdinalDecidability.Paper.html#4956" class="Bound">k</a><a id="5064" class="Symbol">)))</a> <a id="5068" href="BrouwerTree.OrdinalDecidability.Paper.html#4966" class="Bound">P</a>
<a id="5070" href="BrouwerTree.OrdinalDecidability.Paper.html#4938" class="Function">Proposition-10</a> <a id="5085" href="BrouwerTree.OrdinalDecidability.Paper.html#5085" class="Bound">k</a> <a id="5087" href="BrouwerTree.OrdinalDecidability.Paper.html#5087" class="Bound">P</a> <a id="5089" href="BrouwerTree.OrdinalDecidability.Paper.html#5089" class="Bound">H</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#21584" class="Function">ωᵏ-dec→ωᵏ⁺¹-dec</a> <a id="5109" href="BrouwerTree.OrdinalDecidability.Paper.html#5087" class="Bound">P</a> <a id="5111" href="BrouwerTree.OrdinalDecidability.Paper.html#5085" class="Bound">k</a> <a id="5113" href="BrouwerTree.OrdinalDecidability.Paper.html#5089" class="Bound">H</a>

<a id="5116" class="Comment">-- Note that CnfToBrw always results in Brouwer ordinals below ε₀,</a>
<a id="5183" class="Comment">-- see CNF&lt;ε₀ in Interpretations.CnfToBrw.</a>
<a id="Conjecture-11"></a><a id="5226" href="BrouwerTree.OrdinalDecidability.Paper.html#5226" class="Function">Conjecture-11</a> <a id="5240" class="Symbol">:</a> <a id="5242" class="Symbol">{</a><a id="5243" href="BrouwerTree.OrdinalDecidability.Paper.html#5243" class="Bound">ℓ</a> <a id="5245" class="Symbol">:</a> <a id="5247" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5252" class="Symbol">}</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="5268" href="BrouwerTree.OrdinalDecidability.Paper.html#5243" class="Bound">ℓ</a><a id="5269" class="Symbol">)</a>
<a id="5271" href="BrouwerTree.OrdinalDecidability.Paper.html#5226" class="Function">Conjecture-11</a> <a id="5285" class="Symbol">{</a><a id="5286" href="BrouwerTree.OrdinalDecidability.Paper.html#5286" class="Bound">ℓ</a><a id="5287" class="Symbol">}</a> <a id="5289" class="Symbol">=</a>
 <a id="5292" class="Symbol">(</a><a id="5293" href="BrouwerTree.OrdinalDecidability.Paper.html#5293" class="Bound">a</a> <a id="5295" href="BrouwerTree.OrdinalDecidability.Paper.html#5295" class="Bound">b</a> <a id="5297" class="Symbol">:</a> <a id="5299" href="CantorNormalForm.Base.html#1145" class="Datatype">Cnf</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">→</a> <a id="5306" class="Keyword">let</a> <a id="5310" href="BrouwerTree.OrdinalDecidability.Paper.html#5310" class="Bound">α</a> <a id="5312" class="Symbol">=</a> <a id="5314" href="BrouwerTree.OrdinalDecidability.Paper.html#1034" class="Function">CnfToBrw</a> <a id="5323" href="BrouwerTree.OrdinalDecidability.Paper.html#5293" class="Bound">a</a>
                   <a id="5344" href="BrouwerTree.OrdinalDecidability.Paper.html#5344" class="Bound">β</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="BrouwerTree.OrdinalDecidability.Paper.html#1034" class="Function">CnfToBrw</a> <a id="5357" href="BrouwerTree.OrdinalDecidability.Paper.html#5295" class="Bound">b</a>
               <a id="5374" class="Keyword">in</a> <a id="5377" href="BrouwerTree.OrdinalDecidability.Paper.html#5310" class="Bound">α</a> <a id="5379" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="5381" href="BrouwerTree.OrdinalDecidability.Paper.html#5344" class="Bound">β</a> <a id="5383" class="Symbol">→</a> <a id="5385" class="Symbol">(</a><a id="5386" href="BrouwerTree.OrdinalDecidability.Paper.html#5386" class="Bound">P</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5395" href="BrouwerTree.OrdinalDecidability.Paper.html#5286" class="Bound">ℓ</a><a id="5396" class="Symbol">)</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5412" href="BrouwerTree.OrdinalDecidability.Paper.html#5310" class="Bound">α</a> <a id="5414" href="BrouwerTree.OrdinalDecidability.Paper.html#5386" class="Bound">P</a> <a id="5416" class="Symbol">→</a> <a id="5418" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5430" href="BrouwerTree.OrdinalDecidability.Paper.html#5344" class="Bound">β</a> <a id="5432" href="BrouwerTree.OrdinalDecidability.Paper.html#5386" class="Bound">P</a>

<a id="5435" class="Comment">-- Section 4. Reduction to Limit Ordinals</a>

<a id="Lemma-12"></a><a id="5478" href="BrouwerTree.OrdinalDecidability.Paper.html#5478" class="Function">Lemma-12</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">(</a><a id="5490" href="BrouwerTree.OrdinalDecidability.Paper.html#5490" class="Bound">P</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5499" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">(</a><a id="5503" href="BrouwerTree.OrdinalDecidability.Paper.html#5503" class="Bound">α</a> <a id="5505" class="Symbol">:</a> <a id="5507" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5510" class="Symbol">)</a>
         <a id="5521" class="Symbol">→</a> <a id="5523" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5535" class="Symbol">(</a><a id="5536" href="BrouwerTree.OrdinalDecidability.Paper.html#5503" class="Bound">α</a> <a id="5538" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5540" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5542" class="Number">1</a><a id="5543" class="Symbol">)</a> <a id="5545" href="BrouwerTree.OrdinalDecidability.Paper.html#5490" class="Bound">P</a> <a id="5547" href="Iff.html#528" class="Function Operator">↔</a> <a id="5549" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5561" class="Symbol">(</a><a id="5562" href="BrouwerTree.OrdinalDecidability.Paper.html#5503" class="Bound">α</a> <a id="5564" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5566" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5568" class="Number">2</a><a id="5569" class="Symbol">)</a> <a id="5571" href="BrouwerTree.OrdinalDecidability.Paper.html#5490" class="Bound">P</a>
<a id="5573" href="BrouwerTree.OrdinalDecidability.Paper.html#5478" class="Function">Lemma-12</a> <a id="5582" href="BrouwerTree.OrdinalDecidability.Paper.html#5582" class="Bound">P</a> <a id="5584" href="BrouwerTree.OrdinalDecidability.Paper.html#5584" class="Bound">α</a> <a id="5586" class="Symbol">=</a> <a id="5588" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a> <a id="5629" href="BrouwerTree.OrdinalDecidability.Paper.html#5582" class="Bound">P</a> <a id="5631" class="Number">1</a>

<a id="Corollary-13"></a><a id="5634" href="BrouwerTree.OrdinalDecidability.Paper.html#5634" class="Function">Corollary-13</a> <a id="5647" class="Symbol">:</a> <a id="5649" class="Symbol">(</a><a id="5650" href="BrouwerTree.OrdinalDecidability.Paper.html#5650" class="Bound">P</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5659" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">(</a><a id="5663" href="BrouwerTree.OrdinalDecidability.Paper.html#5663" class="Bound">α</a> <a id="5665" class="Symbol">:</a> <a id="5667" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="5670" class="Symbol">)</a> <a id="5672" class="Symbol">(</a><a id="5673" href="BrouwerTree.OrdinalDecidability.Paper.html#5673" class="Bound">n</a> <a id="5675" class="Symbol">:</a> <a id="5677" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5678" class="Symbol">)</a>
             <a id="5693" class="Symbol">→</a> <a id="5695" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5707" class="Symbol">(</a><a id="5708" href="BrouwerTree.OrdinalDecidability.Paper.html#5663" class="Bound">α</a> <a id="5710" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5712" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5714" class="Number">1</a><a id="5715" class="Symbol">)</a> <a id="5717" href="BrouwerTree.OrdinalDecidability.Paper.html#5650" class="Bound">P</a> <a id="5719" href="Iff.html#528" class="Function Operator">↔</a> <a id="5721" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="5733" class="Symbol">(</a><a id="5734" href="BrouwerTree.OrdinalDecidability.Paper.html#5663" class="Bound">α</a> <a id="5736" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5738" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5740" href="BrouwerTree.OrdinalDecidability.Paper.html#5673" class="Bound">n</a> <a id="5742" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="5744" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="5746" class="Number">1</a><a id="5747" class="Symbol">)</a> <a id="5749" href="BrouwerTree.OrdinalDecidability.Paper.html#5650" class="Bound">P</a>
<a id="5751" href="BrouwerTree.OrdinalDecidability.Paper.html#5634" class="Function">Corollary-13</a> <a id="5764" href="BrouwerTree.OrdinalDecidability.Paper.html#5764" class="Bound">P</a> <a id="5766" href="BrouwerTree.OrdinalDecidability.Paper.html#5766" class="Bound">α</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#3473" class="Function">ordinal-dec-equivalent-finite-successors</a> <a id="5811" href="BrouwerTree.OrdinalDecidability.Paper.html#5764" class="Bound">P</a>

<a id="5814" class="Comment">-- We cannot formulate the above with just α instead α + ι 1, as can be seen by</a>
<a id="5894" class="Comment">-- taking α = ω and considering the below.</a>
<a id="Remark-14"></a><a id="5937" href="BrouwerTree.OrdinalDecidability.Paper.html#5937" class="Function">Remark-14</a> <a id="5947" class="Symbol">:</a> <a id="5949" class="Symbol">(</a><a id="5950" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a> <a id="5952" class="Symbol">:</a> <a id="5954" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="5959" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="5960" class="Symbol">)</a> <a id="5962" class="Symbol">→</a> <a id="5964" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5971" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a>
          <a id="5983" class="Symbol">→</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5990" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a> <a id="5992" href="Iff.html#528" class="Function Operator">↔</a> <a id="5994" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6006" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6008" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a><a id="6009" class="Symbol">)</a>
          <a id="6021" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6023" class="Symbol">(</a><a id="6024" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="6033" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a> <a id="6035" href="Iff.html#528" class="Function Operator">↔</a> <a id="6037" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6049" class="Symbol">(</a><a id="6050" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6052" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6054" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6056" class="Number">1</a><a id="6057" class="Symbol">)</a> <a id="6059" href="BrouwerTree.OrdinalDecidability.Paper.html#5950" class="Bound">P</a><a id="6060" class="Symbol">)</a>
<a id="6062" href="BrouwerTree.OrdinalDecidability.Paper.html#5937" class="Function">Remark-14</a> <a id="6072" href="BrouwerTree.OrdinalDecidability.Paper.html#6072" class="Bound">P</a> <a id="6074" href="BrouwerTree.OrdinalDecidability.Paper.html#6074" class="Bound">Pprop</a> <a id="6080" class="Symbol">=</a> <a id="6082" href="BrouwerTree.OrdinalDecidability.Basic.html#7977" class="Function">dec↔ω-dec</a> <a id="6092" href="BrouwerTree.OrdinalDecidability.Paper.html#6072" class="Bound">P</a> <a id="6094" href="BrouwerTree.OrdinalDecidability.Paper.html#6074" class="Bound">Pprop</a> <a id="6100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6102" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="6106" class="Symbol">(</a><a id="6107" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="6121" href="BrouwerTree.OrdinalDecidability.Paper.html#6072" class="Bound">P</a> <a id="6123" href="BrouwerTree.OrdinalDecidability.Paper.html#6074" class="Bound">Pprop</a><a id="6128" class="Symbol">)</a>

<a id="Theorem-15"></a><a id="6131" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6142" class="Symbol">:</a> <a id="6144" class="Symbol">(</a><a id="6145" href="BrouwerTree.OrdinalDecidability.Paper.html#6145" class="Bound">β</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="6152" class="Symbol">)</a> <a id="6154" class="Symbol">(</a><a id="6155" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6164" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="6165" class="Symbol">)</a> <a id="6167" class="Symbol">→</a> <a id="6169" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6176" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a>
           <a id="6189" class="Symbol">→</a> <a id="6191" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6203" href="BrouwerTree.OrdinalDecidability.Paper.html#6145" class="Bound">β</a> <a id="6205" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a> <a id="6207" href="Iff.html#528" class="Function Operator">↔</a> <a id="6209" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6221" class="Symbol">(</a><a id="6222" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="6224" href="BrouwerTree.OrdinalDecidability.Paper.html#6145" class="Bound">β</a><a id="6225" class="Symbol">)</a> <a id="6227" href="BrouwerTree.OrdinalDecidability.Paper.html#6155" class="Bound">P</a>
<a id="6229" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6240" href="BrouwerTree.OrdinalDecidability.Paper.html#6240" class="Bound">β</a> <a id="6242" href="BrouwerTree.OrdinalDecidability.Paper.html#6242" class="Bound">P</a> <a id="6244" href="BrouwerTree.OrdinalDecidability.Paper.html#6244" class="Bound">Pprop</a> <a id="6250" class="Symbol">=</a> <a id="6252" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#12276" class="Function">ordinal-dec-equivalent-lim-benchmark</a> <a id="6289" href="BrouwerTree.OrdinalDecidability.Paper.html#6242" class="Bound">P</a> <a id="6291" href="BrouwerTree.OrdinalDecidability.Paper.html#6244" class="Bound">Pprop</a> <a id="6297" href="BrouwerTree.OrdinalDecidability.Paper.html#6240" class="Bound">β</a>

<a id="NB₁"></a><a id="6300" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6304" class="Symbol">:</a> <a id="6306" class="Symbol">(</a><a id="6307" href="BrouwerTree.OrdinalDecidability.Paper.html#6307" class="Bound">P</a> <a id="6309" class="Symbol">:</a> <a id="6311" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6316" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="6317" class="Symbol">)</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6333" class="Symbol">(</a><a id="6334" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6336" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6338" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6340" class="Number">2</a><a id="6341" class="Symbol">)</a> <a id="6343" href="BrouwerTree.OrdinalDecidability.Paper.html#6307" class="Bound">P</a> <a id="6345" href="Iff.html#528" class="Function Operator">↔</a> <a id="6347" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6359" class="Symbol">(</a><a id="6360" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6362" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6364" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="6365" class="Symbol">)</a> <a id="6367" href="BrouwerTree.OrdinalDecidability.Paper.html#6307" class="Bound">P</a>
<a id="6369" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6373" href="BrouwerTree.OrdinalDecidability.Paper.html#6373" class="Bound">P</a> <a id="6375" class="Symbol">=</a> <a id="6377" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6383" class="Symbol">(λ</a> <a id="6386" href="BrouwerTree.OrdinalDecidability.Paper.html#6386" class="Bound">-</a> <a id="6388" class="Symbol">→</a> <a id="6390" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6402" href="BrouwerTree.OrdinalDecidability.Paper.html#6386" class="Bound">-</a> <a id="6404" href="BrouwerTree.OrdinalDecidability.Paper.html#6373" class="Bound">P</a><a id="6405" class="Symbol">)</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6412" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a><a id="6419" class="Symbol">)</a> <a id="6421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="6431" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6437" class="Symbol">(λ</a> <a id="6440" href="BrouwerTree.OrdinalDecidability.Paper.html#6440" class="Bound">-</a> <a id="6442" class="Symbol">→</a> <a id="6444" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6456" href="BrouwerTree.OrdinalDecidability.Paper.html#6440" class="Bound">-</a> <a id="6458" href="BrouwerTree.OrdinalDecidability.Paper.html#6373" class="Bound">P</a><a id="6459" class="Symbol">)</a> <a id="6461" class="Symbol">(</a><a id="6462" href="BrouwerTree.Arithmetic.Properties.html#18951" class="Function">ω+ω≡ω·2</a><a id="6469" class="Symbol">)</a>

<a id="NB₂"></a><a id="6472" href="BrouwerTree.OrdinalDecidability.Paper.html#6472" class="Function">NB₂</a> <a id="6476" class="Symbol">:</a> <a id="6478" class="Symbol">(</a><a id="6479" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a> <a id="6481" class="Symbol">:</a> <a id="6483" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6488" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="6489" class="Symbol">)</a> <a id="6491" class="Symbol">→</a> <a id="6493" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6500" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a>
    <a id="6506" class="Symbol">→</a> <a id="6508" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6520" class="Symbol">(</a><a id="6521" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6523" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6525" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6527" class="Number">1</a><a id="6528" class="Symbol">)</a> <a id="6530" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a> <a id="6532" href="Iff.html#528" class="Function Operator">↔</a> <a id="6534" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="6546" class="Symbol">(</a><a id="6547" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6549" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="6551" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6553" class="Number">2</a><a id="6554" class="Symbol">)</a> <a id="6556" href="BrouwerTree.OrdinalDecidability.Paper.html#6479" class="Bound">P</a>
<a id="6558" href="BrouwerTree.OrdinalDecidability.Paper.html#6472" class="Function">NB₂</a> <a id="6562" href="BrouwerTree.OrdinalDecidability.Paper.html#6562" class="Bound">P</a> <a id="6564" href="BrouwerTree.OrdinalDecidability.Paper.html#6564" class="Bound">Pprop</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Iff.html#1019" class="Function">↔-trans</a> <a id="6580" class="Symbol">(</a><a id="6581" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6592" class="Symbol">(</a><a id="6593" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="6595" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="6597" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="6599" class="Number">1</a><a id="6600" class="Symbol">)</a> <a id="6602" href="BrouwerTree.OrdinalDecidability.Paper.html#6562" class="Bound">P</a> <a id="6604" href="BrouwerTree.OrdinalDecidability.Paper.html#6564" class="Bound">Pprop</a><a id="6609" class="Symbol">)</a> <a id="6611" class="Symbol">(</a><a id="6612" href="Iff.html#943" class="Function">↔-sym</a> <a id="6618" class="Symbol">(</a><a id="6619" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6623" href="BrouwerTree.OrdinalDecidability.Paper.html#6562" class="Bound">P</a><a id="6624" class="Symbol">))</a>

<a id="6628" href="BrouwerTree.OrdinalDecidability.Paper.html#4580" class="Function">Remark-8</a> <a id="6637" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6639" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a> <a id="6645" class="Symbol">=</a>
 <a id="6648" href="Iff.html#943" class="Function">↔-sym</a> <a id="6654" class="Symbol">(</a><a id="6655" href="BrouwerTree.OrdinalDecidability.Basic.html#14299" class="Function">zero-decidable-iff-true</a> <a id="6679" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6681" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a><a id="6686" class="Symbol">)</a> <a id="6688" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="6691" href="Iff.html#1019" class="Function">↔-trans</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="6704" class="Symbol">(</a><a id="6705" href="BrouwerTree.OrdinalDecidability.Paper.html#4120" class="Function">Proposition-6</a> <a id="6719" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6721" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a><a id="6726" class="Symbol">))</a> <a id="6729" class="Symbol">(</a><a id="6730" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="6741" href="BrouwerTree.Core.html#2359" class="Function">one</a> <a id="6745" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6747" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a><a id="6752" class="Symbol">)</a> <a id="6754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="6757" class="Symbol">((λ</a> <a id="6761" href="BrouwerTree.OrdinalDecidability.Paper.html#6761" class="Bound">P-semi-dec</a> <a id="6772" class="Symbol">→</a> <a id="6774" href="Iff.html#671" class="Function">rl</a> <a id="6777" class="Symbol">(</a><a id="6778" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6782" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a><a id="6783" class="Symbol">)</a> <a id="6785" class="Symbol">(</a><a id="6786" href="BrouwerTree.OrdinalDecidability.Basic.html#14676" class="Function">semidec→ω·2dec</a> <a id="6801" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6803" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a> <a id="6809" href="BrouwerTree.OrdinalDecidability.Paper.html#6761" class="Bound">P-semi-dec</a><a id="6819" class="Symbol">))</a> <a id="6822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="6826" class="Symbol">(λ</a> <a id="6829" href="BrouwerTree.OrdinalDecidability.Paper.html#6829" class="Bound">P-ord-dec</a> <a id="6839" class="Symbol">→</a> <a id="6841" href="BrouwerTree.OrdinalDecidability.Basic.html#17002" class="Function">ω·2dec→semidec</a> <a id="6856" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a> <a id="6858" href="BrouwerTree.OrdinalDecidability.Paper.html#6639" class="Bound">Pprop</a> <a id="6864" class="Symbol">(</a><a id="6865" href="Iff.html#613" class="Function">lr</a> <a id="6868" class="Symbol">(</a><a id="6869" href="BrouwerTree.OrdinalDecidability.Paper.html#6300" class="Function">NB₁</a> <a id="6873" href="BrouwerTree.OrdinalDecidability.Paper.html#6637" class="Bound">P</a><a id="6874" class="Symbol">)</a> <a id="6876" href="BrouwerTree.OrdinalDecidability.Paper.html#6829" class="Bound">P-ord-dec</a><a id="6885" class="Symbol">)))</a>

<a id="Definition-16"></a><a id="6890" href="BrouwerTree.OrdinalDecidability.Paper.html#6890" class="Function">Definition-16</a> <a id="6904" class="Symbol">:</a> <a id="6906" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6911" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="6913" class="Symbol">→</a> <a id="6915" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="6921" class="Symbol">→</a> <a id="6923" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="6928" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="6930" href="BrouwerTree.OrdinalDecidability.Paper.html#6890" class="Function">Definition-16</a> <a id="6944" href="BrouwerTree.OrdinalDecidability.Paper.html#6944" class="Bound">P</a> <a id="6946" class="Symbol">(</a><a id="6947" href="BrouwerTree.OrdinalDecidability.Paper.html#6947" class="Bound">ƛ</a> <a id="6949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6951" class="Symbol">_)</a> <a id="6954" class="Symbol">=</a> <a id="6956" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="6959" href="BrouwerTree.OrdinalDecidability.Paper.html#6959" class="Bound">(</a><a id="6960" href="BrouwerTree.OrdinalDecidability.Paper.html#6960" class="Bound">y</a> <a id="6962" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6964" href="BrouwerTree.OrdinalDecidability.Paper.html#6959" class="Bound">_)</a> <a id="6967" href="PropTrunc.html#1594" class="Function">∈</a> <a id="6969" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="6975" href="PropTrunc.html#1594" class="Function">]</a> <a id="6977" class="Symbol">(</a><a id="6978" href="BrouwerTree.OrdinalDecidability.Paper.html#6944" class="Bound">P</a> <a id="6980" href="Iff.html#528" class="Function Operator">↔</a> <a id="6982" href="BrouwerTree.OrdinalDecidability.Paper.html#6947" class="Bound">ƛ</a> <a id="6984" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="6986" href="BrouwerTree.OrdinalDecidability.Paper.html#6960" class="Bound">y</a><a id="6987" class="Symbol">)</a>

<a id="_limit-decidable_"></a><a id="6990" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">_limit-decidable_</a> <a id="7008" class="Symbol">:</a> <a id="7010" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="7016" class="Symbol">→</a> <a id="7018" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7023" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="7025" class="Symbol">→</a> <a id="7027" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7032" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="7034" href="BrouwerTree.OrdinalDecidability.Paper.html#7034" class="Bound">ƛ</a> <a id="7036" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">limit-decidable</a> <a id="7052" href="BrouwerTree.OrdinalDecidability.Paper.html#7052" class="Bound">P</a> <a id="7054" class="Symbol">=</a> <a id="7056" href="BrouwerTree.OrdinalDecidability.Paper.html#6890" class="Function">Definition-16</a> <a id="7070" href="BrouwerTree.OrdinalDecidability.Paper.html#7052" class="Bound">P</a> <a id="7072" href="BrouwerTree.OrdinalDecidability.Paper.html#7034" class="Bound">ƛ</a>

<a id="Theorem-17"></a><a id="7075" href="BrouwerTree.OrdinalDecidability.Paper.html#7075" class="Function">Theorem-17</a> <a id="7086" class="Symbol">:</a> <a id="7088" class="Symbol">(</a><a id="7089" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a> <a id="7091" class="Symbol">:</a> <a id="7093" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="7098" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="7099" class="Symbol">)</a> <a id="7101" class="Symbol">(</a><a id="7102" href="BrouwerTree.OrdinalDecidability.Paper.html#7102" class="Bound">β</a> <a id="7104" class="Symbol">:</a> <a id="7106" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7109" class="Symbol">)</a> <a id="7111" class="Symbol">→</a> <a id="7113" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7120" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a>
           <a id="7133" class="Symbol">→</a> <a id="7135" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="7147" href="BrouwerTree.OrdinalDecidability.Paper.html#7102" class="Bound">β</a> <a id="7149" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a> <a id="7151" href="Iff.html#528" class="Function Operator">↔</a> <a id="7153" class="Symbol">(</a><a id="7154" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="7158" href="BrouwerTree.OrdinalDecidability.Paper.html#7102" class="Bound">β</a><a id="7159" class="Symbol">)</a> <a id="7161" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">limit-decidable</a> <a id="7177" href="BrouwerTree.OrdinalDecidability.Paper.html#7089" class="Bound">P</a>
<a id="7179" href="BrouwerTree.OrdinalDecidability.Paper.html#7075" class="Function">Theorem-17</a> <a id="7190" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a> <a id="7192" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7194" href="BrouwerTree.OrdinalDecidability.Paper.html#7194" class="Bound">Pprop</a> <a id="7200" class="Symbol">=</a> <a id="7202" href="Iff.html#1019" class="Function">↔-trans</a> <a id="7210" class="Symbol">(</a><a id="7211" href="BrouwerTree.OrdinalDecidability.Paper.html#6131" class="Function">Theorem-15</a> <a id="7222" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7224" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a> <a id="7226" href="BrouwerTree.OrdinalDecidability.Paper.html#7194" class="Bound">Pprop</a><a id="7231" class="Symbol">)</a> <a id="7233" href="BrouwerTree.OrdinalDecidability.Paper.html#7327" class="Function">h</a>
 <a id="7236" class="Keyword">where</a>
  <a id="7244" href="BrouwerTree.OrdinalDecidability.Paper.html#7244" class="Function">h&#39;</a> <a id="7247" class="Symbol">:</a> <a id="7249" class="Symbol">(</a><a id="7250" href="BrouwerTree.OrdinalDecidability.Paper.html#7250" class="Bound">y</a> <a id="7252" class="Symbol">:</a> <a id="7254" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7257" class="Symbol">)</a> <a id="7259" class="Symbol">→</a> <a id="7261" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7263" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7265" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7267" href="BrouwerTree.OrdinalDecidability.Paper.html#7250" class="Bound">y</a> <a id="7269" href="Iff.html#528" class="Function Operator">↔</a> <a id="7271" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7273" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7275" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7277" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="7279" href="BrouwerTree.OrdinalDecidability.Paper.html#7250" class="Bound">y</a>
  <a id="7283" href="BrouwerTree.OrdinalDecidability.Paper.html#7244" class="Function">h&#39;</a> <a id="7286" href="BrouwerTree.OrdinalDecidability.Paper.html#7286" class="Bound">y</a> <a id="7288" class="Symbol">=</a> <a id="7290" href="BrouwerTree.OrdinalDecidability.Paper.html#3914" class="Function">Lemma-4.[ii]</a> <a id="7303" class="Symbol">(</a><a id="7304" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7306" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a><a id="7307" class="Symbol">)</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="7314" class="Symbol">(</a><a id="7315" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="7319" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a><a id="7320" class="Symbol">))</a> <a id="7323" href="BrouwerTree.OrdinalDecidability.Paper.html#7286" class="Bound">y</a>
  <a id="7327" href="BrouwerTree.OrdinalDecidability.Paper.html#7327" class="Function">h</a> <a id="7329" class="Symbol">:</a> <a id="7331" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="7343" class="Symbol">(</a><a id="7344" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="7346" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a><a id="7347" class="Symbol">)</a> <a id="7349" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a> <a id="7351" href="Iff.html#528" class="Function Operator">↔</a> <a id="7353" class="Symbol">(</a><a id="7354" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5473" class="Function">⇑ᶻˡ</a> <a id="7358" href="BrouwerTree.OrdinalDecidability.Paper.html#7192" class="Bound">β</a> <a id="7360" href="BrouwerTree.OrdinalDecidability.Paper.html#6990" class="Function Operator">limit-decidable</a> <a id="7376" href="BrouwerTree.OrdinalDecidability.Paper.html#7190" class="Bound">P</a><a id="7377" class="Symbol">)</a>
  <a id="7381" href="BrouwerTree.OrdinalDecidability.Paper.html#7327" class="Function">h</a> <a id="7383" class="Symbol">=</a> <a id="7385" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="7392" class="Symbol">(λ</a> <a id="7395" class="Symbol">(</a><a id="7396" href="BrouwerTree.OrdinalDecidability.Paper.html#7396" class="Bound">y</a> <a id="7398" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7400" href="BrouwerTree.OrdinalDecidability.Paper.html#7400" class="Bound">l</a><a id="7401" class="Symbol">)</a> <a id="7403" class="Symbol">→</a> <a id="7405" class="Symbol">(</a><a id="7406" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#17158" class="Function">⇓ᶻˡ</a> <a id="7410" href="BrouwerTree.OrdinalDecidability.Paper.html#7396" class="Bound">y</a> <a id="7412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7414" href="Iff.html#1019" class="Function">↔-trans</a> <a id="7422" href="BrouwerTree.OrdinalDecidability.Paper.html#7400" class="Bound">l</a> <a id="7424" class="Symbol">(</a><a id="7425" href="BrouwerTree.OrdinalDecidability.Paper.html#7244" class="Function">h&#39;</a> <a id="7428" href="BrouwerTree.OrdinalDecidability.Paper.html#7396" class="Bound">y</a><a id="7429" class="Symbol">)))</a> <a id="7433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="7441" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="7448" class="Symbol">(λ</a> <a id="7451" class="Symbol">((</a><a id="7453" href="BrouwerTree.OrdinalDecidability.Paper.html#7453" class="Bound">y</a> <a id="7455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7457" class="Symbol">_)</a> <a id="7460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7462" href="BrouwerTree.OrdinalDecidability.Paper.html#7462" class="Bound">l</a><a id="7463" class="Symbol">)</a> <a id="7465" class="Symbol">→</a> <a id="7467" class="Symbol">(</a><a id="7468" href="BrouwerTree.OrdinalDecidability.Paper.html#7453" class="Bound">y</a> <a id="7470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7472" href="BrouwerTree.OrdinalDecidability.Paper.html#7462" class="Bound">l</a><a id="7473" class="Symbol">))</a>

<a id="7477" class="Comment">-- Section 5. Closure under Binary Conjunctions</a>

<a id="7526" class="Comment">-- This definition is part of Brw-Min (see Proposition-19).</a>
<a id="Definition-18"></a><a id="7586" href="BrouwerTree.OrdinalDecidability.Paper.html#7586" class="Function">Definition-18</a> <a id="7600" class="Symbol">:</a> <a id="7602" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7606" class="Symbol">→</a> <a id="7608" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7612" class="Symbol">→</a> <a id="7614" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="7625" href="BrouwerTree.OrdinalDecidability.Paper.html#7586" class="Function">Definition-18</a> <a id="7639" href="BrouwerTree.OrdinalDecidability.Paper.html#7639" class="Bound">μ</a> <a id="7641" href="BrouwerTree.OrdinalDecidability.Paper.html#7641" class="Bound">α</a> <a id="7643" href="BrouwerTree.OrdinalDecidability.Paper.html#7643" class="Bound">β</a> <a id="7645" class="Symbol">=</a> <a id="7647" class="Symbol">(</a><a id="7648" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7650" class="Symbol">:</a> <a id="7652" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7655" class="Symbol">)</a> <a id="7657" class="Symbol">→</a> <a id="7659" class="Symbol">(</a><a id="7660" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7662" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7664" href="BrouwerTree.OrdinalDecidability.Paper.html#7641" class="Bound">α</a><a id="7665" class="Symbol">)</a> <a id="7667" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7669" class="Symbol">(</a><a id="7670" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7672" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7674" href="BrouwerTree.OrdinalDecidability.Paper.html#7643" class="Bound">β</a><a id="7675" class="Symbol">)</a> <a id="7677" href="Iff.html#528" class="Function Operator">↔</a> <a id="7679" href="BrouwerTree.OrdinalDecidability.Paper.html#7648" class="Bound">γ</a> <a id="7681" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7683" href="BrouwerTree.OrdinalDecidability.Paper.html#7639" class="Bound">μ</a>

<a id="Proposition-19"></a><a id="7686" href="BrouwerTree.OrdinalDecidability.Paper.html#7686" class="Function">Proposition-19</a> <a id="7701" class="Symbol">:</a> <a id="7703" class="Symbol">((</a><a id="7705" href="BrouwerTree.OrdinalDecidability.Paper.html#7705" class="Bound">x</a> <a id="7707" href="BrouwerTree.OrdinalDecidability.Paper.html#7707" class="Bound">y</a> <a id="7709" class="Symbol">:</a> <a id="7711" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7714" class="Symbol">)</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#1561" class="Function">Brw-Min</a> <a id="7726" href="BrouwerTree.OrdinalDecidability.Paper.html#7705" class="Bound">x</a> <a id="7728" href="BrouwerTree.OrdinalDecidability.Paper.html#7707" class="Bound">y</a><a id="7729" class="Symbol">)</a> <a id="7731" class="Symbol">→</a> <a id="7733" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="7737" href="BrouwerTree.OrdinalDecidability.Paper.html#7686" class="Function">Proposition-19</a> <a id="7752" class="Symbol">=</a> <a id="7754" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#2022" class="Function">Brw-Min→LPO</a>

<a id="Theorem-20"></a><a id="7767" href="BrouwerTree.OrdinalDecidability.Paper.html#7767" class="Function">Theorem-20</a> <a id="7778" class="Symbol">:</a> <a id="7780" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="7796" href="BrouwerTree.OrdinalDecidability.Paper.html#7767" class="Function">Theorem-20</a> <a id="7807" class="Symbol">=</a> <a id="7809" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a>

<a id="Theorem-20-ad₁"></a><a id="7817" href="BrouwerTree.OrdinalDecidability.Paper.html#7817" class="Function">Theorem-20-ad₁</a> <a id="7832" class="Symbol">:</a> <a id="7834" class="Symbol">(</a><a id="7835" href="BrouwerTree.OrdinalDecidability.Paper.html#7835" class="Bound">α</a> <a id="7837" href="BrouwerTree.OrdinalDecidability.Paper.html#7837" class="Bound">β</a> <a id="7839" class="Symbol">:</a> <a id="7841" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7844" class="Symbol">)</a> <a id="7846" class="Symbol">→</a> <a id="7848" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="7866" class="Symbol">(</a><a id="7867" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="7874" href="BrouwerTree.OrdinalDecidability.Paper.html#7835" class="Bound">α</a> <a id="7876" href="BrouwerTree.OrdinalDecidability.Paper.html#7837" class="Bound">β</a><a id="7877" class="Symbol">)</a>
<a id="7879" href="BrouwerTree.OrdinalDecidability.Paper.html#7817" class="Function">Theorem-20-ad₁</a> <a id="7894" class="Symbol">=</a> <a id="7896" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13322" class="Function">limMin-is-zl</a>

<a id="Theorem-20-ad₂"></a><a id="7910" href="BrouwerTree.OrdinalDecidability.Paper.html#7910" class="Function">Theorem-20-ad₂</a> <a id="7925" class="Symbol">:</a> <a id="7927" class="Symbol">(</a><a id="7928" href="BrouwerTree.OrdinalDecidability.Paper.html#7928" class="Bound">(</a><a id="7929" href="BrouwerTree.OrdinalDecidability.Paper.html#7929" class="Bound">α</a> <a id="7931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7933" href="BrouwerTree.OrdinalDecidability.Paper.html#7928" class="Bound">_)</a> <a id="7936" href="BrouwerTree.OrdinalDecidability.Paper.html#7936" class="Bound">(</a><a id="7937" href="BrouwerTree.OrdinalDecidability.Paper.html#7937" class="Bound">β</a> <a id="7939" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7941" href="BrouwerTree.OrdinalDecidability.Paper.html#7936" class="Bound">_)</a> <a id="7944" class="Symbol">:</a> <a id="7946" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="7951" class="Symbol">)(</a><a id="7953" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="7955" class="Symbol">:</a> <a id="7957" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="7960" class="Symbol">)</a>
               <a id="7977" class="Symbol">→</a> <a id="7979" class="Symbol">(</a><a id="7980" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="7982" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7984" href="BrouwerTree.OrdinalDecidability.Paper.html#7929" class="Bound">α</a><a id="7985" class="Symbol">)</a> <a id="7987" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7989" class="Symbol">(</a><a id="7990" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="7992" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="7994" href="BrouwerTree.OrdinalDecidability.Paper.html#7937" class="Bound">β</a><a id="7995" class="Symbol">)</a> <a id="7997" href="Iff.html#528" class="Function Operator">↔</a> <a id="7999" href="BrouwerTree.OrdinalDecidability.Paper.html#7953" class="Bound">γ</a> <a id="8001" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8003" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8010" href="BrouwerTree.OrdinalDecidability.Paper.html#7929" class="Bound">α</a> <a id="8012" href="BrouwerTree.OrdinalDecidability.Paper.html#7937" class="Bound">β</a>
<a id="8014" href="BrouwerTree.OrdinalDecidability.Paper.html#7910" class="Function">Theorem-20-ad₂</a> <a id="8029" class="Symbol">(</a><a id="8030" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8034" href="BrouwerTree.OrdinalDecidability.Paper.html#8034" class="Bound">α-zl</a><a id="8038" class="Symbol">)</a> <a id="8040" class="Symbol">(</a><a id="8041" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8045" href="BrouwerTree.OrdinalDecidability.Paper.html#8045" class="Bound">β-zl</a><a id="8049" class="Symbol">)</a> <a id="8051" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8053" class="Symbol">=</a>
 <a id="8056" class="Symbol">(λ</a> <a id="8059" class="Symbol">(</a><a id="8060" href="BrouwerTree.OrdinalDecidability.Paper.html#8060" class="Bound">u</a> <a id="8062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8064" href="BrouwerTree.OrdinalDecidability.Paper.html#8064" class="Bound">v</a><a id="8065" class="Symbol">)</a> <a id="8067" class="Symbol">→</a> <a id="8069" href="Iff.html#671" class="Function">rl</a> <a id="8072" class="Symbol">(</a><a id="8073" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#7534" class="Function">⇑-left-≤</a> <a id="8082" class="Symbol">(</a><a id="8083" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8090" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8092" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8093" class="Symbol">)</a> <a id="8095" class="Symbol">(</a><a id="8096" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#13322" class="Function">limMin-is-zl</a> <a id="8109" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8111" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8112" class="Symbol">)</a> <a id="8114" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8115" class="Symbol">)</a>
                 <a id="8134" class="Symbol">(</a><a id="8135" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8137" class="Symbol">(</a><a id="8138" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5246" class="Function">⇑-Islim⊎zero</a> <a id="8151" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8152" class="Symbol">)</a> <a id="8154" href="BrouwerTree.OrdinalDecidability.Paper.html#8060" class="Bound">u</a> <a id="8156" href="BrouwerTree.OrdinalDecidability.Paper.html#8064" class="Bound">v</a><a id="8157" class="Symbol">))</a> <a id="8160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
 <a id="8163" class="Symbol">(λ</a> <a id="8166" href="BrouwerTree.OrdinalDecidability.Paper.html#8166" class="Bound">w</a> <a id="8168" class="Symbol">→</a> <a id="8170" class="Symbol">(</a><a id="8171" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8179" href="BrouwerTree.OrdinalDecidability.Paper.html#8166" class="Bound">w</a> <a id="8181" class="Symbol">(</a><a id="8182" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="8194" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8196" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8197" class="Symbol">))</a> <a id="8200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8202" class="Symbol">(</a><a id="8203" href="BrouwerTree.Core.html#1281" class="InductiveConstructor">≤-trans</a> <a id="8211" href="BrouwerTree.OrdinalDecidability.Paper.html#8166" class="Bound">w</a> <a id="8213" class="Symbol">(</a><a id="8214" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8067" class="Function">limMin-right</a> <a id="8227" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8229" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8230" class="Symbol">)))</a>
 <a id="8235" class="Keyword">where</a>
  <a id="8243" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8245" class="Symbol">:</a> <a id="8247" href="BrouwerTree.OrdinalDecidability.Basic.html#20004" class="Function">Brw-zero-or-limit</a> <a id="8265" class="Symbol">(</a><a id="8266" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8268" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8269" class="Symbol">)</a> <a id="8271" class="Symbol">→</a> <a id="8273" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8275" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8277" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8279" class="Symbol">→</a> <a id="8281" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8283" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8285" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8287" class="Symbol">→</a> <a id="8289" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8291" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8293" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8295" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8302" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8304" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a>
  <a id="8308" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8310" class="Symbol">(</a><a id="8311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8315" href="BrouwerTree.OrdinalDecidability.Paper.html#8315" class="Bound">γ-lim</a><a id="8320" class="Symbol">)</a> <a id="8322" href="BrouwerTree.OrdinalDecidability.Paper.html#8322" class="Bound">u</a> <a id="8324" href="BrouwerTree.OrdinalDecidability.Paper.html#8324" class="Bound">v</a> <a id="8326" class="Symbol">=</a> <a id="8328" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#10864" class="Function">limMin-key-property</a> <a id="8348" class="Symbol">(</a><a id="8349" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8351" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a><a id="8352" class="Symbol">)</a> <a id="8354" href="BrouwerTree.OrdinalDecidability.Paper.html#8315" class="Bound">γ-lim</a> <a id="8360" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8362" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8364" href="BrouwerTree.OrdinalDecidability.Paper.html#8383" class="Function">u&#39;</a> <a id="8367" href="BrouwerTree.OrdinalDecidability.Paper.html#8463" class="Function">v&#39;</a>
   <a id="8373" class="Keyword">where</a>
    <a id="8383" href="BrouwerTree.OrdinalDecidability.Paper.html#8383" class="Function">u&#39;</a> <a id="8386" class="Symbol">:</a> <a id="8388" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8390" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8392" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8394" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a>
    <a id="8400" href="BrouwerTree.OrdinalDecidability.Paper.html#8383" class="Function">u&#39;</a> <a id="8403" class="Symbol">=</a> <a id="8405" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8411" class="Symbol">(</a><a id="8412" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8414" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8416" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="8418" class="Symbol">)</a> <a id="8420" class="Symbol">(</a><a id="8421" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10066" class="Function">islim→⇑≡id</a> <a id="8432" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8434" href="BrouwerTree.OrdinalDecidability.Paper.html#8034" class="Bound">α-zl</a><a id="8438" class="Symbol">)</a> <a id="8440" class="Symbol">(</a><a id="8441" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="8452" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8454" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8456" href="BrouwerTree.OrdinalDecidability.Paper.html#8322" class="Bound">u</a><a id="8457" class="Symbol">)</a>
    <a id="8463" href="BrouwerTree.OrdinalDecidability.Paper.html#8463" class="Function">v&#39;</a> <a id="8466" class="Symbol">:</a> <a id="8468" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8470" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8472" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8474" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a>
    <a id="8480" href="BrouwerTree.OrdinalDecidability.Paper.html#8463" class="Function">v&#39;</a> <a id="8483" class="Symbol">=</a> <a id="8485" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8491" class="Symbol">(</a><a id="8492" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#4382" class="Function">⇑</a> <a id="8494" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8496" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤_</a><a id="8498" class="Symbol">)</a> <a id="8500" class="Symbol">(</a><a id="8501" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#10066" class="Function">islim→⇑≡id</a> <a id="8512" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8514" href="BrouwerTree.OrdinalDecidability.Paper.html#8045" class="Bound">β-zl</a><a id="8518" class="Symbol">)</a> <a id="8520" class="Symbol">(</a><a id="8521" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#5818" class="Function">⇑-monotone</a> <a id="8532" href="BrouwerTree.OrdinalDecidability.Paper.html#8051" class="Bound">γ</a> <a id="8534" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a> <a id="8536" href="BrouwerTree.OrdinalDecidability.Paper.html#8324" class="Bound">v</a><a id="8537" class="Symbol">)</a>
  <a id="8541" href="BrouwerTree.OrdinalDecidability.Paper.html#8243" class="Function">τ</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8548" href="BrouwerTree.OrdinalDecidability.Paper.html#8548" class="Bound">γ-zero</a><a id="8554" class="Symbol">)</a> <a id="8556" class="Symbol">_</a> <a id="8558" class="Symbol">_</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8568" class="Symbol">(</a><a id="8569" href="BrouwerTree.Core.html#918" class="Datatype Operator">_≤</a> <a id="8572" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8579" href="BrouwerTree.OrdinalDecidability.Paper.html#8030" class="Bound">α</a> <a id="8581" href="BrouwerTree.OrdinalDecidability.Paper.html#8041" class="Bound">β</a><a id="8582" class="Symbol">)</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8589" href="BrouwerTree.OrdinalDecidability.Paper.html#8548" class="Bound">γ-zero</a><a id="8595" class="Symbol">)</a> <a id="8597" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>

<a id="Lemma-21"></a><a id="8605" href="BrouwerTree.OrdinalDecidability.Paper.html#8605" class="Function">Lemma-21</a> <a id="8614" class="Symbol">:</a> <a id="8616" class="Symbol">{</a><a id="8617" href="BrouwerTree.OrdinalDecidability.Paper.html#8617" class="Bound">x₁</a> <a id="8620" href="BrouwerTree.OrdinalDecidability.Paper.html#8620" class="Bound">x₂</a> <a id="8623" href="BrouwerTree.OrdinalDecidability.Paper.html#8623" class="Bound">y₁</a> <a id="8626" href="BrouwerTree.OrdinalDecidability.Paper.html#8626" class="Bound">y₂</a> <a id="8629" class="Symbol">:</a> <a id="8631" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8634" class="Symbol">}</a> <a id="8636" class="Symbol">→</a> <a id="8638" href="BrouwerTree.OrdinalDecidability.Paper.html#8617" class="Bound">x₁</a> <a id="8641" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8643" href="BrouwerTree.OrdinalDecidability.Paper.html#8620" class="Bound">x₂</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="BrouwerTree.OrdinalDecidability.Paper.html#8623" class="Bound">y₁</a> <a id="8651" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8653" href="BrouwerTree.OrdinalDecidability.Paper.html#8626" class="Bound">y₂</a> <a id="8656" class="Symbol">→</a> <a id="8658" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8665" href="BrouwerTree.OrdinalDecidability.Paper.html#8617" class="Bound">x₁</a> <a id="8668" href="BrouwerTree.OrdinalDecidability.Paper.html#8623" class="Bound">y₁</a> <a id="8671" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8673" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8680" href="BrouwerTree.OrdinalDecidability.Paper.html#8620" class="Bound">x₂</a> <a id="8683" href="BrouwerTree.OrdinalDecidability.Paper.html#8626" class="Bound">y₂</a>
<a id="8686" href="BrouwerTree.OrdinalDecidability.Paper.html#8605" class="Function">Lemma-21</a> <a id="8695" class="Symbol">=</a> <a id="8697" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6065" class="Function">limMin-mono</a>

<a id="Lemma-22"></a><a id="8710" href="BrouwerTree.OrdinalDecidability.Paper.html#8710" class="Function">Lemma-22</a> <a id="8719" class="Symbol">:</a> <a id="8721" class="Symbol">(</a><a id="8722" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8724" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a> <a id="8726" class="Symbol">:</a> <a id="8728" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8731" class="Symbol">)</a>
         <a id="8742" class="Symbol">→</a> <a id="8744" class="Symbol">(</a><a id="8745" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8752" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8754" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a> <a id="8756" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8758" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a><a id="8759" class="Symbol">)</a>
         <a id="8770" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8772" class="Symbol">(</a><a id="8773" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8780" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8782" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a> <a id="8784" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="8786" href="BrouwerTree.OrdinalDecidability.Paper.html#8724" class="Bound">y</a><a id="8787" class="Symbol">)</a>
         <a id="8798" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8800" class="Symbol">(</a><a id="8801" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="8808" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8810" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a> <a id="8812" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="8814" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#16551" class="Function">⇓</a> <a id="8816" href="BrouwerTree.OrdinalDecidability.Paper.html#8722" class="Bound">x</a><a id="8817" class="Symbol">)</a>
<a id="8819" href="BrouwerTree.OrdinalDecidability.Paper.html#8710" class="Function">Lemma-22</a> <a id="8828" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a> <a id="8830" href="BrouwerTree.OrdinalDecidability.Paper.html#8830" class="Bound">y</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#6920" class="Function">limMin-left</a> <a id="8846" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a> <a id="8848" href="BrouwerTree.OrdinalDecidability.Paper.html#8830" class="Bound">y</a> <a id="8850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8852" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8067" class="Function">limMin-right</a> <a id="8865" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a> <a id="8867" href="BrouwerTree.OrdinalDecidability.Paper.html#8830" class="Bound">y</a> <a id="8869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8871" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#8953" class="Function">limMin-diagonal-is-⇓</a> <a id="8892" href="BrouwerTree.OrdinalDecidability.Paper.html#8828" class="Bound">x</a>

<a id="Theorem-23"></a><a id="8895" href="BrouwerTree.OrdinalDecidability.Paper.html#8895" class="Function">Theorem-23</a> <a id="8906" class="Symbol">:</a> <a id="8908" class="Symbol">(</a><a id="8909" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="8911" class="Symbol">:</a> <a id="8913" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="8916" class="Symbol">)</a> <a id="8918" class="Symbol">(</a><a id="8919" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a> <a id="8921" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a> <a id="8923" class="Symbol">:</a> <a id="8925" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="8930" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="8931" class="Symbol">)</a> <a id="8933" class="Symbol">→</a> <a id="8935" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8942" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a> <a id="8944" class="Symbol">→</a> <a id="8946" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8953" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a>
           <a id="8966" class="Symbol">→</a> <a id="8968" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="8980" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="8982" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a>
           <a id="8995" class="Symbol">→</a> <a id="8997" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9009" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="9011" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a>
           <a id="9024" class="Symbol">→</a> <a id="9026" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="9038" href="BrouwerTree.OrdinalDecidability.Paper.html#8909" class="Bound">α</a> <a id="9040" class="Symbol">(</a><a id="9041" href="BrouwerTree.OrdinalDecidability.Paper.html#8919" class="Bound">P</a> <a id="9043" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9045" href="BrouwerTree.OrdinalDecidability.Paper.html#8921" class="Bound">Q</a><a id="9046" class="Symbol">)</a>
<a id="9048" href="BrouwerTree.OrdinalDecidability.Paper.html#8895" class="Function">Theorem-23</a> <a id="9059" href="BrouwerTree.OrdinalDecidability.Paper.html#9059" class="Bound">α</a> <a id="9061" href="BrouwerTree.OrdinalDecidability.Paper.html#9061" class="Bound">P</a> <a id="9063" href="BrouwerTree.OrdinalDecidability.Paper.html#9063" class="Bound">Q</a> <a id="9065" href="BrouwerTree.OrdinalDecidability.Paper.html#9065" class="Bound">i</a> <a id="9067" href="BrouwerTree.OrdinalDecidability.Paper.html#9067" class="Bound">j</a> <a id="9069" class="Symbol">=</a> <a id="9071" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#12083" class="Function">ordinal-dec-×</a> <a id="9085" href="BrouwerTree.OrdinalDecidability.Paper.html#9061" class="Bound">P</a> <a id="9087" href="BrouwerTree.OrdinalDecidability.Paper.html#9063" class="Bound">Q</a> <a id="9089" href="BrouwerTree.OrdinalDecidability.Paper.html#9065" class="Bound">i</a> <a id="9091" href="BrouwerTree.OrdinalDecidability.Paper.html#9067" class="Bound">j</a> <a id="9093" href="BrouwerTree.OrdinalDecidability.Paper.html#9059" class="Bound">α</a>

<a id="9096" class="Comment">-- Section 6. Small Closures under Binary Disjunctions</a>

<a id="9152" class="Comment">-- This definition is part of Brw-Max (see Proposition-25).</a>
<a id="Definition-24"></a><a id="9212" href="BrouwerTree.OrdinalDecidability.Paper.html#9212" class="Function">Definition-24</a> <a id="9226" class="Symbol">:</a> <a id="9228" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="9232" class="Symbol">→</a> <a id="9234" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="9238" class="Symbol">→</a> <a id="9240" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="9244" class="Symbol">→</a> <a id="9246" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="9251" href="BrouwerTree.OrdinalDecidability.Paper.html#9212" class="Function">Definition-24</a> <a id="9265" href="BrouwerTree.OrdinalDecidability.Paper.html#9265" class="Bound">ν</a> <a id="9267" href="BrouwerTree.OrdinalDecidability.Paper.html#9267" class="Bound">α</a> <a id="9269" href="BrouwerTree.OrdinalDecidability.Paper.html#9269" class="Bound">β</a> <a id="9271" class="Symbol">=</a> <a id="9273" class="Symbol">(</a><a id="9274" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9276" class="Symbol">:</a> <a id="9278" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9281" class="Symbol">)</a> <a id="9283" class="Symbol">→</a> <a id="9285" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9287" class="Symbol">(</a><a id="9288" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9290" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9292" href="BrouwerTree.OrdinalDecidability.Paper.html#9267" class="Bound">α</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9297" class="Symbol">(</a><a id="9298" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9300" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9302" href="BrouwerTree.OrdinalDecidability.Paper.html#9269" class="Bound">β</a><a id="9303" class="Symbol">)</a> <a id="9305" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9307" href="Iff.html#528" class="Function Operator">↔</a> <a id="9309" href="BrouwerTree.OrdinalDecidability.Paper.html#9274" class="Bound">γ</a> <a id="9311" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9313" href="BrouwerTree.OrdinalDecidability.Paper.html#9265" class="Bound">ν</a>

<a id="Proposition-25"></a><a id="9316" href="BrouwerTree.OrdinalDecidability.Paper.html#9316" class="Function">Proposition-25</a> <a id="9331" class="Symbol">:</a> <a id="9333" class="Symbol">((</a><a id="9335" href="BrouwerTree.OrdinalDecidability.Paper.html#9335" class="Bound">x</a> <a id="9337" href="BrouwerTree.OrdinalDecidability.Paper.html#9337" class="Bound">y</a> <a id="9339" class="Symbol">:</a> <a id="9341" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="9346" class="Symbol">)</a> <a id="9348" class="Symbol">→</a> <a id="9350" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#6559" class="Function">Brwᶻˡ-Max</a> <a id="9360" href="BrouwerTree.OrdinalDecidability.Paper.html#9335" class="Bound">x</a> <a id="9362" href="BrouwerTree.OrdinalDecidability.Paper.html#9337" class="Bound">y</a><a id="9363" class="Symbol">)</a> <a id="9365" class="Symbol">→</a> <a id="9367" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="9371" href="BrouwerTree.OrdinalDecidability.Paper.html#9316" class="Function">Proposition-25</a> <a id="9386" class="Symbol">=</a> <a id="9388" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#8891" class="Function">Brwᶻˡ-Max→LPO</a>

<a id="Linearity"></a><a id="9403" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9413" class="Symbol">:</a> <a id="9415" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="9420" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9430" class="Symbol">=</a> <a id="9432" class="Symbol">(</a><a id="9433" href="BrouwerTree.OrdinalDecidability.Paper.html#9433" class="Bound">x</a> <a id="9435" href="BrouwerTree.OrdinalDecidability.Paper.html#9435" class="Bound">y</a> <a id="9437" class="Symbol">:</a> <a id="9439" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="9442" class="Symbol">)</a> <a id="9444" class="Symbol">→</a> <a id="9446" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9448" class="Symbol">(</a><a id="9449" href="BrouwerTree.OrdinalDecidability.Paper.html#9433" class="Bound">x</a> <a id="9451" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9453" href="BrouwerTree.OrdinalDecidability.Paper.html#9435" class="Bound">y</a><a id="9454" class="Symbol">)</a> <a id="9456" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9458" class="Symbol">(</a><a id="9459" href="BrouwerTree.OrdinalDecidability.Paper.html#9435" class="Bound">y</a> <a id="9461" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9463" href="BrouwerTree.OrdinalDecidability.Paper.html#9433" class="Bound">x</a><a id="9464" class="Symbol">)</a> <a id="9466" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="Linearityᶻˡ"></a><a id="9469" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9481" class="Symbol">:</a> <a id="9483" href="Agda.Primitive.html#388" class="Primitive">Type</a>
<a id="9488" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9500" class="Symbol">=</a> <a id="9502" class="Symbol">(</a><a id="9503" href="BrouwerTree.OrdinalDecidability.Paper.html#9503" class="Bound">x</a> <a id="9505" href="BrouwerTree.OrdinalDecidability.Paper.html#9505" class="Bound">y</a> <a id="9507" class="Symbol">:</a> <a id="9509" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a><a id="9514" class="Symbol">)</a> <a id="9516" class="Symbol">→</a> <a id="9518" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9520" class="Symbol">(</a><a id="9521" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9525" href="BrouwerTree.OrdinalDecidability.Paper.html#9503" class="Bound">x</a> <a id="9527" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9529" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9533" href="BrouwerTree.OrdinalDecidability.Paper.html#9505" class="Bound">y</a><a id="9534" class="Symbol">)</a> <a id="9536" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9538" class="Symbol">(</a><a id="9539" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9543" href="BrouwerTree.OrdinalDecidability.Paper.html#9505" class="Bound">y</a> <a id="9545" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9547" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="9551" href="BrouwerTree.OrdinalDecidability.Paper.html#9503" class="Bound">x</a><a id="9552" class="Symbol">)</a> <a id="9554" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="Lemma-26"></a><a id="9557" href="BrouwerTree.OrdinalDecidability.Paper.html#9557" class="Function">Lemma-26</a> <a id="9566" class="Symbol">:</a> <a id="9568" class="Symbol">(</a><a id="9569" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9579" href="Iff.html#528" class="Function Operator">↔</a> <a id="9581" href="General-Properties.html#3885" class="Function">LPO</a><a id="9584" class="Symbol">)</a> <a id="9586" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9588" class="Symbol">(</a><a id="9589" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9601" href="Iff.html#528" class="Function Operator">↔</a> <a id="9603" href="General-Properties.html#3885" class="Function">LPO</a><a id="9606" class="Symbol">)</a>
<a id="9608" href="BrouwerTree.OrdinalDecidability.Paper.html#9557" class="Function">Lemma-26</a> <a id="9617" class="Symbol">=</a> <a id="9619" class="Symbol">(</a><a id="9620" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9624" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9626" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9632" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a><a id="9635" class="Symbol">)</a> <a id="9637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9639" class="Symbol">(</a><a id="9640" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9646" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9650" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9652" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a><a id="9655" class="Symbol">)</a>
 <a id="9658" class="Keyword">where</a>
  <a id="9666" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9670" class="Symbol">:</a> <a id="9672" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a> <a id="9682" class="Symbol">→</a> <a id="9684" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a>
  <a id="9698" href="BrouwerTree.OrdinalDecidability.Paper.html#9666" class="Function">[1]</a> <a id="9702" href="BrouwerTree.OrdinalDecidability.Paper.html#9702" class="Bound">lin</a> <a id="9706" class="Symbol">(</a><a id="9707" href="BrouwerTree.OrdinalDecidability.Paper.html#9707" class="Bound">x</a> <a id="9709" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9711" class="Symbol">_)</a> <a id="9714" class="Symbol">(</a><a id="9715" href="BrouwerTree.OrdinalDecidability.Paper.html#9715" class="Bound">y</a> <a id="9717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9719" class="Symbol">_)</a> <a id="9722" class="Symbol">=</a> <a id="9724" href="BrouwerTree.OrdinalDecidability.Paper.html#9702" class="Bound">lin</a> <a id="9728" href="BrouwerTree.OrdinalDecidability.Paper.html#9707" class="Bound">x</a> <a id="9730" href="BrouwerTree.OrdinalDecidability.Paper.html#9715" class="Bound">y</a>
  <a id="9734" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9738" class="Symbol">:</a> <a id="9740" href="BrouwerTree.OrdinalDecidability.Paper.html#9469" class="Function">Linearityᶻˡ</a> <a id="9752" class="Symbol">→</a> <a id="9754" href="General-Properties.html#3885" class="Function">LPO</a>
  <a id="9760" href="BrouwerTree.OrdinalDecidability.Paper.html#9734" class="Function">[2]</a> <a id="9764" class="Symbol">=</a> <a id="9766" href="BrouwerTree.OrdinalDecidability.LPOMinMax.html#7211" class="Function">Brwᶻˡ-Connex→LPO</a>
  <a id="9785" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a> <a id="9789" class="Symbol">:</a> <a id="9791" href="General-Properties.html#3885" class="Function">LPO</a> <a id="9795" class="Symbol">→</a> <a id="9797" href="BrouwerTree.OrdinalDecidability.Paper.html#9403" class="Function">Linearity</a>
  <a id="9809" href="BrouwerTree.OrdinalDecidability.Paper.html#9785" class="Function">[3]</a> <a id="9813" href="BrouwerTree.OrdinalDecidability.Paper.html#9813" class="Bound">lpo</a> <a id="9817" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9819" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a> <a id="9821" class="Symbol">=</a> <a id="9823" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9825" class="Symbol">(</a><a id="9826" href="BrouwerTree.Decidability.html#22664" class="Function">LPO→trichotomy</a> <a id="9841" href="BrouwerTree.OrdinalDecidability.Paper.html#9813" class="Bound">lpo</a> <a id="9845" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9847" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9848" class="Symbol">)</a>
   <a id="9853" class="Keyword">where</a>
    <a id="9863" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9865" class="Symbol">:</a> <a id="9867" class="Symbol">(</a><a id="9868" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9870" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9872" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9873" class="Symbol">)</a> <a id="9875" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9877" class="Symbol">((</a><a id="9879" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a> <a id="9881" href="BrouwerTree.Core.html#1570" class="Function Operator">&lt;</a> <a id="9883" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a><a id="9884" class="Symbol">)</a> <a id="9886" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9888" class="Symbol">(</a><a id="9889" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9891" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="9893" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9894" class="Symbol">))</a> <a id="9897" class="Symbol">→</a> <a id="9899" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="9901" class="Symbol">(</a><a id="9902" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a> <a id="9904" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9906" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a><a id="9907" class="Symbol">)</a> <a id="9909" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9911" class="Symbol">(</a><a id="9912" href="BrouwerTree.OrdinalDecidability.Paper.html#9819" class="Bound">y</a> <a id="9914" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="9916" href="BrouwerTree.OrdinalDecidability.Paper.html#9817" class="Bound">x</a><a id="9917" class="Symbol">)</a> <a id="9919" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
    <a id="9925" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9932" href="BrouwerTree.OrdinalDecidability.Paper.html#9932" class="Bound">l</a><a id="9933" class="Symbol">)</a>       <a id="9941" class="Symbol">=</a> <a id="9943" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9945" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9949" class="Symbol">(</a><a id="9950" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9957" href="BrouwerTree.OrdinalDecidability.Paper.html#9932" class="Bound">l</a><a id="9958" class="Symbol">)</a> <a id="9960" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="9966" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="9968" class="Symbol">(</a><a id="9969" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9978" href="BrouwerTree.OrdinalDecidability.Paper.html#9978" class="Bound">l</a><a id="9979" class="Symbol">))</a> <a id="9982" class="Symbol">=</a> <a id="9984" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="9986" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9990" class="Symbol">(</a><a id="9991" href="BrouwerTree.Properties.html#2408" class="Function">&lt;-in-≤</a> <a id="9998" href="BrouwerTree.OrdinalDecidability.Paper.html#9978" class="Bound">l</a><a id="9999" class="Symbol">)</a> <a id="10001" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
    <a id="10007" href="BrouwerTree.OrdinalDecidability.Paper.html#9863" class="Function">h</a> <a id="10009" class="Symbol">(</a><a id="10010" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10019" href="BrouwerTree.OrdinalDecidability.Paper.html#10019" class="Bound">e</a><a id="10020" class="Symbol">))</a> <a id="10023" class="Symbol">=</a> <a id="10025" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="10027" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10031" class="Symbol">(</a><a id="10032" href="BrouwerTree.Properties.html#1067" class="Function">≤-refl-≡</a> <a id="10041" href="BrouwerTree.OrdinalDecidability.Paper.html#10019" class="Bound">e</a><a id="10042" class="Symbol">)</a> <a id="10044" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="Theorem-27"></a><a id="10047" href="BrouwerTree.OrdinalDecidability.Paper.html#10047" class="Function">Theorem-27</a> <a id="10058" class="Symbol">:</a> <a id="10060" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="10066" class="Symbol">→</a> <a id="10068" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a> <a id="10074" class="Symbol">→</a> <a id="10076" href="BrouwerTree.OrdinalDecidability.Basic.html#20293" class="Function">Brwᶻˡ</a>
<a id="10082" href="BrouwerTree.OrdinalDecidability.Paper.html#10047" class="Function">Theorem-27</a> <a id="10093" class="Symbol">=</a> <a id="10095" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#22879" class="Function">limMaxᶻˡ</a>

<a id="Theorem-27-ad"></a><a id="10105" href="BrouwerTree.OrdinalDecidability.Paper.html#10105" class="Function">Theorem-27-ad</a> <a id="10119" class="Symbol">:</a> <a id="10121" class="Symbol">(</a><a id="10122" href="BrouwerTree.OrdinalDecidability.Paper.html#10122" class="Bound">x</a> <a id="10124" href="BrouwerTree.OrdinalDecidability.Paper.html#10124" class="Bound">y</a> <a id="10126" class="Symbol">:</a> <a id="10128" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="10131" class="Symbol">)</a> <a id="10133" class="Symbol">(</a><a id="10134" href="BrouwerTree.OrdinalDecidability.Paper.html#10134" class="Bound">k</a> <a id="10136" class="Symbol">:</a> <a id="10138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10139" class="Symbol">)</a> <a id="10141" class="Symbol">→</a> <a id="10143" class="Keyword">let</a> <a id="10147" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10149" class="Symbol">=</a> <a id="10151" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10153" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10155" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10157" href="BrouwerTree.OrdinalDecidability.Paper.html#10134" class="Bound">k</a> <a id="10159" class="Keyword">in</a>
                <a id="10178" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10180" class="Symbol">((</a><a id="10182" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10184" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10186" href="BrouwerTree.OrdinalDecidability.Paper.html#10122" class="Bound">x</a><a id="10187" class="Symbol">)</a> <a id="10189" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10191" class="Symbol">(</a><a id="10192" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10194" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10196" href="BrouwerTree.OrdinalDecidability.Paper.html#10124" class="Bound">y</a><a id="10197" class="Symbol">))</a> <a id="10200" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10202" href="Iff.html#528" class="Function Operator">↔</a> <a id="10204" href="BrouwerTree.OrdinalDecidability.Paper.html#10147" class="Bound">α</a> <a id="10206" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10208" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10215" href="BrouwerTree.OrdinalDecidability.Paper.html#10122" class="Bound">x</a> <a id="10217" href="BrouwerTree.OrdinalDecidability.Paper.html#10124" class="Bound">y</a>
<a id="10219" href="BrouwerTree.OrdinalDecidability.Paper.html#10105" class="Function">Theorem-27-ad</a> <a id="10233" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10235" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a> <a id="10237" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10239" class="Symbol">=</a> <a id="10241" href="BrouwerTree.OrdinalDecidability.Paper.html#10260" class="Function">[1]</a> <a id="10245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10247" href="BrouwerTree.OrdinalDecidability.Paper.html#10611" class="Function">[2]</a>
 <a id="10252" class="Keyword">where</a>
  <a id="10260" href="BrouwerTree.OrdinalDecidability.Paper.html#10260" class="Function">[1]</a> <a id="10264" class="Symbol">:</a> <a id="10266" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10268" class="Symbol">(</a><a id="10269" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10271" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10273" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10275" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10277" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10279" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10280" class="Symbol">)</a> <a id="10282" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10284" class="Symbol">(</a><a id="10285" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10287" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10289" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10291" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10293" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10295" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10296" class="Symbol">)</a> <a id="10298" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10300" class="Symbol">→</a> <a id="10302" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10304" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10306" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10308" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10310" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10312" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10319" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10321" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a>
  <a id="10325" href="BrouwerTree.OrdinalDecidability.Paper.html#10260" class="Function">[1]</a> <a id="10329" class="Symbol">=</a> <a id="10331" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="10338" href="BrouwerTree.Core.html#1521" class="InductiveConstructor">≤-trunc</a> <a id="10346" class="Symbol">(</a><a id="10347" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10352" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a><a id="10353" class="Symbol">)</a>
   <a id="10358" class="Keyword">where</a>
    <a id="10368" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10373" class="Symbol">:</a> <a id="10375" class="Symbol">(</a><a id="10376" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10378" class="Symbol">:</a> <a id="10380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10381" class="Symbol">)</a> <a id="10383" class="Symbol">→</a> <a id="10385" class="Symbol">(</a><a id="10386" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10388" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10390" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10392" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10394" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10396" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10397" class="Symbol">)</a> <a id="10399" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10401" class="Symbol">(</a><a id="10402" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10404" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10406" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10408" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10410" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10412" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10413" class="Symbol">)</a> <a id="10415" class="Symbol">→</a> <a id="10417" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10419" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10421" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10423" href="BrouwerTree.OrdinalDecidability.Paper.html#10376" class="Bound">k</a> <a id="10425" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10427" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10434" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10436" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a>
    <a id="10442" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10447" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="10454" href="BrouwerTree.OrdinalDecidability.Paper.html#10454" class="Bound">l</a> <a id="10456" class="Symbol">=</a> <a id="10458" href="BrouwerTree.Core.html#1246" class="InductiveConstructor">≤-zero</a>
    <a id="10469" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10474" class="Symbol">(</a><a id="10475" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10481" href="BrouwerTree.OrdinalDecidability.Paper.html#10481" class="Bound">k</a><a id="10482" class="Symbol">)</a> <a id="10484" class="Symbol">(</a><a id="10485" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10489" href="BrouwerTree.OrdinalDecidability.Paper.html#10489" class="Bound">l</a><a id="10490" class="Symbol">)</a> <a id="10492" class="Symbol">=</a> <a id="10494" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#15378" class="Function">limMax-left</a>  <a id="10507" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10509" class="Symbol">{</a><a id="10510" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10511" class="Symbol">}</a> <a id="10513" class="Symbol">(λ</a> <a id="10516" href="BrouwerTree.OrdinalDecidability.Paper.html#10516" class="Bound">n</a> <a id="10518" class="Symbol">→</a> <a id="10520" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10522" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10524" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10526" href="BrouwerTree.OrdinalDecidability.Paper.html#10481" class="Bound">k</a> <a id="10528" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10530" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10532" href="BrouwerTree.OrdinalDecidability.Paper.html#10516" class="Bound">n</a><a id="10533" class="Symbol">)</a> <a id="10535" href="BrouwerTree.OrdinalDecidability.Paper.html#10489" class="Bound">l</a>
    <a id="10541" href="BrouwerTree.OrdinalDecidability.Paper.html#10368" class="Function">[1]&#39;</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10553" href="BrouwerTree.OrdinalDecidability.Paper.html#10553" class="Bound">k</a><a id="10554" class="Symbol">)</a> <a id="10556" class="Symbol">(</a><a id="10557" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10561" href="BrouwerTree.OrdinalDecidability.Paper.html#10561" class="Bound">l</a><a id="10562" class="Symbol">)</a> <a id="10564" class="Symbol">=</a> <a id="10566" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#16698" class="Function">limMax-right</a> <a id="10579" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a> <a id="10581" class="Symbol">{</a><a id="10582" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10583" class="Symbol">}</a> <a id="10585" class="Symbol">(λ</a> <a id="10588" href="BrouwerTree.OrdinalDecidability.Paper.html#10588" class="Bound">n</a> <a id="10590" class="Symbol">→</a> <a id="10592" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10594" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10596" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10598" href="BrouwerTree.OrdinalDecidability.Paper.html#10553" class="Bound">k</a> <a id="10600" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10602" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10604" href="BrouwerTree.OrdinalDecidability.Paper.html#10588" class="Bound">n</a><a id="10605" class="Symbol">)</a> <a id="10607" href="BrouwerTree.OrdinalDecidability.Paper.html#10561" class="Bound">l</a>
  <a id="10611" href="BrouwerTree.OrdinalDecidability.Paper.html#10611" class="Function">[2]</a> <a id="10615" class="Symbol">:</a> <a id="10617" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10619" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10621" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10623" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10625" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10627" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#13653" class="Function">limMax</a> <a id="10634" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10636" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a> <a id="10638" class="Symbol">→</a> <a id="10640" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10642" class="Symbol">(</a><a id="10643" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10645" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10647" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10649" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10651" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10653" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a><a id="10654" class="Symbol">)</a> <a id="10656" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10658" class="Symbol">(</a><a id="10659" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10661" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10663" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10665" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10667" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="10669" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a><a id="10670" class="Symbol">)</a> <a id="10672" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="10676" href="BrouwerTree.OrdinalDecidability.Paper.html#10611" class="Function">[2]</a> <a id="10680" class="Symbol">=</a> <a id="10682" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#19216" class="Function">ω·k-≤-⊎-closure</a> <a id="10698" href="BrouwerTree.OrdinalDecidability.Paper.html#10237" class="Bound">k</a> <a id="10700" href="BrouwerTree.OrdinalDecidability.Paper.html#10233" class="Bound">x</a> <a id="10702" href="BrouwerTree.OrdinalDecidability.Paper.html#10235" class="Bound">y</a>

<a id="Theorem-28"></a><a id="10705" href="BrouwerTree.OrdinalDecidability.Paper.html#10705" class="Function">Theorem-28</a> <a id="10716" class="Symbol">:</a> <a id="10718" class="Symbol">(</a><a id="10719" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10721" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a> <a id="10723" class="Symbol">:</a> <a id="10725" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10726" class="Symbol">)</a> <a id="10728" class="Symbol">(</a><a id="10729" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a> <a id="10731" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a> <a id="10733" class="Symbol">:</a> <a id="10735" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="10740" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="10741" class="Symbol">)</a> <a id="10743" class="Symbol">→</a> <a id="10745" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10752" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a> <a id="10754" class="Symbol">→</a> <a id="10756" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10763" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a>
           <a id="10776" class="Symbol">→</a> <a id="10778" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="10790" class="Symbol">(</a><a id="10791" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10793" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10795" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10797" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10799" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10801" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10803" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a><a id="10804" class="Symbol">)</a> <a id="10806" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a>
           <a id="10819" class="Symbol">→</a> <a id="10821" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="10833" class="Symbol">(</a><a id="10834" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10836" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10838" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10840" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10842" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10844" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10846" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a><a id="10847" class="Symbol">)</a> <a id="10849" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a>
           <a id="10862" class="Symbol">→</a> <a id="10864" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="10876" class="Symbol">(</a><a id="10877" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="10879" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="10881" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10883" href="BrouwerTree.OrdinalDecidability.Paper.html#10719" class="Bound">k</a> <a id="10885" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="10887" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="10889" href="BrouwerTree.OrdinalDecidability.Paper.html#10721" class="Bound">n</a><a id="10890" class="Symbol">)</a> <a id="10892" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="10894" href="BrouwerTree.OrdinalDecidability.Paper.html#10729" class="Bound">P</a> <a id="10896" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10898" href="BrouwerTree.OrdinalDecidability.Paper.html#10731" class="Bound">Q</a> <a id="10900" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="10902" href="BrouwerTree.OrdinalDecidability.Paper.html#10705" class="Function">Theorem-28</a> <a id="10913" class="Symbol">=</a> <a id="10915" href="BrouwerTree.OrdinalDecidability.MaxFunctionRel.html#24326" class="Function">ordinal-dec-∨</a>

<a id="10930" class="Comment">-- Section 7.  Semidecidable Families and Quantifiers</a>

<a id="10985" class="Comment">-- The paper uses the following notation:</a>
<a id="Ψ"></a><a id="11027" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="11029" class="Symbol">:</a> <a id="11031" class="Symbol">(</a><a id="11032" href="BrouwerTree.OrdinalDecidability.Paper.html#11032" class="Bound">P</a> <a id="11034" class="Symbol">:</a> <a id="11036" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11038" class="Symbol">→</a> <a id="11040" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11045" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11046" class="Symbol">)</a> <a id="11048" class="Symbol">→</a> <a id="11050" class="Symbol">((</a><a id="11052" href="BrouwerTree.OrdinalDecidability.Paper.html#11052" class="Bound">n</a> <a id="11054" class="Symbol">:</a> <a id="11056" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11057" class="Symbol">)</a> <a id="11059" class="Symbol">→</a> <a id="11061" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11070" class="Symbol">(</a><a id="11071" href="BrouwerTree.OrdinalDecidability.Paper.html#11032" class="Bound">P</a> <a id="11073" href="BrouwerTree.OrdinalDecidability.Paper.html#11052" class="Bound">n</a><a id="11074" class="Symbol">))</a> <a id="11077" class="Symbol">→</a> <a id="11079" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11083" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="11085" class="Symbol">=</a> <a id="11087" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#25286" class="Function">characteristic-ordinal</a>

<a id="Ψ₋"></a><a id="11111" href="BrouwerTree.OrdinalDecidability.Paper.html#11111" class="Function">Ψ₋</a> <a id="11114" class="Symbol">:</a> <a id="11116" class="Symbol">(</a><a id="11117" href="BrouwerTree.OrdinalDecidability.Paper.html#11117" class="Bound">n</a> <a id="11119" class="Symbol">:</a> <a id="11121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11122" class="Symbol">)</a> <a id="11124" class="Symbol">→</a> <a id="11126" class="Symbol">(</a><a id="11127" href="BrouwerTree.OrdinalDecidability.Paper.html#11127" class="Bound">P</a> <a id="11129" class="Symbol">:</a> <a id="11131" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11133" class="Symbol">→</a> <a id="11135" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11140" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11141" class="Symbol">)</a> <a id="11143" class="Symbol">→</a> <a id="11145" href="BrouwerTree.OrdinalDecidability.Paper.html#11127" class="Bound">P</a> <a id="11147" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4395" class="Function Operator">semi-dec-up-to</a> <a id="11162" href="BrouwerTree.OrdinalDecidability.Paper.html#11117" class="Bound">n</a> <a id="11164" class="Symbol">→</a> <a id="11166" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11170" href="BrouwerTree.OrdinalDecidability.Paper.html#11111" class="Function">Ψ₋</a> <a id="11173" href="BrouwerTree.OrdinalDecidability.Paper.html#11173" class="Bound">n</a> <a id="11175" href="BrouwerTree.OrdinalDecidability.Paper.html#11175" class="Bound">P</a> <a id="11177" class="Symbol">=</a> <a id="11179" href="BrouwerTree.OrdinalDecidability.Paper.html#11175" class="Bound">P</a> <a id="11181" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#20264" class="Function Operator">characteristic-ordinal-up-to</a> <a id="11210" href="BrouwerTree.OrdinalDecidability.Paper.html#11173" class="Bound">n</a>

<a id="Ψ⁺₋"></a><a id="11213" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="11217" class="Symbol">:</a> <a id="11219" class="Symbol">(</a><a id="11220" href="BrouwerTree.OrdinalDecidability.Paper.html#11220" class="Bound">n</a> <a id="11222" class="Symbol">:</a> <a id="11224" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11225" class="Symbol">)</a> <a id="11227" class="Symbol">→</a> <a id="11229" class="Symbol">(</a><a id="11230" href="BrouwerTree.OrdinalDecidability.Paper.html#11230" class="Bound">P</a> <a id="11232" class="Symbol">:</a> <a id="11234" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11236" class="Symbol">→</a> <a id="11238" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11243" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11244" class="Symbol">)</a> <a id="11246" class="Symbol">→</a> <a id="11248" href="BrouwerTree.OrdinalDecidability.Paper.html#11230" class="Bound">P</a> <a id="11250" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="11269" href="BrouwerTree.OrdinalDecidability.Paper.html#11220" class="Bound">n</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11277" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="11281" href="BrouwerTree.OrdinalDecidability.Paper.html#11281" class="Bound">n</a> <a id="11283" href="BrouwerTree.OrdinalDecidability.Paper.html#11283" class="Bound">P</a> <a id="11285" class="Symbol">=</a> <a id="11287" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13647" class="Function">semi-dec-limit-ordinal</a> <a id="11310" href="BrouwerTree.OrdinalDecidability.Paper.html#11283" class="Bound">P</a> <a id="11312" href="BrouwerTree.OrdinalDecidability.Paper.html#11281" class="Bound">n</a>
 <a id="11315" class="Keyword">where</a>
  <a id="11323" class="Keyword">open</a> <a id="11328" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#13243" class="Module">CharacteristicOrdinal.CharacteristicOrdinal-Construction₂</a>

<a id="ψ̅₋"></a><a id="11387" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="11391" class="Symbol">:</a> <a id="11393" class="Symbol">(</a><a id="11394" href="BrouwerTree.OrdinalDecidability.Paper.html#11394" class="Bound">n</a> <a id="11396" class="Symbol">:</a> <a id="11398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11399" class="Symbol">)</a> <a id="11401" class="Symbol">→</a> <a id="11403" class="Symbol">(</a><a id="11404" href="BrouwerTree.OrdinalDecidability.Paper.html#11404" class="Bound">P</a> <a id="11406" class="Symbol">:</a> <a id="11408" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11410" class="Symbol">→</a> <a id="11412" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11417" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11418" class="Symbol">)</a> <a id="11420" class="Symbol">→</a> <a id="11422" class="Symbol">((</a><a id="11424" href="BrouwerTree.OrdinalDecidability.Paper.html#11424" class="Bound">n</a> <a id="11426" class="Symbol">:</a> <a id="11428" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11429" class="Symbol">)</a> <a id="11431" class="Symbol">→</a> <a id="11433" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11442" class="Symbol">(</a><a id="11443" href="BrouwerTree.OrdinalDecidability.Paper.html#11404" class="Bound">P</a> <a id="11445" href="BrouwerTree.OrdinalDecidability.Paper.html#11424" class="Bound">n</a><a id="11446" class="Symbol">))→</a> <a id="11450" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11454" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="11458" href="BrouwerTree.OrdinalDecidability.Paper.html#11458" class="Bound">n</a> <a id="11460" href="BrouwerTree.OrdinalDecidability.Paper.html#11460" class="Bound">P</a> <a id="11462" href="BrouwerTree.OrdinalDecidability.Paper.html#11462" class="Bound">σ</a> <a id="11464" class="Symbol">=</a> <a id="11466" href="BrouwerTree.OrdinalDecidability.Paper.html#11111" class="Function">Ψ₋</a> <a id="11469" href="BrouwerTree.OrdinalDecidability.Paper.html#11458" class="Bound">n</a> <a id="11471" href="BrouwerTree.OrdinalDecidability.Paper.html#11460" class="Bound">P</a> <a id="11473" class="Symbol">(</a><a id="11474" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4497" class="Function">semi-dec-restrict-to</a> <a id="11495" href="BrouwerTree.OrdinalDecidability.Paper.html#11458" class="Bound">n</a> <a id="11497" href="BrouwerTree.OrdinalDecidability.Paper.html#11462" class="Bound">σ</a><a id="11498" class="Symbol">)</a>

<a id="Lemma-29"></a><a id="11501" href="BrouwerTree.OrdinalDecidability.Paper.html#11501" class="Function">Lemma-29</a> <a id="11510" class="Symbol">:</a> <a id="11512" class="Symbol">(</a><a id="11513" href="BrouwerTree.OrdinalDecidability.Paper.html#11513" class="Bound">P</a> <a id="11515" class="Symbol">:</a> <a id="11517" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11522" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11523" class="Symbol">)</a>
         <a id="11534" class="Symbol">→</a> <a id="11536" class="Symbol">(</a><a id="11537" href="BrouwerTree.OrdinalDecidability.Paper.html#11537" class="Bound">(</a><a id="11538" href="BrouwerTree.OrdinalDecidability.Paper.html#11538" class="Bound">s</a> <a id="11540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11542" href="BrouwerTree.OrdinalDecidability.Paper.html#11542" class="Bound">q</a><a id="11543" href="BrouwerTree.OrdinalDecidability.Paper.html#11537" class="Bound">)</a> <a id="11545" href="BrouwerTree.OrdinalDecidability.Paper.html#11545" class="Bound">(</a><a id="11546" href="BrouwerTree.OrdinalDecidability.Paper.html#11546" class="Bound">s&#39;</a> <a id="11549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11551" href="BrouwerTree.OrdinalDecidability.Paper.html#11551" class="Bound">q&#39;</a><a id="11553" href="BrouwerTree.OrdinalDecidability.Paper.html#11545" class="Bound">)</a> <a id="11555" class="Symbol">:</a> <a id="11557" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="11570" href="BrouwerTree.OrdinalDecidability.Paper.html#11513" class="Bound">P</a><a id="11571" class="Symbol">)</a>
         <a id="11582" class="Symbol">→</a> <a id="11584" class="Symbol">((</a><a id="11586" href="BrouwerTree.OrdinalDecidability.Paper.html#11586" class="Bound">k</a> <a id="11588" class="Symbol">:</a> <a id="11590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11591" class="Symbol">)</a> <a id="11593" class="Symbol">→</a> <a id="11595" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11598" href="BrouwerTree.OrdinalDecidability.Paper.html#11598" class="Bound">m</a> <a id="11600" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11602" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11604" href="PropTrunc.html#1594" class="Function">]</a> <a id="11606" href="BrouwerTree.OrdinalDecidability.Paper.html#11538" class="Bound">s</a>  <a id="11609" href="BrouwerTree.OrdinalDecidability.Paper.html#11586" class="Bound">k</a> <a id="11611" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B.≤</a> <a id="11615" href="BrouwerTree.OrdinalDecidability.Paper.html#11546" class="Bound">s&#39;</a> <a id="11618" href="BrouwerTree.OrdinalDecidability.Paper.html#11598" class="Bound">m</a><a id="11619" class="Symbol">)</a>
         <a id="11630" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11632" class="Symbol">((</a><a id="11634" href="BrouwerTree.OrdinalDecidability.Paper.html#11634" class="Bound">k</a> <a id="11636" class="Symbol">:</a> <a id="11638" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11639" class="Symbol">)</a> <a id="11641" class="Symbol">→</a> <a id="11643" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="11646" href="BrouwerTree.OrdinalDecidability.Paper.html#11646" class="Bound">m</a> <a id="11648" href="PropTrunc.html#1594" class="Function">∈</a> <a id="11650" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11652" href="PropTrunc.html#1594" class="Function">]</a> <a id="11654" href="BrouwerTree.OrdinalDecidability.Paper.html#11546" class="Bound">s&#39;</a> <a id="11657" href="BrouwerTree.OrdinalDecidability.Paper.html#11634" class="Bound">k</a> <a id="11659" href="Cubical.Data.Bool.Properties.html#6393" class="Function Operator">B.≤</a> <a id="11663" href="BrouwerTree.OrdinalDecidability.Paper.html#11538" class="Bound">s</a>  <a id="11666" href="BrouwerTree.OrdinalDecidability.Paper.html#11646" class="Bound">m</a><a id="11667" class="Symbol">)</a>
<a id="11669" href="BrouwerTree.OrdinalDecidability.Paper.html#11501" class="Function">Lemma-29</a> <a id="11678" href="BrouwerTree.OrdinalDecidability.Paper.html#11678" class="Bound">P</a> <a id="11680" href="BrouwerTree.OrdinalDecidability.Paper.html#11680" class="Bound">𝕤</a> <a id="11682" href="BrouwerTree.OrdinalDecidability.Paper.html#11682" class="Bound">𝕤&#39;</a> <a id="11685" class="Symbol">=</a> <a id="11687" href="BrouwerTree.OrdinalDecidability.Basic.html#6638" class="Function">semi-dec-sim</a> <a id="11700" href="BrouwerTree.OrdinalDecidability.Paper.html#11678" class="Bound">P</a> <a id="11702" href="BrouwerTree.OrdinalDecidability.Paper.html#11680" class="Bound">𝕤</a> <a id="11704" href="BrouwerTree.OrdinalDecidability.Paper.html#11682" class="Bound">𝕤&#39;</a> <a id="11707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11709" href="BrouwerTree.OrdinalDecidability.Basic.html#6638" class="Function">semi-dec-sim</a> <a id="11722" href="BrouwerTree.OrdinalDecidability.Paper.html#11678" class="Bound">P</a> <a id="11724" href="BrouwerTree.OrdinalDecidability.Paper.html#11682" class="Bound">𝕤&#39;</a> <a id="11727" href="BrouwerTree.OrdinalDecidability.Paper.html#11680" class="Bound">𝕤</a>

<a id="Lemma-30"></a><a id="11730" href="BrouwerTree.OrdinalDecidability.Paper.html#11730" class="Function">Lemma-30</a> <a id="11739" class="Symbol">:</a> <a id="11741" class="Symbol">(</a><a id="11742" href="BrouwerTree.OrdinalDecidability.Paper.html#11742" class="Bound">P</a> <a id="11744" class="Symbol">:</a> <a id="11746" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11748" class="Symbol">→</a> <a id="11750" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11755" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11756" class="Symbol">)</a> <a id="11758" class="Symbol">→</a> <a id="11760" class="Symbol">(</a><a id="11761" href="BrouwerTree.OrdinalDecidability.Paper.html#11761" class="Bound">n</a> <a id="11763" class="Symbol">:</a> <a id="11765" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11766" class="Symbol">)</a> <a id="11768" class="Symbol">→</a> <a id="11770" href="FinChoice.html#3216" class="Function">Weakly-Constant</a> <a id="11786" class="Symbol">(</a><a id="11787" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="11791" href="BrouwerTree.OrdinalDecidability.Paper.html#11761" class="Bound">n</a> <a id="11793" href="BrouwerTree.OrdinalDecidability.Paper.html#11742" class="Bound">P</a><a id="11794" class="Symbol">)</a>
<a id="11796" href="BrouwerTree.OrdinalDecidability.Paper.html#11730" class="Function">Lemma-30</a> <a id="11805" class="Symbol">=</a> <a id="11807" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#14504" class="Function">CharacteristicOrdinal.semi-dec-limit-ordinal-weakly-constant</a>

<a id="Definition-31"></a><a id="11869" href="BrouwerTree.OrdinalDecidability.Paper.html#11869" class="Function">Definition-31</a> <a id="11883" class="Symbol">:</a> <a id="11885" class="Symbol">(</a><a id="11886" href="BrouwerTree.OrdinalDecidability.Paper.html#11886" class="Bound">P</a> <a id="11888" class="Symbol">:</a> <a id="11890" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11892" class="Symbol">→</a> <a id="11894" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="11899" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="11900" class="Symbol">)</a> <a id="11902" class="Symbol">→</a> <a id="11904" class="Symbol">((</a><a id="11906" href="BrouwerTree.OrdinalDecidability.Paper.html#11906" class="Bound">n</a> <a id="11908" class="Symbol">:</a> <a id="11910" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="11911" class="Symbol">)</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="11924" class="Symbol">(</a><a id="11925" href="BrouwerTree.OrdinalDecidability.Paper.html#11886" class="Bound">P</a> <a id="11927" href="BrouwerTree.OrdinalDecidability.Paper.html#11906" class="Bound">n</a><a id="11928" class="Symbol">))</a>
              <a id="11945" class="Symbol">→</a> <a id="11947" class="Symbol">(</a><a id="11948" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11950" class="Symbol">→</a> <a id="11952" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="11955" class="Symbol">)</a> <a id="11957" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11959" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a>
<a id="11963" href="BrouwerTree.OrdinalDecidability.Paper.html#11869" class="Function">Definition-31</a> <a id="11977" href="BrouwerTree.OrdinalDecidability.Paper.html#11977" class="Bound">P</a> <a id="11979" href="BrouwerTree.OrdinalDecidability.Paper.html#11979" class="Bound">σ</a> <a id="11981" class="Symbol">=</a> <a id="11983" class="Symbol">(λ</a> <a id="11986" href="BrouwerTree.OrdinalDecidability.Paper.html#11986" class="Bound">n</a> <a id="11988" class="Symbol">→</a> <a id="11990" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="11994" href="BrouwerTree.OrdinalDecidability.Paper.html#11986" class="Bound">n</a> <a id="11996" href="BrouwerTree.OrdinalDecidability.Paper.html#11977" class="Bound">P</a> <a id="11998" href="BrouwerTree.OrdinalDecidability.Paper.html#11979" class="Bound">σ</a><a id="11999" class="Symbol">)</a> <a id="12001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12003" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="12005" href="BrouwerTree.OrdinalDecidability.Paper.html#11977" class="Bound">P</a> <a id="12007" href="BrouwerTree.OrdinalDecidability.Paper.html#11979" class="Bound">σ</a>

<a id="Lemma-32-i"></a><a id="12010" href="BrouwerTree.OrdinalDecidability.Paper.html#12010" class="Function">Lemma-32-i</a> <a id="12021" class="Symbol">:</a> <a id="12023" class="Symbol">(</a><a id="12024" href="BrouwerTree.OrdinalDecidability.Paper.html#12024" class="Bound">P</a> <a id="12026" class="Symbol">:</a> <a id="12028" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12030" class="Symbol">→</a> <a id="12032" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12038" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12039" class="Symbol">)</a>
           <a id="12052" class="Symbol">→</a> <a id="12054" class="Symbol">(</a><a id="12055" href="BrouwerTree.OrdinalDecidability.Paper.html#12055" class="Bound">α</a> <a id="12057" class="Symbol">:</a> <a id="12059" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="12062" class="Symbol">)</a>
           <a id="12075" class="Symbol">→</a> <a id="12077" class="Symbol">((</a><a id="12079" href="BrouwerTree.OrdinalDecidability.Paper.html#12079" class="Bound">i</a> <a id="12081" class="Symbol">:</a> <a id="12083" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12084" class="Symbol">)</a> <a id="12086" class="Symbol">→</a> <a id="12088" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12100" href="BrouwerTree.OrdinalDecidability.Paper.html#12055" class="Bound">α</a> <a id="12102" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12104" href="BrouwerTree.OrdinalDecidability.Paper.html#12024" class="Bound">P</a> <a id="12106" href="BrouwerTree.OrdinalDecidability.Paper.html#12079" class="Bound">i</a> <a id="12108" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12109" class="Symbol">)</a>
           <a id="12122" class="Symbol">→</a> <a id="12124" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12127" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12129" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12131" class="Symbol">(</a><a id="12132" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12134" class="Symbol">→</a> <a id="12136" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12142" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12143" class="Symbol">)</a> <a id="12145" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                <a id="12163" class="Symbol">((</a><a id="12165" href="BrouwerTree.OrdinalDecidability.Paper.html#12165" class="Bound">i</a> <a id="12167" class="Symbol">:</a> <a id="12169" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12170" class="Symbol">)</a> <a id="12172" class="Symbol">→</a> <a id="12174" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12186" href="BrouwerTree.OrdinalDecidability.Paper.html#12055" class="Bound">α</a> <a id="12188" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12190" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12192" href="BrouwerTree.OrdinalDecidability.Paper.html#12165" class="Bound">i</a> <a id="12194" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12195" class="Symbol">)</a> <a id="12197" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                <a id="12215" class="Symbol">((</a><a id="12217" href="BrouwerTree.OrdinalDecidability.Paper.html#12217" class="Bound">i</a> <a id="12219" class="Symbol">:</a> <a id="12221" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12222" class="Symbol">)</a> <a id="12224" class="Symbol">→</a> <a id="12226" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12228" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12230" class="Symbol">(</a><a id="12231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12235" href="BrouwerTree.OrdinalDecidability.Paper.html#12217" class="Bound">i</a><a id="12236" class="Symbol">)</a> <a id="12238" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12240" class="Symbol">→</a> <a id="12242" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12244" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12246" href="BrouwerTree.OrdinalDecidability.Paper.html#12217" class="Bound">i</a> <a id="12248" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12249" class="Symbol">)</a> <a id="12251" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                <a id="12269" class="Symbol">((∀</a> <a id="12273" href="BrouwerTree.OrdinalDecidability.Paper.html#12273" class="Bound">k</a> <a id="12275" class="Symbol">→</a> <a id="12277" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12279" href="BrouwerTree.OrdinalDecidability.Paper.html#12024" class="Bound">P</a> <a id="12281" href="BrouwerTree.OrdinalDecidability.Paper.html#12273" class="Bound">k</a> <a id="12283" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12284" class="Symbol">)</a> <a id="12286" href="Iff.html#528" class="Function Operator">↔</a> <a id="12288" class="Symbol">(∀</a> <a id="12291" href="BrouwerTree.OrdinalDecidability.Paper.html#12291" class="Bound">k</a> <a id="12293" class="Symbol">→</a> <a id="12295" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12297" href="BrouwerTree.OrdinalDecidability.Paper.html#12127" class="Bound">Q</a> <a id="12299" href="BrouwerTree.OrdinalDecidability.Paper.html#12291" class="Bound">k</a> <a id="12301" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12302" class="Symbol">))</a>
<a id="12305" href="BrouwerTree.OrdinalDecidability.Paper.html#12010" class="Function">Lemma-32-i</a> <a id="12316" class="Symbol">{</a><a id="12317" href="BrouwerTree.OrdinalDecidability.Paper.html#12317" class="Bound">ℓ</a><a id="12318" class="Symbol">}</a> <a id="12320" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a> <a id="12322" href="BrouwerTree.OrdinalDecidability.Paper.html#12322" class="Bound">α</a> <a id="12324" href="BrouwerTree.OrdinalDecidability.Paper.html#12324" class="Bound">α-dec</a> <a id="12330" class="Symbol">=</a>
 <a id="12333" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12337" href="BrouwerTree.OrdinalDecidability.Paper.html#12483" class="Function">Q-ord-dec</a> <a id="12347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12349" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2574" class="Function">T-down-closed</a> <a id="12363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12365" href="Iff.html#943" class="Function">↔-sym</a> <a id="12371" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3660" class="Function">T-equivalent-∀</a>
  <a id="12388" class="Keyword">where</a>
   <a id="12397" class="Keyword">open</a> <a id="12402" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2459" class="Module">down-closed</a> <a id="12414" class="Symbol">(</a><a id="12415" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="12419" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12421" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a><a id="12422" class="Symbol">)</a>
   <a id="12427" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12429" class="Symbol">:</a> <a id="12431" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12441" href="BrouwerTree.OrdinalDecidability.Paper.html#12317" class="Bound">ℓ</a>
   <a id="12446" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12448" href="BrouwerTree.OrdinalDecidability.Paper.html#12448" class="Bound">n</a> <a id="12450" class="Symbol">=</a> <a id="12452" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2510" class="Function">T</a> <a id="12454" href="BrouwerTree.OrdinalDecidability.Paper.html#12448" class="Bound">n</a> <a id="12456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12458" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#2683" class="Function">T-is-prop</a> <a id="12468" class="Symbol">(</a><a id="12469" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="12473" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12475" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a><a id="12476" class="Symbol">)</a> <a id="12478" href="BrouwerTree.OrdinalDecidability.Paper.html#12448" class="Bound">n</a>
   <a id="12483" href="BrouwerTree.OrdinalDecidability.Paper.html#12483" class="Function">Q-ord-dec</a> <a id="12493" class="Symbol">:</a> <a id="12495" class="Symbol">(</a><a id="12496" href="BrouwerTree.OrdinalDecidability.Paper.html#12496" class="Bound">i</a> <a id="12498" class="Symbol">:</a> <a id="12500" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12501" class="Symbol">)</a> <a id="12503" class="Symbol">→</a> <a id="12505" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12517" href="BrouwerTree.OrdinalDecidability.Paper.html#12322" class="Bound">α</a> <a id="12519" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12521" href="BrouwerTree.OrdinalDecidability.Paper.html#12427" class="Function">Q</a> <a id="12523" href="BrouwerTree.OrdinalDecidability.Paper.html#12496" class="Bound">i</a> <a id="12525" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
   <a id="12530" href="BrouwerTree.OrdinalDecidability.Paper.html#12483" class="Function">Q-ord-dec</a> <a id="12540" class="Symbol">=</a> <a id="12542" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3035" class="Function">T-ord-dec</a> <a id="12552" href="BrouwerTree.OrdinalDecidability.Paper.html#12322" class="Bound">α</a> <a id="12554" class="Symbol">(</a><a id="12555" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="12559" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12561" href="BrouwerTree.OrdinalDecidability.Paper.html#12320" class="Bound">P</a><a id="12562" class="Symbol">)</a> <a id="12564" href="BrouwerTree.OrdinalDecidability.Paper.html#12324" class="Bound">α-dec</a>

<a id="Lemma-32-ii"></a><a id="12571" href="BrouwerTree.OrdinalDecidability.Paper.html#12571" class="Function">Lemma-32-ii</a> <a id="12583" class="Symbol">:</a> <a id="12585" class="Symbol">(</a><a id="12586" href="BrouwerTree.OrdinalDecidability.Paper.html#12586" class="Bound">P</a> <a id="12588" class="Symbol">:</a> <a id="12590" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12592" class="Symbol">→</a> <a id="12594" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12600" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12601" class="Symbol">)</a>
            <a id="12615" class="Symbol">→</a> <a id="12617" class="Symbol">(</a><a id="12618" href="BrouwerTree.OrdinalDecidability.Paper.html#12618" class="Bound">k</a> <a id="12620" href="BrouwerTree.OrdinalDecidability.Paper.html#12620" class="Bound">n</a> <a id="12622" class="Symbol">:</a> <a id="12624" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12625" class="Symbol">)</a>
            <a id="12639" class="Symbol">→</a> <a id="12641" class="Symbol">((</a><a id="12643" href="BrouwerTree.OrdinalDecidability.Paper.html#12643" class="Bound">i</a> <a id="12645" class="Symbol">:</a> <a id="12647" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12648" class="Symbol">)</a> <a id="12650" class="Symbol">→</a> <a id="12652" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12664" class="Symbol">(</a><a id="12665" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12667" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12669" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12671" href="BrouwerTree.OrdinalDecidability.Paper.html#12618" class="Bound">k</a> <a id="12673" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12675" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12677" href="BrouwerTree.OrdinalDecidability.Paper.html#12620" class="Bound">n</a><a id="12678" class="Symbol">)</a> <a id="12680" class="Symbol">(</a><a id="12681" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12683" href="BrouwerTree.OrdinalDecidability.Paper.html#12586" class="Bound">P</a> <a id="12685" href="BrouwerTree.OrdinalDecidability.Paper.html#12643" class="Bound">i</a> <a id="12687" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12688" class="Symbol">))</a>
            <a id="12703" class="Symbol">→</a> <a id="12705" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12708" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12710" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12715" class="Symbol">→</a> <a id="12717" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="12723" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="12724" class="Symbol">)</a> <a id="12726" href="Cubical.Core.Primitives.html#6245" class="Function">]</a>
                 <a id="12745" class="Symbol">((</a><a id="12747" href="BrouwerTree.OrdinalDecidability.Paper.html#12747" class="Bound">i</a> <a id="12749" class="Symbol">:</a> <a id="12751" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12752" class="Symbol">)</a> <a id="12754" class="Symbol">→</a> <a id="12756" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="12768" class="Symbol">(</a><a id="12769" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="12771" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="12773" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12775" href="BrouwerTree.OrdinalDecidability.Paper.html#12618" class="Bound">k</a> <a id="12777" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="12779" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="12781" href="BrouwerTree.OrdinalDecidability.Paper.html#12620" class="Bound">n</a><a id="12782" class="Symbol">)</a> <a id="12784" class="Symbol">(</a><a id="12785" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12787" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12789" href="BrouwerTree.OrdinalDecidability.Paper.html#12747" class="Bound">i</a> <a id="12791" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12792" class="Symbol">))</a> <a id="12795" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                 <a id="12814" class="Symbol">((</a><a id="12816" href="BrouwerTree.OrdinalDecidability.Paper.html#12816" class="Bound">i</a> <a id="12818" class="Symbol">:</a> <a id="12820" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12821" class="Symbol">)</a> <a id="12823" class="Symbol">→</a> <a id="12825" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12827" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12829" href="BrouwerTree.OrdinalDecidability.Paper.html#12816" class="Bound">i</a> <a id="12831" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12833" class="Symbol">→</a> <a id="12835" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12837" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12839" class="Symbol">(</a><a id="12840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12844" href="BrouwerTree.OrdinalDecidability.Paper.html#12816" class="Bound">i</a><a id="12845" class="Symbol">)</a> <a id="12847" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="12848" class="Symbol">)</a> <a id="12850" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
                 <a id="12869" class="Symbol">(</a><a id="12870" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="12872" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12875" href="BrouwerTree.OrdinalDecidability.Paper.html#12875" class="Bound">k</a> <a id="12877" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12879" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12881" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12883" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12885" href="BrouwerTree.OrdinalDecidability.Paper.html#12586" class="Bound">P</a> <a id="12887" href="BrouwerTree.OrdinalDecidability.Paper.html#12875" class="Bound">k</a> <a id="12889" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12891" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="12893" href="Iff.html#528" class="Function Operator">↔</a> <a id="12895" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="12897" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="12900" href="BrouwerTree.OrdinalDecidability.Paper.html#12900" class="Bound">k</a> <a id="12902" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="12904" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12906" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="12908" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="12910" href="BrouwerTree.OrdinalDecidability.Paper.html#12708" class="Bound">Q</a> <a id="12912" href="BrouwerTree.OrdinalDecidability.Paper.html#12900" class="Bound">k</a> <a id="12914" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="12916" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="12917" class="Symbol">)</a>
<a id="12919" href="BrouwerTree.OrdinalDecidability.Paper.html#12571" class="Function">Lemma-32-ii</a> <a id="12931" class="Symbol">{</a><a id="12932" href="BrouwerTree.OrdinalDecidability.Paper.html#12932" class="Bound">ℓ</a><a id="12933" class="Symbol">}</a> <a id="12935" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a> <a id="12937" href="BrouwerTree.OrdinalDecidability.Paper.html#12937" class="Bound">k</a> <a id="12939" href="BrouwerTree.OrdinalDecidability.Paper.html#12939" class="Bound">n</a> <a id="12941" href="BrouwerTree.OrdinalDecidability.Paper.html#12941" class="Bound">ωk+n-dec</a> <a id="12950" class="Symbol">=</a>
 <a id="12953" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="12955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12957" href="BrouwerTree.OrdinalDecidability.Paper.html#13100" class="Function">Q-ord-dec</a> <a id="12967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12969" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4042" class="Function">T-up-closed</a> <a id="12981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12983" href="Iff.html#943" class="Function">↔-sym</a> <a id="12989" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5106" class="Function">T-equivalent-∃</a>
  <a id="13006" class="Keyword">where</a>
   <a id="13015" class="Keyword">open</a> <a id="13020" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3926" class="Module">up-closed</a> <a id="13030" class="Symbol">(</a><a id="13031" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="13035" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13037" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a><a id="13038" class="Symbol">)</a>
   <a id="13043" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="13045" class="Symbol">:</a> <a id="13047" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13049" class="Symbol">→</a> <a id="13051" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="13057" href="BrouwerTree.OrdinalDecidability.Paper.html#12932" class="Bound">ℓ</a>
   <a id="13062" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="13064" href="BrouwerTree.OrdinalDecidability.Paper.html#13064" class="Bound">n</a> <a id="13066" class="Symbol">=</a> <a id="13068" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#3975" class="Function">T</a> <a id="13070" href="BrouwerTree.OrdinalDecidability.Paper.html#13064" class="Bound">n</a> <a id="13072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13074" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4162" class="Function">T-is-prop</a> <a id="13084" class="Symbol">(</a><a id="13085" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="13089" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13091" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a><a id="13092" class="Symbol">)</a> <a id="13094" href="BrouwerTree.OrdinalDecidability.Paper.html#13064" class="Bound">n</a>

   <a id="13100" href="BrouwerTree.OrdinalDecidability.Paper.html#13100" class="Function">Q-ord-dec</a> <a id="13110" class="Symbol">:</a> <a id="13112" class="Symbol">(</a><a id="13113" href="BrouwerTree.OrdinalDecidability.Paper.html#13113" class="Bound">i</a> <a id="13115" class="Symbol">:</a> <a id="13117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13118" class="Symbol">)</a> <a id="13120" class="Symbol">→</a> <a id="13122" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13134" class="Symbol">(</a><a id="13135" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13137" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13139" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13141" href="BrouwerTree.OrdinalDecidability.Paper.html#12937" class="Bound">k</a> <a id="13143" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="13145" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13147" href="BrouwerTree.OrdinalDecidability.Paper.html#12939" class="Bound">n</a><a id="13148" class="Symbol">)</a> <a id="13150" class="Symbol">(</a><a id="13151" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="13153" href="BrouwerTree.OrdinalDecidability.Paper.html#13043" class="Function">Q</a> <a id="13155" href="BrouwerTree.OrdinalDecidability.Paper.html#13113" class="Bound">i</a> <a id="13157" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="13158" class="Symbol">)</a>
   <a id="13163" href="BrouwerTree.OrdinalDecidability.Paper.html#13100" class="Function">Q-ord-dec</a> <a id="13173" class="Symbol">=</a> <a id="13175" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#4305" class="Function">T-ord-dec</a> <a id="13185" href="BrouwerTree.OrdinalDecidability.Paper.html#12937" class="Bound">k</a> <a id="13187" href="BrouwerTree.OrdinalDecidability.Paper.html#12939" class="Bound">n</a> <a id="13189" class="Symbol">(</a><a id="13190" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="13194" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13196" href="BrouwerTree.OrdinalDecidability.Paper.html#12935" class="Bound">P</a><a id="13197" class="Symbol">)</a> <a id="13199" href="BrouwerTree.OrdinalDecidability.Paper.html#12941" class="Bound">ωk+n-dec</a>

<a id="Theorem-33"></a><a id="13209" href="BrouwerTree.OrdinalDecidability.Paper.html#13209" class="Function">Theorem-33</a> <a id="13220" class="Symbol">:</a> <a id="13222" class="Symbol">(</a><a id="13223" href="BrouwerTree.OrdinalDecidability.Paper.html#13223" class="Bound">P</a> <a id="13225" class="Symbol">:</a> <a id="13227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13229" class="Symbol">→</a> <a id="13231" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="13237" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13238" class="Symbol">)</a>
           <a id="13251" class="Symbol">→</a> <a id="13253" class="Symbol">((</a><a id="13255" href="BrouwerTree.OrdinalDecidability.Paper.html#13255" class="Bound">n</a> <a id="13257" class="Symbol">:</a> <a id="13259" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13260" class="Symbol">)</a> <a id="13262" class="Symbol">→</a> <a id="13264" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13273" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="13275" href="BrouwerTree.OrdinalDecidability.Paper.html#13223" class="Bound">P</a> <a id="13277" href="BrouwerTree.OrdinalDecidability.Paper.html#13255" class="Bound">n</a> <a id="13279" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="13280" class="Symbol">)</a>
           <a id="13293" class="Symbol">→</a> <a id="13295" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="13307" class="Symbol">(</a><a id="13308" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13310" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13312" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="13313" class="Symbol">)</a> <a id="13315" class="Symbol">(∀</a> <a id="13318" href="BrouwerTree.OrdinalDecidability.Paper.html#13318" class="Bound">n</a> <a id="13320" class="Symbol">→</a> <a id="13322" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="13324" href="BrouwerTree.OrdinalDecidability.Paper.html#13223" class="Bound">P</a> <a id="13326" href="BrouwerTree.OrdinalDecidability.Paper.html#13318" class="Bound">n</a> <a id="13328" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="13329" class="Symbol">)</a>
<a id="13331" href="BrouwerTree.OrdinalDecidability.Paper.html#13209" class="Function">Theorem-33</a> <a id="13342" href="BrouwerTree.OrdinalDecidability.Paper.html#13342" class="Bound">P</a> <a id="13344" href="BrouwerTree.OrdinalDecidability.Paper.html#13344" class="Bound">P-semi-dec</a> <a id="13355" class="Symbol">=</a> <a id="13357" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="13359" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#5609" class="Function">Pₙ-ωdec→∀nPₙ-ω²dec</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="13383" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13385" href="BrouwerTree.OrdinalDecidability.Paper.html#13342" class="Bound">P</a><a id="13386" class="Symbol">)</a> <a id="13388" class="Symbol">(</a><a id="13389" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="13393" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13395" href="BrouwerTree.OrdinalDecidability.Paper.html#13342" class="Bound">P</a><a id="13396" class="Symbol">)</a> <a id="13398" href="BrouwerTree.OrdinalDecidability.Paper.html#13344" class="Bound">P-semi-dec</a> <a id="13409" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="Lemma-34"></a><a id="13412" href="BrouwerTree.OrdinalDecidability.Paper.html#13412" class="Function">Lemma-34</a> <a id="13421" class="Symbol">:</a> <a id="13423" class="Symbol">(</a><a id="13424" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13426" class="Symbol">:</a> <a id="13428" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13430" class="Symbol">→</a> <a id="13432" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13437" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13438" class="Symbol">)</a>
         <a id="13449" class="Symbol">→</a> <a id="13451" class="Symbol">(</a><a id="13452" href="BrouwerTree.OrdinalDecidability.Paper.html#13452" class="Bound">σ</a> <a id="13454" class="Symbol">:</a> <a id="13456" class="Symbol">(</a><a id="13457" href="BrouwerTree.OrdinalDecidability.Paper.html#13457" class="Bound">n</a> <a id="13459" class="Symbol">:</a> <a id="13461" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13462" class="Symbol">)</a> <a id="13464" class="Symbol">→</a> <a id="13466" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13475" class="Symbol">(</a><a id="13476" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13478" href="BrouwerTree.OrdinalDecidability.Paper.html#13457" class="Bound">n</a><a id="13479" class="Symbol">))</a>
         <a id="13491" class="Symbol">→</a> <a id="13493" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13495" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13498" href="BrouwerTree.OrdinalDecidability.Paper.html#13498" class="Bound">n</a> <a id="13500" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13502" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13504" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13506" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13508" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13510" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13512" class="Number">2</a> <a id="13514" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13516" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="13520" href="BrouwerTree.OrdinalDecidability.Paper.html#13498" class="Bound">n</a> <a id="13522" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13524" href="BrouwerTree.OrdinalDecidability.Paper.html#13452" class="Bound">σ</a> <a id="13526" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
         <a id="13537" href="Iff.html#528" class="Function Operator">↔</a> <a id="13539" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="13541" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="13544" href="BrouwerTree.OrdinalDecidability.Paper.html#13544" class="Bound">m</a> <a id="13546" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="13548" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13550" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="13552" href="BrouwerTree.OrdinalDecidability.Paper.html#13424" class="Bound">P</a> <a id="13554" href="BrouwerTree.OrdinalDecidability.Paper.html#13544" class="Bound">m</a> <a id="13556" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="13558" href="BrouwerTree.OrdinalDecidability.Paper.html#13412" class="Function">Lemma-34</a> <a id="13567" href="BrouwerTree.OrdinalDecidability.Paper.html#13567" class="Bound">P</a> <a id="13569" href="BrouwerTree.OrdinalDecidability.Paper.html#13569" class="Bound">σ</a> <a id="13571" class="Symbol">=</a> <a id="13573" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#7773" class="Function">characteristic-ordinal-up-to-spec&#39;</a> <a id="13608" href="BrouwerTree.OrdinalDecidability.Paper.html#13567" class="Bound">P</a> <a id="13610" href="BrouwerTree.OrdinalDecidability.Paper.html#13569" class="Bound">σ</a>

<a id="Lemma-35"></a><a id="13613" href="BrouwerTree.OrdinalDecidability.Paper.html#13613" class="Function">Lemma-35</a> <a id="13622" class="Symbol">:</a> <a id="13624" class="Symbol">(</a><a id="13625" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13627" class="Symbol">:</a> <a id="13629" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13631" class="Symbol">→</a> <a id="13633" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13638" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13639" class="Symbol">)</a>
         <a id="13650" class="Symbol">→</a> <a id="13652" class="Symbol">(</a><a id="13653" href="BrouwerTree.OrdinalDecidability.Paper.html#13653" class="Bound">σ</a> <a id="13655" class="Symbol">:</a> <a id="13657" class="Symbol">(</a><a id="13658" href="BrouwerTree.OrdinalDecidability.Paper.html#13658" class="Bound">n</a> <a id="13660" class="Symbol">:</a> <a id="13662" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13663" class="Symbol">)</a> <a id="13665" class="Symbol">→</a> <a id="13667" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13676" class="Symbol">(</a><a id="13677" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13679" href="BrouwerTree.OrdinalDecidability.Paper.html#13658" class="Bound">n</a><a id="13680" class="Symbol">))</a>
         <a id="13692" class="Symbol">→</a> <a id="13694" class="Symbol">(</a><a id="13695" href="BrouwerTree.OrdinalDecidability.Paper.html#13695" class="Bound">k</a> <a id="13697" class="Symbol">:</a> <a id="13699" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13700" class="Symbol">)</a>
         <a id="13711" class="Symbol">→</a> <a id="13713" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13715" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13717" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13719" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13721" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="13723" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13725" href="BrouwerTree.OrdinalDecidability.Paper.html#13653" class="Bound">σ</a>
         <a id="13736" class="Symbol">→</a> <a id="13738" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13740" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13742" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13744" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="13746" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="13748" class="Symbol">(λ</a> <a id="13751" href="BrouwerTree.OrdinalDecidability.Paper.html#13751" class="Bound">i</a> <a id="13753" class="Symbol">→</a> <a id="13755" href="BrouwerTree.OrdinalDecidability.Paper.html#13625" class="Bound">P</a> <a id="13757" class="Symbol">(</a><a id="13758" href="BrouwerTree.OrdinalDecidability.Paper.html#13695" class="Bound">k</a> <a id="13760" href="BrouwerTree.OrdinalDecidability.Paper.html#1202" class="Primitive Operator">N+</a> <a id="13763" href="BrouwerTree.OrdinalDecidability.Paper.html#13751" class="Bound">i</a><a id="13764" class="Symbol">))</a> <a id="13767" class="Symbol">(λ</a> <a id="13770" href="BrouwerTree.OrdinalDecidability.Paper.html#13770" class="Bound">i</a> <a id="13772" class="Symbol">→</a> <a id="13774" href="BrouwerTree.OrdinalDecidability.Paper.html#13653" class="Bound">σ</a> <a id="13776" class="Symbol">(</a><a id="13777" href="BrouwerTree.OrdinalDecidability.Paper.html#13695" class="Bound">k</a> <a id="13779" href="BrouwerTree.OrdinalDecidability.Paper.html#1202" class="Primitive Operator">N+</a> <a id="13782" href="BrouwerTree.OrdinalDecidability.Paper.html#13770" class="Bound">i</a><a id="13783" class="Symbol">))</a>
<a id="13786" href="BrouwerTree.OrdinalDecidability.Paper.html#13613" class="Function">Lemma-35</a> <a id="13795" class="Symbol">=</a> <a id="13797" href="BrouwerTree.OrdinalDecidability.QuantificationCut.html#11313" class="Function">cut-preserves-characteristic-ordinal-≥ω²</a>

<a id="Lemma-36"></a><a id="13839" href="BrouwerTree.OrdinalDecidability.Paper.html#13839" class="Function">Lemma-36</a> <a id="13848" class="Symbol">:</a> <a id="13850" class="Symbol">(</a><a id="13851" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13853" class="Symbol">:</a> <a id="13855" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13857" class="Symbol">→</a> <a id="13859" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="13864" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="13865" class="Symbol">)</a>
         <a id="13876" class="Symbol">→</a> <a id="13878" class="Symbol">(</a><a id="13879" href="BrouwerTree.OrdinalDecidability.Paper.html#13879" class="Bound">σ</a> <a id="13881" class="Symbol">:</a> <a id="13883" class="Symbol">(</a><a id="13884" href="BrouwerTree.OrdinalDecidability.Paper.html#13884" class="Bound">n</a> <a id="13886" class="Symbol">:</a> <a id="13888" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13889" class="Symbol">)</a> <a id="13891" class="Symbol">→</a> <a id="13893" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="13902" class="Symbol">(</a><a id="13903" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13905" href="BrouwerTree.OrdinalDecidability.Paper.html#13884" class="Bound">n</a><a id="13906" class="Symbol">))</a>
         <a id="13918" class="Symbol">→</a> <a id="13920" href="BrouwerTree.OrdinalDecidability.Basic.html#840" class="Function">down-closed</a> <a id="13932" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a>
         <a id="13943" class="Symbol">→</a> <a id="13945" class="Symbol">(</a><a id="13946" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a> <a id="13948" class="Symbol">:</a> <a id="13950" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13951" class="Symbol">)</a>
         <a id="13962" class="Symbol">→</a> <a id="13964" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13966" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a>
         <a id="13977" class="Symbol">→</a> <a id="13979" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="13983" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a> <a id="13985" href="BrouwerTree.OrdinalDecidability.Paper.html#13851" class="Bound">P</a> <a id="13987" href="BrouwerTree.OrdinalDecidability.Paper.html#13879" class="Bound">σ</a> <a id="13989" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="13991" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="13993" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="13995" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="13997" class="Symbol">(</a><a id="13998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14002" href="BrouwerTree.OrdinalDecidability.Paper.html#13946" class="Bound">n</a><a id="14003" class="Symbol">)</a>
<a id="14005" href="BrouwerTree.OrdinalDecidability.Paper.html#13839" class="Function">Lemma-36</a> <a id="14014" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14016" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14018" href="BrouwerTree.OrdinalDecidability.Paper.html#14018" class="Bound">P-down-closed</a> <a id="14032" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14034" href="BrouwerTree.OrdinalDecidability.Paper.html#14034" class="Bound">p</a> <a id="14036" class="Symbol">=</a>
 <a id="14039" href="BrouwerTree.Code.Results.html#5277" class="Function">≤-antisym</a> <a id="14049" class="Symbol">(</a><a id="14050" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#23801" class="Function">characteristic-ordinal-up-to-bounded</a> <a id="14087" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14089" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14091" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a><a id="14092" class="Symbol">)</a> <a id="14094" href="BrouwerTree.OrdinalDecidability.Paper.html#14109" class="Function">[1]</a>
  <a id="14100" class="Keyword">where</a>
   <a id="14109" href="BrouwerTree.OrdinalDecidability.Paper.html#14109" class="Function">[1]</a> <a id="14113" class="Symbol">:</a> <a id="14115" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14117" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14119" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="14121" class="Symbol">(</a><a id="14122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14126" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a><a id="14127" class="Symbol">)</a> <a id="14129" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="14131" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="14135" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14137" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14139" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a>
   <a id="14144" href="BrouwerTree.OrdinalDecidability.Paper.html#14109" class="Function">[1]</a> <a id="14148" class="Symbol">=</a> <a id="14150" href="BrouwerTree.Arithmetic.Properties.html#5789" class="Function">limit-reach-next-ω&#39;</a> <a id="14170" class="Symbol">(</a><a id="14171" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="14175" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14177" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14179" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a><a id="14180" class="Symbol">)</a>
           <a id="14193" class="Symbol">(</a><a id="14194" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#24263" class="Function">characteristic-ordinal-up-to-is-lim</a> <a id="14230" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14232" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14234" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a><a id="14235" class="Symbol">)</a>
           <a id="14248" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a>
           <a id="14261" class="Symbol">(</a><a id="14262" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#4825" class="Function">characteristic-ordinal-up-to-above-ωn</a> <a id="14300" href="BrouwerTree.OrdinalDecidability.Paper.html#14014" class="Bound">P</a> <a id="14302" href="BrouwerTree.OrdinalDecidability.Paper.html#14016" class="Bound">σ</a> <a id="14304" href="BrouwerTree.OrdinalDecidability.Paper.html#14018" class="Bound">P-down-closed</a> <a id="14318" href="BrouwerTree.OrdinalDecidability.Paper.html#14032" class="Bound">n</a> <a id="14320" href="BrouwerTree.OrdinalDecidability.Paper.html#14034" class="Bound">p</a><a id="14321" class="Symbol">)</a>

<a id="Corollary-37-1"></a><a id="14324" href="BrouwerTree.OrdinalDecidability.Paper.html#14324" class="Function">Corollary-37-1</a> <a id="14339" class="Symbol">:</a> <a id="14341" class="Symbol">(</a><a id="14342" href="BrouwerTree.OrdinalDecidability.Paper.html#14342" class="Bound">P</a> <a id="14344" class="Symbol">:</a> <a id="14346" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14348" class="Symbol">→</a> <a id="14350" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="14356" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="14357" class="Symbol">)</a>
               <a id="14374" class="Symbol">→</a> <a id="14376" class="Symbol">((</a><a id="14378" href="BrouwerTree.OrdinalDecidability.Paper.html#14378" class="Bound">n</a> <a id="14380" class="Symbol">:</a> <a id="14382" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14383" class="Symbol">)</a> <a id="14385" class="Symbol">→</a> <a id="14387" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14391" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="14393" href="BrouwerTree.OrdinalDecidability.Paper.html#14342" class="Bound">P</a> <a id="14395" href="BrouwerTree.OrdinalDecidability.Paper.html#14378" class="Bound">n</a> <a id="14397" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="14398" class="Symbol">)</a>
               <a id="14415" class="Symbol">→</a> <a id="14417" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14429" class="Symbol">(</a><a id="14430" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14432" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14434" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14435" class="Symbol">)</a> <a id="14437" class="Symbol">(∀</a> <a id="14440" href="BrouwerTree.OrdinalDecidability.Paper.html#14440" class="Bound">n</a> <a id="14442" class="Symbol">→</a> <a id="14444" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="14446" href="BrouwerTree.OrdinalDecidability.Paper.html#14342" class="Bound">P</a> <a id="14448" href="BrouwerTree.OrdinalDecidability.Paper.html#14440" class="Bound">n</a> <a id="14450" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="14451" class="Symbol">)</a>
<a id="14453" href="BrouwerTree.OrdinalDecidability.Paper.html#14324" class="Function">Corollary-37-1</a> <a id="14468" href="BrouwerTree.OrdinalDecidability.Paper.html#14468" class="Bound">P</a> <a id="14470" href="BrouwerTree.OrdinalDecidability.Paper.html#14470" class="Bound">P-dec</a> <a id="14476" class="Symbol">=</a>
 <a id="14479" href="BrouwerTree.OrdinalDecidability.Paper.html#13209" class="Function">Theorem-33</a> <a id="14490" href="BrouwerTree.OrdinalDecidability.Paper.html#14468" class="Bound">P</a> <a id="14492" class="Symbol">(λ</a> <a id="14495" href="BrouwerTree.OrdinalDecidability.Paper.html#14495" class="Bound">n</a> <a id="14497" class="Symbol">→</a> <a id="14499" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14501" href="BrouwerTree.OrdinalDecidability.Basic.html#1508" class="Function">dec→semi-dec</a> <a id="14514" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="14516" href="BrouwerTree.OrdinalDecidability.Paper.html#14468" class="Bound">P</a> <a id="14518" href="BrouwerTree.OrdinalDecidability.Paper.html#14495" class="Bound">n</a> <a id="14520" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="14522" class="Symbol">(</a><a id="14523" href="BrouwerTree.OrdinalDecidability.Paper.html#14470" class="Bound">P-dec</a> <a id="14529" href="BrouwerTree.OrdinalDecidability.Paper.html#14495" class="Bound">n</a><a id="14530" class="Symbol">)</a> <a id="14532" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14533" class="Symbol">)</a>

<a id="Corollary-37-2"></a><a id="14536" href="BrouwerTree.OrdinalDecidability.Paper.html#14536" class="Function">Corollary-37-2</a> <a id="14551" class="Symbol">:</a> <a id="14553" class="Symbol">(</a><a id="14554" href="BrouwerTree.OrdinalDecidability.Paper.html#14554" class="Bound">P</a> <a id="14556" class="Symbol">:</a> <a id="14558" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="14563" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="14564" class="Symbol">)</a>
               <a id="14581" class="Symbol">→</a> <a id="14583" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="14592" href="BrouwerTree.OrdinalDecidability.Paper.html#14554" class="Bound">P</a>
               <a id="14609" class="Symbol">→</a> <a id="14611" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14623" class="Symbol">(</a><a id="14624" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14626" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14628" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14629" class="Symbol">)</a> <a id="14631" class="Symbol">(</a><a id="14632" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14634" href="BrouwerTree.OrdinalDecidability.Paper.html#14554" class="Bound">P</a><a id="14635" class="Symbol">)</a>
<a id="14637" href="BrouwerTree.OrdinalDecidability.Paper.html#14536" class="Function">Corollary-37-2</a> <a id="14652" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14654" class="Symbol">=</a> <a id="14656" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="14663" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="14679" href="BrouwerTree.OrdinalDecidability.Paper.html#14692" class="Function">[1]</a>
 <a id="14684" class="Keyword">where</a>
  <a id="14692" href="BrouwerTree.OrdinalDecidability.Paper.html#14692" class="Function">[1]</a> <a id="14696" class="Symbol">:</a> <a id="14698" href="BrouwerTree.OrdinalDecidability.Basic.html#1334" class="Function">semi-dec-str</a> <a id="14711" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14713" class="Symbol">→</a> <a id="14715" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="14727" class="Symbol">(</a><a id="14728" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="14730" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="14732" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="14733" class="Symbol">)</a> <a id="14735" class="Symbol">(</a><a id="14736" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14738" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a><a id="14739" class="Symbol">)</a>
  <a id="14743" href="BrouwerTree.OrdinalDecidability.Paper.html#14692" class="Function">[1]</a> <a id="14747" class="Symbol">(</a><a id="14748" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14752" href="BrouwerTree.OrdinalDecidability.Paper.html#14752" class="Bound">w</a><a id="14753" class="Symbol">)</a> <a id="14755" class="Symbol">=</a> <a id="14757" href="Iff.html#613" class="Function">lr</a> <a id="14760" class="Symbol">(</a><a id="14761" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="14788" class="Symbol">_</a> <a id="14790" class="Symbol">_</a> <a id="14792" class="Symbol">(</a><a id="14793" href="Iff.html#943" class="Function">↔-sym</a> <a id="14799" href="BrouwerTree.OrdinalDecidability.Paper.html#14822" class="Function">[2]</a><a id="14802" class="Symbol">))</a> <a id="14805" href="BrouwerTree.OrdinalDecidability.Paper.html#15151" class="Function">[3]</a>
   <a id="14812" class="Keyword">where</a>
    <a id="14822" href="BrouwerTree.OrdinalDecidability.Paper.html#14822" class="Function">[2]</a> <a id="14826" class="Symbol">:</a> <a id="14828" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14830" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14832" href="Iff.html#528" class="Function Operator">↔</a> <a id="14834" class="Symbol">∀</a> <a id="14836" href="BrouwerTree.OrdinalDecidability.Paper.html#14836" class="Bound">n</a> <a id="14838" class="Symbol">→</a> <a id="14840" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14842" href="BrouwerTree.OrdinalDecidability.Paper.html#14836" class="Bound">n</a> <a id="14844" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14846" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a>
    <a id="14858" href="BrouwerTree.OrdinalDecidability.Paper.html#14822" class="Function">[2]</a> <a id="14862" class="Symbol">=</a> <a id="14864" href="BrouwerTree.OrdinalDecidability.Paper.html#14893" class="Function">[2]₁</a> <a id="14869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14871" href="BrouwerTree.OrdinalDecidability.Paper.html#15000" class="Function">[2]₂</a>
     <a id="14881" class="Keyword">where</a>
      <a id="14893" href="BrouwerTree.OrdinalDecidability.Paper.html#14893" class="Function">[2]₁</a> <a id="14898" class="Symbol">:</a> <a id="14900" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14902" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a> <a id="14904" class="Symbol">→</a> <a id="14906" class="Symbol">(</a><a id="14907" href="BrouwerTree.OrdinalDecidability.Paper.html#14907" class="Bound">n</a> <a id="14909" class="Symbol">:</a> <a id="14911" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14912" class="Symbol">)</a> <a id="14914" class="Symbol">→</a> <a id="14916" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14918" href="BrouwerTree.OrdinalDecidability.Paper.html#14907" class="Bound">n</a> <a id="14920" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="14922" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a>
      <a id="14936" href="BrouwerTree.OrdinalDecidability.Paper.html#14893" class="Function">[2]₁</a> <a id="14941" href="BrouwerTree.OrdinalDecidability.Paper.html#14941" class="Bound">ν</a> <a id="14943" href="BrouwerTree.OrdinalDecidability.Paper.html#14943" class="Bound">n</a> <a id="14945" class="Symbol">=</a> <a id="14947" href="Cubical.Data.Bool.Properties.html#1993" class="Function">B.¬true→false</a> <a id="14961" class="Symbol">(</a><a id="14962" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="14964" href="BrouwerTree.OrdinalDecidability.Paper.html#14943" class="Bound">n</a><a id="14965" class="Symbol">)</a> <a id="14967" class="Symbol">(λ</a> <a id="14970" href="BrouwerTree.OrdinalDecidability.Paper.html#14970" class="Bound">e</a> <a id="14972" class="Symbol">→</a> <a id="14974" href="BrouwerTree.OrdinalDecidability.Paper.html#14941" class="Bound">ν</a> <a id="14976" class="Symbol">(</a><a id="14977" href="Iff.html#671" class="Function">rl</a> <a id="14980" href="BrouwerTree.OrdinalDecidability.Paper.html#14752" class="Bound">w</a> <a id="14982" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="14984" href="BrouwerTree.OrdinalDecidability.Paper.html#14943" class="Bound">n</a> <a id="14986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14988" href="BrouwerTree.OrdinalDecidability.Paper.html#14970" class="Bound">e</a> <a id="14990" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="14991" class="Symbol">))</a>
      <a id="15000" href="BrouwerTree.OrdinalDecidability.Paper.html#15000" class="Function">[2]₂</a> <a id="15005" class="Symbol">:</a> <a id="15007" class="Symbol">((</a><a id="15009" href="BrouwerTree.OrdinalDecidability.Paper.html#15009" class="Bound">n</a> <a id="15011" class="Symbol">:</a> <a id="15013" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15014" class="Symbol">)</a> <a id="15016" class="Symbol">→</a> <a id="15018" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15020" href="BrouwerTree.OrdinalDecidability.Paper.html#15009" class="Bound">n</a> <a id="15022" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15024" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15031" class="Symbol">)</a> <a id="15033" class="Symbol">→</a> <a id="15035" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15037" href="BrouwerTree.OrdinalDecidability.Paper.html#14652" class="Bound">P</a>
      <a id="15045" href="BrouwerTree.OrdinalDecidability.Paper.html#15000" class="Function">[2]₂</a> <a id="15050" href="BrouwerTree.OrdinalDecidability.Paper.html#15050" class="Bound">h</a> <a id="15052" href="BrouwerTree.OrdinalDecidability.Paper.html#15052" class="Bound">p</a> <a id="15054" class="Symbol">=</a> <a id="15056" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="15063" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
                        <a id="15095" class="Symbol">(λ</a> <a id="15098" class="Symbol">(</a><a id="15099" href="BrouwerTree.OrdinalDecidability.Paper.html#15099" class="Bound">n</a> <a id="15101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15103" href="BrouwerTree.OrdinalDecidability.Paper.html#15103" class="Bound">e</a><a id="15104" class="Symbol">)</a> <a id="15106" class="Symbol">→</a> <a id="15108" href="Cubical.Data.Bool.Properties.html#1906" class="Function">B.false≢true</a> <a id="15121" class="Symbol">(</a><a id="15122" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15126" class="Symbol">(</a><a id="15127" href="BrouwerTree.OrdinalDecidability.Paper.html#15050" class="Bound">h</a> <a id="15129" href="BrouwerTree.OrdinalDecidability.Paper.html#15099" class="Bound">n</a><a id="15130" class="Symbol">)</a> <a id="15132" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15134" href="BrouwerTree.OrdinalDecidability.Paper.html#15103" class="Bound">e</a><a id="15135" class="Symbol">))</a> <a id="15138" class="Symbol">(</a><a id="15139" href="Iff.html#613" class="Function">lr</a> <a id="15142" href="BrouwerTree.OrdinalDecidability.Paper.html#14752" class="Bound">w</a> <a id="15144" href="BrouwerTree.OrdinalDecidability.Paper.html#15052" class="Bound">p</a><a id="15145" class="Symbol">)</a>
    <a id="15151" href="BrouwerTree.OrdinalDecidability.Paper.html#15151" class="Function">[3]</a> <a id="15155" class="Symbol">:</a> <a id="15157" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15169" class="Symbol">(</a><a id="15170" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15172" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="15174" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15175" class="Symbol">)</a> <a id="15177" class="Symbol">(∀</a> <a id="15180" href="BrouwerTree.OrdinalDecidability.Paper.html#15180" class="Bound">n</a> <a id="15182" class="Symbol">→</a> <a id="15184" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15186" href="BrouwerTree.OrdinalDecidability.Paper.html#15180" class="Bound">n</a> <a id="15188" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15190" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15197" class="Symbol">)</a>
    <a id="15203" href="BrouwerTree.OrdinalDecidability.Paper.html#15151" class="Function">[3]</a> <a id="15207" class="Symbol">=</a> <a id="15209" href="BrouwerTree.OrdinalDecidability.Paper.html#14324" class="Function">Corollary-37-1</a> <a id="15224" class="Symbol">(λ</a> <a id="15227" href="BrouwerTree.OrdinalDecidability.Paper.html#15227" class="Bound">n</a> <a id="15229" class="Symbol">→</a> <a id="15231" class="Symbol">((</a><a id="15233" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15235" href="BrouwerTree.OrdinalDecidability.Paper.html#15227" class="Bound">n</a> <a id="15237" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="15239" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15246" class="Symbol">)</a> <a id="15248" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15250" href="Cubical.Data.Bool.Properties.html#1731" class="Function">B.isSetBool</a> <a id="15262" class="Symbol">(</a><a id="15263" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15265" href="BrouwerTree.OrdinalDecidability.Paper.html#15227" class="Bound">n</a><a id="15266" class="Symbol">)</a> <a id="15268" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15275" class="Symbol">))</a>
                         <a id="15303" class="Symbol">(λ</a> <a id="15306" href="BrouwerTree.OrdinalDecidability.Paper.html#15306" class="Bound">n</a> <a id="15308" class="Symbol">→</a> <a id="15310" class="Symbol">(</a><a id="15311" href="BrouwerTree.OrdinalDecidability.Paper.html#14748" class="Bound">s</a> <a id="15313" href="BrouwerTree.OrdinalDecidability.Paper.html#15306" class="Bound">n</a><a id="15314" class="Symbol">)</a> <a id="15316" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">B.≟</a> <a id="15320" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">B.false</a><a id="15327" class="Symbol">)</a>

<a id="Theorem-38"></a><a id="15330" href="BrouwerTree.OrdinalDecidability.Paper.html#15330" class="Function">Theorem-38</a> <a id="15341" class="Symbol">:</a> <a id="15343" class="Symbol">(</a><a id="15344" href="BrouwerTree.OrdinalDecidability.Paper.html#15344" class="Bound">P</a> <a id="15346" class="Symbol">:</a> <a id="15348" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15350" class="Symbol">→</a> <a id="15352" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="15358" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="15359" class="Symbol">)</a>
           <a id="15372" class="Symbol">→</a> <a id="15374" class="Symbol">((</a><a id="15376" href="BrouwerTree.OrdinalDecidability.Paper.html#15376" class="Bound">n</a> <a id="15378" class="Symbol">:</a> <a id="15380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15381" class="Symbol">)</a> <a id="15383" class="Symbol">→</a> <a id="15385" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15394" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="15396" href="BrouwerTree.OrdinalDecidability.Paper.html#15344" class="Bound">P</a> <a id="15398" href="BrouwerTree.OrdinalDecidability.Paper.html#15376" class="Bound">n</a> <a id="15400" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="15401" class="Symbol">)</a>
           <a id="15414" class="Symbol">→</a> <a id="15416" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15428" class="Symbol">(</a><a id="15429" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15431" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="15433" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="15435" class="Number">3</a><a id="15436" class="Symbol">)</a> <a id="15438" class="Symbol">(</a><a id="15439" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="15441" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="15444" href="BrouwerTree.OrdinalDecidability.Paper.html#15444" class="Bound">n</a> <a id="15446" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="15448" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15450" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="15452" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="15454" href="BrouwerTree.OrdinalDecidability.Paper.html#15344" class="Bound">P</a> <a id="15456" href="BrouwerTree.OrdinalDecidability.Paper.html#15444" class="Bound">n</a> <a id="15458" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="15460" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="15461" class="Symbol">)</a>
<a id="15463" href="BrouwerTree.OrdinalDecidability.Paper.html#15330" class="Function">Theorem-38</a> <a id="15474" href="BrouwerTree.OrdinalDecidability.Paper.html#15474" class="Bound">P</a> <a id="15476" href="BrouwerTree.OrdinalDecidability.Paper.html#15476" class="Bound">σ</a> <a id="15478" class="Symbol">=</a> <a id="15480" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="15482" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#8650" class="Function">Pₙ-ωdec→∃nPₙ-ω·3dec&#39;</a> <a id="15503" class="Symbol">(</a><a id="15504" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="15508" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15510" href="BrouwerTree.OrdinalDecidability.Paper.html#15474" class="Bound">P</a><a id="15511" class="Symbol">)</a> <a id="15513" class="Symbol">(</a><a id="15514" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="15518" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15520" href="BrouwerTree.OrdinalDecidability.Paper.html#15474" class="Bound">P</a><a id="15521" class="Symbol">)</a> <a id="15523" href="BrouwerTree.OrdinalDecidability.Paper.html#15476" class="Bound">σ</a> <a id="15525" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="Lemma-39"></a><a id="15528" href="BrouwerTree.OrdinalDecidability.Paper.html#15528" class="Function">Lemma-39</a> <a id="15537" class="Symbol">:</a> <a id="15539" class="Symbol">(</a><a id="15540" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15542" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15544" class="Symbol">:</a> <a id="15546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15548" class="Symbol">→</a> <a id="15550" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15555" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="15556" class="Symbol">)</a>
           <a id="15569" class="Symbol">(</a><a id="15570" href="BrouwerTree.OrdinalDecidability.Paper.html#15570" class="Bound">σ</a> <a id="15572" class="Symbol">:</a> <a id="15574" class="Symbol">(</a><a id="15575" href="BrouwerTree.OrdinalDecidability.Paper.html#15575" class="Bound">n</a> <a id="15577" class="Symbol">:</a> <a id="15579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15580" class="Symbol">)</a> <a id="15582" class="Symbol">→</a> <a id="15584" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15593" class="Symbol">(</a><a id="15594" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15596" href="BrouwerTree.OrdinalDecidability.Paper.html#15575" class="Bound">n</a><a id="15597" class="Symbol">))</a>
           <a id="15611" class="Symbol">(</a><a id="15612" href="BrouwerTree.OrdinalDecidability.Paper.html#15612" class="Bound">τ</a> <a id="15614" class="Symbol">:</a> <a id="15616" class="Symbol">(</a><a id="15617" href="BrouwerTree.OrdinalDecidability.Paper.html#15617" class="Bound">n</a> <a id="15619" class="Symbol">:</a> <a id="15621" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15622" class="Symbol">)</a> <a id="15624" class="Symbol">→</a> <a id="15626" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15635" class="Symbol">(</a><a id="15636" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15638" href="BrouwerTree.OrdinalDecidability.Paper.html#15617" class="Bound">n</a><a id="15639" class="Symbol">))</a>
         <a id="15651" class="Symbol">→</a> <a id="15653" class="Symbol">((</a><a id="15655" href="BrouwerTree.OrdinalDecidability.Paper.html#15655" class="Bound">n</a> <a id="15657" class="Symbol">:</a> <a id="15659" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15660" class="Symbol">)</a> <a id="15662" class="Symbol">→</a> <a id="15664" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15666" href="BrouwerTree.OrdinalDecidability.Paper.html#15655" class="Bound">n</a> <a id="15668" class="Symbol">→</a> <a id="15670" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15672" href="BrouwerTree.OrdinalDecidability.Paper.html#15655" class="Bound">n</a><a id="15673" class="Symbol">)</a>
         <a id="15684" class="Symbol">→</a> <a id="15686" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="15688" href="BrouwerTree.OrdinalDecidability.Paper.html#15540" class="Bound">P</a> <a id="15690" href="BrouwerTree.OrdinalDecidability.Paper.html#15570" class="Bound">σ</a> <a id="15692" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="15694" href="BrouwerTree.OrdinalDecidability.Paper.html#11027" class="Function">Ψ</a> <a id="15696" href="BrouwerTree.OrdinalDecidability.Paper.html#15542" class="Bound">Q</a> <a id="15698" href="BrouwerTree.OrdinalDecidability.Paper.html#15612" class="Bound">τ</a>
<a id="15700" href="BrouwerTree.OrdinalDecidability.Paper.html#15528" class="Function">Lemma-39</a> <a id="15709" href="BrouwerTree.OrdinalDecidability.Paper.html#15709" class="Bound">P</a> <a id="15711" href="BrouwerTree.OrdinalDecidability.Paper.html#15711" class="Bound">Q</a> <a id="15713" href="BrouwerTree.OrdinalDecidability.Paper.html#15713" class="Bound">σ</a> <a id="15715" href="BrouwerTree.OrdinalDecidability.Paper.html#15715" class="Bound">τ</a> <a id="15717" href="BrouwerTree.OrdinalDecidability.Paper.html#15717" class="Bound">h</a> <a id="15719" class="Symbol">=</a> <a id="15721" href="BrouwerTree.OrdinalDecidability.QuantificationLemmas.html#14446" class="Function">characteristic-ordinal-mono</a> <a id="15749" href="BrouwerTree.OrdinalDecidability.Paper.html#15709" class="Bound">P</a> <a id="15751" href="BrouwerTree.OrdinalDecidability.Paper.html#15711" class="Bound">Q</a> <a id="15753" href="BrouwerTree.OrdinalDecidability.Paper.html#15717" class="Bound">h</a> <a id="15755" href="BrouwerTree.OrdinalDecidability.Paper.html#15713" class="Bound">σ</a> <a id="15757" href="BrouwerTree.OrdinalDecidability.Paper.html#15715" class="Bound">τ</a>

<a id="Theorem-40"></a><a id="15760" href="BrouwerTree.OrdinalDecidability.Paper.html#15760" class="Function">Theorem-40</a> <a id="15771" class="Symbol">:</a> <a id="15773" class="Symbol">(</a><a id="15774" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15776" class="Symbol">:</a> <a id="15778" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15780" class="Symbol">→</a> <a id="15782" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15784" class="Symbol">→</a> <a id="15786" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="15791" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="15792" class="Symbol">)</a>
           <a id="15805" class="Symbol">→</a> <a id="15807" class="Symbol">((</a><a id="15809" href="BrouwerTree.OrdinalDecidability.Paper.html#15809" class="Bound">n</a> <a id="15811" href="BrouwerTree.OrdinalDecidability.Paper.html#15811" class="Bound">m</a> <a id="15813" class="Symbol">:</a> <a id="15815" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15816" class="Symbol">)</a> <a id="15818" class="Symbol">→</a> <a id="15820" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15827" class="Symbol">(</a><a id="15828" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15830" href="BrouwerTree.OrdinalDecidability.Paper.html#15809" class="Bound">n</a> <a id="15832" href="BrouwerTree.OrdinalDecidability.Paper.html#15811" class="Bound">m</a><a id="15833" class="Symbol">))</a>
           <a id="15847" class="Symbol">→</a> <a id="15849" class="Symbol">((</a><a id="15851" href="BrouwerTree.OrdinalDecidability.Paper.html#15851" class="Bound">n</a> <a id="15853" href="BrouwerTree.OrdinalDecidability.Paper.html#15853" class="Bound">m</a> <a id="15855" class="Symbol">:</a> <a id="15857" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15858" class="Symbol">)</a> <a id="15860" class="Symbol">→</a> <a id="15862" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="15871" class="Symbol">(</a><a id="15872" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15874" href="BrouwerTree.OrdinalDecidability.Paper.html#15851" class="Bound">n</a> <a id="15876" href="BrouwerTree.OrdinalDecidability.Paper.html#15853" class="Bound">m</a><a id="15877" class="Symbol">))</a>
           <a id="15891" class="Symbol">→</a> <a id="15893" class="Symbol">((</a><a id="15895" href="BrouwerTree.OrdinalDecidability.Paper.html#15895" class="Bound">n</a> <a id="15897" class="Symbol">:</a> <a id="15899" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15900" class="Symbol">)</a> <a id="15902" class="Symbol">→</a> <a id="15904" href="BrouwerTree.OrdinalDecidability.Basic.html#923" class="Function">up-closed</a> <a id="15914" class="Symbol">(</a><a id="15915" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15917" href="BrouwerTree.OrdinalDecidability.Paper.html#15895" class="Bound">n</a><a id="15918" class="Symbol">))</a>
           <a id="15932" class="Symbol">→</a> <a id="15934" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="15946" class="Symbol">(</a><a id="15947" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15949" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="15951" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="15953" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="15955" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="15956" class="Symbol">)</a> <a id="15958" class="Symbol">(</a><a id="15959" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="15962" href="BrouwerTree.OrdinalDecidability.Paper.html#15962" class="Bound">m</a> <a id="15964" href="PropTrunc.html#1594" class="Function">∈</a> <a id="15966" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15968" href="PropTrunc.html#1594" class="Function">]</a> <a id="15970" class="Symbol">∀</a> <a id="15972" href="BrouwerTree.OrdinalDecidability.Paper.html#15972" class="Bound">n</a> <a id="15974" class="Symbol">→</a> <a id="15976" href="BrouwerTree.OrdinalDecidability.Paper.html#15774" class="Bound">P</a> <a id="15978" href="BrouwerTree.OrdinalDecidability.Paper.html#15972" class="Bound">n</a> <a id="15980" href="BrouwerTree.OrdinalDecidability.Paper.html#15962" class="Bound">m</a><a id="15981" class="Symbol">)</a>
<a id="15983" href="BrouwerTree.OrdinalDecidability.Paper.html#15760" class="Function">Theorem-40</a> <a id="15994" href="BrouwerTree.OrdinalDecidability.Paper.html#15994" class="Bound">P</a> <a id="15996" href="BrouwerTree.OrdinalDecidability.Paper.html#15996" class="Bound">i</a> <a id="15998" href="BrouwerTree.OrdinalDecidability.Paper.html#15998" class="Bound">s</a> <a id="16000" href="BrouwerTree.OrdinalDecidability.Paper.html#16000" class="Bound">u</a> <a id="16002" class="Symbol">=</a> <a id="16004" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="16006" href="BrouwerTree.OrdinalDecidability.QuantificationTheorem.html#11197" class="Function">∃∀Semidec</a> <a id="16016" href="BrouwerTree.OrdinalDecidability.Paper.html#15994" class="Bound">P</a> <a id="16018" href="BrouwerTree.OrdinalDecidability.Paper.html#15996" class="Bound">i</a> <a id="16020" href="BrouwerTree.OrdinalDecidability.Paper.html#15998" class="Bound">s</a> <a id="16022" href="BrouwerTree.OrdinalDecidability.Paper.html#16000" class="Bound">u</a> <a id="16024" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>

<a id="16027" class="Comment">-- Section 8. Ordinal Decidability and Countable Choice</a>

<a id="Lemma-41"></a><a id="16084" href="BrouwerTree.OrdinalDecidability.Paper.html#16084" class="Function">Lemma-41</a> <a id="16093" class="Symbol">:</a> <a id="16095" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="16111" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="16113" class="Symbol">→</a> <a id="16115" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#8560" class="Function">Semidecidable-Closed-Under-Countable-Joins</a> <a id="16158" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="16160" href="BrouwerTree.OrdinalDecidability.Paper.html#16084" class="Function">Lemma-41</a> <a id="16169" class="Symbol">=</a> <a id="16171" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#1087" class="Function">CC-implies-semidec-closed-under-countable-joins</a>

<a id="Lemma-42"></a><a id="16220" href="BrouwerTree.OrdinalDecidability.Paper.html#16220" class="Function">Lemma-42</a> <a id="16229" class="Symbol">:</a> <a id="16231" class="Symbol">(</a><a id="16232" href="BrouwerTree.OrdinalDecidability.Paper.html#16232" class="Bound">α</a> <a id="16234" href="BrouwerTree.OrdinalDecidability.Paper.html#16234" class="Bound">β</a> <a id="16236" class="Symbol">:</a> <a id="16238" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16241" class="Symbol">)</a>
         <a id="16252" class="Symbol">→</a> <a id="16254" class="Symbol">((</a><a id="16256" href="BrouwerTree.OrdinalDecidability.Paper.html#16256" class="Bound">x</a> <a id="16258" class="Symbol">:</a> <a id="16260" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="16263" class="Symbol">)</a> <a id="16265" class="Symbol">→</a> <a id="16267" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16279" href="BrouwerTree.OrdinalDecidability.Paper.html#16234" class="Bound">β</a> <a id="16281" class="Symbol">(</a><a id="16282" href="BrouwerTree.OrdinalDecidability.Paper.html#16232" class="Bound">α</a> <a id="16284" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16286" href="BrouwerTree.OrdinalDecidability.Paper.html#16256" class="Bound">x</a><a id="16287" class="Symbol">))</a>
         <a id="16299" class="Symbol">→</a> <a id="16301" class="Symbol">(</a><a id="16302" href="BrouwerTree.OrdinalDecidability.Paper.html#16302" class="Bound">P</a> <a id="16304" class="Symbol">:</a> <a id="16306" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16311" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="16312" class="Symbol">)</a>
         <a id="16323" class="Symbol">→</a> <a id="16325" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16337" href="BrouwerTree.OrdinalDecidability.Paper.html#16232" class="Bound">α</a> <a id="16339" href="BrouwerTree.OrdinalDecidability.Paper.html#16302" class="Bound">P</a> <a id="16341" class="Symbol">→</a> <a id="16343" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16355" href="BrouwerTree.OrdinalDecidability.Paper.html#16234" class="Bound">β</a> <a id="16357" href="BrouwerTree.OrdinalDecidability.Paper.html#16302" class="Bound">P</a>
<a id="16359" href="BrouwerTree.OrdinalDecidability.Paper.html#16220" class="Function">Lemma-42</a> <a id="16368" href="BrouwerTree.OrdinalDecidability.Paper.html#16368" class="Bound">α</a> <a id="16370" href="BrouwerTree.OrdinalDecidability.Paper.html#16370" class="Bound">β</a> <a id="16372" href="BrouwerTree.OrdinalDecidability.Paper.html#16372" class="Bound">hyp</a> <a id="16376" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a> <a id="16378" class="Symbol">=</a> <a id="16380" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="16387" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="16403" href="BrouwerTree.OrdinalDecidability.Paper.html#16414" class="Function">τ</a>
 <a id="16406" class="Keyword">where</a>
  <a id="16414" href="BrouwerTree.OrdinalDecidability.Paper.html#16414" class="Function">τ</a> <a id="16416" class="Symbol">:</a> <a id="16418" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="16434" href="BrouwerTree.OrdinalDecidability.Paper.html#16368" class="Bound">α</a> <a id="16436" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a> <a id="16438" class="Symbol">→</a> <a id="16440" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16452" href="BrouwerTree.OrdinalDecidability.Paper.html#16370" class="Bound">β</a> <a id="16454" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a>
  <a id="16458" href="BrouwerTree.OrdinalDecidability.Paper.html#16414" class="Function">τ</a> <a id="16460" class="Symbol">(</a><a id="16461" href="BrouwerTree.OrdinalDecidability.Paper.html#16461" class="Bound">x</a> <a id="16463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16465" href="BrouwerTree.OrdinalDecidability.Paper.html#16465" class="Bound">σ</a><a id="16466" class="Symbol">)</a> <a id="16468" class="Symbol">=</a> <a id="16470" href="Iff.html#671" class="Function">rl</a> <a id="16473" class="Symbol">(</a><a id="16474" href="BrouwerTree.OrdinalDecidability.GeneralProperties.html#1099" class="Function">ordinal-dec-stable-under-↔</a> <a id="16501" href="BrouwerTree.OrdinalDecidability.Paper.html#16376" class="Bound">P</a> <a id="16503" class="Symbol">(</a><a id="16504" href="BrouwerTree.OrdinalDecidability.Paper.html#16368" class="Bound">α</a> <a id="16506" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="16508" href="BrouwerTree.OrdinalDecidability.Paper.html#16461" class="Bound">x</a><a id="16509" class="Symbol">)</a> <a id="16511" href="BrouwerTree.OrdinalDecidability.Paper.html#16465" class="Bound">σ</a><a id="16512" class="Symbol">)</a> <a id="16514" class="Symbol">(</a><a id="16515" href="BrouwerTree.OrdinalDecidability.Paper.html#16372" class="Bound">hyp</a> <a id="16519" href="BrouwerTree.OrdinalDecidability.Paper.html#16461" class="Bound">x</a><a id="16520" class="Symbol">)</a>

<a id="Theorem-43"></a><a id="16523" href="BrouwerTree.OrdinalDecidability.Paper.html#16523" class="Function">Theorem-43</a> <a id="16534" class="Symbol">:</a> <a id="16536" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="16552" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
           <a id="16570" class="Symbol">→</a> <a id="16572" class="Symbol">(</a><a id="16573" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a> <a id="16575" class="Symbol">:</a> <a id="16577" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16582" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="16583" class="Symbol">)</a>
           <a id="16596" class="Symbol">→</a> <a id="16598" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16605" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a>
           <a id="16618" class="Symbol">→</a> <a id="16620" class="Symbol">(</a><a id="16621" href="BrouwerTree.OrdinalDecidability.Paper.html#16621" class="Bound">k</a> <a id="16623" class="Symbol">:</a> <a id="16625" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16626" class="Symbol">)</a>
           <a id="16639" class="Symbol">→</a> <a id="16641" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16653" class="Symbol">(</a><a id="16654" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16656" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16658" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="16660" href="BrouwerTree.OrdinalDecidability.Paper.html#16621" class="Bound">k</a><a id="16661" class="Symbol">)</a> <a id="16663" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a>
           <a id="16676" class="Symbol">→</a> <a id="16678" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="16687" href="BrouwerTree.OrdinalDecidability.Paper.html#16573" class="Bound">P</a>
<a id="16689" href="BrouwerTree.OrdinalDecidability.Paper.html#16523" class="Function">Theorem-43</a> <a id="16700" class="Symbol">=</a> <a id="16702" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#2938" class="Function">CC-implies-ω·n-dec-is-semi-dec</a>

<a id="Theorem-44"></a><a id="16734" href="BrouwerTree.OrdinalDecidability.Paper.html#16734" class="Function">Theorem-44</a>
 <a id="16746" class="Symbol">:</a> <a id="16748" class="Symbol">(∀</a> <a id="16751" class="Symbol">{</a><a id="16752" href="BrouwerTree.OrdinalDecidability.Paper.html#16752" class="Bound">ℓ</a><a id="16753" class="Symbol">}</a> <a id="16755" class="Symbol">(</a><a id="16756" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a> <a id="16758" class="Symbol">:</a> <a id="16760" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16765" href="BrouwerTree.OrdinalDecidability.Paper.html#16752" class="Bound">ℓ</a><a id="16766" class="Symbol">)</a> <a id="16768" class="Symbol">→</a> <a id="16770" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16777" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a> <a id="16779" class="Symbol">→</a> <a id="16781" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16793" class="Symbol">(</a><a id="16794" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16796" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="16798" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="16799" class="Symbol">)</a> <a id="16801" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a> <a id="16803" class="Symbol">→</a> <a id="16805" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="16814" href="BrouwerTree.OrdinalDecidability.Paper.html#16756" class="Bound">P</a><a id="16815" class="Symbol">)</a>
 <a id="16818" class="Symbol">→</a> <a id="16820" href="General-Properties.html#4838" class="Function">MP</a> <a id="16823" class="Symbol">→</a> <a id="16825" href="General-Properties.html#3885" class="Function">LPO</a>
<a id="16829" href="BrouwerTree.OrdinalDecidability.Paper.html#16734" class="Function">Theorem-44</a> <a id="16840" href="BrouwerTree.OrdinalDecidability.Paper.html#16840" class="Bound">hyp</a> <a id="16844" href="BrouwerTree.OrdinalDecidability.Paper.html#16844" class="Bound">mp</a> <a id="16847" class="Symbol">=</a> <a id="16849" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#10758" class="Function">MP-and-ω²-collapse-imply-LPO</a> <a id="16878" href="BrouwerTree.OrdinalDecidability.Paper.html#16844" class="Bound">mp</a> <a id="16881" href="BrouwerTree.OrdinalDecidability.Paper.html#16840" class="Bound">hyp</a>

<a id="Theorem-45"></a><a id="16886" href="BrouwerTree.OrdinalDecidability.Paper.html#16886" class="Function">Theorem-45</a> <a id="16897" class="Symbol">:</a> <a id="16899" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="16915" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
           <a id="16933" class="Symbol">→</a> <a id="16935" class="Symbol">(</a><a id="16936" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a> <a id="16938" class="Symbol">:</a> <a id="16940" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="16945" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="16946" class="Symbol">)</a>
           <a id="16959" class="Symbol">→</a> <a id="16961" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="16968" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a>
           <a id="16981" class="Symbol">→</a> <a id="16983" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="16995" class="Symbol">(</a><a id="16996" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="16998" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17000" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17001" class="Symbol">)</a> <a id="17003" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a>
           <a id="17016" class="Symbol">→</a> <a id="17018" href="PropTrunc.html#1594" class="Function">∃[</a> <a id="17021" href="BrouwerTree.OrdinalDecidability.Paper.html#17021" class="Bound">Q</a> <a id="17023" href="PropTrunc.html#1594" class="Function">∈</a> <a id="17025" class="Symbol">(</a><a id="17026" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17028" class="Symbol">→</a> <a id="17030" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="17036" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="17042" class="Symbol">)</a> <a id="17044" href="PropTrunc.html#1594" class="Function">]</a>
               <a id="17061" class="Symbol">(((</a><a id="17064" href="BrouwerTree.OrdinalDecidability.Paper.html#17064" class="Bound">n</a> <a id="17066" class="Symbol">:</a> <a id="17068" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17069" class="Symbol">)</a> <a id="17071" class="Symbol">→</a> <a id="17073" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17082" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17084" href="BrouwerTree.OrdinalDecidability.Paper.html#17021" class="Bound">Q</a> <a id="17086" href="BrouwerTree.OrdinalDecidability.Paper.html#17064" class="Bound">n</a> <a id="17088" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17089" class="Symbol">)</a> <a id="17091" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17093" class="Symbol">((∀</a> <a id="17097" href="BrouwerTree.OrdinalDecidability.Paper.html#17097" class="Bound">n</a> <a id="17099" class="Symbol">→</a> <a id="17101" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17103" href="BrouwerTree.OrdinalDecidability.Paper.html#17021" class="Bound">Q</a> <a id="17105" href="BrouwerTree.OrdinalDecidability.Paper.html#17097" class="Bound">n</a> <a id="17107" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17108" class="Symbol">)</a> <a id="17110" href="Iff.html#528" class="Function Operator">↔</a> <a id="17112" href="BrouwerTree.OrdinalDecidability.Paper.html#16936" class="Bound">P</a><a id="17113" class="Symbol">))</a>
<a id="17116" href="BrouwerTree.OrdinalDecidability.Paper.html#16886" class="Function">Theorem-45</a> <a id="17127" href="BrouwerTree.OrdinalDecidability.Paper.html#17127" class="Bound">cc</a> <a id="17130" href="BrouwerTree.OrdinalDecidability.Paper.html#17130" class="Bound">P</a> <a id="17132" href="BrouwerTree.OrdinalDecidability.Paper.html#17132" class="Bound">P-prop</a> <a id="17139" href="BrouwerTree.OrdinalDecidability.Paper.html#17139" class="Bound">σ</a> <a id="17141" class="Symbol">=</a>
 <a id="17144" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="17151" href="BrouwerTree.OrdinalDecidability.Paper.html#17231" class="Function">τ</a> <a id="17153" class="Symbol">(</a><a id="17154" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#3449" class="Function">CC-implies-ω²-decidable-are-∀-of-semidecidable-props</a> <a id="17207" href="BrouwerTree.OrdinalDecidability.Paper.html#17127" class="Bound">cc</a> <a id="17210" href="BrouwerTree.OrdinalDecidability.Paper.html#17130" class="Bound">P</a> <a id="17212" href="BrouwerTree.OrdinalDecidability.Paper.html#17132" class="Bound">P-prop</a> <a id="17219" href="BrouwerTree.OrdinalDecidability.Paper.html#17139" class="Bound">σ</a><a id="17220" class="Symbol">)</a>
 <a id="17223" class="Keyword">where</a>
  <a id="17231" href="BrouwerTree.OrdinalDecidability.Paper.html#17231" class="Function">τ</a> <a id="17233" class="Symbol">:</a> <a id="17235" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17238" href="BrouwerTree.OrdinalDecidability.Paper.html#17238" class="Bound">Q</a> <a id="17240" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17242" class="Symbol">(</a><a id="17243" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17245" class="Symbol">→</a> <a id="17247" href="Agda.Primitive.html#388" class="Primitive">Type</a><a id="17251" class="Symbol">)</a> <a id="17253" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17255" class="Symbol">((</a><a id="17257" href="BrouwerTree.OrdinalDecidability.Paper.html#17257" class="Bound">n</a> <a id="17259" class="Symbol">:</a> <a id="17261" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="17262" class="Symbol">)</a> <a id="17264" class="Symbol">→</a> <a id="17266" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17273" class="Symbol">(</a><a id="17274" href="BrouwerTree.OrdinalDecidability.Paper.html#17238" class="Bound">Q</a> <a id="17276" href="BrouwerTree.OrdinalDecidability.Paper.html#17257" class="Bound">n</a><a id="17277" class="Symbol">))</a> <a id="17280" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17282" class="Symbol">_</a>
    <a id="17288" class="Symbol">→</a> <a id="17290" href="Cubical.Core.Primitives.html#6245" class="Function">Σ[</a> <a id="17293" href="BrouwerTree.OrdinalDecidability.Paper.html#17293" class="Bound">Q</a> <a id="17295" href="Cubical.Core.Primitives.html#6245" class="Function">∈</a> <a id="17297" class="Symbol">(</a><a id="17298" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17300" class="Symbol">→</a> <a id="17302" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="17308" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="17314" class="Symbol">)</a> <a id="17316" href="Cubical.Core.Primitives.html#6245" class="Function">]</a> <a id="17318" class="Symbol">_</a>
  <a id="17322" href="BrouwerTree.OrdinalDecidability.Paper.html#17231" class="Function">τ</a> <a id="17324" class="Symbol">(</a><a id="17325" href="BrouwerTree.OrdinalDecidability.Paper.html#17325" class="Bound">Q</a> <a id="17327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17329" href="BrouwerTree.OrdinalDecidability.Paper.html#17329" class="Bound">Q-prop</a> <a id="17336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17338" href="BrouwerTree.OrdinalDecidability.Paper.html#17338" class="Bound">σ</a> <a id="17340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17342" href="BrouwerTree.OrdinalDecidability.Paper.html#17342" class="Bound">ξ</a><a id="17343" class="Symbol">)</a> <a id="17345" class="Symbol">=</a> <a id="17347" class="Symbol">(λ</a> <a id="17350" href="BrouwerTree.OrdinalDecidability.Paper.html#17350" class="Bound">n</a> <a id="17352" class="Symbol">→</a> <a id="17354" href="BrouwerTree.OrdinalDecidability.Paper.html#17325" class="Bound">Q</a> <a id="17356" href="BrouwerTree.OrdinalDecidability.Paper.html#17350" class="Bound">n</a> <a id="17358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17360" href="BrouwerTree.OrdinalDecidability.Paper.html#17329" class="Bound">Q-prop</a> <a id="17367" href="BrouwerTree.OrdinalDecidability.Paper.html#17350" class="Bound">n</a><a id="17368" class="Symbol">)</a> <a id="17370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17372" href="BrouwerTree.OrdinalDecidability.Paper.html#17338" class="Bound">σ</a> <a id="17374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17376" href="BrouwerTree.OrdinalDecidability.Paper.html#17342" class="Bound">ξ</a>

<a id="Theorem-46"></a><a id="17379" href="BrouwerTree.OrdinalDecidability.Paper.html#17379" class="Function">Theorem-46</a> <a id="17390" class="Symbol">:</a> <a id="17392" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="17408" class="Symbol">(</a><a id="17409" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="17415" class="Symbol">(</a><a id="17416" href="Agda.Primitive.html#931" class="Primitive">ℓ-suc</a> <a id="17422" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a><a id="17428" class="Symbol">)</a> <a id="17430" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17431" class="Symbol">)</a>
           <a id="17444" class="Symbol">→</a> <a id="17446" class="Symbol">(</a><a id="17447" href="BrouwerTree.OrdinalDecidability.Paper.html#17447" class="Bound">P</a> <a id="17449" class="Symbol">:</a> <a id="17451" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17453" class="Symbol">→</a> <a id="17455" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="17461" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17462" class="Symbol">)</a>
           <a id="17475" class="Symbol">→</a> <a id="17477" class="Symbol">((</a> <a id="17480" href="BrouwerTree.OrdinalDecidability.Paper.html#17480" class="Bound">n</a> <a id="17482" class="Symbol">:</a> <a id="17484" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17486" class="Symbol">)</a> <a id="17488" class="Symbol">→</a> <a id="17490" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="17502" class="Symbol">(</a><a id="17503" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17505" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17507" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17508" class="Symbol">)</a> <a id="17510" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17512" href="BrouwerTree.OrdinalDecidability.Paper.html#17447" class="Bound">P</a> <a id="17514" href="BrouwerTree.OrdinalDecidability.Paper.html#17480" class="Bound">n</a> <a id="17516" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17517" class="Symbol">)</a>
           <a id="17530" class="Symbol">→</a> <a id="17532" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="17544" class="Symbol">(</a><a id="17545" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="17547" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="17549" href="BrouwerTree.Core.html#2546" class="Function">ω</a><a id="17550" class="Symbol">)</a> <a id="17552" class="Symbol">(∀</a> <a id="17555" href="BrouwerTree.OrdinalDecidability.Paper.html#17555" class="Bound">n</a> <a id="17557" class="Symbol">→</a> <a id="17559" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="17561" href="BrouwerTree.OrdinalDecidability.Paper.html#17447" class="Bound">P</a> <a id="17563" href="BrouwerTree.OrdinalDecidability.Paper.html#17555" class="Bound">n</a> <a id="17565" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="17566" class="Symbol">)</a>
<a id="17568" href="BrouwerTree.OrdinalDecidability.Paper.html#17379" class="Function">Theorem-46</a> <a id="17579" href="BrouwerTree.OrdinalDecidability.Paper.html#17579" class="Bound">cc</a> <a id="17582" href="BrouwerTree.OrdinalDecidability.Paper.html#17582" class="Bound">P</a> <a id="17584" class="Symbol">=</a> <a id="17586" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#6097" class="Function">CC-implies-ω²-dec-closed-under-∀</a> <a id="17619" href="BrouwerTree.OrdinalDecidability.Paper.html#17579" class="Bound">cc</a> <a id="17622" class="Symbol">(</a><a id="17623" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="17627" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17629" href="BrouwerTree.OrdinalDecidability.Paper.html#17582" class="Bound">P</a><a id="17630" class="Symbol">)</a> <a id="17632" class="Symbol">(</a><a id="17633" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="17637" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17639" href="BrouwerTree.OrdinalDecidability.Paper.html#17582" class="Bound">P</a><a id="17640" class="Symbol">)</a>

<a id="Definition-47"></a><a id="17643" href="BrouwerTree.OrdinalDecidability.Paper.html#17643" class="Function">Definition-47</a> <a id="17657" class="Symbol">:</a> <a id="17659" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17664" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
<a id="17671" href="BrouwerTree.OrdinalDecidability.Paper.html#17643" class="Function">Definition-47</a> <a id="17685" class="Symbol">=</a> <a id="17687" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#794" class="Datatype">𝕊</a>

<a id="Definition-48"></a><a id="17690" href="BrouwerTree.OrdinalDecidability.Paper.html#17690" class="Function">Definition-48</a> <a id="17704" class="Symbol">:</a> <a id="17706" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17711" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a> <a id="17713" class="Symbol">→</a> <a id="17715" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17720" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a>
<a id="17722" href="BrouwerTree.OrdinalDecidability.Paper.html#17690" class="Function">Definition-48</a> <a id="17736" class="Symbol">=</a> <a id="17738" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a>

<a id="Lemma-49"></a><a id="17745" href="BrouwerTree.OrdinalDecidability.Paper.html#17745" class="Function">Lemma-49</a> <a id="17754" class="Symbol">:</a> <a id="17756" href="General-Properties.html#5586" class="Function">CountableChoice</a> <a id="17772" href="Agda.Primitive.html#915" class="Primitive">ℓ-zero</a>
         <a id="17788" class="Symbol">→</a> <a id="17790" class="Symbol">(</a><a id="17791" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a> <a id="17793" class="Symbol">:</a> <a id="17795" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17800" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17801" class="Symbol">)</a>
         <a id="17812" class="Symbol">→</a> <a id="17814" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17821" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a>
         <a id="17832" class="Symbol">→</a> <a id="17834" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="17843" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a> <a id="17845" href="Iff.html#528" class="Function Operator">↔</a> <a id="17847" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="17853" href="BrouwerTree.OrdinalDecidability.Paper.html#17791" class="Bound">P</a>
<a id="17855" href="BrouwerTree.OrdinalDecidability.Paper.html#17745" class="Function">Lemma-49</a> <a id="17864" class="Symbol">=</a> <a id="17866" href="BrouwerTree.OrdinalDecidability.CountableChoice.html#8050" class="Function">CC-implies-semidec-and-𝕊-dec-coincide</a>

<a id="Lemma-50"></a><a id="17905" href="BrouwerTree.OrdinalDecidability.Paper.html#17905" class="Function">Lemma-50</a> <a id="17914" class="Symbol">:</a> <a id="17916" class="Symbol">(</a><a id="17917" href="BrouwerTree.OrdinalDecidability.Paper.html#17917" class="Bound">P</a> <a id="17919" class="Symbol">:</a> <a id="17921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17926" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17927" class="Symbol">)</a> <a id="17929" class="Symbol">→</a> <a id="17931" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="17935" href="BrouwerTree.OrdinalDecidability.Paper.html#17917" class="Bound">P</a> <a id="17937" class="Symbol">→</a> <a id="17939" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="17945" href="BrouwerTree.OrdinalDecidability.Paper.html#17917" class="Bound">P</a>
<a id="17947" href="BrouwerTree.OrdinalDecidability.Paper.html#17905" class="Function">Lemma-50</a> <a id="17956" href="BrouwerTree.OrdinalDecidability.Paper.html#17956" class="Bound">P</a> <a id="17958" class="Symbol">=</a> <a id="17960" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23835" class="Function">Dec→𝕊-dec</a>

<a id="Proposition-51"></a><a id="17971" href="BrouwerTree.OrdinalDecidability.Paper.html#17971" class="Function">Proposition-51</a> <a id="17986" class="Symbol">:</a> <a id="17988" class="Symbol">(</a><a id="17989" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a> <a id="17991" class="Symbol">:</a> <a id="17993" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="17998" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="17999" class="Symbol">)</a>
               <a id="18016" class="Symbol">→</a> <a id="18018" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18025" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a>
               <a id="18042" class="Symbol">→</a> <a id="18044" class="Symbol">(</a><a id="18045" href="BrouwerTree.OrdinalDecidability.Paper.html#18045" class="Bound">n</a> <a id="18047" href="BrouwerTree.OrdinalDecidability.Paper.html#18047" class="Bound">k</a> <a id="18049" class="Symbol">:</a> <a id="18051" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18052" class="Symbol">)</a>
               <a id="18069" class="Symbol">→</a> <a id="18071" href="BrouwerTree.OrdinalDecidability.Basic.html#1173" class="Function">ordinal-dec</a> <a id="18083" class="Symbol">(</a><a id="18084" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18086" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18088" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18090" href="BrouwerTree.OrdinalDecidability.Paper.html#18045" class="Bound">n</a> <a id="18092" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18094" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18096" href="BrouwerTree.OrdinalDecidability.Paper.html#18047" class="Bound">k</a><a id="18097" class="Symbol">)</a> <a id="18099" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a>
               <a id="18116" class="Symbol">→</a> <a id="18118" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="18124" href="BrouwerTree.OrdinalDecidability.Paper.html#17989" class="Bound">P</a>
<a id="18126" href="BrouwerTree.OrdinalDecidability.Paper.html#17971" class="Function">Proposition-51</a> <a id="18141" href="BrouwerTree.OrdinalDecidability.Paper.html#18141" class="Bound">P</a> <a id="18143" href="BrouwerTree.OrdinalDecidability.Paper.html#18143" class="Bound">P-prop</a> <a id="18150" href="BrouwerTree.OrdinalDecidability.Paper.html#18150" class="Bound">n</a> <a id="18152" href="BrouwerTree.OrdinalDecidability.Paper.html#18152" class="Bound">k</a> <a id="18154" class="Symbol">=</a> <a id="18156" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="18163" class="Symbol">(</a><a id="18164" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#26905" class="Function">isProp𝕊Dec</a> <a id="18175" href="BrouwerTree.OrdinalDecidability.Paper.html#18143" class="Bound">P-prop</a><a id="18181" class="Symbol">)</a> <a id="18183" href="BrouwerTree.OrdinalDecidability.Paper.html#18194" class="Function">τ</a>
 <a id="18186" class="Keyword">where</a>
  <a id="18194" href="BrouwerTree.OrdinalDecidability.Paper.html#18194" class="Function">τ</a> <a id="18196" class="Symbol">:</a> <a id="18198" href="BrouwerTree.OrdinalDecidability.Basic.html#1071" class="Function">ordinal-dec-str</a> <a id="18214" class="Symbol">(</a><a id="18215" href="BrouwerTree.Core.html#2546" class="Function">ω</a> <a id="18217" href="BrouwerTree.Arithmetic.html#3593" class="Function Operator">·</a> <a id="18219" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18221" href="BrouwerTree.OrdinalDecidability.Paper.html#18150" class="Bound">n</a> <a id="18223" href="BrouwerTree.Arithmetic.Addition.html#250" class="Function Operator">+</a> <a id="18225" href="BrouwerTree.Core.html#2376" class="Function">ι</a> <a id="18227" href="BrouwerTree.OrdinalDecidability.Paper.html#18152" class="Bound">k</a><a id="18228" class="Symbol">)</a> <a id="18230" href="BrouwerTree.OrdinalDecidability.Paper.html#18141" class="Bound">P</a> <a id="18232" class="Symbol">→</a> <a id="18234" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23423" class="Function">𝕊-dec</a> <a id="18240" href="BrouwerTree.OrdinalDecidability.Paper.html#18141" class="Bound">P</a>
  <a id="18244" href="BrouwerTree.OrdinalDecidability.Paper.html#18194" class="Function">τ</a> <a id="18246" class="Symbol">(</a><a id="18247" href="BrouwerTree.OrdinalDecidability.Paper.html#18247" class="Bound">x</a> <a id="18249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18251" href="BrouwerTree.OrdinalDecidability.Paper.html#18251" class="Bound">σ</a><a id="18252" class="Symbol">)</a> <a id="18254" class="Symbol">=</a> <a id="18256" href="Iff.html#671" class="Function">rl</a> <a id="18259" class="Symbol">(</a><a id="18260" href="BrouwerTree.OrdinalDecidability.Sierpinski.html#23613" class="Function">𝕊-dec-stable-under-↔</a> <a id="18281" href="BrouwerTree.OrdinalDecidability.Paper.html#18251" class="Bound">σ</a><a id="18282" class="Symbol">)</a> <a id="18284" class="Symbol">(</a><a id="18285" href="BrouwerTree.OrdinalDecidability.SierpinskiBelowOmegaSquared.html#1331" class="Function">below-ω²-sdec</a> <a id="18299" href="BrouwerTree.OrdinalDecidability.Paper.html#18247" class="Bound">x</a> <a id="18301" href="BrouwerTree.OrdinalDecidability.Paper.html#18150" class="Bound">n</a> <a id="18303" href="BrouwerTree.OrdinalDecidability.Paper.html#18152" class="Bound">k</a><a id="18304" class="Symbol">)</a>

<a id="18307" class="Comment">-- Section 9. On the Agda Formalization</a>

<a id="Equation-9"></a><a id="18348" href="BrouwerTree.OrdinalDecidability.Paper.html#18348" class="Function">Equation-9</a> <a id="18359" class="Symbol">:</a> <a id="18361" class="Symbol">{</a><a id="18362" href="BrouwerTree.OrdinalDecidability.Paper.html#18362" class="Bound">x</a> <a id="18364" href="BrouwerTree.OrdinalDecidability.Paper.html#18364" class="Bound">x&#39;</a> <a id="18367" href="BrouwerTree.OrdinalDecidability.Paper.html#18367" class="Bound">y</a> <a id="18369" href="BrouwerTree.OrdinalDecidability.Paper.html#18369" class="Bound">y&#39;</a> <a id="18372" href="BrouwerTree.OrdinalDecidability.Paper.html#18372" class="Bound">z</a> <a id="18374" href="BrouwerTree.OrdinalDecidability.Paper.html#18374" class="Bound">z&#39;</a> <a id="18377" class="Symbol">:</a> <a id="18379" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18382" class="Symbol">}</a>
           <a id="18395" class="Symbol">→</a> <a id="18397" href="BrouwerTree.OrdinalDecidability.Paper.html#18362" class="Bound">x</a> <a id="18399" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18401" href="BrouwerTree.OrdinalDecidability.Paper.html#18364" class="Bound">x&#39;</a> <a id="18404" class="Symbol">→</a> <a id="18406" href="BrouwerTree.OrdinalDecidability.Paper.html#18367" class="Bound">y</a> <a id="18408" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18410" href="BrouwerTree.OrdinalDecidability.Paper.html#18369" class="Bound">y&#39;</a>
           <a id="18424" class="Symbol">→</a> <a id="18426" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="18434" href="BrouwerTree.OrdinalDecidability.Paper.html#18362" class="Bound">x</a> <a id="18436" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="18438" href="BrouwerTree.OrdinalDecidability.Paper.html#18367" class="Bound">y</a> <a id="18440" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="18443" href="BrouwerTree.OrdinalDecidability.Paper.html#18372" class="Bound">z</a> <a id="18445" class="Symbol">→</a> <a id="18447" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">limMin[</a> <a id="18455" href="BrouwerTree.OrdinalDecidability.Paper.html#18364" class="Bound">x&#39;</a> <a id="18458" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">,</a> <a id="18460" href="BrouwerTree.OrdinalDecidability.Paper.html#18369" class="Bound">y&#39;</a> <a id="18463" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#732" class="Datatype Operator">]~</a> <a id="18466" href="BrouwerTree.OrdinalDecidability.Paper.html#18374" class="Bound">z&#39;</a> <a id="18469" class="Symbol">→</a> <a id="18471" href="BrouwerTree.OrdinalDecidability.Paper.html#18372" class="Bound">z</a> <a id="18473" href="BrouwerTree.Core.html#918" class="Datatype Operator">≤</a> <a id="18475" href="BrouwerTree.OrdinalDecidability.Paper.html#18374" class="Bound">z&#39;</a>
<a id="18478" href="BrouwerTree.OrdinalDecidability.Paper.html#18348" class="Function">Equation-9</a> <a id="18489" class="Symbol">=</a> <a id="18491" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#1796" class="Function">limMin[,]~-mono</a>

<a id="NB"></a><a id="18508" href="BrouwerTree.OrdinalDecidability.Paper.html#18508" class="Function">NB</a> <a id="18511" class="Symbol">:</a> <a id="18513" class="Symbol">(</a><a id="18514" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a> <a id="18516" class="Symbol">:</a> <a id="18518" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18520" class="Symbol">→</a> <a id="18522" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18525" class="Symbol">)</a> <a id="18527" class="Symbol">(</a><a id="18528" href="BrouwerTree.OrdinalDecidability.Paper.html#18528" class="Bound">y</a> <a id="18530" class="Symbol">:</a> <a id="18532" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18535" class="Symbol">)</a> <a id="18537" class="Symbol">{</a><a id="18538" href="BrouwerTree.OrdinalDecidability.Paper.html#18538" class="Bound">f↑</a> <a id="18541" class="Symbol">:</a> <a id="18543" href="BrouwerTree.Core.html#1617" class="Function">increasing</a> <a id="18554" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a><a id="18555" class="Symbol">}</a>
   <a id="18560" class="Symbol">→</a> <a id="18562" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="18569" class="Symbol">(</a><a id="18570" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18576" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a> <a id="18578" class="Symbol">{</a><a id="18579" href="BrouwerTree.OrdinalDecidability.Paper.html#18538" class="Bound">f↑</a><a id="18581" class="Symbol">})</a> <a id="18584" class="Symbol">(</a><a id="18585" href="BrouwerTree.Core.html#1014" class="InductiveConstructor">succ</a> <a id="18590" href="BrouwerTree.OrdinalDecidability.Paper.html#18528" class="Bound">y</a><a id="18591" class="Symbol">)</a> <a id="18593" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="18595" href="BrouwerTree.OrdinalDecidability.MinFunctionRel.html#5895" class="Function">limMin</a> <a id="18602" class="Symbol">(</a><a id="18603" href="BrouwerTree.Core.html#1036" class="InductiveConstructor">limit</a> <a id="18609" href="BrouwerTree.OrdinalDecidability.Paper.html#18514" class="Bound">f</a> <a id="18611" class="Symbol">{</a><a id="18612" href="BrouwerTree.OrdinalDecidability.Paper.html#18538" class="Bound">f↑</a><a id="18614" class="Symbol">})</a> <a id="18617" href="BrouwerTree.OrdinalDecidability.Paper.html#18528" class="Bound">y</a>
<a id="18619" href="BrouwerTree.OrdinalDecidability.Paper.html#18508" class="Function">NB</a> <a id="18622" href="BrouwerTree.OrdinalDecidability.Paper.html#18622" class="Bound">f</a> <a id="18624" href="BrouwerTree.OrdinalDecidability.Paper.html#18624" class="Bound">y</a> <a id="18626" class="Symbol">=</a> <a id="18628" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="meta-lemma"></a><a id="18634" href="BrouwerTree.OrdinalDecidability.Paper.html#18634" class="Function">meta-lemma</a>
 <a id="18646" class="Symbol">:</a> <a id="18648" class="Symbol">(</a><a id="18649" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18651" class="Symbol">:</a> <a id="18653" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18655" class="Symbol">→</a> <a id="18657" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18662" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="18663" class="Symbol">)</a>
   <a id="18668" class="Symbol">(</a><a id="18669" href="BrouwerTree.OrdinalDecidability.Paper.html#18669" class="Bound">σ</a> <a id="18671" class="Symbol">:</a> <a id="18673" class="Symbol">(</a><a id="18674" href="BrouwerTree.OrdinalDecidability.Paper.html#18674" class="Bound">n</a> <a id="18676" class="Symbol">:</a> <a id="18678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18679" class="Symbol">)</a> <a id="18681" class="Symbol">→</a> <a id="18683" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="18692" class="Symbol">(</a><a id="18693" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18695" href="BrouwerTree.OrdinalDecidability.Paper.html#18674" class="Bound">n</a><a id="18696" class="Symbol">))</a>
   <a id="18702" class="Symbol">(</a><a id="18703" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18705" class="Symbol">:</a> <a id="18707" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18711" class="Symbol">→</a> <a id="18713" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18718" href="BrouwerTree.OrdinalDecidability.Paper.html#1724" class="Generalizable">ℓ&#39;</a><a id="18720" class="Symbol">)</a>
 <a id="18723" class="Symbol">→</a> <a id="18725" class="Symbol">((</a><a id="18727" href="BrouwerTree.OrdinalDecidability.Paper.html#18727" class="Bound">x</a> <a id="18729" class="Symbol">:</a> <a id="18731" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="18734" class="Symbol">)</a> <a id="18736" class="Symbol">→</a> <a id="18738" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18745" class="Symbol">(</a><a id="18746" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18748" href="BrouwerTree.OrdinalDecidability.Paper.html#18727" class="Bound">x</a><a id="18749" class="Symbol">))</a>
 <a id="18753" class="Symbol">→</a> <a id="18755" class="Symbol">{</a><a id="18756" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a> <a id="18758" class="Symbol">:</a> <a id="18760" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18761" class="Symbol">}</a>
 <a id="18764" class="Symbol">→</a> <a id="18766" class="Symbol">((</a><a id="18768" href="BrouwerTree.OrdinalDecidability.Paper.html#18768" class="Bound">σ</a> <a id="18770" class="Symbol">:</a> <a id="18772" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18774" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="18793" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a><a id="18794" class="Symbol">)</a> <a id="18796" class="Symbol">→</a> <a id="18798" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18800" class="Symbol">(</a><a id="18801" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="18805" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a> <a id="18807" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18809" href="BrouwerTree.OrdinalDecidability.Paper.html#18768" class="Bound">σ</a><a id="18810" class="Symbol">))</a>
 <a id="18814" class="Symbol">→</a> <a id="18816" href="BrouwerTree.OrdinalDecidability.Paper.html#18703" class="Bound">F</a> <a id="18818" class="Symbol">(</a><a id="18819" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="18823" href="BrouwerTree.OrdinalDecidability.Paper.html#18756" class="Bound">n</a> <a id="18825" href="BrouwerTree.OrdinalDecidability.Paper.html#18649" class="Bound">P</a> <a id="18827" href="BrouwerTree.OrdinalDecidability.Paper.html#18669" class="Bound">σ</a><a id="18828" class="Symbol">)</a>
<a id="18830" href="BrouwerTree.OrdinalDecidability.Paper.html#18634" class="Function">meta-lemma</a> <a id="18841" href="BrouwerTree.OrdinalDecidability.Paper.html#18841" class="Bound">P</a> <a id="18843" href="BrouwerTree.OrdinalDecidability.Paper.html#18843" class="Bound">σ</a> <a id="18845" class="Symbol">=</a> <a id="18847" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#21836" class="Function">characteristic-ordinal-up-to-reduction-lemma</a> <a id="18892" href="BrouwerTree.OrdinalDecidability.Paper.html#18841" class="Bound">P</a> <a id="18894" href="BrouwerTree.OrdinalDecidability.Paper.html#18843" class="Bound">σ</a>

<a id="meta-lemma₂"></a><a id="18897" href="BrouwerTree.OrdinalDecidability.Paper.html#18897" class="Function">meta-lemma₂</a>
 <a id="18910" class="Symbol">:</a> <a id="18912" class="Symbol">(</a><a id="18913" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="18915" class="Symbol">:</a> <a id="18917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="18919" class="Symbol">→</a> <a id="18921" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18926" href="BrouwerTree.OrdinalDecidability.Paper.html#1722" class="Generalizable">ℓ</a><a id="18927" class="Symbol">)</a>
 <a id="18930" class="Symbol">→</a> <a id="18932" class="Symbol">(</a><a id="18933" href="BrouwerTree.OrdinalDecidability.Paper.html#18933" class="Bound">σ</a> <a id="18935" class="Symbol">:</a> <a id="18937" class="Symbol">(</a><a id="18938" href="BrouwerTree.OrdinalDecidability.Paper.html#18938" class="Bound">n</a> <a id="18940" class="Symbol">:</a> <a id="18942" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18943" class="Symbol">)</a> <a id="18945" class="Symbol">→</a> <a id="18947" href="BrouwerTree.OrdinalDecidability.Basic.html#1440" class="Function">semi-dec</a> <a id="18956" class="Symbol">(</a><a id="18957" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="18959" href="BrouwerTree.OrdinalDecidability.Paper.html#18938" class="Bound">n</a><a id="18960" class="Symbol">))</a>
 <a id="18964" class="Symbol">→</a> <a id="18966" class="Symbol">(</a><a id="18967" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="18969" class="Symbol">:</a> <a id="18971" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18975" class="Symbol">→</a> <a id="18977" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a> <a id="18981" class="Symbol">→</a> <a id="18983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="18988" href="BrouwerTree.OrdinalDecidability.Paper.html#1724" class="Generalizable">ℓ&#39;</a><a id="18990" class="Symbol">)</a>
 <a id="18993" class="Symbol">→</a> <a id="18995" class="Symbol">((</a><a id="18997" href="BrouwerTree.OrdinalDecidability.Paper.html#18997" class="Bound">x</a> <a id="18999" href="BrouwerTree.OrdinalDecidability.Paper.html#18999" class="Bound">y</a> <a id="19001" class="Symbol">:</a> <a id="19003" href="BrouwerTree.Core.html#900" class="Datatype">Brw</a><a id="19006" class="Symbol">)</a> <a id="19008" class="Symbol">→</a> <a id="19010" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19017" class="Symbol">(</a><a id="19018" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="19020" href="BrouwerTree.OrdinalDecidability.Paper.html#18997" class="Bound">x</a> <a id="19022" href="BrouwerTree.OrdinalDecidability.Paper.html#18999" class="Bound">y</a><a id="19023" class="Symbol">))</a>
 <a id="19027" class="Symbol">→</a> <a id="19029" class="Symbol">{</a><a id="19030" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a> <a id="19032" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a> <a id="19034" class="Symbol">:</a> <a id="19036" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19037" class="Symbol">}</a>
 <a id="19040" class="Symbol">→</a> <a id="19042" class="Symbol">((</a><a id="19044" href="BrouwerTree.OrdinalDecidability.Paper.html#19044" class="Bound">σ</a> <a id="19046" class="Symbol">:</a> <a id="19048" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19050" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19069" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a><a id="19070" class="Symbol">)</a>
    <a id="19076" class="Symbol">(</a><a id="19077" href="BrouwerTree.OrdinalDecidability.Paper.html#19077" class="Bound">τ</a> <a id="19079" class="Symbol">:</a> <a id="19081" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19083" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#4281" class="Function Operator">semi-dec-str-up-to</a> <a id="19102" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a><a id="19103" class="Symbol">)</a>
       <a id="19112" class="Symbol">→</a> <a id="19114" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="19116" class="Symbol">(</a><a id="19117" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="19121" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a> <a id="19123" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19125" href="BrouwerTree.OrdinalDecidability.Paper.html#19044" class="Bound">σ</a><a id="19126" class="Symbol">)</a> <a id="19128" class="Symbol">(</a><a id="19129" href="BrouwerTree.OrdinalDecidability.Paper.html#11213" class="Function">Ψ⁺₋</a> <a id="19133" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a> <a id="19135" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19137" href="BrouwerTree.OrdinalDecidability.Paper.html#19077" class="Bound">τ</a><a id="19138" class="Symbol">))</a>
 <a id="19142" class="Symbol">→</a> <a id="19144" href="BrouwerTree.OrdinalDecidability.Paper.html#18967" class="Bound">F</a> <a id="19146" class="Symbol">(</a><a id="19147" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="19151" href="BrouwerTree.OrdinalDecidability.Paper.html#19030" class="Bound">n</a> <a id="19153" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19155" href="BrouwerTree.OrdinalDecidability.Paper.html#18933" class="Bound">σ</a><a id="19156" class="Symbol">)</a> <a id="19158" class="Symbol">(</a><a id="19159" href="BrouwerTree.OrdinalDecidability.Paper.html#11387" class="Function">ψ̅₋</a> <a id="19163" href="BrouwerTree.OrdinalDecidability.Paper.html#19032" class="Bound">m</a> <a id="19165" href="BrouwerTree.OrdinalDecidability.Paper.html#18913" class="Bound">P</a> <a id="19167" href="BrouwerTree.OrdinalDecidability.Paper.html#18933" class="Bound">σ</a><a id="19168" class="Symbol">)</a>
<a id="19170" href="BrouwerTree.OrdinalDecidability.Paper.html#18897" class="Function">meta-lemma₂</a> <a id="19182" href="BrouwerTree.OrdinalDecidability.Paper.html#19182" class="Bound">P</a> <a id="19184" href="BrouwerTree.OrdinalDecidability.Paper.html#19184" class="Bound">σ</a> <a id="19186" class="Symbol">=</a> <a id="19188" href="BrouwerTree.OrdinalDecidability.QuantificationConstruction.html#22387" class="Function">characteristic-ordinal-up-to-reduction-lemma₂</a> <a id="19234" href="BrouwerTree.OrdinalDecidability.Paper.html#19182" class="Bound">P</a> <a id="19236" href="BrouwerTree.OrdinalDecidability.Paper.html#19184" class="Bound">σ</a>
</pre></body></html>

==> anc/html/PropTrunc.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>PropTrunc</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
We define our own version of the propositional truncation so that we
can use --erased-cubical with it for our benchmarks. In a
non-`erased-cubical` setting, it is exactly like the library
definition.
-}</a>


<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--erased-cubical</a> <a id="238" class="Pragma">--erasure</a> <a id="248" class="Pragma">--guardedness</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>
<a id="273" class="Keyword">module</a> <a id="280" href="PropTrunc.html" class="Module">PropTrunc</a> <a id="290" class="Keyword">where</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="516" class="Keyword">hiding</a> <a id="523" class="Symbol">(</a><a id="524" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a><a id="525" class="Symbol">)</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a>

<a id="566" class="Keyword">private</a>
  <a id="576" class="Keyword">variable</a>
    <a id="589" href="PropTrunc.html#589" class="Generalizable">ℓ</a> <a id="591" href="PropTrunc.html#591" class="Generalizable">ℓ&#39;</a> <a id="594" href="PropTrunc.html#594" class="Generalizable">ℓ&#39;&#39;</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="610" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="612" href="PropTrunc.html#612" class="Generalizable">B</a> <a id="614" href="PropTrunc.html#614" class="Generalizable">C</a> <a id="616" class="Symbol">:</a> <a id="618" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="623" href="PropTrunc.html#589" class="Generalizable">ℓ</a>

<a id="626" class="Keyword">data</a> <a id="∥_∥"></a><a id="631" href="PropTrunc.html#631" class="Datatype Operator">∥_∥</a> <a id="635" class="Symbol">{</a><a id="636" href="PropTrunc.html#636" class="Bound">ℓ</a><a id="637" class="Symbol">}</a> <a id="639" class="Symbol">(</a><a id="640" href="PropTrunc.html#640" class="Bound">A</a> <a id="642" class="Symbol">:</a> <a id="644" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="649" href="PropTrunc.html#636" class="Bound">ℓ</a><a id="650" class="Symbol">)</a> <a id="652" class="Symbol">:</a> <a id="654" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="659" href="PropTrunc.html#636" class="Bound">ℓ</a> <a id="661" class="Keyword">where</a>
  <a id="∥_∥.∣_∣"></a><a id="669" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣_∣</a> <a id="673" class="Symbol">:</a> <a id="675" href="PropTrunc.html#640" class="Bound">A</a> <a id="677" class="Symbol">→</a> <a id="679" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="681" href="PropTrunc.html#640" class="Bound">A</a> <a id="683" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
  <a id="∥_∥.squash"></a><a id="687" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="694" class="Symbol">:</a> <a id="696" class="Symbol">∀</a> <a id="698" class="Symbol">(</a><a id="699" href="PropTrunc.html#699" class="Bound">x</a> <a id="701" href="PropTrunc.html#701" class="Bound">y</a> <a id="703" class="Symbol">:</a> <a id="705" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="707" href="PropTrunc.html#640" class="Bound">A</a> <a id="709" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">→</a> <a id="714" href="PropTrunc.html#699" class="Bound">x</a> <a id="716" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="718" href="PropTrunc.html#701" class="Bound">y</a>

<a id="∥-∥rec"></a><a id="721" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="728" class="Symbol">:</a> <a id="730" class="Symbol">{</a><a id="731" href="PropTrunc.html#731" class="Bound">P</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="740" href="PropTrunc.html#589" class="Generalizable">ℓ</a><a id="741" class="Symbol">}</a> <a id="743" class="Symbol">→</a> <a id="745" class="Symbol">((</a><a id="747" href="PropTrunc.html#747" class="Bound">x</a> <a id="749" href="PropTrunc.html#749" class="Bound">y</a> <a id="751" class="Symbol">:</a> <a id="753" href="PropTrunc.html#731" class="Bound">P</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">→</a> <a id="758" class="Symbol">(</a><a id="759" href="PropTrunc.html#747" class="Bound">x</a> <a id="761" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="763" href="PropTrunc.html#749" class="Bound">y</a><a id="764" class="Symbol">))</a> <a id="767" class="Symbol">→</a> <a id="769" class="Symbol">(</a><a id="770" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="772" class="Symbol">→</a> <a id="774" href="PropTrunc.html#731" class="Bound">P</a><a id="775" class="Symbol">)</a> <a id="777" class="Symbol">→</a> <a id="779" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="781" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="783" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="785" class="Symbol">→</a> <a id="787" href="PropTrunc.html#731" class="Bound">P</a>
<a id="789" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="796" href="PropTrunc.html#796" class="Bound">Pprop</a> <a id="802" href="PropTrunc.html#802" class="Bound">f</a> <a id="804" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="806" href="PropTrunc.html#806" class="Bound">x</a> <a id="808" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="810" class="Symbol">=</a> <a id="812" href="PropTrunc.html#802" class="Bound">f</a> <a id="814" href="PropTrunc.html#806" class="Bound">x</a>
<a id="816" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="823" href="PropTrunc.html#823" class="Bound">Pprop</a> <a id="829" href="PropTrunc.html#829" class="Bound">f</a> <a id="831" class="Symbol">(</a><a id="832" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="839" href="PropTrunc.html#839" class="Bound">x</a> <a id="841" href="PropTrunc.html#841" class="Bound">y</a> <a id="843" href="PropTrunc.html#843" class="Bound">i</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">=</a> <a id="848" href="PropTrunc.html#823" class="Bound">Pprop</a> <a id="854" class="Symbol">(</a><a id="855" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="862" href="PropTrunc.html#823" class="Bound">Pprop</a> <a id="868" href="PropTrunc.html#829" class="Bound">f</a> <a id="870" href="PropTrunc.html#839" class="Bound">x</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">(</a><a id="874" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="881" href="PropTrunc.html#823" class="Bound">Pprop</a> <a id="887" href="PropTrunc.html#829" class="Bound">f</a> <a id="889" href="PropTrunc.html#841" class="Bound">y</a><a id="890" class="Symbol">)</a> <a id="892" href="PropTrunc.html#843" class="Bound">i</a>

<a id="isPropPropTrunc"></a><a id="895" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="911" class="Symbol">:</a> <a id="913" class="Symbol">(</a><a id="914" href="PropTrunc.html#914" class="Bound">x</a> <a id="916" href="PropTrunc.html#916" class="Bound">y</a> <a id="918" class="Symbol">:</a> <a id="920" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="922" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="924" href="PropTrunc.html#631" class="Datatype Operator">∥</a><a id="925" class="Symbol">)</a> <a id="927" class="Symbol">→</a> <a id="929" href="PropTrunc.html#914" class="Bound">x</a> <a id="931" href="Agda.Builtin.Cubical.Path.html#272" class="Function Operator">≡</a> <a id="933" href="PropTrunc.html#916" class="Bound">y</a>
<a id="935" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="951" href="PropTrunc.html#951" class="Bound">x</a> <a id="953" href="PropTrunc.html#953" class="Bound">y</a> <a id="955" class="Symbol">=</a> <a id="957" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="964" href="PropTrunc.html#951" class="Bound">x</a> <a id="966" href="PropTrunc.html#953" class="Bound">y</a>

<a id="∥-∥map"></a><a id="969" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="976" class="Symbol">:</a> <a id="978" class="Symbol">{</a><a id="979" href="PropTrunc.html#979" class="Bound">A</a> <a id="981" class="Symbol">:</a> <a id="983" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="988" href="PropTrunc.html#589" class="Generalizable">ℓ</a><a id="989" class="Symbol">}{</a><a id="991" href="PropTrunc.html#991" class="Bound">B</a> <a id="993" class="Symbol">:</a> <a id="995" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1000" href="PropTrunc.html#591" class="Generalizable">ℓ&#39;</a><a id="1002" class="Symbol">}</a> <a id="1004" class="Symbol">→</a> <a id="1006" class="Symbol">(</a><a id="1007" href="PropTrunc.html#979" class="Bound">A</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="PropTrunc.html#991" class="Bound">B</a><a id="1012" class="Symbol">)</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1018" href="PropTrunc.html#979" class="Bound">A</a> <a id="1020" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1026" href="PropTrunc.html#991" class="Bound">B</a> <a id="1028" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="1030" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1037" href="PropTrunc.html#1037" class="Bound">f</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1048" href="PropTrunc.html#895" class="Function">isPropPropTrunc</a> <a id="1064" class="Symbol">(λ</a> <a id="1067" href="PropTrunc.html#1067" class="Bound">a</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1073" href="PropTrunc.html#1037" class="Bound">f</a> <a id="1075" href="PropTrunc.html#1067" class="Bound">a</a> <a id="1077" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a><a id="1078" class="Symbol">)</a>

<a id="∥-∥map2"></a><a id="1081" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="1089" class="Symbol">:</a> <a id="1091" class="Symbol">{</a><a id="1092" href="PropTrunc.html#1092" class="Bound">A</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1101" href="PropTrunc.html#589" class="Generalizable">ℓ</a><a id="1102" class="Symbol">}</a> <a id="1104" class="Symbol">{</a><a id="1105" href="PropTrunc.html#1105" class="Bound">B</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1114" href="PropTrunc.html#591" class="Generalizable">ℓ&#39;</a><a id="1116" class="Symbol">}</a> <a id="1118" class="Symbol">{</a><a id="1119" href="PropTrunc.html#1119" class="Bound">C</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1128" href="PropTrunc.html#594" class="Generalizable">ℓ&#39;&#39;</a><a id="1131" class="Symbol">}</a>
        <a id="1141" class="Symbol">→</a> <a id="1143" class="Symbol">(</a><a id="1144" href="PropTrunc.html#1092" class="Bound">A</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="PropTrunc.html#1105" class="Bound">B</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="PropTrunc.html#1119" class="Bound">C</a><a id="1153" class="Symbol">)</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1159" href="PropTrunc.html#1092" class="Bound">A</a> <a id="1161" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1167" href="PropTrunc.html#1105" class="Bound">B</a> <a id="1169" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1175" href="PropTrunc.html#1119" class="Bound">C</a> <a id="1177" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="1179" href="PropTrunc.html#1081" class="Function">∥-∥map2</a> <a id="1187" href="PropTrunc.html#1187" class="Bound">f</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="PropTrunc.html#721" class="Function">∥-∥rec</a> <a id="1198" class="Symbol">(λ</a> <a id="1201" href="PropTrunc.html#1201" class="Bound">g</a> <a id="1203" href="PropTrunc.html#1203" class="Bound">h</a> <a id="1205" href="PropTrunc.html#1205" class="Bound">i</a> <a id="1207" href="PropTrunc.html#1207" class="Bound">x</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="1218" class="Symbol">(</a><a id="1219" href="PropTrunc.html#1201" class="Bound">g</a> <a id="1221" href="PropTrunc.html#1207" class="Bound">x</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">(</a><a id="1225" href="PropTrunc.html#1203" class="Bound">h</a> <a id="1227" href="PropTrunc.html#1207" class="Bound">x</a><a id="1228" class="Symbol">)</a> <a id="1230" href="PropTrunc.html#1205" class="Bound">i</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">(λ</a> <a id="1236" href="PropTrunc.html#1236" class="Bound">a</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="PropTrunc.html#969" class="Function">∥-∥map</a> <a id="1247" class="Symbol">(</a><a id="1248" href="PropTrunc.html#1187" class="Bound">f</a> <a id="1250" href="PropTrunc.html#1236" class="Bound">a</a><a id="1251" class="Symbol">))</a>

<a id="1255" class="Keyword">import</a> <a id="1262" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a> <a id="1304" class="Symbol">as</a> <a id="1307" class="Module">Lib</a>

<a id="fromLib∥-∥"></a><a id="1312" href="PropTrunc.html#1312" class="Function">fromLib∥-∥</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">Lib.∥</a> <a id="1331" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="1333" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1340" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="1342" href="PropTrunc.html#631" class="Datatype Operator">∥</a>
<a id="1344" href="PropTrunc.html#1312" class="Function">fromLib∥-∥</a> <a id="1355" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">Lib.∣</a> <a id="1361" href="PropTrunc.html#1361" class="Bound">x</a> <a id="1363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1370" href="PropTrunc.html#1361" class="Bound">x</a> <a id="1372" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a>
<a id="1374" href="PropTrunc.html#1312" class="Function">fromLib∥-∥</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">Lib.squash₁</a> <a id="1398" href="PropTrunc.html#1398" class="Bound">x</a> <a id="1400" href="PropTrunc.html#1400" class="Bound">y</a> <a id="1402" href="PropTrunc.html#1402" class="Bound">i</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="1414" class="Symbol">(</a><a id="1415" href="PropTrunc.html#1312" class="Function">fromLib∥-∥</a> <a id="1426" href="PropTrunc.html#1398" class="Bound">x</a><a id="1427" class="Symbol">)</a> <a id="1429" class="Symbol">(</a><a id="1430" href="PropTrunc.html#1312" class="Function">fromLib∥-∥</a> <a id="1441" href="PropTrunc.html#1400" class="Bound">y</a><a id="1442" class="Symbol">)</a> <a id="1444" href="PropTrunc.html#1402" class="Bound">i</a>

<a id="1447" class="Symbol">@0</a> <a id="toLib∥-∥"></a><a id="1450" href="PropTrunc.html#1450" class="Function">toLib∥-∥</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1463" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="1465" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">Lib.∥</a> <a id="1475" href="PropTrunc.html#610" class="Generalizable">A</a> <a id="1477" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="1480" href="PropTrunc.html#1450" class="Function">toLib∥-∥</a> <a id="1489" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1491" href="PropTrunc.html#1491" class="Bound">x</a> <a id="1493" href="PropTrunc.html#669" class="InductiveConstructor Operator">∣</a> <a id="1495" class="Symbol">=</a> <a id="1497" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">Lib.∣</a> <a id="1503" href="PropTrunc.html#1491" class="Bound">x</a> <a id="1505" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
<a id="1508" href="PropTrunc.html#1450" class="Function">toLib∥-∥</a> <a id="1517" class="Symbol">(</a><a id="1518" href="PropTrunc.html#687" class="InductiveConstructor">squash</a> <a id="1525" href="PropTrunc.html#1525" class="Bound">x</a> <a id="1527" href="PropTrunc.html#1527" class="Bound">y</a> <a id="1529" href="PropTrunc.html#1529" class="Bound">i</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">Lib.squash₁</a> <a id="1546" class="Symbol">(</a><a id="1547" href="PropTrunc.html#1450" class="Function">toLib∥-∥</a> <a id="1556" href="PropTrunc.html#1525" class="Bound">x</a><a id="1557" class="Symbol">)</a> <a id="1559" class="Symbol">(</a><a id="1560" href="PropTrunc.html#1450" class="Function">toLib∥-∥</a> <a id="1569" href="PropTrunc.html#1527" class="Bound">y</a><a id="1570" class="Symbol">)</a> <a id="1572" href="PropTrunc.html#1529" class="Bound">i</a>

<a id="1575" class="Comment">-- Mere existence</a>

<a id="∃"></a><a id="1594" href="PropTrunc.html#1594" class="Function">∃</a> <a id="1596" class="Symbol">:</a> <a id="1598" class="Symbol">∀</a> <a id="1600" class="Symbol">{</a><a id="1601" href="PropTrunc.html#1601" class="Bound">ℓ</a> <a id="1603" href="PropTrunc.html#1603" class="Bound">ℓ&#39;</a><a id="1605" class="Symbol">}</a> <a id="1607" class="Symbol">(</a><a id="1608" href="PropTrunc.html#1608" class="Bound">A</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1617" href="PropTrunc.html#1601" class="Bound">ℓ</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">(</a><a id="1621" href="PropTrunc.html#1621" class="Bound">B</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="PropTrunc.html#1608" class="Bound">A</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1634" href="PropTrunc.html#1603" class="Bound">ℓ&#39;</a><a id="1636" class="Symbol">)</a> <a id="1638" class="Symbol">→</a> <a id="1640" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Agda.Primitive.html#961" class="Primitive">ℓ-max</a> <a id="1652" href="PropTrunc.html#1601" class="Bound">ℓ</a> <a id="1654" href="PropTrunc.html#1603" class="Bound">ℓ&#39;</a><a id="1656" class="Symbol">)</a>
<a id="1658" href="PropTrunc.html#1594" class="Function">∃</a> <a id="1660" href="PropTrunc.html#1660" class="Bound">A</a> <a id="1662" href="PropTrunc.html#1662" class="Bound">B</a> <a id="1664" class="Symbol">=</a> <a id="1666" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="1668" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1670" href="PropTrunc.html#1660" class="Bound">A</a> <a id="1672" href="PropTrunc.html#1662" class="Bound">B</a> <a id="1674" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="1677" class="Keyword">infix</a> <a id="1683" class="Number">2</a> <a id="1685" href="PropTrunc.html#1594" class="Function">∃</a>

<a id="1688" class="Keyword">syntax</a> <a id="1695" href="PropTrunc.html#1594" class="Function">∃</a> <a id="1697" class="Bound">A</a> <a id="1699" class="Symbol">(λ</a> <a id="1702" class="Bound">x</a> <a id="1704" class="Symbol">→</a> <a id="1706" class="Bound">B</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">=</a> <a id="1711" class="Function">∃[</a> <a id="1714" class="Bound">x</a> <a id="1716" class="Function">∈</a> <a id="1718" class="Bound">A</a> <a id="1720" class="Function">]</a> <a id="1722" class="Bound">B</a>
</pre></body></html>

==> anc/html/Simulations.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Simulations</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">----------------------------------------------------------------------------------------------------</a>
<a id="102" class="Comment">-- Simulations</a>
<a id="117" class="Comment">----------------------------------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--erased-cubical</a> <a id="248" class="Pragma">--erasure</a> <a id="258" class="Pragma">--guardedness</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="354" class="Keyword">renaming</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="368" class="Symbol">to</a> <a id="371" class="Datatype">ℕ</a><a id="372" class="Symbol">)</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="PropTrunc.html" class="Module">PropTrunc</a>

<a id="429" class="Keyword">module</a> <a id="436" href="Simulations.html" class="Module">Simulations</a> <a id="448" class="Symbol">{</a><a id="449" href="Simulations.html#449" class="Bound">ℓ₁</a> <a id="452" href="Simulations.html#452" class="Bound">ℓ₂</a><a id="454" class="Symbol">}</a> <a id="456" class="Symbol">(</a><a id="457" href="Simulations.html#457" class="Bound">A</a> <a id="459" class="Symbol">:</a> <a id="461" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="466" href="Simulations.html#449" class="Bound">ℓ₁</a><a id="468" class="Symbol">)</a> <a id="470" class="Symbol">(</a><a id="471" href="Simulations.html#471" class="Bound Operator">_≼_</a> <a id="475" class="Symbol">:</a> <a id="477" href="Simulations.html#457" class="Bound">A</a> <a id="479" class="Symbol">→</a> <a id="481" href="Simulations.html#457" class="Bound">A</a> <a id="483" class="Symbol">→</a> <a id="485" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="490" href="Simulations.html#452" class="Bound">ℓ₂</a><a id="492" class="Symbol">)</a> <a id="494" class="Keyword">where</a>

<a id="_simulated-by_"></a><a id="501" href="Simulations.html#501" class="Function Operator">_simulated-by_</a> <a id="516" class="Symbol">:</a> <a id="518" class="Symbol">(</a><a id="519" href="Simulations.html#519" class="Bound">f</a> <a id="521" href="Simulations.html#521" class="Bound">g</a> <a id="523" class="Symbol">:</a> <a id="525" href="Simulations.html#371" class="Datatype">ℕ</a> <a id="527" class="Symbol">→</a> <a id="529" href="Simulations.html#457" class="Bound">A</a><a id="530" class="Symbol">)</a> <a id="532" class="Symbol">→</a> <a id="534" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="539" class="Symbol">_</a>
<a id="541" href="Simulations.html#541" class="Bound">f</a> <a id="543" href="Simulations.html#501" class="Function Operator">simulated-by</a> <a id="556" href="Simulations.html#556" class="Bound">g</a> <a id="558" class="Symbol">=</a> <a id="560" class="Symbol">∀</a> <a id="562" href="Simulations.html#562" class="Bound">k</a> <a id="564" class="Symbol">→</a> <a id="566" href="PropTrunc.html#631" class="Datatype Operator">∥</a> <a id="568" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="570" href="Simulations.html#371" class="Datatype">ℕ</a> <a id="572" class="Symbol">(λ</a> <a id="575" href="Simulations.html#575" class="Bound">n</a> <a id="577" class="Symbol">→</a> <a id="579" href="Simulations.html#541" class="Bound">f</a> <a id="581" href="Simulations.html#562" class="Bound">k</a> <a id="583" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="585" href="Simulations.html#556" class="Bound">g</a> <a id="587" href="Simulations.html#575" class="Bound">n</a><a id="588" class="Symbol">)</a> <a id="590" href="PropTrunc.html#631" class="Datatype Operator">∥</a>

<a id="_bisimilar-to_"></a><a id="593" href="Simulations.html#593" class="Function Operator">_bisimilar-to_</a> <a id="608" class="Symbol">:</a> <a id="610" class="Symbol">(</a><a id="611" href="Simulations.html#611" class="Bound">f</a> <a id="613" href="Simulations.html#613" class="Bound">g</a> <a id="615" class="Symbol">:</a> <a id="617" href="Simulations.html#371" class="Datatype">ℕ</a> <a id="619" class="Symbol">→</a> <a id="621" href="Simulations.html#457" class="Bound">A</a><a id="622" class="Symbol">)</a> <a id="624" class="Symbol">→</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="631" class="Symbol">_</a>
<a id="633" href="Simulations.html#633" class="Bound">f</a> <a id="635" href="Simulations.html#593" class="Function Operator">bisimilar-to</a> <a id="648" href="Simulations.html#648" class="Bound">g</a> <a id="650" class="Symbol">=</a> <a id="652" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="654" class="Symbol">(</a><a id="655" href="Simulations.html#633" class="Bound">f</a> <a id="657" href="Simulations.html#501" class="Function Operator">simulated-by</a> <a id="670" href="Simulations.html#648" class="Bound">g</a><a id="671" class="Symbol">)</a> <a id="673" class="Symbol">(λ</a> <a id="676" href="Simulations.html#676" class="Bound">_</a> <a id="678" class="Symbol">→</a> <a id="680" href="Simulations.html#648" class="Bound">g</a> <a id="682" href="Simulations.html#501" class="Function Operator">simulated-by</a> <a id="695" href="Simulations.html#633" class="Bound">f</a><a id="696" class="Symbol">)</a>


<a id="700" class="Comment">{- Strong (bi)simulations and their properties -}</a>

<a id="_strongly-simulated-by_"></a><a id="751" href="Simulations.html#751" class="Function Operator">_strongly-simulated-by_</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">(</a><a id="778" href="Simulations.html#778" class="Bound">f</a> <a id="780" href="Simulations.html#780" class="Bound">g</a> <a id="782" class="Symbol">:</a> <a id="784" href="Simulations.html#371" class="Datatype">ℕ</a> <a id="786" class="Symbol">→</a> <a id="788" href="Simulations.html#457" class="Bound">A</a><a id="789" class="Symbol">)</a> <a id="791" class="Symbol">→</a> <a id="793" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="798" class="Symbol">_</a>
<a id="800" href="Simulations.html#800" class="Bound">f</a> <a id="802" href="Simulations.html#751" class="Function Operator">strongly-simulated-by</a> <a id="824" href="Simulations.html#824" class="Bound">g</a> <a id="826" class="Symbol">=</a> <a id="828" class="Symbol">∀</a> <a id="830" href="Simulations.html#830" class="Bound">k</a> <a id="832" class="Symbol">→</a> <a id="834" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="836" href="Simulations.html#371" class="Datatype">ℕ</a> <a id="838" class="Symbol">(λ</a> <a id="841" href="Simulations.html#841" class="Bound">n</a> <a id="843" class="Symbol">→</a> <a id="845" href="Simulations.html#800" class="Bound">f</a> <a id="847" href="Simulations.html#830" class="Bound">k</a> <a id="849" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="851" href="Simulations.html#824" class="Bound">g</a> <a id="853" href="Simulations.html#841" class="Bound">n</a><a id="854" class="Symbol">)</a>

<a id="_strongly-bisimilar-to_"></a><a id="857" href="Simulations.html#857" class="Function Operator">_strongly-bisimilar-to_</a> <a id="881" class="Symbol">:</a> <a id="883" class="Symbol">(</a><a id="884" href="Simulations.html#884" class="Bound">f</a> <a id="886" href="Simulations.html#886" class="Bound">g</a> <a id="888" class="Symbol">:</a> <a id="890" href="Simulations.html#371" class="Datatype">ℕ</a> <a id="892" class="Symbol">→</a> <a id="894" href="Simulations.html#457" class="Bound">A</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">→</a> <a id="899" href="Agda.Primitive.html#388" class="Primitive">Type</a> <a id="904" class="Symbol">_</a>
<a id="906" href="Simulations.html#906" class="Bound">f</a> <a id="908" href="Simulations.html#857" class="Function Operator">strongly-bisimilar-to</a> <a id="930" href="Simulations.html#930" class="Bound">g</a> <a id="932" class="Symbol">=</a> <a id="934" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="936" class="Symbol">(</a><a id="937" href="Simulations.html#906" class="Bound">f</a> <a id="939" href="Simulations.html#751" class="Function Operator">strongly-simulated-by</a> <a id="961" href="Simulations.html#930" class="Bound">g</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">(λ</a> <a id="967" href="Simulations.html#967" class="Bound">_</a> <a id="969" class="Symbol">→</a> <a id="971" href="Simulations.html#930" class="Bound">g</a> <a id="973" href="Simulations.html#751" class="Function Operator">strongly-simulated-by</a> <a id="995" href="Simulations.html#906" class="Bound">f</a><a id="996" class="Symbol">)</a>

<a id="sim-trans"></a><a id="999" href="Simulations.html#999" class="Function">sim-trans</a> <a id="1009" class="Symbol">:</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Simulations.html#1012" class="Bound">≼-trans</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Simulations.html#1023" class="Bound">a</a> <a id="1025" href="Simulations.html#1025" class="Bound">b</a> <a id="1027" href="Simulations.html#1027" class="Bound">c</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Simulations.html#457" class="Bound">A</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="Simulations.html#1023" class="Bound">a</a> <a id="1038" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="1040" href="Simulations.html#1025" class="Bound">b</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Simulations.html#1025" class="Bound">b</a> <a id="1046" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="1048" href="Simulations.html#1027" class="Bound">c</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="Simulations.html#1023" class="Bound">a</a> <a id="1054" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="1056" href="Simulations.html#1027" class="Bound">c</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">→</a> <a id="1061" class="Symbol">∀</a> <a id="1063" class="Symbol">{</a><a id="1064" href="Simulations.html#1064" class="Bound">f</a> <a id="1066" href="Simulations.html#1066" class="Bound">g</a> <a id="1068" href="Simulations.html#1068" class="Bound">h</a><a id="1069" class="Symbol">}</a> <a id="1071" class="Symbol">→</a>
            <a id="1085" href="Simulations.html#1064" class="Bound">f</a> <a id="1087" href="Simulations.html#751" class="Function Operator">strongly-simulated-by</a> <a id="1109" href="Simulations.html#1066" class="Bound">g</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Simulations.html#1066" class="Bound">g</a> <a id="1115" href="Simulations.html#751" class="Function Operator">strongly-simulated-by</a> <a id="1137" href="Simulations.html#1068" class="Bound">h</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Simulations.html#1064" class="Bound">f</a> <a id="1143" href="Simulations.html#751" class="Function Operator">strongly-simulated-by</a> <a id="1165" href="Simulations.html#1068" class="Bound">h</a>
<a id="1167" href="Simulations.html#999" class="Function">sim-trans</a> <a id="1177" href="Simulations.html#1177" class="Bound">≼-trans</a> <a id="1185" class="Symbol">{</a><a id="1186" href="Simulations.html#1186" class="Bound">f</a><a id="1187" class="Symbol">}</a> <a id="1189" class="Symbol">{</a><a id="1190" href="Simulations.html#1190" class="Bound">g</a><a id="1191" class="Symbol">}</a> <a id="1193" class="Symbol">{</a><a id="1194" href="Simulations.html#1194" class="Bound">h</a><a id="1195" class="Symbol">}</a> <a id="1197" href="Simulations.html#1197" class="Bound">f-g-sim</a> <a id="1205" href="Simulations.html#1205" class="Bound">g-h-sim</a> <a id="1213" href="Simulations.html#1213" class="Bound">k</a> <a id="1215" class="Symbol">=</a> <a id="1217" href="Simulations.html#1305" class="Function">n</a> <a id="1219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1221" href="Simulations.html#1177" class="Bound">≼-trans</a> <a id="1229" class="Symbol">_</a> <a id="1231" class="Symbol">_</a> <a id="1233" class="Symbol">_</a> <a id="1235" href="Simulations.html#1279" class="Function">fk≼gm</a> <a id="1241" href="Simulations.html#1327" class="Function">gm≼hn</a>
  <a id="1249" class="Keyword">where</a>
  <a id="1257" href="Simulations.html#1257" class="Function">m</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Simulations.html#1197" class="Bound">f-g-sim</a> <a id="1274" href="Simulations.html#1213" class="Bound">k</a><a id="1275" class="Symbol">)</a>
  <a id="1279" href="Simulations.html#1279" class="Function">fk≼gm</a> <a id="1285" class="Symbol">=</a> <a id="1287" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Simulations.html#1197" class="Bound">f-g-sim</a> <a id="1300" href="Simulations.html#1213" class="Bound">k</a><a id="1301" class="Symbol">)</a>
  <a id="1305" href="Simulations.html#1305" class="Function">n</a> <a id="1307" class="Symbol">=</a> <a id="1309" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Simulations.html#1205" class="Bound">g-h-sim</a> <a id="1322" href="Simulations.html#1257" class="Function">m</a><a id="1323" class="Symbol">)</a>
  <a id="1327" href="Simulations.html#1327" class="Function">gm≼hn</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Simulations.html#1205" class="Bound">g-h-sim</a> <a id="1348" href="Simulations.html#1257" class="Function">m</a><a id="1349" class="Symbol">)</a>

<a id="bisim-sym"></a><a id="1352" href="Simulations.html#1352" class="Function">bisim-sym</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">∀</a> <a id="1366" class="Symbol">{</a><a id="1367" href="Simulations.html#1367" class="Bound">f</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">{</a><a id="1371" href="Simulations.html#1371" class="Bound">g</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="Simulations.html#1367" class="Bound">f</a> <a id="1378" href="Simulations.html#857" class="Function Operator">strongly-bisimilar-to</a> <a id="1400" href="Simulations.html#1371" class="Bound">g</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Simulations.html#1371" class="Bound">g</a> <a id="1406" href="Simulations.html#857" class="Function Operator">strongly-bisimilar-to</a> <a id="1428" href="Simulations.html#1367" class="Bound">f</a>
<a id="1430" href="Simulations.html#1352" class="Function">bisim-sym</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Simulations.html#1441" class="Bound">f-g-sim</a> <a id="1449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1451" href="Simulations.html#1451" class="Bound">g-f-sim</a><a id="1458" class="Symbol">)</a> <a id="1460" class="Symbol">=</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Simulations.html#1451" class="Bound">g-f-sim</a> <a id="1471" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1473" href="Simulations.html#1441" class="Bound">f-g-sim</a><a id="1480" class="Symbol">)</a>

<a id="bisim-trans"></a><a id="1483" href="Simulations.html#1483" class="Function">bisim-trans</a> <a id="1495" class="Symbol">:</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Simulations.html#1498" class="Bound">≼-trans</a> <a id="1506" class="Symbol">:</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Simulations.html#1509" class="Bound">a</a> <a id="1511" href="Simulations.html#1511" class="Bound">b</a> <a id="1513" href="Simulations.html#1513" class="Bound">c</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Simulations.html#457" class="Bound">A</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Simulations.html#1509" class="Bound">a</a> <a id="1524" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="1526" href="Simulations.html#1511" class="Bound">b</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Simulations.html#1511" class="Bound">b</a> <a id="1532" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="1534" href="Simulations.html#1513" class="Bound">c</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Simulations.html#1509" class="Bound">a</a> <a id="1540" href="Simulations.html#471" class="Bound Operator">≼</a> <a id="1542" href="Simulations.html#1513" class="Bound">c</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">→</a> <a id="1547" class="Symbol">∀</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Simulations.html#1550" class="Bound">f</a> <a id="1552" href="Simulations.html#1552" class="Bound">g</a> <a id="1554" href="Simulations.html#1554" class="Bound">h</a><a id="1555" class="Symbol">}</a> <a id="1557" class="Symbol">→</a>
              <a id="1573" href="Simulations.html#1550" class="Bound">f</a> <a id="1575" href="Simulations.html#857" class="Function Operator">strongly-bisimilar-to</a> <a id="1597" href="Simulations.html#1552" class="Bound">g</a> <a id="1599" class="Symbol">→</a> <a id="1601" href="Simulations.html#1552" class="Bound">g</a> <a id="1603" href="Simulations.html#857" class="Function Operator">strongly-bisimilar-to</a> <a id="1625" href="Simulations.html#1554" class="Bound">h</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Simulations.html#1550" class="Bound">f</a> <a id="1631" href="Simulations.html#857" class="Function Operator">strongly-bisimilar-to</a> <a id="1653" href="Simulations.html#1554" class="Bound">h</a>
<a id="1655" href="Simulations.html#1483" class="Function">bisim-trans</a> <a id="1667" href="Simulations.html#1667" class="Bound">≼-trans</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Simulations.html#1676" class="Bound">f-g-sim</a> <a id="1684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1686" href="Simulations.html#1686" class="Bound">g-f-sim</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Simulations.html#1696" class="Bound">g-h-sim</a> <a id="1704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1706" href="Simulations.html#1706" class="Bound">h-g-sim</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">=</a>
  <a id="1719" href="Simulations.html#999" class="Function">sim-trans</a> <a id="1729" href="Simulations.html#1667" class="Bound">≼-trans</a> <a id="1737" href="Simulations.html#1676" class="Bound">f-g-sim</a> <a id="1745" href="Simulations.html#1696" class="Bound">g-h-sim</a> <a id="1753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1755" href="Simulations.html#999" class="Function">sim-trans</a> <a id="1765" href="Simulations.html#1667" class="Bound">≼-trans</a> <a id="1773" href="Simulations.html#1706" class="Bound">h-g-sim</a> <a id="1781" href="Simulations.html#1686" class="Bound">g-f-sim</a>
</pre></body></html>
